New upper bounds for the density of translative packings of three-dimensional convex bodies with tetrahedral symmetry

In this paper we determine new upper bounds for the maximal density of translative packings of superballs in three dimensions (unit balls for the $l^p_3$-norm) and of Platonic and Archimedean solids having tetrahedral symmetry. Thereby, we improve Zong's recent upper bound for the maximal density of translative packings of regular tetrahedra from $0.3840\ldots$ to $0.3745\ldots$, getting closer to the best known lower bound of $0.3673\ldots$ We apply the linear programming bound of Cohn and Elkies which originally was designed for the classical problem of densest packings of round spheres. The proofs of our new upper bounds are computational and rigorous. Our main technical contribution is the use of invariant theory of pseudo-reflection groups in polynomial optimization.

==> anc/.sconf_temp/conftest_0.cpp <==

#include <list>
using namespace std;

int main()
{
  list<int> foo({ 1, 2, 3 });

  int count = 0;
  for (auto& c : foo) count += c;

  return 0;
}


==> anc/.sconf_temp/conftest_1.cpp <==


#include "gmp.h"

int
main() {
  
return 0;
}


==> anc/.sconf_temp/conftest_2.cpp <==


#include "gmpxx.h"

int
main() {
  
return 0;
}


==> anc/.sconf_temp/conftest_3.cpp <==


#include "mpfr.h"

int
main() {
  
return 0;
}


==> anc/.sconf_temp/conftest_4.cpp <==


#include "mpfi.h"

int
main() {
  
return 0;
}


==> anc/README_SOSChecking <==

	    HOW TO CHECK THE SOS CONSTRAINT OF A SOLUTION
	    =============================================

1. Where are the solutions?
---------------------------

Solutions are the .pds files. Their format is as
follows:

* The first line contains the list of minimum eigenvalues of each
  matrix.

* Lines that follow contain the Cholesky factors of the solution
  matrices.

2. Running the Sage script
--------------------------

I tested the script with Sage 6.2 and 6.4.

Enter directory "SOSChecking" and run Sage. From now on, "sage:" will
indicate the Sage prompt. 

    sage: load('verifier.sage')

Say that you want to check that the SOS constraint of the solution for
the tetrahedron is ok. (Below there is a table with the solution files
and what they mean.)

For all the solutions I used d = 13 as the degree (I observed larger
degree didn't give anything better). First thing we need are bases of
invariant polynomials and harmonics of the appropriate degrees.

    sage: inv = [ invariant_basis(2 * k) for k in xrange(14) ]
    sage: harm = [ invariant_harmonics(d = 2 * k) for k in xrange(14) ]

Then we need a calculator for the Fourier transform:

    sage: trans = InvariantTransform(inv, harm)

Each solution uses a different polynomial s (as the table I promissed
will be below will specify). The tetrahedron solution uses

    s(x, y, z) = x^2 + y^2 + z^2 - 1.

We make this polynomial in Sage:

    sage: x, y, z = trans.PR.gens()
    sage: s = x^2 + y^2 + z^2 - 1

Next thing that we need are the moment matrices (R, S_1, and S_2 from
the paper):

    sage: U, V = make_moment_matrices(inv, [ s ])

Here, U is the list of matrices R from the paper. We need to get
Fourier inverses of these matrices, both in the normal space and their
Hironaka decompositions (which would be important to generate an
evaluator for the polynomial so that it can be checked with the C++
program, but this is actually not used here). The following step is
time consuming.

    sage: U_inv = trans.invert_matrices(U)
    sage: U_inv_hironaka = trans.invert_matrices(U, True)

So far, everything used rational arithmetic ONLY. Now we need
approximations of the moment matrices and the inverses with interval
arithmetic. This is the most time-consuming part:

    sage: approx = make_approximations((U, V), (U_inv, U_inv_hironaka))
    * + * + * + * + * + * + * + * + * + * +

Then we have to load a solution. All data so far will work for any
body that uses the same s polynomial (like the octahedron).

    sage: l, sol = read_solution_matrices('tetra-13.pds')

Here, l will hold the minimum eigenvalues of each solution matrix, and
sol the matrices themselves. These use interval arithmetic. 

Now we can create the verifier and check the SOS constraint:

    sage: ver = Verifier(inv, (U, V), approx, (l, sol))
    sage: ver.check_sos_feasibility()
    Upper bound on Frobenius norm     = 8.42089466709734?e-56
    Lower bound on minimum eigenvalue = 7.6014836(...)29?e-12
    SOS constraint OK

You can also get the p polynomial and the F[p] polynomial (the
inverse):

    sage: p, Fp = ver.lhs_polys()
    sage: p(0, 0, 0)
    1.0000000250422386062091076250(...)
    
To compute the bound given, multiply the volume of the tetrahedron
(which is such that the Minkowski difference has circumradius 1) with
Fp(0, 0, 0):

    sage: Fp(0, 0, 0) * 0.117851130103
    0.3529641258287976?

Oops! This cannot be right! The problem is that the solution is not
really feasible. You need the blowup factor of 1.02:

    sage: Fp(0, 0, 0) * 0.117851130103 * 1.02^3
    0.374568354042527?

3. Solution files
-----------------

Here is the table I promissed. 

----------------------------------------------------------------------
   Body              File          s polynomial          Blowup factor
----------------------------------------------------------------------
Octahedron     octahedron-13.pds   x^2 + y^2 + z^2 - 1       1.001
B3             l3-13.pds           x^4 + y^4 + z^4 - 1       1.002
B4             l4-13.pds           x^4 + y^4 + z^4 - 1       1
B5             l5-13.pds           x^6 + y^6 + z^6 - 1       1.005
B6             l6-13.pds           x^6 + y^6 + z^6 - 1       1
Tetrahedron    tetra-13.pds        x^2 + y^2 + z^2 - 1       1.02
Truncated cube tcube-13.pds        x^2 + y^2 + z^2 - 1       1.003
Truncated      ttetra-13.pds       x^2 + y^2 + z^2 - 1       1.023
tetrahedron
Rhombic        rhombicuboc-13.pds  x^2 + y^2 + z^2 - 1       1.009      
cuboctahedron
Truncated      tcuboc-13.pds       x^2 + y^2 + z^2 - 1       1.018
cuboctahedron
----------------------------------------------------------------------



==> anc/README_SampleChecking <==

                 HOW TO USE THE SAMPLE CHECKER
                 ====================================

1. Compiling
------------

First you will need to install MPFI and scons. You most likely also
need gcc 4.7+ installed (I am not sure if the compiler that comes with
Mac OS works).

Edit the custom.py file to change the path to the C++ compiler (the
CXX variable).

Now, if you tried to compile before, be sure to clear the directory:

    $ scons -c

Then, you will have to declare the path to files "libmpfi*" in an
environment variable. The path is usually "/usr/local/lib"; check it
to see if the files are there.

    $ export LD_LIBRARY_PATH = "/usr/local/lib"

You can add the above command to bash initialization to avoid having
to repeat it all the time. Then you can compile:

    $ scons

This will take a while, because classes that evaluate polynomials are
quite big.

2. Running the program
----------------------

To run the program use the following command line:

    checker <poly <tetra|octa|tcube|ttetra|tcuboc|rhombicuboc>|lp <l3|l5>> blowup grid_size
            max_depth split_threshold max_grid_size 

Parameters are:

  - "poly tetra", "poly octa", etc. -- check the tetrahedra, octahedra
    solution, etc.

  - "lp l3" or "lp l5" -- check the L3 or L5 solution.

  - blowup -- the blowup factor, as given in the Table 6 of the paper.

  - grid_size -- initial grid_size, i.e., how fine is the initial cube
    partition.

  - max_depth -- maximum splitting depth.

  - split_threshold -- if the grid size for verification inside a cube
    is larger than this threshold, and if the maximum depth has not
    yet been reached, we split a cube.

  - max_grid_size -- if the grid size for verification inside a cube
    is ever larger than this, then we give up on verification for that
    cube, but continue with the others.

The command line I used to check the sampling for the tetrahedra was:

    $ checker poly tetra 1.02 300 3 25 1000

Finally, one has to look at the log file. If every cube is ok, then
all is fine. If a grid size was exceeded, or a nonpositive point was
found, then there was a problem.


==> anc/SConstruct <==
#
# Build file for TetraKiss
#

# We create the command line variables and the environment to be used
env = Environment()

vars = Variables('custom.py', ARGUMENTS)
vars.Add('CXX', 'C++ compiler to use', env['CXX'])
vars.Add('CXXFLAGS', 'C++ compiler flags', env['CXXFLAGS'])
vars.Add('CPPPATH', 'Extra search paths for C++ headers')
vars.Add('LIBPATH', 'Extra search paths for C++ libraries')

env = Environment(variables = vars)
Help(vars.GenerateHelpText(env))

#
# Configuration
#

# This function is used to check if the compiler is working with C++11
def check_cpp11(context):
    code = """
#include <list>
using namespace std;

int main()
{
  list<int> foo({ 1, 2, 3 });

  int count = 0;
  for (auto& c : foo) count += c;

  return 0;
}
"""

    context.Message('Checking for C++11 support...')
    result = context.TryLink(code, '.cpp')
    context.Result(result)

    return result

# And here is the configuration step
if not env.GetOption('clean'):
    conf = Configure(env, custom_tests = { 'check_cpp11' : check_cpp11 })

    # We check for the C++-11 compliant compiler
    if not conf.check_cpp11():
        print 'C++11 seems not to be supported!'
        Exit(1)

    # Then we check for GMP headers
    if not conf.CheckLibWithHeader('gmp', 'gmp.h', 'cxx'):
        print 'GMP not found'
        Exit(1)

    if not conf.CheckLibWithHeader('gmpxx', 'gmpxx.h', 'cxx'):
        print 'GMPXX not found'
        Exit(1)

    if not conf.CheckLibWithHeader('mpfr', 'mpfr.h', 'cxx'):
        print 'MPFR library not found'
        Exit(1)

    if not conf.CheckLibWithHeader('mpfi', 'mpfi.h', 'cxx'):
        print 'MPFI library not found'
        Exit(1)

    env = conf.Finish()
    env.Append(CPPPATH = [ '#' ]) #/include')
#
# Build
#
libs = [ 'mpfi', 'mpfr', 'gmpxx', 'gmp', 'pthread', 'm' ] 

#base_files = Split("""
 #  checker cube database Inequalities mpficlass  
#""")

base_files = Split("""
   checker mpfi_w griddomain gridpoint znpoint system 
   double_check mpfichecker lp_funcs tetra
   octa tcube ttetra tcuboc rhombicuboc
""")


# Lists of targets built
checker_list = [ ]
for name in base_files:
    checker_list += env.Object(name + '.o', name + '.cpp')

env.Program('checker', checker_list, LIBS = libs)
    
# Local variables:
# mode: python
# End:


==> anc/b3solid.h <==
/*
 * domainpred.cpp
 *
 *  Created on: 01.12.2015
 *      Author: maria
 */

#include <system.h>
#include <domainpred.h>

class Solid : public checker::DomainPredicate{

private:
	// System for the polytope.
	checker::IneqSystem poly_system;

	// Used for storing the norm of a point.
	mutable checker::mpfi_class norm;

	// Epsilon used with double computations.
	double eps, blowup;

	// Ball parameters.
	int p, q;

	 // Rhs for comparison of p norm because of blowup.
	double double_rhs;
	checker::mpfi_class mpfi_rhs;

	// calculates op^k and saves it in rop
	void power(checker::mpfi_class& rop, const checker::mpfi_class& op, int k) const
	{
	    static checker::mpfi_class tmp;

	    if (k < 0) throw std::invalid_argument("Negative power");

	    mpfi_set_si(rop.get(), 1);
	    mpfi_set(tmp.get(), op.get());

	    for ( ; k > 0; k /= 2) {
	      if (k % 2)
	    	  mpfi_mul(rop.get(), rop.get(), tmp.get());

	      if (k / 2 > 0)  // This if avoids a needless squaring at the end.
	    	  mpfi_sqr(tmp.get(), tmp.get());
	    }
	}

public:
  // Constructor.
Solid(const checker::IneqSystem& poly_system, double eps, double blowup, int p)
    : poly_system(poly_system), eps(eps), blowup(blowup), p(p)
{
    q = p;
    if (p % 2) q++;

    double_rhs = pow(blowup, p);
    power(mpfi_rhs, checker::mpfi_class(blowup), p);
}

DomainPredicate::Position pos_A(const std::vector<checker::mpfi_class>& x) const
{
	if (p == 2)
		return poly_system.check_point(x);

    static checker::mpfi_class tmp, norm;

    mpfi_set_si(norm.get(), 0);
    for (auto v : x)
    {
      power(tmp, v, p);
      mpfi_add(norm.get(), norm.get(), tmp.get());
    }

    int ret = mpfi_cmp(norm.get(), mpfi_rhs.get());

    if (ret < 0) return Position::interior;
    else if (ret > 0) return Position::exterior;

    return Position::border;
}

DomainPredicate::Position pos_A(const std::vector<double>& x) const
{
	if (p==2)
		return poly_system.check_point(x, eps);

    double norm = 0;
    for (auto v : x)
      norm += pow(v, p);

    if (norm > double_rhs + eps)
      return Position::exterior;
    else if (norm < double_rhs - eps)
      return Position::interior;

    return Position::border;
}

DomainPredicate::Position pos_B(const std::vector<checker::mpfi_class>& x) const
{
	checker::mpfi_class tmp;

    // Test of the norm.
    mpfi_set_si(norm.get(), 0);
    for (auto v : x)
    {
    	power(tmp, v, q);
    	mpfi_add(norm.get(), norm.get(), tmp.get());
    }

	// Test of the fundamental domain 0 <= x <= y <= z.  // fixme? x >= 0
    if (mpfi_cmp(x[0].get(), x[1].get()) > 0 || mpfi_cmp(x[1].get(), x[2].get()) > 0)
      return Position::exterior;

    if (mpfi_cmp_si(norm.get(), 1) > 0)
      return Position::exterior;

    return Position::interior;  // Here we care not for the border.
}

DomainPredicate::Position pos_B(const std::vector<double>& x) const
{
    // Test of the fundamental domain 0 <= x <= y <= z.  // fixme with 0 <= ...
    if (x[0] > x[1] + eps || x[1] > x[2] + eps)
      return Position::exterior;

    // Test of the norm.
    double norm = 0;
    for (auto v : x)
      norm += pow(v, q);

    if (norm > 1) return Position::exterior;

    return Position::interior;
}
};




==> anc/basiciter.h <==
/*
  basiciter.h

  Basic iterator for an integer lattice.
*/

#ifndef __BASICITER_H__
#define __BASICITER_H__

namespace checker {

/*
  A class that implements iteration on an integer lattice. Points in
  the lattice have a generic type and only have to support the
  element-of operator like a vector.
*/
template <class T>
class BasicZnIterator {
  // Dimension of space and number of points per side.
  int d, N;

  // Data for iteration.
  unsigned long long cur, max, tmp;

  // Origin point, stored outside!
  const T& origin_point;

  // Current point, which is stored outside!
  T& current_point;

public:
  /*
    Creates a new iterator, positioned before the start.

    ARGUMENTS:

    - d -- dimension of the space.

    - N -- number of points per side of iteration. An unsigned long
      long must be able to hold N^d.
    
    - x0 -- reference to origin. It must live throughout the life of
      the iterator.

    - cur_point -- reference to object that will hold the current
      point. It must live throughout the life of the iterator.
  */
  BasicZnIterator(int d, int N, const T& x0, T& current_point)
    : d(d), N(N), cur(0), origin_point(x0), current_point(current_point)
  {
    max = 1;
    for (int i = 0; i < d; i++)
      max *= N;
  }

  // Virtual destructor.
  virtual ~BasicZnIterator() { }

  // Starts iteration.
  void start()
  {
    cur = 0;
    for (int i = 0; i < d; i++)
      current_point[i] = origin_point[i];
  }

  // Returns true if iteration is finished.
  bool finished() const { return cur >= max; }

  // Skips to next point.
  BasicZnIterator& operator++()
  {
    tmp = ++cur;
    for (int i = 0; i < d; i++, tmp /= N)
      current_point[i] = origin_point[i] + (tmp % N);

    return *this;
  }

  // Access to current point.
  const T& operator*() const { return current_point; }
  const T *operator->() const { return &current_point; }
  int operator[](int i) const { return current_point[i]; }
};

}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/checker.cpp <==
/*
  checker.cpp
*/

#include <map>
#include <string>
#include <cstring>
#include <cstdarg>
#include <cstdio>
#include <cstdlib>
#include <iostream>
#include <sstream>
#include <algorithm>
#include <fstream>
#include <lp_funcs.h>
#include <tetra.h>
#include <octa.h>
#include <tcube.h>
#include <ttetra.h>
#include <tcuboc.h>
#include <rhombicuboc.h>
#include <griddomain.h>
#include <double_check.h>
#include <mpfichecker.h>
#include <b3solid.h>

using namespace std;
using namespace checker;

// A map for polytope functions that we can check.
struct SolidFunction {
  int p;
  string system_filename;
  FunctionEvaluator<double> *double_ev;
  FunctionEvaluator<mpfi_class> *mpfi_ev;
  GradientEvaluator<mpfi_class> *grad_ev;

  SolidFunction() : p(0),double_ev(nullptr), mpfi_ev(nullptr), grad_ev(nullptr) { }

  SolidFunction(int p, const string& system_filename, FunctionEvaluator<double> *double_ev,
                   FunctionEvaluator<mpfi_class> *mpfi_ev, GradientEvaluator<mpfi_class> *grad_ev)
    : p(p), system_filename(system_filename), double_ev(double_ev),
      mpfi_ev(mpfi_ev), grad_ev(grad_ev) { }
};

map<string, SolidFunction> solid_funcs;

//
//  Prototypes
//
void initialize();
void show_usage();
IneqSystem read_system(const char *filename, double blowup);
void check(int argc, char **argv);
/*
  main
*/
int main(int argc, char **argv)
{
  if (argc < 3) show_usage();

  initialize();
  check(argc - 1, argv + 1);

  return 0;
}

// Initializes command line options.
void initialize()
{
	solid_funcs["tetra"] = SolidFunction(2, "tetra-c.dat", new TetraDoubleFunction, new TetraMPFIFunction, new TetraGradient);
	solid_funcs["octa"] = SolidFunction(2, "octa-c.dat", new OctaDoubleFunction,  new OctaMPFIFunction, new OctaGradient);
	solid_funcs["tcube"] = SolidFunction(2, "tcube-c.dat", new TruncatedCubeDoubleFunction, new TruncatedCubeMPFIFunction, new TruncatedCubeGradient);
	solid_funcs["ttetra"] = SolidFunction(2, "ttetra-c.dat",  new TruncatedTetraDoubleFunction, new TruncatedTetraMPFIFunction, new TruncatedTetraGradient);
	solid_funcs["tcuboc"] = SolidFunction(2, "tcuboc-c.dat",  new TruncatedCubocDoubleFunction, new TruncatedCubocMPFIFunction, new TruncatedCubocGradient);
	solid_funcs["rhombicuboc"] = SolidFunction(2, "rhombicuboc-c.dat", new RhombicubocDoubleFunction, new RhombicubocMPFIFunction,  new RhombicubocGradient);
	solid_funcs["l3"] = SolidFunction(3, "", new L3DoubleFunction, new L3MPFIFunction, new L3Gradient);
	solid_funcs["l5"] = SolidFunction(5, "", new L5DoubleFunction, new L5MPFIFunction, new L5Gradient);
}

/*
  Shows usage information and exits.
*/
void show_usage()
{
  cout << "Usage" << endl;
  exit(-1);
}


// Creates an instance of IneqSystem by opening a file and reading the
// system from it. If there is a problem opening the file, exits with
// a fatal error.
IneqSystem read_system(const char *filename, double blowup)
{
  FILE *input = fopen(filename, "r");
  if (!input)
  {
	  cout << "Failed to open system file '%s'" << filename;
	  exit(-1);
  }
  return IneqSystem(input, blowup);
}


void check(int argc, char **argv)
{
  if (argc != 7) show_usage();

  // Arguments common to all options.
  double blowup = atof(argv[2]);
  int grid_size = atoi(argv[3]);
  int max_depth = atoi(argv[4]);
  int split_threshold = atoi(argv[5]);
  int max_grid_size = atoi(argv[6]);
  double epsilon = 1e-8;  
  string solid = argv[0];
  Solid *solid_domain;
  Solid *solid_domain_mpfi;
  string solidname = argv[1];
  string fileName = solidname + "-log.out";
  ofstream log_out(fileName);

  if ((solid != "poly") && (solid != "lp"))
  {
	  cout << "bad parameters";
	  exit(-1);
  }

  auto it = solid_funcs.find(argv[1]);
  if (it == solid_funcs.end())
  {
     cout << "bad solid";
     exit(-1);
  }

  if (solid == "poly")
  {
	  solid_domain = new Solid(read_system(it->second.system_filename.c_str(), blowup) ,epsilon, 0,2);
	  solid_domain_mpfi = new Solid(read_system(it->second.system_filename.c_str(), blowup) ,0, 0,2);
  }
  else
  {
	  solid_domain = new Solid(checker::IneqSystem(0,0) , epsilon, blowup,  it->second.p);
	  solid_domain_mpfi = new Solid(checker::IneqSystem(0,0) , 0, blowup,  it->second.p);
  }

  GridDomain gd(3, { mpfi_class(0), mpfi_class(0), mpfi_class(0) },
                  mpfi_class(1), grid_size, max_depth, *it->second.grad_ev);


  list<pair<GridPoint, pair<int, bool>>> cube_list;
  double_check(gd, *solid_domain, *it->second.double_ev, split_threshold, max_grid_size, cube_list);
  mpfi_check(gd, *solid_domain_mpfi, *it->second.mpfi_ev, max_grid_size, log_out, cube_list);

  delete solid_domain;
  delete solid_domain_mpfi;
}


==> anc/checkexcept.h <==
/*
  checkexcept.h

  Exceptions thrown during nonpositivity checking.
*/

#ifndef __CHECKEXCEPT_H__
#define __CHECKEXCEPT_H__

namespace checker {

// Thrown when the maximum grid size for checking is exceeded. A
// negative offending grid size indicates overflow.
class MaxGridSizeExceeded {
  GridPoint _x;     // Cube corner for which grid size was exceeded.
  int _grid_size;

public:
  // Constructor.
  explicit MaxGridSizeExceeded(const GridPoint& x, int grid_size = -1) 
    : _x(x), _grid_size(grid_size) { }

  // Returns the corner.
  const GridPoint& x() const { return _x; }

  // Returns offending grid size.
  int grid_size() const { return _grid_size; }  
};

// Thrown when a nonnegative point is found.
class NonNegativeValue { 
  GridPoint _x;    // Lower-left corner of cube where point was found.
  int _grid_size;  // Grid size during iteration.

public:
  // Constructor.
  explicit NonNegativeValue(const GridPoint& x, int grid_size = -1)
    : _x(x), _grid_size(grid_size) { }

  // Returns the corner.
  const GridPoint& x() const { return _x; }

  // Returns grid size.
  int grid_size() const { return _grid_size; }
};

}  // namespace


#endif

// Local variables:
// mode: c++
// End:


==> anc/config.log <==
file /home/maria/Dokumente/Documents/Projekt/v2submission/anc/SConstruct,line 46:
	Configure(confdir = .sconf_temp)
scons: Configure: Checking for C++11 support...
scons: Configure: ".sconf_temp/conftest_0.cpp" is up to date.
scons: Configure: The original builder output was:
  |.sconf_temp/conftest_0.cpp <-
  |  |
  |  |#include <list>
  |  |using namespace std;
  |  |
  |  |int main()
  |  |{
  |  |  list<int> foo({ 1, 2, 3 });
  |  |
  |  |  int count = 0;
  |  |  for (auto& c : foo) count += c;
  |  |
  |  |  return 0;
  |  |}
  |  |
  |
scons: Configure: ".sconf_temp/conftest_0.o" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_0.o -c -std=c++11 -Wall -Wno-sign-compare -O2 .sconf_temp/conftest_0.cpp
  |
scons: Configure: ".sconf_temp/conftest_0" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_0 .sconf_temp/conftest_0.o
  |
scons: Configure: (cached) yes

scons: Configure: Checking for C++ library gmp... 
scons: Configure: ".sconf_temp/conftest_1.cpp" is up to date.
scons: Configure: The original builder output was:
  |.sconf_temp/conftest_1.cpp <-
  |  |
  |  |
  |  |#include "gmp.h"
  |  |
  |  |int
  |  |main() {
  |  |  
  |  |return 0;
  |  |}
  |  |
  |
scons: Configure: ".sconf_temp/conftest_1.o" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_1.o -c -std=c++11 -Wall -Wno-sign-compare -O2 .sconf_temp/conftest_1.cpp
  |
scons: Configure: ".sconf_temp/conftest_1" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_1 .sconf_temp/conftest_1.o -lgmp
  |
scons: Configure: (cached) yes

scons: Configure: Checking for C++ library gmpxx... 
scons: Configure: ".sconf_temp/conftest_2.cpp" is up to date.
scons: Configure: The original builder output was:
  |.sconf_temp/conftest_2.cpp <-
  |  |
  |  |
  |  |#include "gmpxx.h"
  |  |
  |  |int
  |  |main() {
  |  |  
  |  |return 0;
  |  |}
  |  |
  |
scons: Configure: ".sconf_temp/conftest_2.o" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_2.o -c -std=c++11 -Wall -Wno-sign-compare -O2 .sconf_temp/conftest_2.cpp
  |
scons: Configure: ".sconf_temp/conftest_2" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_2 .sconf_temp/conftest_2.o -lgmp -lgmpxx
  |
scons: Configure: (cached) yes

scons: Configure: Checking for C++ library mpfr... 
scons: Configure: ".sconf_temp/conftest_3.cpp" is up to date.
scons: Configure: The original builder output was:
  |.sconf_temp/conftest_3.cpp <-
  |  |
  |  |
  |  |#include "mpfr.h"
  |  |
  |  |int
  |  |main() {
  |  |  
  |  |return 0;
  |  |}
  |  |
  |
scons: Configure: ".sconf_temp/conftest_3.o" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_3.o -c -std=c++11 -Wall -Wno-sign-compare -O2 .sconf_temp/conftest_3.cpp
  |
scons: Configure: ".sconf_temp/conftest_3" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_3 .sconf_temp/conftest_3.o -lgmp -lgmpxx -lmpfr
  |
scons: Configure: (cached) yes

scons: Configure: Checking for C++ library mpfi... 
scons: Configure: ".sconf_temp/conftest_4.cpp" is up to date.
scons: Configure: The original builder output was:
  |.sconf_temp/conftest_4.cpp <-
  |  |
  |  |
  |  |#include "mpfi.h"
  |  |
  |  |int
  |  |main() {
  |  |  
  |  |return 0;
  |  |}
  |  |
  |
scons: Configure: ".sconf_temp/conftest_4.o" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_4.o -c -std=c++11 -Wall -Wno-sign-compare -O2 .sconf_temp/conftest_4.cpp
  |
scons: Configure: ".sconf_temp/conftest_4" is up to date.
scons: Configure: The original builder output was:
  |g++ -o .sconf_temp/conftest_4 .sconf_temp/conftest_4.o -lgmp -lgmpxx -lmpfr -lmpfi
  |
scons: Configure: (cached) yes




==> anc/custom.py <==
#
# Basic flags for g++ 4.7
#

CXX = 'g++'
CXXFLAGS = '-std=c++11 -Wall -Wno-sign-compare -O2'

#CPPPATH = '/Users/fmario/work/sdpsl/include'
#LIBPATH = '/Users/fmario/work/sdpsl/lib'

#CPPPATH = '/home/fmario/projects/sdpsl/include'
#LIBPATH = '/home/fmario/projects/sdpsl/lib'


==> anc/docu.tex <==
\documentclass[10pt]{amsart}  
\usepackage{amsmath,amssymb,amsfonts,graphicx, hyperref,color}
\usepackage{algorithm, algcompatible}
\usepackage{pdfpages}


\title{The C++ code for checking the sample constraints}

\author{Maria Dostert} 
\address{M.~Dostert, Mathematisches Institut, Universit\"at zu
  K\"oln, Weyertal~86--90, 50931 K\"oln, Germany}
\email{m.dostert@uni-koeln.de}

\author{Crist\'obal Guzm\'an}
\address{C.~Guzm\'an, ISyE, Georgia Institute of Technology, Atlanta, GA 30332, USA}
\email{cguzman@gatech.edu}

\author{Fernando M\'ario de Oliveira Filho}
\address{F.M.~de Oliveira Filho, 
Instituto de Matem\'atica e Estat\'\i stica, 
Universidade de S\~ao Paulo, Rua do Mat\~ao, 1010, 05508-090 S\~ao
Paulo, Brazil}
\email{fmario@gmail.com}

\author{Frank Vallentin} 
\address{F.~Vallentin, Mathematisches Institut, Universit\"at zu
  K\"oln, Weyertal~86--90, 50931 K\"oln, Germany}
\email{frank.vallentin@uni-koeln.de}

\date{February 29, 2016}

%
% Curly letters
\newcommand{\Kcal}{\mathcal{K}}

\begin{document}

\maketitle

\markboth{M. Dostert, C. Guzm\'an, F.M.~de Oliveira Filho, F.~Vallentin}{Documentation of the C++ code for checking the sample constraints}

In \cite{Dostert2015} we provide new upper bounds for the density of translative packings of three-dimensional convex bodies with tetrahedral symmetry. A part of the rigorous verification consists in checking the sample constraints. The reader of our paper, who is interested in the corresponding C++ code, can download it from the \texttt{arXiv.org} e-print archive. In this paper, we will describe the structure and the classes of the C++ program. Section \ref{sec:files} contains a list of all required files of the C++ program. In Section \ref{sec:introduction}, we give the pseudocode of the verification program explained in \cite{Dostert2015}. The corresponding C++ program can be divided in several parts, which are explained in Section \ref{sec:structure}. In Section \ref{sec:classDescription}, we will describe each class in detail. Finally, a class diagram containing all classes of the C++ program is pictured in Section \ref{sec:classDiagram}.

\section{list of files}
\label{sec:files}
\begin{itemize}
\item \texttt{b3solid.h} \ref{Solid}
\item \texttt{basiciter.h} \ref{basiciter}
\item \texttt{checker.cpp} \ref{sec:checker}
\item \texttt{checkexcept.h} \ref{sec:exceptions}
\item \texttt{domainpred.h} \ref{sec:domainpred}
\item \texttt{double\_check.cpp} \ref{sec:doubleChecker}
\item \texttt{double\_check.h} \ref{sec:doubleChecker}
\item \texttt{eval.cpp} \ref{funcevaluator}
\item \texttt{eval.h} \ref{funcevaluator}, \ref{sec:gradientEvaluator}
\item \texttt{evtable.h} \ref{funcevaluator}
\item \texttt{griddomain.cpp} \ref{sec:griddomain}
\item \texttt{griddomain.h} \ref{sec:griddomain}
\item \texttt{gridpoint.cpp} \ref{sec:griditer}
\item \texttt{gridpoint.h} \ref{sec:griditer}
\item \texttt{iters.h} \ref{sec:iterator}
\item \texttt{mpfichecker.cpp} \ref{sec:mpfiChecker}
\item \texttt{mpfichecker.h} \ref{sec:mpfiChecker}
\item \texttt{mpfi\_w.cpp} \ref{sec:mpficlass}
\item \texttt{mpfi\_w.h} \ref{sec:mpficlass}
\item \texttt{system.cpp} \ref{sec:ineqSystem}
\item \texttt{system.h} \ref{sec:ineqSystem}
\item \texttt{znpoint.cpp} \ref{sec:znIter}
\item \texttt{znpoint.h} \ref{sec:znIter}
\end{itemize}

\subsection{\texttt{dat} files} 
\ref{sec:ineqSystem}.
\begin{itemize}
\item \texttt{octa-c.dat}
\item \texttt{octa-s.dat}
\item \texttt{rhombicuboc-c.dat}
\item \texttt{rhombicuboc-s.dat}
\item \texttt{tcube-c.dat}
\item \texttt{tcube-s.dat}
\item \texttt{tcuboc-c.dat}
\item \texttt{tcuboc-s.dat}
\item \texttt{tetra-c.dat}
\item \texttt{tetra-s.dat}
\item \texttt{ttetra-c.dat}
\item \texttt{ttetra-s.dat}
\end{itemize}

\subsection{\texttt{functions} files} \ref{funcevaluator}, \ref{sec:gradientEvaluator}
\begin{itemize}
\item \texttt{l3.grad.cpp}
\item \texttt{l3\_double.func.cpp}
\item \texttt{l3\_mpfi.func.cpp}
\item \texttt{l5.grad.cpp}
\item \texttt{l5\_double.func.cpp}
\item \texttt{l5\_mpfi.func.cpp}
%\item \texttt{l7\_double.func.cpp}
\item \texttt{lp\_funcs.cpp}
\item \texttt{lp\_funcs.h}
\item \texttt{octa.cpp}
\item \texttt{octa.grad.cpp}
\item \texttt{octa.h}
\item \texttt{octa\_double.func.cpp}
\item \texttt{octa\_mpfi.func.cpp}
\item \texttt{rhombicuboc.cpp}
\item \texttt{rhombicuboc.grad.cpp}
\item \texttt{rhombicuboc.h}
\item \texttt{rhombicuboc\_double.func.cpp}
\item \texttt{rhombicuboc\_mpfi.func.cpp}
\item \texttt{tcube.cpp}
\item \texttt{tcube.grad.cpp}
\item \texttt{tcube.h}
\item \texttt{tcube\_double.func.cpp}
\item \texttt{tcube\_mpfi.func.cpp}
\item \texttt{tcuboc.cpp}
\item \texttt{tcuboc.grad.cpp}
\item \texttt{tcuboc.h}
\item \texttt{tcuboc\_double.func.cpp}
\item \texttt{tcuboc\_mpfi.func.cpp}
\item \texttt{tetra.cpp}
\item \texttt{tetra.grad.cpp}
\item \texttt{tetra.h}
\item \texttt{tetra\_double.func.cpp}
\item \texttt{tetra\_mpfi.func.cpp}
\item \texttt{ttetra.cpp}
\item \texttt{ttetra.grad.cpp}
\item \texttt{ttetra.h}
\item \texttt{ttetra\_double.func.cpp}
\item \texttt{ttetra\_mpfi.func.cpp}
\end{itemize}

\section{Pseudocode}
%The pseudocode of the algorithm described in Section 6.2 of \cite{Dostert2015} is given in Algorithm 1 and 2.
\label{sec:introduction}
\begin{algorithm}[ht]
\caption{Precalculation using double values}          % give the algorithm a caption
\label{alg1}                           % and a label for \ref{} commands later in the document
\begin{algorithmic}[1]                   % enter the algorithmic environment
	\REQUIRE $\mathcal{K}$, $\alpha$, \texttt{max\_depth}, \texttt{split\_treshold}
	\STATE $\mathcal{D}'=\{x \in \mathbb{R}^3: s(x) < 0\}\setminus\alpha(\Kcal^\circ - \Kcal^\circ)$
    \STATE $\mathcal{C} = \{C \subseteq \mathbb{R}^3:  C \text{ cube of side length } \delta, \exists x \in C \cap \mathcal{D}': 0 \leq x_1 \leq x_2 \leq x_3 \}$
    \STATE \verb|cube_list| $= \emptyset$
    \FOR{\texttt{cube} $C \in \mathcal{C}$}
    		\STATE calculate $\nu_C$
		\STATE $N = 2; \text{\texttt{depth}} = 0$
    		\WHILE{$\text{\texttt{depth}} \leq \text{\texttt{max\_depth}}$}
    			\STATE $C_N = \{x_C + (a,b,c)\delta/N : 0 \leq a,b,c \leq N\}$ 
    			\STATE calculate $d(C,N)$
    			\STATE calculate $\mu(C,N)$
    			\IF{$\mu(C,N) > 0$}
    				\STATE throw \texttt{NonNegativeValue}
    			\ENDIF	
    			\IF{$\nu_C d(C,N) \leq \mu(C,N)$}
    			   \STATE add$(C, \text{\texttt{grid\_size}})$ to \texttt{cube\_list}
    			   \STATE \textbf{break} // nonpositivity constraint satisfied for $C$
    			\ELSIF{$N < \text{\texttt{split\_threshold}}$}
    				\STATE increase $N$
    			\ELSE
    				\STATE split $C$ into 8 new cubes 
    				\STATE add every new cube which intersects the domain $\mathcal{D'}$ to $\mathcal{C}$
    				\STATE $N = 2$
    				\STATE increase \texttt{depth}
    			\ENDIF
    		\ENDWHILE
    		\IF{\texttt{depth} $>$ \texttt{max\_depth} }
    			\STATE throw \texttt{MaxGridSizeExceeded}
    		\ENDIF
    \ENDFOR
    \STATE \textbf{return} \texttt{cube\_list}
\end{algorithmic}
\end{algorithm}

\begin{algorithm}[ht]
\caption{Check nonnegativity of $\mathcal{F}[g]$ using mpfi values}          % give the algorithm a caption
\label{alg2}                           % and a label for \ref{} commands later in the document
\begin{algorithmic}[1]                % enter the algorithmic environment
\REQUIRE{\texttt{cube\_list}}
    \FOR{$(C,\text{\texttt{grid\_size}}) \in$ \texttt{cube\_list}}
    			\IF{$\mu(C, \text{\texttt{grid$\_$size}}) \geq 0$}
    				\STATE throw \texttt{NonNegativeValue}
    			\ENDIF
    		    \ENDFOR
\end{algorithmic}
\end{algorithm}



\section{Structure}
\label{sec:structure}

In this section, we will divide the C++ program into five groups, see figure \ref{overview}. For each group we will consider the relations between the contained classes.
In Section \ref{sec:classDescription} we will take a deeper look into each class by specifying the attributes and methods.

For checking the nonpositivity of the function $\mathcal{F}[g]$, we have to consider each cube of the set $\mathcal{C}$, which will be divided into a grid with grid points $C_N$. For iterating over these cubes and its grid points, an integer iterator and a grid iterator are needed. 
These iterators are contained in the ITERATOR part in Section \ref{sec:iterator}.
Furthermore, we have to check in line $2$ and line $21$ of Algorithm \ref{alg2} whether an element is contained in the set $\mathcal{D'}$. The corresponding classes are in the CHECK DOMAIN part in Section \ref{sec:checkDomain}. 
For checking whether $\mathcal{F}[g]$ is nonpositive in the domain of a specific cube $C$, the if condition in line $14$ of Algorithm \ref{alg2} is needed. For this, we have to calculate $\nu_C$, which is an upper bound of the norm of the gradient of $\mathcal{F}[g]$ and $\mu(C,N)$, the maximal value of $\mathcal{F}[g]$ at the grid points of the cube $C$. Hence, we have to evaluate the function $\mathcal{F}[g]$ and its gradient. This part is contained in FUNCTION- AND GRADIENT EVALUATOR in Section \ref{sec:eval}. Furthermore, we have to throw an \texttt{NonNegativeValue} or \texttt{MaxGridSizeExceeded} exception, if we reach line $12$ or line $27$ of Algorithm \ref{alg1} or line $3$ of Algorithm \ref{alg2}. The corresponding classes of these exceptions are contained in the EXCEPTIONS part in Section \ref{sec:exceptions}. The rest of Algorithm \ref{alg1} and \ref{alg2} will be explained in the CHECKER part in Section \ref{sec:checker}.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{Overview.pdf}
        \caption{Overview of the program structure}
        	\label{overview}
\end{figure}



\subsection{Iterator}
\label{sec:iterator}
The attributes of a cube are contained in the class \texttt{GridDomain}. It is characterized by its lower left corner $x_C$ and the side length $\delta$. Hence, for iterating over the cube set $\mathcal{C}$, we iterate over the corresponding elements $x_C$. These elements are vectors of $\mathbb{Z}^3$, which are described in the class \texttt{ZnPoint}. For considering each of these elements, we implemented an iterator named \texttt{ZnIterator}. Furthermore, we have to have a look at the grid points which are elements of the set $C_N$. These points are objects of the class \texttt{GridPoint}, which is a subclass of \texttt{ZnPoint}, and the corresponding iterator is named \texttt{GridIterator}. The functions of both iterators are defined in the template class \texttt{BasicIterator}.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{IteratorClasses.pdf}
        \caption{Classes for the iterators}
        	\label{Iterator}
\end{figure}


\subsection{Check domain}
\label{sec:checkDomain}

In line $2$ and $21$ of Algorithm \ref{alg2} we have to check whether a specific point is contained in $\mathcal{D'}$. For this, we define $B = \{x \in \mathbb{R}^3: s(x) < 0\}$ and $A = \alpha(\Kcal^\circ - \Kcal^\circ)$, thus $\mathcal{D'} = B \setminus A$. Because of the precalculation with double values, we have to check this by using double values and by using mpfi values. These four methods are defined in the interface \texttt{DomainPredicate} and are implemented in the class \texttt{Solid}. If $\mathcal{K}$ is a polyhedron and we want to check the position of an element in $A$, we have to consider all inequalities defining $\mathcal{K}$. This part is contained in the class \texttt{IneqSystem}.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{checkDomain.pdf}
        \caption{Classes for checking whether a point is element of $A$ or $B$}
        	\label{CheckDomain}
\end{figure}

\subsection{Function- and Gradient evaluator}
\label{sec:eval}

The evaluation of $\mathcal{F}[g]$ and its gradient $\nabla \mathcal{F}[g]$ depends on the solid $\mathcal{K}$. We consider the cases, where $\mathcal{K}$ is a regular octahedron, $B^3_3$, $B^4_3$, $B^5_3$, $B^6_3$, regular tetrahedron, truncated cube, truncated tetrahedron, or a rhombicuboctahedron. For each of these cases, we have to be able to evaluate the corresponding function $\mathcal{F}[g]$ and its gradient $\nabla \mathcal{F}[g]$. The template interfaces \texttt{FunctionEvaluator<T>} and \texttt{GradientEvaluator<T>} contain the corresponding methods. For each solid, there exists a class for evaluating the function $\mathcal{F}[g]$ using mpfi values (e.g. \texttt{OctaMpfiFunction}), and using double values (e.g. \texttt{OctaDoubleFunction}). Furthermore, there exists a class for evaluating the gradient of the function using mpfi values (e.g. \texttt{OctaGradient}). The associated data for each of these classes are saved in separate classes (e.g. \texttt{octa\_double}, \texttt{octa\_mpfi}, and \texttt{octa.grad}).

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{Solid.pdf}
        \caption{Function- and gradient evaluator for each solid $\mathcal{K}$}
        	\label{Solid}
\end{figure}

\subsection{Checker}
\label{sec:checker}
As described in Algorithm \ref{alg1} we first run Algorithm \ref{alg2} using double values and then we will check all cubes of the list \texttt{cube\_list} using mpfi values. The precalculation is implemented in the class \texttt{double\_checker} and the mpfi calculation is contained in \texttt{mpfi\_checker}. Both classes have a method for calculating $\mu(C,N)$ and checking the nonpositivity condition for a specific cube. These functions are needed for checking the nonpositivity condition on the whole domain.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{Checker.pdf}
        \caption{Structure of the classes for double and mpfi checking}
        	\label{checker}
\end{figure}


\section{Description of the classes, interfaces, and datatypes}
\label{sec:classDescription}

\subsection{Exceptions}\label{sec:exceptions} If the maximal gridsize is exceeded and we cannot further split, because the maximal depth is attained, then we have to stop the algorithm by throwing a \texttt{MaxGridSizeExceeded} exception. The corresponding class contains information about the lower left corner $\texttt{x}$ and \texttt{grid$\_$size} of the cube, where the maximal gridsize was exceeded. Furthermore, the algorithm has to interrupt when reaching a point in a cube where $\mathcal{F}[g]$ is nonnegative. For this case, we throw a \texttt{NonNegativeValue} exception, which also has the information about the lower left corner $x$ and the gridsize of the cube, where this point was found. %In both classes, the parameter \textit{grid$\_$size} is optional and its default value is $-1$ (\textbf{@Fernando: when do we throw a negative gridsize?}).
\vspace{5mm}

%\begin{minipage}{0.5\textwidth}
%	\includegraphics[scale=0.8]{Exceptions.pdf}
%\end{minipage}
%\begin{minipage}{0.5\textwidth}
%	\includegraphics[scale=0.8]{NonNegativeValue.pdf}
%\end{minipage}


\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{Exceptions.pdf}
        \caption{Exception classes}
        \label{exceptions}
\end{figure}
\vspace{5mm}

\subsection{mpfi\_class}
\label{sec:mpficlass}
For calculating with interval arithmetic we use the MPFI library \cite{Revol2005a}. It contains a type \texttt{mpfi\_t}, which describes an interval. For this type we implement a wrapper class \texttt{mpfi\_class}. Besides the default constructor, it contains a constructor with a parameter $d$ of type double, which sets the \texttt{mpfi\_t} variable $x$ to $d$. Furthermore, it contains a function which returns the variable $x$ and a function which converts $x$ to a double value and returns this value.

\begin{figure}[ht]
       \centering 
        \includegraphics[scale=0.8]{mpfiClass.pdf}
        \caption{Class \texttt{mpfi\_class}}
        	\label{mpfiClass}
\end{figure}

\newpage
\subsection{Iterator}
\subsubsection{\normalfont{\texttt{BasicIterator}}}
\label{basiciter}
The template class \texttt{BasicIterator} represents an iterator on an integer lattice. The points in the lattice have a generic type T and they only have to support the
  element-of operator like a vector. For iterating over this lattice, we need two points: one where we start the iteration, named \texttt{origin\_point}, and one point which represents the current position in the iteration, named \texttt{current\_point}. Furthermore, we need information about the \texttt{dimension} of the lattice and its \texttt{number\_of\_points\_per\_side}. For the iteration process there exists a method to start the iteration, a method for checking whether the iteration has finished, and a method which skips to the next point. Moreover, the method \texttt{operator[](int i)} gives access to the $i$-th coordinate of the current point. 
  
\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{BasicIter.pdf}
        \caption{Template class \texttt{BasicIterator}}
        	\label{basicIter}
\end{figure}

\subsubsection{\normalfont{\texttt{ZnIterator}}}
\label{sec:znIter} 
For the iteration over an integer lattice, we set the generic type T of the class \texttt{BasicIterator} equal to \texttt{ZnPoint}, which is a wrapper class for an integer vector.  It contains a method for getting the dimension of the vector, returning the value of the i-th coordinate of the vector, an output operator, and a method which compares the vector with an other vector \texttt{other} and checks whether it is less than the vector \texttt{other} in lexicographic order. Furthermore, it contains an external method \texttt{real\_coords} with the parameters \texttt{v} of type \texttt{ZnPoint}, two vectors \texttt{x\_0} and \texttt{x\_ret} of type \texttt{double} and a double variable \texttt{l}. This function returns \texttt{x\_ret} after assigning the sum of \texttt{x\_0} and \texttt{l} $\cdot$ \texttt{v} to it. In addition to that, there also exists this method for the type \texttt{double} instead of \texttt{mpfi\_class}.

The class \texttt{ZnIterator} implements the interface \texttt{BasicIterator} with T equal to \texttt{ZnPoint}. For defining this iterator, we just need information about the  \texttt{origin\_point} and the number of points per side (named \texttt{no}). With these two parameters we will get all required information for calling the constructor of the \texttt{BasicIterator}. 

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{ZnIteratorAndPoint.pdf}
        \caption{Class \texttt{ZnPoint} and \texttt{ZnIterator}}
        	\label{basicIter}
\end{figure}
%\begin{minipage}{0.5\textwidth}
%       \centering 
%       \begin{figure}[H]
%       		\includegraphics[scale=0.3]{ZnPoint.jpeg}
%       		\caption{Class \texttt{ZnPoint}}
%        		\label{znpoint}
%       \end{figure}
%\end{minipage}
%\begin{minipage}{0.5\textwidth}
%\centering 
	%	\begin{figure}[H]
	%		\includegraphics[scale=0.3]{ZnIter.jpeg}
  %      		\caption{Class \texttt{ZnIterator}}
 %       		\label{zniter}
%		\end{figure}
%\end{minipage}

\subsubsection{\normalfont{\texttt{GridIterator}}}
\label{sec:griditer}
Contrary to the \texttt{ZnPoint}, the \texttt{GridIterator} iterates over vectors which also have a depth. For this, we have a class \texttt{GridPoint}, which is a subclass of the class \texttt{ZnPoint}. Besides the functions of its superclass, two further methods are required for increasing and reducing the depth. The function \texttt{increase\_depth(int depth)} increases the depth of the iterator to the parameter \texttt{depth}. For reducing the depth of a point, we have a method called \texttt{reduce}, which reduces the depth as much as possible by dividing coordinates by two if they are all even. The result will be saved in the parameter \texttt{result} and it will be returned at the end of the method. 
 \vspace{3mm} 

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{GridIteratorAndPoint.pdf}
        \caption{Class \texttt{GridPoint} and \texttt{GridIterator}}
        	\label{basicIter}
\end{figure}
\vspace{3mm}

\subsubsection{\normalfont{\texttt{GridDomain}}}
\label{sec:griddomain}
The domain of a grid can be described by its lower left corner, the length of the side of the domain, the number of intervals per side, its maximal depth, and the dimension of the space. For this, we have a class named \texttt{GridDomain}. Apart from the accessor methods it also contains a method for calculating an upper bound on the norm of the gradient $\nabla \mathcal{F}[g]$ in a cube. For this calculation the \texttt{GradientEvaluator} will be required. Hence, in addition to the five attributes above, an object of the \texttt{GradientEvaluator} is also a parameter of the constructor. Furthermore, we can get the real coordinates of a grid point by using one of the methods named \texttt{real\_coords} which are implemented for double calculations as well as for mpfi calculations. 


\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{GridDomain.pdf}
        \caption{Class \texttt{GridDomain}}
        	\label{GridDom}
\end{figure}


\subsection{check domain}

\subsubsection{\normalfont{\texttt{DomainPredicate}}}
\label{sec:domainpred}
The methods for checking the position of an element in the set $A$ and $B$ are defined in the interface \texttt{DomainPredicate} and implemented in the class \texttt{Solid}. If $\mathcal{K}$ is a polytope we have to consider the corresponding inequality system \texttt{poly\_system} for checking the position in the set $A$. Since $s(x) = ||x||_p -1$ for superballs  and $s(x) = ||x||_2 -1$ for polytopes, $p$ is $2$ if $\mathcal{K}$ is a polytope. Both of these checking methods are defined for using mpfi values as well as for double values. In the latter case, we also consider a slight difference of $\epsilon$ when checking inequalities. The return value of all these functions is of type \texttt{Position}, which is defined as an enumerate class with the values \texttt{interior, exterior}, and \texttt{border}.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{domainPredClass.pdf}
        \caption{Classes \texttt{Solid},  \texttt{DomainPredicate}, and \texttt{Position}}
        	\label{domainPred}
\end{figure}


\subsubsection{\normalfont{\texttt{IneqSystem}}}
\label{sec:ineqSystem}
Before constructing an inequality system for defining a polytope, we have to define an inequality. In our approach, all inequalities are "greater than or equal to" relations between the left-hand side and the right-hand side. Hence, the defined structure \texttt{Inequality} consists of four attributes, which describe the left-hand side and the right- hand side by using mpfi or double values. For each polytope $\mathcal{K}$, the required data for constructing these inequalities are contained in a \texttt{dat} file.

For the case that $\mathcal{K}$ is a polytope, we have to check the corresponding inequalities for calculating the position of an element in the set $A$.  The inequalities are contained in the attribute \texttt{ineqs} of the class \texttt{IneqSystem}. The operator \texttt{check\_point} checks these inequalities and returns the position of the parameter $x$ in the set $A$.

%The required data of the inequalities defining $\mathcal{K}$ are contained in \texttt{dat} files.
\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{IneqSystem.pdf}
        \caption{Classes \texttt{IneqSystem}, and \texttt{Inequality}}
        	\label{ineqSystem}
\end{figure}

\subsection{Function- and Gradientevaluator}

\subsubsection{\normalfont{\texttt{FunctionEvaluator}}}
\label{funcevaluator}
We first consider the case in which $\mathcal{K}$ represents a regular tetrahedron. For evaluating the function $\mathcal{F}[g]$ at a point $x$ by using double and mpfi values, we save all required data of this function in the classes \texttt{tetra\_mpfi.func} and \texttt{tetra\_double.func}. The evaluation function has to be implemented for both types, so that we need to separate this calculation into two classes named \texttt{TetraMPFIFunction} and \texttt{TetraDoubleFunction}. These classes implement the interface \texttt{FunctionEvaluator} for the generic type $T$ equal to double and equal to \texttt{mpfi\_class}. In the precalculation process we have to evaluate $\mathcal{F}[g]$ at a \texttt{GridPoint} $p$. For this, we have a template class \texttt{EvaluationTable}, which implements the function of \texttt{FunctionEvaluator} and a function for evaluation $\mathcal{F}[g]$ at a \texttt{GridPoint}. For all other cases where $\mathcal{K}$ does not describe a regular tetrahedron, we use the same structure.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{TetraFunc.pdf}
        \caption{Classes for evaluating $\mathcal{F}[g]$ for the tetrahedron using double and mpfi}
        	\label{tetraFunc}
\end{figure}

\subsubsection{\normalfont{\texttt{GradientEvaluator}}}
\label{sec:gradientEvaluator}
Similar to the previous subsection, the structure is the same for all solids $\mathcal{K}$. We again consider the case where $\mathcal{K}$ is a regular tetrahedron. For evaluating the gradient $\nabla \mathcal{F}[g]$ at a point $x$, we just use mpfi values. The data which describe the gradient function are saved in the class \texttt{tetra.grad} and the evaluation function is defined in the interface \texttt{GradientEvaluator} with generic type T. The class \texttt{TetraGradient} implements the evaluation function by using the data of the class \texttt{tetra.grad}. 


\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{TetraGrad.pdf}
        \caption{Classes for evaluating $\nabla \mathcal{F}[g]$ for the tetrahedron}
        	\label{tetraGrad}
\end{figure}

\newpage
\subsection{checker}
\subsubsection{\normalfont{\texttt{checker}}}
For each solid $\mathcal{K}$ there exists a function evaluator using mpfi values, a function evaluator using double values, and a gradient evaluator. If $\mathcal{K}$ is a polytope it will be described by an inequality system, otherwise $\mathcal{K}$ is a superball with parameter $p$. The implementation contains a structure \texttt{SolidFunction} which consists of the three evaluation objects, the parameter $p$, and the name of the file where the required data for the inequality system is saved. 
The program starts in the class \texttt{checker} by calling its \texttt{main} method, which invokes the method \texttt{initialize()} for creating a \texttt{SolidFunction} object for each possible solid $\mathcal{K}$. The checking process is contained in the \texttt{check} method, which first calls the method \texttt{read\_system} for creating a \texttt{IneqSystem} object and afterwards, the checking process begins by starting the \texttt{double\_check} methods followed by the \texttt{mpfi\_check} method.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{solidFct.pdf}
        \caption{Classes \texttt{checker} and \texttt{SolidFunction}}
        	\label{checkerClass}
\end{figure}


\subsubsection{\normalfont{\texttt{double\_checker}}}
\label{sec:doubleChecker}
In the precalculation process, we have to check the nonpositivity condition for every cube of the grid by using double calculations. To consider each cube, we iterate over the corresponding lower left corners by using an object of the class \texttt{GridIterator}. For each of these cubes, we have to check the nonpositivity condition by using the method \texttt{check\_nonpositivity} of the class \texttt{CubeProcessorDouble}. This method returns a pair (\texttt{grid\_size}, \texttt{factor2}), where \texttt{grid\_size} is $0$ if the cube can be discarded, $-1$ if the cube was split, or a positive number to indicate the \texttt{grid\_size} that proves nonpositivity. In this last case, \texttt{factor2} is \textit{true} if and only if the cube is outside of the set $A$ defining the domain, so that in computing the \texttt{grid\_size} we may divide by $2$. For checking the nonpositivity condition, we have to calculate $\mu(C,N)$ by using the method \texttt{calculate\_mu(GridPoint x, int N)} which returns a pair of $\mu(C,N)$ and a Boolean value for indicating whether  $\mu(C,N)$ is minus infinity.  Furthermore, the class \texttt{CubeProcessorDouble} contains a method for computing the maximum of the function on a $3 \times 3$ grid starting at the point $x$ and one level deeper. The method returns a pair
(\texttt{max}, \texttt{pos}), where \texttt{max} is the maximum and \texttt{pos} is the position of the cube. If the cube is outside of $B$ or inside of $A$ it can be discarded, then \texttt{pos} has the value \texttt{exterior}. If it is \texttt{interior}, the cube is in the exterior of $A$ and must be considered, but in estimating gridsize the factor of $2$ can be used. If none of the above cases hold, the value of \texttt{pos} is \texttt{border} and the cube must be considered and the factor of $2$ cannot be used.
By using the methods \texttt{calculate\_mu} and \texttt{find\_max}, we are able to check the nonpositivity condition for a specific cube in the method \texttt{check$\_$nonpositivity}, which gives us the cubes we have to check by using mpfi values. These cubes are saved in the list \texttt{cube$\_$list}. 

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{doubleCheckerClass.pdf}
		\caption{Classes \texttt{double\_checker} and \texttt{CubeProcessorDouble}}
        	\label{doublechecker}
\end{figure}

\subsubsection{\normalfont{\texttt{mpfi\_checker}}}
\label{sec:mpfiChecker}
After the preprocessing part is done, the cubes we have to check are contained in the list \texttt{cube\_list}. For this, \texttt{cube\_list} is one of the parameters of the method \texttt{mpfi\_check}. For checking the nonpositivity condition, we again use a cube processor named \texttt{CubeProcessorMPFI}. Besides the checking method, it further contains a method for calculating the value of $\mu(C,N)$ and checking whether this is minus infinity. For each cube, we need to have the information about its lower left corner, the gridsize, and whether it is contained in $A$. For this, we implemented a structure named \texttt{Cube} with these three attributes.

\begin{figure}[ht]
        \centering 
        \includegraphics[scale=0.8]{mpfiCheckerClass.pdf}
        \caption{Classes \texttt{mpfi\_checker} and \texttt{CubeProcessorMPFI}}
        	\label{mpfichecker}
\end{figure}

\section{Class diagram}
\label{sec:classDiagram}
\begin{figure}[H]
        \centering 
        \includegraphics[angle=270, origin = c,scale=0.75]{OverviewClasses.pdf}
        %\caption{Class diagram}
        	\label{overviewClasses}
\end{figure}


\begin{thebibliography}{99}
\bibitem{Dostert2015}
M.~Dostert, C. ~Guzm\'an, F.M.~de Oliveira Filho, and F.~Vallentin,
{\em New upper bounds for the density of translative packings of three-dimensional convex bodies with tetrahedral symmetry}, arXiv:1510.02331, 2015 , 29pp.

\bibitem{Revol2005a}
N.~Revol and F.~Rouillier,
{\em Motivations for an arbitrary precision interval arithmetic and
  the MPFI library}, 
Reliable Computing \textbf{11} (2005), 275--290.

\end{thebibliography}

\end{document}


==> anc/domainpred.h <==
/*
 * domainpred.h
 *
 *  Created on: 01.12.2015
 *      Author: maria
 */

#ifndef DOMAINPRED_H_
#define DOMAINPRED_H_

#include <mpfi_w.h>
#include <iters.h>
#include <griddomain.h>

namespace checker {

class DomainPredicate {
public:

  // Virtual destructor.
  virtual ~DomainPredicate(){ }

  // Position of the point in the domain.
  enum class Position {
    interior,  // Point is in the interior
    exterior,  // Point is in the exterior
    border     // Point is at the border
  };

  // Returns the position of an MPFI x in A.
  virtual Position pos_A(const std::vector<mpfi_class>& x) const = 0;

  // Returns the position of a double x in A.
  virtual Position pos_A(const std::vector<double>& x) const = 0;

  // Returns the position of an MPFI x in B.
  virtual Position pos_B(const std::vector<mpfi_class>& x) const = 0;

  // Returns the position of a double x in B.
  virtual Position pos_B(const std::vector<double>& x) const = 0;

}; /* namespace std */
}
#endif /* DOMAINPRED_H_ */


==> anc/double_check.cpp <==
/*
  double_check.cpp
*/
#include <double_check.h>
#include <list>
#include <vector>
#include <cmath>
#include <cstdlib>
#include <utility>
#include <iters.h>
#include <evtable.h>
#include <checkexcept.h>

using namespace std;

namespace checker {

namespace {
// Used to process a cube.
class CubeProcessor {
  // GridDomain used for the computations.
  const GridDomain& gd;

  // Domain predicate and vector for an evaluation point.
  const DomainPredicate& pred;
  vector<mpfi_class> x_mpfi;

  // An EvaluationTable used to compute the function and vectors for
  // the origin and an evaluation point.
  EvaluationTable<double>& table;
  vector<double> orig_double, x_double;

  // Variables for computing a bound on the grid size.
  const double sqrt_d;  // Square-root of the dimension of the space.
  mpfr_t right;

  /*
    Given a GridPoint, computes the maximum of the function on a 3 x
    3 grid starting at the point and 1 level deeper. Returns a pair
    (max, pos), where max is the maximum and pos is the position of
    the cube. 

    The position should be thus interpreted:

    - exterior -- the cube is outside of B or inside of A and can be
      discarded.

    - interior -- the cube is in the exterior of A and must be
      considered, but in estimating grid size the factor of 2 can be
      used.

    - border -- none of the above; the cube must be considered and the
      factor of 2 cannot be used.
  */
  pair<double, DomainPredicate::Position> find_max(const GridPoint& x)
  {
    double max = 0;
    bool minus_infty = true;   // max is actually minus infinity
    bool is_outside_A = true;  // cube is in the exterior of A

    // First we determine if the cube is completely outside of B. If
    // so it can be immediately discarded and the function need not be
    // computed.
    GridIterator out_it(x, 2, x.depth());
    for (out_it.start(); !out_it.finished(); ++out_it)
      if (pred.pos_B(gd.real_coords(*out_it, x_mpfi))
    		  != DomainPredicate::Position::exterior)
    	  break;

    if (out_it.finished())
      return pair<double, DomainPredicate::Position>
			(0, DomainPredicate::Position::exterior);

    // Then we find the maximum and determine the position relative to A.
    GridIterator it(x, 3, x.depth() + 1);
    for (it.start(); !it.finished(); ++it) {
      auto pos_A = pred.pos_A(gd.real_coords(*it, x_mpfi));

      // The A part.
      if (pos_A != DomainPredicate::Position::interior)
      {
    	  	 double val = table(*it);
    	  	 if (minus_infty || val > max)
    	  	 {
    	  		 minus_infty = false;
    	  		 max = val;
    	  	 }
      }
      
      if (pos_A != DomainPredicate::Position::exterior)
    	  is_outside_A = false;
    }

    DomainPredicate::Position pos;

    if (minus_infty) pos = DomainPredicate::Position::exterior;
    else if (is_outside_A) pos = DomainPredicate::Position::interior;
    else pos = DomainPredicate::Position::border;

    return pair<double, DomainPredicate::Position>(max, pos);
  } 

  /*
    Given a GridPoint x that is the lower-left corner of a cube and N,
    iterates through an evenly spaced grid of points, with N points in
    each dimension, inside of the cube, starting at the lower-left
    corner. Returns the maximum of the function on all such points
    that do not belong to the interior of A. 

    The function returns a pair (max, infty), where max is the maximum
    if infty is false, or the maximum is minus infinity if infty is
    true (this happens when all points are in the interior of A).
  */
  pair<double, bool> calculate_mu(const GridPoint& x, int N)
  {
    double max = 0;
    bool minus_infty = true;  // max is actually minus infinity
    ZnIterator it(ZnPoint(gd.dimension()), N);

    gd.real_coords(x, orig_double);

    for (it.start(); !it.finished(); ++it) {
      real_coords(*it, orig_double, 
		  gd.double_side_length(x.depth()) / (N - 1), x_double);

      if (pred.pos_A(x_double) != DomainPredicate::Position::interior) {
    	  double val = table(x_double);
        
    	  if (minus_infty || val > max) {
    		  minus_infty = false;
    		  max = val;
    	  }
      }
    }
    return pair<double, bool>(max, minus_infty);
  }

public:
  // Constructor. All references should live throughout the life of
  // this object.
  CubeProcessor(const GridDomain& gd, const DomainPredicate& pred,
		EvaluationTable<double>& table)
    : gd(gd), pred(pred), x_mpfi(gd.dimension()), table(table),
      orig_double(gd.dimension()), x_double(gd.dimension()),
      sqrt_d(sqrt(gd.dimension())) 
  { 
    mpfr_init(right);
  }

  // Destructor.
  ~CubeProcessor() { mpfr_clear(right); }

  /*
    Processes a cube.

    ARGUMENTS:

    - x -- lower-left corner.

    - split_threshold -- if the estimated grid size is >= to this,
      then we split a cube.

    - max_grid_size -- if the estimated grid size is > than this and
      we cannot split, then we throw MaxGridSizeExceeded.

    - split_result -- if the cube is split, then the resulting cubes
      are placed at the front of this list.

    RETURN VALUE:

    Returns a pair (grid_size, factor2), where grid_size is 0 if the
    cube can be discarded, -1 if the cube was split, or a positive
    number to indicate the grid size that proves nonpositivity. In
    this last case, factor2 is true iff the cube is outside of the set
    A defining the domain, so that in computing the grid size we may
    divide by 2.
  */
  pair<int, bool> check_nonpositivity(const GridPoint& x, int split_threshold,
                          int max_grid_size, list<GridPoint>& split_result)
  {
    // fixme: this should be a parameter in the future.
    // Minimum increase in grid size.
    int min_grid_increase = 10;

    // Compute first upper bound on function value and determine cube
    // position.
    double func_ub;        // Upper bound on the value of the function.
    bool factor2 = false;  // Divide by 2 when computing grid size?
    
    {
      auto ret = find_max(x);

      if (ret.second == DomainPredicate::Position::exterior)
    	  return pair<int, bool>(0, false);  // We are done with this cube.
      else if (ret.second == DomainPredicate::Position::interior)
    	  factor2 = true;

      func_ub = ret.first;
      if (func_ub >= 0)
    	  throw NonNegativeValue(x);
    }

    // Now we compute an upper bound on the gradient.
    mpfi_get_right(right, gd.gradient_norm_bound(x).get());
    double grad_ub = mpfr_get_d(right, MPFR_RNDU);

    // Then we make a first estimate on the grid size.
    int grid_size;

    {
      double tmp = gd.double_side_length(x.depth()) * sqrt_d * grad_ub
	/ fabs(func_ub);
      
      if (factor2) tmp /= 2;
      grid_size = ceil(tmp) + 1;

      if (grid_size < 0)  // A crude overflow detection condition.
    	  	 throw MaxGridSizeExceeded(x);
    }

    if (grid_size <= 3) return pair<int, bool>(3, factor2);  // We are done with a 3 x 3 grid.

    // Now we evaluate on grids until we decide to split or the
    // maximum grid size is exceeded.
    while (grid_size <= max_grid_size 
	   && (grid_size < split_threshold || x.depth() == gd.max_depth())) {
      // First thing we do is find the maximum.
      {
    	  auto ret = calculate_mu(x, grid_size);

    	  if (ret.second) // Fixme: throw exception to know what happened.
    		  return pair<int, bool>(grid_size, factor2);
	
    	  func_ub = ret.first;

    	  if (func_ub >= 0)
    	      	throw NonNegativeValue(x, grid_size);
      }
      
      // Then we recompute the grid size.
      double tmp = gd.double_side_length(x.depth()) * sqrt_d * grad_ub
        / fabs(func_ub);

      if (factor2) tmp /= 2;

      int new_grid_size = ceil(tmp) + 1;
                  
      if (new_grid_size < 0)  // Overflow test throw MaxGridSizeExceeded(x);
          	throw MaxGridSizeExceeded(x);

      if (new_grid_size <= grid_size)
    	  return pair<int, bool>(grid_size, factor2);

      if (new_grid_size - grid_size < min_grid_increase)
    	  new_grid_size = grid_size + min_grid_increase;
            
      grid_size = new_grid_size;
    }

    // Has the maximum grid size been exceeded and we cannot split?
    if (grid_size > max_grid_size && x.depth() == gd.max_depth())
        	throw MaxGridSizeExceeded(x, grid_size);

    // If not, then we have to split.
    GridIterator split_it(x, 2, x.depth() + 1);

    for (split_it.start(); !split_it.finished(); ++split_it)
      split_result.push_front(*split_it);

    return pair<int, bool>(-1, false);  // There was a split
  }
};
}

/*
  output_check_list
*/
void double_check(const GridDomain& gd, const DomainPredicate& pred,
                       const FunctionEvaluator<double>& fev,
                       int split_threshold, int max_grid_size,
                       std::list<pair<GridPoint, pair<int, bool>>>& cube_list)
{
  EvaluationTable<double> table(gd, fev);
  CubeProcessor processor(gd, pred, table);

  //List of cubes that have to be processed.
  list<GridPoint> active_cubes;
  
  // Processing the outer grid.
  GridIterator outer_it(GridPoint(gd), gd.top_grid_size(), 0);

  for (outer_it.start(); !outer_it.finished(); ++outer_it)
  {
    active_cubes.push_back(*outer_it);
    while (!active_cubes.empty())
    {
      GridPoint x = active_cubes.front();
      active_cubes.pop_front();

      // We process the cube.
      auto ret = processor.check_nonpositivity(x, split_threshold, max_grid_size, active_cubes);

      if (ret.first > 0)
    	  cube_list.push_back(pair<GridPoint, pair<int, bool>>(x, ret));
    }
  }
}
}



==> anc/double_check.h <==
/*
  double_check.h

  A function to make a list of cubes to be checked.
*/

#ifndef __DOUBLE_CHECK_H__
#define __DOUBLE_CHECK_H__

#include <iostream>
#include <eval.h>
#include <griddomain.h>
#include <domainpred.h>
#include <list>


namespace checker {
/*
  Calculates a list of cubes to be checked with grid sizes.

  ARGUMENTS:
  - gd -- a GridDomain instance.

  - pred -- a predicate to tell which points are in the domain to be checked.
  
  - fev -- an evaluator for the function that uses doubles.

  - split_threshold -- if the estimated grid size is greater than
    split_threshold at any point, and the depth of the point allows
    for it, then the cube is split.

  - cube_list -- list of cubes which have to be checked.
*/
extern void double_check(const GridDomain& gd, const DomainPredicate& pred,
                              const FunctionEvaluator<double>& fev,
                              int split_threshold, int max_grid_size,
                              std::list<pair<GridPoint, pair<int, bool>>>& cube_list);

}  // namespace
#endif

// Local variables:
// mode: c++
// End:


==> anc/eval.cpp <==
/*
  eval.cpp
*/

#include "eval.h"
#include "func.gen.cpp"
#include "deriv.gen.cpp"

using namespace std;

//
// DoubleFunctionEvaluator
//

namespace double_eval {

#include "func.double.gen.cpp"

}

const double& DoubleFunctionEvaluator::operator()(const std::vector<double>& x) const
{
  return val = double_eval::eval(x[0], x[1], x[2]);
}

//
// FunctionEvaluator
//

FunctionEvaluator::FunctionEvaluator()
  : ev_ptr(new __FunctionEvaluator) { }

FunctionEvaluator::~FunctionEvaluator()
{
  ev_ptr.reset(nullptr);
}

const mpfi_class& FunctionEvaluator::operator()(const std::vector<mpfi_class>& x) const
{
  return (*ev_ptr)(x[0], x[1], x[2]);
}

//
// DerivativeEvaluator
//

DerivativeEvaluator::DerivativeEvaluator()
  : ev_ptr(new __DerivativeEvaluator) { }

DerivativeEvaluator::DerivativeEvaluator(const DerivativeEvaluator& other)
  : ev_ptr(new __DerivativeEvaluator(*other.ev_ptr))
{}

DerivativeEvaluator::~DerivativeEvaluator()
{
  ev_ptr.reset(nullptr);
}

const std::vector<mpfi_class>& DerivativeEvaluator::operator()(const std::vector<mpfi_class>& x) const
{
  return (*ev_ptr)(x);
}


==> anc/eval.h <==
/*
  eval.h

  Base class for evaluation of function and gradient.
*/

#ifndef __EVAL_H__
#define __EVAL_H__

#include <vector>
#include <mpfi_w.h>

namespace checker {

/*
  Evaluator for the function.
*/
template <class Number>
class FunctionEvaluator {
public:
  // Virtual destructor.
  virtual ~FunctionEvaluator() { }

  // Evaluates function on a given point and returns the result.
  virtual const Number& operator()(const std::vector<Number>& x) const = 0;

  // Returns clone of this object.
  virtual FunctionEvaluator *clone() const = 0;
};


/*
  Evaluator for the gradient.
*/
template <class Number>
class GradientEvaluator {
public:
  // Virtual destructor.
  virtual ~GradientEvaluator() { }

  // Evaluates the gradient on a given point and returns the result.
  virtual const std::vector<Number>& operator()(const std::vector<Number>& x) const = 0;

  // Returns clone of this object.
  virtual GradientEvaluator *clone() const = 0;
};

}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/evtable.h <==
/*
  evtable.h

  An evaluation table for the tested function with caching.
*/

#ifndef __EVTABLE_H__
#define __EVTABLE_H__

#include <map>
#include <memory>
#include <eval.h>
#include <griddomain.h>
#include <gridpoint.h>

namespace checker {

/*
  An evaluation table for the tested function with caching for
  GridPoint.
*/
template <class Number>
class EvaluationTable : public FunctionEvaluator<Number> {
  typedef std::map<GridPoint, Number> EvalMap;

  GridDomain gd;
  std::unique_ptr<FunctionEvaluator<Number> > ev_ptr;
  EvalMap table;

  // To compute the point.
  std::vector<Number> x_real;
  GridPoint reduced_point;

public:
  // Constructs an empty table given a grid domain and an evaluator.
  EvaluationTable(const GridDomain& gd, const FunctionEvaluator<Number>& ev)
    : gd(gd), ev_ptr(ev.clone()), x_real(gd.dimension()), reduced_point(gd) { }

  // Computes function on GridPoint.
  const Number& operator()(const GridPoint& x)
  {
    auto it = table.find(x.reduce(reduced_point));
    
    if (it == table.end()) {
      gd.real_coords(x, x_real); 
      auto ret = table.insert(typename EvalMap::value_type(reduced_point, (*ev_ptr)(x_real)));
      return ret.first->second;
    }
    
    return it->second;
  }

  // Computes function on a point (virtual function from
  // FunctionEvaluator).
  const Number& operator()(const std::vector<Number>& x) const
  {
    return (*ev_ptr)(x);
  }

  // Cloning method.
  FunctionEvaluator<Number> *clone() const
  {
    EvaluationTable *ret = new EvaluationTable(gd, *ev_ptr);
    ret->table = table;
    return ret;
  }
};

}  // namespace


#endif

// Local variables:
// mode: c++
// End:


==> anc/griddomain.cpp <==
/*
  griddomain.cpp
*/

#include <griddomain.h>
#include <gridpoint.h>

using namespace std;

namespace checker {

/*
  Constructor
*/
GridDomain::GridDomain(int d, const std::vector<mpfi_class>& x0, const mpfi_class& R,
                       int N, int max_depth, const GradientEvaluator<mpfi_class>& gev)
  : dimen(d), _max_depth(max_depth), _top_grid_size(N), _mpfi_ll_corner(x0),
    _mpfi_side_length(max_depth + 2), _double_side_length(max_depth + 2), 
    _gev(gev), grad_x(d), intervals(d)
{
  // The double corner.
  for (auto& v : _mpfi_ll_corner)
    _double_ll_corner.push_back(v.get_d());

  // Side lengths.
  _double_side_length[0] = R.get_d() / N;
  mpfi_div_ui(_mpfi_side_length[0].get(), R.get(), N);
  for (int i = 1; i < _double_side_length.size(); i++) {
    _double_side_length[i] = _double_side_length[i - 1] / 2;
    mpfi_div_ui(_mpfi_side_length[i].get(), _mpfi_side_length[i - 1].get(), 2);
  }    
}

/*
  gradient_norm_bound
*/

// Places in the vector intervals (which should be of the same size as
// x) the intervals corresponding to the sides of a cube with
// lower-left corner x and side-length l.
static void cube_intervals(const std::vector<mpfi_class>& x, const mpfi_class& l,
                           std::vector<mpfi_class>& intervals)
{
  for (int i = 0; i < x.size(); i++)
  {
    mpfi_add(intervals[i].get(), x[i].get(), l.get());
    mpfi_put(intervals[i].get(), x[i].get());
  }
}

const mpfi_class& GridDomain::gradient_norm_bound(const GridPoint& x) const
{
  real_coords(x, grad_x);
  cube_intervals(grad_x, _mpfi_side_length[x.depth()], intervals);
  std::vector<mpfi_class> vec = (*_gev.ptr)(intervals);
  mpfi_class tmp;

  mpfi_set_d(norm.get(), 0);
  for (auto& v : vec)
  {
     mpfi_sqr(tmp.get(), v.get());
     mpfi_add(norm.get(), norm.get(), tmp.get());
  }

  mpfi_sqrt(norm.get(), norm.get());
  return norm;
}

/*
  real_coords
*/
std::vector<mpfi_class>& 
GridDomain::real_coords(const GridPoint& x, std::vector<mpfi_class>& x_real) const
{
  return checker::real_coords(x, _mpfi_ll_corner, _mpfi_side_length[x.depth()], x_real);
}


std::vector<double>&
GridDomain::real_coords(const GridPoint& x, std::vector<double>& x_real) const
{
  return checker::real_coords(x, _double_ll_corner, _double_side_length[x.depth()], x_real);
}

}  // namespace


==> anc/griddomain.h <==
/*
  griddomain.h

  The domain grid.
*/

#ifndef __GRIDDOMAIN_H__
#define __GRIDDOMAIN_H__

#include <vector>
#include <memory>
#include <mpfi_w.h>
#include <eval.h>

using namespace std;

namespace checker {

// Forward declaration of GridPoint.
class GridPoint;

/*
  The domain grid.
*/
class GridDomain {
  // Problem dimension.
  int dimen;
  
  // Maximum depth to be considered.
  int _max_depth;

  // Top-level grid size (number of intervals per side)
  int _top_grid_size;

  // Lower-left corner of the domain.
  std::vector<mpfi_class> _mpfi_ll_corner;
  std::vector<double> _double_ll_corner;
  
  // Side length of a cube in a given level.
  std::vector<mpfi_class> _mpfi_side_length;
  std::vector<double> _double_side_length;

  // Calculator for the function gradient.
  struct gev_ptr {
    std::unique_ptr<GradientEvaluator<mpfi_class> > ptr;

    explicit gev_ptr(const GradientEvaluator<mpfi_class>& gev)
    {
      ptr.reset(gev.clone());
    }
      
    gev_ptr(const gev_ptr& other) : ptr(other.ptr->clone()) { }
  } _gev;
    

  // For computing norm of gradient upper bound.
  mutable std::vector<mpfi_class> grad_x, intervals;
  mutable mpfi_class norm;

public:
  /*
    Constructs a new domain.

    ARGUMENTS:

    - d -- space dimension.

    - x0 -- lower-left corner of the domain.

    - R -- length of side of the domain.

    - N -- Size of the top-level grid, in number of intervals per side.

    - max_depth -- maximum depth of subdivision, starting from zero.

    - gev -- instance of GradientEvaluator able to compute the
      gradient.
  */
  GridDomain(int d, const std::vector<mpfi_class>& x0, const mpfi_class& R,
             int N, int max_depth, const GradientEvaluator<mpfi_class>& gev);

  // Returns the space dimension.
  int dimension() const { return dimen; }
  
  // Returns the maximum subdivision depth.
  int max_depth() const { return _max_depth; }

  // Returns size of top-level grid.
  int top_grid_size() const { return _top_grid_size; }

  // Returns domain lower-left corner.
  const std::vector<mpfi_class>& mpfi_ll_corner() const { return _mpfi_ll_corner; }
  const std::vector<double>& double_ll_corner() const { return _double_ll_corner; }

  // Returns length of side of a cube at level k.
  const mpfi_class& mpfi_side_length(int k) const { return _mpfi_side_length[k]; }
  double double_side_length(int k) const { return _double_side_length[k]; }

  // Function to compute upper-bound on norm of gradient in a cube.
  const mpfi_class& gradient_norm_bound(const GridPoint& x) const;

  // Fills x_real with the real coordinates of a grid point and
  // returns a reference to x_real.
  std::vector<mpfi_class>& 
  real_coords(const GridPoint& x, std::vector<mpfi_class>& x_real) const;

  std::vector<double>&
  real_coords(const GridPoint& x, std::vector<double>& x_real) const;
};

}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/gridpoint.cpp <==
/*
  gridpoint.cpp
*/

#include <gridpoint.h>

namespace checker {

/*
  reduce
*/
GridPoint& GridPoint::reduce(GridPoint& result) const
{
  if (result.dimension() != dimension())
    throw std::invalid_argument("Dimensions must match");

  result._depth = _depth;
  for (int i = 0; i < dimension(); i++)
    result[i] = (*this)[i];

  for ( ; result._depth > 0; result._depth--) {
    int i;
    for (i = 0; i < result.dimension(); i++)
      if (result[i] % 2 == 0)
        result[i] /= 2;
      else
        break;

    if (i < result.dimension()) {
      for (i--; i >= 0; i--)
        result[i] *= 2;

      break;
    }
  }

  return result;
}

}  // checker


==> anc/gridpoint.h <==
/*
  gridpoint.h

  Point on the domain grid.
*/

#ifndef __GRIDPOINT_H__
#define __GRIDPOINT_H__

#include <stdexcept>
#include <znpoint.h>
#include <griddomain.h>

namespace checker {

/*
  Point on the grid.
*/
class GridPoint : public ZnPoint {
  // Point depth.
  int _depth;

public:
  // Creates the zero grid point for a given GridDomain.
  explicit GridPoint(const GridDomain& gd)
    : ZnPoint(gd.dimension()), _depth(0) { }

  // Creates a new grid point with given depth and starting
  // coordinates.
  GridPoint(int depth, const std::vector<int> x)
    : ZnPoint(x), _depth(depth) { }

  // Returns the depth.
  int depth() const { return _depth; }

  // Returns true iff this is lexicographically less than other.
  // The depth counts as the first value for lexicographic comparison.
  bool operator<(const GridPoint& other) const
  {
    if (_depth < other._depth) return true;
    else if (_depth > other._depth) return false;

    return *((ZnPoint *) this) < other;
  }

  // Increases depth of the point. If the new depth is lower than the
  // current depth, throws std::invalid_argument.
  void increase_depth(int depth)
  {
    if (depth < _depth) 
      throw std::invalid_argument("Invalid depth");
    
    for (int i = 0; i < dimension(); i++)
      (*this)[i] *= 1 << (depth - _depth);

    _depth = depth;
  }

  // Reduces the depth of the point as much as possible by dividing
  // coordinates by 2 if they are all even, placing the result in
  // result and returning a reference to it. The dimension of result
  // must match the dimension of this, or std::invalid_argument is
  // thrown.
  GridPoint& reduce(GridPoint& result) const;

  // Output operator.
  friend std::ostream& operator<<(std::ostream& out, const GridPoint& x)
  {
    out << x.depth() << " " << (const ZnPoint&) x;

    return out;
  }
};

}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/iters.h <==
/*
  iters.h

  Iterator for Zn and the domain grid.
*/

#ifndef __ITERS_H__
#define __ITERS_H__

#include <basiciter.h>
#include <gridpoint.h>

namespace checker {

/*
  An iterator for the Zn lattice.
*/
class ZnIterator : public BasicZnIterator<ZnPoint> {
  // Origin and current points.
  ZnPoint origin_point, current_point;

public:
  // Creates a new iterator with given origin and number of points
  // per side N.
  ZnIterator(const ZnPoint& origin, int N)
    : BasicZnIterator<ZnPoint>(origin.dimension(), N, origin_point, current_point),
      origin_point(origin), current_point(origin)
  {
    start();
  }
};


/*
  An iterator for a grid (with depth, etc.).
*/
class GridIterator : public BasicZnIterator<GridPoint> {
  // Origin and current points.
  GridPoint origin_point, current_point;

public:
  // Creates a new iterator with given origin, number of points per
  // side N, and a given depth. The depth has to be greater than or
  // equal to the depth of x0.
  GridIterator(const GridPoint& origin, int N, int depth)
    : BasicZnIterator<GridPoint>(origin.dimension(), N, origin_point, current_point),
      origin_point(origin), current_point(origin)
  {
	  origin_point.increase_depth(depth);
	  current_point.increase_depth(depth);
      start();
  }
};

}  // namespace


#endif

// Local variables:
// mode: c++
// End:


==> anc/l3-13.pds <==
23 16 7 4 18 27 22 34 34 50 16 11 4 2 11 18 13 22 22 34 23 16 7 4 18 27 22 34 34 50 
3.290201127199813741971777738081189311490262918066090732283569987957427760775966e-32 2.836358424833890304019701759786245381696931290968153946372158341152630428898565e-30 1.002579696848587821927484525323514360699714903295613379066481313023098039986104e-29 4.19263514376113590784195197543099513157239293237184215203463143812328986014918e-28 1.195222393755403244018039973292328223205349123822789931377759986781856466053851e-30 1.296420421070313212782519681518764046798740101905551634521297925511505755049391e-32 1.230718107844279505619323071484040153041479018799091038979015516051515245138635e-31 3.022622155096488947503940436214486841541473253906500420892803437690611092432991e-32 9.650694606174343832838540155039884491577499338129520002964495807874189529614295e-32 2.59883961119835016078944113260901804407158175555346686092706819462081592725454e-33 3.111322028959114931472799112676036374752269704125657814465821661757314206317952e-32 3.038603066177218691771996048571501024922969652947202479243549818390033469364509e-30 6.965688886970280954469677568021457805558528860166676724332266282564951979221636e-30 4.18308657007984508300109285349366743902606498008865849595082565684908887530405e-28 1.258477230150819757323461562366733139633508805961859106668622852272572405770236e-30 1.225559490392510464522966369475926969859989049751105156635370105397275071254455e-32 9.849213496236388760182575910884045193768961669995693891780000485644761486499596e-32 2.87201412937619642696680637711651050852562420802436616352294237695824848307658e-32 8.066010922408600983749603202582543223221939052688565623088631791495084766819018e-32 2.763579266530934289596165596245935593837415945783487027331417740022440435856183e-33 2.896714849289819520322160366306225290775587392869984270479121707005344544248609e-32 2.986243236353568012643396275108047197257076738104164432361238132555430887388719e-30 7.158587993559429116605540961324386805020833859763749131939554367726910044496817e-30 5.204658841295383927987659893946212450157687178783893152072205966203638811586583e-28 1.260648177344997924949167502095278548725452625971549159186421610652841069145624e-30 1.144980408724076764225427083814642589846301834771985251118120877889915094991356e-32 1.011959018616408163106487415220807778904978109484651614880812036773401967859053e-31 2.811237832166351617250724484023184358717161014517891193170066860169137972506572e-32 8.034178489384416400226281710120269028063826302226197307326480745689252365996234e-32 2.591812338495495795404084504702262101260103372369781242218986959455165720270689e-33 
0 0 0 1.000000000000000000000000000004471419541680954785048448007366028021948360718607
0 0 1 -4.375644847817749380767426179123365129634015384878412539325263494046229048790243
0 0 2 5.027123038598934684170288649668834317143995242657667611110974198331409465546743
0 0 3 14.69695152553136882313652064295235920656290704580528228462809448950617463493
0 0 4 -1.743409194828322133279841886259673125961249643880814978772123022603989593261915
0 0 5 -13.62104067261006374172480618498711049643225986563066897975881927384332095650148
0 0 6 -35.75545580746326220836697454050910125223787346764114605026732861722359932347247
0 0 7 -0.1641932181527398704272222585143952523006607191826729231604921668285754670642665
0 0 8 4.521968306260260679951430165354642437081177908419333928131397317069078423279955
0 0 9 9.079012923182035371717888254518250075041948723336452403348752248562511508209765
0 0 10 24.04554426477572374022009323321128136962074259311613480271162953796180731302644
0 0 11 0.1624946857466571176738556534423460409718516003900670662385841378914358254532352
0 0 12 -0.5863214914446279741999770082343228363803706751673925392294827309129265397181841
0 0 13 -1.877158983206894160091505900761090106914391265354640054718283779022668773327907
0 0 14 -5.550501380918987059691701937446822668593879587307212895902306757186564770239273
0 0 15 -10.28023624220023942680402288452970469161503385866518570817582053721928957783966
0 0 16 -0.01818106747962543235893599444494075161074018947319906810886409667047500859284218
0 0 17 0.01002623826528174565871452905297079197963503358468900867080687693027597061856091
0 0 18 0.1844347219694418869866730341638919950788765366904425326799114892862102885488593
0 0 19 0.0740865112914706735843152804095350211566220613002783585665231891437877205382734
0 0 20 0.5293839800010875391306951569203208058363290418525069003470805122129288375260189
0 0 21 0.9622173976868067636148901693428635408354927364562493169310190081196309067979995
0 0 22 2.710970579882732940117467786699594975239333655200510095381554078163920099344365
0 1 1 0.5536105105492661969226441500337924278715127880750651156856538617297612730560779
0 1 2 -0.363430927578262210128603510570429957195942110890207140225630625101274032611272
0 1 3 2.165878231900586329621214547344548883412373208305292175770835027071082463385325
0 1 4 -0.8618514456914584750449489119080358667083374525627034220890105570344603489101255
0 1 5 -4.20482126851515268964491930012762381750670657818329600168355011531533923152609
0 1 6 -6.347010052529446411087324551489842847546609370477246943501710191928805304041959
0 1 7 0.9648949901908338715717397030612999283012446614526079153631298912170625206272744
0 1 8 2.130063873343476800655689537027200339399514287502423101790048682745046107663487
0 1 9 5.848617902886254761843111632421006848776011439054049910250317302334329492211195
0 1 10 3.985782693106699232024220095700696550422751629353044051661307888887253682529344
0 1 11 -0.2943931619636738723126986883315576966176529109345311173901122225526361205160545
0 1 12 -0.4309113676883374595136314873183175239791415598621949848750231561292783432515236
0 1 13 -1.96614701328802111116867970600262349220236820255463198292289095382486885725559
0 1 14 -0.1101519794052463942352453528257230471264724537705187007414501331888120414856799
0 1 15 -2.415969442734431030819983358734192398885100211865684412421008918815163399996423
0 1 16 0.02695040204522012589577980004954071740546933259404384237221573560645736747692064
0 1 17 0.04744504222049973446875705867649629193342474486284555980832470742297175064893545
0 1 18 0.09718673553700783592890638814916907325046479730367005656254444501647787719043787
0 1 19 0.4668574257614615980556335866298999104500173558060784935219846551509585649141235
0 1 20 -0.2511043709389049687141940232084018981228234064863512875436307454730270654404546
0 1 21 0.3670729993161478203737417749376947532432392126948812203822586357428789826432723
0 1 22 0.311719344037138646590714574617970323975659348711374007908206948312175454101918
0 2 2 3.095330428024809845770016557739634264926177129037939015418829396184986815410213e-11
0 2 3 2.854790782334661490121891673119024254530799962467334487352857334822473982785026e-10
0 2 4 -7.382788844154760723882657166733473802792317679508295993585212202761446630505113e-11
0 2 5 -4.147573799886453475674239590999175818557391912731668738306144178227061272613755e-10
0 2 6 -8.005341571184953999214261690603168464373926221986549116546455325482725849007741e-10
0 2 7 5.691680250803578268032542830747821134017606489343195225252227366212075831252761e-11
0 2 8 1.864374963641353406190059140611958956427245359022634349129941938443673977582783e-10
0 2 9 4.650354063150754199512731818203851570942708190514797697707317604125622721957934e-10
0 2 10 5.361918787405809545621640424982639832943057537891076222647822044207708938582949e-10
0 2 11 -1.583426591086890161616100073114250198441979381502470414912764908181375428316172e-11
0 2 12 -3.419304375924581438855942550395893884802217671497174110698116524275334899690339e-11
0 2 13 -1.427406084161913935151390003440533251512139092220929899569630107550783677830691e-10
0 2 14 -7.737015691313635286346771882832057562177662108573658106485793934916913223169698e-11
0 2 15 -2.753870510486647757213439431846773945508650389808380007234835163529170862766035e-10
0 2 16 1.400117928699749883102943178434903090735062103016097772293019848565028649187084e-12
0 2 17 3.055034281571767428489833440020536183381142328255275736983380270239009623953538e-12
0 2 18 8.346406590991034977509803040007408152650098120991599579054925412479828489586158e-12
0 2 19 2.9123373096193868654707900734633697887164388705855051529413979249267957696116e-11
0 2 20 -8.174543473216827781008835230442710413977337172756515457586560865702095982576709e-12
0 2 21 3.436886995130923424087604722835891704884737016241162493508567915697924046178711e-11
0 2 22 5.423567811308809231242909918102262746029327999399986217454287128694908998981515e-11
0 3 3 1.377248581586073845152023734526122999500922710498055189521564177152180979762177e-10
0 3 4 -5.025029738938623036598693166873450863151252823427383567209892337106723236691449e-12
0 3 5 -1.811691446915694723408050861288710896713740006926999863788434057840282270861241e-10
0 3 6 -4.539448675443695777401185124519463548375860321652557556952937172155104258203862e-10
0 3 7 6.381002824819663597835529028706695741489009335274976853873013670384843999213265e-12
0 3 8 6.821060222722261294474344422297560797838061689808703878629856451651344644364893e-11
0 3 9 1.948079879660694345553036484467722370392541100446308907176126244172929974265759e-10
0 3 10 3.158459475460618190802941277494594561093984650598242734730681267791553206150211e-10
0 3 11 -2.121457565145581077053659997441119858095392541524496405272343783586570274804622e-12
0 3 12 -9.964534768403899699058628354788621235685478162985445361435314096145231994700555e-12
0 3 13 -5.36756715328290581021316338593795268209709669934025288532368305439691602960513e-11
0 3 14 -5.711393734713375096967857797766039900398908495443712243314775112939881971574875e-11
0 3 15 -1.544365759361967775879949367414184204882486918023294294149284177154427739612083e-10
0 3 16 2.037410382889727788103778046330621419369084291050850336189118677746412608008615e-13
0 3 17 6.393281898541006527640850576879964772322739955822496358711927402675663367165284e-13
0 3 18 3.547403630999618608189584740478505719930723476820451102548892674848018406174367e-12
0 3 19 8.95372529951955623628633373631727519946884328460288788948709334197184882566984e-12
0 3 20 8.138262444371578452249587828882204292863228821007100674440749508044426315645142e-13
0 3 21 1.691038153679755045790078299971986012388437167150338003280741157324213880592077e-11
0 3 22 3.496418928209913659737243345706038673188912933602841075876679219586492650664752e-11
0 4 4 5.528280153270129287218934504778302688538656049624564592591756270892522932177541e-12
0 4 5 2.956850695478320651334516531560667124068229166731261720306787879781158786928454e-13
0 4 6 -3.180981944466884363850393642482837127907364810989003117786431516228752822616817e-11
0 4 7 -7.015735149080863489393115271463402330813444570022736492865612354085232370676358e-12
0 4 8 -1.694312509911890730325907368649692439499783066010706630471895867146318502522435e-12
0 4 9 -8.444451943468558957550274933145415901842693369233261803249933473734024265146955e-12
0 4 10 3.34284521544979586652055320343308445130982150723929245392001502799754476857795e-11
0 4 11 2.331783655538607342249655316932644551654352178807087035080434412872337275684928e-12
0 4 12 7.572484000201296172706562265039092197569834595572890346366328090873206198725681e-13
0 4 13 5.173107042461996322875222846065969511546296942619080399837808735955501599192546e-12
0 4 14 -1.416217144266030117884597271770226129195246367347793680152676828064017811249714e-11
0 4 15 -1.243333700864794652519598904317543969126744962764846531791769230375820704357189e-11
0 4 16 -2.238959615060528501308767560274086740951885067099633818476364865987705837879489e-13
0 4 17 -2.454979788713433302035730266129351232289647085270770074318640245584418426498811e-13
0 4 18 1.800529539691568350890225362903982302059386472214054939952102046336289466224427e-13
0 4 19 -2.479366101569692357161107614851380206696480249265104875144534432524961068006747e-12
0 4 20 3.228634063975333566464969165981693041380960973858689256515078655839994394827686e-12
0 4 21 2.699053801327852781239134181518504014025969831133280835982149975498602558358986e-13
0 4 22 5.812497918395199057260233510353987257658849743113154955415327606394034395182568e-12
0 5 5 2.353637705499122322845315130903346369182136197678846513007036199594937150744851e-12
0 5 6 2.147671396691974483912392684624967213878184700490047210809870622563262148157339e-12
0 5 7 -3.66540770032303984816016651702095838415809720408002971469315883642692194989472e-16
0 5 8 -2.55806455590532551947653829823242648760871955859343147874118825748518376162786e-12
0 5 9 -5.266742395244627612784004986696511973147135218389001249366495090637498594889571e-12
0 5 10 -6.433333112329323197231588713385180835755236144815041325773216984818276186050888e-12
0 5 11 1.309180051789721359861893010667744425055973503919658259370717049004565582660513e-16
0 5 12 5.954407880437741456061925456111119320378187991952669538044671823316816971819356e-13
0 5 13 2.701446212231687969798517870539888271800507775736436951475524061589940803515665e-12
0 5 14 1.514005859580547850673101516572750046029366629607665063570605694491327130637224e-12
0 5 15 6.965298125321570031719928262061160364753915565990805231331610765195112364881768e-12
0 5 16 5.505343711673123682797984980597940860035749259315552617376181959638432386824651e-18
0 5 17 -3.591518605980680884745521928956802949273072533161974906356359441995566391957073e-14
0 5 18 -3.095224977221901321034721553473415177690250886153160333968802450423930244382329e-13
0 5 19 -5.242643670629756713276293422530976220072621478387305665302265501150498441947925e-13
0 5 20 9.627141613657496193026084267870317133948024044111526903864065384739307278900688e-14
0 5 21 -1.019595995384793232748347007046897450608387390130431952725657985194082867277126e-12
0 5 22 -2.666436869068667536821681947312218971256512424849716704433859722833640669563028e-12
0 6 6 3.198676645651012206758122575799434597790047245414120164248898448095622106509252e-11
0 6 7 4.126037374947103391811413824000645006162548064867714569937813659077709061601508e-16
0 6 8 1.313526450512529190851535362656262278642775828887335336579338258589277878020422e-14
0 6 9 -6.905826999088375696521904636751415804431172121311995260763619522409671476724811e-14
0 6 10 -3.393893396267207692941162672890994394120247456890449084126905899511901341026745e-11
0 6 11 3.880708873605273185311203301824038014889851787478395159537662814161984770871996e-16
0 6 12 -6.343852365471999113831991819199978725795986592527326139310066570044586117554933e-14
0 6 13 1.117780233060249147434538969899736305644403059932994450968875964213122623133945e-13
0 6 14 8.3906582772497637050883466590242179180192297869246302533963844247858122032459e-12
0 6 15 2.229911866295793553847144243888359413211471856720118337543697225726964673550229e-11
0 6 16 -1.545049508960427940029952606239125978245380443423000049603032350661427858851135e-16
0 6 17 1.609891322672099902519543814584890382788189452407930079686523428502335695224147e-14
0 6 18 -2.92090178952282828589706725510870440317627298059505977457969875546505322804102e-14
0 6 19 -1.653606269756632810537044621525636032912205133408580889832435604512638607687391e-14
0 6 20 -6.165328753751547016614706814070239657255902903844646844704091703756962530559742e-13
0 6 21 -2.39144199302655368399079513829918273641352247052729513458019465966680196663551e-12
0 6 22 -8.586217186978960666136560557853046792033109750519908706227096474964034201135654e-12
0 7 7 1.853001946794258552417453218230599739740298284314930886239718190628896363785279e-14
0 7 8 -1.712070189006193626133903149451713426036108509799923714718764474057691995833056e-13
0 7 9 3.013181632302188243957761264700893894224587602074549964575362943019775853328098e-13
0 7 10 1.407016375779823843439171811041674470134772317377359751839528143164912992400833e-13
0 7 11 -1.207918784030818532680642948577036651842579532411824062141160396850630070372185e-14
0 7 12 8.045817753537841534978318961178756966109665642184326365621224963352502353331388e-14
0 7 13 -6.624675475573473451262820314204527632997747050551299752567442651322289872030039e-14
0 7 14 5.3390837347970621588883704171728606393610337270363335648591928148820179168849e-14
0 7 15 -2.271455301262956859676464797200273804792498457749797655084384500671567703584797e-13
0 7 16 1.750914336953453266166980316082629495773035986729913740702894923154498542259249e-15
0 7 17 -8.745875431338279574626846107450686596638189555835265685405145524754726755617862e-15
0 7 18 1.153457881021848824596392999733018127803214987082020465492647364163847216410836e-16
0 7 19 1.278758154157807240922843808120401652733357699179838185042512935671748006331674e-14
0 7 20 -2.051943469923917181900180729471271994582276821988438730800097042138424015072951e-14
0 7 21 2.493570027354992343224208562867465469996800152552795180470002696826100492163842e-14
0 7 22 6.936054004645587403477822257568795557725556822012879157525164944452943445377885e-14
0 8 8 1.961578935369069779580847961922465577859287507157810179083664172666047741538812e-13
0 8 9 -4.19530808543016502943663900029530141298350647089363772422459569921088031584018e-13
0 8 10 -1.403950589368443749688190918949306711894105539957377461488287481944940894764307e-13
0 8 11 -1.485473886061521220241619082328286073900888045902603956216253325655607623411382e-15
0 8 12 -1.365666887267540649209088871740106704180549424416510526219723975408966112623523e-13
0 8 13 1.611997707819125434414150041696138073037306309040790839311516636486626788933769e-13
0 8 14 1.035878395441871504278218761770215711018630793481576740110824696709734409832865e-13
0 8 15 7.155059951981617825317685585768553204912914481066389960013571762137459926769692e-14
0 8 16 3.441613078085189824285710999705348341186885041326450529101769478246446428260552e-16
0 8 17 1.996441232486760940376806236021168323600548924925016560051733279776605635052219e-14
0 8 18 5.456417371075796061054531511142907056172532053728602248050779177522914567405753e-16
0 8 19 -5.967548598987227165269609314531264063551191410913765115929530908448712501456694e-14
0 8 20 1.916409349049882030832654529373776066434809148055644398413146439987205365299303e-14
0 8 21 -5.057242323051369217696936081526830098860156966906181736723961745242644684499052e-14
0 8 22 8.809631879606603428490902650296572283162354435460984580317867424104071214476394e-14
0 9 9 2.055258423419976555152577002603214162610132146561129937583077518560653350655456e-13
0 9 10 -3.575939722406341146577054556835821669672132139576473898001350759467137568715236e-13
0 9 11 -2.755233211695422953741907596622639733618508631506614391749209430541724130984268e-16
0 9 12 6.628057006906616355063397314241196870410694624216290060158466262948016089873961e-15
0 9 13 -1.376028667269696973260001678281009569212926731427321186694295622433682378697087e-13
0 9 14 4.56711602745699537100215690551851115086764169099315711120411225348963880029935e-13
0 9 15 2.238757512134771051227295677186955422237919453916764543628176151973504515439859e-14
0 9 16 6.231720134615983333499614653039555606688583532854944414991788494072230032507539e-17
0 9 17 -1.157085597087246102454602333662858446250063954979511393534249740045759053998331e-15
0 9 18 1.389591448477956785623884351492311388089989666829571736412982122084814324533278e-14
0 9 19 5.34725677378675748065813833086991631094905728053648033049164189905418765227716e-14
0 9 20 -8.11506280320416973672500561771090110662166654453849098071462105224859981865163e-14
0 9 21 -6.247248204485459017635373825103204294895380503997234807779471579179449859417724e-14
0 9 22 1.63797357290009065330495545187307290491969818294285590665970345890684543764263e-13
0 10 10 3.791113378633288793841948356541616994587523749969493527711955451084804685974837e-13
0 10 11 -3.823980100274123715513166652697803736296864248910458009609847012913569077654544e-17
0 10 12 1.162878940908788878559694617101026942286146738620693779838779164967020574025724e-14
0 10 13 -5.014580624657619950161964753581397359802889462273332869951212732968000963168258e-15
0 10 14 -9.03134422100729259451161122512740894595079696876396205395172590139928763689862e-13
0 10 15 3.023663845363926828091773217265765937160057090970187307876908910591917897862248e-13
0 10 16 1.611687829626465119205665077388419727942307903229398615326058614094692228421504e-17
0 10 17 -3.141440712491057879515127859147086406748310550392153753620820443818499894241609e-15
0 10 18 2.46237681489857961483193909982305761084005346905551681481182797104444442108156e-15
0 10 19 -6.116969411081940755346695478410435736466580623314025608657257699989215743679024e-15
0 10 20 1.811009027880604189130566104304696924146203589280277189824885349240661473477244e-13
0 10 21 1.014444863004861666813479294045340860273384231133146078153797283196438232787604e-13
0 10 22 -5.090983886976353699073195963238135068625616078849106377985980990468792052139229e-13
0 11 11 4.802642866067472066836112803157670528513244044198799924244780731144831198572421e-15
0 11 12 -4.499428931064900826822667118550576909631052838248483442883230269347194638136531e-14
0 11 13 4.088568577037321050851464206567793310177951075757590158068802779394829382100306e-14
0 11 14 1.942034821563094707562752595617645165990106800083485147965161265971942018274094e-13
0 11 15 -1.924786573161885766056607126390800590939829115403224253490008523292050315167177e-13
0 11 16 -1.139724836012081201787948690649087520430787775645391523253364558041117348093922e-15
0 11 17 9.833618913096807784897930861011479142194466286854021653929074682986893296661043e-15
0 11 18 -3.616335608551197596413418987855283207661848244907063610573513862149521109491826e-15
0 11 19 -1.143966022969482969195489980541193359347782475448181462401850656916724333704509e-14
0 11 20 -2.130918454769318447974275585632653260856174599166556935331821859747947771257736e-14
0 11 21 -1.096292150271419103280430580629913299970491894323930277973974576018884137383857e-14
0 11 22 1.378416049743677629620782672480022837879348037259931051803768439287865268459659e-13
0 12 12 7.033190943423226392851118577301844122727519365628296068480324607586580068654219e-14
0 12 13 -6.783035465103352503189412504872879361412108187481512344385508471132501570996897e-14
0 12 14 -9.486086637881791266862946034794157264401391278267972838787560705761022279950717e-13
0 12 15 1.109596778966420403622843929176909900272609739864886604067316588632749328735505e-12
0 12 16 3.878184379209607755131190849255240572510132763561821807510241073554904417881784e-18
0 12 17 -1.526015511295365644142176310181650764608587452128728931684098409042854442523916e-14
0 12 18 -9.875248189054019750903706579618147235039622623892173993174549533519186546825585e-16
0 12 19 2.983276449995552753436005132925875475912939916132675416049249524567850251034644e-14
0 12 20 1.612929002841036381647500271251887750781871596807037970966635577106056280878754e-13
0 12 21 2.719201428303516629659297219309402619943509320573152703088908105707872368100039e-14
0 12 22 -9.978501179841559655797658021045817622346709645911623662688855968051797862741665e-13
0 13 13 4.416185912612473598333619471483722857086283622711996858685020158072920691316527e-14
0 13 14 -4.617779786078060896808131124616283557471210132728094647153666815285374332040788e-13
0 13 15 4.166988692229087469209183386319654110408512621353975905559915733575397360599757e-13
0 13 16 2.247147143000107640466211219146610607045599016816131019357044099848764662563221e-18
0 13 17 -2.132066031447661706826272826542362195639247929037333574832208538863856858154042e-16
0 13 18 -2.089795890332649331813369057319020863527408149259962141989680134869694879899292e-15
0 13 19 -4.737960466830873013110386878967150804557015137238792835618168422171504882467851e-14
0 13 20 8.499679545198189853269913568312793527365084171496970749513423645459826226713658e-14
0 13 21 6.457157869788255920371435064236360880536040494978927168822766249946846697772819e-14
0 13 22 -5.840248659471712266401748388175855290119348798954586282754257713043755493759794e-13
0 14 14 1.172933773522446151824837932574554446120248331190045280829071217739245190229265e-12
0 14 15 -1.519786551029097461287515323018287357132867193941070393258342580061703985341281e-12
0 14 16 -1.003129127993748072944079217565139370499482434479289268581734446944808532661913e-17
0 14 17 6.940301553990171694407702224085138428499484247366668237672612576307624817853579e-16
0 14 18 -2.967686628483118245485168904359204551762223116575783881972380802800323352351641e-15
0 14 19 5.719029206371772510479488592924943916433167127888122333877322686040200823555459e-15
0 14 20 -2.67606532847337278476365522530375834443119509880781859722006813409789774385706e-13
0 14 21 3.461746817103484734564128431415973871194803268756727673685275173108456093558545e-14
0 14 22 1.335559369451785998756806008953932152219553887693235627709504716079912834126296e-12
0 15 15 2.490693317923611620867194568192932361154138369838641524916279239978889855065077e-13
0 15 16 -4.359412195867198185743327407309941638511664565111707878562377180196847013233534e-18
0 15 17 1.958488213170407201759909967184040655486528763428133238417943155515955223410338e-16
0 15 18 -3.886318467890922754376687713191386962394645320570954567185298928547482445464979e-16
0 15 19 1.482618050726717464517039293201369123887978977107080243592655502317040659598274e-16
0 15 20 -2.347839515795389054258451998825191616997435462569679635583838279327318671913735e-15
0 15 21 -6.478576097027172969282602295712679768358955953257733895870502079132460923170332e-14
0 15 22 -1.254499742269485817084728962047424726068079288360781497528755785712738506258869e-13
0 16 16 2.52615759653155854023150093022090172453297828723700910674998535456025632734711e-16
0 16 17 -5.413861378147146101978628617202242695236186522716441587877605500439217412803502e-15
0 16 18 2.282686417958128256009237572514519683835154904398622547462572279231949707612477e-14
0 16 19 -3.509630730390756924455583687374594760697688107085408125954911221407001684793332e-14
0 16 20 2.644236208727979465999625037382122018849410561329971485450955139508592103845925e-14
0 16 21 -3.307198533812278444268840431701367607036812028215926664428978535320193032219468e-14
0 16 22 1.092652869731883630664019990026867122837497999175638725176915874796576934927201e-13
0 17 17 3.52574520206677601776871998126949128574426170560627809661925625056896326714372e-15
0 17 18 -2.795437484068595246876198988399289232817757270551656255642943505073618237004784e-14
0 17 19 4.619910228042576220242676792571046641750597131771802521791593533311339378318259e-14
0 17 20 -5.451151971804471840094402653952545017060620737640690329361745703437546606040548e-14
0 17 21 9.81223764207204344581638098233800906366827541080758535111026850041061608799665e-14
0 17 22 -3.997127756625211137716044668816590664911616641889998950167939343365087204373077e-13
0 18 18 2.406434269100698231441568683937443323551794077289495750105973299653753775947911e-14
0 18 19 -5.163554899262676500511925135228740289267846255326862508654341243877958990535785e-14
0 18 20 -8.06593882885184821677166382503099238525280421969057744508285610044070753341792e-14
0 18 21 9.680500147758804441277779766609901106331089251383213559631837037181097651178276e-14
0 18 22 -3.157372451232642669959994636916774650588056077993063470224801892624471472944708e-13
0 19 19 1.318107322150738783773588321558348749274957707506708941111924702153508102060712e-14
0 19 20 1.087959454835439537336993453307749782256220082110838839844264474879010917967255e-15
0 19 21 -6.03313809228446636161921993165931209433015211255872331305269665718744441611282e-14
0 19 22 3.411583100140351536537374584274834889136304657883052557674148818332133022567078e-13
0 20 20 2.207519731858021753999857755690367100918649598195191507146397007742930280315891e-14
0 20 21 -1.013453099363295493402907482546580624420861347773422511998398710930459375309036e-13
0 20 22 5.717521010073028430898354678428216372171173434225696729453719009136606272947411e-13
0 21 21 1.767231468182486881259803107393231095350253610980765252035287275933788460299143e-14
0 21 22 -3.000631218306996641070973383524076725933329822231949356420381629184574884172064e-13
0 22 22 1.121709774765493200317383014641769975256827785555989932542125118380114779132249e-21
1 0 0 15.72454269912888582697002493521187889670601905113359114000849046975936672000823
1 0 1 -22.21628331660905234477316757310775142553988818146076313814491963505642525286477
1 0 2 10.98903369209847747457524848210394879794787597274136610628397681776079444009618
1 0 3 18.56671568766129701993370315353346302696918225913511691322050598929889521132049
1 0 4 -3.124014545248388872053302038111707007011640549680750585068462825518745633694934
1 0 5 -2.501095354303137813255357294853681156172481100148690635046717642824463374934033
1 0 6 -6.78556564026979399329111364876748062925074049300389125508730174803389224137821
1 0 7 0.273696544572441041881153097073915043281266806956380481887626284354761332331362
1 0 8 1.11505244690824999404539491003048085600900751970960988042544000404306806829161
1 0 9 -4.287613958250618956271985560560960333642628661825525378384787058444145845221356
1 0 10 -2.573396685461155124377768502825704811771224181970923054734320670699313267236306
1 0 11 0.01474655220553634898263826753523640198696524395202373459752452863141992613848683
1 0 12 -0.1735909769124706747983429547782231602411975171458512578760453242365320214212626
1 0 13 0.5248223659951250064033267683977100223587500249906666992567373284213986780558449
1 0 14 -0.389438571738787702813907798775331222487480221005749310633509735989887230533157
1 0 15 2.035836397489470426936883076141128004277332775846232950348784410696598796062389
1 1 1 2.125270079660732352497422722631238664838325509941157168540060925654102374528867e-10
1 1 2 -2.217905920996797285329389517686095848881115656634455207231409529728452646190319e-10
1 1 3 -5.993339806930751910865840220961496810767473248474832895047300045838735160298998e-10
1 1 4 3.889446790424675005751915941226006212337615563610385673278970888553110599522265e-11
1 1 5 3.736693434903012914681829611721638771270643754740973764693961271768158464296315e-10
1 1 6 8.65788900238788251548454913428158550536251002703039670715326785583172030891636e-10
1 1 7 1.264307557272459887037082335827869293883653154373524113959096097476692437284259e-12
1 1 8 -5.716015899100217728558749401007454875646181898347431916145363771955059207930169e-11
1 1 9 -1.47043671253857975122713203514290860634734513933522991645646548018197466287092e-10
1 1 10 -3.236563954875892757902520923700777753693696446836598750652995173526211772455916e-10
1 1 11 -3.521824723441669951486531309699965699994488589131249841899645774277558959680082e-13
1 1 12 1.805607238923884994561960739605045375399889812065295235453006073528758666790766e-12
1 1 13 1.245874614956415273921891347602693982761253531951862205312650726258830026189555e-11
1 1 14 2.682005158168334264255026045895821800056333872270555213496381650870051566441714e-11
1 1 15 5.759680880112056048334033865670673413874861645898713301718660265610282991010613e-11
1 2 2 1.581136621435500219147075608625033854304594781310027301486873901163181836731076e-11
1 2 3 -5.015709470850106273159952186382024455371574735183728802909055810618863431593334e-11
1 2 4 -1.635612044657617106382723182469321640392243303733101605656546198692052041056684e-11
1 2 5 3.700685220446436811811654313901682275154927277958356957190488102970466964687385e-11
1 2 6 1.483310128343132542353493641998060905751901446027595919097418583761750226916247e-10
1 2 7 2.638195331260528949460969539476209497092817179533738493698769141832049164919392e-12
1 2 8 3.986095075461862690646925570343606252183696931708884264565451698757170656645737e-12
1 2 9 -3.97481884813676633949940079261352447722099239044974886976935226471912224896893e-11
1 2 10 -6.750231089957343518542610127628848304506705584380273888511436904020054965490782e-11
1 2 11 1.512590353410519803151986876616326503476674318895411706370803882752948458347018e-14
1 2 12 -1.346401967194207368240194302242826013803430759744297860216399908030867558909984e-12
1 2 13 3.793297398067834488273728294687721030906530571870163098533757873528052226411889e-12
1 2 14 7.439717831838933873438363132482708171623515675739346667743412177981154738022373e-13
1 2 15 2.054212444097982148940189700919601480844083489814374493707683275746261401369199e-11
1 3 3 3.786706920851942364563480424730568548104228025944468925745533348562024796985689e-11
1 3 4 -1.376192632718336227744471419085184904158853118764946993628809480174438262685488e-12
1 3 5 -4.071425974667147177737264821465645091119195823000485325405106327517612832672822e-11
1 3 6 -1.008637760361601482789928075887922947263599668985038856403979593388822716074154e-10
1 3 7 2.017046857859417727628677485887076174332413355301506851868916290934407484055174e-12
1 3 8 2.174545693088446907125793749201157482783432840426151586172945238303429534838279e-12
1 3 9 4.44383193973015028747981607782072171503390717256059768043673283911736289891859e-11
1 3 10 5.390562614933682069223447127991790013604531210603529574253016087425032894663197e-11
1 3 11 -3.62634724746536216625399043878231766914559656671355248731184099493309488916054e-13
1 3 12 5.536941105743499107481302134583464864767580167551069284807862119921668374582839e-13
1 3 13 -4.996663879873177660806904454951716396294036937079659328395715128781139364445302e-12
1 3 14 3.165086550443333731646997239576195085416301963331789641124632235467435619277116e-13
1 3 15 -1.953526669070014071089872248478067428869726923664870379947717695368947666991824e-11
1 4 4 4.448219370176634782443503584951133499337796988483122802061145555277772857134858e-13
1 4 5 -2.552734645458151771457666705067867465175043040430956295923535985766585665431539e-13
1 4 6 -2.007187319055363742109338315373519600887976208485577153514203438795927107948846e-12
1 4 7 -5.123784576953096939604280866942778148235254031857198930362747896750379790528044e-13
1 4 8 1.358386308759536495817915316499052523651785179786291603338441017556413062386771e-12
1 4 9 -2.20208644415188886741176164649894606763693200865869535361662167445496749905246e-12
1 4 10 7.395918481364512262876979891725443969169239766268053789546114672216668109286205e-13
1 4 11 9.032566383429712528164466663655024596836394584223322956105568489411243764434117e-14
1 4 12 -2.075064917317996365425741622351485635666160169974346218966448047033301018401426e-13
1 4 13 1.96881339331277626670412413575975605162772075616489345672267441785422088878992e-13
1 4 14 -8.708013313594101670339051590381424429937475592371718685098285099826525119692882e-13
1 4 15 6.644831078137215373001506753179896101665942089280934514014886445306085682887583e-13
1 5 5 7.026935745314397965637491923374272027741456476411602691765752619815249160086395e-13
1 5 6 -6.460917729709990728807367068715731365592625600496428995965673451562386782543773e-12
1 5 7 -8.063544427865838473641996168209885879365515392338459761268238327934647855331718e-14
1 5 8 1.928249934979425337893745661891959186441631171790086351085544299896852292756622e-13
1 5 9 -1.67809637784858350480192688622507947007408292620967171418755896878265668420045e-12
1 5 10 2.310095013596964878920498181163186826881689795441986814891070759559689646584389e-12
1 5 11 1.753949595368419464983259246478955635011068794550856015440757801654914197975956e-14
1 5 12 -5.481776462602662243665951046500284075577482663145492277088079449062116036469728e-14
1 5 13 2.159447539218187232609850728628983334795911942541939928570342001403164836630826e-13
1 5 14 -5.026077592586696765606381676083292708296714184553897218697485616980076330645336e-13
1 5 15 -1.072723381125245353430859864098727334252393657254532829624040184082067623197557e-13
1 6 6 1.513399480424820655115264598490714934208194457501590915675209358664063180648195e-12
1 6 7 6.353494681043392057019477967149899218056748117694092889165649345138473840810853e-14
1 6 8 -3.744993808909593035116891955506232401674036285064530729532383221996975038039342e-13
1 6 9 6.735378396049734168264012626662478228521712543882839829282693908806593833107036e-13
1 6 10 -7.074138079100902891062513935468297174952306979733380680827017415189631721790799e-13
1 6 11 -1.451167341505748652318203112353566102619567447124861096567117773433633270510105e-14
1 6 12 7.246894722364374301220178306637058886374222922008516972280765142784830001142494e-14
1 6 13 -7.055800205328523606946065193564778954789724780756115777171202808516203134479396e-14
1 6 14 2.62273800224832500822036359653279854265755511295427346415729427253474947087671e-13
1 6 15 -1.425290058017650802889942395917633435447254447145607763791364864922445277819685e-14
1 7 7 1.810053878244376612969744704377935752951900302164815672834149275351706626707977e-13
1 7 8 -8.134024273807168633825910012504760563426308267415074435548194063094641271488952e-13
1 7 9 1.366347435892061631830055310972470265418035321431007792257076139320259471133365e-12
1 7 10 2.542234193266134098450568424838942227710960714787217149789798479712269962397955e-13
1 7 11 -3.913234756476575045330744674409261695892829253316475191326650767409356000706151e-14
1 7 12 1.311731194752469479248244498082073273044359803054349788690925845541217624136662e-13
1 7 13 -1.18549413808835635587650816063104531448412811032682910432567878435838226462733e-13
1 7 14 4.350729937739062631175459439669112369092843296150441346737404345884498294108653e-13
1 7 15 -5.444041366050832228917847448312688915235334842880230435634107127395522100013075e-13
1 8 8 3.618713127076625104758422338014220634939505680883421530203408053352577937139147e-13
1 8 9 -8.065727671315781602637693052223539052182375054118677095994320623519188633098285e-13
1 8 10 -6.866893166519768784736864767633235518324848751149484875523785988786188770002452e-14
1 8 11 5.980160217314993052632759216540311598470039199380010042351743970873095021807383e-16
1 8 12 -8.08824069729443911016244801412798101439770834110256863457096212056009976745718e-14
1 8 13 1.04008325523655486749952280382165932732071447794125397842955456837430068145626e-13
1 8 14 -2.561619829202207569963395266677816608266411413002161019953693480291393631873279e-13
1 8 15 3.157564453862652026255471632691816253702267720122507089838513747568815167090694e-13
1 9 9 3.475978396316798508622241199751347843571444054458163454082274263071728577068235e-13
1 9 10 -4.941514168553817801730518573567439103871410789884660486402283023403363059045438e-13
1 9 11 -7.231546169426234578825286676699586794519593309865648377576730050911451272000734e-16
1 9 12 8.230258937602735648573260690004769728576006015443925722798312443566665075533907e-15
1 9 13 -9.016853161917246985637894576598835944958737878206762063061942554133569940286852e-14
1 9 14 3.880138628277296936971199356943154179145944280202708469191760770393717348226264e-14
1 9 15 2.30451840187683256489127024735854627052801188777440853653532169016753103098054e-13
1 10 10 2.525739766202735856019089358027384868375063993226541537085046246852281676746334e-13
1 10 11 5.106724283891410384193993724456268492639118888025605448451495356209785592478204e-16
1 10 12 -4.408847179064705514932682717141234631575776778502015224132178300898285628567196e-15
1 10 13 1.743337452711597138800288989455849334217821387033117666662566039406929926988422e-15
1 10 14 -2.906774050243365110400163443073472998495167335122049230798578034297881131443685e-14
1 10 15 -1.330442191309174493378697673144980914833534333738065294683434375071586072936718e-13
1 11 11 5.712349388396715584240839019922828100497092964889166579678932834164504746626402e-15
1 11 12 -4.531054578787088018059276155461439086402352693021414786752586618832533291395202e-14
1 11 13 3.188882996539883203990876122666153970318499116431170476728478910224582206251813e-14
1 11 14 3.09236490472574825174272170266666188061862457481545455922279221025960376018537e-13
1 11 15 -2.963887332234140317279312088784923028664299165889577407259868054895248186734289e-13
1 12 12 1.547100305873096921278289796240924530154126194198707629442541297589035118522357e-14
1 12 13 -5.310942062459052028992368095002264458002041084994777939330975984466969803214081e-15
1 12 14 -3.389994239291405900811514822975423099421617866123415664040725214229138703367819e-13
1 12 15 3.378212275129529456931410461219157416701638629053318986036696549262677253614868e-13
1 13 13 2.462180967401299789238975660590809706074654947437876740125243332304951699452253e-14
1 13 14 -1.239114558581026620221861420691932852775184277548811949985804404639675514837212e-13
1 13 15 6.963466239412817605260884670174872201959692645151797907970397970183072250116888e-14
1 14 14 5.285693229981438910196062764130606221447839346230019588761537724837369465577408e-14
1 14 15 -1.058919563244214212869715950016185140928079147201645723639721535840446724843032e-13
1 15 15 3.067435943016764886977596944896383462087961528437915168555664390220950416842919e-24
2 0 0 0.5813058658021577112023371821356957445737886442340606760920232773627980921401544
2 0 1 -1.043917600063999814544819727899553077307705040915307468823104054450986578224666
2 0 2 0.5781866489292525822777436424389736741597297660667310134242242761597628781081434
2 0 3 -0.3853341368058148685076969125610383554871932461493662995721120497151765447582487
2 0 4 -0.07527254580233336552186311735011702845054682667532332388979597102929755522674118
2 0 5 0.05024941639850498168190829609933867137928162722712309765024266716608102142850402
2 0 6 1.351771507319076879899120942481177557830454468576787448840808729047522723102193
2 1 1 0.2257202335012434886989787562433719064563160515356399820003916774999699355509006
2 1 2 -0.1587784744548106291560041180361805554055743942856315665909250766453445555747258
2 1 3 0.1399388058802378894394608751390210092684642617092871994328992752593690358979867
2 1 4 0.02177977123962197212119017342383960970340133671882086282090062159443828628613052
2 1 5 -0.01684844427485597588078056604183694032680942415081312980182983177273475376245478
2 1 6 -0.405913017595769277818938600946747260368533907107151941250660084635449350566959
2 2 2 1.817437639693770618902432655023860106484433774892195966433263838357822026525635e-12
2 2 3 -7.890552962063834768245527785534724655827442932490122252983463571652894326467034e-12
2 2 4 -3.419949112037552944578355999966638674318628827354312609530939512914538851915902e-13
2 2 5 1.013281966120829701634505340420839250485836052077692343423752128104198077117909e-12
2 2 6 1.082993066476088283156749543691992855285080942655438694923574071279464048365364e-11
2 3 3 6.08909153502205680959699818581505155003787836354573822567117852144124451064451e-13
2 3 4 -1.522278461015601320793427248186974914407002030468584171278107067588855387691263e-14
2 3 5 -5.662832695328681737724910840564503923860405405237493222670167527591695088859314e-14
2 3 6 -1.567728358576761821365502653362263742889732871854877614874261022543142313954359e-12
2 4 4 1.173631113204068937991875341910218673849625795757347184787046623672581419401556e-14
2 4 5 -5.123144226274642064708425958933393318618095658488509282110928753722463922539121e-14
2 4 6 4.814178239565279610166106950769983432901716396875085898026455203994747197130594e-13
2 5 5 9.911401318399631379497126268322206818444381105469550789510867959502474329371794e-15
2 5 6 -4.585207370843925310870068278590970625955613070774755143732759666606308231349026e-13
2 6 6 1.102157928072030928950625577390933583030570989805169322578580544556164314000686e-23
3 0 0 2.092131964676662062783224761360432927494251499078941455244493952571196321303566
3 0 1 -0.7899561442231888913448010706711470759764014254384372771465879258030277817302486
3 0 2 0.07700176229812853268780953746313336924590288247091193387017843683285111106498584
3 0 3 0.1147514346536572447524483693833166851291644130542437539105576543315491240853859
3 1 1 4.91982832852420492439703350407008095522632127376688085863208609508244033131851e-13
3 1 2 -9.506500389064665447673752433712185558058949027482500822044189581637808515728246e-14
3 1 3 -2.83304999004525676599850204560203591914187306563483289975301164574651613242711e-13
3 2 2 6.056006878657257799690684092362736476753406949609814142355921452995670165751241e-14
3 2 3 -1.799050666222709388746695043078863185397321448306465813806520836548468010421926e-13
3 3 3 1.465444965812434228825288748170733882421558589744885631204872214962248664626686e-25
4 0 0 1.041349582973710541752135143943529791009152087488275078686155336163833028705626
4 0 1 -1.411938165021596468440894999450649346410444468894106804381852029743676590205374
4 0 2 0.5668359692223665716745859566885149863531143534233680121638277598535757703613696
4 0 3 1.474020501737560618770557173480348685481421645498131535687924087614019937647131
4 0 4 -0.08503466014319269069347232168489152692988630443235676780338620547886867785363539
4 0 5 -0.3975150125135323328280498116438628061587349750449809635792040821079447693268429
4 0 6 -1.007094931305052638802159372103208866784804772590533736742596607319976856025471
4 0 7 0.003361571152949464806802560590936845938727660741277032977602521723934571723203882
4 0 8 0.03154639222417987593205595839252362467323421747866103110676623402772690700625354
4 0 9 0.05360786999467633227002499292513619877919587492897066212159142375385567172698263
4 0 10 0.1258132592498638883442276839769194861421551425919431955059423450174677179533333
4 0 11 0.2205050388690465000378678567162225229514530659056184835493659625378984666264071
4 0 12 -0.256345223533206591816958919445810248640994061746049623395021227134133212381614
4 0 13 0.06192378436928820129253569278353355650161235716978671616955895458396690862107332
4 0 14 0.1700972884767967316291849743281272861630292720512995969725627291504517516445698
4 0 15 -0.003257517290639633493797096135134604570097311233037893769338386640934523175667406
4 0 16 -0.02104050092320781715734564515661725989385315319702113365603356409803768786650545
4 0 17 -0.03774098430409343740355470961732995106450403205795899156631607303979396204410086
4 1 1 2.799232866356150115372481785488954375589189950791144671021468472981102353421633e-11
4 1 2 -3.002866197436023060602464323759720996469302766562108530122049461240942921330523e-11
4 1 3 -6.081433294108658860631359035034437725722144980451660103722506583124643037886256e-11
4 1 4 5.011352026068146097216291466157599277939112386673860172652146810381343172517886e-12
4 1 5 2.942602225753879518916973025217729955895253885376591305196858706806762386498322e-11
4 1 6 7.316382435566683637058457093016131799337862343644462337743314935852324050181671e-11
4 1 7 4.413608483775168998242782115652908915491274545809423478095328870980346835639911e-14
4 1 8 -2.917941736170474918281217206783731543641587279240474070223508470640477026219593e-12
4 1 9 -5.684488412732136726364700098398077994994898141536717577131575334408520208332225e-12
4 1 10 -1.288937012085310361053964549366872193549926147486797887520313908805528230705612e-11
4 1 11 -4.453041098305389848702745650878643352560311853902555682818306793983483118385703e-11
4 1 12 4.790508425465674911978523088240931108965339019310858096765531073743099416267701e-11
4 1 13 -8.793788929911324623423967764489222140434558152903486877584868931358110117672707e-12
4 1 14 -3.696451953444760205658926133760177596948251071819124177805309595948112412896761e-11
4 1 15 1.19735649040484206750891916754299591289580219327389217986592646329612335340443e-13
4 1 16 4.392655457636841883409795588538371529017287923558230834373235637125440488086368e-12
4 1 17 1.081396259822256228987475959535221471321142319021040279172337537787263339132172e-11
4 2 2 1.428196777859700841193733221266554305843564855464295533655102257827401856871592e-12
4 2 3 -1.436376026639781757177001550434430849415592671109738446024703558231231942274308e-14
4 2 4 7.052632683164690972202069756655459238271457734669507778755155867990664292913931e-13
4 2 5 -1.934106373965863116815928672024955354567280711755569582283474033514913904275684e-12
4 2 6 -1.059510737386561666346623862174154616052680136856069671495934913409792779704102e-11
4 2 7 -2.286020424306157356647567987109150603051450452412441034127056414235304314616221e-13
4 2 8 1.665955942802810342307150640672974038440834717368783437494765872436325873611304e-13
4 2 9 7.669445662888649598469913527381636024339635059999434846677743160052246389758925e-13
4 2 10 2.44646072304954941834525351206569536413111761117651951286612579513703242539454e-12
4 2 11 -1.744723305578294826432457581476083759034073237649228710706809111984528643254459e-12
4 2 12 1.026964168939536374070054539165114732560928111714648202950227652475938626965714e-12
4 2 13 -1.764494409326409752658797576003081375703921928835305459547796849418405866600247e-12
4 2 14 3.262426669690150577690268533578968367053499619146238596874062408799220109389734e-12
4 2 15 3.625168154655787026508594681292364697147200631321669813960836477343228989201783e-13
4 2 16 -4.713254942214943099303443381503050626975450812310947943441323372398772871080806e-13
4 2 17 -1.601751689826994928058005196786284207596249841260380850328590704971335639753357e-12
4 3 3 8.876449954794010740267895357012444317184300121020215508986173445364059929082385e-13
4 3 4 -8.703348998698749778591262911911359241266259029884557851526039582662818042912422e-15
4 3 5 -2.66736806814240996627345054481721918934115936617334401602677633874520858623412e-13
4 3 6 8.325200872056045819427651657826444860426132334948232006454116436602993443073371e-13
4 3 7 -4.124020043129663866033282010004097177574771766806642961495662017064432123764796e-15
4 3 8 3.178362174240837471029870432615271737246556472853519677787958658761079132145457e-14
4 3 9 6.877735008896059140097729809644105733272467703742599714061693283502492248219312e-14
4 3 10 -4.817313235968599958638732991503676922548841053852303109492641333577042428223527e-13
4 3 11 1.609926665530660178809043465011260125340322436528193302840621544212019431622437e-12
4 3 12 -2.021578895586991776682247668782397629883353229025233137361151619447892364837582e-12
4 3 13 6.517560452200215493489223108589088574718669897404901897426526952432993551749229e-13
4 3 14 8.537233236359978118784438951283669543695461770509314622886829008639414659066808e-13
4 3 15 -5.770711293799190593406442543402530949941694537321907889445751810343979521702227e-14
4 3 16 -1.025242225565151810293648255667359774764766977783329938113068129158407294998559e-13
4 3 17 2.540541061517457599203946935217866670970465673202420746835989709938394597462222e-13
4 4 4 1.338476517129486854746925122036636919599789741000590288910637075989737078778592e-12
4 4 5 -8.517406621649742776402324344210825091073917561399079725052534855197362231573181e-13
4 4 6 -6.926583351656908155649617360189201731927536137058078956898750591457170140645908e-12
4 4 7 -3.102855990613932375595193842723147199029065248018420430482505136705829627606278e-13
4 4 8 -4.996793279299797183243544521619814786478180745913647544654716302529174666877443e-14
4 4 9 5.054180661023688007167926266844255073219840794049516443941655739460119213127742e-13
4 4 10 1.016131999341965388524604134313610182188949864211580555749959694799843629096546e-12
4 4 11 2.065412196593296072675012590576224460120778589201423037975989632061373778277442e-13
4 4 12 -1.225091444130557071668369236238186151317505736237716444999897032199307960423261e-13
4 4 13 -1.488139511187638084213080006806444917734797659467288470701963793675450903323756e-12
4 4 14 2.531983029380603780020494184190227382430354246366302344496519277900741516130331e-12
4 4 15 3.473168882241658077730204025305653999413167562880624467788494885872425116303963e-13
4 4 16 -2.96668390496943462469804435123669625542053297713609514320182140888741524316272e-13
4 4 17 -4.302938217211456269886650374307813284394766775118265554304318578266993188557033e-13
4 5 5 3.990830354928953744194348078406393376274020524291920852143092873345665072395067e-13
4 5 6 -9.311105469127321648336498251345250958618582461347700270646116908928359363481179e-13
4 5 7 -7.481331485845880142166295695284404926124175764580375569613123982083005610881475e-15
4 5 8 -6.890260653479009829445246990291343969601958951488242985683620959495062363617851e-14
4 5 9 -1.699406323344581601771470168023690424047786249410480120404592302027050732124607e-13
4 5 10 -4.924756827170328274076045374110378246956730794083841765437047120562458054134273e-14
4 5 11 3.642963665209972612743698116625623485584910041207394720257237453175976577672797e-12
4 5 12 -3.879454344491402692938731261562481172859950891543380583003359158003103539560715e-12
4 5 13 8.149930420299716901737312408092120662308866925784887111328195220324750396569382e-13
4 5 14 2.414911503466448153254477789761429961080747054934942194306212237286427822515112e-12
4 5 15 -2.769430122378152316497085060018355342916070203310367957200740914110966715746206e-14
4 5 16 -2.560346945325075199976881344205979534290013654461770209596069244052402905678636e-13
4 5 17 -5.535243939645215264232933387261564270963535730577389587294531157837116726970566e-13
4 6 6 7.790582906703398300223486321701614325359963122273441371139152559828950222427287e-12
4 6 7 4.333687633275860760584674206623082372981903962822835036060548013219618326545304e-15
4 6 8 -4.39972683005979820330234869168746444413814390731783577383050692654445598232313e-14
4 6 9 -1.480841610506829423180497953065318655739067172389075960776800973745626680124558e-14
4 6 10 -1.437086306233035696651582581605605041716190493725647556560923269134853259676117e-12
4 6 11 -2.717826387741499364617963964676299983399459015707242348243687884362730734046303e-12
4 6 12 2.801984926385958392412011262012861250076359470636033873671415740372186468140703e-12
4 6 13 -3.798108239073423024534547695372666317200211636858788831793058980660475850814507e-13
4 6 14 -3.076323707951062514683046532203293643216639952178549160669191013326965274097986e-12
4 6 15 -2.252227608552605882650699341764950288304834389753062658813516954867188146617731e-14
4 6 16 4.530541861714332895029004438103105999184738916249757208520266932805954483265532e-13
4 6 17 1.076920319866999585518225504936670809743002261232988436201460244690054114366888e-12
4 7 7 4.50999819871121883368671640189265499763254952095661298760417896434044487108464e-14
4 7 8 -8.473073817049713231550976652967473754588025399191181274409442644310974015582504e-14
4 7 9 -3.658343177289433040121558911982409858884463502961786454607954034948610359087199e-14
4 7 10 1.148713549357454068505953179323627803154504836212083194463968574225164682354311e-13
4 7 11 -1.753521569371146973808677480543548762324702265654650724381723132423584353132772e-12
4 7 12 1.883758011161435336257336971523310812028499274714093938467253694039067553378501e-12
4 7 13 -4.040830336709540438056901051133345687509130549376828255954958747760742828082162e-13
4 7 14 -1.354141941898877663421519914592185411776726245731130744245691672333884258261453e-12
4 7 15 -2.502667770779481649321716738410323816525776475864862987866031927260395998252134e-14
4 7 16 2.464676313045246547381615003484637212296673886385874025680804312942130788957875e-13
4 7 17 1.498553443396562202699842035014514712375359235655482580124208362276603101039161e-13
4 8 8 7.025779708355653908762441345530069107101041984122830159165344970494640525461606e-14
4 8 9 7.767241716620438891113150920967373559624948269494208037860087695733423751791567e-15
4 8 10 -3.49249127763206611707764116230182598409251893756636418721416629235139752282937e-13
4 8 11 3.210051778783782091702767804890588785202997316597959899678047637906358340972433e-13
4 8 12 -3.345737517380340174073731367859678031351759838385110684572468552027064469108878e-13
4 8 13 7.247125589975719524369485216634700095584541763960452699998842332072883967817005e-14
4 8 14 2.1530248104392802559936841285536457477140009041146920575513086703710840922609e-13
4 8 15 -5.228052301715616142030092114142125495694187507187426787890489304266355553114529e-15
4 8 16 -8.067787122354528346992003769734493259760406399604094508187452906284750836660616e-14
4 8 17 5.268852244993256504938999985897851740994222406776272197807946476655358112757954e-13
4 9 9 1.490146105743126310037903486450483156783213102054211633802631573669345292525504e-13
4 9 10 -5.76805981510590172079825355389443526458439410147106053136820831181017471233462e-13
4 9 11 -7.394876715830710534979649961815055882158358356488287166242171062485648583440491e-14
4 9 12 8.524464088771218465920818620393964623353685723399529930726756956347492010027759e-14
4 9 13 1.441568272023771998954056927581934924918739971393022921483355746973163460451956e-15
4 9 14 -1.264651901623391607210511361792533227289462967201258916195091120812776812639162e-13
4 9 15 7.057304042708571050633126680666667555634420940426651842894849433635383400403073e-16
4 9 16 -2.766618663290262399605815332363903760046097652526332810372763811487208743568027e-14
4 9 17 9.21779731515748736574991340775280539506682965906517799442747146563667285629508e-13
4 10 10 3.488350713558422012205126670895292711629415515390629219481572129447521913202878e-13
4 10 11 2.003065969831362720308109174557406434635017082088335933704185426943772916973275e-12
4 10 12 -2.16908692906214405979382858827445759070045970367567035124132011205741238804401e-12
4 10 13 4.675116822959183606485965249759158081112312581473330313500278759589227250656726e-13
4 10 14 1.592447952353484887971596580185340230671017352771875550952932188785639197020334e-12
4 10 15 -2.031937314773871100043915660675601824154156299132717775114411362861487501836317e-14
4 10 16 -1.917287276832740481400203219155896462039768072999462730839603924040100975365335e-13
4 10 17 -9.938717114016750100476366866975925860177639695179198582987459013953970758093264e-13
4 11 11 3.401132887436877564846027827953482272819066357018497889896463690428466118753934e-12
4 11 12 -3.650456270079465090956050853793435814343434195428208963723561483953317728611984e-12
4 11 13 7.784634904424441432075122250693602692501427536832009939328959746205545741585104e-13
4 11 14 2.637252865930137760082889979773060324231368764837362704907641331962436602654325e-12
4 11 15 -3.527217299135646117809651389575216145962693964494711116714703351869036464276115e-14
4 11 16 -3.027727722671591807087070838272837222152888667556080881219863436345874387766263e-13
4 11 17 -9.197102444073793498028260183543521395253107917795554288833581141779837383965643e-13
4 12 12 1.015891173647351569959066987574633763058065877972602200222206209149825517872356e-13
4 12 13 -4.887866074207478987568221528504985439923542521355874891559371016071013148992855e-14
4 12 14 -1.246873650846051769439285980882687110386380576070620240519828822346322090662808e-13
4 12 15 5.714736014329022288013301080189448296936850806229622406676184787255912674154318e-15
4 12 16 2.4541757096474704688279987755684074932355951440429406189593882260417862308849e-14
4 12 17 3.653616147368714594381442976831140213079537239385110635822587504810940978259034e-14
4 13 13 9.375319706651389986997770342072288138116400182634961684646067869184539204624244e-14
4 13 14 -1.673586912794945921441224613909504817318436875501108146191317700756473874443888e-13
4 13 15 -2.048321755095422897376497310600923492163300759674039349725022212730605489980249e-14
4 13 16 1.56140486428127315475721734825957568050004051035758219722870685300218755224321e-14
4 13 17 1.072102959935714189690856688161457880371269361758201263869135716485337389638982e-13
4 14 14 8.912549402449248644754826088210531611921430940797600518436215229643855750958444e-14
4 14 15 5.060230396693803755149559900759022604174997604827923493129012833962780769670449e-16
4 14 16 -2.292851591910028394967377622372783265826237084542663085291639672451424156361645e-14
4 14 17 -5.203231842034867935687188267465093220702832924873430870113987534369805412481252e-14
4 15 15 2.773296911254357066757679070245367919555333227162689194211694006204187223992312e-15
4 15 16 -1.61936615257455795065462215159167690381977295599419937688445789242097408319343e-14
4 15 17 1.195685349319553963132844771361439492215294040091898535827098547126847539719649e-13
4 16 16 7.239017256886481026839590917511058978110601915907633026646781433181497949398563e-15
4 16 17 -1.40418602630953510784500696544477231585946502877161669990390125839961106926007e-13
4 17 17 7.873631222688769261103889016753917300619070043592203540269678446082392424400891e-24
5 0 0 2.883885902756072121607302536296527931544222983284191117396614064241077294130433
5 0 1 -5.025873670235556037574496770813532941216523283893308059064287914450350404651464
5 0 2 3.092696423077897436579960420913837090825022858321960717515843369285572097250943
5 0 3 5.792977491696575905045828780361568955091991313779623924290185015988664192041155
5 0 4 -0.5845354943212855762319746360045105825391297347822820493979593218463300086879729
5 0 5 -2.12910465434441263098691969956812797960217723036421987833140890318849509975405
5 0 6 -4.571624446340335211826179394149121984145232347934139901257861182179205731532505
5 0 7 0.038049391344461221705848650217967732809174896778574272540981120891235251494288
5 0 8 0.117100310895944828435356614928816215046504354697536860106191782873856161874962
5 0 9 0.2152830015947412575404116830666531289812231460994282477205314316972491240669857
5 0 10 1.592026345775430854097834636073959344592768449147541608161072497012316602536285
5 0 11 -0.002506394919124058194385059153174470026827939690385677131158263170069590432790276
5 0 12 0.01719010076306945664770322251856970593050502428489125009500758946921569145656806
5 0 13 0.03225755889814853055725957768091347625262533569468164334914642619177345219531213
5 0 14 -0.1176405056373112043291404119016676032297375491638596429064398374124707221236917
5 0 15 -0.3351173666490455650899206641896207642496281510019033843422123346221369729639472
5 0 16 -0.9371609226623151858939260030671723183699223851707533128903946906475712972184426
5 0 17 1.401400976066585631321664563718164290729321750681785254635926260278811232723318
5 0 18 -0.9537333303767768448826285623956311374682551645152918695259906205591924995873482
5 0 19 -1.060719034132429973701896117985492033676313927826629562500622894544459927595832
5 0 20 0.2047324573301287788076591315576477764328706890030832699253516119629786384164006
5 0 21 0.497818680885907594976001552207403163806613049484857086118638434506028044081208
5 0 22 -0.6485587898011303205101232991954204307368885309352078527636636777771089008278375
5 0 23 -0.01184090125874661925018182744749303790731517605530723057168443903512015487880096
5 0 24 -0.06252842381291017262999550493725883560108595257885634541370462019115126349668852
5 0 25 -0.07994450463897342586476678421213943211397138951246612047669251850108824889671642
5 0 26 0.1104637133952553294605128325402282718058184321609275531834485474557957891277518
5 1 1 9.766675480064147122685757816949250833145612957251289499754881506210780146043138e-11
5 1 2 -1.065126189269146347093568376556419581880545654077067562405278605980526252675448e-10
5 1 3 -2.275011578812491899116651895282526218843046814601517540130800799926893681891775e-10
5 1 4 2.257009325808875078139862550109303416869647990583610294069637763605697835760536e-11
5 1 5 1.235471529160532338504325500693934083871457289825189845700755695099139221138585e-10
5 1 6 2.842909590144431253749579857261274968003592663887492273670448474996798602866467e-10
5 1 7 -7.179104229545041732973583579377809353200122556333562252780725974962646493452896e-13
5 1 8 -1.452676597176401060088146979919261661745556725713565692899182727941049077874481e-11
5 1 9 -3.20404336049849314553003194582108511892093261485533371596744338081879847552269e-11
5 1 10 -1.079149113400406413736466916729069291294760768879810825564111700220202338477021e-10
5 1 11 -5.370831489980501565540405026478597282390893856079046768116546518536399298173535e-14
5 1 12 -2.788285064244420533782283312576955570161095289736409407933169869445848040147522e-14
5 1 13 1.331803587273309875074829958887905029353030071761761804557902439575059514103764e-12
5 1 14 8.547313710858838157398126612087059458705606940879830377224404355056029180986441e-12
5 1 15 2.027749424168923343148719486952251704995451560855903727993740101041479500266645e-11
5 1 16 -1.037194575812074617168809501430254618587402511629190485457685678886451370483485e-10
5 1 17 1.136703414332600086554627727693283129388315963467993293816312847027188046328861e-10
5 1 18 -2.446191252252175496606583205924358869257822355300742650962865079834668390597303e-11
5 1 19 -9.106318769921361294620190791308594735892739284976639048853802058070381907350101e-11
5 1 20 7.444901583740386170814234024274357305657780458865449706999379926051107910517169e-13
5 1 21 1.124784507241173675903392666866021503074538381514134781179700247966952547413705e-11
5 1 22 7.933890479225488418530956436289687500618380887459831612780386109723313220972059e-11
5 1 23 7.451760556432275916148388438481397350359802862267093298302272777932316578330094e-14
5 1 24 2.032438218411511614006719543640562617822194846948896021074240849658064152297266e-13
5 1 25 -3.470644502136498302231196904916966075896629521367330310283949993512825818729582e-13
5 1 26 -9.06155946898127411916396183632756721809725884298115349614933077832476613685393e-12
5 2 2 4.555230109102979002600652166577718691853847032349152788467302624015683262115817e-12
5 2 3 7.933020081793774118658037325508272717324150998090340680568759253181308106852945e-12
5 2 4 -4.098296097602052977723128399022807297911467289247683900169437983412611585394899e-12
5 2 5 -1.342508680698320370431386290137653202387444735695742145351255099440397205987569e-11
5 2 6 -2.122308775596867414374314984164043580573179313430344627188152740684051441606926e-11
5 2 7 6.743363242262842802548517923927837601806131050763683516315159545131393876976671e-13
5 2 8 5.975127060208908122461618369232140650405894855231453476438964954589406049978634e-12
5 2 9 8.469234635656308832489673580460935749694598678727828701901725878221199109684967e-12
5 2 10 9.640041591921148479076588686703801732652167176583975181247590495572978021360173e-12
5 2 11 1.230986087728193568399660515578126580165115176573342561442799203731231436822943e-15
5 2 12 -6.617025998114099848777026235109524057533916865594967178693907925054572947317528e-13
5 2 13 -1.321127122758968269911217334714577840973856530083666516655476999618332158217472e-12
5 2 14 -1.706373862568369786836049995323603517106118914631341727266504726185360950328215e-12
5 2 15 -1.212337648773171117693905720903577377696761578298034062268402324087045377744859e-12
5 2 16 4.594788551085299730237448424756753114455080855830708541935401878667773702410927e-12
5 2 17 -1.157425927551511965444574941367636613048568715074422565171072668888293869248225e-11
5 2 18 7.547168782496107984799176755299283404977792267913501010816980156229974001792616e-12
5 2 19 1.747299418610517286389707800600563703586560169428185128471907052153961139173889e-11
5 2 20 -1.363163818859269545442133093910857611511733311245030974904892513450522775232119e-12
5 2 21 -7.278877265727258535205254515558263459780792444500843951130125079141561201635545e-12
5 2 22 -7.084213278292461103166630441683765926599092515027233405864236005113041659796694e-12
5 2 23 4.709128735713512139092987181480303433974375022474906078741166823421863478222156e-14
5 2 24 7.993705343057894630132778543946505755044112946794636303932537267824854221101355e-13
5 2 25 1.228429194705059609548238183833635418023672357909230641002453188697156117364605e-12
5 2 26 1.124179040439655689599186146638766693920475870861914692228595491661596051153306e-12
5 3 3 9.168070368038893567423075164238973868188561991125425608702736173150365030530873e-12
5 3 4 -1.496820593854347951099514935591177015469204153753144032023608430095498830674571e-12
5 3 5 -8.406191596340875779779901993195276934985916054601313907723137282026361419188193e-12
5 3 6 -2.291345469414437113436316198393732315861012330847694190369672753171996734191095e-11
5 3 7 4.417476258298439141892980930939971990709565134587565985992911280775691645841544e-13
5 3 8 2.956787218592998397656378748190806706310227267590042413222204251187614973901411e-12
5 3 9 6.011408353256118643879831610806334481344270052079629735239212524706374967227602e-12
5 3 10 6.127983271885222360161986073312085849891006819094575879356462877854852253801521e-12
5 3 11 -2.409392589166884087243073719223099543921441315580400092316227660700580603718101e-14
5 3 12 -3.140247352961502172653880997594192349639709010421981692328068329176757569341897e-13
5 3 13 -8.454066575918520744057329491508170476802759015222256135025800314614689409079137e-13
5 3 14 -4.563920421740985160186906619394003365902515631859858955206620451867847928673096e-13
5 3 15 -2.155912892410902328734206997548241809451800325570479030966852850121965252145471e-13
5 3 16 7.421166604408254048589630743321853232050278284231104353675269506798598686202883e-12
5 3 17 -1.123683699388674278988982877835293944973837062884641517804416890233630542697506e-11
5 3 18 6.935320337594674929566226439433981172516349369674268470712979206297905555567783e-12
5 3 19 9.450403564712021930327069946924339102998021219960886986020292730789811449568546e-12
5 3 20 -1.509034571491577510281814556283395999060627382193190401340190323859449350048648e-12
5 3 21 -3.628815942067985782126876693689120356170775585242777848636368564638510680878795e-12
5 3 22 2.296400524680849747751758928888702835044107214137074504119028414023664250323315e-12
5 3 23 9.763301054321163922106035222086261392961034704646083958919741678911284871716167e-14
5 3 24 4.356096634069983875043200473412922146237095148722609273856175422961430773559604e-13
5 3 25 4.656090830653634617450500533039485152067111697278332759377734825239391195009866e-13
5 3 26 -7.025994538298032985298551682953658442688138393779595057658994307619474851285996e-13
5 4 4 6.331688723060392916165733898896315430146347241948187818031151963861785797459712e-12
5 4 5 -3.190103372930351446075684686071831142465971932861902783572492395000719441991291e-12
5 4 6 -3.267303116649370006205922363736691973249392613909089552807072125853086600598573e-13
5 4 7 -2.435799419330124725320209254578832576160611501736892307015297931951706416116127e-12
5 4 8 -1.306464853209131615480240726060874161987346828601061575150128729877097468000631e-12
5 4 9 2.519133954170693199062686987072531678921107612236791958226957673929203088439854e-12
5 4 10 3.00118763386880473617491335324565666361169264190610734365865810379952840042793e-12
5 4 11 2.354021549184789608490256237283565777637489760877585346507269371123810584793653e-13
5 4 12 3.041520454950237163124681616779733921297636111724501419496334787385247282490407e-13
5 4 13 -8.123229041919744645827747270075392282661907301918684630562824559818866572609463e-14
5 4 14 -7.676048155367291416931876947221495597700372343904598953964971761858062129486488e-14
5 4 15 -9.280916910191405782975544560012795046045029939336973730291499851595881138657037e-13
5 4 16 3.436111428776689742434808392957434289893555455371027070355914224498081167426733e-13
5 4 17 -4.073783989495453430806842509793180585160983740137592738262754737774483556727528e-13
5 4 18 -6.223016375666880988073962789482483656251983405308378105825642714131396324595432e-12
5 4 19 6.775515612053194014313433780107806068889147980554799804305345697154219579030589e-12
5 4 20 2.433883839966162440719812045784190678774618404513576012639895651684605622809351e-12
5 4 21 -4.163046031178998870515418313698423516428708611888101935431137788806351425911244e-14
5 4 22 -8.432311662727544943586891502964121375277969599757589538773408357751317941770417e-12
5 4 23 -2.365460050313645210251205255129555948489379750080579508938780841495624626229567e-13
5 4 24 -1.767317721696577844467334198411735914249093266194071957873130248037207601237954e-13
5 4 25 -6.985907824282435498103203880011002496400383892034639779191359015021290115620685e-14
5 4 26 8.57499486523323936483069488320077908506969676505374255332487821394215350473207e-13
5 5 5 5.518140355892161871813139479181141952010535383752131173611911245582231629449147e-13
5 5 6 1.037735138479703710398088614176793480173165516036731343602181548929431694943991e-12
5 5 7 -3.768362515105162814155175200813790984348970490756965547884874843977783776721211e-14
5 5 8 4.907263701159846960656398975682705707083846138312843532424699467504804203972291e-14
5 5 9 -8.681976229035187269976599451964851618774507186131898316171157229063748060463356e-13
5 5 10 -2.398512611281656241938264036581808741283622344798366933177962754419759188536376e-12
5 5 11 8.493202413503758066453854890155703506048692646221795882041190457370556899622844e-15
5 5 12 -3.101215894872432625552156589326499597151011970958954885824426230622424686846988e-14
5 5 13 1.007713294203226267624393684171182453159901432281818249571489552611587678792795e-13
5 5 14 3.494358934269626069367648097077409896533433414614265291318135339126254856013e-13
5 5 15 1.032673749076750215992688266487450755746241187204990747971789713280763979960909e-12
5 5 16 4.08664983497444418120857536592616066067392619969191851577185038535693824803293e-12
5 5 17 -5.95004527629881594770990269759006815666051052958616977593991483570948136619382e-12
5 5 18 2.695072510705044543090513030587388311380156513635927323726848425785937905829919e-12
5 5 19 5.595119841640174744825319852249227531554442770873949757945280589994234103810189e-12
5 5 20 -4.510748250139019213452358228570427454815716385201976926342562712556204186796172e-13
5 5 21 -1.675752733523400640901785695392353277338526463757102971789928509628664055958652e-12
5 5 22 -4.428710652630682334185592710009780645336889340716872176081781804654690391453713e-13
5 5 23 2.257615977092252564274666284840672049618004723456063239299872922638345099506193e-14
5 5 24 1.547087996993814065670925575775716178028063573722326583716521857243320375505529e-13
5 5 25 2.356128355883197097605852087041898079407724673787919153066042600101602045427052e-13
5 5 26 -1.78156123830313690799448025932344143871372656014648224474994430596516682027671e-13
5 6 6 2.401759213270157587239805123513864854033863873529252388923783532677203297873168e-12
5 6 7 -2.679213125835074004338697973495311515221176101778719557372194919957137328715304e-14
5 6 8 1.67432147705612448078530340135763372082245418655272517338085088040179245149368e-13
5 6 9 -2.30510058584836525774573210127009829811176855074763770084296870304628763780605e-13
5 6 10 -1.449948013546138552770917676659353514037344388993458936455758396006116592000112e-12
5 6 11 7.14427065385375747994025444328180975656061155302786473238843788002831357652317e-15
5 6 12 -4.061746649793223036501880989274671244498347227410765689979806950915249483300364e-14
5 6 13 3.382364380070761461025808770561883726551893509183123184898965855255447848213644e-14
5 6 14 3.266070064260067096164602963065120719240795623899199354320110141253567136481776e-14
5 6 15 6.534788193072190303609676684039442795305748142979980139078666066244419702960544e-13
5 6 16 -2.770266941743649525162820203818141279218338254768800019077619446640038997035866e-12
5 6 17 3.494644519407800654646413599758031286364035136568039542590196580325962642002823e-12
5 6 18 -1.139457380572854917930886796790954083212765384602701331389617689923199369571459e-12
5 6 19 -3.601967712111870614049447882238590676237118616255275798147482353655667016681274e-12
5 6 20 1.285083840604253095693917721867377154128600498254272453682618466478197162311623e-13
5 6 21 8.574713271097397710042721726031427473467430224131080750737981631967580266591966e-13
5 6 22 2.898939280370149398254897138014966525786298167509210182962633071545192989802289e-12
5 6 23 -6.023297774301825606173457506003884600943282904202517698469501500734587770872888e-15
5 6 24 -3.19353013968583062349589738792148740324812028434430686477009605465695757913989e-14
5 6 25 -1.731424293633851250430052930435411571322035282792053298909452509429730704060472e-13
5 6 26 -4.186000878474458703367738462293298356404712261317334606452887568194811643978206e-13
5 7 7 1.88333962595508842576207919936095989239774244967487622163759714018170512583694e-13
5 7 8 -3.017837445475335513654816912610831378662043873116058712732287457936973306040379e-13
5 7 9 -2.844048718038572174891101503618535292444735814633885921126293164559186407846155e-13
5 7 10 5.995696310312752481090127101128805777409732271720552598045743747318475571656231e-13
5 7 11 -4.105524840342640838832262332298394694057605926560360764934944015453429098233084e-14
5 7 12 1.76734939599874231857675702342596280121644391975905456699384387574456754348291e-14
5 7 13 1.471645527876375308737267019798344888281600576903443853388522172259990703346583e-13
5 7 14 -8.917900537164137268934191101179708844385066488901862262288948279736543329763736e-14
5 7 15 -4.23231625353779463038459739921223902097908855765184726619480813872813168548319e-14
5 7 16 -1.544812341139408748997213337457095088330797531297358572558664830478014606166216e-12
5 7 17 1.841142512673954455760393758603393188561079548581598894925466730758299046066615e-12
5 7 18 -4.989052155967209683774552269006608976229225972543234029971940870756426436454642e-13
5 7 19 -1.704950165059089599388094122729041998235662903542457376262914642866964515092714e-12
5 7 20 -1.767704822711595133954913669513700536111310900375746407562145211043760242468221e-13
5 7 21 7.719295596022837616882852854781022869293780103876365590960278706011971987921742e-13
5 7 22 -4.369930491766954727324669847495446637111372668884619808397366304476619150556027e-13
5 7 23 4.597275124451795749090282626385247791490471198666528665140697238411511114033406e-14
5 7 24 -4.638869425176220136647617307660969826504641434259447438138288718650250336026953e-14
5 7 25 -2.799633210949677190476847684578521046521753021206951403965508430838408138612265e-13
5 7 26 1.303206698975312580932674603740797350914063135619252178864652016288260697359898e-14
5 8 8 2.635074558514467388427977630679502708467493994381135587406241638215583640070727e-13
5 8 9 -1.565927137902625525958118231623350853193451856250019379096565337656689419206712e-13
5 8 10 -2.604285174717114831712543023030451160795918809585191362515411125954029976970425e-13
5 8 11 -9.302509546534833190891572094341820877601665111327927340328772389305035183278889e-16
5 8 12 -5.385755907945537349777499534457212756281404090004457589429172010438795791987586e-14
5 8 13 -1.607988160121291507815064895892428779098322190818682487112279252767371884031273e-14
5 8 14 -1.499990359065523008734275468568754257558562962113839980806028094438371808029881e-13
5 8 15 1.814970782355741777262058841064111750264049734039283626723539991171094979294872e-13
5 8 16 -1.577155239672238422170992925358363545101761476235963206864056450313697204082326e-13
5 8 17 1.393042968038025799536079660482243569737185224388776394351155088473697985803534e-13
5 8 18 5.996112210337487173476324087828311076603530700593480364510548687985523801243534e-15
5 8 19 -1.073604809135204483702847734192319836017201909146016022559651198925749027856169e-13
5 8 20 -1.699028768494704509749582935819918823354783343289636498423768242645110531407961e-14
5 8 21 -1.812976191397119716766411466655195896918607312387207597104195593247361625241833e-13
5 8 22 1.04448135928488620119557531306209493592698069177998312890044361179764844916324e-12
5 8 23 3.127320506512213683842552138136699555858070252167339953885296924634379132001827e-15
5 8 24 4.248503008167179514061459339283909778529162517441567071644707451213537900518611e-14
5 8 25 6.194900031348668277428317093062064579642924852401339967068589827345391501453309e-14
5 8 26 -8.633066404807024516030906741155744471851847758584687552507292299072874411259881e-14
5 9 9 3.881790596949170262505191552365563872964528023025319480851329978633834464090713e-13
5 9 10 -3.987218700989574643883882896715134936992330173302861378422909426933768608282043e-13
5 9 11 -2.511329946441714208095691764461354580503222924591234656987180694917392919803411e-15
5 9 12 1.912307015016127447748942153710098463983581788445702529332849836011804336842193e-14
5 9 13 -1.182694788443842631638149228161119761443382017195660090471939400895607667765809e-13
5 9 14 2.289520403210970239020436543335038399667706477726150083063683274342682332535391e-13
5 9 15 -2.324732671784836594296846172482746432236555341628315434949199601124574504915828e-13
5 9 16 2.206639378967030046043748854527426195879891645666928884646396486113515667574452e-12
5 9 17 -2.499951392246650465882351855660936049175173124938100700069558074518085755489671e-12
5 9 18 5.556736841548415438974317199120985553173801132343347032178103976773663620960214e-13
5 9 19 2.233704533828042137921350873392529001089531924166695558558261569195065815858647e-12
5 9 20 3.466397743768580302423057570552717264772273758180104122520719715830102076820836e-14
5 9 21 -5.717290082924525411587808564755974734145955413668313293285983584157138122094462e-13
5 9 22 -7.91341669408510555557044004609351695609559253325785340520194286570600525423371e-13
5 9 23 -9.401399487832451135278266595536510882368537402124224665629146546428101545631148e-15
5 9 24 3.613226111953113809564503208227445118607794277213967499201750914602066824856987e-15
5 9 25 2.233585175277053323007012772291299175043228365339707210576555841661427538096043e-13
5 9 26 1.364133220375689153221509703765426452931151998987693873702032222254656875674448e-13
5 10 10 1.450538834792880417265621617832224677196114921925218003135896566613232324429242e-12
5 10 11 -1.537655295153117645402461249688982834046961220402930553803892845080285628140751e-15
5 10 12 1.040730470980291300925532901508290384456736120242196021746607638835208580918008e-14
5 10 13 -4.465377699401826847085342634277880444918513396586146051836774487638841394151193e-15
5 10 14 -4.083629549120766063193459914521115812698279451318881224573286734885518012397877e-13
5 10 15 -7.710137686544740949142126954804922436941157253096847499131291984388984540082492e-13
5 10 16 3.326702122054500628359330222874507950688134879411066104926900402462378502547645e-13
5 10 17 -3.215504514005618103702911820084915138020510178625965326330312416299883858221242e-13
5 10 18 1.231021235969642513617811119919282288283502295758287468338911515075770964232667e-14
5 10 19 2.564901308958658519724062571004313102875309622798604440794152361605104198488862e-13
5 10 20 2.918933176435653105172690615060990520331032440320665337882654511001035498476113e-14
5 10 21 -3.23269255759450643779328339781786544555715246958017700548688445873770668058239e-14
5 10 22 -2.308168835840160340127213741281693330739900290352229350311124732050717113676355e-12
5 10 23 -2.573946906691678321973865023176073558762995406232152244525743547760699895852608e-15
5 10 24 -1.73354059295048733460334635121342498336911175491167919421712732151484953530896e-14
5 10 25 2.991149592355426729906720723144555056113311384426189284656076242551424275864242e-14
5 10 26 6.063439911370698341783296864101330717697383634316625228058502233703749220732277e-13
5 11 11 1.140988288060430628898682348470455965330783111896677139699723281834414871419226e-14
5 11 12 -5.419127528359519923237245876985332746618980503997615246849646261055309016039045e-14
5 11 13 3.071422027113000297423835718501247357650346659477338037374590463935724985968495e-14
5 11 14 4.818983928846054223555927928260011210766491640568199849052959469021023666461593e-14
5 11 15 8.946860324999391091626870872032883775409522582570549209003353827085976392034897e-14
5 11 16 -1.600153188446306638603600192922044310320502044524348443144746202852624234720998e-13
5 11 17 2.077469071387624142765845346852911877028669936714264046862856529772384946734021e-13
5 11 18 -7.346332891940003967490874165291177178472646962545026822164137641309147060660897e-14
5 11 19 -2.098851051077001646158675784659036519804434847461473992614928444466728849314129e-13
5 11 20 8.610278878139927579876222409926571982480714817558176856542803560450298842846612e-15
5 11 21 5.42464071330461882422544211331291218176780940417314145615792089234977838566413e-14
5 11 22 1.605099337239111864080650681803959231407226249252431094483761934204034641813989e-13
5 11 23 -1.164359241681501077411298212131308302881055377689160581795772610894743215852343e-14
5 11 24 5.701401043124704619408253659195549336676626867087502337094946883535459096605521e-14
5 11 25 -8.397541305218880965831465288681977576878305587332176731458252062612334973564375e-14
5 11 26 -1.091122374816951179256928250924451088114735988530999882065173842382448434221809e-13
5 12 12 1.924751772214141187779519707835898208071546547700181273063621334449674094486625e-14
5 12 13 -2.134892606393135121011338317833031233602143448665543437657131118153820519348641e-14
5 12 14 -2.98129782147768375662558611811089573853649587300137337587604350931196863064448e-14
5 12 15 -4.985583334410659305398481766760188478285509503926231038368445809752830717878941e-14
5 12 16 4.066490374822914647564993198946873069219927626178162363246764407298988133639595e-13
5 12 17 -5.558078661294345027057674037722829883375572112383967659979677133402788026682905e-13
5 12 18 2.216843544694555874526459061694089531075217612367735962488343308556552932431845e-13
5 12 19 5.787990617057689529128242036630031683339819683326171321007654824649230612782792e-13
5 12 20 -3.338402693945082847203923035037620499672842876328594053949386605936402018938332e-14
5 12 21 -1.528770024104045137271523298144357258179809750797784656343573933414136380640293e-13
5 12 22 -4.778045790105039055737543364883234448043611828874217009372991266998770853047369e-13
5 12 23 1.678396179778441660584800371298691346449938047076539245946495702178609860853441e-15
5 12 24 -9.591013213766486364229788154627867819060831958021742636917982651699974486659205e-15
5 12 25 6.291456835581760668934684056318684384390800316983396045756523604476098369669913e-14
5 12 26 1.099303406318656655096183922572914893907588743536265285635817833355065096721275e-13
5 13 13 2.715366496310897669606496116452647425451042700736143029997714137423864303832478e-14
5 13 14 -1.265097335544957009707722523278830816393438660159512112206781521494197583347465e-13
5 13 15 2.58054230498223956908714606762436732843153076910927135948981672454899913726102e-14
5 13 16 -8.456258071086925900420446691645583330228530019923346600126323922108214616118344e-13
5 13 17 1.158398193674694368561735828099816179820888757419230798208471047318551790964259e-12
5 13 18 -4.640122141957046630058528358192740601589925261345455859081416569222077114106952e-13
5 13 19 -1.211035752194833142896626103368511791352577638034405001131144984845988199599277e-12
5 13 20 7.04781249534889644476994741313219180137305437456847696094693255956374927304879e-14
5 13 21 3.177501623782402080306200191894573211968249892387855623119690106607067458731214e-13
5 13 22 1.035542696867616492024724425707364234281720858265883471050550734586913369716924e-12
5 13 23 -3.622213595480028378578940711302780495972122579434546022682484426796202536601997e-15
5 13 24 -1.856789928020081185736229651917847366220208157068287735481360371975795287908459e-14
5 13 25 -9.229542478701158015838163608021786622282825225998263136373091870596811646932669e-14
5 13 26 -6.840097001006816792758358939905505230629726780623673751964155087691830372446421e-14
5 14 14 1.808209951773416771964027834714190684383760504585736633927368882851613077630981e-13
5 14 15 -1.381617044404590443749371129682106857881914212665741188368709419146005485416679e-13
5 14 16 3.300145691163681699572813086198129785285071108870846014871883413775773305775651e-13
5 14 17 -3.783974488619803552459008102593795581117637810060824775457677849530919482348796e-13
5 14 18 8.740288358020689742517767262863872005950741767336516367396672636723905565743423e-14
5 14 19 3.560123971084225863620621208618000905869893046331193760127134103081983253669029e-13
5 14 20 3.563211466487747077115456786689593488744560997974640234731964838808642240198175e-15
5 14 21 -7.778448047516474949591123197035804011762750790134749067043330025314991342250678e-14
5 14 22 -2.823935266354778795768798536742820503169191960991438814319239478991007535612289e-13
5 14 23 -1.552374134179638153703264239286678803704081754961306294293526391373415660875606e-15
5 14 24 -1.385521942100036669720242996604123528309356839187711896170811734612018925244944e-15
5 14 25 2.481842952697569229994367924777549028563814104691711275951698298078847782434526e-14
5 14 26 -2.067462087802181753459736437999368593105243434543666776857482095818791649224081e-14
5 15 15 2.555569841860589336820456101544187186711828165877194470102374538387537832726783e-13
5 15 16 -8.483673979717151432049136198948008835732137525624643984461283318649713691883704e-13
5 15 17 1.064243275826657915499539697840332772308624511830410473432075188846350795735375e-12
5 15 18 -3.413495266937386579642005588421904404434502012977298881908705067085128346591122e-13
5 15 19 -1.054243079108913905883795538662454536247962234582254488401658918655998417165218e-12
5 15 20 2.936277485713084660858728357569599475138893753103135298072484547925757906008972e-14
5 15 21 2.595459514354820580176274395543504363797674970781869304582678537489590266479957e-13
5 15 22 8.1628175542352088221103478669076593767824312091512280834043839510058751554109e-13
5 15 23 3.602009366547162026695610942819323081133277747103389703809708744446768037841625e-16
5 15 24 -1.020506806103751923284743910899614649070985809464071810220559639702296011843284e-14
5 15 25 -5.635873470617349606372005164729415961598874412452556364987957785517736949145856e-14
5 15 26 -2.081336228790904823300928025627594738604889401811064987734241409323194870347849e-13
5 16 16 2.178099426494548244921655120419785982702864194289245361326337513067344060572365e-12
5 16 17 -2.995680995384684995602308323303157892738288291588801486346525657157646956165746e-12
5 16 18 1.21111034662918410162400594742720581288867420317565928391608750956608080492507e-12
5 16 19 3.121038351974933482635402413942122964175529829541402252173854997406996279671013e-12
5 16 20 -1.849785401365114660476536772236838319382369257513760281387495677051018681373485e-13
5 16 21 -8.563913332910784270830632166332754059874037945634394535350257424130377611747289e-13
5 16 22 -2.253751172174537074799066703414795179922413423028674421821653942174536265883909e-12
5 16 23 9.211887729164558777113692076888201757454313731690784659071944164623130408255244e-15
5 16 24 6.544413563387504810206727657763661241474682895745181644901496218419247381635516e-14
5 16 25 1.207220316196327371709055439885459586029027440052144682229997468869168492708087e-13
5 16 26 3.203960097534523746666668675768750512392701807858152994678654538112227387500185e-13
5 17 17 2.360092157697969050287064728961731705491288097739697633355663510755786812986778e-13
5 17 18 -3.00255247627564741638672655625860489679175200117494974298612221060390472270193e-13
5 17 19 -3.982147249884272578270483823235916849104506579595787242622567833209956435314495e-13
5 17 20 9.918788971478861769051612127663424393156260677072448794234504746313486600478947e-14
5 17 21 1.901488384714014274450377546257611278000921698228439488756504698590405889895993e-13
5 17 22 1.680973209754748332035035999241683934654789821445910291714718149178984985449559e-13
5 17 23 -9.4530734284708988753185172524087445846630298144375472122792654955065006734929e-15
5 17 24 -2.979820124766086300003758596672178954801200324566589510438799748445082579114377e-14
5 17 25 -1.131639423121689054447401696343969040471318878733714400432777676869474694779248e-14
5 17 26 -2.083680877010126954914862656315636783395836139674316442859421838819171727995226e-14
5 18 18 1.345447014184560582364654269368853012404451224899745475283455749380640756033614e-14
5 18 19 -5.159694081298852247735551830510255148460524431661694661560055841272504211317443e-14
5 18 20 -9.765986193758227505369445379058906979601015907728382616273203139226582240782624e-15
5 18 21 2.094855880961522016126837688315953543400413022782211125315175404870847358930275e-14
5 18 22 1.638621435696614414418004643590148165449874401386997465067100734331235237505993e-13
5 18 23 1.499586496495299961691478764411367829575077331153767533973674891613894042914939e-15
5 18 24 -1.418591888745308563721066187232361445903812530126253259658489391851591475129092e-15
5 18 25 -4.728609627403936000256357607222832689446148549975063956269479908214825229470156e-15
5 18 26 -3.49057083162246841851260930601295503010616630706941384498161684807875374622073e-14
5 19 19 7.677960886209242565303794877484656668992550945026588062903880494379971321375649e-14
5 19 20 -8.539309786684492558882608660203222033640570220969249129023667991952670352014289e-16
5 19 21 -4.121129036862036859500306045679192317422866680722061524880185670930365503815475e-14
5 19 22 -2.863255812695298565749508056846381131734292493279922204102209195504622409074492e-13
5 19 23 1.934701353686221278589377892437184723750871152069400770850118270685644566781945e-16
5 19 24 5.295333151207852091616403637059391007756013440196155178931786376612597750777768e-15
5 19 25 1.066442672611704364867920181722587119229303448120377045229497005759750583741965e-14
5 19 26 6.830510001599726962321455531969332371845741901071039927528054328364079801391106e-14
5 20 20 3.624332690073134371731268995645708677053637223869150478937897951200638144350133e-15
5 20 21 -1.009052082566616724561677906096845992645453005178614243769882797737106836702709e-14
5 20 22 4.730325876585850949333887847601216824769235751885793773772301250016878099601639e-14
5 20 23 -8.472920608843709870543041894402601397531769672726266685274519160267422997946529e-16
5 20 24 1.75556245828113375663972753792835015599755261879950856557115788777293688757164e-15
5 20 25 4.730328585413124240755660886963951859604348793008239272481897439277209168915733e-15
5 20 26 -7.890611500546309417042146833612929187810099873679485670674983291205440877131237e-15
5 21 21 2.518973486989524710221955843315386256309231960011470265533471846393287292330959e-14
5 21 22 -2.604571538802932400232684701306614409181362325726431349390013661642347264419371e-13
5 21 23 -1.120256592942110133567946444514889915900797218648246074568072679396792966467009e-17
5 21 24 -5.079068699296543371144458177649134564897971521815979788392483567345609276982563e-15
5 21 25 -1.559322874151877926157706220771809498617728964760803424908762882745691004264606e-14
5 21 26 4.978514412890479913215255805619514199375825063747296685855607615609502310738027e-14
5 22 22 3.086605933523813001645116150807076092234159827906870730083325104206979909704012e-13
5 22 23 -9.80692634994215001535928452118065800702647592976915927644088349092339345657371e-18
5 22 24 5.425512480393647900842661408822031014938736526647059261566394681544395480772912e-16
5 22 25 -1.518664009840672966832816977384033088697430387793065046587072167015737949622528e-15
5 22 26 -7.731024982023283758932469270374933738060168415395354442092658292592180878516241e-14
5 23 23 1.967134677893939938103669822014777985687245065985766916335393832720502888952747e-16
5 23 24 -3.142044149250400558754506084548678893443344882384528943529850271054615728165655e-15
5 23 25 6.625751416805378012765092510768635453997916144311211934859466176309013065485098e-15
5 23 26 5.68578458232531322872583959749828022080021510097924754785480166333784227334999e-15
5 24 24 1.22192529851196360600996704006964060782282489165883428017399152479472864693183e-15
5 24 25 -6.857088147843990048776954841923193758666641584690389415355410334056000866760828e-15
5 24 26 -1.024925005036723008493075312510521001974515280816111615629994103119657199457069e-14
5 25 25 7.433570346207645365151229258410712678658069958698939526573108793816585178529852e-15
5 25 26 -2.366577237705150608842832223637711367772245490537148741730276100448208914794641e-14
5 26 26 3.431869676397405688778559748634243869630312179985082298942000581172183133064439e-23
6 0 0 2.360954250884584450025583967346226094268789645784422705083561810658313580884612
6 0 1 -2.962689324569843480380661475968600609269280802413427464355347936124735667749298
6 0 2 1.040130579897812720963961277441131838927562842027636391538249640271758328269357
6 0 3 1.847200045476554413363948490271725750462592312164587664137333659610145049447558
6 0 4 -0.1440642480467506453557451368639699014514255114237975344803998188682141042852668
6 0 5 -0.3008796597581374783753169522316002505042876209282627763060184810521894327768552
6 0 6 -0.5884535622907384088759824428605285872510590203011386604828038136491705574772426
6 0 7 0.006482437170371848323954122421469255683000936250824916448127231129024674409317571
6 0 8 0.01116095968282352975048352776613762114753787707718302327447077652185803603526145
6 0 9 0.05292762359932514303305693452941739280016076129328144706427293427175366054041721
6 0 10 0.1113407526529248460534183474317283206472420020589765251611606158121961459225778
6 0 11 0.0428376504670733185193269251822206262767654710113389728671982906283367816600879
6 0 12 0.8758816879519293815913704268484207700830508655094723961974096858165604151695708
6 0 13 -0.3289298501523894890468053152002708253492307212471001495901469632988274464411478
6 0 14 -0.6858857873612427099165767010736810235314903033657901271900150675758013579559832
6 0 15 0.03236111128658745459033824672118025892701047582770472716730449326109147521403215
6 0 16 0.05457690437679551969300508604318530281250687090470392682839439133830474963202491
6 0 17 0.06533386927825395568258437628286206244224398297528749046938019209417252877291295
6 0 18 -0.9713183575246250317725780634233049803795414464802159171208206901702166636446757
6 0 19 0.3655389217554777961233055634655531398452533528220237001258487570089696165409239
6 0 20 -0.03556369667236540152055854243350038005526253403794281105965626376235782475795079
6 0 21 -0.02503061669361744839913541450110254395540594610837521946313111566189314569288089
6 1 1 1.12213751279498952878491016422938130715671890812654321833681496474023784748991e-11
6 1 2 -1.221520207110836840393188176569978070833383544838839465787927791636039260375543e-11
6 1 3 -1.202865435706910904071971360504508240509221166717846702922850441978412461292333e-11
6 1 4 2.682194736072890870165547937364651188738985545965145481263947701463732863117261e-12
6 1 5 4.959734076567437788902189621801302655593008271167252015804261148672701081514013e-12
6 1 6 4.941913825343885314751805781031003663492311860944674789531336984462332566928787e-12
6 1 7 -1.541774959517729901853164082899895890427408750306274750201603680412422607498105e-13
6 1 8 -5.066867786554418937298348153885023855017222975222175567245031044752193770529421e-13
6 1 9 -7.421511784416151502086315028335461623544429025545749912916373320904645693304459e-13
6 1 10 -1.719163869697351828624562128666692051348221174370843265979179418531616187090071e-12
6 1 11 -1.104588717402833735423936399468125964470608288939091698231103650178965417984666e-11
6 1 12 -2.165035690448324080268207118375847373416476777503179043401434465320598770473003e-14
6 1 13 4.130451156068457446204912247575927904323168842135813530169267500784273954241937e-12
6 1 14 4.455610286083392968467838835245132172509483402287696678580826493325277112437461e-12
6 1 15 -5.292920562758462929944404724180600918082751154039255193234195584160572122206751e-13
6 1 16 -1.019040484094274428591223399721937864684471815803122095562309943966860919465332e-12
6 1 17 -5.950390320553654459473371175913057460721224821437856256575319965322287403497035e-13
6 1 18 1.200700400016462579991703153386132393135804680154079828432516401602550012886842e-11
6 1 19 -6.743803824363850350017017046828121396727802850799178973000923430093566261534633e-12
6 1 20 6.775181079826730007687330719151964803571933621874504564368130909647541150708987e-13
6 1 21 1.37632133757594804102452100767107516215004579520366848656844915882165471151965e-12
6 2 2 8.985662354592918214717423859272043950963213098414132563918287794147911543764057e-13
6 2 3 5.613449213271814301994413056700046341676245292963061001987179432017964237806444e-13
6 2 4 2.467676507055740687723894832550064967140762085590068295487064941449522637357392e-13
6 2 5 -5.595339403825508432072745368811028416115891165799230938331188577502393680943483e-13
6 2 6 -9.615641130447837121365481642220408503646430520156256898661281849632820676447475e-13
6 2 7 -9.9507173407538882641589683695725333744720260286963107708438937117578101198524e-14
6 2 8 1.003502963482351419467561727549405881106490509115232013681129925424410179780688e-13
6 2 9 9.020760490955560246075578776635839011968880804310101292182164331198055092243895e-14
6 2 10 3.893700986253259785606541927833332448069303424126482012590282090830853973164076e-13
6 2 11 -1.9439501239067594906650358537355862331831688012377808458495472613362306951896e-12
6 2 12 1.01166170335843015590356257696560743806156567677839379386717395343546106647512e-12
6 2 13 -1.681906359197273887816891311831685621844799437541239581604579573500507316949789e-12
6 2 14 -5.289987495078657253123842441593144166426626607482899268925276792532244074039088e-13
6 2 15 2.055963753193722749861393623904758841867260670782101324252226865090752811840006e-13
6 2 16 2.461181934660780792903502162317489468178728910961944804310420770102954722177069e-13
6 2 17 9.209824046875281124850654190685997699218583678156841712898167311168304405847076e-14
6 2 18 4.5031678203124872570412127129560280389394119373629776949182337578645720616868e-13
6 2 19 7.043224213038966411752592293969109375753909539070230637177619571893078801826658e-13
6 2 20 -3.800582618811076623092078691604900191297890965187058229299687439728212549568964e-14
6 2 21 -3.465348872878710465461943313806960019391189982056561133335772456173477088507578e-13
6 3 3 4.614547389189481208336389362459381097453140058163738386780921341603790334432364
6 3 4 1.042159793474558925844909912125467935566844886770448417830042436218539701891422e-25
6 3 5 -8.363104438788619222667605710254216757993017452678592292974646038222543943760806e-26
6 3 6 -1.581315478449363636000210354763722360243736086441328747529527095539588964218935e-25
6 3 7 -2.232298915487443594892495876483502090644720918496974372667982136430640761370127e-26
6 3 8 -5.512800659300181306148560316255375457560355039137143789368031103595114647821625e-27
6 3 9 5.844971915143320475464084157291627331214799998666298677989789847579765627831764e-26
6 3 10 4.014000779938257683228500845769164640826536592899445808538498095409893882033535e-26
6 3 11 -4.317132797340224447376293070767138372383639674037337433599598588981853091865858e-25
6 3 12 -4.614547389189481208336388891056889231133351807281293382289575830353686323816155
6 3 13 -1.98765328007201889422164403684932934308874479445390291427156942960854180787612e-25
6 3 14 -1.82658813143533889157469495959469202098439967514775288602218501083628095221693e-25
6 3 15 2.513656741468274469881933563435610026108101238395362198877394589746243419383379e-26
6 3 16 1.159156734078670672875436902927868960851153780598460289538902835158712029418233e-26
6 3 17 4.79245341907693783490126602334172679673490524983192813846430524558262082858886e-26
6 3 18 4.614547389189481208336389355954176293633700785629559740366288837821242707818634
6 3 19 -6.057266371574384708934129974250481346324397285901731942454392416681628894971077e-27
6 3 20 2.10092761538705590378160688639107498917621912464215969911991013563532440845408e-27
6 3 21 1.663543516289648335736950813295379559764132691033769099922211079463469667498658e-26
6 4 4 9.374884313474498081104248138947341959342256603735915508179377687290328927936534e-13
6 4 5 3.207480862336049917381061790839629249787948998842123252401039739476728117432952e-15
6 4 6 -1.412785878844677257716719825284915083250856970607967513221741071922689914345995e-12
6 4 7 -2.176502668163465934739697735425601322915222324051223441389908283384904986832054e-13
6 4 8 -4.84911367374980069341934483593489535702890931515349240159992968682421453992513e-14
6 4 9 2.489887500350433508110027918783736615537345721404021600455985186871043259019052e-13
6 4 10 3.623161791477984804930446998853947215721511144778539410758375891323668028606442e-13
6 4 11 -1.367109655270419501904181316856084544134007867354285217266437797235684011764687e-12
6 4 12 1.514261012598796264546927966135825971878275707072409698301007229479122013562842e-12
6 4 13 -1.930610241320720138811442628404488119782920962352498571642966557860091892969922e-12
6 4 14 -8.382653326535450643685082242579481243437938912750529576235921094884394190389556e-13
6 4 15 2.449959617491230358277645349211021277749250849011363331716474277385893783614566e-13
6 4 16 6.640890805888322317999991875119808407035257729872819187801761577652151739859648e-14
6 4 17 2.721616577502521111698153841449238200516553487030588967984985385015960481348024e-13
6 4 18 -2.466861894369862376017249636125221126187263587590337383798296086376523252314904e-14
6 4 19 6.280092490438854556843193371435212520322733823589415614095572576238005681516628e-13
6 4 20 -2.420172602294214551086797853745556156583869932057557195234927337151535882733486e-15
6 4 21 -9.07272270210007551076461204631935604727181453911099670359902729091701497032731e-14
6 5 5 1.998157633002623808106658667308074644167619100521410870784101498323115520081437
6 5 6 5.994472899007871424319974333268471164042014592705261664282698969457284794418872
6 5 7 -7.498293916491979387843854164192228010664158293686045285127393176804082210893239e-28
6 5 8 -3.163350763363754566138704649239921079082166668189522746865724067608467968919268e-26
6 5 9 -1.253891095708971574329135965047782563532492045431661902800753973168879543226017e-25
6 5 10 1.241525151957492883815447825587627303307420102826028349904574378503742256554799e-25
6 5 11 4.909023940940738123008357235439637478523623377300037890127671231989618119299378e-25
6 5 12 -5.364128652510407282764234554725123101049205871451546158762313965015762904946696e-25
6 5 13 -1.99815763300262380810665853846281493928975936822017288729226571707305084016802
6 5 14 -3.996315266005247616213316687413374388761510478205293672297783124941214165350463
6 5 15 2.647391711738045995191861900959871750952212400477107985615550202464295564082794e-26
6 5 16 4.499055148892828659170779575013394363739174328408072363281246696689835310551903e-26
6 5 17 -3.193373081775881772432759045669849846693838778875478950915078758458745664551123e-27
6 5 18 4.54703259166188654639814765654874774079582719987684120365555240838786425285232e-26
6 5 19 1.998157633002623808106658596749025180123715841828885735466723326419086957065944
6 5 20 -2.105453895580299618539984493458765384448882973385223095431496959401994112507673e-26
6 5 21 -8.750548857700077805608926280820992440898078680259941149620837123707443207068529e-26
6 6 6 3.798801330001073286549104789814850759003277161001068872340036979342556694033339e-12
6 6 7 -1.281537943229984458501259963360298538034667630438680899191307752020288395481449e-15
6 6 8 7.817462586331595932880953392416851747599461685904715076466581500650428402948893e-14
6 6 9 2.594093746758982239475889351543438158427697377325969119323897930806968054638869e-13
6 6 10 -3.224286528932939003686251541834901963933338128365454193366004288951814473888156e-13
6 6 11 -7.194409502574881857326905487328899752753961995262343694486753146384758066543192e-13
6 6 12 7.96300317257826337968340757426754449819531983728818249743865827409428874260458e-13
6 6 13 -1.789885183073456331429416226231783681941425134189669029945586909803442839719729e-13
6 6 14 -1.15924754049616549903299263649099514889817897741598186854138380181220431974882e-12
6 6 15 -6.72498520965520829263283916938028299276845963165871704953115551594499343533209e-14
6 6 16 -1.252971179780184997679651828322997675704612494581922708373176339853697806004099e-13
6 6 17 -2.687639575822994653930127244635705209509210796396388481227296695801637227546171e-14
6 6 18 -1.179734776425302113156317417398888150004569190153986596096932967551379196094518e-13
6 6 19 1.494358260739097087088263346300149304657372365473457457395431155806219174853527e-13
6 6 20 5.170705695540735834552204573321908141924714961294506997873034915548943809498863e-14
6 6 21 1.795216258579812374037923730412656530881717333373327636118078319523408978126008e-13
6 7 7 4.12545470202101227036492601562446799237994034539106632333898162328578701265139e-14
6 7 8 -3.926516136460134541437019988041059519458345661178211628129645929495892983312153e-14
6 7 9 -1.747416408394163607804832949627093491845883731305468728238296301431294787586267e-13
6 7 10 1.12336744630791161575237839183869086549316438626823713806738274555169185132923e-13
6 7 11 -7.678579202652169126888861393645224360794686211490276972735842541998302239137934e-13
6 7 12 7.518461190439006449651473319216450454216280074188738359476260022675142916563955e-13
6 7 13 -1.291575065972823050998041924044027906549172437637943508181494919739625613995582e-13
6 7 14 -4.775549018500509989951107642472526126219330274880023561813950307674928376129076e-13
6 7 15 -7.796520371834882476678263330688153281714593690997401332997220553782569057500274e-14
6 7 16 1.996283097082245128941293933950579398785647282310737898219461897261656983045959e-13
6 7 17 -7.703872219571855088828481067332021119032101883315873848116495946719941021435232e-14
6 7 18 9.522401405245736589084386910189887239760810548211037954834157311159447930460069e-14
6 7 19 -6.693729469275172469788817548320555261066567885701762755013537894066152366836193e-14
6 7 20 4.859152272368587196647912078471791570668676852595134375145330827366009875377164e-14
6 7 21 -8.14197053010971021407174220299315176064425209661585217871122498961018194375911e-14
6 8 8 3.794202926444094254203901474898857780036491324123072703032503563559176907301257
6 8 9 -0.7114130487082676726632315277991063858918983669549373153911921077621216720785413
6 8 10 2.371376829027558908877438420993735358499564530816364272045713429346471085502763
6 8 11 9.580128240912126229692838859367422122699976246681055628751764951782725490545914e-27
6 8 12 -1.121918377218723239636565125803673300063077240429678676329896864038025325123553e-26
6 8 13 -5.351818585002391560927591803200304628332052479177173982833723971581811476790572e-28
6 8 14 7.506086749415665628338730630892456488148725179386078597649092815998485076090292e-27
6 8 15 -3.794202926444094254203901474009989543707962847958871938223731059216265948873989
6 8 16 -3.082789877735826581540669947236827532378564101452203765759519545682492018291341
6 8 17 2.134239146124803017989694577584958483814849302435058852502367418304273441191849
6 8 18 1.269191873365354145250780366845858811233943090517624036634738507212787130392699e-27
6 8 19 2.209284360455390246245229464170539450909674241158051782533294249954818921485491e-27
6 8 20 3.79420292644409425420390147399104835366899082632646639223781092363030553000013
6 8 21 -0.7114130487082676726632315286703164120412469074707825883141365771311134195364702
6 9 9 1.998157633002623808106658501322467526860133964733267946076474948167028008347578
6 9 10 3.996315266005247616213316838141200715534232609671814655075547665517479196639782
6 9 11 -6.070153679154250837836809074309462436333643224061057194384231582277423734871006e-26
6 9 12 1.025415156723213290532641618548871840740441903041264942746860841383038326699464e-25
6 9 13 -3.228031996938361595065770045434434580744050752965004136664416861278882948314258e-26
6 9 14 -1.046258692844135335196744666959360120277491873616656689067340001490665007607234e-25
6 9 15 6.546567208812090220355398557151465457123148711860406413489854540331432050494557e-27
6 9 16 -1.998157633002623808106658467137925774979869677719656371540002575644424271992988
6 9 17 -5.994472899007871424319975238436621904451129358394329997278360721741196616277599
6 9 18 -4.492656379217242462213480452130543655126857005800832940866540480439551486510972e-26
6 9 19 2.612853886879817531196508684800641135356972671725874515559958920761805286694696e-26
6 9 20 -6.980097962969182311453132378389840273759574313685714318055598611794121249167694e-27
6 9 21 1.998157633002623808106658472869130463888064285000770616099461921713607667263629
6 10 10 8.833096767897130235746341104545021704611561448556861432952434146630095523837559e-13
6 10 11 -3.73680172726722863411926269863984724066319504261776652336655217921003474762848e-14
6 10 12 -1.488199671907028782990946812555334326777679440850877660452676425433856920938867e-13
6 10 13 5.925838504092826668069209256186723622562394756982784526413430968193768392199639e-14
6 10 14 2.495023300549170239751494558330101030702901917210832194719751592471207784397599e-13
6 10 15 -2.768602948204789737862634037497564205055774785981473104463345777592127762409054e-14
6 10 16 -1.380743129878481825295368092422543516694427418192287505367991179252775051419004e-13
6 10 17 -1.303000702304764056001727272212368403153767227675906755993175812727819800009662e-12
6 10 18 2.367573933720521261464165525773463512420644205666378195977309685076487761015888e-13
6 10 19 -1.16584311242490730650951953298473015932298413617595652810629262580658586601769e-13
6 10 20 3.50424051070944701779297076834207699356972260744002737206858162235984985448377e-14
6 10 21 1.403545635629980310393868122209276593928250383829062332008867026367907396570122e-13
6 11 11 1.862714211670701100925454153887072277814630407600590781409978587966558827182959e-12
6 11 12 -1.787847797103376740116283462954984373402629507336769139238200441130202812459224e-12
6 11 13 4.105328764754199198767664892790680931690372351741914943003896013710157052031322e-13
6 11 14 1.155942209582590630732368923541144319574602929432541563245335393165064410742725e-12
6 11 15 -2.104420208036862250569190717288817600582608736326406527269795460674251131216243e-14
6 11 16 -1.258689707116316479111136400897468189352920734652141011966165540928131739272382e-13
6 11 17 -3.557705709847893554417733906712032947143266568620521301459213796059421546403881e-13
6 11 18 -3.249028331255284276399698686112323209862733318760659007667283414844769553166845e-13
6 11 19 1.26680022723510324319231119294174021365218828746119241870826534712858392771449e-13
6 11 20 -1.641200456071596381448372096279577177124838048420773091217579165237307288481926e-14
6 11 21 -3.189095522341823082543620718893316019050591536491172017970290458148124895965529e-14
6 12 12 3.628781233947594622486481808721906898014820030414544852418441445260377619454577e-13
6 12 13 -9.587667874653071545826976952720772197519176118593582262969014920217659152650658e-14
6 12 14 -4.877030694112743573324158213406637938792625190311723571628397972270069285963963e-13
6 12 15 -3.32267866496323363223558243395209803762942826514048126540088863652678167487643e-15
6 12 16 7.549515410770368100971867784749403208000556880435277688098687494873347822995665e-14
6 12 17 2.495770903072163839687772213766302271723681997551254332815976018470600638343461e-13
6 12 18 -4.665089825801017419377359801544165313382000767529583254971429452633520387913668e-13
6 12 19 1.98032985341901176132111567261691113420066066615018333057037227944423748594929e-13
6 12 20 -1.362398027383311115783628216947097816036835125348443713559993544691515233344878e-14
6 12 21 -4.663052904368239304460513878148939579444071913741813042885949285671494559622244e-14
6 13 13 2.988912938457401228333737043398839855620495909143133796934500262396999727486109e-13
6 13 14 1.348473954984964598400848357712124998866157738436163595757084018480176522491213e-13
6 13 15 -7.62337877612190464801615529498397568990169530682261332463954442038639907689012e-14
6 13 16 -1.107980957993683032782535890505039890168221124715200295280643081315136359197546e-13
6 13 17 -5.316095619503691019396319438587862464886402002958679788299960036114388423301124e-14
6 13 18 -2.726628051477958378448525494364792171700947700355524545130670721159972640636334e-14
6 13 19 -2.575909767301393826844450337037300282507240687907742912188522896924888747064805e-13
6 13 20 6.8815613263935709332107033087944508999539423974151019696803945363170067740294e-14
6 13 21 1.276857674884614120513138335767011716532640192275857250433239189015098401859668e-13
6 14 14 1.059950225812670224441751124382046753484587012985463644708206343974677155078279e-13
6 14 15 4.084083230315763561490711242339564565631221823790260476598949416984663489457366e-15
6 14 16 -3.066134036163971687813001341284194682718059042810888091043930239426050564069644e-14
6 14 17 -1.023493428391614086243172913562359604851075547308086464858792981715602773954134e-13
6 14 18 2.337544551020336588122635962073388531480469386211265137480230243127773345186611e-14
6 14 19 -3.836384394469329293007482086713686244501821670905991857329030235199033234234606e-14
6 14 20 2.80801433804025815924685892058507794216419792809404545178489601249164258142754e-15
6 14 21 2.670430221851430956313311816188700277969838348944534561029958933869442751361807e-14
6 15 15 3.552510452628132418477394346908580994582230211287519351220095302126206582965653e-14
6 15 16 -5.297175282158451877291427881364922454807856104370640017271614212700747276815966e-15
6 15 17 -4.541968987729196816977161379963383877055867455642537214491371261837263231562135e-14
6 15 18 8.068321604021133851289867308765029170853074015501842503732883356867456057693073e-15
6 15 19 -7.17900680194415723915887100363191054251452171996205271520549831306225701871549e-15
6 15 20 -3.588574879323384638361259309944804813903222259811770076116242532477990793648214e-14
6 15 21 2.570279469963010617594138729468376106539963896286406361648834177763683111551973e-14
6 16 16 3.343275193347124107050281924527908963836379588058417328571296664579458544602865e-14
6 16 17 2.053100358655951979318248495919378664853555488164059158353828979096046418130406e-15
6 16 18 -5.41361326577372112410487794700220366366861080014377640612656635291776395953428e-15
6 16 19 4.661412326301037783986456288850309700171824427597308135345914471869476383541841e-15
6 16 20 -9.29009512842483385394247888776519132789023540633997765948405862006992248447795e-17
6 16 21 -4.197610005466747517327713171889583406998116776055756255902338044515403792897781e-14
6 17 17 1.0597074647726875893701248488801809923441575296536211707065780909521088093762e-13
6 17 18 7.361765009167031350539196493751870736065002330152847420891525614066759780410066e-15
6 17 19 -8.655856087403226756400417619728214185746772000329960805479639803557921968918362e-15
6 17 20 2.449052354030849214317032276698630278099220587816540312534973328568334977021115e-15
6 17 21 -5.84844157198582933821303237790243576593270042921296269687103540507682124248948e-15
6 18 18 4.929774749147550982397806385349375619283412171059215988529574741409389814165899e-14
6 18 19 -3.676514126012143043679226583045825316273382401496525971796255527143572950939831e-14
6 18 20 5.451339052253810803212377989658158929521819771696110921975406438998684013059624e-15
6 18 21 1.276139061939633001893878170275787504261808724773005727563518292618041980758994e-14
6 19 19 1.400787026332231674870462354653743114728851535176013459629271729039473274738006e-14
6 19 20 -2.877131504534849094573198234624369019246537556089461279504089096331408934196613e-15
6 19 21 -7.660391812819405839913774454017846376509395879589465837326258268798571874212228e-15
6 20 20 1.057568855658295188454818783263134049842172264393247604578767924221165327943247e-15
6 20 21 -5.652938313095611646200463528338382664121807776045499061765800609212106451542772e-15
6 21 21 7.640108232219274899853095547785348399395568531698330603315984569774161625627616e-25
7 0 0 1.975768851844934546866942490276496654243923282115089142415330226685445976516208
7 0 1 1.115736848540321917152057164367616929566143649431360481676323654731610778074224
7 0 2 -3.923919131000286745384644963894123684824167890445487884635284178494584512544626
7 0 3 -2.274570617142713961185827781187993212624010100869022663707117373019299047996541
7 0 4 1.06820417350877804258916301718368664264382021339864119910995224678722392390356
7 0 5 2.556137679188808450755180348292438718329801708017406363029735534020458991091935
7 0 6 0.01941300663656774935519650183795794027864117393414693762396067127986973142046811
7 0 7 -0.03146956554388962742546990477397300519831349864113409406058863969184976991188405
7 0 8 -0.6979656010061086010955440456127940810493689130270285550627299582341695915432745
7 0 9 0.02094567641430059674143880235225017607929951542828595452405202977979001743541406
7 0 10 -0.4032762528121019080545761593169326163118154536625054021574897364743298123033954
7 0 11 -0.007070090804638513681852773034798038367738325174952825909198091486292027968459845
7 0 12 0.03812350749297417889989569590007057095915162804175820702892527247996326095359881
7 0 13 -0.04103808327561071677368744542931906671296555622037114564108440256910265991794808
7 0 14 0.08991116339439061218365087858092650065586917434440300539208422050807138613979672
7 0 15 0.1492803247064055443355151972642738579883758217086931169252482495419437861448662
7 0 16 -3.166690107211582693936470475883985535295358451003241327393021298578903020111749
7 0 17 0.8223340367849487609170195571591864811855062837598222090703017320688640761702623
7 0 18 1.315212851132831789804644913085150094370135770991945498374101580719410309454358
7 0 19 -0.3423744139101294785946609551114253907173152710325409677135183568649393452699787
7 0 20 -0.231227788920100250310569790906757620767774405296962885245673180609555562415277
7 0 21 -0.7020040130460253326085503060478825487854087647671734588028645948740446921775242
7 0 22 0.4009012305987753642510660032543177565946297086908335918179514846097989824952706
7 0 23 0.01378362033593981149738681522972865619280263357822032942086778792205764610542047
7 0 24 0.1128738557221625637788514453671414888554383415561359096331888468671487495255862
7 0 25 0.1693539243842524166881550082515604277533383252799719788324957001163150123842062
7 0 26 -0.07087025409111406155080540004289447234834388716393958333138959935426893429361895
7 0 27 3.096904653927662722102847338347179693809516384183445938774018166227084267484901
7 0 28 -1.9839126757859388662054468509440132262302200010136906930719539645614272175415
7 0 29 0.1680100518520849262310001079750865278080011982810443279682766059004033748574161
7 0 30 1.286306507960203979512361219996685777542811753482149608184473428453054009283796
7 0 31 -0.0013771948292624158073083138841269265667798324087943158065374081098459950356802
7 0 32 -0.1275036966175423222110940444766082509100972261869297450009874722734811443057138
7 0 33 -0.2201505787975196058863205973071683303367197091320325772051103905782193999939154
7 1 1 9.110248347076121434809409968764414679199484782326205750462147308921118953210314e-11
7 1 2 -1.203970515297649689747681302257395151484794009945244230274237403252337714118637e-10
7 1 3 -9.770421058302462628766620176465636203057278111871377119479661391323165888682129e-11
7 1 4 3.215254238314259724456995692304193590549647157987805879908823145815570401589945e-11
7 1 5 6.531806365422835781423872545453586063352505003846562061854703295979108013590867e-11
7 1 6 2.572572423191010189667331681321440587890359283076380579274113276923901500990178e-11
7 1 7 -1.848821624044706513243717400758395029912278198298506978891632045186205135678089e-12
7 1 8 -1.610519288536403268095961500728262790745089329064555593313570545306699266205782e-11
7 1 9 -3.542814088737791061201957397678611342731215349378578617163066412624172946344639e-12
7 1 10 -1.93511110423944664803362045572278882248908134175080755123394364615790183507553e-11
7 1 11 -9.084919319779766247823559414869418341663149524586327252037628827181955889356267e-14
7 1 12 9.815694824167830833853674720789040446899288126558022013158019835177124942408701e-13
7 1 13 -7.654072098129977329035610628914896502552509138742531873766950120262223234457878e-13
7 1 14 2.408999395828009693716753160854367478792750632898946928200046818723880842499597e-12
7 1 15 4.720286493803398336320186838610546359107069262336512466675870426751954525014199e-12
7 1 16 -8.897360799657169050387221013475006990070242594812074514189597873043466991553498e-11
7 1 17 6.723674837934825328401119180174520839431773560027412649073951319718607833943986e-12
7 1 18 4.31603745683053734377645452838458700295983042777758033165982190812908018810145e-11
7 1 19 1.609721908754105657699205103780851350383730847504095609141717220865050513681281e-11
7 1 20 -8.148215183449311827009677479578701223867343325738197062024860823902051382750929e-12
7 1 21 -1.925398583422035088008757826887480525344207545805276731347330532215830477107521e-11
7 1 22 3.578977792214711044117323689106153694119296832835168178644858191670465621309891e-12
7 1 23 3.883553671331864686601287506473346085052451368156929963953720285203059406649945e-13
7 1 24 2.831262908476707218067462394867717331244044799221120857034578024313656973611314e-12
7 1 25 4.328622293361551145433042270149404721773052488717896366647284702065364477359017e-12
7 1 26 -7.378904647260577408578630788802775241826686725721360111392053230874938769129237e-13
7 1 27 1.044278854209594516160673209448308828700045545444006309027882390025402730223878e-10
7 1 28 -6.714042360657117691251002853471618123296293302944496423906711426637663908568899e-11
7 1 29 8.05410291008883645419856381605700965503228187553184574061948673542134639638782e-12
7 1 30 3.372798371595050627413875931057804362142865589072917606412502827822145140707381e-11
7 1 31 -1.70950602634899090374529487418219583733365320229307227595797430475695792801263e-13
7 1 32 -3.480438003702124299952498158632366299119559366312522912586978258719888809876898e-12
7 1 33 -5.458176958529456077178049917490823883289737940666334735240859434922411940510414e-12
7 2 2 9.472372601924361149772656724794663247794508413948053144059015469467886105570506e-12
7 2 3 -1.610518732781942910467122316783146598346580186493790601442746773911121896505026e-12
7 2 4 -1.692349280790340627238894472408930300173093985759645574797634547403671665373721e-12
7 2 5 -1.060413630625792006494921749626255251646341300663501133993380873908248934270452e-11
7 2 6 1.357509405030503285357996267135973330466399721748072360294086228321079616607357e-11
7 2 7 -6.383535119092403494752395959470527374782165023287979329463111195589600866084744e-13
7 2 8 4.946659841492846452638041060884208764826933902369068840766618086240432569941053e-12
7 2 9 -1.12870118864950120267621173697836089054792108252429651444019832875574160641671e-12
7 2 10 -7.179323245491175395823419385478233955937578294777893992079697088051234267947704e-12
7 2 11 1.190302993528116905630647282113692692987807289922271310266663857301112780066633e-13
7 2 12 -2.820393723140890489549114485991752972373256134812145600919320344337892979268758e-13
7 2 13 1.218516462602673686771886502244632133188330993870470144553098296165417434188659e-14
7 2 14 -1.624610015229168232793507893970482635725184215175064592168167470764067372794492e-13
7 2 15 1.268725326115565707783972363125959836564152770395791847607069809426744038290023e-12
7 2 16 -1.415159272694120265728141003672191443155284461033935055178415538672860070481737e-11
7 2 17 5.095848218599820141545885861595676303845781690592317307547874953181210885062442e-12
7 2 18 -3.418232890134706864789981537763626840719990478294736342547523938113364458377341e-12
7 2 19 1.442711700885152508094144430350389432920326750553256951709919390197066921498017e-11
7 2 20 3.7718280977600038862315579252373171147878703921537379488961489446910946768103e-13
7 2 21 -7.022941648269673227695752839456307357915374896085343659484727752086424188320927e-13
7 2 22 -5.897291313865409846921314899763130966491374023629973968922407393740817534592908e-12
7 2 23 -2.049943949627474921953890479848200030197065616828286054541962636019508406363273e-13
7 2 24 -2.368941355965783723845197158419194008750778815552467529848706893381370543631387e-13
7 2 25 -1.431126820176495267825074677369762807204054592971851901734003667711289244281418e-13
7 2 26 1.519649341823101396264015700201046256701746317666394039228475585241857077992076e-12
7 2 27 6.706366951381763052013008178378822902192361385228207840038803703671717621860888e-12
7 2 28 -4.685144717088835198697763448572485579842134399266022270105076919785531081960596e-12
7 2 29 1.907552048947362009038958833172126166797869672060530318170703538249571506349488e-12
7 2 30 -2.906820426791344869210469475300194832842587012495014738357168631412206969936648e-12
7 2 31 2.611843277680007654353474169484156915153383810105834980327819902889816161399167e-15
7 2 32 2.914653702030008607015347366059510837725204988082793801222586384640961891392985e-13
7 2 33 2.509240157075356884800433370750864201375935485960570648317254616085323267853058e-13
7 3 3 4.614547389189481208336398793975574551571595458731535267488003261408065596648139
7 3 4 2.997191115019391358770623634342136986366652697224585687316662656947686111396773e-24
7 3 5 -1.104064675452384761521967347254499459869656375641973036468369142246399674408512e-23
7 3 6 -1.759273473978087126441871094748348400517754650245088893399529486530641345593057e-23
7 3 7 -8.830092689265788350322541170527489588286929823087452049372716669408353041413071e-25
7 3 8 -8.071668455706909724440984579675408401460479597702491821705263801059379124462953e-25
7 3 9 1.787510400561923503983692826935281665205928994742508375699308775593075683782788e-24
7 3 10 1.061226786421737680406301747385760805748351270708198710690226745980382938671892e-23
7 3 11 5.305272672595852302895077222979694397010642442623502838407405862456115715491203e-26
7 3 12 1.589784513632048035960626061249172757217952644262540157955756315180771212532519e-25
7 3 13 1.635014622607183930510852329979214744635396756675358742355080323873907366426186e-25
7 3 14 -5.970274709931583449672832697593066689751888533672221353700620811875630989678706e-25
7 3 15 -2.340040171710285065397611593034010024628089678370092699746774293103715325382941e-24
7 3 16 -5.652872683605636935808566605840402432711877842833213914563715030422611062284245e-23
7 3 17 -4.61454738918948120833633424845653597651068757339640521167103642672779341477776
7 3 18 -1.29579644165590955885613104193327947672919748404529152741403575292708939109807e-23
7 3 19 -3.296409310668824436920193608598873174175276166914722860503178068601583751183258e-23
7 3 20 2.225242429739521320148764050772365737165714624526357964099678280296560320813228e-24
7 3 21 9.517231152892828473907147684078826439499949459160242017476474636882065080406572e-24
7 3 22 6.220714987263290819214283656378365272260559455731051257477425732834334061751442e-24
7 3 23 4.813576636533532854365755085899451691828092353479140055305066926998508574662533e-26
7 3 24 -7.251924321328004536525113950052359247181898352568224577470570865296808254687222e-25
7 3 25 -1.01284685217348834483181097468659332900299136907962189219994385027959722840232e-24
7 3 26 -1.707805396757859196923267015736185448933642870420955792813525992001456837308113e-24
7 3 27 4.614547389189481208336406272489775851976660608373824029618865871901818114981336
7 3 28 -1.506729965606912291848886461071444643565235900526931910745665782805513413156209e-23
7 3 29 1.93737256398566396243828268512059928518660450393190901500509102172339345263382e-24
7 3 30 5.16732998568602381944017247775497770846991572931408605163346927680852773798626e-24
7 3 31 -2.390076461375115837267224015359606578204308416163431117342741807433208242646915e-25
7 3 32 -4.558631068493271094842635320045320707538514861186524025479604700295239581728546e-25
7 3 33 6.322347749524258684737594110499177219512904525677705537318868526648215531157001e-25
7 4 4 4.166246249216766291260706120101946292096160231866066531412970210346588655754959e-12
7 4 5 -2.978002101622779856818283285933095233180399631947337545205365607054963940862852e-12
7 4 6 -1.513607405154281603393393267921627561216476452055170293643902325955955359088401e-12
7 4 7 -1.503435370833526325544151062821225589219538357691274818680943869816256478020129e-12
7 4 8 -4.811879773231769616961301589076096905428225909462200029749597935027031745643046e-14
7 4 9 -1.943072308560499577080163240718509639650632353331017521348450411137380409286213e-12
7 4 10 1.024172547349208809110471840675837812389563187861624108642791059657693574962025e-12
7 4 11 1.325063596744810010398276741985153955469583759680328793395339315102935895227797e-13
7 4 12 1.541432039118379828577033557173790401724065295448838218240961232541327597602409e-13
7 4 13 3.40505097985814058239973356576313265351346224411776439250836628056333611676052e-13
7 4 14 -2.719697058112539608182802269867298068277285289451966687019036812350960343106309e-13
7 4 15 -3.174689764861805243733048816406958772608023124035105134198317333316489532707681e-13
7 4 16 -1.538520424744669953151728018823287377148211860320716186279516857774750653995535e-11
7 4 17 1.511083633376676496231013070868941009471832467252569158633118194309696256222939e-11
7 4 18 -6.048031106696625709277118102396921587380074694820840051774480318789393241514422e-12
7 4 19 -3.567014191311022538422006787871707762874620871500048630306647965132345819483517e-12
7 4 20 4.238698420570465148116502643941380836321780391432358373290829430810805571800606e-13
7 4 21 2.682914161649709830578916413685837892174040422406826202024313623406434149830889e-12
7 4 22 -7.176043186148593220044897675601894877844291721917398377964066164620176881758352e-13
7 4 23 -2.136531859812661564420188758827437742788931958284941603973080490314835787124565e-14
7 4 24 -2.524965964386172802092976607257678668661439602037903260860367564576729667180314e-13
7 4 25 -4.184263942027053002081007584863087429732376482967730357856850041506297183043649e-13
7 4 26 4.7392422182300361616716605472268116426539432543834017386012247603136441690878e-14
7 4 27 5.151741546236088837406793773475550412953312690791000614733826971870742167890329e-12
7 4 28 -5.66323517223304611912266858844235919629952131970137118051767350979490032384141e-12
7 4 29 2.130730254089865232449707853294899132470929353481956791560238520259134814834893e-12
7 4 30 4.248284196672138234246666703721034436922571480482116699772129160338464382408293e-13
7 4 31 -1.560354131373279178929226770446914776386796025457270094652931665003437554481812e-13
7 4 32 -1.561922738703722452488691060753110171338017901810200005032746237322389732627256e-13
7 4 33 3.648613986684808859900214871129639936873417429461858763087669105729122406784774e-13
7 5 5 1.998157633002623808106664199529039565601563323982449566599010274961785796304846
7 5 6 5.994472899007871424319978909716289525037329680390053115557066304359793625569417
7 5 7 -1.957198250227410572477648871078408083712937210327727538343696353697854729238805e-25
7 5 8 8.058369267785734912698499389194377121246373019721244346931644457698565203306378e-25
7 5 9 -5.924379678317323076355682308136572923839690550542211790229458180126530562028378e-24
7 5 10 -1.27005216806655884683843298051017524405752120888555489849273134569839603384127e-23
7 5 11 4.081094218810423425195084939679588180498419282963570784175033271440793593014981e-26
7 5 12 -4.920002032066310189792029488502412162120173717648807622034448658713093770147748e-27
7 5 13 3.487817861682110614244762399503665893062174489765143517890540818674728072485243e-25
7 5 14 4.182471526591362447056533753621798701069042011677121160146473665353524878291924e-25
7 5 15 2.718445246899286002765687129172220056230540131632767977420291985194640864384134e-24
7 5 16 5.119243226577447591562507566196332538550723490771261468599563597750229909941328e-23
7 5 17 -6.287590355486372193274057399358137767574085540677129338977755679956430571918445e-23
7 5 18 -1.998157633002623808106642017075827418650541026670570180296811161303126253567331
7 5 19 -3.996315266005247616213268653622913679425491589481700669165175936808896467948728
7 5 20 -2.743910713146365062658487314405610592321155624142055692718563053394816160459412e-24
7 5 21 -8.881388954263882544903432906389804436305745448544580249209444825342134868473335e-24
7 5 22 -9.254029832208404479576322911216334528543289705125882411865469285153555486905314e-24
7 5 23 -6.915790856666170405770785605559081309523170883537251216215335935363372141011517e-26
7 5 24 6.180341083936793165712073270133332673044707986077164466327281136185291565029882e-25
7 5 25 8.373604465129366658917793906543800129741252103833282531969486596236312763781274e-25
7 5 26 2.322140438374932992317511522967969856031701558961236239919485326975895959020598e-24
7 5 27 -1.226834569491315599660260854118479348393063332297162530503653297611119919990785e-24
7 5 28 1.998157633002623808106663408617121837669933728078879534370193143079426818396228
7 5 29 2.693850864767673695527235450338351996949538473328848865586012099398877822184494e-25
7 5 30 -5.318055411240595970508626232517771064952784528482991536692362728867524708214759e-24
7 5 31 1.355490491999476779987163646691664591232357514959874887496756595523374440707356e-25
7 5 32 3.148692928843630766200890854315526224588835883594012790367280574162725671556672e-25
7 5 33 -3.963048085243530104485205542148401965070791208625420151329513364384655991064831e-25
7 6 6 6.012151882444337563462935226185577050048601301906874016572889848814433634462776e-12
7 6 7 6.706180534553692083489263741194681362094461596366766933954335820313765490553311e-14
7 6 8 -2.512214688203554157164869669325686413448621396113175690377457381533404075430146e-13
7 6 9 2.562654066630211473007471700783140115360773092389357366270836298253399500196796e-12
7 6 10 4.65271961164275286395863644056151350364981015502780011354836717116573469322239e-12
7 6 11 -1.390800597697255223291265370643082456544535177984506745794900251804536933089819e-14
7 6 12 -5.122192105347496483873053773917575233138084014378293207199475014273044785693088e-15
7 6 13 -1.803634451319441498987734629395801285471043209036017753685387151172927417820258e-13
7 6 14 -1.309362499347631959228229049721658755716691091111595248006353834432884352131288e-13
7 6 15 -9.697174526510046362579894054537630204561326846963523729759666395656424824688438e-13
7 6 16 -1.886005103394025190118793733344239950916371906686547285023068455269828293966029e-11
7 6 17 2.350100440990749195982720824056590598775618627575559054256388958798539930218042e-11
7 6 18 -8.421685809656244786699642252024063840398891542249402534411528316835332391723216e-12
7 6 19 -2.283908164851784142003455233567557665789589702910741374404468209241797778919144e-11
7 6 20 1.037529605302800189797751557105363776268248123058694367094571797497498832882927e-12
7 6 21 3.19959189682855874106499647334582574177266830363213031997988833128633648797322e-12
7 6 22 3.594540133496591434155872306001812798268553197299090781209480380827434020988577e-12
7 6 23 2.506371034054801336064824431678219781133932712232262721922440720766686277899635e-14
7 6 24 -2.069652840743013976320656154272651253461836178728161084504545270414289261084898e-13
7 6 25 -2.729327541951277163453532160686014615916509431918207681101229005985269165090371e-13
7 6 26 -8.8361941357544625982354212504028431873601360372483506367956689760842343129858e-13
7 6 27 3.514540085560802666613700951892134021352798941085408786009521192566602870609732e-14
7 6 28 6.563252907793515975925537794616034678012484895544070403663501120404862503312286e-13
7 6 29 -1.643766406910385173794014431777553442641984263824136535977157534160381986100123e-13
7 6 30 2.115119007402615842607868809445097013917931637528892261636181895644498059401959e-12
7 6 31 -4.584313169364269186472141236439947672997324919818856864351138627776164093291773e-14
7 6 32 -1.383987693119695357094582138535987653987883726860639275967002072162201540728529e-13
7 6 33 8.609803907555837643444728041347870172011974171541812703150114444238610988239106e-14
7 7 7 2.257171200705443206355108010056689064847924723200085078669839591269367058648539e-13
7 7 8 -5.138708528287310303319796529211747411262702177897234579448998963595539788098825e-13
7 7 9 -2.43944385525720056600234443688553395949476862893300522605018358392884289261924e-12
7 7 10 1.83420150308465662386181683894730030503395390465814097616404951502867037982209e-13
7 7 11 -4.988251132590575375367738562228683319493345180055659645245148760895200551034943e-14
7 7 12 1.349741139658702257654031607218351249600218291812933308356932599084653387899882e-13
7 7 13 3.316301355574241058985682854008857793532435517727960992871299507678033571266189e-13
7 7 14 -1.04398417025477784716733632492934935585892252670790742181406421837937209277777e-13
7 7 15 -1.260469424847654494601443110676787607344940970239783948780732561702956259990731e-13
7 7 16 -1.257283376593551866622985681969361966167111797225417431374371600766182844166543e-11
7 7 17 1.130055330591113114909137615594157742799477220212252279030473010983385264002916e-11
7 7 18 -1.28014662859905114909326474422337825652117022204794771200987329938997119546485e-12
7 7 19 -5.339569613041083156348687109200523456411934517731005177808718367780212982962148e-12
7 7 20 -6.779172564635061666965737109344850058286814521676439004453472468008088661926164e-13
7 7 21 1.949877937282729601699503556530992647081822050956848054250285067886275754272513e-12
7 7 22 -7.6120261939582927535994870631813305001971221229207314279519298483512308404082e-13
7 7 23 6.544039275305562938046912419728191095611943608070998217867842239850897800191844e-14
7 7 24 -1.133679407586405480433863564498547070682434458424188211318941218983234579013723e-13
7 7 25 -1.99748861228880272909019997978060649191203513191426631277320074007787391270826e-13
7 7 26 4.190355341751101511977490556909866659125712568491646345313141743215294230089367e-14
7 7 27 6.09435474244580131479266310153956981934619857794979526482213724321307272946092e-12
7 7 28 -5.864667025140246459667967582795482899191079949957422856388595273952720787740996e-12
7 7 29 1.602411383339488802948727814622952351876063961994818197172062965339559277445783e-12
7 7 30 1.7388736337355110168496385066726673955106639037148404951103962033431302048835e-12
7 7 31 -7.850324494597735971158676048147298548626878930774057661211994656604791773128794e-14
7 7 32 -2.997979729183167011666889395474370589806090322144709420700398265512792412850362e-13
7 7 33 1.679504959022764645799192166367774273257510240225270947011681332510817436084003e-13
7 8 8 3.794202926444094254203901493016279837375569835911048076333894589308058770956229
7 8 9 -0.7114130487082676726632316041277096649176988484421998721556797415932219807068092
7 8 10 2.371376829027558908877438273962314751613115144413328204172113839254641617741358
7 8 11 -8.067543204248384392445681067642825131642558384473849262588491588114623129364223e-30
7 8 12 3.740274816885008051244612892275869587707382644091407094853441570153898175232902e-28
7 8 13 5.673106727787466045242226058994291846227662754675967304035312802385932584609781e-27
7 8 14 -8.462729920137134820959098021120693002794980134864491307721088186618148961526833e-27
7 8 15 3.922093049396449009130546358347133790200635086501484610245095014119737276682837e-26
7 8 16 6.057487492862463999729446115270009261467862202337312666519381427506923771077991e-25
7 8 17 -6.696486277858265575202805968457333052296323004844882221433712703563991932326593e-25
7 8 18 1.99073839897401810683448573564698316734555922024927203391137737465169190858178e-25
7 8 19 5.170386871269998469991754956971542175512238470367424510631955040141458793453757e-25
7 8 20 -3.794202926444094254203901501160650016667520505366835776329170180037129630524772
7 8 21 -3.082789877735826581540669991417965759862319598675546936617496464216378817458704
7 8 22 2.134239146124803017989694442342192003510908637426723412705647664336621945738305
7 8 23 -3.278456541739287544828109432471963879635423758631146567118683436090394601215083e-27
7 8 24 2.279533291105058804769856460521995170978862153339570803859266516448364718411528e-27
7 8 25 -1.532934234862932745766320414526641304528788490898206006302200782113038188186821e-27
7 8 26 3.53824909165038309195999203533908006277848700962290709665341004950758685959945e-26
7 8 27 -1.097238978954652255527648261258186431785097313939894897907608196435284491349208e-25
7 8 28 8.821801773845310049871339926577750296204394432591167974509744077501287009919746e-26
7 8 29 3.794202926444094254203901451177212293711368894077040329103743245804903207869074
7 8 30 -0.711413048708267672663231608188309587638125128835058667301981310411031506406734
7 8 31 7.089779187814405353284203176794904615936631366424832214567855525656486577718162e-27
7 8 32 2.78913877894467855706833936979278280667909275588493054823519829876468409605844e-27
7 8 33 -3.838439577460659169857308446059105158957132721499288073945212972109389157722775e-27
7 9 9 1.998157633002623808106661451600316041092136445767140068730746525720542489974209
7 9 10 3.996315266005247616213313115078228773170454906938424985897658748752478208542283
7 9 11 1.996946661662569886083840942609912598887343232358811373835377160100252251668243e-27
7 9 12 -1.058601620097099933413925834396889126608408048900737600717239303638327978367901e-25
7 9 13 -7.20721682316016392738928930656940100027491548510416781979075600282772737692961e-25
7 9 14 3.093285709845450392380126942996111022827606566924122492916762984734800312507674e-25
7 9 15 -6.743982785175207062818932133213376159822334408752913626644947698839051949263699e-25
7 9 16 1.525391357324445483579780932018724045821641947650683963090352540081260276485244e-23
7 9 17 -1.114404133552080045095341172314246391604073845460530181434866123739670024292773e-23
7 9 18 -1.498958990999849716620610240351692434195384637595560068835686975002420505501501e-24
7 9 19 1.150839914010837621305921143925389605344169986917864847611363308824677576321769e-24
7 9 20 8.556766261533095071249966550414595704935294500321726029884235701234690756771441e-25
7 9 21 -1.998157633002623808106656665749677558853870111074374418457784674514340758773156
7 9 22 -5.994472899007871424319963427048638468324611762130253442202598005103513805157578
7 9 23 3.42569170041626023326563555019977725736693114863749076998651137140720487499376e-26
7 9 24 1.614565842863532021587840805090179830488226764382514399867752631135521117581862e-25
7 9 25 8.509257111890796787282106712352350069077560351566263629154984522001584051792422e-27
7 9 26 -6.409811861070398647778119152529817015170696045647317157067366423313255453676021e-25
7 9 27 -9.274272923415293666882036199344224894694740820286282898556150501518616088965853e-24
7 9 28 9.26859057331048501357439972595929575479461377864788702630595051595815220000005e-24
7 9 29 -1.869699883438757122163109160947703750039813112522536241836524842488990963525638e-24
7 9 30 1.998157633002623808106652999823894596775088694882515580945795538737636555234126
7 9 31 -7.75490768431924142167515389362775245115356926494578587391982608843365238092309e-27
7 9 32 3.473738236780227929959868929040001701571819066950748282440898528859997579252379e-25
7 9 33 3.341709241048084150471679671704003708423647149441077906975223174855156393747004e-26
7 10 10 6.320045408330766396326919599651616287395265194091831902070646452635508473956593e-12
7 10 11 -9.245244764194773285842942101607915575660602962888749867008304582151604694896442e-16
7 10 12 5.529781502123478388629358475162058045355585191709799856643003909223600921315481e-14
7 10 13 4.147649476191485552686267519665576872568645612106043526883966955582568904608616e-13
7 10 14 -2.439288325213440850615706978230947048355273653018912187619351325134464627254372e-13
7 10 15 7.339085088195790772598142670717535686934229194921104814039686928209502435220555e-14
7 10 16 -1.236557329653004010683085278748164025183962104657666312997985893999663000323631e-11
7 10 17 1.086633272178060957603596032012034578807029491725678536509642757486382437146438e-11
7 10 18 -8.656842649151671334778433485591526165037340483345517679570031846324647207710411e-13
7 10 19 -4.854484356988939556511405404230763446212141797541532063037759801622247160381377e-12
7 10 20 -2.567588391698228871166969273726847727054742303967858239798688679980269121095387e-13
7 10 21 -1.710220691989186706103847170213148097198652595097719549713404686540359041881506e-12
7 10 22 -1.019699551748561335236367220669144937097302089122573735951539486628040926006397e-11
7 10 23 -1.992134029819855536321117578682948943149805564817861341450648106008526511595182e-14
7 10 24 -1.741795249091099665405114196482860992900456108546020891958613428744355903981645e-13
7 10 25 -1.22985120412108299617664984698022635762395851383389833204341725670309262469685e-13
7 10 26 1.683916635971571904597948562965066964532939789299067409733090273801815678502909e-13
7 10 27 5.26865144321134006433531759444328842952505083288352683036737604238706446791166e-12
7 10 28 -5.017173965465329052861297020794680287736786848396394737097507288079704938510688e-12
7 10 29 1.025637132794537119554852508650017138848289433377308653320550067782480573824261e-12
7 10 30 4.57280566265427445283506598697526151127877019282262849451075739810052909745254e-12
7 10 31 -5.469847707199220728445482363641464339618227853244417404175781326840900952507063e-15
7 10 32 -1.570554228793883854536998861860369692327323015088587040485504376317835043483473e-13
7 10 33 9.500081271519928273381342958933133958394689634936320523870113047222459320132558e-14
7 11 11 6.021100880587729054273422458229925565407485940035756867033807415574817753894325e-15
7 11 12 -2.419472132555505743449142660976021635901249521740468108717603552584547965642939e-15
7 11 13 -1.018209173725331107871877993762296070524441809739804065392235697472826564741459e-14
7 11 14 -5.216357294026289756215307884585494883960707547715114668957577905127769987378863e-14
7 11 15 -2.289513541671599187547643603703870333411658747139442455258377699201124586225121e-14
7 11 16 -2.926318704421812177365615821362833725395957268171964544367307677189106376251033e-13
7 11 17 6.42399637609145063861466759309691081841087874554985148888181987986318813353871e-13
7 11 18 -4.159150751935761071699783844151633910011387925873684079520554463187416217888121e-13
7 11 19 -9.858763120935151199073199697492475230368165943633874811277919990933943378154318e-13
7 11 20 6.934391973186276973825320814095875621244140115380497362291042106739648857820786e-14
7 11 21 3.704477143181398281413780479906586667156624933015746551258551263413592776971908e-13
7 11 22 7.969240329535348151298203560485492528201034661055760236099954086569639474869282e-13
7 11 23 -3.776426185962697083336495154727098224256557448963462790007781075003279439608802e-14
7 11 24 1.853494339515184324215614412318333330819329330010694266274915385265704504004446e-14
7 11 25 -5.970676068356309603274810691768358610001632104502362971694810485989064467462983e-14
7 11 26 -3.645959918456188708117125650674431483844993205195982659992175571359533905705788e-14
7 11 27 -3.601293835424776637961994284382221081184021214718646399608011558137313607881426e-13
7 11 28 4.035364261975736537482649824553180361771867175235431529514436996272036065768113e-13
7 11 29 -9.582922133105358782870080863838730001577029056530932763900090260495525999375959e-14
7 11 30 -2.392990243081073166667979663404496044323548398239586345472761100227793233271091e-13
7 11 31 3.535372660834327571439341408274332154110402811798852788447046453748859055636352e-14
7 11 32 -1.349826788988703303170477302226220351605933548348735250151410509416025459262347e-14
7 11 33 -1.356446376784589520569482046970561150433418047030264145747606929415086666284662e-14
7 12 12 3.835938758042288959577920840702906183040123169928341097097315428683057279342677
7 12 13 -0.8420353371312341618585679881508120537117148676628619272143251777647746309622507
7 12 14 2.151868083779820635860784858230041820322382144623779256449505653319413710311662
7 12 15 -0.561356891420822774572378649106856421168007633716998349969444643929350364924111
7 12 16 3.026833328526632024017660656493322469683781638692226139503616093904014387601584e-26
7 12 17 -4.727952564389840524511340117506214827168956993788288676292119482057186464808866e-26
7 12 18 2.882695482057155329535918957729416766053364840959853346122694026145573887979606e-26
7 12 19 5.454970385337838710488518141208067106011156635510361061072171693830756663527162e-26
7 12 20 -4.803586932537748833566907702935787008524661914209818465463932265309775941776486e-27
7 12 21 -2.211631578677424004971190020659562708387148883705707510079941912966141107629707e-26
7 12 22 -4.206070909507077357833311556040642553849736218970909925060247402146810675592321e-26
7 12 23 -3.835938758042288959577920840768515122361451431175164343884888242485153078238949
7 12 24 -2.993903420911054797719352849179720121188342454039261109788284150487110751520079
7 12 25 1.68407067426246832371713597957803012935018528794743280626838495154706444913241
7 12 26 0.5613568914208227745723786644385428070904651380841116639336592349016095509959366
7 12 27 1.109088979873486730939152987789874724410599802785645224319835396549211451991508e-26
7 12 28 -1.667102574570644691276299318993478509408608042786842875624145852476793029118591e-26
7 12 29 2.280946986766225768642499826675113837126164674975028447792447082352968000892791e-27
7 12 30 1.831611256977347169693842895161993462329789527873074956215752030036551127159422e-26
7 12 31 3.835938758042288959577920841009844136651528945282087227849644223845173813360043
7 12 32 -0.8420353371312341618585679912421329929040758604630353563730824982680482097968231
7 12 33 1.122713782841645549144757313545399228258472767690108449288709364672172455019019
7 13 13 2.162013675548900464880713306478967224790259275161670118576163636648470032485076
7 13 14 4.324027351097800929761426595902218504458749891668070974916110492491977078927278
7 13 15 1.441342450365933643253808907957679465138232827020656842148832249994280971700168
7 13 16 3.052521444262761362197707439405583328762284966037278875053296275820083405355304e-25
7 13 17 -4.173657110875574918351247998805575829426495827053858040243114437680809966360428e-25
7 13 18 1.964413215838253495354695214811446089017821854456864448115026793102065829817892e-25
7 13 19 4.35509343684752334387739527469412121317598334254252249196705322664876775602751e-25
7 13 20 -2.78935992591593408908077871725531023881686102087314061215870194184188009657466e-26
7 13 21 -1.414897593134075614187833682344683265590233196927794968568081529519451728352196e-25
7 13 22 -3.307245403622307368408543147481421181409938757665273724888601630536271152160986e-25
7 13 23 1.268289200366294702174333956211648615020382149430536442793733513375942563662946e-31
7 13 24 -2.162013675548900464880713291378745113130140073058364760977817512715586278599863
7 13 25 -4.324027351097800929761426591475210934726550537214631617939872474980332953390441
7 13 26 -1.441342450365933643253808838324993822462691788676802763004918000077864052821318
7 13 27 3.706252585803327771107027441451954783610263939219486745401850197018598490267275e-26
7 13 28 -6.554355765516810169262418687851469563763653613152064383314044242891235344594868e-26
7 13 29 7.025506197698300471273052482749632308985674349825232075798323517539875622643432e-27
7 13 30 7.580058844040096859200924211684459933592112517806698446757553080190681949750804e-26
7 13 31 1.477782623536828267474623008139559126260769017467306042871200039027567465891255e-27
7 13 32 2.162013675548900464880713294905429382590162190049803867866933543800038934281093
7 13 33 -2.882684900731867286507617746282673287600924614224345179885913960762774834490411
7 14 14 4.450554008356607231443717819655173030775754689032443473257987029711363394081557e-13
7 14 15 -4.650752191965355348814785418747251262632358705699801403710491524485425467271846e-13
7 14 16 -3.815137294084623880023616734746621711581605073987237003896661991423689033637741e-12
7 14 17 4.340568356033189840972789053988688459282334229954260388969706487711696352034062e-12
7 14 18 -1.593770869554295878646892982328801648381560023354083280905071065534417223754508e-12
7 14 19 -3.437730281015534382684905231204500798331290743269620311334700232871683703949616e-12
7 14 20 7.701913125645916823644184490348198911283586531449260839677909336920400772592552e-14
7 14 21 9.318640618168293619739586088612746797216083129682470878069229301213738146564206e-13
7 14 22 2.278661815705578428337754300887757553266378801780534753168783655977604342945684e-12
7 14 23 3.552097336634767880415115205287985865514614630909634260838725413213405392062362e-14
7 14 24 -1.396057815572496562415756775835199076596730138849406621136852845179653832496928e-13
7 14 25 -1.052408713532750031991021914502248860659396166298229489328599968000018443149726e-13
7 14 26 -3.696207871028459599098995665411539681402131410315542761036216842969473328531024e-13
7 14 27 8.176703362851379576230974347266556389991169631432654642046255437538734567637789e-13
7 14 28 -5.400548672802346039542299624571343393419980108493857893338913859981503285046505e-13
7 14 29 3.489139065895212833095842744994946008213953401226279889482709298746691789859225e-13
7 14 30 -2.228051632527024672341554943889206455252388024787309570616640987642211518736394e-13
7 14 31 -6.965526343569288623357931196089538478317116483789671120361496781210990947346623e-14
7 14 32 8.305071662563374400245480261272445104107395274264590846687914486907720041692369e-14
7 14 33 9.545443209368957497157897533357115812300601829778069567460490507543848789198182e-14
7 15 15 4.614547389189481208336389323716825723503380857804994551094919173512919353368758
7 15 16 3.22223015722162409115296633976252884786253876228227954723102537996251969398268e-25
7 15 17 -5.995281920698184902159656936554331259975486992693087853843196281994719099758659e-25
7 15 18 3.874441500302586079431054648893472310565372358746279081219255895695638137181411e-25
7 15 19 8.056097331810873467611421761931360768474507032894123498387234754078505332667811e-25
7 15 20 -7.361026965005821455869522779463052701534193515246401023808958084548358774948751e-26
7 15 21 -3.249588927560173371196032710765030178333729377083366532665105692642481460859985e-25
7 15 22 -7.051691671154957969045672872593481954535044714075689985583585639080866818951393e-25
7 15 23 3.263696976569044632622580109287801248461432315210912106824754700191304258449905e-27
7 15 24 3.286521880453361388283396861485283692828553022799261718676864302035824350931707e-26
7 15 25 5.726791134283561000281682910495753864318197561583105082458157176593324765723334e-26
7 15 26 -4.614547389189481208336389189351711725286783172001624704508267701384048932114791
7 15 27 2.561851231228826906594376266620096718078913467754429812489860134953312949637397e-25
7 15 28 -3.122152051627584006943457597691438979627224584038316445610151887374605488941442e-25
7 15 29 6.55656418865122832888274221654065494582121497611627950935401428056951617830274e-26
7 15 30 2.666915436459129743619239148587976103070318802407358423783259005254260741229917e-25
7 15 31 -2.376034756108154745359343416087928709744100862577783337439178671596318988276963e-27
7 15 32 -3.375049074038579924592901739059760252297586198119870534233942146384639590147389e-26
7 15 33 4.614547389189481208336389212629595415473423412232417761182299646234098563593266
7 16 16 5.687215912819562200067275940010823423441544844608858962772418130518173896442427e-12
7 16 17 -6.936402018347438107883556614899004504888772008545534364251723755831350984699199e-12
7 16 18 2.548922535457066380988273664007898440926609984807829780511781499535663655281325e-12
7 16 19 6.353567225936462545043399177970685548410057571413838093620577368079810426944087e-12
7 16 20 -3.423450633576533559720647677910121671817454998388485330553636293639261245303766e-13
7 16 21 -1.584962535651314713962268899495553773123227940818959081055157548474086715718695e-12
7 16 22 -4.810464555881227956890095516929935728860400399525222229761184584907812095625667e-12
7 16 23 1.205263812516478618788748537730444538320678094741974037956866906581459838759207e-14
7 16 24 1.145500824909685142065861788617023802268167745772428757576765600786447521992531e-13
7 16 25 2.130107739164341450369249110477856990694885716511221721124871356616840047748844e-13
7 16 26 6.370994002286397384953742048203984247757112306519627403217403510553031978824726e-13
7 16 27 -1.90651125435168555288535454734164156915585376438029194517798038409226242439441e-13
7 16 28 -1.047691778292180633575553789467156984030027804530806578031778787770622722889178e-13
7 16 29 -2.061630665035880644961006194709594198064290062976355071279414873749709906398136e-14
7 16 30 3.767624545782566451820222078523047288810550492381234013480966849679918630002777e-13
7 16 31 1.149308003542572673927362048813792123866717252062144244093712903513272473021667e-14
7 16 32 -5.733436290141382848371261143608498575484971201031756679381068984331707735809717e-14
7 16 33 -1.47245733874223469039538272908785876812995898940319201115115377458843203157822e-13
7 17 17 1.977196658162506834068411690353385463576844637487313386833122597803225402938159e-12
7 17 18 -2.210411538336399621972263189122728188711330844998407289669948707037347490874254e-12
7 17 19 -4.339753015882292639288968509454948516546042033038826399205859302631660632419013e-12
7 17 20 5.262242677328942810662450663883273413934693445220311158974520065262374792763369e-13
7 17 21 2.118575000880775505510934869511305657183722109786863520271898914828772975215413e-12
7 17 22 3.896121469437825987431749307904471022031950543550774289680318134932266087372627e-12
7 17 23 -3.386939041902583398914753746214101338387392040779990653597143015014071818451726e-14
7 17 24 -2.271187127222036087569270528793435797155934551346426548089838272650966115916717e-13
7 17 25 -3.907350481312832405481277443741871697443206422688007244058089292247528594311488e-13
7 17 26 -7.606765271682738788199098605027525803717525230463073659431095670873145231424133e-13
7 17 27 -2.674705794426809032080318535635700641942927799597335619818467558845961063274983e-12
7 17 28 2.995650201326725322943439548370846418761031032411506129946495804378690441983887e-12
7 17 29 -7.351404205491982412604023792396142479158446315417040102078405715743856372930702e-13
7 17 30 -2.091898405897725340103617310195778692569475932079160239662992175853132092456245e-12
7 17 31 4.992731736681956397577140844716120113352376490854994971749789916510439132591989e-14
7 17 32 2.505885244330591579255966935518630592722491654769662486185963767379641327467913e-13
7 17 33 6.853711268717762182968254038194867785347290268272400556114297821680818629705475e-13
7 18 18 4.154357259502781454882113281020525507784919207229309867270157065295700843883398e-13
7 18 19 -1.012965421630185854328913278678532729523093198705570061677872333216131296461039e-13
7 18 20 -7.454311672134476926592292990013753400548503055468957123145264435839917126298361e-14
7 18 21 -3.392101466584274291015831157364241462873810752285369836534752185002514204136738e-13
7 18 22 2.539180519711280928352683170296103012843770718443274075369602484016323026120535e-13
7 18 23 -4.824607940279679787285377883782775321493576460339471464263276295292138437686492e-15
7 18 24 5.693542355237190464387767477094765267908060207562503452903318618801446465991818e-14
7 18 25 1.054838698268993139543741926226908360148728279018903647638433125502745410429774e-13
7 18 26 1.314526895527136706606351018345877435198477341517936429508003410371054015195566e-13
7 18 27 -7.322990201400142433158134376774234257285582217605788819878150724158690113612904e-13
7 18 28 4.767722775009508766491335910194337857820373344240578067794961177876623286593913e-13
7 18 29 -1.974651287718079088570365969169405785681893624711649056881119828499512835768713e-13
7 18 30 1.218579931625814873447141923435307698579802246682968239457249730396365338327964e-13
7 18 31 2.959718834614625479965651648992493167876052640452034315865600486808855093210653e-14
7 18 32 -3.056385174572159355455545674561032219745836386800881752665300160861357206870562e-14
7 18 33 -2.730449380572506144571960698416344067536379740340903296612067981406661091783655e-13
7 19 19 2.071044237910968958568860302488724070969924247503036671664372911823347885474893e-13
7 19 20 -4.721858434237441451741780972915826393313359516214359732492299679668233830352654e-14
7 19 21 1.474387189678585858140578613270269653936735697100715270912521078330137463675882e-14
7 19 22 4.69613185490325401657574695533510783476319837127632750062525698656992275789011e-14
7 19 23 1.256364336885456820764094063808095517763302744286011237901819865373612378376032e-14
7 19 24 -1.101908467957562329433198836006970982753068799805564050227168096299849738505133e-14
7 19 25 -1.454069169116952863775426875239167770984671527896380919744229480273098438223923e-14
7 19 26 -1.160467500581749309980040714715395976609660198382029639812510578855549775699095e-13
7 19 27 2.684397489843771735168440990453737042615909664817593991674046694314532113806953e-13
7 19 28 -3.667290600302862673909648774384007664177647858113140606218507441210159749102023e-13
7 19 29 1.939402707663313540536563642108999642998359559084323662616135045196528944090256e-13
7 19 30 -2.609780925000452029720669372555669017625952967210802164896104447538836468575423e-14
7 19 31 -2.968323532586511273829374901400601423067785132215214063031706746680982443922585e-14
7 19 32 1.198888517855190871660171908492413865198968815210341731660119410997367815448121e-14
7 19 33 1.994082292865205950057639872651388286044861834238500208716360838017485666267894e-13
7 20 20 1.818099332476096531467227843568653480814960926139982253581589625226557540890924e-13
7 20 21 -1.136509734675197866483779048664723978314713949824408312855545193862399335447274e-13
7 20 22 -1.5277282274471521814571652531022137689566692012916270283508889786000983261504e-13
7 20 23 -3.887333098311090557297131008280259050094510485418079951888435525001580434542313e-14
7 20 24 -1.445142773937164552931183406072148392389005171123224161815489061597563334177187e-14
7 20 25 5.171987063868266268439589573964150556938111774812177468448906370905276052675907e-14
7 20 26 5.847484820397278365911816438044013032617836421294814442290875217384721403667834e-14
7 20 27 -1.291387037467706676469358818992049837626543706545128340049617534271711257284489e-13
7 20 28 1.492877455901662201173280858205677074161375023895382763282721626863676257086841e-13
7 20 29 -2.341258099181780602292527630781258434080711444372359172329777512583178134048471e-13
7 20 30 1.30516569011771675254870973440110667019409781771573203358999134106188591626022e-13
7 20 31 4.466354521522299546690090270190133730779003852407369215390385103167612789661366e-14
7 20 32 3.369346891700360725124857952250329155303145700967782447275600804677023582410579e-15
7 20 33 -8.279903848858577775652685769276181011361614466271516141976913782295438207771949e-14
7 21 21 1.11722249109253427424645205325057230752838281639251766989482630586393400162915e-13
7 21 22 3.051566449658372730113194705976439159919750199388629550426224492526730811156515e-13
7 21 23 1.70393763972406124320063270546976808901487846835863817730762383015498187815909e-15
7 21 24 -2.940468482700104625744458130105980392878125235142523627257545129372634916521566e-14
7 21 25 -4.302644785070791327377847587188010212312685046620685899778572772680124725426956e-14
7 21 26 -1.432040235056266427476734134301244764085784204212268211009809597989883427685719e-13
7 21 27 1.987557588413728239390364458078665431201469940667766303757084597098993387694441e-13
7 21 28 -2.292544879053845428822833106749419230503374523851974592333950528719088383968891e-13
7 21 29 7.68585727508980028354556626715136379969086867350608279339989301849619283339203e-14
7 21 30 -6.908611061215697762560381602892649630816182556745735208420507340444295127486293e-14
7 21 31 -9.552796143498583320859315269660516009141497674937207132629249150680759562637336e-15
7 21 32 2.79845242041299951731169336739103723686008967728503783625489483313335260395873e-14
7 21 33 1.609424299726276840192680190514249321061604523839899849331059396684570343392736e-13
7 22 22 7.78444787005901811314229339140424567154140104747493158261235320792848511205665e-13
7 22 23 1.563590821754179022219159963306611082560045606540801991441793969728300606939814e-15
7 22 24 -6.396909373366451698384309926567941737624493114086528930689070487575452455328814e-15
7 22 25 4.581920299190365883559006486103627720737977019152824252508154631389667783117266e-15
7 22 26 -1.79545464110315840951741520965940686239304501210884806467737857870247681181047e-13
7 22 27 -5.78522037991218124765772212120625158542368586711030897193990964247839528979348e-13
7 22 28 6.14708635731502919749450152651040754950663441069575904445942685638304843985342e-13
7 22 29 -1.143899786042339272655292695220129232520823205125283972935540176166534922474378e-13
7 22 30 -5.52254699160783695931934658005036808623438415148977318304787887322549150539462e-13
7 22 31 9.353849387898640373924992261613065239425254844048976825358558477156814991325496e-16
7 22 32 7.545530741689828192084485281910029062740604433603768016449604588491982805317944e-14
7 22 33 2.425368605495202560123597164329218501361995336401406046438197628966063186711376e-13
7 23 23 1.201845124603798069289166498842159016558753066719460491302943152377415838644987e-14
7 23 24 -2.574656180937885281579730870858231288910419424110721305814192621253097223333443e-14
7 23 25 1.109946259691801746525279372460670976667248845387965524779256344342072503535412e-14
7 23 26 -1.460959537881614525246160670581479883383602674697881472287699967583578173260351e-14
7 23 27 -7.225071215206799402628511582717424478786836437837294548643653405906094492445678e-14
7 23 28 7.659763292830141434989064450112891264812690543109159942606525754699230889328802e-14
7 23 29 -1.460398280381999401384462060008350421820493071195736698578290163167044961660048e-14
7 23 30 -5.977378146916101523032077983727684933028416917194513490508979231530830320194476e-14
7 23 31 -1.116333893418697930201919257683630710642123993254691314528474982487443692727951e-14
7 23 32 2.633431609429424275395167462701638428504164875765996083534078915249593435263976e-14
7 23 33 4.063246569671121023889996717195212255732074399869204181502956497773279133280233e-14
7 24 24 1.919127402265852366797424434590698515794584659653984766678153215145947680542324e-14
7 24 25 -9.634196639525016901745620188983519960183552043533330766064339925874397292432472e-15
7 24 26 -1.680095116058357292549100528809618724982761449082654454669565707913301406604855e-14
7 24 27 3.335520389722636783647317688757294969081629321404093109541609061009378747269833e-14
7 24 28 -3.347742067365353012184176664373006321456681896625966728994045510705943176192441e-14
7 24 29 4.320142871507326381447454491485206977901594424890848385246782790805978570228378e-15
7 24 30 2.794515085951059925903804803316564363211761631987648275854938487851734894825548e-14
7 24 31 -2.459154438452585101806065353203656017060807642265528965757439414564271394806812e-16
7 24 32 -1.678406581574123032974868766268384949862091428930820164486439238562057700840952e-14
7 24 33 2.63050087258477283538309128951554827372154072087539059151604211538054262740851e-14
7 25 25 2.159267976406657038636084752471684258749671135916311318536960890333915461853161e-14
7 25 26 -8.748348360136622126987416669059191780104748606013930773524284834197565197892628e-14
7 25 27 1.389600251730872032908890470218283486180215440737882238887484863035530563627215e-13
7 25 28 -1.531172478769672528947134904940743890409312286391847212996424752358051852032585e-13
7 25 29 3.876803026207242862789310219504334239284404048775523373259210388789376109715303e-14
7 25 30 9.79725079322926487784275046717698723996734421086692612364254157098404730082734e-14
7 25 31 -2.02352063702993822713515589694543620107145913310760197901943173501945852937329e-15
7 25 32 -1.958802464423095208069595551836524470361384845238268282190966234801373828062027e-14
7 25 33 1.355131690464993566596636436915504007986421171062032297151596367345586040456174e-13
7 26 26 8.721462703830470476578486745050113595065060244728888109643362996203333310667846e-14
7 26 27 8.345422413630106897072670465226445547481923344622682672098822371410319945284206e-14
7 26 28 -9.400591573167913864252402939012963568232990993994575920748681756067987951369539e-14
7 26 29 2.370825375044041328697880245843584276983574860021373877842462699760274787444252e-14
7 26 30 6.907352035429119229204182070401997295643517570224332731294749656593966335653035e-14
7 26 31 -1.459597714730530203663249366448610622071938271036563521011926267627584763010197e-15
7 26 32 -8.898022881259564866081820371833457505800373770612831270731019658531351323128864e-15
7 26 33 -1.650787016241172343660956896227337308375267414741803559892166030086412838124023e-13
7 27 27 3.918207759869021916714785929601280669595429299404760922351123726839719772975242e-13
7 27 28 -4.257841173883370680201604809586742164700844636724342320418264305296549986180891e-13
7 27 29 9.513610713137754377925459358814716871559843577448354115591488419663339131772098e-14
7 27 30 3.231821158846267139220227643614944730423075037076047613584792564561266918285161e-13
7 27 31 -5.038496365196934741641193797035100664663699169356829586452150373726602861931226e-15
7 27 32 -3.900271064132077793884708731872730358383188238680225977844872421053305689655832e-14
7 27 33 -1.304253290788203445800177494378106630947192481102603956607035209303371721530766e-13
7 28 28 2.578096032493602330798496298391784150558583283611267894216016715513906080533015e-14
7 28 29 -1.840002057198421623325126961582241458657952826307435881957778828595425276020111e-14
7 28 30 -1.454986628103217380500757222108550775604830050374883546358015488245418182614571e-14
7 28 31 2.838378809496614798996780687113061856501654762618270823752303587808834870555178e-15
7 28 32 2.982015207495541268209167781392154958169124780562885016855600350617236844741677e-15
7 28 33 6.716253620414170659283043203010326168846884463149971053445493767169342682434367e-15
7 29 29 1.857471332218187714803162156773126240383533061090871472248841279211442918675438e-14
7 29 30 -4.192838118631321240208412072167664335045803638010649977030723221152661418741231e-14
7 29 31 -4.086942240860964975083862278554283178922699650737515975316966011312638827675332e-15
7 29 32 5.343843509930893427358567766709500216334566768723031714672626010648097183298098e-15
7 29 33 2.558958009574146493633744955038119247300421831827488806460256540282713324318749e-14
7 30 30 2.314844895705765745774913170848193730066937315237734261399283648300146107981532e-14
7 30 31 9.795006094227618886762525228720366177648380103735243235041339913836172602249874e-17
7 30 32 -5.59624235153278517887768725102862183632962412452022591942388104878555679621047e-15
7 30 33 -1.794871157165949999287783846687918941403564124793694024646559100914936673681138e-14
7 31 31 4.432375100326650489044837490876486903161487337312612806825724755603318637642642e-16
7 31 32 -2.533756415615656496818700774398432300885802855295705463347508683231400493355089e-15
7 31 33 1.532704891767160060827061492136630341653316397081857744773139521797967843544795e-14
7 32 32 1.211179306454682584641350742184282536206569188047915442089634835022814631359249e-15
7 32 33 -3.740669977652161132963047460476449164426917899016965564977813583921185493452469e-14
7 33 33 1.223282901041237843175877651242442495601746092800297042234107913855351435561851e-23
8 0 0 3.808387648529100234854757866879727116640936221939693208636760106957472827302086
8 0 1 -8.021685725128426845739081225145506486447995894963709917473265703632705616325378
8 0 2 6.408370913434290640543731370453198267932120546196249907826854342928268705107559
8 0 3 10.75119750149686022663769952084219934489005267602335945110738819235001776674158
8 0 4 -2.398205668194567671285686758705630036206346489245501024772816333001974681497721
8 0 5 -4.998177602612899967162650335355899261632682086826737071900733535271396764353445
8 0 6 -8.111392778402205489400908349209663381707265566672022433311960732912771255080729
8 0 7 0.3951955177325262467986859695379002628501461423535235503637141075656810996717009
8 0 8 1.102229933754264199719488857992015324710861017284426757821611163497149896073419
8 0 9 0.9949085285268635123752304435594753385315253482558512165974146655202984871492911
8 0 10 2.06955402330142292342938321020142774987908637174164527721948913431475299972573
8 0 11 -0.02288288181324044331796293366268367592457543476315754085694982641929361531870624
8 0 12 -0.08561464768735029881567925042542123159679950942324158372737958482229499092924937
8 0 13 -0.07632186217195792862412297486679227086873814052159130819195290311872839309159727
8 0 14 -0.2015032788401544115606955081640261008156396695888350731656130895604640983350706
8 0 15 -0.2679818348866363678813476354992038686408241260408721916463051283858559528155653
8 0 16 1.111011729973411477560265272532046858753475600561746532630728107678478425389931
8 0 17 -0.01948014072202794048283477053125347134774009885546223522765129527126102514948312
8 0 18 -0.8968444371043242658840419614832419807121014010542045991902477479573008929526643
8 0 19 -1.689711551082939577910201891316728102567221256231556697038662957551459569073748
8 0 20 0.2463705454089708912289262983613813396673957448995401015420122557402379712828092
8 0 21 1.003357671903624403851792238570585430837008899552969341312376524857258717266469
8 0 22 1.749805263835773465600937633141752386587358109880462507747545845502446959704444
8 0 23 -0.01424366640297912356528786130439627203490788886792893982977979806850490874320819
8 0 24 -0.1123193189216951987932618561063888702117339443964367989428571968464764866918761
8 0 25 -0.1909387502655481477782328885493416164517839131062960727145883731365552142041496
8 0 26 -0.2905319067432689743015502324323790511114912126647737085660112138833476842170075
8 0 27 -2.295458235128744470433724399162528568185792525701523821365340404490291540615332
8 0 28 2.408222228124890430202171477091543687577117076890717419220671257148421418378291
8 0 29 -0.5740983600501867415230172179676510605855746720569819357622851392038695542154767
8 0 30 -1.517435556022459453101578335757692711124694658967577330509981530628263554996111
8 0 31 0.03612156617956793204315943453918177136184887001837688768739863556416888892514976
8 0 32 0.1740035461682980559608855315273686344668202281410503637627398810843346978333232
8 0 33 0.3600821640696328807170925431946542412883803856060005159840583437528047778536068
8 1 1 6.618224961645633159045021249112466813183250650380618713664029899788636683555603e-11
8 1 2 -8.908025973976183923885313145777360152185045938116662546171848888572069697034611e-11
8 1 3 -1.387766904346374580964533402381446887138660756744260891801691850737902988802282e-10
8 1 4 3.467021835034821002637727237786100623235003031312432610473624475068106575641377e-11
8 1 5 8.494709945649893687957062057363703643299626063555082332850166740710396439853388e-11
8 1 6 1.329215592412629005857268243205047454662506512562524050153280979617147724497776e-10
8 1 7 -5.259048017319628737829946661878278052366139685703293697830255588102804391741449e-12
8 1 8 -1.908500120678892580508742016939318292733006665019660059530336341177683143940806e-11
8 1 9 -2.021823127556115349839037355236396606487560087138736307628397803815254064828482e-11
8 1 10 -4.482225835262521287993903996221540602067303194196474569592431352067076359329664e-11
8 1 11 2.749698515056965208327791514151697693630992053297693399695701117931483718272609e-13
8 1 12 1.369673075855618677716784138704282810908541063732768220470038668045380159938495e-12
8 1 13 1.557232452802977343870972514529683154693981631320208099889356932930329751475251e-12
8 1 14 5.217009349923715526982177077083244614567234940837714757926090083876904505091029e-12
8 1 15 6.008733690888202582386586027073802190883835238357355342927985492586063501865996e-12
8 1 16 -5.492658204164599275035667004034824131695421524903717618729757044606175689755635e-11
8 1 17 4.942071750442440088377730712524153515165201033761476002646226713980525040462127e-11
8 1 18 -4.649510446042496362044088118930433206302627799798182695891365094860060397749667e-12
8 1 19 -2.274986293711452234502110447605769015973374159302687056749536105656515401113059e-11
8 1 20 -9.99643169891445838652500471388075095695241037629542543911535878357233797188703e-13
8 1 21 -3.225121593628912752326859003984241478417518373222335223971013976042315478827704e-12
8 1 22 8.016206330133523460729776234282710432132614103887138712259599589415577223580123e-12
8 1 23 8.952971507475600669650453715652289919378492601993504265082877524196574506424477e-14
8 1 24 7.489155467708585334819367594877439449531002513364308358184830886923130024366945e-13
8 1 25 1.398456038214492386346462324105579602871607747851630903355713941572165900058962e-12
8 1 26 2.343029141840929377999332058264976590852662481232242853565224073755437784851045e-13
8 1 27 2.919861448030246951713582546784976181158349562910056316394169232651604178247119e-11
8 1 28 -2.973640352145782634301005523672665977051124870894772343788684067786168445577214e-11
8 1 29 7.011226431561016772287256350186608650512331941142850846802426803352085133363905e-12
8 1 30 1.815280848457632402872223026928532652311999248998062809898328687846192301136849e-11
8 1 31 -4.613702865432299270754281862711321103203415634913509338774955678941710692031671e-13
8 1 32 -1.956528599240637271072960326962435964390561149959505049016285682153744653472058e-12
8 1 33 -4.524649349923532467648569422850731151362093022165881833303368575216257420681712e-12
8 2 2 1.989235069459667703137776363551945963231604899909036549688374936637450706473996e-11
8 2 3 -3.09009908533971433594643331361059317598964858503572577093147034813406452177499e-11
8 2 4 -2.175075028154413674222880174541910926463932418804542139000274563476320651614926e-11
8 2 5 1.179678099139955625535342091996901902228310303706373086391496934575325218909328e-11
8 2 6 1.006435458658318323406095190251338186925996911808158145904687831215333096274467e-10
8 2 7 4.919291416117561298276147572794625139498874721311712759708884390819042699342032e-12
8 2 8 6.786729884982962410300502761826357620915365668191163102922449715949116890879147e-12
8 2 9 -1.140856436261678044341232253717935318842729288608041217395711449357716730544489e-11
8 2 10 -3.75059447856513466822935792038403487966132800549781296986436117656877291768564e-11
8 2 11 -2.657377872307185237116537430025207986387967296055661792397591677804474298226742e-13
8 2 12 -1.149628361271040040343149795434311354314397638299916533714327208212538334891583e-12
8 2 13 3.638324452806615042947246903863941749610954349021744197415616289536966477349763e-13
8 2 14 6.506772703735848470162489064174093555799563618314587144331857518568859779505598e-13
8 2 15 8.969457081056087083753823947051109220450493292163878927768471343016238410594822e-12
8 2 16 -1.936795050598133230299868803261337138248013013132244376178721720050941195422247e-13
8 2 17 1.375199934404094174820397670788609317130506531721743020280210535934933547099265e-11
8 2 18 -1.354682555756551198023548454633125618183956038570360166874344282214096159892011e-11
8 2 19 -2.981089590020461491405493732155132153541141673176779088440643660167548646394756e-11
8 2 20 3.596203728169301749661468181385559417026133266013058976357883017009924858273131e-12
8 2 21 1.214882722264116108345555177381420606002880665336124032908314490165028989433707e-11
8 2 22 2.90101431877049144123067778384127189780006314657233079292101834652051584173772e-11
8 2 23 -2.973574630446084588427294188282846095439879090003098928070088996638898163132215e-13
8 2 24 -1.226842264706680544045431387368078922459496678462592162957695007949466680464741e-12
8 2 25 -1.804019291104291569219385677925887157476954111523221582016554747376507348544699e-12
8 2 26 -5.03989379642338687388563160966426641984984670101369919359070272068641463905306e-12
8 2 27 -3.239238563202938588467257630673314457096666387353201281134471197424352572903541e-11
8 2 28 3.427756224105596942952051461856927658132327920647545071203815231457951462906175e-11
8 2 29 -8.417045435740003655054962641445778025158704737738321514673955668349604751262884e-12
8 2 30 -2.189579165405377378194492980572121413500971200378418537866985151348188138101383e-11
8 2 31 5.75676510552967896109762473935243910292551886848695510676799338382552147969692e-13
8 2 32 2.500598920843966831495389232174805474426136742123307215507357698648458117665994e-12
8 2 33 6.899182326020367300302858860862478316397872305330584374600503383568638738721695e-12
8 3 3 2.00582871647918523092723910861545790737660009580525932244677013447432455612844e-11
8 3 4 2.395060905161626222766071695293464727380780437060912364219408610797783292664671e-14
8 3 5 -2.147925620707013239015354683825526680153736023093797192225931962755879762072698e-11
8 3 6 -6.34629816652313529954882610268938901241248038273332497839277782251657964600845e-11
8 3 7 -5.203783792337123866261459676254646500810024568897949540224697384254936000784786e-14
8 3 8 4.883572575874955151325887875950459310509931061488291178054327281916358359275454e-12
8 3 9 1.625573717667594156823147864363008256032973375002670455563699241989420193208368e-11
8 3 10 3.181766802809411105958562348340301229467169808052611186127978867052874691192758e-11
8 3 11 1.307498708477047733033963902066342812299061090671180778615566489450766692212993e-14
8 3 12 -3.059064175689976472451374578903188906622947451198823760831963854864554517374357e-13
8 3 13 -1.938259749217369282837908416736431659798256292780717378309682819099622369840673e-12
8 3 14 -2.86652959174721733046008776972502381726958182300007269072277163021062912600939e-12
8 3 15 -8.11153825366705837305603690867972176327753685752167405130229474671350737002457e-12
8 3 16 -1.749684669740574906627787560486656084306573795958692378137350554071163119244708e-12
8 3 17 -8.791891312584077138362499952899941407445401243434185329938873721483823382781353e-12
8 3 18 1.103797147995188400124260349211439635084756126343927378294515205049407083754481e-11
8 3 19 2.155210464396624365830243642351060484976583363585256661254410003070856150256058e-11
8 3 20 -2.477736612376786767854249520868654763649348086301369337480847280382549657189844e-12
8 3 21 -1.08420202313036703201183476465672574066056438305791191623267286675682519151335e-11
8 3 22 -1.953092869540283278114383673531372470562450450465130603613728506158154488396995e-11
8 3 23 1.326871940909516730927807583893545141077791432348031659948215204144968175571838e-13
8 3 24 1.12877584498628985513360356596229444517374679052934764308041151457108759417205e-12
8 3 25 1.938085400018811308037564519810577376932996973047281221137689848135250839492999e-12
8 3 26 4.071042585884201846912765129705441026827376634583170700678990099831851062661404e-12
8 3 27 1.143020206216153606566410110512191511759519514174601018377800530979744403949093e-11
8 3 28 -1.233873099284205039361335632432466182495843735944225000047971713198024534347059e-11
8 3 29 2.813745782419940136266023235966364197588161012936396597612820339772426772048427e-12
8 3 30 8.560398191050136049892507352789740870116306817842218280481340768296774758562905e-12
8 3 31 -1.698881646043647482012427375727801677252207702250877488066260670663507648268436e-13
8 3 32 -9.540611174440583394618566524505203286087997352419147857665878796879494890693906e-13
8 3 33 -3.177594879453451867822940325222968328876005724705154601561363587851252502221187e-12
8 4 4 6.615499121415790538670595185273396528149977592477452451420428754147206424112554e-13
8 4 5 -4.271802073334578072112898034140284955373272609950671265707196675608550793529417e-13
8 4 6 3.626510451262050130118247590801782021192546090579436861216305861592894608105791e-13
8 4 7 -6.637604013659456446515123375762213795721314264480355645707459100247314813616376e-13
8 4 8 1.226504563680505704112417357351043315566137989044641209847818938601838996663324e-12
8 4 9 -1.379045576319983678709649825166813804368719015316159725261198164737254283702893e-12
8 4 10 -2.012134830612228809505893963214249477036475361421102396816896080775776986862429e-12
8 4 11 1.122976774471862110150061403508152365244505532675591678094850275144936656410658e-13
8 4 12 -1.597585831069886694185226153813220358027857359448994043731250845339308588378953e-13
8 4 13 7.013578692304980315011052233220507900518246958538750522794225884926042107482213e-14
8 4 14 -2.949677937990287338501606679574720387899168785682222796449828940944104348482335e-14
8 4 15 9.969634413238226030089206771763270578107169027194627396887710754538454381890843e-13
8 4 16 -7.987502994626779046722538304125136598294462546521873615806221859067844563429565e-12
8 4 17 1.037400812721549018117943224864872515245956819651256803058112288553242102595897e-11
8 4 18 -4.760485448389646208379612151785784648584595104620860372993511766455555552423803e-12
8 4 19 -9.44430684335435612608910708477555258925114938110842990081371673154342483746252e-12
8 4 20 7.893079154992096301324184441256468622951897926049376061238195186360833203356417e-13
8 4 21 2.899501935506956060557654788152097785616274610020906741285902268254535179834527e-12
8 4 22 1.000877691818027126153565963519034398816444928816512385747506753603218211296513e-11
8 4 23 -3.176987281588947794209908411123041290329886511743987153890899156473644297609555e-14
8 4 24 -2.898019418786455494556854860315039595891026793685020307389630440926687675404056e-13
8 4 25 -4.605972489483211592999490795584763636691078144485966936723460082607541627083276e-13
8 4 26 -1.606684675373979180365105827351104760236248009249741268487722949072442348192409e-12
8 4 27 -1.038644540755457555900238910520427433331528017384541988043309106515628999603129e-12
8 4 28 1.483224087989555824236668520243222901835755841007065662390489355213291580311366e-12
8 4 29 1.143331917454969896894861839934226782439098040468020818217414093647227719966596e-13
8 4 30 -2.531561049794565535204149940761782728281047076691691301014564620744293959931465e-12
8 4 31 -8.617415705980333291851937945920842081191439871198009459149822238014339467412e-14
8 4 32 3.624227927953727968351027415189293971297600791116081793892670284165244342954203e-13
8 4 33 1.024946708188240674971201370994486034236980120265703837143984249526005054783045e-12
8 5 5 7.807305037925293270272839367096064605589151588733165612715311681804193819140186e-13
8 5 6 -3.266761766182150553034976907671067728076479119962372927505265446682337542695101e-12
8 5 7 -2.396747382160344377465030649308260231760966677404345447855022751929769272120769e-14
8 5 8 1.025637305727489589960528532076821356702403136318147778058198880254799658298758e-13
8 5 9 -2.043047427398225094958214458366810458530086809660940394363735923909779899928223e-12
8 5 10 5.909370278510782854291610544168286262707659905281585701593951254829698039074605e-13
8 5 11 5.017579336750519641804158737329247083723001249742342344881932419546672928527065e-15
8 5 12 -5.009559530969198711786652072381310343092457944692712249988509316372998026158855e-14
8 5 13 2.997648167274523343734943634711592939496751863098477635050575537436670366038877e-13
8 5 14 -3.164412746889982430054491574479730213980817587685938157085393979590580418708278e-13
8 5 15 6.477697531701596781109458772344668789823901401240486135410978284390851807351649e-13
8 5 16 4.717995728236539190867383433151986705969695895917714260989805344029423887113509e-12
8 5 17 -6.484191391914779824176322935246386441373114708029612609807959238592477092192019e-12
8 5 18 1.934221698860388502887873463802315981955714098687394605855663084256853222205924e-12
8 5 19 6.387109699026996508030734529613844052591613906418277799063677259998408962086801e-12
8 5 20 -3.244045338032172132664999041005319041636695000491389577339046493147826354710729e-13
8 5 21 -8.899274665971158943785987359823897111657824014108095379527675190989825990776869e-13
8 5 22 -3.965681580800712056323715880695160767953348732676004878654236954838449197296502e-12
8 5 23 3.645088042942778750212009206074704117988336304822354425932647894018791133426688e-14
8 5 24 1.196314169069891635271895378116721706869802982993969911890312237497687455208999e-14
8 5 25 -4.464404570544750299186686804696724427877746981483076828773462870857366562499823e-14
8 5 26 -1.731780149714257829476970040283477868030706435964270129801455822513963516880434e-14
8 5 27 8.742025513829253388473395985486809275881124151889965363883864087400544668129995e-13
8 5 28 -3.644430749317058108043834959328612438022628284565042370707966323634989249637956e-13
8 5 29 2.274540897167522079017469121952822246568676758664078047780030569208306719617683e-13
8 5 30 -6.428795316477664622039258901148137264848685181322472241298831641772345671441989e-13
8 5 31 -4.260123142161929576855443076217878674678781663710701238919987228726471762441368e-14
8 5 32 1.050159665245016680054961832439691025431997871823641454461148104016653662205131e-13
8 5 33 8.475654021911388307922589901383277079781201322297869797350689921635273521676848e-13
8 6 6 6.848639166639171186029591186735411482465478425398542895241417309044679580959101e-12
8 6 7 2.187069553381053615730434161185879622612209769996857562119093992619548503277738e-14
8 6 8 3.036190651322932983016421435808276776301230498246612631622367494958257889675568e-13
8 6 9 -4.925680799995442242873190268588980976395648602029522060079382107468995095701323e-13
8 6 10 -4.960754814694388671798583770531542528229994727112404127733660477965295069901411e-12
8 6 11 -3.321545143430673255914742969833048441725885419713985760238557006615461962301566e-15
8 6 12 -9.826197520907446857506202788438662318069684253127271153770571877249942460072393e-14
8 6 13 1.009853754380857534460424853269078154311020808880305300661353499888526563248013e-13
8 6 14 9.92207476247694603058718832759757348901063160904203240684929548111674045860034e-13
8 6 15 7.504573764865163257419248387295783818831083357469694009852640640196159480211454e-13
8 6 16 -1.361491347354441555366798289510113328623760519991418731967454271876029258818945e-11
8 6 17 1.967837461447511943813742188197029264066583031063063733441683448743792642461944e-11
8 6 18 -9.26533379456766406288734843869881694064820380362526312220270692949312204521561e-12
8 6 19 -2.229569317228615528093863141736412891728217232925514989348213708872594078542518e-11
8 6 20 1.348952054955114377756269548816431981143789707247059546191122547810954229150313e-12
8 6 21 7.30808941102471562718603655238917473983576947475855257363743548060443963594265e-12
8 6 22 1.985439256490664080897435556171650168209755472208116645395722773495927526370459e-11
8 6 23 -1.997168899308410155026881963691533456154957083114196224394759474360138660269894e-14
8 6 24 -6.704886430068393215747502229017670780166832124373575534867911651006827915503999e-13
8 6 25 -1.27285266838224817803635244685723085584102145402920145364627511156836309794072e-12
8 6 26 -2.888438568093297140926874075528396459067940996536424913067290866779535801250861e-12
8 6 27 -4.047651343054377848906725739090730163825474165743469881993668143181410985139255e-12
8 6 28 5.085375422947544679606595676372126093062760668576868286703076001767887125443561e-12
8 6 29 -9.36235108100610032710105188236627944291087809650371073758042085818705441650391e-13
8 6 30 -4.664566806195907269545990676337754099546174705232998395231714320034831196249529e-12
8 6 31 -1.379914609427684484480839395581579001032548178783093128121717683547335560628473e-15
8 6 32 6.509381356538888548629688828188830450170462119238407165896785486726119725369854e-13
8 6 33 1.137987736396699197554703253389664662773121870669413641248956977715885928148715e-12
8 7 7 2.061664874314509994643427332297820173445989089057807267349365299885522593870914e-13
8 7 8 -8.835524693723076293406762379498371930988962619616424839409790607509353289375813e-13
8 7 9 1.075085919790673177142158077445517826450607080233166118620543719324506973212617e-12
8 7 10 1.927960130721323675506942036329902251191730593983892173291403755058743741616162e-12
8 7 11 -4.498131625843953546843876772372315238125422437277675719570741001927341485964385e-14
8 7 12 1.357660776017161569233617590157597161083683794051222269408788682903158013632332e-13
8 7 13 -3.822455498983961483997640470133863050696780962100728285141607590598354418841594e-14
8 7 14 1.229059209776882223431043809538771369147820526055373840637857915959974309969369e-13
8 7 15 -1.139299817822507029842497681203566774454760543742453893490241938044368020853336e-12
8 7 16 2.081042668102293914632499948605065259950065010125369198952858377408630876487377e-12
8 7 17 -1.914887449252411862801718454403239122864090527702792230545308006050162106886464e-12
8 7 18 -2.686322025666814271392143490332267751997835596516767398543361380207255298152516e-14
8 7 19 1.158375182222409959725139773969209575118565458109198894817994026566174324376606e-12
8 7 20 4.820914078315186938714629711547490111155693804829526423117755622713526994035594e-14
8 7 21 1.813125902622657284816290933577477842249165578492762163245764182586265548048615e-13
8 7 22 -3.834224162652204421027324616532390833332593612637666536069153338166447765385077e-12
8 7 23 1.154476059673033215060005135598857377580943120275653812721785305824600852306339e-14
8 7 24 -3.974216251660866064190905103904431992093593718818225925490402430372476238240377e-14
8 7 25 -6.675335042828027535162587102515985644830448041159758492770573760794052704696757e-14
8 7 26 5.763743127098151709279808772665734009085157434588299686601883107281367879065539e-13
8 7 27 1.230074417873767021379227925463735722014854196352847656436090450006620551412918e-13
8 7 28 -8.294009942166267848747345315431388297364194680653792114073111188244966335666799e-14
8 7 29 -4.663209652362239694465022455950362297287318760424047105904730791689148131457228e-14
8 7 30 5.151826204605738498249231411618160472784350066857250993430030168775659891602407e-13
8 7 31 7.118621695947371343226598906179404765804130554717743541484701150560177065727972e-15
8 7 32 -9.264167922121865896649576666030637804515361945943774382404940826091313319011114e-14
8 7 33 -2.346884257725601958018873787158117739082712506816663169935828171998845013507771e-13
8 8 8 1.190681747950453307785500234450383787184271125187923021122317076554701401941427e-12
8 8 9 -2.293252430523093251328186809217803714281485885805177492364585301886311044189905e-12
8 8 10 -1.092115962926867818007146200266488809427503793505072575112139110556052638112519e-12
8 8 11 2.570308074040189098621166228623628115833003808644328313987025615840660248351532e-15
8 8 12 -2.820363933727946112839120937909988938527492545476505681749877321615585339681428e-13
8 8 13 2.698493656193276675008574471863211434396549942501912467014535854106542474452952e-13
8 8 14 -3.57318599730009772020726686727704304596789606388301083035608408548218853173746e-13
8 8 15 9.897968898098709422626852062330428686600230550471493462038260770505272988522821e-13
8 8 16 -6.186220410666501544625356191163051861635965138938087888805428607221097993313239e-13
8 8 17 2.301112804339999216020102343668458216316955316600572447149000536627074514282645e-12
8 8 18 -2.04246347128115785562803539522350796108703275165712715493372879373946747238092e-12
8 8 19 -4.001582982149884243593759511193058740443773378664764470199360727762319439356847e-12
8 8 20 -3.772035022909711419457154522565441948327679558567961005352210048632894034975846e-13
8 8 21 2.370151525437195592525331734100766882432219027711856295725535827058990314633195e-12
8 8 22 5.548326613984237694069534271651533479651540975310800755398564167319116659873001e-12
8 8 23 1.551758576480921579633270644417682366945332514251725582526351281795400784690837e-13
8 8 24 -9.824342960636602842568776241832036833100111019444935143800870471215841882650802e-14
8 8 25 -6.230618562297559194061153542686166779987370972318444869908836931192103231642545e-13
8 8 26 -1.335922823878170682728923892383973060711428799656900516256427159474584964809225e-12
8 8 27 -3.223848072709789644573553292452076786808326776051488937112048583766158826541373e-12
8 8 28 3.593812441636396843790923713322265218825719328204628447486352457172251831140716e-12
8 8 29 2.751546690866977723149875287710798599422934188340968698733349243147248875714455e-14
8 8 30 -3.900527339867019187613860785876837603809089196311592104911082740053918370249348e-12
8 8 31 -1.424358558514333558515832744177162114642849571984683458798316492871754751242547e-13
8 8 32 3.985073252165162507729677647153304074446838659179138853948896882837447725539381e-13
8 8 33 1.785804833791627451273461316074886472617666373114911282148121434480879743217068e-12
8 9 9 8.598129409903988590231463494480922975920913562597696527550039903658770014195761e-13
8 9 10 -1.644968112359847527659884360927011682087784969785616566266593287811955496133087e-12
8 9 11 -1.27646233711076557881543628396488074954578349299465832657190903433270143774478e-15
8 9 12 1.855974187961154354259183104335851984253812670911483997134567233919069403263966e-14
8 9 13 -2.219644870387162146392198631038769665917545422388379172148992786719093547216496e-13
8 9 14 2.988663164963045750827777564126498896289227701004566389637593220507594302888927e-13
8 9 15 4.913738402274142417525593260829304004421412795962755038467122768049746913335674e-13
8 9 16 -1.760908631803640663911839324043465954493530410720932483789860758313947699492441e-12
8 9 17 1.556158154778634090324797646092732852283275225363602007631010978493610343447317e-12
8 9 18 2.03872211990679997913293451672774549593205154857489568046465963585203365214106e-13
8 9 19 -7.822838672199051436037209279636927819249501758977215739818111372037534159332015e-13
8 9 20 6.425982814872844250569237097379295017820763114161321293450489658821863265033751e-14
8 9 21 -7.359210680746026270187885065577667274822798679664323781567241731909824302780415e-13
8 9 22 2.905795370732502429607253987862936767147188830613546735188502774318024568026837e-12
8 9 23 -4.171733760713808240355228139290813601890830096307638117754845037300057691399888e-14
8 9 24 1.085734331411248045533318570659867265699208923286714978693799478646899823027941e-13
8 9 25 3.156945246746619187773174753900362323157668910673324865656756133739902555071567e-13
8 9 26 -1.753579322515709850412216119354285372801835718092464642410277956166245500533673e-13
8 9 27 3.704979024077289683446054276935340246296869898333478342504185751834246457232624e-14
8 9 28 -2.228216053890172525072753288821232747826260012285753535352507146703940720585114e-13
8 9 29 -1.71023909078175259871847733995277065060476031914514798645645335713894489549144e-13
8 9 30 6.391408158520494771087999437170630878728864695167890811561419940307154740096724e-13
8 9 31 5.466881419180379990343213973168696631231165660135356776906352149344952407633048e-14
8 9 32 -7.491674278211981202781909248910411865532403926500597958323227776104549585722616e-14
8 9 33 -5.26011717615467707637718866680769955917858813015501881015318997212682409019149e-13
8 10 10 1.927050651811797814699505957293808155573392391717429500818986778157748891390366e-12
8 10 11 5.823530095049785314468325212038790889355546443598859697057756754460876204805894e-16
8 10 12 -7.006437369089615003793816874578758765484763651815755519736223510219167324263559e-15
8 10 13 -3.597857111103125068305969287306229635446704390480348656529932572100053409471872e-15
8 10 14 -3.302527588642824539583424799491743405818878621334146228383046256230510602139404e-13
8 10 15 -1.055125118213733685030454326660926575253316416300987634729435608935935308138184e-12
8 10 16 1.813584549942798528269079124115586911376990957458555629069240492058250507164057e-12
8 10 17 -8.285416810180012763331694966217868942689222192527166790315851726849261018524674e-13
8 10 18 -8.424204352786029336648679083714474052390168071796810693694282508196017887771669e-13
8 10 19 -9.383649358504847551527015791450436321696563109606861802422562010372527325614023e-13
8 10 20 -6.849690786523216358955699925929984244868862052943439799338172263596068957380354e-14
8 10 21 8.799502321085419036009358470552678556702944203213272193226742181427849961616504e-13
8 10 22 -1.506966968715116965716900878387046048998852202342717678597864329991864940914728e-12
8 10 23 5.685044149073443163165701947625194114150078568318022482010631520166588874447667e-14
8 10 24 -3.000967543398346722577179213291328151500046735379299443278281367513655406544212e-15
8 10 25 -1.611028823229377941543923925270805355256735248531342432968865535409406361553785e-13
8 10 26 4.221729346123065489778991829418198977156098719249688255473531624043533808076183e-13
8 10 27 -1.953038177890440961206003035429577699505816826335900914506127568847906416292387e-12
8 10 28 2.142298457147276192431800964876643806189437459167662291735093118476408284649944e-12
8 10 29 -1.430359419601162473903415112367791645531565876764113035584558374021825412758585e-13
8 10 30 -1.226441265529638420907295129751811821005782160745415800232178130732302185613212e-12
8 10 31 -4.775352675442385567097256418780264239709372899584047162634224895331944712586154e-14
8 10 32 2.320050088248091027002076881593130724247570143321359492628320392867753186561394e-14
8 10 33 1.476623496665369401715707093010448948897201064850035161883276695135573629422933e-13
8 11 11 1.144902602440896862157509644458716356416867003379130762274305642696212955155814e-14
8 11 12 -6.88424113839350546942138246640678913273351879444903187252860484319619730453051e-14
8 11 13 5.560231444300374768255805708703732171817114544192303941223678569729512068420855e-14
8 11 14 1.516790773925919380078885242788235857677839905036115238725466582727713148010762e-13
8 11 15 -3.287775039264223678631139857370670132461990729804664078352199321608564637547785e-14
8 11 16 -3.556811970065053816205083631543966479850615599509583751606140933400043245326729e-13
8 11 17 3.013040218305092754634214897590639931236015911586983392734863734088266188965586e-13
8 11 18 -6.441347078248385614171903698610268948043925136101068142281337517566442577586548e-14
8 11 19 -1.381472695514567885077214388456727269292160331839691908872942655060594944561961e-13
8 11 20 9.147635570131021701190648914938161307925924837664123738722232929177862129524343e-14
8 11 21 -1.611869678154466794974304464586521327226731692601678525383302036696468447361578e-14
8 11 22 1.871190697124401621330463235865315594182514426250029098714577099795432286204591e-14
8 11 23 -2.506705526655128967880128246949347267976185734464680209776912026654321088211712e-14
8 11 24 3.636680279365476340022030287686272145367914130831864188438309333088553342308563e-14
8 11 25 -1.168563034845053150840074891306038451699565793096543969412630462283784568232186e-13
8 11 26 1.279833841177200373830908292288575740885296533944261652104505797119110991306025e-14
8 11 27 1.479545252871695541030949325690836329045650842659058258579085595541644214437869e-13
8 11 28 -7.553923554709770827505366746394744059539493176130409224690950503067304459997714e-14
8 11 29 -9.072879438004629620429353613228474598425431663723551306788590077312248892780224e-14
8 11 30 6.959364217949651884636904006535428253361412141765423814306157264373754324717645e-14
8 11 31 1.598792872366128785537612981647351455967980881487569188955062380447169282622954e-14
8 11 32 3.689712027500171714734453524989172646544931371292119904193679698169653931787356e-14
8 11 33 -2.195023947954621433515497643504602389851665265178115897244675615231296953950972e-13
8 12 12 4.399140569501265579261208694752854774085881062391686551726751784030386585780446e-14
8 12 13 -2.726803004374752162659037071176609867837830122932590772892539764982158421151396e-14
8 12 14 -4.578993176724289116423569430365250485551053485677878160747449807645602586038779e-13
8 12 15 2.855907597601181460061051673772595091071096244405200948322939144302500314885823e-13
8 12 16 2.758254188599348963087045798187755983882566032285412200493240385436828594590389e-13
8 12 17 -3.870505190865931805851587150595932673439208229670612771763474592220288480234331e-13
8 12 18 3.117319377667035183694959320939071743760599042170511847821240843621145342153574e-13
8 12 19 3.555718293590996871557051830557256393128494933938259275336189455258634184681513e-13
8 12 20 -4.45149711479909041672116712493573822297561236802011937354421980017859496664491e-14
8 12 21 -2.462020694579607287732653523774507645242262343203964531003720989448823912614377e-13
8 12 22 -3.111398658248395877173115368373589840747614169832329869279320827330977466159145e-13
8 12 23 -2.624830421396577409416819636417609012682820391304322400257510613957535956141253e-14
8 12 24 7.913948812289783714991404991068538035110452382804227198642000924344538561132036e-14
8 12 25 8.210697656710491204620469050796240452658689835704742550744445850451536669902006e-14
8 12 26 1.081031124192091941404722727077954866309632257950295463271246861255818017236073e-13
8 12 27 -4.612350668249708566812350463983811674333068740243204126496352499753896313578918e-14
8 12 28 -6.197794603177611282443687262640311498307064860992724445033211908308088861832564e-14
8 12 29 -3.926341279457466793987681323582125780055288805768218155034209039107099606710349e-14
8 12 30 2.851984671815194283696796151107321965549614634191419087630286040569789661611075e-13
8 12 31 3.55351886206519861935452352879046819462497832268407960411917627093635465521712e-14
8 12 32 -1.082821249976855292231266746212610793513517598806162021861838964327965466186309e-13
8 12 33 8.121125429209224889590206282111673238237201836666143950568242504927504126040784e-14
8 13 13 5.975678289111813490753904931657746414783787163648174698414683451614097925221141e-14
8 13 14 -1.636159840224095409563423446336764293568455047982260424925319274396657069022806e-13
8 13 15 -2.101031264506892386262150805144947465087241498032278499759144050547822713948204e-13
8 13 16 -7.756008754451786716439119636969739026815015733468349281028953840251600436799547e-13
8 13 17 8.896047005574467921368155451414261155142002981912009217416144998489489261941774e-13
8 13 18 -5.315690883348114039044374895168509752866871845926028997980495753671259934815055e-14
8 13 19 -8.363882318875114017215118181407693215569482975327255345649257653956203700283027e-13
8 13 20 -6.487081235491928449208955942513516356904338218343989418293000277161148276040032e-15
8 13 21 -7.292649876097474697292239269412811126206227364026016030661250427646603269772195e-14
8 13 22 7.392541276330058911435639138715470126169626927481243970438010187058058519195438e-13
8 13 23 -9.028542810330984343619461315618008697828501085632282300363882430845202056146456e-15
8 13 24 4.345670793744289408413766239625114370290022125593135004513355538960944883081561e-14
8 13 25 -2.298663664930701699498774239620924042730609814731897420848394947750744390790586e-14
8 13 26 2.801185656699483648226825484424242426836659419297096415181341940146643908603725e-13
8 13 27 -5.860204325677505554238010949343425977764886937087439024419942443586266376173319e-13
8 13 28 5.064112280057602753502208064053867198932708000283228326774108686114906128999804e-13
8 13 29 -1.755757988524109503310552518493419445812223323237061611588453271381300592791973e-13
8 13 30 -2.516116874850221536996694157481759715034157760011132984014621767904058673768938e-14
8 13 31 2.571692312435154563951852371462968803035092926011370537578442409368552750955897e-14
8 13 32 -1.23598430317274210493337750419980231898229715251351543914031274696146967007014e-14
8 13 33 -3.885348660342287060731764309611142123255320298641927687941895686661586306507327e-13
8 14 14 4.830110120606633440117263876521342484992813593621782944652536970966275501178286e-13
8 14 15 -7.031068117197351071403498795218962383491685929206854432935065506921576258025661e-13
8 14 16 -4.243703972165932548656677494268431115894596856217162136547812592648595666502135e-13
8 14 17 6.498669237778996682448166003205494585082636024995069441802392625875762143944135e-13
8 14 18 -2.837084191734116121311086173966705760619190513599548410709567707516231739787911e-13
8 14 19 -7.60388342667796759867391071036353278399094589142978750640207126551190066625707e-13
8 14 20 1.298158030182454695152990161371497150711328035404462428556137411742250929657799e-14
8 14 21 1.994074219719646601259673195127737413194418501938665717743410908048693246184244e-13
8 14 22 7.297313899615223375263960431403554780831218897231930706770106713504025850382235e-13
8 14 23 1.000894983368604406702059068878055244997894509735156984551163837264837938427609e-14
8 14 24 -9.820089948045169993887424884180206535111977111269975106911646284296796160606898e-14
8 14 25 -1.499841939646183799601951155297519812800849018959334554461383852165867650925101e-14
8 14 26 2.910247226249014568666207763374973890242478644110591884152529208612920207565675e-13
8 14 27 -4.641844251325187409196937938571099265096651078304776256493962538869367029061917e-13
8 14 28 4.813213187957452577169002632913813402198182871329991692230508210150181671739036e-13
8 14 29 -7.148681074640210542024367032117721410819666761369489743839071690320501836879449e-14
8 14 30 -3.174390535359113654937829148258646827136061738859760589183680522677200348736504e-13
8 14 31 -7.094025454806411512759331228915475946852506065429364557312933046039285849657649e-15
8 14 32 1.149752778975933071658533234860946192838004471952958271654762300112822772115839e-13
8 14 33 -7.587553154930003862755795920628458489375336814330691358906043210571641994993958e-13
8 15 15 4.161228299197453563386516892866399744177072651658714480829508550032394572028953e-13
8 15 16 1.209408753990765708717299105003161145263615368272344693432821571267210792734515e-12
8 15 17 -7.326148897890025845846285762107761979773973082005797652407025501491126891224872e-13
8 15 18 -4.54640527196867989332119028173626910514826087613166889958184452524471427329622e-13
8 15 19 -1.880314286876259791441217180205976211050908114698099730993583011127568032177744e-13
8 15 20 1.061390122884108802129631833786072131123929718533396430035555196000585468696093e-13
8 15 21 6.294663917931706866451898660868391710387685997856043167971498335747449434955451e-13
8 15 22 4.616298723651900514046535345796874363183084725954116289482287301194037830079433e-13
8 15 23 1.074826142451425754259194508853171452082461166090213223586252096593845876461489e-14
8 15 24 -1.097743462200083676141013053857355701213340490406144135964111668888048608605659e-13
8 15 25 -1.368685403850228139553693465935708296462899561559301388408069187385729493323031e-13
8 15 26 -6.233931559850531780108301824812078708055829057510591880934926939775291452809087e-13
8 15 27 -7.509240119963440324473679570098144062553050809375071345243010974060687027822907e-13
8 15 28 8.90669111851320476666606209779116020680599201719628838608406834955663178258996e-13
8 15 29 -1.182540300419679282187537817454401499617358396517408090665683224896512079727957e-13
8 15 30 -9.040632942587309824679551341605068964985783968744494627668065473399506764315269e-13
8 15 31 -1.558805307691465101967475896480593724145680181614296401659922224510137367285862e-14
8 15 32 1.251413285889852564953661732978374714296857456432756752319564019853853932703712e-13
8 15 33 9.336351748610663134769885133722339635849608924705062800446653647103039784612162e-13
8 16 16 4.328791155472307771602830434770141190270253979241513857624518340223361798977597e-12
8 16 17 -2.442308982499543483639126795963077004060299700734036838249127819664743260072146e-12
8 16 18 -1.218352716097375338225666029726041705792266641866399458492328354520414419341921e-12
8 16 19 -1.332095482820997714010353721807382254406414134116341034302132647086317622680998e-12
8 16 20 2.697722454852029964968105422748605717466260166203924822297252006039874083592254e-13
8 16 21 1.893555258233466882056419563498818266203104244456615661702583424427796705723313e-12
8 16 22 2.561952167361390837701589225370867189923062093390129259701212105057095845506201e-12
8 16 23 1.004395801461170219764989127813527784987414207174652787865810218070293820105824e-14
8 16 24 -2.015716630932712197452640814941484709643281958691408975175963212081396304984397e-13
8 16 25 -4.355789153488918108428423689508195668478429941940601112290057645996588861985095e-13
8 16 26 -7.792256986419408859236724096777071892332877215808328289481171044363964268397482e-13
8 16 27 -4.71861731713669281978106032414642068571469391414237755711815659547470363516668e-12
8 16 28 4.949704341058185524639283931637265596982223356949144024159541810943942167855081e-12
8 16 29 -9.445575007883320350942284711107162562006932205287564958013972228831544136949932e-13
8 16 30 -3.568762892948294546144708379468927221269991943868058192306487683340360490389779e-12
8 16 31 2.559573175618792118848666738036586508634559968137429321662958361506530828838245e-14
8 16 32 3.820020987234465111855276689787087942342300176589035752889807446610721461656589e-13
8 16 33 1.29460950628503843174838618672804773322309835682921838344196719917852669739428e-12
8 17 17 2.71162254991013894276501554856394935616585420395030875938407260178257059347483e-12
8 17 18 -2.90767350649605761396435879413777957285654382126609348070205237598520872454036e-12
8 17 19 -5.846584305395928806820363223757540458638126899831722465291382630551489310590302e-12
8 17 20 5.685708720548778101801017844181205909285792817941663268274531958114036222335911e-13
8 17 21 2.761441971504802872340649606542971210539671715043769591084311938642717784518843e-12
8 17 22 6.030516758577424487798473299926366680929507144864630699527722814886450878625509e-12
8 17 23 -1.797652770414753702748070674875983790523459367492220000585102414849660310581273e-14
8 17 24 -2.564158570181475736915617366530915331162442016573651780044469114484498955805974e-13
8 17 25 -4.908859195703587914058125967625369427187764313054374527391407457116824566351491e-13
8 17 26 -1.213202448925877874276507685522378336239270766178057792800933656082031853399412e-12
8 17 27 -4.795592305555154686986719261076773611538433517741036042347838601751358725896192e-12
8 17 28 5.168814648282721612687184708329537707737084791488751893812913202367638036109449e-12
8 17 29 -1.067731299832582188832544535731154419325891255839660281873802692992300618592266e-12
8 17 30 -3.724804832636180449717775937468684312652002953553299876866243851862722849958504e-12
8 17 31 4.323542056246340457354472081009482969074214871243851063486615570139868943816975e-14
8 17 32 4.082328868904400203598389771204662809535783704023983515954719244851810640376526e-13
8 17 33 1.389079679906804938515945167195304463768664616228790631524277630620470330376014e-12
8 18 18 6.038368444800890745414077369851011285720790961623172716675043818970085620482139e-13
8 18 19 -1.436603608339864818767039018501494796688983629602628799878091863721117596052386e-13
8 18 20 -2.726093426272534801558395145913815808840531094491462558027830145544814696116593e-13
8 18 21 -4.806576241387980743965900319195219114520926765213969754702403177206450929386215e-13
8 18 22 3.285001989271333988299798457479089077482465442751520733768456552099804288418287e-13
8 18 23 3.023663788855447867597355363331897127961837656718407034314622815218036204631786e-14
8 18 24 1.17818326125103924266547083692497728936418330316698045033042318469241466896469e-13
8 18 25 1.570221549204509894994355358589692995808250912686364500376573005848938185134525e-13
8 18 26 1.463527162721812072469377785900948351476843834758358756633361715034065011880639e-13
8 18 27 -8.914605368908915612139204783661525474081741788176213334046505257243724584256139e-13
8 18 28 4.611953616524792182321718090726128868464576548260205663975549192068655921446715e-13
8 18 29 -4.798371035515073355425241489684120596395267274095130734769547117824973209891792e-14
8 18 30 3.28950039215137013199935118185601558325855676554355515974889011613929772250267e-13
8 18 31 -1.112934335485057394380366945571684062971596138795779828602522355804565024377211e-15
8 18 32 -1.066471322227051661467769238147143011744463738753576364671199168325419936000323e-13
8 18 33 -3.598222277411629059139604434424883598636531009045742922786759011188559397563986e-13
8 19 19 2.802272540555649311485370532796548974422949799564177083889338971111742702796698e-13
8 19 20 -2.943350059956140462506433765958011605169250894449393036184299329586297278617104e-13
8 19 21 2.460305338697189597588987278166840565542750935575160399773890700599341439736424e-14
8 19 22 -2.049467738745037366994166487742181862362572898218816923078948644714747292757219e-13
8 19 23 6.754033419986556259052809572172334031054224466459552666737420028713116703574344e-14
8 19 24 5.044148519244955570077597895224059050936961943140889037676745097856202493089039e-14
8 19 25 -1.826822270680278400441022032631596924250676990295894786604824712305965006129305e-14
8 19 26 -8.772433997668125063770110362604543477168573710549969937888262069151720722412993e-14
8 19 27 5.708363231221544125003568107531557518553415078455934257081723025955822894559972e-13
8 19 28 -7.659362625498435812502111991484045465107925288817258908970350411066166076984472e-13
8 19 29 6.096735909062445099495405149017957864979090292740729540927904409756821926556332e-13
8 19 30 1.078587872980209337931934243165730001231805740730701481089924959587924980609576e-13
8 19 31 -1.056705255261816793521114309310213984746270638021096073904893252406565321596175e-13
8 19 32 -7.499086116689820063834496614367775756316945905235427811341901249123076786225006e-14
8 19 33 2.505967773279704997609604678852278418403667956753265924149046058673791680355274e-13
8 20 20 2.317367631899062807938140921398813462106164616674856968578070161677170891880577e-13
8 20 21 -3.373687993701227775655293765151173150369336293395788194303991308148341002431263e-14
8 20 22 -1.991128440905855020712758409261043188425956072945692216839193051625469116545057e-13
8 20 23 -5.131464471756721684214419960991262209145225194643865008744769234103065403026855e-14
8 20 24 -5.816095763639639589187739718243457934666634495834252020127472341553863053156881e-14
8 20 25 1.537343660584343187541834364599271743541892157675128234470142372685183505697004e-14
8 20 26 7.709287780759594984390827656534833186787516968241458590101964741640569493420698e-14
8 20 27 1.185486617089655959635122686740666249365946315056707170057360632329446169712954e-13
8 20 28 -1.174000041364157374147283866271796680056047436978674047443863796843244384016443e-13
8 20 29 -2.358558859813546537118965799760934052896180692061856315384843403230722963939927e-13
8 20 30 2.006133531443771902200816060814203201398140182453215571767080350673724406177879e-13
8 20 31 5.644459968592801335138358153155542921131208081621092525935942117977360305741998e-14
8 20 32 3.752672192071717559286093542342323336056292977598412585976947030541653848429443e-14
8 20 33 -1.672388023855062370232023611609993057570468177208249644217876922763420196022029e-13
8 21 21 1.612308450779794000157722324066879872863375312875485234143231905073820619334874e-13
8 21 22 1.531720931798766757293840847638330127835640623138731834327018705934230029864907e-14
8 21 23 2.936242709586702649854138338798334863716212263479585333180087430241939416175186e-15
8 21 24 -4.717927116287074357528136228594455650650629509171780424391739345691933689628618e-14
8 21 25 -6.380776227139967477583011704049256489431188883221655300879705142203481341592596e-14
8 21 26 -1.011655520821644388616567767157019398031504013690248595283408225095826235002739e-13
8 21 27 3.775089565544232304538882404120988154620741387476066702239953017854848052932174e-13
8 21 28 -4.117389601914623695538002524084887604393207530758841415930087980572660245999243e-13
8 21 29 1.067633011023366013903239616938741108347932224521937255034750430912206305623834e-13
8 21 30 -6.913984907046388909104341516421024339763203032573783140944954940985864308317372e-15
8 21 31 -1.081160491143214240835666142589846206028849595395001889043883864913753253141611e-14
8 21 32 3.625280260495766447149060049136368879250123918822881511854237970983480438453017e-14
8 21 33 1.718261072698521053880137120842146851712731027543722900326667188960140177103805e-13
8 22 22 5.532254404728025471737536778691042925019044374127972545106847866324367789947658e-13
8 22 23 6.332159565763266041650851646513958706590421646773685421867235878812662406071269e-16
8 22 24 -1.263713529131637964784044520556774653373377852029338487954330925190003272965325e-15
8 22 25 -3.321290213625176661232313894193040832801544884526418308415945768821713261575649e-16
8 22 26 -1.349474266138286511793701502030290756118547867593401008894213449602797176530632e-13
8 22 27 -7.733291734037103149756704860450321594442465201873650411904363359997729494477759e-13
8 22 28 8.3179260372205160531515734956302804838283254525712884462196113966283653016177e-13
8 22 29 -1.650755444265653163718856748862861139104652756311383539418866888617934189938675e-13
8 22 30 -7.11970294679850100736855387051137273136227195598539565874998811715940738701118e-13
8 22 31 4.557577063384438130293944357976355145617837407327308927957793351695374681947948e-15
8 22 32 9.175330285244028826359122396837460142639004453925694354363545264020752762310432e-14
8 22 33 3.217453102670468670741509619041303505392124837219327312943073077059823746984028e-13
8 23 23 2.269081780279287457567879710244534672854034756706723375781782456389519299061499e-14
8 23 24 -4.969749559918207963309223808070070023880747453834728701098289691919300410608891e-14
8 23 25 4.116175448531819852648536475473074382076040971005448545670741711648989874010433e-14
8 23 26 -4.014659678768639806183317794353209272385918225928396195967121497669580836493344e-14
8 23 27 -3.560110140354887607346824930641320223903587166887867854365191385757210210754229e-14
8 23 28 3.715495064181335443541087105466693216312525530160954484628875848227473472622688e-14
8 23 29 -6.865470152945462455432630224134217317594166594046637525861325603064203487347089e-15
8 23 30 -2.77409314028602786781960979668907501631004944243722522330603234707855373087757e-14
8 23 31 -2.187005227056870228373458905330586905778740891671294233506962555783709109187394e-14
8 23 32 3.093553111308546575286543412862706682779158941511927461151980233495418685385299e-14
8 23 33 1.314302141805865465918561178643261079135690789598564372125313345291215245987338e-13
8 24 24 3.559030522045491080686944201924023640751451712777583554672300413426502224101181e-14
8 24 25 6.130890305617312849035912004338063094119777464351766509574558868326129621897785e-16
8 24 26 -2.911475333122410923483720546176375809800525113304029834039210324729143842806571e-14
8 24 27 -4.808238949671004741793245947036637447169595823957660165441283566808257620973473e-14
8 24 28 5.380996062066926436823712578173650881879095782019774805085505756154573262639165e-14
8 24 29 -1.359504134984528486825527898761333116084086388507031868813068562474188936412214e-14
8 24 30 -3.998480037183765961263384387434973011313900902189049324589785249255907308382307e-14
8 24 31 8.716268973088088644797059066614591696713796884837410296849708537508556762441108e-16
8 24 32 -3.116569316011628504422631791149825545619980832145873774813805343426740208737213e-14
8 24 33 9.210374023040936881497304787246387343959973202839526265006719912889297563639934e-14
8 25 25 3.000382566218951905467784124876035103435108426295399673025762578222968259270784e-14
8 25 26 -5.946072152827064926637709413444649464056322072042782424911185879016966038404573e-14
8 25 27 1.625604868567950462091220710395731895980836400592689471639727254748698082212652e-13
8 25 28 -1.771538492114857586987913662682469396732221663836929148624837558366582387873188e-13
8 25 29 4.211331479928388019990345735246823896089671676944533988615663334009254999098897e-14
8 25 30 1.22909575947720540304459494106426726771937188036865909558972475360823077038487e-13
8 25 31 -1.043945804431735406523561182708977472265129806332016130732090904168891210532576e-15
8 25 32 -2.920918202075657519455694155058324769418318894985155402028384262376263243854323e-14
8 25 33 1.16853981453383030733533888121398429916356814653199905465847211379071230637223e-13
8 26 26 6.440103376510232247363787378544057620579831591157694700276131732088097206796769e-14
8 26 27 1.338616695102470787258821736043176354823741837567919790433035335172504912072626e-13
8 26 28 -1.494429068526041006595276571984439045627630323434843598867280741885399897666242e-13
8 26 29 3.775287945416972392496652901006594641754511128458853353320918356542770336936763e-14
8 26 30 1.103506205413547353830421181762651121232517507621631633636615722583730819453725e-13
8 26 31 -2.438806322054844853747103177411987688799213316395908839394301116239381828608469e-15
8 26 32 -1.313925363967265398910170607671041359987810531446915828933217957996083053296785e-14
8 26 33 -1.983340178573602235907012619325899598715371004350554184058096342532512108923408e-13
8 27 27 4.889274673012716862644044114814942527040242696160989914441551730485738919300994e-13
8 27 28 -5.33894232150635619290679225360900030536782941235406178529481952428651947525439e-13
8 27 29 1.228482100183888681727444785745985878960041704547219333516845542063560817250111e-13
8 27 30 4.010900865532338126009568990563132594365398921820445951197522902925463099158256e-13
8 27 31 -7.264296532810062546361379559395746716554182634298108867676271596360550959796166e-15
8 27 32 -4.751984775504512531307402412229375815773483706203680621396570410685891593299354e-14
8 27 33 -1.715896403224204918149328774069659787431315393723828435800255287352629369890421e-13
8 28 28 2.702713239543448057099299470061216682062251358337879812844437717594459844107746e-14
8 28 29 -2.295787397478090373430585279784817903117584628019820830346150591765639235329246e-14
8 28 30 -2.384364573954403118734167799022712167653352783799833608132930586368858520953497e-14
8 28 31 3.647626648747381811677604596250757967572587819557855317559978055826638613373248e-15
8 28 32 6.864609486651133161742923793717138712708136304992678885987668631713795989300919e-15
8 28 33 5.132256040967345102137522616623560234704187174126228855081651585974373323213303e-15
8 29 29 2.224129311922869759783892986891018318466219367563522838192723479405170761220441e-14
8 29 30 -4.151478124119750174220605894928560951931927002398454048360952711846377650694077e-14
8 29 31 -4.907377536651308487034936439797368828195905850661712277227884261497413505977977e-15
8 29 32 4.168716586849572583996571412849834243700444210300882639655287090455803125857594e-15
8 29 33 2.913259382914362839434294733343341582904046347417737985855883538711081718112359e-14
8 30 30 2.471763778219173262246873005883586433404387671846688571960187702440700359887925e-14
8 30 31 2.70530659963347679827835187157520606084747079910439129753031680362030501789354e-16
8 30 32 -7.151649435646715813800445956782708209089044239915715333266428858895697646664565e-15
8 30 33 -1.056575148870288033808032983381741847640096186743986269163999651210283997106404e-14
8 31 31 6.875990969033323865609726723510726901780535045950650297261162326841707353343775e-16
8 31 32 -2.923835992397622638956526345860030068115032710923272815575852236059788103372308e-15
8 31 33 1.271675301860292760399899858282860536843842037696606457554447893413127583772312e-14
8 32 32 1.542901435764068798332853967090830276898499016214397047503145767194410882450611e-15
8 32 33 -4.15922618117622291929454656728466565381626613748855174804608993757688019261288e-14
8 33 33 1.423493366023530057045344391779576278636174774656708562028422260140645911559517e-23
9 0 0 3.20452405674045475331641656372944431305694308528200439830947959818327003086628
9 0 1 -5.704209110301974171803915597571618441320595247072444096091930829680267040953997
9 0 2 7.184728608474826559599111581199525127385112623482450432752142176548968444701813
9 0 3 -12.98279573348551579078451418147301613211479647570065406332985194374808383307554
9 0 4 -5.876830866423925984089182608516235956447429785407670331396160912564035645758272
9 0 5 16.16038469765112983936096360667074517633688885400365057491834781753155115228907
9 0 6 66.88579732217088055294856225448734881522486760716090385726253437579873915072263
9 0 7 2.04231250900643346838622857160875158892301251196146775635613743583959864510732
9 0 8 -3.244447053584003353697118360059470160956227210046983487124842153507760051524955
9 0 9 -13.48770341223595450212442832298547478975922211710807674572658698893649463236276
9 0 10 -41.56523233134994376600455287413151327200158895985658127054845023710209137878754
9 0 11 -0.3044141166215023731597746400285372287433282783094101367936288669496461974261494
9 0 12 0.206858945088109855194158756446181276113601229364240325562785320279865633592689
9 0 13 1.674098028906069579372088539165631386213245760631597989436649017793664788883336
9 0 14 5.552145072698509492973930174007377761051129304139040719176906376244539244259964
9 0 15 17.23919264217455667839846287130369497134117611783022243344384655468263462026376
9 0 16 0.01612318008330605363457765374320131437981098468323271058267817280131441050433726
9 0 17 -0.03172038129854302606479001189171066394188480795456416226788894528820125271666994
9 0 18 0.04844696292311978915207151331614550443529463309870787291437964900803559236574693
9 0 19 -0.05122401787640073554506649832389873958541019268419916020947184428260886981004757
9 0 20 0.004677999602778587649209717847442973318615152485970474064478194233168897839033565
9 0 21 -1.539559920211827890844157318618318695643376888173745504184309783225416395849721
9 0 22 -3.239945315389307338963069379103025515122937212984149666260383355548983785215974
9 0 23 -1.014735618716666970881793098926430660314785819571117933071569685142785349433108
9 0 24 19.58576849905506800371546624417978836271592413349176981207901239099209530836536
9 0 25 -17.33734752676754698956672234965696299522773371087140558830698315348940266271185
9 0 26 -43.13122528697276735210126803467034068017642397984385390422565736886126002869625
9 0 27 4.538835689695502225020828895894188327083485894238503920214068786627769602741519
9 0 28 17.27893182592146522438172022262675804153839081853636061261517921098456350891447
9 0 29 48.14819214418578981708464609875143006666746523382843685163859927539895886981252
9 0 30 -0.8314861469765654147050432962862107274231825742434324843804594373446861492063973
9 0 31 -1.165864492174972074139451541658459991428648420444375740172449532714590198597334
9 0 32 -1.861593739590589532035447078185262842653688383082632505067903808046782001023609
9 0 33 -11.72239465443624570750834518832551269580952371641021107559630741324570048666345
9 0 34 0.1207959915717396906480076791085298904847705126824738823024255948934993784957289
9 0 35 -0.141159388174232923054542456049079603683275269562982179095108692879532368377368
9 0 36 -0.2940475048883527331300736732205489909485801765012555675520511495898119073358604
9 0 37 0.8200830801675646480738079931057651765961820762725866061184896145081565755933533
9 0 38 1.562253601625422150829475661948661851400085864089317213378962463959830247931226
9 0 39 -22.80616799898923436669578398812258042506439226792176494859564769004980081286384
9 0 40 23.26589982033911178949784338322117450467569770871533532541781830739312893253526
9 0 41 -7.228118177856823686290526545094869737317238902069648091522204180417876964637715
9 0 42 -11.689066291000683080547430810902938135106239022680308986731523767078347039898
9 0 43 1.311428806893405919776812942738899963898297124834601687710870498495869626377936
9 0 44 0.4300782017070584995082414058823916937477184741765949042037613149089637740346034
9 0 45 4.712086054314189316902065581008758017132331281869468050509422089785092106543573
9 0 46 -0.1508272091993965722092709051294194383249954588491936021107509775683047319170612
9 0 47 0.2022150651314976059764376526493384637533484824722743687591068986702856724618406
9 0 48 0.2989670568819590585358811922535154146521369027471863338421296227654798567154164
9 0 49 -0.4784504348992279363887741557122257357809972672520509060050367419870680808121461
9 1 1 7.599687098297260309471730688036759215893991004568392159151374145808347515376296
9 1 2 -6.160710673294332105239049479529220811910310183401236850781085225258440294070268
9 1 3 -26.93197191190041761219239267144037518834583001266484194286410162080414835692563
9 1 4 -1.162519905485900834351293774478523126711289301759472772324730206632644076881433
9 1 5 19.06259683155850571357893553508577946062257856470333145542458308876824987258592
9 1 6 53.83636240401145268208988270570762858889886662630064931751288570782620969079799
9 1 7 1.24743918545546387632709235269478736023123248174829967952156516867103321666151
9 1 8 -3.60966950199285304498359238546212612186248498401427901548889662209137613466426
9 1 9 -11.98348400721966610420440666059055948390527640778209817659229519211558108833863
9 1 10 -27.56823012192550712265343133439975929237307927394422747877831813913671871383286
9 1 11 -0.2592969237377863484138323117605777308711650832846563650126664321344240942698697
9 1 12 0.00202611535136815291288659141703819481802727043433216765193180689620613639162999
9 1 13 2.397086436875298714997375521342551206718284729517036365981754420785753117287964
9 1 14 6.103088694057714523096396479012637249656700268546534291125861297584404402239275
9 1 15 9.414062619993608999619780345224581024117760317094679227459865745702391559182485
9 1 16 0.01913181075617975533514284209773082215780794226443974672673568811792379955556447
9 1 17 0.06112271052073886994125353931857194373188601416791995114958526298071869806213401
9 1 18 -0.214227190082674707019433841410521979582205999480033970730313633513466706721696
9 1 19 -0.240406556027368333853085007114625292490321142926223289474894709722762392557313
9 1 20 -0.7193563837278991290431782379141944729048741209927325491607205037439991530682269
9 1 21 -0.8017020565887334857243076893408174583423224352265648239116103671992446112282345
9 1 22 -1.453827742870099039442081402543754844472339198887224429850330330648355070917608
9 1 23 -8.386275618032483183752361579304321883706612559077747947216928803551391176171797
9 1 24 15.02455717410329945872686219338100071577617994630362185585454044470620714597981
9 1 25 -12.22151845670393400649793969182705903907912444348409306794025681385905946380331
9 1 26 -24.30148899657067244332957347271670787570532747374963692229690884841527130380025
9 1 27 5.461488820860396277622236857199947673148747868209620792418035658169148219496805
9 1 28 15.90882011848546230465584581422381937345390434861570488533337589791185748580046
9 1 29 29.66545209710999744811066247821856719462972511752145152239570061733148162768985
9 1 30 -0.6199382024780915792235706052154578853881199862807074844283672846304829032972439
9 1 31 -4.883086146117775126208342891832160256443435305093144569205635916943780066269357
9 1 32 -6.547856045634815067793393651649119378720400788407002777493753223176847285614844
9 1 33 -13.47598104305596560658257718629868210074192099476667006821366335851497977040824
9 1 34 -0.05460034635344402509377888096427952415549770856621645558380567121532506933981829
9 1 35 0.5154696128691079246239022785296979955766217590819972215055624923748825559544409
9 1 36 0.9021450007524640676668892578299807635035965171237761545415047949833239369785087
9 1 37 1.558251119506772777213982192250530880399716905762357314035706780426488430137488
9 1 38 2.142982925059646634444522989306437175567026420207282852037227955320788150189168
9 1 39 -8.076143504688223326756014069154307474513572337064211821492166335892903616667988
9 1 40 13.21868532804977492899221103118703434694861869769426666918716556381841454477364
9 1 41 -6.638552785820846219185795544965576689960656385019529062334496873186476060631801
9 1 42 -15.44558999315898765701225283012049785131193795800050817357024875059385500775253
9 1 43 0.8456420177133434165481894599605815167192559499195724966271182382829017006703637
9 1 44 5.377058657563254332248031290736076326254619689200541794120335147004830609044301
9 1 45 11.25411918271000395811962270284294535916147853327683300056098630251089218006544
9 1 46 0.03948367895242598333604996915235635179363901084200984761198404502389553300847169
9 1 47 -0.5900573468483356918831124866284884595498562363530197400768920188994228910792085
9 1 48 -0.8544265171761922692508559960915112378854109477783141019249040144078621501976158
9 1 49 -1.329319958496399898343260629793180955705839987507648085536764359605143148964592
9 2 2 2.645976601745555713625914320074848033984760003898295302414985047053505974736837
9 2 3 7.401113897091467766697410986671307937873129092230631058992205327767567432322597
9 2 4 -3.88593179684552987515332489177730442146370588333727870209675037606497349452852
9 2 5 -12.13130532564982993135394487273051701714847498698799949957353420974020842651478
9 2 6 -32.84135509180342028259194286130335802920344785944686388765101607455117846394391
9 2 7 1.841206580506598262630602324612118163832605905099600963948591651156051017904399
9 2 8 5.674012190768475306352439099955015845307360082562523418053468629136570401929247
9 2 9 11.31430109502662480231633246256141151421394971296202228657416376315798631826449
9 2 10 28.03628680462030656817948262812640263664003680550160736222338742472493393057211
9 2 11 -0.3992855247682275643991316280768775155917319638508467253523711564513049648642982
9 2 12 -0.8540378966320415459060052047542252712166513152444377112354689005789194196095548
9 2 13 -3.114074456337407189520751950203208909869995614172645570032077149168323873594639
9 2 14 -5.77964610276689661190907036550150403935402285915828365899657498608305829088779
9 2 15 -16.23079889059494139361817192639684863178815044081454273071291468389078560875054
9 2 16 0.03243948233274826339035691876060556393545970405256704493496009949973222780569133
9 2 17 0.04956924062961750311740497030792563533498300950596505178979149460605678571696785
9 2 18 0.1374107037186817840937328204923909371651549697559355861087783770358482702724214
9 2 19 0.6230509119649633485242473920708236712393079764723923164063052589121337575680689
9 2 20 0.07329057177522438943677994527090732708376372123687109305299060313436427283215745
9 2 21 1.795395695645557989071805921396675217495750368671143459301903047709887096402964
9 2 22 4.895615685719767298733334583562184122584891027861728147223839615089645786839685
9 2 23 1.967040542147766993332856767790417261310726207761425135937890440024838400776901
9 2 24 -20.65379954312408233848708181998299451906560813238177585548943298005922775432174
9 2 25 22.60804657685038607398616109722733660425789621828278032757990620408459612477202
9 2 26 46.23363533055547813785401383065277065670551386375015208109694195059647061099486
9 2 27 -6.136597377481794696590525677197721254396935184391622376243600728286450466330475
9 2 28 -27.33945043651443240274375364659079277511964309819682263539798524950063460224963
9 2 29 -60.55960758734820055751040748649765247120342960646172412319095109530492607087645
9 2 30 0.4808747345537349089176220084725761873491458438921397563797155408227933004908926
9 2 31 4.363226599781766893643341850554630461637462798333018245128101189857572608323195
9 2 32 8.996091645393887208975671326535327830720078711814997069113114435952093379451753
9 2 33 22.65566172747281531954208158131726259714197324554115644470957826126026818981623
9 2 34 0.008679417233195416991252884295431220736789451483002761978054773406840601521631045
9 2 35 -0.1550781562432931291169695388111912332692712808242498986498924524223193306803884
9 2 36 -0.7759332431458249290950790020215094183489033829132248591536554908585344553333328
9 2 37 -1.529774812729435286431979434797498969402709741133596616951833097997386459573831
9 2 38 -4.045037602913261636858320978923036649774355981861970667295250376036973197199732
9 2 39 16.81785176608473058744943135826898774011303671671331313778897871086487717828498
9 2 40 -19.83726832740101214971849735750787800281463485339086217148013254854813997173601
9 2 41 5.132600305652175442606505992395742593626444786479661044279988992803937106795619
9 2 42 18.26431243636923467674583696417224913054768322450271992745489654074622009432175
9 2 43 -0.2564087943336044578833696361559285864106432368996574868920604144434042633112818
9 2 44 -3.417399498165030936376155697911026683502185725127870843936540953533980275484157
9 2 45 -14.05137483696692930811884251105833191665593468439321935705687306718937774551511
9 2 46 -0.02938217804102284241053496411325939127243247996874560996596518144159780763537961
9 2 47 0.1269442586000819522518237177341658216602856347345660593545753982130268825434931
9 2 48 0.4703558475523809523879578911597452054943386241932752791883954042257087910643459
9 2 49 1.407989021473112342101681113099091724652859167523349587269525429623552831205106
9 3 3 5.731119188817233508397232178940916026800036618927027232160092582643726481492393
9 3 4 0.538596654383184109177005075559112218643231249952987624127175948858301677598319
9 3 5 -6.774081431607823606730967767415099286866893140079857991804675571647494647506564
9 3 6 -12.75301262052251537882920036262867836455220432691668030607855979549180365691386
9 3 7 -0.6460482753560600142373297807023260197303672508578215763282257894327802780030048
9 3 8 1.483274740185954734217319174327451503364339213641789930908245810108699376540418
9 3 9 5.953900238691236448425948998776346595425594902116979269774938590463481002328376
9 3 10 5.469943219962280201099645740518439520444692465453724360582056929826310462992609
9 3 11 0.2043229099951566116858037719057897302317374686026009569117928849969960537298111
9 3 12 -0.09137033655467991139259589886752988166073240414445728747491560690734864781659602
9 3 13 -0.7022841771018307835797550786377018552726480854514468096134783826764036754271066
9 3 14 0.1797876574777331451622376063931972323039495681934329710398929683593889266117015
9 3 15 -1.518586991321101683681014497875161525113317351492186449711225659230225755267464
9 3 16 -0.01926143558959087459868552636450406804585489878247263180474249111261077492281298
9 3 17 0.001427498807991832040301560233093493634932593116236814073767244984148021851819491
9 3 18 0.03832628593583345870144583408106300153009539464908085174641938404621395450532063
9 3 19 -0.1398277454295351942302323755409307714433855526402793335633828453246141403804416
9 3 20 -0.02768848148125060450751207008183643137718614213724417391268377329615191013007814
9 3 21 0.03276467254769522162656599720829252791407142447198454461426005560244557257169747
9 3 22 -0.3534458459624184730658039969406180241717134403275999249026041468094543352449104
9 3 23 -1.964096786162775845383958404189799870301957582463042890911560417811732842218233
9 3 24 -3.389559935122151917289971071504719938071468857865863613965519790073408269828978
9 3 25 4.392203064543304387479958114907869417103288193286034827136080615642493616281408
9 3 26 11.10778514035145065746359058961821494914179668422475325210853691610894466352807
9 3 27 0.08017914440981250987743802706712597408905761493881341805292863770993366596639494
9 3 28 -5.473769047932227429626568237975631808361215138497185951059101148308399092346132
9 3 29 -13.99270800792811630065595526473450713730163889710409120054660198689373550816164
9 3 30 -0.2106609377678858854045899407245819291064082114586581563262274147720710005247306
9 3 31 0.05819275621279254954742983660666352120990706932736206789148763963586204706439353
9 3 32 0.4641295236152558112297879533039458180429158953584060185699682417264803131313588
9 3 33 5.538223177291102946206961716357955568347503826077325833042608491820905572837051
9 3 34 0.007672261874750543368029420025675056490662211921117583237515251734774752808302096
9 3 35 0.05195943022035635391070476142884628060400943640679735884467116226615625774412512
9 3 36 0.234190240437284438877510445258615854638171360879454851818320155650768355805356
9 3 37 -0.6582368280517286092790718510713589870305163233084334153291861891770270991152931
9 3 38 -0.99842915648803233177829390667150266944888311550575390951555859780109318407213
9 3 39 5.842178854642776761212763326262790547970062024757926267184134764063592847944225
9 3 40 -5.691123622466977401131251389905873306553645904487242055523872045404263875128388
9 3 41 0.6052602486308155729077829185255753066212549070664778688813584152943154281905892
9 3 42 3.520704884777136588163632180046604328680897866251751034699842014692982101803571
9 3 43 0.0158904092176879349573178065588627561058401000982331582393542818751702186095693
9 3 44 0.305605589105821217870782659496270302103134174796512283685705698475610074956425
9 3 45 -4.262143740646634299247481978054344140896360525530739818960253352763749569334169
9 3 46 0.01081227043824073060685566235253617716235662170852725723376637510255616735482412
9 3 47 -0.07945884372048022749874495788916509780071092723365856738317328087299247839488728
9 3 48 -0.3077790404542938421270139849347415755197661141184780393067581414198130519304162
9 3 49 0.5642095606473322032880651976239312328179161880302762075785660511720330581315951
9 4 4 0.4766584723071807425162798849444098780891261762824758210192622531641817575101197
9 4 5 -0.1663210498372657631318321360130729243213946619042290323905975026851713944203731
9 4 6 -1.634092197442154342988712737247846822726060855775419982202376120941199093369495
9 4 7 -0.5983781501387848894921261281470813603720604918906507742445565422650879589395561
9 4 8 0.8116283309906646796403941338595670907017905900288094148521045210227990248611705
9 4 9 -1.739877267404713868802293887910635971137690668788733575492041434650764328326723
9 4 10 1.88819975515570370909410891511082592050859514348064813198948120719740564283982
9 4 11 0.1928031493878186936191251696255930007555017076887710558116011266510112493742154
9 4 12 -0.2060385491226114522582687961267453910370272502375260521060157039278105517423393
9 4 13 0.4541962776490969838564591247565025665641853276259065746178148454909660698926855
9 4 14 -1.844777731544219745193375831726845695034239455429522787914540051254036582046382
9 4 15 -0.1237859446988845710459903786148822803045233094765711549702608874980770227292364
9 4 16 -0.01805797102387431678931795499355814804629995857050927143781041316635050576743065
9 4 17 -0.00178122785589548181585371448250014796665392725891953795879658069573819926078492
9 4 18 0.02146075784090768225262240369103237474537514539907852130830265802896116415873961
9 4 19 -0.1706330827111561705455982737064398851968792293569662287474121651418968579258892
9 4 20 0.3776553239576448199939157237159036767918036186384475850373045555829863949931929
9 4 21 0.03150679160057031273771204124462857875505430088985864017550745533544381411894663
9 4 22 0.1774558447127390729020551519544769549863344389438393298395260636195349123513125
9 4 23 -3.880919215589960449374867409012093260949345123647769014122122050493546477640485
9 4 24 4.045000184062854169703254482910802696526475476024606127423694348971780434943058
9 4 25 -1.440168222396853866487530498724501372982493155071377191606464769233602481647906
9 4 26 -1.838601088315522312555336350793379774961714405274626141552161210104553772609487
9 4 27 -0.7077617874316200953908468777183502284677063015105671756952315916450307192917461
9 4 28 0.54428199380536376632986244741403793727809528282959048194576858647325248953092
9 4 29 -0.5119532178482172963045734578662258731850286654729563408461990478398326906850621
9 4 30 0.2899251438810297516075257503374043319362332428830245168495876552969007927752506
9 4 31 0.213194030485223077775186524927650590767379645431623923639691967431207349208682
9 4 32 -0.1473201783412086188567206069194318347003584733880849155079610983481163286483724
9 4 33 0.5337535123328240611353265823763408107077721394253687468872862095949836044696023
9 4 34 -0.01960004288050448938967777570120308585641137238600627229464372438914962851414871
9 4 35 -0.04394295547186363876457726794474391690083144899806625825467348276723012485685518
9 4 36 -0.02405114246405459938921023800035347718753770957509151987842211972361158748844046
9 4 37 -0.07163623563732125111404772341617817701139747742880829334346849357316698314328167
9 4 38 -0.1286902354264569832247279548724732184351971449549636948517582071739614121938697
9 4 39 3.041506252372652890089286073588448051119575286559710611974603935025157916736727
9 4 40 -3.294616705226469336344548123293433144980098109444371136697474916498254764682882
9 4 41 2.219953922452409043953057127016033034010897443553219253460795181079448729344022
9 4 42 0.8762621931316174885760133416706436906341971269049058233886135763188920280840286
9 4 43 -0.518706724767620003158613352762282379179592288225023991578186240650177285856135
9 4 44 -0.386911481605886422530516060114872444013485417836239300179075845549590557615446
9 4 45 0.3881473053489004533438465028478580927248554975407144315301605026388055236031929
9 4 46 0.03271084852555254999209624093649783822804491730662878240788980323141155666881123
9 4 47 0.05622010991453633474317821029809952906281074019054336046278398206367498646703
9 4 48 0.05421432764703262597483292342092016507151459406505679923235668352922574981185527
9 4 49 -0.06629109128010833555206621879711277936913600425770888964221549117111120555887257
9 5 5 1.741759647865421103555005199085145790703893442401771914578629584107413790549265e-11
9 5 6 3.227405163486696301187732060956439677628883568224478995407634581668036245242222e-10
9 5 7 8.116294852903471243813469077933076247041282435748393830774312880493888967112435e-13
9 5 8 -5.400156357095523253969358269220489815639043057970813514634537131599926158991511e-11
9 5 9 2.893321611791049657845175709968854682610433648486228090172900221304096351650603e-11
9 5 10 -3.691234914811937348148361411631406270357041694258035589474935279524061875933978e-10
9 5 11 -1.733361904786143393915475627554816341626215454568531222141532962655450189285654e-13
9 5 12 1.133477255225963180054522019369884095577857056616771233208992257228377687066499e-11
9 5 13 1.276617205618078820413260984974823386852110303064356908533138958830935295151517e-11
9 5 14 1.602556990337283784440831859970830119198609480516646993040056040235694330250583e-10
9 5 15 1.984349211798783608608892677499769329058037426217067122227983803899594694790277e-10
9 5 16 -1.996128969450002806716161354183060059171024251940059044210227973544234578416199e-15
9 5 17 3.522744027480264105832007055841634410351355531838482435999966528900970077210089e-14
9 5 18 -2.488436228615909126768512246744545676679205621924963845444238958635862771449909e-12
9 5 19 -5.294365169560155397585946088521555816557873160098718531277663723941599738905494e-12
9 5 20 -1.813364687033276198376932738828811460797136701074973972769532719802998654307795e-11
9 5 21 -2.476863481500204178463555834879787774468426691352248033595425982030241243604476e-11
9 5 22 -7.738343091133601465527245671911551031482669996646069070289466074713949862164501e-11
9 5 23 7.059448723243520924347738014482501526455904296242755428437239311318430976228077e-11
9 5 24 2.115189733291318455935243494616483193090009266927654278004446023556557084578286e-11
9 5 25 -1.290063965799655539813383336936544678966703017430733656358592830760152127160725e-10
9 5 26 -2.463446908556920505389411838730791508357233156454368525994767058260584301323095e-10
9 5 27 1.15347757190351834735560939068703250944481316721064048333258661489795565322373e-10
9 5 28 2.14802527084875391180903601505835491988329944195527087427493162258479540999862e-10
9 5 29 4.588049478790647452737167307306543904397570693342771223543008258169350081692382e-10
9 5 30 -2.313025837952310397978595703501310024834069941830798610229531406408454486438255e-11
9 5 31 -7.629119650009243650579599731307767933003908715773232866629220537025651839628829e-11
9 5 32 -1.130338958241811852059696473267869040591896857962447409566730195677176887377782e-10
9 5 33 -1.893187343897173292693902320837228372958591216193355560861481194531025615689945e-10
9 5 34 5.82336422656607498132608688581345917840228900190770060575284350283061756674479e-13
9 5 35 6.889350980563819809950243768822045569850381483100308552484031668439644568104513e-12
9 5 36 1.921406431061231217991203909090897032328699230879183443801155125396690295980505e-11
9 5 37 1.074970584616386574163918824926180056481254014599353799850447927292532840770699e-11
9 5 38 3.323220889940212723346862286656794061788403177015504169253797979098482556612287e-11
9 5 39 -2.068164571262643073813355229114948144381748201831571648286938843089427477617829e-10
9 5 40 2.798727675508802851078109360823679388204157035714137722704258985983709229853055e-10
9 5 41 -1.585113565479038498487991156239040721714760165084220539133945771564142607071627e-10
9 5 42 -2.350154999513592013471362436961447485268792950494444385648552521455214235161566e-10
9 5 43 2.685921234281604119940495622691649362117878266840286353728865321777335068389205e-11
9 5 44 8.698973156418119290284718714393290726530949505896195268820928549715694497029233e-11
9 5 45 9.192179793969696658617108665542103027922322355452278382662485752772231289967599e-11
9 5 46 -5.490345796496414977638213067140417658406768550467975152898774506626746881690292e-13
9 5 47 -8.246880276525611726838832906102702806475801026945723598184378329505101610403277e-12
9 5 48 -1.857242598142237442348678355465609164707833022907831860415154346885546335974325e-11
9 5 49 -5.939336192683284993589456785614776725671373856364966886265212633913092491851554e-12
9 6 6 4.494241850609179211028085277599434605807486887960661393349829861436903061659919e-10
9 6 7 7.792407318775714205880510144297942499523412455949246767318242532735558014049123e-13
9 6 8 -6.793782982416811061397183322965722329822184087699771901087595845512068248920584e-11
9 6 9 1.316307517849505160377154326970481255729861190674544388727301968153653525380747e-10
9 6 10 -4.657273694249678469644740116883174201124952799286467761012817627365341961365497e-10
9 6 11 -2.924414940508680699232009382336091097809963045309015087170426644214173707184059e-14
9 6 12 1.828276867620081806068399150523740747482511333630690842265760611999006245676078e-11
9 6 13 -1.643306932186053351742360243573280535416042854108354478751577840101270216439078e-11
9 6 14 1.974201787595169943630940990967704441323852731661510537510821906542123274073254e-10
9 6 15 2.259373935589174973769387676564342190496054842977294604358859381128718530094751e-10
9 6 16 -3.84538223077166013891912639008359033986126808702900623645693027055570070398235e-14
9 6 17 -7.27580429313309317194484221529768385539439149443704144629893718496586517893178e-13
9 6 18 2.354994576346055558379852800540068284188695706331329883635222665591359272915038e-13
9 6 19 -1.656868034369069580994719426930501313217741640584541179298163302590322905247259e-12
9 6 20 -2.095180860104696503546145822259455890791682674370428358871392928436176631379104e-11
9 6 21 -2.806032881059751549890650259372719124454021499091664062087921533747764535234589e-11
9 6 22 -9.504222951597438383298738542096109317195887581438483451276894245364533896084804e-11
9 6 23 1.21049629914097683745586482327401853677514480659832173040100362691803187428429e-10
9 6 24 -5.131281578750908430056751360408290009754923437123390213051007700388816918098181e-12
9 6 25 -1.055363963470508266211966207387382475388906409487427246370152044027856439178329e-10
9 6 26 -2.491441742964411040081920331826516833765924355529761352417019872568779113442734e-10
9 6 27 1.387844056709632746030775208290606492079176916420719097552079711910099526245741e-10
9 6 28 1.457908039053415866198880811134909228110425671301510640899884961538146858374282e-10
9 6 29 4.375296734577079829799692023047514836460632339675203102717717815786729211096022e-10
9 6 30 -3.636731271199971568888233160221591982956293019495431962846586018032518938590739e-11
9 6 31 -5.527218044980624343899000670309495921371967538740107468276521302839828512332388e-11
9 6 32 -6.540063601363199092382288494975998726447578860201122115996279240804453411748919e-11
9 6 33 -1.216546085448287902701895211492014498480169999386195080625507943207039609499341e-10
9 6 34 2.411762217816555061309664842755592182239221050717530312264089530279737837363291e-12
9 6 35 4.121840833925602458074826360284428754534845943196413349661327195968748052812998e-12
9 6 36 1.414741971137137185807320272453023513427471739053148763886117795113864134574149e-11
9 6 37 -1.808342854095428080709974844749011140290030942145245668288803740456307561042988e-12
9 6 38 2.041403658332591104314944565698060896345365490390580141177987750713777106906597e-11
9 6 39 -2.91748815485950262768373629213537841748154295384867344214205289883656153084187e-10
9 6 40 3.378554886638887328548256374388408880074854564488262126073725491842053513933223e-10
9 6 41 -2.04230964098886273037125193461297806711578544569932225665518288423699077055755e-10
9 6 42 -1.700597006386012175105792082452986873227499427623364760068091865095856761615762e-10
9 6 43 4.198630867316697000403674090815523989513924625528520187853276963346292003488037e-11
9 6 44 6.365217067332850954713707108489943278795975942693695147372080754366898007067368e-11
9 6 45 -1.279477152215564809309665691802233083230110316391116583853462880844946683156322e-11
9 6 46 -2.353876225554580375508897931279227940661633459682595055427820025545006329459817e-12
9 6 47 -4.968887818019773508505771800540614667225761054713812337874431004436420069986074e-12
9 6 48 -1.627024006296381101088671640487864766078292289036777017598089221140545635996704e-11
9 6 49 8.115424779767610353841519719993050862814976746449750994008807715599968540325492e-12
9 7 7 4.30839245184125759551910017020455614303626868816803038641278405121332816501155e-13
9 7 8 -1.106161137801723253721382730448093332488495402986513196395896897988882016431995e-11
9 7 9 2.065057816108550607005672908485879401708832175146092830914896069716271002094619e-11
9 7 10 1.484513307366027694655641901551350029802090483401700469497159143681029508862207e-12
9 7 11 -3.716471987954915877884240512933789065418801350869811797582166850305744957436402e-13
9 7 12 3.998793976040327071127021041232157150106358707470716190876790906633030683350181e-12
9 7 13 -3.79924842299240671847913366332439214264096886872160507342485558608644609977452e-12
9 7 14 1.479566432883348347426555102738430742988951385179020315412057131076946208302137e-11
9 7 15 -1.222436028997448650330596918889075562556856335926313070271514663172586670377414e-11
9 7 16 5.66613024590212172807357170692210976679396373595484924718815423921201030024166e-14
9 7 17 -2.240544990390763847444701979240114154675943458946745390406257401828650812346907e-13
9 7 18 -2.20960677338549058286113527665761030033108811408624197666105056762349545536796e-13
9 7 19 8.19644067909380557117229897916106945849971383887857275545835489463366468517953e-13
9 7 20 -3.55619674791307200834290962073826299912740202003066320426611438385195727081171e-12
9 7 21 1.02753120933750822760794855154577056201095902255835889907111716355340069458757e-12
9 7 22 3.077265632305077517097664572380295126017799297514904235335298802843360170464384e-12
9 7 23 1.867716592149381401067009701033416047904414272780820057167937331579891445615645e-11
9 7 24 -1.353272006353061828233422051665301346483826554272331637692781893202228300704038e-11
9 7 25 -7.664002743093077908242870303290484086852082550019295371835406561350004222806527e-12
9 7 26 -5.624142332780242996362355638296231461614739726975115036598810412292262442587399e-12
9 7 27 2.346877246000496039296813053073191355375641142240849650381373197790728501042434e-11
9 7 28 9.568882170859017569791585799252530110850071462503771324164230006107504846410479e-12
9 7 29 1.963257263734586672589140151525526265471631137385972193236631460469014531735067e-11
9 7 30 -6.246748511318703043270004118000877533136448551497197654467139698045474573398913e-12
9 7 31 -1.086648328481591488925221470256197906297080777781217749875336494015848477848008e-11
9 7 32 -3.513273620089605935549240605129798311348188307161745100623845294319765396908312e-12
9 7 33 -1.166168287970686083350978336031239959080006558521892361881884917743220692538721e-11
9 7 34 3.001002715256461358956445261635945998810691782081381378380672655478253032748423e-13
9 7 35 1.487298319844776299618826583528924484028799072418633895495235142402680125041804e-12
9 7 36 1.575567053531708622802564338290687094007364242733458353940690556708568933858928e-12
9 7 37 2.112191455337130866692145853070485841719215929896538657047170441323730023387892e-12
9 7 38 1.490307571365826756078494221445114501824684982410830433466181483450892792542139e-12
9 7 39 -2.081123310511728811985611066273908915839643975638642651416443022772125248835781e-11
9 7 40 2.816872980100063160233517356749204989870854040441925456924077697190550460177131e-11
9 7 41 -2.802930347363308554685054392766997400630926661183523968698288577621199910162971e-11
9 7 42 -1.143996770694156051946745438657255800118898035087047944515676604941577483298106e-11
9 7 43 6.679039777155342861214624786724075462879920499992842472613602815344778895821026e-12
9 7 44 9.356521301329740633411375495476076979438227679791741746874312976560593828991739e-12
9 7 45 -2.890865393451546443884485523925411393986713412557551273926101523698355305895586e-13
9 7 46 -3.212907529920416818933134463206807785584690859727408081957250041698579741883644e-13
9 7 47 -1.329323032928018750112590858988930715299948833004125759472776871391798338000655e-12
9 7 48 -2.031360790999771645671663887252173804026909740120772222807078491445734225085821e-12
9 7 49 -9.857640131957411358351707143860416367786534647660328141452403760610566330651404e-14
9 8 8 1.50352185399483634220403603925888374895998061222413873867802124160245037194496e-11
9 8 9 -3.003364790622520774792317054695449739829758324110914632178246367128695874468751e-11
9 8 10 3.568569382031216969684339550261385944181533809882964703154756930515130600974373e-12
9 8 11 -2.560445200565439072323841499048871097882312728029351329606559282563875132470988e-14
9 8 12 -4.825541051938378366392658896651326414675462910327763962140735070462480906728499e-12
9 8 13 5.691921755176150900704774359433432447736372639992764372520853397278756857052623e-12
9 8 14 -1.653607289019105176248197520515006318016160085964116041161245182013808643218296e-11
9 8 15 -9.08663069977129757301455021758467484719367295054316285828817352502102770857715e-13
9 8 16 6.668541093783637834053783283319365971690424176827487248121090570250436989964759e-15
9 8 17 3.103234945437095044316510869683737742575030227027856005082375000531554769860527e-13
9 8 18 -1.511038682766430136934978083059272960000592134484890702294681529626951498271831e-13
9 8 19 -7.931134880453855700466587598200956777286227526459992925048675952731223652121341e-13
9 8 20 2.755115178849601989437868433855667650008208618754108265903120022528984132277622e-12
9 8 21 1.488050859943875917889135731342410003561137586808814454744513549010693048238204e-12
9 8 22 5.200338215893141635622524511858463893671647689672329149610722507506686707432025e-12
9 8 23 -3.335041829574104327320443232074864369335646314797723077037864014363884519150919e-11
9 8 24 1.312833232663686773744456462401299688113227055664439476572725813209712217302219e-12
9 8 25 2.40927607228062032337833890970485920028284934209168494873058193721921452947377e-11
9 8 26 6.08510136891933876738960196918716753790106938970210373468582838480690154280584e-11
9 8 27 -3.085815355600105168645210860786573777219993927024232470673525941397743656698875e-11
9 8 28 -2.842296269860807098938453026088707399717356862990296489910937118194245826566728e-11
9 8 29 -1.091383248212733863035867394894410502124166077238533102792162817718591142392951e-10
9 8 30 8.732300592704487335082337987902105858823057527161107952357919987665389695127919e-12
9 8 31 9.051763153318163014714954988268831685652602297096754845085848315040061627370218e-12
9 8 32 4.320328479197638098153301326557510333657581915111784625817823866196517265768039e-12
9 8 33 4.887288619234349405878866888277770274426617160528181216102887545940402715379386e-11
9 8 34 -6.381542926833655047479952195673284215604157587061607687918649095178839646516669e-13
9 8 35 -8.762366568514566969464080018927531873308191952667990891484498160959907498938985e-13
9 8 36 -7.56896558920639384559401257188920365645202543943648842128570151923944843275714e-13
9 8 37 -4.228337282845239828908454500392912955343852466603087906873611363031167463368852e-12
9 8 38 -1.125094065986232535939938350759984006479629487970840770458293775709404417348175e-11
9 8 39 6.465282040238480251760830410803091251164581783099924554325884419345623392051875e-11
9 8 40 -6.84566901545173905659801034616319442700545378363110504167636966355262422506232e-11
9 8 41 4.255081751818880326317148365133119886504182080032802595030341648694728323187999e-11
9 8 42 2.245465439539767682584495610471488818943560899623261598267705721085821909076694e-11
9 8 43 -9.787407869952315188933476657566725137792841418605470065866664722219015170787569e-12
9 8 44 -6.80070002399269165771980666523444530353041897601841904650356353492812415499365e-12
9 8 45 -1.635015359623090517953810713354104116948807053180047190267626676569934799252071e-11
9 8 46 6.434257302216267024792114206910758034879437525398133564898037654222709574253615e-13
9 8 47 6.751126232581311741540492734223572914406867936390317790604098022552464361982081e-13
9 8 48 1.122060515295390733956252443242938488534620891340002476385740291596525604398445e-12
9 8 49 2.229489170991528060110297412601373616153196060908326556662296952328135652137793e-12
9 9 9 1.454964314707602203568401668245349301791905329196360136769759574486492868052976e-12
9 9 10 -4.056098537443626381209673527525817809233208605619014505762307490340937581484544e-12
9 9 11 -2.409157566590329641796197915067071186032802516143797890663513551942077000479731e-14
9 9 12 -2.313661806088078930795161706906134865160955950268450443920717707759660919004754e-14
9 9 13 -8.49924682570751279463976860150411676492247453965699151078564289373366051417292e-13
9 9 14 1.581849754865078467013273347873311140155061374490252747713778989494036241604399e-12
9 9 15 6.17543302730672363926279966033047252467607699664589568924025211117778017143813e-12
9 9 16 5.12665618187148558640292905091853704963358332682151130280879091297001550828656e-15
9 9 17 2.785767655294703156835895627705715330801983660710450024199611753122788032895814e-14
9 9 18 4.428738236049929208414557772995972095470322531993948268633671226881887913766733e-14
9 9 19 2.382357774948151866352824467413858851055050849661296314643027293831302141191576e-13
9 9 20 -3.014930723894477354211422427882237608769375174045729452463846482148934752387054e-13
9 9 21 -5.764212346958039086307199323983423254542749042631088984150237666189886061813784e-13
9 9 22 -3.450064722842523618018870192534329293064904736208421742733357300393780592099805e-12
9 9 23 8.823691084614383824541371741894142093529125960919635173767522818587641745789373e-12
9 9 24 5.641742862746188193822028630027300650376295980189155670993891467065574693748764e-12
9 9 25 -1.625563384949458074152882744409248181309397687476833917791794860579438387057223e-11
9 9 26 -3.047902714575645347543556329398586451083015638166572868012054026152233061820552e-11
9 9 27 6.127840774406475682460153676800939652951596435248414830176035670735689626070174e-12
9 9 28 2.207610134892635845655332759495063950316227556689159119545168070325486391907599e-11
9 9 29 5.472138394922231012703116261743198529587648906176364279999326167205179144555128e-11
9 9 30 -6.202274106250773304867468233790506278401453332474187594440462105864176296612621e-13
9 9 31 -4.085220113154414731435620745941915273384210377382355056665295385655359210871174e-12
9 9 32 -7.120213997898429898993333758232775698141067254038073340951143563976247552683004e-12
9 9 33 -2.668134817936041342565104812525861987830530484938108289348284141452297899566082e-11
9 9 34 -3.283852519900696802940061139587297265468715730450111658362635570022216656054844e-14
9 9 35 2.338355425505097776478664210380527840548587782153167673908903125016911973048874e-13
9 9 36 6.094420330500221897476375858058880090639199234967838973505018570699213156676149e-13
9 9 37 2.194733844725744609947467313220593294364380370168359140222754798676947889542551e-12
9 9 38 5.420058198653592128195844839479270026995340209332826717671439169990489261951631e-12
9 9 39 -2.213557286319747967393899141208435791717405018445376057057126077194669464194909e-11
9 9 40 2.641944261217528147972904199516038294633672683750484931104516972175234514788369e-11
9 9 41 -8.36405003473087837752162737157763098363922080443507433977919939067901571392013e-12
9 9 42 -2.369935899443288103764998860199933971147560771775078024309314399001293012713773e-11
9 9 43 7.409147273530122093889027860111585358774999997342211116748347796025849476907863e-13
9 9 44 4.902478188394261688540472333671378227501956174450299304291514720550897155008094e-12
9 9 45 2.210880478566513682124292337529155286697737588093255213393955196314329824045095e-11
9 9 46 3.899620439356787442345486785440998484314235675755634349298045700517679820544859e-14
9 9 47 -3.003886934376292936312591205617564625380452993674390900684140064084367603868832e-13
9 9 48 -6.071374850038237692213527994231185100866996539792306788544320296005870739035897e-13
9 9 49 -2.437979392590549983404007235431117824668492692720494657115353718925053190600761e-12
9 10 10 4.574901469504570987180173526249966921132383767351894772965809406690318288947929e-12
9 10 11 -3.182070855151881435879270217053374992949597572003191943509354456716674745618521e-14
9 10 12 7.441579556896609188842463704893215944227016608650473591015596234829351227783032e-13
9 10 13 -1.429442191990536300495589043987038110640515489806478080130678389749868045608073e-13
9 10 14 -2.666094413080504903123357320765098968386773231243858602492919580680436147380165e-12
9 10 15 -1.30549883237108088142434692674875106647527984276383432216656617186943898734926e-11
9 10 16 5.265545640733402479862814172536824174906021140216359168597835765452091291891491e-15
9 10 17 -1.951764269503293480396129015956204880883588596868504162439970472231095234881896e-13
9 10 18 6.246488482261012945730217792957245404306532891736004816556465761474053995675601e-14
9 10 19 1.053429594703780452096475984115358248326372559628405422929994456247643626412476e-13
9 10 20 5.225298590013033820652523162448375605344631649939961968264160146573595925361992e-13
9 10 21 1.180060174823516466180865500344407759940252121046478427057173673715994700968642e-12
9 10 22 8.815068894860983528423072246602036214600264040600853836047490378824261209456635e-12
9 10 23 -1.720696317301006725801247639789557878226943969623492377093864588538791362787635e-11
9 10 24 -1.969886156007503957901208638360954707461186764395735490801289809218249219813936e-11
9 10 25 4.12892195478341684358759237743243401136485774669329181883551378526730197356945e-11
9 10 26 8.014078937651181586401135423641643287522291709410685085823731198711556075258933e-11
9 10 27 -1.235514110562052216143225102608773212550303859436141341623243613044150378769582e-11
9 10 28 -5.718808901818842895129764504762292230923950671585019885604985651763620719996406e-11
9 10 29 -1.256861505676216574279922507678763478727967095871888852534863578154327340998562e-10
9 10 30 1.264863724735189853185264345061255562570588753907521473069082070504081704924484e-13
9 10 31 9.802872822238474108447880226565313498308171458794189161799135546564829946751536e-12
9 10 32 2.043220901742400291277982213661666143419274544946776577267739043563646820472297e-11
9 10 33 6.5111120620733943776510534961123797750732277065941239906751282381840872691632e-11
9 10 34 2.951158884082473834562463505206671694712157490696488186225145822981306901949541e-13
9 10 35 -5.522483643839492936276568785005323295422045425298087751291164618652316343500902e-13
9 10 36 -1.949404216813756884584976298772231841677089127286037131657222729038962378755571e-12
9 10 37 -4.788701507494245060519164649407591045567611859550836589678417108586009932826341e-12
9 10 38 -1.363278694956778024758434934231135243605914692113619959422393519070353238185899e-11
9 10 39 5.485087588521161492632116086413994391394356866367058504582690113935076164575447e-11
9 10 40 -6.504486757176573400927637915749928702435474709138562074363489506405878407337071e-11
9 10 41 1.816098551857504682658053066897651044462089705264453794895932853432852190925137e-11
9 10 42 6.0264862696164810575745590889268660122028145000209685203805185772236837216826e-11
9 10 43 -4.66115492755418737196734934295833070432429875049585445861456547853087807935393e-13
9 10 44 -1.250043972739533304804494278922567808270951315770113734596902236217599640047363e-11
9 10 45 -5.854824946213468433490825799555152156375453598996392692819192147157936614632463e-11
9 10 46 -3.163422117769017626330941311371138475384437770847307252881498294428403397005125e-13
9 10 47 8.457617603061594486082349299209645007878658655699241827038202880152205758149285e-13
9 10 48 1.729906284822698711152796814760664927875962114830147533805615074463319931202033e-12
9 10 49 6.134291211946697388432334131944576639899227574424130690165577720740124715874395e-12
9 11 11 8.134589870944503998013905167774762296464731346329890287909994946183428963210834e-14
9 11 12 -5.876599841084251011535730499011516021491893592078591274123661154537239438440838e-13
9 11 13 2.305938550221328464379497606317284985276304099968307734293319007843364918136779e-13
9 11 14 -1.023783334601866310407949461868057424993333760484202104782821204228243391791971e-13
9 11 15 4.907189542861883269585361061597940901930162326677509657174577094725811114162179e-12
9 11 16 -1.526461690634813010423554001949919164872285487782544648798441538213634502863797e-14
9 11 17 1.120934785295393364403050320308508770345245326361282133989594503326382765538356e-13
9 11 18 5.805662932215235519247597178570503358385437668739561331686413326192650802989221e-14
9 11 19 -2.720769629373298122671669871216093562480456644318186174947895442046917077781001e-13
9 11 20 1.400878695269712792637676800798034887561935314226278019009668052495702444423449e-13
9 11 21 -3.187660616075140607350266224947391176504087104741950881658521755058044491136142e-13
9 11 22 -4.105960100654203677977950225386738991661627435274196349013963394979095443979887e-12
9 11 23 8.667382252555242481128988183444629613613898811430110813254664397384174616609514e-12
9 11 24 1.305245916130933605756040088198403017969555392215763405612964228957423197758532e-11
9 11 25 -2.548280241875144388224625811114970870984993345530722199950166633103260377143297e-11
9 11 26 -4.736281872891196193094480731614189811581990309004808076166355198655339512137012e-11
9 11 27 6.901328579100366984781763540535059844269326697163424834071206494649190244181829e-12
9 11 28 3.390991619062218462582564512054041381423999311144070024995182814158434732743987e-11
9 11 29 6.60494166835448682037762365047013193804430134261594473607046410791545031607424e-11
9 11 30 -1.022707193309131867964819151648452121480952564173445755883224629672094284149609e-14
9 11 31 -5.37009104107515467984904884431525533310405236143366486097148355069099443048183e-12
9 11 32 -1.218610304385001771186726622782116294577590065548481656544576356676443790668737e-11
9 11 33 -3.33800664408728090670208156159368879577323863583378216625770811791906297647868e-11
9 11 34 -1.584138147494455084871955743377061224246962758699714095843296375017563934211248e-13
9 11 35 2.589073986838943390909126819386970736758626220564095097909989981334954029793864e-13
9 11 36 1.134777718691886932713537124633710388679292136539396593395860016162255878681227e-12
9 11 37 1.918781942788019350861012826746968095457794955100862505758133998332311130170883e-12
9 11 38 6.869487508270561389721564507577729695109513562666616874823692829662000298232038e-12
9 11 39 -3.003343063989390720147794416652241145180918662633633250341106302209949571216869e-11
9 11 40 3.65304435684221936811694458693647926306186273746722199853988288232177816383798e-11
9 11 41 -9.523115543030822397892220956111230287976835877889523580115775410898640469271748e-12
9 11 42 -3.506800366349234637851857596882502856833144011762967165795468863616762011888894e-11
9 11 43 8.77657066967628968196715363248955350691040604096828141228908445275129349033394e-14
9 11 44 7.044012795519573858283550897496555213229619334930134777078831453248242109852141e-12
9 11 45 3.253385638208437223962895372055025726678027354524567436441991911828851924685058e-11
9 11 46 1.816017584611255494353012549242927313792140218294766821631505964645059511909468e-13
9 11 47 -4.404064918932258166483870787961344117401317330770983503185787222110863373012503e-13
9 11 48 -1.018539190873771923243740222025819126431965643281470366081827989572291362411274e-12
9 11 49 -3.145506146068575438106353287227250695667861404765756072259910752790593800019117e-12
9 12 12 4.826541779408588375165695742220568222577526491558287681068688324303778681522618e-13
9 12 13 -3.902548301673562160964522284387776534782371137075645364975249500393890197571154e-13
9 12 14 -3.072526114550207475986953941560761446980858055725140442303096795006953193357595e-12
9 12 15 2.214759078760336271517969079684933294274349831771616373752970853280635783972162e-12
9 12 16 -6.404608947802334514422738177644984585789905663674959125981252695848983747861807e-16
9 12 17 -1.208827183995928877927818969361192246231951711525215486314086599253519696331443e-13
9 12 18 2.157118476342557275409094227610666345216715426245149449504860690786449033395298e-14
9 12 19 2.257056413335938722160494042354576622143168941077161032038492772750803239562869e-13
9 12 20 6.881560480764582849343270928161505891512990056227176958954211251129107593104998e-13
9 12 21 -2.25032770888600825889396873742895223582793235467070914627737358940311243283348e-13
9 12 22 -1.2932268400581964076964219604868073321162027707299911975338011144181752322427e-12
9 12 23 -1.276395401045024763603088004372894189074464094944945233525326132027545461017298e-12
9 12 24 -4.007206303077643202702565143223262604710922192302399980725275876724822081780109e-12
9 12 25 7.818432905139681808869447244689649468550815613879691171554482336329494298378314e-12
9 12 26 1.557671591831294753569941896287807079250776151472896124536339399857429392798491e-11
9 12 27 -3.768010603114602051162549320681345994315936162767381384291322030802572625455426e-12
9 12 28 -1.312044773449878989638140746036289257838954612400402258282486010969829603052219e-11
9 12 29 -2.631446087694174364814379326447926188436275597680505421138244139798055432092684e-11
9 12 30 -1.497559140541445395729142076860640279635838509416060734569800411085362171770985e-13
9 12 31 4.279135853237558514384737910356754670948648795265273604543853354342553296474236e-12
9 12 32 6.321798638604396902910721125280680883427455330527459272402000516765630069247109e-12
9 12 33 1.165959068940371543350890752819336872871166728332503927667027900905034850254683e-11
9 12 34 1.809857197025622812249129169349158651233726532837019381255766150827377319805062e-13
9 12 35 -4.083257650254054726174053967105115735925903797896338406554816096884149946842114e-13
9 12 36 -1.020433346246460833252279629901323314945076763022097070387661947062949838202778e-12
9 12 37 -1.033699502904422512255953847909433048974965035990339428878732381495994538427515e-12
9 12 38 -1.49538366414769326259133209426273246152167103783078833295298550390180194704565e-12
9 12 39 1.056482424328310785615926660303932253359564842557181052676900516141987592508604e-11
9 12 40 -1.538007298372570526463082611377324875850009045414264684818980782585535203913544e-11
9 12 41 6.8644958295056709227434431568276029104235215847281754760449834242251143541456e-12
9 12 42 1.633622030017597383931668605938554102353572727361668968021195064956278179291549e-11
9 12 43 -3.703967007525193474217609152627062612176597857147636241033484639448093639028171e-13
9 12 44 -5.802859013504385032501857421641883032379736488824866636512944483403125251307861e-12
9 12 45 -8.256987992843570338537727606452106217609197779286287659370456835090878500546512e-12
9 12 46 -1.495481709476766961136307658383388224975171394552308528725428668922833793022672e-13
9 12 47 6.037733143313530807255460704380966535871125654563938516170976472172649394661179e-13
9 12 48 1.121441938618412658145064288175313239913145938787588788821225694677111254004479e-12
9 12 49 6.24225914435091674600461909096533429583582631777734701676210514830900801670254e-13
9 13 13 2.96314451155577795341493280699266342268222742293680518519491975555095864105739e-13
9 13 14 1.861005256919642255612485773246232779476396750279771082908100621259761691006928e-13
9 13 15 -3.10653384671173030572797139904774205691564602605546298161163858467884398633452e-12
9 13 16 2.781341457188448404261670895625402263418477672412188280090792832830233918874094e-16
9 13 17 -5.694874784341724426101632039566820465447627981080413270257983986355628403024338e-15
9 13 18 -1.358065162003151515579798906957880051246197930715741495419610181670507939880302e-14
9 13 19 -2.19410883278136719523325553169084326902912414210169464417264659227710184057721e-13
9 13 20 -1.899902239684367665451883586893518454095069925517038785582733876893242272061465e-14
9 13 21 4.731024011639664244057657832983187333251270710066893095747397824132388344481756e-13
9 13 22 2.118900707036412013711111568054227244934677615783424478881338689216660967686685e-12
9 13 23 -3.292899115062581696808905441466398417152877412867493895688141822122456864553528e-12
9 13 24 -4.619084274169086220321771639451991693544340077721150958587831958493536991545281e-12
9 13 25 6.869911066971899255404057771359006762974583899140085780576845347036128383110038e-12
9 13 26 1.721186227099274393466002271198304705839443347444127815173635332237598370482561e-11
9 13 27 -2.780848424419263947321916655698807926224657922129630002440420457018359136677102e-13
9 13 28 -9.675628687775291905076591129140324730471641921957955619143333063174586561544374e-12
9 13 29 -2.367637610246578239208253698447968450457330497675503106241361872354911614887924e-11
9 13 30 -3.701138505971987904882562864397586564183016608361424244394386266866600960779465e-13
9 13 31 2.289898422070038224883267283025044509246344386746722076797992464446527825626614e-13
9 13 32 2.234728214845358237560189446726700008585798995721556369327419512406454687024274e-12
9 13 33 1.277760299051964720021643325378351086234787740939693627817177592922017356959682e-11
9 13 34 3.993063233917759151060492679344954765080835017747393352040946420184741632142121e-14
9 13 35 1.368328233817401348209664207013410692580155896876079603240053657192100795116842e-13
9 13 36 1.319566631857090390816300437067385014913491160337400873527404933110009052505356e-13
9 13 37 -1.1400267847111198890193584601464165331273057722103872075468754172537133235762e-12
9 13 38 -3.18967305261372775213598756020368180641769345004533908871834792687167612621016e-12
9 13 39 1.13926852291360514047608378287792267247134346612212738629571808453655271873031e-11
9 13 40 -1.154219937562377319171509549980638220731275151572617197141824692691862447776884e-11
9 13 41 1.493576013666049262306205957758141700042359094309392507335578127526436472046467e-12
9 13 42 7.983248510982453508896551461920999513308422335229892809983728285836712968703577e-12
9 13 43 2.690173441446046889548431832849248009445321395133161045131143349185780102307254e-13
9 13 44 -6.00424286050072636099434355117136937746711102383936498577545455818021574970563e-14
9 13 45 -1.084026829556827610525473347172077631625084588638518971756820546126265827685863e-11
9 13 46 -4.056692295942502206182961893084062244954917914463418094126018219982294985074931e-14
9 13 47 -1.485981380222176602001415384934675814557396861608253632855133741425219851880738e-13
9 13 48 -2.797510457572693091920161769057548080954501099008185794560687288772607686375954e-13
9 13 49 1.364236684612929002410716048177357377664015695316985928881744399142373099883553e-12
9 14 14 2.788352786729077531097481408870459793456270213697232059814542926028980488697507e-12
9 14 15 -4.527259153749253494042491294057174767882416911516879998106630172622318881200211e-12
9 14 16 -7.114462225808511173295535819757540729513553586801517029963543366780669852175856e-16
9 14 17 8.951420360521679218866740383034274393664353681647622737115980586426964975577666e-15
9 14 18 -4.543104528786503003030550329663706663174260552988767131653990052042227833240883e-14
9 14 19 1.23744753628423105516762256360568293527344107309419986873865215578028495736013e-13
9 14 20 -6.773524957512043008180288044602443448639560266915849844705415955372944153801364e-13
9 14 21 2.617364855223835223453906055595939933333349238815536467130274657967841005696342e-13
9 14 22 3.273229209626285014990549539700711530040741823127077043729519203777290718154094e-12
9 14 23 -6.883742970618924270089802814655760482195165641815504478068169391117546165394512e-12
9 14 24 -3.344150902984400288406847278186201642196175971803664347837465337773417433489554e-12
9 14 25 7.255394062516148892611188534937586738658221411086317825435416673599696007082536e-12
9 14 26 1.965828038617106182417237404962567827475373633939732708494925449779118939845943e-11
9 14 27 7.689578207829736873516015825582402077584584605241751987587580664132732931087317e-13
9 14 28 -1.018076050897436663768013569658118007545653043587553531573903977468171892172333e-11
9 14 29 -2.768772266755306958639592875778980425881150032004619009350785590294117578140608e-11
9 14 30 -6.9003928155093255882011911824911674979766444123471974462884097983886671955213e-13
9 14 31 -8.453814847779381057635945891634317747355865128999433772626673885041717189354526e-13
9 14 32 2.344292164737690482500099196184775750442760830830640756489961877698878381698564e-12
9 14 33 1.16765968567676242534593100576022895378404502279033632158536960857089003485943e-11
9 14 34 5.851692055983467201214896783018296943541507676498083016778681480205113621375841e-14
9 14 35 3.344231580122637106728035000303470190126341794494910479766849277556823942124571e-13
9 14 36 1.162405034205741059793888629230899310580622329315458871760290681244560402768204e-13
9 14 37 -1.104370685520787424684383057869908837395153675507814973828941996510885651718125e-13
9 14 38 -2.666111991226289731286107179253158194131289982103288485434243023734122582580187e-12
9 14 39 1.72994816963848457924804618548029021441252152066755628999109329123847508311784e-11
9 14 40 -1.710864427027059084649817023081413040302915396203287459943377378958420824746606e-11
9 14 41 2.124834501082874362176753060612622708514463951455401580070484827985099254480906e-12
9 14 42 1.110904021047052530564109213351427779090556211057717678216827557051747828354656e-11
9 14 43 3.411840706592646610249737940269427119772745809659193173627119205440675422705975e-13
9 14 44 2.202699159146137191754551138781199785609223094948970806941716906757675499766955e-13
9 14 45 -1.137070469117029133651809272979272877621115464880443398872422937684789029258198e-11
9 14 46 -4.459304338211248967093765166078634493974817183387118873241109528386322650704607e-14
9 14 47 -2.846936707923738995394299082548154887504409445919667056673445232802058066462821e-13
9 14 48 -2.5661899001165946493417925617692251131216698933828089681963123628259456747971e-13
9 14 49 8.827796955709231232220687431653974343728140401725035806683360045459292294470153e-13
9 15 15 1.755716370797620742926894531311667450194952045166978856312132378730256104242989e-12
9 15 16 -2.593203359972424275733248102778509673630275438209959238750502736560325814375197e-17
9 15 17 2.589736006488898342158978725639218444101652262727161459280759662057792150464404e-15
9 15 18 -2.264002714241444462727646720345038376823067695116528092885925873342454170707482e-14
9 15 19 1.770505985580847039538865585098413811991901128931000749310240415908617220994723e-14
9 15 20 -1.162450119949440103047165795384798803569896235302672916820824367317632859995416e-14
9 15 21 -3.347344527600300901121005915842940070988596837776855896975586260120215499103667e-13
9 15 22 -1.095100535571795688848978607262284113027053754725190942908535843528517760512369e-12
9 15 23 5.181604593774055245974071177969809068134450967037206608707750742053619473903233e-12
9 15 24 2.478692137255498123278112621757036673342002183697491190406623279728656546437348e-12
9 15 25 -6.96661153632710228469230566696100131671304092030706511376210377091515773107889e-12
9 15 26 -1.654470187588719640438397046491032762150169301719016789878614450388112570949563e-11
9 15 27 9.620386365238803272077225829219886331547915007312534198924936867458622722361227e-13
9 15 28 1.125441802341446109607616254258012714141614176743501573051745292273910433980911e-11
9 15 29 2.545438133703437202395533755542295045480408289120316670149273774064487701571753e-11
9 15 30 2.494026555965028528502253778971623976337013718511519916582242059673328497921814e-13
9 15 31 -1.499108203587471910468770300597186753881752051934076638586686024821300261967022e-12
9 15 32 -3.912906941007319756120665310664446345464783173570260377255510894632444733954738e-12
9 15 33 -1.233489113578387716478484431565347202930015733425108884102541796881251206864356e-11
9 15 34 -4.186411853880027601337733344467522151988512221833889855539404905379735791791694e-14
9 15 35 3.075257701727591271852612389672250495291645697244297322731739279136113257748671e-14
9 15 36 2.948098236010961830963099361681686617544955221581267946622503237987633336657714e-13
9 15 37 1.233291152177632068252295285351003883184434126237711682318841101665294853670035e-12
9 15 38 2.798757452810944869567341031955358641397986902582543610306643347953914442945227e-12
9 15 39 -1.298046433786669705241634233647564294790949428126510793240989217475191179823335e-11
9 15 40 1.440695574483467498793911090437305627147968076997598894618257259218938990738099e-11
9 15 41 -3.173114386856007916404662773313481159255238912307602604342590802633730523600532e-12
9 15 42 -1.158750808584427251822795359082238358714459088706933709904139780239961965492836e-11
9 15 43 2.437423394202466809142915561515954275945297053952244503972910882919045476055369e-14
9 15 44 1.779087834702625981941483528394820009567678964154489960770161406214982154817163e-12
9 15 45 1.040340380925663188173246596078454639431776727610464616354574287046802926314841e-11
9 15 46 3.085656211798549434306989639254267639609090418907651550101184729564121478551287e-14
9 15 47 -5.237874900755409514664209607540190340991517314207655241787691623725261363799629e-14
9 15 48 -1.496580887112028092703018482523307141841218977830892165736036916823068580679486e-13
9 15 49 -1.343447967525055109764272289696140483229780439096070856368741422028707235831964e-12
9 16 16 2.309722940285353927670710594615563169188775903251759695038680399360832235022163e-15
9 16 17 -1.327039437306088870446358826489006185668980858853683704596820081436209104559339e-14
9 16 18 5.515643020566171150696768331368013836819340418318850735846136038137806892427393e-14
9 16 19 -1.385985574410638926402905690795999528222000812970795763470958858332159088061896e-13
9 16 20 -2.131019752524005983681414501694262457073403154011861313088322127944591657473146e-14
9 16 21 1.213290877891691148233639840225762397828253286306722169242761573035463560585961e-13
9 16 22 2.904239424035086925026158346094082303541894854047076039146200435306683231158028e-13
9 16 23 1.149656979228620087838270540483832104672297301929934452714553394456632251485815e-12
9 16 24 9.435442303276066462930364991628413080110849003419975225603170572276978861105035e-12
9 16 25 -1.449993466142523664603105048072430499356713566223541019529908976896347841931932e-11
9 16 26 -2.69341652518582786306703918266922219593420765520479106063262049362627232815932e-11
9 16 27 5.763777472164208918383112735956851661569823039796536981073144885715514285943148e-12
9 16 28 1.983311878942223635707598133654185253589186964090914717910629822433594804805209e-11
9 16 29 3.818313060773201730326571639028930909772724280310816998212144792511810859139065e-11
9 16 30 -7.160585838751579235392078725565634808417832208218144638944841916107867392221448e-13
9 16 31 -5.061850146137391611391549602110598759843561837034673586104376479643037186767436e-12
9 16 32 -7.070253501649326278022777711050092280392055695313765221994700624543635342316151e-12
9 16 33 -1.542574239372696985171811620379756634773158902630234034498872177699945098402143e-11
9 16 34 -1.799670672512389417594215102140814758841372469954645258198724360885440926479232e-14
9 16 35 4.89433231583262425867338602191324414750057021066099222702619570544816746630126e-13
9 16 36 8.0847653785866664655218914345343380250318292435883984254348731772767182070987e-13
9 16 37 1.35192789132847724789790886973775610666625551119672613683159981042132417038971e-12
9 16 38 2.197570566941959619956774948240548302518545571677437690285222793214002615694489e-12
9 16 39 -1.272029278626262928751638643833973654293882064100955009684449496226482198539973e-11
9 16 40 1.790832760137038415317258271224133051706232279377953081975839765807051615511453e-11
9 16 41 -7.350146588826956822279815303487000366640165769948775655061233302257523180146406e-12
9 16 42 -1.901111479495822715784413876528195622923950656537046561942336647880316446352023e-11
9 16 43 1.045984692785244148563837693294647670764013728835711101788849291087281460592173e-12
9 16 44 5.374295546689177259226339641990640579504491025109338919795754218980540396125363e-12
9 16 45 1.263947801388793587450613592324719788111022084372799705014569068618863772985907e-11
9 16 46 -8.922673619681337237718384743172285406788025367334776109158294438320140460294203e-15
9 16 47 -5.202030641342695126674441892433531308695043711884119868422527266624468085045368e-13
9 16 48 -7.986023858134852352569277271535603961292477909921138178807466751117389936240332e-13
9 16 49 -1.244046286580980927282766100767062005372479902678620387035451869911569936273057e-12
9 17 17 3.034079097353717171305734214655228692433638254153452802260159850157283492473968e-14
9 17 18 -1.37790033839741815184844171437735532196367280304015004327131264147866906108112e-13
9 17 19 1.3904957160070087469060415680678095867732144111488649789412961551002817897771e-13
9 17 20 -3.158092827647158922599898620216221072153625833684577229157841011990434641059621e-13
9 17 21 5.088398509722189532362795031359367334670500683829925027710335304174939390490518e-13
9 17 22 -3.632315636601463395466575652481469702243525164141846270060922180134045636485817e-13
9 17 23 -2.183275326320548813221832994126556336718310336670605749419301910066045390199607e-12
9 17 24 4.549473772603288897066945450600606635351777547851363169623536555365123692345981e-12
9 17 25 -4.905414902191636944167879691032150719471356503406069468526469704541953611362345e-12
9 17 26 -7.177818751908324354383268221731749469838447770020231454597234032671815138203234e-12
9 17 27 2.607252009190692621313259151910242920695303518520579981015660100300848529699199e-12
9 17 28 5.337330818553628391166961338576272196273497875327926062285696966422252848983736e-12
9 17 29 8.61900383018968037586592137126919684302255243280601815636304458948614614784636e-12
9 17 30 -4.452574534002629978221281698197134556311689232314129440329502599296133463969719e-13
9 17 31 -1.846327767077075472604613015583314079500434847576644251142832616276282873558098e-12
9 17 32 -1.854991131136550831751902265404910994035903526108171152978793393827620603137397e-12
9 17 33 -3.733349352072602264032280242404996327550582287352387629483751616093604998454873e-12
9 17 34 -3.447771998881449212550588492773711261624273652660341292150868672177105330502891e-14
9 17 35 3.724238622936189218278516276267431453442246224772828668680828674756628083108355e-13
9 17 36 2.288096355538112647030251672666909830589210483971018308483934254728899975629246e-13
9 17 37 1.373838607823002039469742924634540011326993102604945142586137682509128207034565e-13
9 17 38 -2.350775853928667899448130430718501085331600607442420835422698751515369813160049e-13
9 17 39 -1.462053480845679611089162473805376918826722300321916787232814970892638063751181e-12
9 17 40 3.635889287733512900219839017989082776824598281601284357182729331267119877124651e-12
9 17 41 -2.454109336450489397641936040128761945338589627816270058452120159614839895536199e-12
9 17 42 -5.511487727087775138858097314309930498995881420879421921945504052744484508220312e-12
9 17 43 4.55587108384055728741065940746526084691432924965186692248152525846181003627947e-13
9 17 44 2.101250862727248884167552120155100144693264150251988733807805450346486486986351e-12
9 17 45 4.132990779614871322778392083093833912583553847055105855377200616843393936167588e-12
9 17 46 3.222417987901932409369753053941918505785736249257491461099881865594078872692747e-14
9 17 47 -4.250845737519327701845717417587318087404972796214505691521999932060502659839504e-13
9 17 48 -1.648490321391869665985676077442020810013644181805157057634266921742884145112942e-13
9 17 49 1.908196317458442099937182618515038688067462701646224576007466993886054821822216e-14
9 18 18 7.715590302037451296696151881505498757537171006871475776656128402358850825567168e-14
9 18 19 -1.7399186231035404441112726169032880806381965662827823038796871258442364874458e-13
9 18 20 -3.262505009830254502752756135942105705786738307937569137489051137757267674932885e-14
9 18 21 2.885956435662751513564872230563287983055611829693649844949456497861953907535454e-14
9 18 22 -9.22945552218493064239210530850523293728001029395334466574650479383064876105364e-14
9 18 23 -8.148922692210367149455964228740878565192331493003934231192530971256210727843664e-13
9 18 24 8.651308587435861664621918777439860556358709960557889481853564513812147363656598e-13
9 18 25 -6.644141754067402636120602898644188662730440502966844102225387757711052505374293e-13
9 18 26 -4.384632454508888683423212077674958262624148381273187648578206366112739116662551e-13
9 18 27 4.971955192606066548818597381095040785681876263423878842940283708261311674385293e-13
9 18 28 3.909816385342768028996196064899408561024278601606215434426916254692013201473852e-13
9 18 29 -7.313205511340595798168943700434591053686407958773222264139001583857425095729937e-14
9 18 30 -9.318318342411728055135420488841509323857476455894547918840948158064725973605682e-14
9 18 31 -2.85611173306328758684527933030783666405001205706269386086991587080551621529198e-13
9 18 32 -1.509262670921403764608804237686881227325189725482416642769395858773975520083903e-13
9 18 33 -1.543713996271927037831795364927734215649207935734638441366836043194238885334293e-13
9 18 34 8.276000442479458385843038327624163913916048162899690057813070385119123946628023e-16
9 18 35 -2.921935540421697888451134373176892370235874318412232515320103285837162486471046e-14
9 18 36 1.346451953956135627443493767860050774964769653944274247377686398067023556548514e-13
9 18 37 6.986192956870889693178225735931437239939679169197769615484556377953838896028846e-14
9 18 38 3.321974682967297031179092645683115036690436186348712378564674845690678355250552e-14
9 18 39 6.071698631449902037473158944304400486764391975351722375636721972820635867279448e-13
9 18 40 -3.410822551430584342414516219996307868398139594973524263459610144367666947812519e-13
9 18 41 -1.455662276846454101331902697892152835790660892789013135445595550801855739883147e-13
9 18 42 -2.584487872737608442349413954995534872971125337921240996409691369781956758839676e-13
9 18 43 3.103311750422313262597064905344466398693332677746932241669319070112810805295246e-14
9 18 44 2.711752694859659124588143486719472959643611427202312233815878863640403999703916e-13
9 18 45 5.54150651255580981433773121401382712733582171707193972524694831094794995727829e-13
9 18 46 3.429287963035309350375298954401859926646213939247137424356270490013414278793329e-15
9 18 47 3.317395058121631185800195315865572864449168740410135003147101208578790591920028e-14
9 18 48 -2.362567691960950902321339922783754701340383068057454072169355509522494763942036e-13
9 18 49 -1.072684212748436723301417118933296552505913330666505937868450410071307464386498e-13
9 19 19 9.63743031567829578573820328101221125904126862247933440284223991265919805219707e-14
9 19 20 1.992839648486328379878540162722014845281095352241754719399591457199915462227889e-14
9 19 21 -2.969665632270938603611077578765317987109529277340198180619504791880534880781597e-13
9 19 22 5.606258569484233696559315281831446928241865042245805520472813638404457193976378e-13
9 19 23 1.418068626499259486972891038743385187834150816283941695200309574704438658903736e-12
9 19 24 -1.989376811594582614768245420036355909623550530776075896309102769411405752310257e-12
9 19 25 1.337301540995933156947190260358952139266169845999974674838877101797555668889208e-12
9 19 26 2.006269747503989705466124906171276462780653439675849244271524667546916331427341e-12
9 19 27 -5.617945354323542251450403564766406109616604810986659876027319101927970216249532e-13
9 19 28 -9.816457846362653620547902728300941090448938199018124681555535511897860207569124e-13
9 19 29 -2.068452106525315369310056644636970294191844867321273537635021696709061541492009e-12
9 19 30 9.395446636330178478368413403777600174942572079309122450163193015736412229990944e-14
9 19 31 2.268739698596976776217005411165971016754681713975368040227949428423051257073651e-13
9 19 32 3.966043794715037662606396686048308088242009987548568823257623640439915363470908e-13
9 19 33 6.187762768117682062396238562248048433654154884456929916897517947353294573423188e-13
9 19 34 -2.987006388430328221312232078213480499842966304638840870849126798749582312045784e-15
9 19 35 -1.807792412554810633859247108323929474286524905912055685600953447371083202018526e-14
9 19 36 -1.632182797360176615598205696570228208169610990172743160352555048648103817666226e-13
9 19 37 5.054769371600368094144437603095554901637726711885926529469784288993672597863797e-13
9 19 38 1.660456533880005009475441270142848703559582392288765561488140673461065981745719e-13
9 19 39 1.277408014847630591313760654617109778758149163610663751528345956838968896869897e-12
9 19 40 -1.99316291424731193497769003424958852403325527459631554348434363613305140885575e-12
9 19 41 8.046387350179661594681196979046286554014694261595261870232578595300889544860286e-13
9 19 42 2.471783179777521600048978913184828326857051428910544823225469601394015107548556e-12
9 19 43 -8.567426284633197833410559293054774943589039587711299289471473696843100464415395e-14
9 19 44 -7.294261651549274137648501591387132662206603016393853117986520812878264235095383e-13
9 19 45 -1.542610519860676540429989475228718692851215725643351157035157100972009742436334e-12
9 19 46 -2.003698389636289228346994428095749221926715850692097983622803422281549692677712e-15
9 19 47 4.867827729086915458871672204281260038060920475981067672727964718123661331249952e-14
9 19 48 2.683572419917697058701771530528004946563716117362257988645612722416892780477612e-13
9 19 49 -2.220247450741696249881871997356269384882178066204860272733944162281371330980361e-13
9 20 20 9.449533410867930126291061882700488602045767330194512572424257942249055380932775e-14
9 20 21 -1.099283033645128714046215643905221935466305121317312850917832795192209023013891e-13
9 20 22 4.378429115063939990710785939666607465538411635081421554007622405147057670335617e-14
9 20 23 1.106580248552033952623959207505240534883934279551904401838286089543141960268153e-13
9 20 24 3.933116926416888872225876978023773939060560629186447452625891704910171561098561e-12
9 20 25 -4.57976705439891806888327486511916177641693509033081278557707065207698541919249e-12
9 20 26 -1.016543743017464784140156555740451832042112017956032671773441509208014435916241e-11
9 20 27 1.115071231380656211053495757948742117261511552199220953050459567583880562951089e-12
9 20 28 6.210622283390185603728842242503501472291406699558943704982070916147586470172692e-12
9 20 29 1.395686022971038516947212763411135475804523812300115817593473854135382859291005e-11
9 20 30 -6.608080338877804558281886177521751509980365865011921743597394583604218104970642e-14
9 20 31 -9.974991862219017443448446315439021494890002346172925159604921584121624711229073e-13
9 20 32 -2.260421073966639573499807193209717391682453731654218171637469532333773817730325e-12
9 20 33 -5.059588377705869441340306582591672106612250183138695588763655447348497071403382e-12
9 20 34 -1.326125333059148327935979109074150084577568296459035072910147092293533053172306e-15
9 20 35 2.342628760663638168563604168334117561941663462441736567424015202629874298538928e-14
9 20 36 2.173868289799612010585733135857523632043026749094852669776969417872845803527109e-13
9 20 37 2.946945353563971205968422910908230475106485158205483044261926952986488547885171e-13
9 20 38 1.158733583160652785751987439054652223978090864557379752534668679401879017874559e-12
9 20 39 -5.457844443025738755364737211659161379529854750271014091672326454423812714163966e-12
9 20 40 6.330153202834344061608958744311721955128486949288536908620987697384804987819439e-12
9 20 41 -1.636951666447399381637395282075656363803844864810580629997264227589368668384928e-12
9 20 42 -5.556388083127316884250988199101956582344475991952889928248061259991735042415932e-12
9 20 43 1.002007872841375635061858840058255287269573578379301351470070463343594678477448e-13
9 20 44 1.06944075869496444982322303912993240399569974336964423942125682940072705955675e-12
9 20 45 3.575435511645090624743296001799024430050802674635104531678203550827172907371374e-12
9 20 46 3.415415528182503008153860387916111444713549771782318820842389743111493683052682e-15
9 20 47 -2.929753365169733136315872932647610629913006836342215143140644270515416234553634e-14
9 20 48 -1.714348990177412065085018017224203333527028988095165325995454787322975211228624e-13
9 20 49 -4.448863356579894776777327234590165056667931511919703106255758009956288781952791e-13
9 21 21 1.379002990895182738675851174388699851632420821455737775436580107022467734101614e-13
9 21 22 -5.336982803034936179967314828800377142843455666862576293630012265136917311704985e-13
9 21 23 1.188671907951229767385811479902130796191611808986150520160662248959162868213802e-12
9 21 24 -4.297251161127647283093428363761931607994553921535518936319933928161126600882491e-12
9 21 25 4.262331987886252031122584436039487972030846625036744857874041143359134090808486e-12
9 21 26 8.762341638692101105652209994417856315912656547917363399992526399442311202007681e-12
9 21 27 -1.554692606479365705946695656476592850013968701902149385377895610565374509582952e-12
9 21 28 -5.445193126194194321038232537345896120577798886414359515368822542502036125781907e-12
9 21 29 -1.106501801188642686247399236995591729435195852248610222150335981640890609992912e-11
9 21 30 2.306369486122605433088121232911986359948003851128007868573682748412587785578389e-13
9 21 31 1.268533106287519747125516929809857795762107758912570956609015416102709204479065e-12
9 21 32 1.788750676120723187338397597864596101442463884095842418355502809079881713408903e-12
9 21 33 4.259400110455154293113963470309294357659514618613741825275024719230904151379443e-12
9 21 34 -9.72666891429644962409751102095311870466314515559165881393652519628102513292649e-15
9 21 35 -1.084700160853892566771782751245318197188849749106318162326994536702941697724088e-13
9 21 36 -1.603503690198390954015687699997985617539950455614405856352568481563327123922128e-13
9 21 37 -7.230845408719741001314015107131744221020084342089171169621687535884438866562329e-13
9 21 38 -7.044259519387156118806892612524045754566886353117618698794907209011887554732289e-13
9 21 39 1.303155189892154029127259908467995517253116814711596191475631992131053739044829e-12
9 21 40 -1.978808498852625819711446552416814963385194475321529383936251402802384666215067e-12
9 21 41 1.010206773821434822440129921246367578742704362303417212515163166899404603189529e-12
9 21 42 2.136677148379477398063410879637829588466568033702683414499907864810749516015207e-12
9 21 43 -2.136318442572080315364019418073941734449914618613605842513351572359510958102084e-13
9 21 44 -6.278157515649598188706426093202219250989271704298525371117724460358818563802111e-13
9 21 45 -1.85476505410468943181211785485905898316966695210014346938993156086073148025295e-12
9 21 46 1.385531880936877009069124658958306089939256295158967169803518277053612532493025e-14
9 21 47 7.629885523007543818568650555147531999215113107821615504797257758754132626197233e-14
9 21 48 2.511649927106121530961001643412301314871246728660854584919703383509611306745976e-14
9 21 49 4.054299763361742235148281082485810162517771774064166252737663670661724109651131e-13
9 22 22 8.353063695994443436913767796016254154400435159242235227984181733007710215087608e-13
9 22 23 8.439761345745274331804661761345595620693674486027462245862969180541449498558682e-13
9 22 24 9.275787876817074567749444038286383202609078475580261597659245041451606737200508e-12
9 22 25 -1.166502534139543622951303874956312392286930187981210886602957961197328710219032e-11
9 22 26 -2.63474685835474965650571369098809227071224032165481875868673252838180623666041e-11
9 22 27 3.286363826834489505036567028426116496367028708202927614327233093549953008036044e-12
9 22 28 1.69277696248446771992949908201758979227195468651674336128316316384429520197204e-11
9 22 29 3.758648051282544922485558546866606918809982128375831591891004558923527861440523e-11
9 22 30 -2.694636337212927780104526651024965153001275757983166882369068567673802520872636e-13
9 22 31 -3.188709702575679870315901935442780183533950133330603072809701821112889887827738e-12
9 22 32 -5.858936806107939691757216660813395752553901821883555182099718696661377745182871e-12
9 22 33 -1.38672030848110887556202896955316593082485371986979119198751522544519709007598e-11
9 22 34 -2.600842310306562324843893745239741913209730675428758919211386707845466122617775e-15
9 22 35 1.982764515789916116589847093763923403938333546365068993713762915600549996485972e-13
9 22 36 4.849433261865762377080496782047542887481070891826353126993372103969700560178229e-13
9 22 37 1.207507376801037502200218311938666013882788782671397313389801354909201941591715e-12
9 22 38 1.862447152420354181176665054070096154089371153204850372838272473740458986605793e-12
9 22 39 -1.195975557373069075003654805184354509317089802156191194800951282282026126199136e-11
9 22 40 1.480819625681954599903493403634034095112430149009443732062900606480051410530116e-11
9 22 41 -4.939853129359569777238003362335360373750567873634534446278804826604995162957174e-12
9 22 42 -1.324038621864483085628506468469683503611689086499639407404700731433321244051163e-11
9 22 43 6.467622814484478553249611768156649592541544674043495795575038789443156425733303e-13
9 22 44 2.849840989802614746744187052203558227189214663013625019450308785989652973885153e-12
9 22 45 7.869444402596387862992866778838850486684103594861982199638251755394783021706602e-12
9 22 46 -2.734088878220037858140394416200713065787388104333168481565760057984819243698126e-14
9 22 47 -2.131388510494263504055463639150992328931370478099237952477119691926428327773177e-13
9 22 48 -2.135409645670484401461466448167468415204945168630486781797684831324641091825607e-13
9 22 49 -6.460363301899364366358050432971030658324080770503013826157826694994834831591947e-13
9 23 23 1.464907162887494445036104356546185209698607589549635960337046790031628541775102e-11
9 23 24 -1.771198483527261425274274344804299682645274886154753706435530122810815220458264e-11
9 23 25 7.120132416092343358822585571644229881661343090515676636889149714196239881038401e-12
9 23 26 1.488396936260011259577902131020006465411390890821972697559190277648002954627368e-11
9 23 27 -2.657027151807056777782552787117967640116619902800018238379405835770783038800939e-12
9 23 28 -3.523071998678458203601335851952248017413280736500676487232687645854487962112456e-12
9 23 29 -9.640404395493915334600835932195143297749069791693392203076718839624445604294237e-12
9 23 30 6.412352194987844345234792633792433796665146861034250053347041994736197025470817e-13
9 23 31 7.721370971411282476384451235512438727957388051797547561526235797678718128636914e-13
9 23 32 2.24358436708934574149023391254028512545520020093357044735458305448286918850776e-13
9 23 33 1.627532843156639432459352767958876325343710714958303389786124229359759313797638e-12
9 23 34 -5.695021197193443415203813799373759727977024356767727644480554541127105144617551e-14
9 23 35 -8.095746672358902675527728025000852523434018590943056238028886128427640613678902e-14
9 23 36 -2.337254160664348845735675086553564851223204165718705075660554274242642632552407e-14
9 23 37 -1.630271563034714886941621433511735655237779639518631954130232616658167501810731e-13
9 23 38 -1.405637506495074738040213479111696193529094466209829913599097338207696431365186e-13
9 23 39 -7.311422266667411179652753326076683838191232135317398805618486702812774412431315e-12
9 23 40 7.898524727715280194436703007782846886444537764621598440986785217503581380128545e-12
9 23 41 -1.506480359096030335950272601692401865588256303296142494179295695705742144633186e-12
9 23 42 -6.194851055699743845800453081605491947422433258741292733702648535631764666461225e-12
9 23 43 -9.601418618142037468557862792864126505294117515977968986210358268508081211943455e-14
9 23 44 9.428359987226087239986972206207931055845717145104377536886353752218068349340798e-13
9 23 45 2.724514398743891337576526758384734971617911610144670611974899973663008970570372e-12
9 23 46 2.961683057430458468424076707661000566588877719678245328910209565082846754195467e-14
9 23 47 -2.63624342163138790046899035406533750741789634551263205638855431787837895759072e-14
9 23 48 -6.701858896592895720172956472288820287160280406974212698264858916333917232337469e-14
9 23 49 -1.882975187050847757999448360878996833770626970766361356638989733211949573025862e-13
9 24 24 1.277695696985292511116159749555422564593504526772667978780090089983517186064839e-11
9 24 25 -1.551972013724346224600951207964074907420141912075612204967830066290208768014983e-11
9 24 26 -3.32659675965568229922237575852214252740972999533712726148537755054185950230967e-11
9 24 27 4.678218155285285391012765212638950892779618565400506276114975825694859578457034e-12
9 24 28 2.146106839317147496932269740275947011904963565963665982117984440194690809541914e-11
9 24 29 4.670598039680659494638668631256775200062659706076964921867811218626734818059933e-11
9 24 30 -4.149099239633544752844860650256995727880871978088055452658242608089733414861318e-13
9 24 31 -4.23361788165711999210908204389981166144363272118081441397099639394332335582161e-12
9 24 32 -7.782491692772481420322972873645539244022990964163914733392743408163565334255972e-12
9 24 33 -1.744946598997727072652887430549098463999607849893985873839660001750047519720526e-11
9 24 34 -3.228994543467313493766131021039373776474949935070412287520609599682745063627939e-15
9 24 35 2.509804858404057810599849021340045788293637823112040340563289132991441855300081e-13
9 24 36 7.537159101256832333164806974399786366503640100973268435130793757119884658589876e-13
9 24 37 1.502609562063839885544577365045378693316032363656888798398031934573673870070436e-12
9 24 38 3.048564607937199017401218013846191836186937446983794418969415025046602977470024e-12
9 24 39 -1.685344441093792339956176570305639967882579444400148269805729794168829056957923e-11
9 24 40 2.105955314888716718132156071880988020757656590072123671738555193948950655520667e-11
9 24 41 -6.864929802010905487762868694957606804090659650304985795204974622120876909076654e-12
9 24 42 -1.977820585450904021922873717761213742909916287649021873947348884173736756863263e-11
9 24 43 7.356519650184172627134706819468935114091033279593823530070690957262581513635463e-13
9 24 44 4.593634744036835294114900612973906395558910239167119661339325552027204977179823e-12
9 24 45 1.249361536500874141269035063225144601559396662738815416080752917084497421066176e-11
9 24 46 -1.173819561176664436307949665287979480929822655537055043948077500556112092802608e-14
9 24 47 -2.98244314743887516070674401639761452276502577771687052198327580180856046831657e-13
9 24 48 -6.141281308236973807049246677612316380068369521611809812790424431272165546657049e-13
9 24 49 -1.427413097743582737255363484676355675137158559254261767268733163144478350257689e-12
9 25 25 2.907101652941955326400640777305636218260486262596851865520435140319297409519697e-12
9 25 26 -3.381332063384189086408929356263681889295373275328537162292047773573238871335032e-13
9 25 27 -2.891298494141680111262267763649918813780121485864512003635779834537335357804058e-12
9 25 28 -2.973342426848258266480933470801600488220433647305990845614545752863723110180869e-12
9 25 29 9.758183252970579064010283518367798799249792871242417076300811198623213078733692e-13
9 25 30 6.33517212139908043577074909836883079617105467717976596562511635471251281839587e-13
9 25 31 2.122722814947710880985520058091837222246016995669732596867223134831372309028642e-12
9 25 32 1.429913775248139173373330268806470317983057578636483072575296825248192461235746e-12
9 25 33 1.505834356053593874058482048179079588462456851779684010976540093059126300445058e-12
9 25 34 -3.032606163895157944365870855672704880535890822509116604689616186398870458480114e-14
9 25 35 -2.691869625834115272496862773605043354910144354732095770116292893401026649264496e-13
9 25 36 -3.0259035342221305075691255045585703345396241859602066411666328618284701605905e-13
9 25 37 -5.968818237896754936544724126448884533182722340467379522255585419887400935717369e-13
9 25 38 -3.081934932907416803258851560895167758641003953157436551790518137176933462354456e-13
9 25 39 -2.096569087166232655758170120323799525689698133560394894540954988764169388906261e-12
9 25 40 3.982737635655032332046888524083329599707087007237331529835752124822744477166226e-14
9 25 41 1.645032244748495967654424125272469783334328110949411648119521696632660454802169e-12
9 25 42 3.486843916076906613513414771407266451922081663850450917066437818025218124928296e-12
9 25 43 -4.285766197783633684185382938365609711576281583954553328755179494789976666709237e-13
9 25 44 -2.143652671821669445433390394805561503906572385174032926474559705145210271092218e-12
9 25 45 -3.913068427214006052312007456170915852606180905666182758211942811473750000265234e-12
9 25 46 1.882530471566772447774980122547292279247629097562746190459127285354024841910016e-14
9 25 47 2.588785743528646653416145854909946994697528806045216444621481216079854073414023e-13
9 25 48 4.215541585901393459750323464826434004279153517171694826076408469407716223689333e-13
9 25 49 7.961900289263397926839733525596468789410699906842500599697257361570773084992439e-13
9 26 26 2.008613620414637905897131917311764213567532536668708676167962715679607495815837e-12
9 26 27 -1.912697735355592916003383714395274652318061764732387625525838098384330584496406e-13
9 26 28 -1.967729938932988522799171683688882899996727149368180242809948451175972610797448e-12
9 26 29 -5.970503391162059407120440147403183808259328919952217679139641969989687765490291e-12
9 26 30 5.911210383610709332700515486789275577407619810128524716688879673496742928085088e-14
9 26 31 6.110713488243888511937478503946085692291324366986941582172207294331131917007621e-13
9 26 32 1.341668885048393793066069077421747536903169994520776003023868587676371500297435e-12
9 26 33 2.650330675173776525650461142476924892143882987176929055922580516886179591939171e-12
9 26 34 -3.801961937017858046921786907162579036226308698762334165478846347272833590994767e-15
9 26 35 -5.821890987023293136224933976004910119280804362378615003561629405962897528656869e-14
9 26 36 -1.696214055351225969033277995461851521125558360461328568881625486028516141391858e-13
9 26 37 -3.439407483521778999514110477091927124072161173457955405455834964196835439836928e-13
9 26 38 -5.359379694692252046517408322934715031297058609514440837203170525327312006717946e-13
9 26 39 1.910878411125728431706931083366692817205508406451831151440882526272703019807831e-12
9 26 40 -2.873039460124994550079618445098682945279026805395542954643008591017395393825952e-12
9 26 41 1.565167099969048607900358988542193320201111603053846826432481105492952849607735e-12
9 26 42 2.812753424026259280158823288681667087387559081453366496257170186365005786941662e-12
9 26 43 -3.250775807251947128449878761248707807851807103623796414542041490388861336234133e-13
9 26 44 -9.349737729302345331696598101813244812752499308394653601020584165117313314185104e-13
9 26 45 -1.433825163155910934992693610615435410317101364670090208722963023307595630391485e-12
9 26 46 2.189278105089108652003590662550076405325601869984729761337141204917735064083556e-14
9 26 47 9.786470115812347824278548576886928379591500975111236535209962338376860848049802e-14
9 26 48 1.079009622469150586408351339909233313240742011369877021903104515238743037193796e-13
9 26 49 2.282733195636594209017034909072411810212298864900009612274238136119417468402511e-13
9 27 27 4.824726266728347537146392484228040963993184410077476288352482333613333313436366e-13
9 27 28 -2.66586006267292754144377264969289989424475030006514459259069180333730880215504e-13
9 27 29 -5.373192146188030521654125584857379290605262523851873560341592288838562521281795e-14
9 27 30 -1.5732990588929461287205115296959040924748087970738015917984699653938574178521e-13
9 27 31 -2.850192271884394565730977614523843862015533809668132657840357710904348081210294e-13
9 27 32 4.815643339782965302922946907686027548069213678856077456979144963427335528175431e-13
9 27 33 2.748003014616153106477862885894987900657897361062618892004466472367121106381237e-13
9 27 34 1.090824260685157721869651183010536789721485330969230501009250545946702549652323e-14
9 27 35 6.296427499246428397832039711580190450780494414749238029037932496430270104243196e-14
9 27 36 -3.415636213606924786657418230097171603221832043947620322408950266925647209452893e-14
9 27 37 1.183405115710406315708763518517816281037946789613295857128172335497076086906772e-13
9 27 38 -1.80939931777044127641096170686330047986101656606290021806943846219179228386289e-13
9 27 39 -7.044729082027022844945361351494090907705400098819545993215868431170726695140731e-13
9 27 40 1.160112213281280390418762294499304100089957731438910083702195652574520723575721e-12
9 27 41 -1.120113980388707985509604880842601098521920468384384210331669408633155684271002e-12
9 27 42 -8.803511254376498804632309030112283022664507973544224977066886988517647567565628e-13
9 27 43 2.99531305922834756553603659602978905221151658338152354520536501943624068465059e-13
9 27 44 5.388221652062500180435008870429385676596458956988453049245990653053025963950465e-13
9 27 45 1.929832304793865895597904270018089581989904423395456445695527451549384496496889e-13
9 27 46 -2.186326832034965691206636067343079891941945637679136874844119128533123653722498e-14
9 27 47 -7.952652958665540649909036196370970671730511993469827279106407830700827036331549e-14
9 27 48 -8.120767327412708077989657211921472894274323543776713027381921283298905407812874e-14
9 27 49 -9.684902566230838544711505260086853715690225953154862370134947206423466806808706e-14
9 28 28 2.923662173377476810333978078530964847591358663702004442654103893280484488204039e-13
9 28 29 -3.368015177937076854541660693580928532474437127630031828253447338795497354963944e-13
9 28 30 1.993359804568742967260778978852515880224353006775486368400957727080668308779997e-15
9 28 31 -3.756273490855152539268330149505037039370997919109706994792300598737620664375671e-14
9 28 32 -4.880675897160039932611780479685883802112444952845207868354985146074715647934449e-13
9 28 33 -4.489942434382422040561839593930582975516081850775669842359767200326630566454587e-13
9 28 34 3.286379407134507566258470829671640265022909995638256437726440545647973978197483e-16
9 28 35 -1.029138408064851068369993722917195969462327545732944585575967362141683788056247e-14
9 28 36 7.865195392299610452246205394870660633913095191943333966556393308129916351641e-14
9 28 37 3.496042777020410945498967096996858831211263769380055318683019902970173159376242e-14
9 28 38 3.013391610435995095626790539700519463025876651063433565903133246090910797603619e-13
9 28 39 1.578630805012580729899056501001310786435850875897596066125457812255804127637041e-12
9 28 40 -2.416149166288437337236816325979996053195405457636787972576380886049754438657167e-12
9 28 41 1.191144086516480232564216035667338978810896603205446455290986732560899646542062e-12
9 28 42 2.257098591760793278229568131463043294705451234118832593899111822132256846789494e-12
9 28 43 -2.407363976198876201010336804904818631385529679607246860511561185639906322235242e-13
9 28 44 -6.509087051734902075558817796377889989313235188116689368685423528292494789733884e-13
9 28 45 -3.293290417522887490431678133067674971208939437403740353073610872271250216222889e-13
9 28 46 1.646609991053108947060853666647489123906138347414232274176165218490349700695183e-14
9 28 47 6.760865027207930711673701092929124673680724028343962464747990687511790731644216e-14
9 28 48 5.612682565651881455742295565631064373039180258638836510747445758938064992116627e-14
9 28 49 -4.489362643020920696877037906612734579317261372057018832438629210447231413163632e-14
9 29 29 1.07420577562022787218138265478868684481875393325496639048421089423010200745675e-12
9 29 30 -8.990622337287882395063703870544114204805275364440479498914695034347604940771093e-15
9 29 31 5.360721750917782307240394974779992302336116010377416807149598023873956800563567e-14
9 29 32 -8.704519177368197108592384589748249284753385051296061068266800185022096117569837e-14
9 29 33 -5.264115669080090958035922517830216048162547150208493835531567081142360793113268e-13
9 29 34 2.755350870680963941150118373296869584024828295670334697208876645901635006912238e-15
9 29 35 -1.397723485452264625073634535727719702362739306606781211824297081883338708653831e-14
9 29 36 1.737052152658471386509208716724242596202509827521135928219771970862202075801745e-14
9 29 37 -6.223282153013386189639052876237710020381689023445250545097967583580751785372832e-15
9 29 38 1.75873146015562789871547580228093871833543604234502674498726476037417165443636e-13
9 29 39 -1.19780173441121166603937833656432775786999713866766497664590717890052327608927e-12
9 29 40 1.510221403952608524028140062009301257415426077171004413946621340858394739375709e-12
9 29 41 -4.890667790528486519974703096459054281989199640757912580555424710920221726602548e-13
9 29 42 -1.589733581463760221939331437506090709256765528548260560395944892078251600280959e-12
9 29 43 5.153240911060979791485933437560445836991222823324590014186619526539565788366774e-14
9 29 44 3.957666794543006538055202961214376410775096844069856040446109613985958592595794e-13
9 29 45 1.111139288459249665034617367103122729096078308514203708737758775468472952385989e-12
9 29 46 -2.132178126308829587774050545974554521258359446072980815896943748062379720773075e-15
9 29 47 -1.758432953458529551187791807726558798896316172127131941904357800398053734592093e-14
9 29 48 -8.338105097759677332727764802453747995877708179203640326598815296913728630898238e-14
9 29 49 -1.286551247192763246217033064654651952240163045409200734153822216289915566381389e-13
9 30 30 1.292054752709924765753260658973015192043595597818751577567635416413372332962554e-13
9 30 31 -2.386282784182988345549835355692799499974611683579726528557182873346505959986088e-13
9 30 32 4.900909823654407884095123276177737093332495369423023379076927436624401107396103e-14
9 30 33 1.482970435080474782134382563638777158175539605225615364951887503229221455437082e-13
9 30 34 -2.932088688093927281400544389400079821680669356794477075813329134119053890093892e-14
9 30 35 2.833128000783552905698846283905806170475831764246484443097556887802605601545554e-14
9 30 36 4.292961641903889461201071133130873954863831657390332441556334695008312112623858e-14
9 30 37 4.227333756050030855793127192683868278195936012354527562785010216889551152954929e-14
9 30 38 -5.940677609123537152067752449958458616785806738423112001464382971854557887922497e-14
9 30 39 -4.180943029641785149960816368662982745397206288025078719916488061921145608726819e-13
9 30 40 5.432352563998275732479833245993824646480185581249347435737453344892422615892554e-13
9 30 41 -1.897670769223098122337260494854594626364572134885714341697766263494065776260347e-13
9 30 42 -5.437410381339508144939220434142382481731036222045986008016313068668480744011662e-13
9 30 43 -1.08158202991161579268968004699549386848333448051311306645273064314523787369218e-13
9 30 44 3.465947416078583369258036022356655487621460730645735907271996157925469546392493e-13
9 30 45 -1.397813323491557588261634841187512741227559866781773787115294941321652634988773e-14
9 30 46 2.894089992916330890665301688923980241147429616560215353490462454002667198629524e-14
9 30 47 -2.967345868521900904964068169000262748317068386716685102974849684244193113567183e-14
9 30 48 -1.146764455987935167476873511390258170170441879805910589100213513582180866844964e-13
9 30 49 -4.351338667227510374867594264591536135339152378785293081823121660398589380282929e-14
9 31 31 2.00589561953869362919379492194701363045674190104708952088084987555941995524256e-13
9 31 32 -1.753696278175308180068497454570946197660462142142996602764527731548033486821499e-13
9 31 33 -2.646453047502741699196621076634409409662919161110515079473311420629531983852789e-13
9 31 34 5.205580361519857482839552800705226377778546111816871595814832427421681796858845e-17
9 31 35 -4.408294650671600993447139321950727590884765444093261539505753394781319895253467e-14
9 31 36 5.722072331188907935166939727114854352578646127307197488509447870451438171248523e-15
9 31 37 -1.190135649297338781537233776408877139464958522300988621649897835124193472614357e-13
9 31 38 2.058362700345176660121492773509199632329855883442530920033315113510632936020961e-13
9 31 39 -1.02612313652648984325298324342948805595915712480468418579894790533032650244346e-13
9 31 40 -2.673306957698443819549070045158942947322116121409296903628404859221738505766125e-14
9 31 41 1.507340404652407554854955604987973220736937163019688904700318248657726748209794e-13
9 31 42 1.449421160917881167829238043430466830022949927184816444681612408917578804764833e-13
9 31 43 -5.964076418595581767147262886058720755037571385573607068193363145833949346949336e-14
9 31 44 -2.231126867711603281120534305892936045619403202716773469492137507844485464673921e-13
9 31 45 5.49500852680164349722837230303453384444888732212854866706761174442469489075378e-13
9 31 46 6.038894588930735749558747586751000236462112243960711365380008147975316219301628e-15
9 31 47 4.769174505182859292515634032676104694739521346956823516991070064601378296102797e-14
9 31 48 3.677158554952554962931995055132242377909850904439568293700499946968212378647871e-14
9 31 49 -2.44432058697707976743903082589078080275461262852725029068461742589256134036428e-14
9 32 32 2.296887085458255500823170045931850215268784095506007831545939159699561829971894e-13
9 32 33 -1.729239464276311183887877868114063221708598377290116645576883694814208952434913e-13
9 32 34 -1.740451581914714977496362528060569792658301291117161073336778207865768968355392e-15
9 32 35 1.034853563154853668538506146288369026198847946078729836057236493139353358372285e-14
9 32 36 -6.5013443184269213780484169464315195502390976407273497146970680478074260403467e-14
9 32 37 7.032435822487288262257213086477143131210509358762248375274033597136318578261577e-14
9 32 38 -3.168969391129892030662606380159965217622718708033858471410960890931314662652054e-14
9 32 39 6.654935807629141735767024602820261640864193051418640882026056666705318075391144e-13
9 32 40 -6.473176618881682346588621621664140395179009711036194867135614821765993516351672e-13
9 32 41 3.571893690344451350759830125366882502724439547587113314695010207397986308225659e-14
9 32 42 4.757247068238548232530106734016863315175885829306794286435236633523846025208047e-13
9 32 43 5.395889354190625882670507217909866914537657871782170439775276905446128201021992e-14
9 32 44 -1.250683583481601432746007784568834094525585961542900343346508343585435243608305e-13
9 32 45 6.765993146048870902274752074983835049507715117345710577674343353898616372737577e-14
9 32 46 -6.033616874743560973657824958985689604458897690752984993621545719005079917425292e-15
9 32 47 -7.404032306500230419408378522659482103120085511720095333719427171763324477724173e-15
9 32 48 8.574942439520929431404884736680319143133434092026533242434929669677583786076161e-14
9 32 49 2.691740968310536987679169579045010305436482740785687419680508192182658770747538e-16
9 33 33 5.162737447934335517958224106131708172155655443982521359673200109223491962615176e-13
9 33 34 3.264006417933696754489421355624674540078343498803779168166639251960305692554857e-17
9 33 35 5.896302067155863457438965035777698651157535437872555514613378975415904485743817e-16
9 33 36 -3.078184384778513211522050418388174417801004917224936638689643469931452311808528e-15
9 33 37 -1.183205499992842692828323378173934166152599543157867018656539862007867977521275e-13
9 33 38 -2.454790774722936918293557198642118118624702145089406246743846071439999976897421e-13
9 33 39 -6.567301373031878895833688636462791458455677757036051239628273765105786069552361e-14
9 33 40 1.722132996439731377389868049706954543808007313412953920915861370978074833483653e-13
9 33 41 -1.406299840714288265976327727367333481591351880865745971031545282509049993162087e-13
9 33 42 -2.268231563784063733800208702451570276625895474185365277194934169511602941264979e-13
9 33 43 4.013904034647660042457782264969042948144113368390904001820189409920297405769467e-14
9 33 44 9.263646186450917732092794806542630846571256776388587088856785055228811599713047e-14
9 33 45 -9.743461894164243772156104138278785428444045877711416517704204544665071237568425e-13
9 33 46 -3.618718790902471036900627998543220857824888921084260173260886358689230533248777e-15
9 33 47 -1.406334031664263760392490483430060799286969262952897017356027690977801575097837e-14
9 33 48 -2.176284923385651443584245579287785538873059738654643466194910698896084413846726e-15
9 33 49 2.408638887377134552018592170366634303549856744880647903693938859936612795087165e-13
9 34 34 9.31972409648563341597821657578799592915816254525676423046229311314127491510298e-15
9 34 35 -3.884296735719752906451079390560437589196456862503466758790385516995490639788662e-14
9 34 36 8.699604362831565824631592015669489714272165884693946655117607321186350011810899e-15
9 34 37 1.126384084332817668216873325468744304410978087870159479080260132802609906624351e-13
9 34 38 -2.62457575699441822919359735097990340920333341733630502301937443957873994666146e-14
9 34 39 -1.949018693851096741725295449166570205531223410737469101736898480513476920896266e-15
9 34 40 2.334135788049130010311778875656161764029597899784383257588025718334211463166668e-15
9 34 41 -8.140175412644048284373851977258740688191285875124363011775404521805000106083061e-16
9 34 42 -2.310189526667572198939232625369620884445199951377091233713490871838797357702573e-15
9 34 43 1.279070446656633592044187085829961644272477299621316856959091869317618423672305e-16
9 34 44 2.051282655877469102927040518034849221033431556131253588047947433467228583228525e-15
9 34 45 -9.83108734383019195784704521261207734245818787789324758812567345783642288648797e-15
9 34 46 -9.33611334724313687453695774364719706028084903394043781673692635849489422736854e-15
9 34 47 3.846461519376021679945314665696238526274593133416825041536046923810272386327131e-14
9 34 48 -1.912653919871612767663334466097017597761505494388934444148625282068354359578067e-14
9 34 49 -7.934453272964791056163818173300720177425831332692020510905504520638506569041018e-14
9 35 35 1.419366469164849377902524815134458574299557486862456763151849552689655929633246e-14
9 35 36 -5.615196427722078283189723116231494124356884311204906905810538395926572937057422e-15
9 35 37 -8.288599767761871085297383240066361625914902348913401095043299676740115010529524e-14
9 35 38 2.340994018040298307646534350303287919252216479627486723018043535725261037151646e-14
9 35 39 9.275604962280672449242112758456549984005346880585877022436082257489113841866109e-14
9 35 40 -1.268226449523168898735750027178843889855202983477387428362093750746354546093552e-13
9 35 41 5.056817506575837219798858091537069571267554373910922854081637251975275069699921e-14
9 35 42 1.326387063965700002579487927465294620554045883880675161967638302711029503389372e-13
9 35 43 -7.582062228650380105904608274370034048571693791022606260811641525522416794746834e-15
9 35 44 -3.559462936825137085118100868064139559338507606943993781108360928689379050737865e-14
9 35 45 -1.074580564634678145968234850460609962694084390513549319703457352992980095320111e-13
9 35 46 3.678589715013140422741868543275828478138352380857781276338521384509662869395232e-16
9 35 47 -1.156178490946932182702133317628210967793373443814936730016163892177522485279487e-14
9 35 48 1.58231858052831648828353152928456879553478574222743028832714784745943474611445e-14
9 35 49 7.204173455240944237696730314860308286550869970459403561188499339479517825352446e-14
9 36 36 1.792445102348870547182830138441437720567055207018849552454671943772512268331512e-14
9 36 37 -8.496999535943853899589372309703342641739319814715135952274305116113318279836502e-14
9 36 38 2.14292220830915987005911428463659314215803590643056995376992872929663123422687e-14
9 36 39 -6.315045885034462269854768770821064051464554623085972184354598260373265848041792e-13
9 36 40 8.381384144813996334671788217429712146963260409131866799504330010364680463053539e-13
9 36 41 -3.119031458372344428442925893017499722123805741751779495558977977375403959657895e-13
9 36 42 -8.604871645924247020333873292115444443287134045221451617721420839218408649763015e-13
9 36 43 4.086461428583116465184430316836041490487438687774338910521253152399475109418565e-14
9 36 44 2.210115685876668267281225516032352036115214583397732396146898522652814032230027e-13
9 36 45 6.859913841342805243007024505978061208464920865421955980902880439693807877025298e-13
9 36 46 -1.529428155124068578158509553505798805425760396252349606636230995024842944231488e-15
9 36 47 -1.188518073821642002609706573234367053111726305553308217565635318223829879090283e-14
9 36 48 -6.743221389987366637140850422862290925915565239471053811274715018727710537318145e-14
9 36 49 -3.723173668889860861285975101401383814204835407262282117407038793127949679338025e-14
9 37 37 1.0850971414011306977368415445060283598249376673650473886385375991172658815593e-13
9 37 38 -5.15921952073172154383551560059003316511941028592412664857128114475769909839258e-14
9 37 39 9.580001697721251070693313611795271503153530747515555348519370773380778400387184e-14
9 37 40 -1.102177015414346720068567685965236703492387679734494874588217236012371240792664e-13
9 37 41 2.58654972891157342943113351253334956126209042101631946411474210408962511882623e-14
9 37 42 1.034626508522171160910956199175882161964170761432375947496013631098886869099324e-13
9 37 43 8.825244082034183664596958160396642068604154323151170213721101703885146325938067e-16
9 37 44 -2.300246591938009137554904033724918686192234419123156219151972887949181658387669e-14
9 37 45 -6.991510641656972202406932012148742173941819652411605711333993461450131769678814e-14
9 37 46 -4.409975082740161562372302113634658288152461631749387995135056231057950402142307e-16
9 37 47 -5.022938200220038053739239917305744455986510199937665442044759657607806758896817e-16
9 37 48 7.455440400629445218535503358420755307269056524490522897560426865102414652885784e-15
9 37 49 -5.223697304785380627549975626547464281298610206032408642509916787730871296413055e-14
9 38 38 6.045184562371104398157430650004000341949944238850113174944549562704704889857419e-14
9 38 39 -3.741781809979922786415888937349810073449269608717324984873490945008466855253031e-13
9 38 40 4.649514106515613666652341943748412947431389413049678456703058317986800626399657e-13
9 38 41 -1.445876884243737581642978216354152361215907724803604412471305364928647586930168e-13
9 38 42 -4.612333766463700708262289286046623500428221534534734313102348646225801236546921e-13
9 38 43 1.085392373195503226212706218417043842528194123662466207169376694733979999141276e-14
9 38 44 1.131255554452588034540950307830322350801812925293474477344817145804696860852339e-13
9 38 45 3.66375575190797626379128449334836122510424789988480753964053451121743869569276e-13
9 38 46 3.747177225856539168292685621950081928921613928066168071886071901191099932556991e-16
9 38 47 -4.45146488502785571512823721570825507314474165074604947371882712851503229218844e-15
9 38 48 -2.340905690983193760570988290792940226947753678945044758263180908638920637432784e-14
9 38 49 -8.673679700004924950072480322050740984933210929010771441260849468954815221918051e-14
9 39 39 1.468085592245289356483999668303764347754082233662534333532623764189643863254214e-12
9 39 40 -2.004730149560728544810824741649237501775847668977071528585918295719709609721514e-12
9 39 41 7.98963518036859172390606859474028132950464957112053185016676598660538498386749e-13
9 39 42 2.068338081941985162254244865438096306588377606128790319504706503661853663650414e-12
9 39 43 -1.19133372081169997609474990631700167819483152565376988245617885006127868621168e-13
9 39 44 -5.64261706093485767075168383072917510706767846375561129658406094225064063363018e-13
9 39 45 -1.380644946479733714132349164293603354154006974635771443862739109062226392555573e-12
9 39 46 5.698315928902070105325352024449357044894107394429251777820759709364023803485674e-15
9 39 47 4.252777766354118556299872188315763977264271979565419945925035595658426488623374e-14
9 39 48 8.167891956540588811093271768227181980746685692675089878989693987617193302663989e-14
9 39 49 1.856336135217582671935372995343671817091126412629608517283513587157418305312716e-13
9 40 40 1.186233019233410582908995368478333256041397958996476261316283494234635407557485e-13
9 40 41 -1.505020048413253407877598867897048074916545338239171783354247873324205337451614e-13
9 40 42 -1.957543369761165650265758046783257957194206821212599149442033893758255324454991e-13
9 40 43 4.955321037214063202320723075095071309255531357084918933884622718582461332526096e-14
9 40 44 9.271192167408175163695031613226656403174153939343688241502089330214832937409354e-14
9 40 45 9.660608117378501818113850352543850156321307921975963206118129963289863228173174e-14
9 40 46 -4.715265400178502199829999717431185360328387794203786363607127742213442680533217e-15
9 40 47 -1.430110822711044062019646516079761843377674731566485608545418866698846117548551e-14
9 40 48 -5.670717742786548730804511474590570454529261185388141601355431611814416914587492e-15
9 40 49 -1.406305828785388586028791840578335767918256939662697771808699690682551020476684e-14
9 41 41 1.099778389632496227992912990231256631462842460111649985425644994515905687514819e-14
9 41 42 -4.087493899271564720942871362302377947066923968393247590847777434738736749063502e-14
9 41 43 -6.398750668768422634386796670842873551280381727797962223512642100080027189343001e-15
9 41 44 1.498538917494490752574910291283339814083929286910242705666236439710166120040086e-14
9 41 45 8.589526802974895503302964721873660065270918297950173197642482375265750729171976e-14
9 41 46 8.511350027496870532478375804369717720002371266396902795233290973407666364826139e-16
9 41 47 -8.633706046273187477120543473538268170434121230377856087709421299399168682364899e-16
9 41 48 -3.649819866570576345265637661617051908779086540335995121133132807972109581435787e-15
9 41 49 -1.664908408089261052202930546788357683736683224363396283443585313295028222024718e-14
9 42 42 5.802737685717070849591820268397633161379517994998735950784201156142248915997051e-14
9 42 43 -2.591134038364588432715739257712806475213559896455340557881148034442377188570859e-16
9 42 44 -2.732729688539185062089096263594518994555011591445358080799475956567798434486274e-14
9 42 45 -1.356679446802701159168418971865252809380432751521189949170708892214362486961412e-13
9 42 46 5.199765473097607174108861090451044756930609213790005285109693758135541168189381e-17
9 42 47 3.404621384819756995408489264865012198547396369296488461436574540714691574283668e-15
9 42 48 4.945488878157962120580339893823565446636748812475150873423256795531752679999117e-15
9 42 49 2.875411017386110967233108801096989285041658949337475777130608884915842335833438e-14
9 43 43 2.508033690864916655384794557202836738018106791799368435129783769802408643510885e-15
9 43 44 -5.293629620178032763387785840092977470460578580161936699621267219487924580885405e-15
9 43 45 1.912166460496295230430552708045177329604351914225245029453477214827627941870436e-14
9 43 46 -5.574091898874718822798855989868548579672169353000238100322150102601886724246702e-16
9 43 47 6.662421038340775566152554192573261858035334787728265214729047454965978950036833e-16
9 43 48 2.48805129343513665852742755517073888682417016292679970586105294227062109273499e-15
9 43 49 -2.495463675062609227318499307439737938663572316246277384553420702235699583121595e-15
9 44 44 1.531896887199493931309288043844239114769427338259524047263659322877499380247432e-14
9 44 45 -1.766568045903541391468027295218139482779409845530572306286683144388983615251944e-13
9 44 46 -4.510162557420186269826153861861884990872492149136217777996307055925101268343372e-18
9 44 47 -3.152552028721220929213581050870240346073369243670935912469538717809169070367956e-15
9 44 48 -8.197453281586553570548207834784924585964077048313216287238321547093093617025761e-15
9 44 49 3.260533320627125291132321532239903329156606494253328391878396674606102657809594e-14
9 45 45 2.075606749152692548182948830824720286613413361303473771318669114929405914491267e-13
9 45 46 -4.110445996470862064215539414370790894688746612189145404409599753484343533612816e-19
9 45 47 1.406434624427246206849066584946082656000147929995427778048931394489295124417274e-16
9 45 48 -5.852116222537311947857104180020706805315736940245294914917998340725516598329327e-16
9 45 49 -4.856562709456522019585236960789422694177845726348278713552412356266111943162417e-14
9 46 46 1.081902122166990336761946106546403922048626185873577026885666521073506249736733e-16
9 46 47 -1.762573461525724757229974060526526321147319134738371206028956206730457003643587e-15
9 46 48 3.825852780872259762841435080898764127049865603056463850878300371871896334455385e-15
9 46 49 2.561601352704988179756328730579864293411519305542099827422466517172557565888444e-15
9 47 47 6.89749564849662942812825199290229783009648404347852708451701897931046232423605e-16
9 47 48 -4.1319772044020411767152251183211965634370769520669951765444189823445873523137e-15
9 47 49 -5.431578945540788139505949012551625225844603863706725966013948310022509961457177e-15
9 48 48 4.206794195518249248988148290015005461994834674836071491847165516418521792329453e-15
9 48 49 -1.354466444134472345259244217223902394574395149195209995891670025768637653172305e-14
9 49 49 2.98538284971097606936734683440396193118932433757218323901748829587266123724974e-23
10 0 0 4.497660998160340404892987429442110219936056393899293137474009147917705016009795
10 0 1 -5.418375134795894913619249349401295019219476094387949025544763553512323484667126
10 0 2 2.485181886894692531253215961773576703028915152189683531782352376379574219285713
10 0 3 5.111857245381459354412805136583937212675226786794203535285302568665945213845149
10 0 4 -0.5403638405783625384116293396116361438558336859217282569221040795017756410504922
10 0 5 -1.715601640831160799303440463381246056341512777301990872646150509568488590651982
10 0 6 -3.576878548837439830727304221214182334384579756685115010614544469256738899711777
10 0 7 0.05576093080978404982914244301674880837878542269745919161429407334071662497105145
10 0 8 0.2385469010522772692726830002847867336484152577400906358293766020144090854067906
10 0 9 0.3797855409064308791772573772999851542606308346208535378304734540480935461494476
10 0 10 0.7934063860539646192361450203674333575608549522702858308625521121047831120426861
10 0 11 -0.00219967054534406358253171367632641777758680203208031667001830464144059452527439
10 0 12 -0.01160540802215581996934234516624082933438241049185724187446626514523357501699636
10 0 13 -0.02580388640026264638003243842103936576887304808130288506785382603970497901555581
10 0 14 -0.05311517522510228727575223203943639244178234216513428657595093231140236943255072
10 0 15 -0.09027252012768742212218516012534930264563806119373036445674039064139007277706429
10 1 1 1.035017318356048720745254424509867501809951737314102910431591352727111928926494e-11
10 1 2 -9.358200556796978478862073427142279121194492687048206252922214661560706791004236e-12
10 1 3 -1.959817462283728345960274952393704963648237050996926205867455541216108553302037e-11
10 1 4 3.074155294716057297117646951641120232410475991051629222026309948360552986564376e-12
10 1 5 9.580883997549347087783088874384580354863441838273644233710162325611476749230039e-12
10 1 6 2.121025337257906204506470552018719023514761779601631163630054719211601857126724e-11
10 1 7 -4.348971783104388124261501523737739018224419933876822968749964666412834150949088e-13
10 1 8 -1.730311275580057674942086105035091151269790491614026976350200099144970368097216e-12
10 1 9 -2.695084710888436882847037124654991019925656291227836295943107723773627701448981e-12
10 1 10 -6.213670192093505822082230905562366914835637437932510906621166434924859183637333e-12
10 1 11 2.213472540199172650093972608550559753036038177061497334075784794754213722189267e-14
10 1 12 1.053326309585862349391841850788676240742174216162529250542783063268958170481208e-13
10 1 13 2.147394905335239731451525887276996702856245920135579230116071040653200467487682e-13
10 1 14 5.168080756023486828792478720667241684117728334714329912948581686114972679607817e-13
10 1 15 8.695660525036741482816676613056216138668521743236925560696761849325314022994497e-13
10 2 2 2.805367444866568269285050049096667845511905214119974198607370533335130819168858e-12
10 2 3 -2.088162636638592425048113915679570049767552746889204103051948672659972884343391e-12
10 2 4 -1.894447590848229383517252585295065073212230284027144562319107464525334035971213e-12
10 2 5 -2.72082921195551160292883021476666930158277858209207454961670487577518462144617e-13
10 2 6 3.120477055138892387554336616591992627397085245600716207321668636251794875872767e-12
10 2 7 3.907246722655674885078829835151788985808570902082199928322776948338564499877119e-13
10 2 8 6.181859330504530232495093667611057828234082662754856848784386138109568750188987e-13
10 2 9 -5.338242262834812281612781409070825451912318342925455196277494151532142067724618e-13
10 2 10 -3.524427582384250292620296275349707584906200808995111800861382616617639643568192e-13
10 2 11 -2.406275188896330645666543871162602667958114304995945299707056181085886697476028e-14
10 2 12 -8.6671725983931535059187095558019882746872166201664326093213233842156697898991e-14
10 2 13 4.441939657201932908212575230700594617100448255199906571899482164504625095226885e-14
10 2 14 -1.97173035828973945892176306610030918390790331754157040962331748019829763524833e-13
10 2 15 2.280905826006179881250493005891474202007528923309887124837128154580722403456147e-13
10 3 3 3.098174107555081681347169885517838445218540610587749238486399751370787345903832e-12
10 3 4 2.701633179199019192617716309183635646703645301663828160340687670942500219296037e-14
10 3 5 -2.11668897954707270839353785491163793494945731702577949826461798264150804893032e-12
10 3 6 -7.354996153347341668543981189428994768467684265856911398491022481598594728203761e-12
10 3 7 -1.56100853545675163203817920485796313448501313170481316346913213363950476917162e-14
10 3 8 5.236822084935284897880042677305526417812603149153938487027539382719283915638174e-13
10 3 9 6.885144391759273717162512261637627673473465436197555189583636767835112589536504e-13
10 3 10 2.728327558347410899365493687458033056413817313467400762779125064885160180323387e-12
10 3 11 2.050906797963710732417719773922809305804915434369719969035951290410579159219647e-15
10 3 12 -4.498960605876075791214882691449506352647847517164588081215770139349839257805307e-14
10 3 13 -6.288152958996907721346120143445257759223417958731434551095456994639915333626724e-14
10 3 14 -2.63188828939247978953936200851297413541667344070347544401475407288857778179259e-13
10 3 15 -4.657544342148311830115641472878545663188842013630080516031734961261807347288325e-13
10 4 4 6.145970066398278940076813757538132965960002402032828660619692139934820116842662e-14
10 4 5 -1.033448264183565298729085487073851579804941753962582370157154335976736708266329e-13
10 4 6 6.616823241419623453890661780063993935001635881854529102540889240493038109648451e-13
10 4 7 -3.143985496343089049537179704076230849333689241988873377247927410589640184198781e-14
10 4 8 4.421171040572150685728089372830006714671752409070709589435951718867096685868011e-14
10 4 9 6.047503741363529365834772044769907823329119359306106526812988551207605778093259e-14
10 4 10 -2.429948267695685876794375668335605909365170137964271267216289173636796514564022e-13
10 4 11 3.864763077014136417470056675135000756972765867962034007155354041060481545999513e-15
10 4 12 -4.214970617977221771624142278476894892171341323949318523528027529076363667660759e-15
10 4 13 -1.003572321459970948372107910242290927548398444021638679154439297126255848439028e-14
10 4 14 2.07853355379831303403694264313337500053629774369707604989926864824652614352457e-14
10 4 15 4.957895428557514278622446826719092262462691073286401353382280460441789474332039e-14
10 5 5 3.402545072388237960752736423834084068052964121464904634445882290150319472466732e-13
10 5 6 -2.424992665928152235409196623609464286791265601823671136585025051220188159932392e-12
10 5 7 -7.400622320132047828778749291303882147600150028508809247493381529649013658263702e-16
10 5 8 -1.161000692191074505297431861124182532585273984741145892557181065971079882569342e-13
10 5 9 -5.071192365388754968232394514155426672590213670219744355236863605946266379290248e-13
10 5 10 9.391338425064112871317710828464382260772635146384120598815657277927842665187313e-13
10 5 11 1.70870783754722569898077434885144485137819314735998720139153647257804666505115e-16
10 5 12 7.580589511196990425333264324363375890150640949122402945525149496333594246662493e-15
10 5 13 8.463178048358709658578729490718901404984646088481305700811621088112127295631176e-14
10 5 14 -9.385531783315533643318659800459155068559898763748069440771020215615154705658324e-14
10 5 15 -1.638540436070339616637514167912426128860055053749649067785051094423204228479224e-13
10 6 6 2.299724110216666131982672926241666394548923558488879217691782459856710946049597e-12
10 6 7 -8.749794558574338306915171510265477531333410593401948320318190454510316454040564e-16
10 6 8 2.818059662333921788598428016322148868453743989551235023194992440883311291632326e-14
10 6 9 -6.239888894875177717384271813366088003137218055289477393811368158742874060787413e-14
10 6 10 -1.201808015256751093384065483893308959616647743713108247898594033354363129362444e-12
10 6 11 2.231777920856524446756043954442067808705461041898576833870564518646188574372817e-16
10 6 12 -7.459580929826072662302332048082225292024068721987658436470786050020243420396204e-15
10 6 13 9.393882683928862777481300829615802050777448997482513321923017042620191571309783e-15
10 6 14 1.671179936206505224325356818267594741427536384289837138741614025064646891545817e-13
10 6 15 2.475171417922826022579370127066481569457110118874765923876563077947960514297094e-13
10 7 7 5.723818424176684992335905653282203984572963717925785290484002593549031921702801e-15
10 7 8 -4.125101328220062847846463190308331753101883346983129120567633866015162647236108e-14
10 7 9 7.519853891297751111809981699176886126624800052953731113340159561503079801172767e-14
10 7 10 1.969914705595783465354766760966541358892612519346571633265564531793549902160492e-14
10 7 11 -1.417103224627985335126421913448603808069333611528604913260347375441318716979066e-15
10 7 12 8.573876912073730415646120086546158603576906532807923067648980694483627643942758e-15
10 7 13 -8.24043384331646995652558724999032080184274966619959971300958036061381651106504e-15
10 7 14 2.036424113673560525625590414988891832051480133991192902371727262002407226595454e-14
10 7 15 -3.579859229327614307722374774959557596031023691123083424677010211364551258489065e-14
10 8 8 5.054234926391071188118091740091289185936704933353579446647007121807686238250478e-14
10 8 9 -1.228695193819759005950775811094154143160078257451557181317565760489052384684025e-13
10 8 10 -4.183552433648599285006423948438593564332676054297191285311110122901668214992353e-15
10 8 11 3.114254682000874503859977222540249313620970754927082780593863908997369311505485e-17
10 8 12 -1.401714694957640725184428334910076313232575023323369827943806070358331329294949e-14
10 8 13 1.988858742508304165696050260331200891084739145961070191813941534887767220606201e-14
10 8 14 -5.081691617701963013034386748669540436828244988602272281975533372333066470294321e-15
10 8 15 1.150510678230162696914285424672869696661977662699704271725750599266431335691962e-14
10 9 9 5.585617143908200748190723835200807561104053105420854652425020305256345234229316e-14
10 9 10 -9.121423260443219769087108842565447006674928131310317494571192551014455016931213e-14
10 9 11 -1.793531392303496650310235289624422682350253454123690186119569498161909639717838e-17
10 9 12 3.263777431326013518894282265167717634058138520518147037893392840844257381526052e-16
10 9 13 -1.391968437988350354527798024034832855308859813862792233442563975179471829387477e-14
10 9 14 1.368567166095806686166398373786249425553682906501360723905527972337524750726903e-14
10 9 15 4.351407256346755601975288526966009219794641325597623617469381314650350015325058e-14
10 10 10 1.095173890075713183408554832747541168493943538048944796965311169714097915161297e-13
10 10 11 1.476128684562009201642729347805316577657174316161629727043167519299140314447402e-17
10 10 12 -6.88520718365130755023127967126602237674053544410589679107846123302423058134707e-16
10 10 13 9.589321849169071926689857303494647547813679760075806089578600514524295545258998e-16
10 10 14 -6.119779149860268747899995141649472007749342443284537131357016786339752019125289e-15
10 10 15 -8.620513110787493891393094914552605993955172228583420528875684229675254836740008e-14
10 11 11 2.787693458900983562173714855168649218226272312617001517729392951979509713756473e-16
10 11 12 -4.232298619034903951236143283802671245949234221645248081499031270215582622405255e-15
10 11 13 4.840302115136459260887836720789507037706685278765913642904163359928634743315909e-15
10 11 14 3.560407017499497825991855023574438265326534991995468502545670000159606606991915e-14
10 11 15 -4.327456409976418222335882862175717489039171780131169937031194218463689722838503e-14
10 12 12 1.963027113572908024043265020364925342119861063170065573066820393612498274297628e-15
10 12 13 -3.376532909976462716526806926750016702809277975882013694835042947072004338797683e-15
10 12 14 -7.290185234756262809112428782214010556432155288405636789707595324919730479090982e-14
10 12 15 9.625684105763061352780617953890084151850170850579652276667488384038622838381305e-14
10 13 13 3.93638368313571296413802403333017379944099273918038567340263476371782328545557e-15
10 13 14 -2.705199744606430568005299311390411333825487553619000597124587366657741659525306e-14
10 13 15 1.810930895004739330799047944510823599768879345944635185787164700300704433031593e-14
10 14 14 1.211787530945406227620403094995591207651651598525747234694855206448738379191447e-14
10 14 15 -4.473347052202311049045363279708558129530235631401843392835580367413846594325928e-14
10 15 15 1.043825992882700689147804678297489766647314849125676925858976063159848033072337e-22
11 0 0 5.012536987434449405255305474836890206739474150167810944018358354436370435396532e-11
11 0 1 -4.557779330727550856431028035000828780566476789889215203645927768473746424630469e-11
11 0 2 1.448378630957080242010548525922038722646103943173609939096362427495220227311567e-11
11 0 3 3.020705348258910589757167341150510752404281074914116035710775942175121929415337e-11
11 0 4 -1.887382177144115097155514067037457440059916627836078548388605169443671731269395e-12
11 0 5 -6.127612437051242998059702016117445458625000023676346333844700278128877224364173e-12
11 0 6 -1.408130747324453858240131056895984155599613535403332355196238366289248632151204e-11
11 0 7 8.103986154068687997562940823240390438408300948542547518752595213158150136790341e-14
11 0 8 4.011074626099101821997453652953558194869582487801279712791641354450489795016015e-13
11 0 9 5.314265704352850801650272313844396799980834197237692434616921007765697905613804e-13
11 0 10 1.476070529912737634762290199337588844264447569960936368287071577104377026152262e-12
11 1 1 3.729163949514982699613635568827373281747586828554707547240542767970639970465682e-12
11 1 2 -1.679364336093363737229700149319063290301268660799294030662134628329430654176777e-12
11 1 3 -6.44297843548173257896477304891748665658465014814515605354460364478194260380597e-12
11 1 4 2.450669357355360929013837534981781750137169787373615204153006060431388267782246e-13
11 1 5 1.729406749354542854721769029366941683454166995190730851462375406319307701756718e-12
11 1 6 5.414990109340974024803298591293715284908676227339567890446741086612201599309597e-12
11 1 7 -1.677103103723056304328219744089244700710225209573377904234609844280643939940475e-14
11 1 8 -9.9574634397622974235971665746206773710898812107762507080329800029519069809979e-14
11 1 9 -2.702647180881787819446770269383447880236704348454877268851285168412951893075621e-13
11 1 10 -6.93820092829196440441526497595079314186181211020556987590852573838146011514873e-13
11 2 2 1.701518201854390196330093783801070969410113397769036695724181325229928301107832e-12
11 2 3 -2.187740119563267808537566400709863055728816626449420356510302149276301435304079e-12
11 2 4 -7.05962062855341054017449219405840212613267688107440226172341662304245660025048e-13
11 2 5 2.858837881236910126314863521301110331871599233840107803059911915805435391808661e-14
11 2 6 4.334092029539751354872084335964390354496568658577505508659268234335157649765392e-12
11 2 7 6.931646833440255063562222289503575112857861545223797427722492867356725702680455e-14
11 2 8 8.188696459207570383258128904053290692496588470973617540409269161711551281329139e-14
11 2 9 4.040120868293762889573968811311221174291509164843198953475546870311542116031964e-14
11 2 10 -5.698990865129830462955755055626419561528455994470016227657604068620444947875879e-13
11 3 3 5.303540396671037574882343027325719264770565316391403509140774414294829890263073e-13
11 3 4 2.19661529320767146393588544423511578803470266537339174061885718053889159855776e-14
11 3 5 -2.795915230971555304174589548547550081978761629227314982333845917149892213124291e-13
11 3 6 -8.825110283371518884575941459257227429863588653424009165665622023603640750710247e-13
11 3 7 -5.954239316920952790790131105830787984678399376420703653055654387190925976558289e-15
11 3 8 3.637886028239168543024973397625584003211275731445173723834816417052510880246865e-14
11 3 9 5.399900926980987106070493883030197279686751268982573677318734632338646007312083e-14
11 3 10 1.672203369577422772656983438716128991249998978304973127957455390773029481046374e-13
11 4 4 6.759498332974303468470046220068813908629605382997174367589120038431734971394722e-14
11 4 5 -1.432322561030301290782068862178936216119914480087466946727086907525472373159462e-13
11 4 6 7.273120754651032451614869134427589025971713823485792096041108039185251638939921e-13
11 4 7 -1.776582531643720864432381345636327845915887934205428191574382493350383283414048e-14
11 4 8 2.525847255318644080211063908395804127930570408254317514843642824193665501030719e-14
11 4 9 5.528429696885399616273071395940429915849559110774414363915063188649423782197513e-14
11 4 10 -1.076946123985226334592876672710330869076143511842771896046196808848728658001551e-13
11 5 5 1.124227728080262135414230544382823656721053658503886937544395753267104203229991e-13
11 5 6 -9.305844441307991320682931052128320680411701823102392965105093937339884868022663e-13
11 5 7 -1.772038323167684566830897140547911987069823805757235016655256704189199662007772e-16
11 5 8 -2.731986890507055289058838202692594962467914889217722725582995140947909002842752e-14
11 5 9 -5.330493277113126842935478013927069808222113566043895256354714446255271444081914e-14
11 5 10 1.766120045171913257652192925362860071739276225438010789218257102654085508125579e-13
11 6 6 3.322289099322428501133801490341602272338216331501687479865455030346523016667162e-13
11 6 7 -7.174364545890732109334344444568663142623440187700150636274527030354034203290753e-16
11 6 8 4.763674307121445675366585495270207752958755374066525028350403234298652909329364e-15
11 6 9 -3.217615699255221455233866892843645777759665140075484173448028145642857469399938e-15
11 6 10 -8.955389665867087309182626375375685974661251607296413448480111258432850011574671e-14
11 7 7 4.854431078902895445932638921775250621934911598327819903005217545085165029067278e-15
11 7 8 -3.161885556735683726931677102696029831441297518109085193583881483646121751407185e-14
11 7 9 5.952976195686215974960059604430865582645269143589394049943794211043189298680326e-14
11 7 10 8.204439214701467513663091547963061559767379003377242637741214645550748227155466e-15
11 8 8 7.867739117390658331748712698901639050020450118840942758112373317069137095093208e-15
11 8 9 -3.949479797820432386478138084117540574809857620434473796442926705607025123290959e-14
11 8 10 1.105938719806449500712137251535576620458314894562079789666274151985754363742579e-14
11 9 9 3.291573215377157846052949371148511051968018529434742675165975485090659874818419e-14
11 9 10 -6.361402156314296545640832910010009412284224003116592264172521612622152495666463e-14
11 10 10 1.275661718839191869874422707941449187978585332741698886829627997901283171808942e-18
12 0 0 1.451093921263060284216042604845845834026459001268229799225135630029043867912413e-12
12 0 1 -6.319923606776550875028010790728027498351266073262289495028008929013603114615435e-13
12 0 2 5.455410937015652223039606353476918213310674335597897765685907779244891561956784e-14
12 0 3 1.598836868483999682541178198396026113511771056962974863390020892486294817407227e-13
12 1 1 4.670596189656523523656361518784783219125414215240722417144288984818552024305874e-14
12 1 2 -1.733556110848730955565625962497216399081213080152389921279288993588960623509256e-14
12 1 3 -2.215238589580387661074028907637891691271358633692434953119811927846026768382748e-15
12 2 2 7.036964943704542541419148384894634812289585924035323820185135551429576859395583e-15
12 2 3 -2.880399920863261530751342079344932586344713304696764148666146008079558793825347e-14
12 3 3 1.981730322500809207858340611479869588590877567579709436690194962095186427097233e-25
13 0 0 3.98841426187834130524025366448164051982161860449914746152096974031023739360023e-13
13 0 1 -9.424866576272278941057489739202114833937412674055188546972955113530914044445326e-14
13 1 1 1.135596667524631056651457352944960937508417598331739155246315476075881329493408e-25
14 0 0 8.012882400074911762184435083807310179615581764714650716259181875629412496480434e-12
14 0 1 -7.08673087821998375680806835023603406818883476621676590502083933380043889651484e-12
14 0 2 1.841161300879475330084156675941533476592483493390531821888787520526830702884051e-12
14 0 3 3.592384866510142040651577506853945178672126626391667913676081749985855112320078e-12
14 0 4 -1.193296325551784581449032287421222476770749116317146476131636979709076997918837e-13
14 0 5 -4.464032809189409404285061904871729279963841067633732344703180407134686970036936e-13
14 0 6 -8.46344951913749485687150739412591092738337101123739743800334423566100928095056e-13
14 0 7 2.643431356997704637031022186267279365509113732491270486212219491363582288777851e-12
14 0 8 -1.043658921815968484677370397068082900164319509653913430688559195724409621436382e-12
14 0 9 7.154485377882302717866934857231259623503178866256162376496608525579565037780188e-14
14 0 10 2.422248997119881122033776261729023400814375138728508423352830695645276490092903e-13
14 1 1 2.021268538874272112112412179168390586862129486012444858155110217454908880323491e-12
14 1 2 -9.658507796453371424999700473046840750012613679584361338006245905971761536340316e-13
14 1 3 -1.89782873256361267771007816481666230424076483051856376016332217929386848783407e-12
14 1 4 1.170102231238021078480393529548374816519761696494395721413162704380561883630085e-13
14 1 5 3.072867199861070704978022292746325039684142152856789464895451952162582069680654e-13
14 1 6 5.6570011630442576468552283230084101856373470085479356492738433899115733674781e-13
14 1 7 -3.008918068950446241943985320303730673491156065558837548089193364783187956887659e-12
14 1 8 1.399153721437133162268113788423128193066416242786763465702317906439455344577872e-12
14 1 9 -1.634709442498350746357140287412521599705734500109732663684792906957761413006555e-13
14 1 10 -2.820543241605086789976136412488923193507210236287385459183277310984032318954012e-13
14 2 2 2.213942659314143549589775525586786709738703424299942440151404759174937929432516e-13
14 2 3 6.99974500490375502082082751710219865023097135714034319001224034232503438855223e-14
14 2 4 -5.743763216149354722652586107446736817233316275890737775587446575331672945207489e-14
14 2 5 -5.741034903262676426448669850968708008019760697905692043802861700097280927604381e-14
14 2 6 -5.367974555430718001898819677233866564173736643222168544593967259802611526860928e-14
14 2 7 -2.259464783156137757879639235737009370925932649352181101183855415645917174598284e-13
14 2 8 -7.443093123633741278928717583848940759542103112699639770214378512160643317630726e-14
14 2 9 3.534264722306553109217871811256771362051607750135675797987613070994675779431592e-14
14 2 10 4.807670498320164738055153169866684723514524605090168128847355496627550448909656e-14
14 3 3 2.167892500754621731469847198055145853036025268395308016967020433776167904186302e-13
14 3 4 -4.487674336222039636717086008219984664274453172775933392407067227601059520417689e-15
14 3 5 -4.284069062617112766004120943164010887445557359143508841950225185687301118763921e-14
14 3 6 -1.012663862868677723440651561104720759378234411761862334971660796425936245776724e-13
14 3 7 -3.794468218559898709095981404684546927988515920044648575683848844041864882722903e-13
14 3 8 1.089967490372129874113940102398099793909940210975651761024095185577762418084093e-13
14 3 9 1.514253981683442829056310599375830957933931160807011668341401658369879290270119e-15
14 3 10 -2.178698889631994149574514961775671031099016645795041154721961234013829751679447e-14
14 4 4 3.927912984537035822259082967275458558188662812371185207961006885472327210018415e-14
14 4 5 -3.508687379997753373166532459226368898545896105762398535249398675381891376734729e-14
14 4 6 -3.237253335927811257731950863047816381033073625873119328468040160415239940347838e-14
14 4 7 4.821598502960174428272536552066648965882693507760280376550723009627930874046897e-14
14 4 8 -2.086872699506275505594178322084382526680244756851599890334674519020439242939798e-14
14 4 9 -3.799365016169831270533737734960310566607627969308512633822066841037757402373349e-14
14 4 10 6.511485853214991287438203427621757863936312890496190592622708132614434572088047e-14
14 5 5 2.955412602362264702403840473013130929927812756770078617789834908481527817989915e-14
14 5 6 -3.700894435739192423922400440672600673950096619536899111167355872342810914267881e-14
14 5 7 -6.982931026903942316600767602673793138376745209621264561195031025822067884591677e-14
14 5 8 2.940263353879053555635127410228424976796792317954910559906948915540986041764975e-14
14 5 9 -2.640043540780331484050535588274873688085212500332044837415518451980136934174962e-15
14 5 10 -3.507678278544266671500002029195127014617293890134006177620389733391067757943457e-14
14 6 6 1.964153986984002707421296914875780461141269225026537956227685999373380853744997e-13
14 6 7 -4.868124454006265028783540699491438923581576191916054153418810566219559984437273e-14
14 6 8 2.330071259082273324238950418015682932816360080290891815246257242874843674353922e-14
14 6 9 -2.631269792867792789488912602344320797725625371357749114788021699777693321760841e-16
14 6 10 -2.668479640669893018415764802032128829529133158565963929969411843470561153936977e-14
14 7 7 5.218395858661108788473582064618812136745111614963594587139190994983339654948511e-13
14 7 8 -2.342888625070740367403453215923734803378401866778497936936674229905355944577666e-13
14 7 9 2.612711284545241565473117955219341347480846460052227601802442040861805306320067e-14
14 7 10 4.558323833424104059360605224735549419340103475869739410653169000124050418474789e-14
14 8 8 2.341926240956653089742148882956713517774469369800957326823804233711266200472226e-14
14 8 9 -6.589303689366260050805942153561831295726049737215681697973322179100653627926036e-15
14 8 10 -7.686989075430732500698193617024803043389449253911561084775517203510369861157061e-15
14 9 9 2.555816610497048991878543634232480485868565907283495861357887287249106442539868e-15
14 9 10 -1.046395669038716241356288626781800962426643181951785701285870130270178071420232e-14
14 10 10 2.160582351539366041321963324397392567934912166695865604713881375027028790935751e-25
15 0 0 1.362185572153854687384600737208725331631398415865683949553729260077911299647114e-11
15 0 1 -1.201195173251661869530442613515774750305060547583108190149389045349948439877557e-11
15 0 2 3.48547407669182139893113600242637188311068991801052072677425173898440143672908e-12
15 0 3 7.324883271753144749530824935326551226694037355798024807645026908807360897694032e-12
15 0 4 -3.813734761097302552844913761910101287811884309913822693389195936792824317793371e-13
15 0 5 -1.248829777439040297999828742608828794006000175222721539862323829578517148084955e-12
15 0 6 -2.821985381439840363737858779129825635480972110292390446295869807074569132644447e-12
15 0 7 1.624683491213166958638259902317144922130944062833943513437792697867937759668705e-14
15 0 8 4.789960826095568652262063606123352280973279231840336355058780969608805496011738e-14
15 0 9 7.311511015719170699790644043117085601433336953574322985186383558572843801740866e-14
15 0 10 2.319035886508132516325088253891549171094784643320789345796838648660071130780218e-13
15 0 11 -7.410605782705166366577041162392540357521086331788382648298413128187236548802759e-13
15 0 12 8.278931043075904129738456208532858251202705997319094916315524217429584302862726e-13
15 0 13 -2.38226628170872524962934089907152575478376150154479728567956575723206584886679e-13
15 0 14 -5.284343749181158397780776091740821723035121199224541655002593246639676959883719e-13
15 0 15 1.510823492392571711723149733828524449967083833055400623063317648540888610798593e-14
15 0 16 7.873684589802943543670427698276015776511814889287572585588454078739640596345737e-14
15 0 17 1.225163621084269774256889427342074849414369243784987072703622308746035945883903e-13
15 1 1 3.742218576290905903703306406630611818941284920925975614483660430351689680668505e-12
15 1 2 -2.614514714399500814309652568860277217693065154470545286270616834558806499669141e-12
15 1 3 -5.350449640395504075659319399384546988174310444302172159011448789390406092200097e-12
15 1 4 5.753132624220839646649052388081242561315953928847816173194476867081856730420327e-13
15 1 5 1.800620477821190947368864411450147380905060626332782042751705406539458836986453e-12
15 1 6 3.752438242292102624791051097883447479871816470422069816209088366333735670409236e-12
15 1 7 -3.432215294061085048013108673714368298982175719433601278619792369056153741729926e-14
15 1 8 -1.804173274087882726793954724188423870730295107752851541082607942363864131722546e-13
15 1 9 -2.652910839038119976606866381110892659349321304924171790156128534406656543657517e-13
15 1 10 -5.424951349291585909169699847343088348127840923613890722664397394991096495084851e-13
15 1 11 -4.618401642162041160528363758988122872918419459313904816771844946990211050419892e-12
15 1 12 3.218282772796853436066523561736267661374211545257218194947081292437577077991023e-12
15 1 13 -7.045033598502718731829937815427776692833879553254709530280572838838427781725613e-13
15 1 14 -1.454321248982455779998833882838657978641099458947627272578302220002235121354976e-12
15 1 15 4.282155599720687940150973124007558873177387261157042059819092370100642551930891e-14
15 1 16 1.658869137899111703610149597538939333924671492138145687361114075227192166568354e-13
15 1 17 3.105192773990836442788640898895404351770989053440572300926780812356666878272318e-13
15 2 2 5.59835097340986316069756887182699897766587305734580120216153381135910810195187e-13
15 2 3 2.137512855430895701180189199915125478817412234805428079972535814931586406205052e-13
15 2 4 -2.53238429832329740008781426044347655769902905489123701005927404607228101968179e-13
15 2 5 -3.556153767052707368799696503729714328431857996947018936401441512636532894529244e-13
15 2 6 -1.7983340954311174959783466649965339659463173172572328828864822069557632525328e-13
15 2 7 2.650319175477785208025492886613611963463364548108917519344098625646954990179083e-14
15 2 8 6.385562521973521085825097756457596040615978192209634325959977693979417082376085e-14
15 2 9 8.059029238718870403663700136475367770284047907728807501750023665676971671399949e-14
15 2 10 1.181208167384871687048567542765102172157008058199409325031907030966362664756517e-13
15 2 11 -5.335797687214888014303631141603053530361174104935465521056092706640685024546307e-13
15 2 12 -1.734734041652480004222804869033737714827073649184467922711082233076867068327392e-13
15 2 13 1.655327389454171572910185875856478001460096944923553801915893992213727527045749e-13
15 2 14 3.139782798835599712539552494731339183342213861148923756032107198688508922197443e-13
15 2 15 -2.031443721226712504852571287516830247355376132646413909723669761813028439928077e-14
15 2 16 -5.82858243708477686158450342464820735434251106590895900744323033228342938291153e-14
15 2 17 -1.602911304682228788369866324192648874255289915238259719909567330642209798715723e-13
15 3 3 5.06497658616160815655699846129669339095063288323674273554399546638523598034626e-13
15 3 4 6.57589661358348771040669110322002163187650706648661578339502367590417833672286e-14
15 3 5 -4.144561796919347944304133316707511174262324771852003099657193530834633143938013e-13
15 3 6 -1.056449677686639382583802089676954152503907042255194604191855746863482833885391e-12
15 3 7 -1.677461871295518406733031135128274100325427729368153342984798823179103601894376e-14
15 3 8 5.516824593886674678587023482137773386006473047384058285823193136451094150747375e-14
15 3 9 1.265218646621447396308140250961188289392945202067675597142384471785237169814519e-13
15 3 10 2.537758956209469280267019571972465331603492470754151044952022526361957222039672e-13
15 3 11 7.095307789263920057738256250678391061687820968450988644489867867938549686366655e-13
15 3 12 -5.032455490675304793937433164263094333410278305642363942861804488827422166643122e-13
15 3 13 4.524608696520735124625583060059905672269482945052943504899342433128085844143746e-14
15 3 14 4.923664960551162337276630317552276987150163859199599259872235615251798974082343e-13
15 3 15 9.201038771951321426913310427218086769523477217547912392879120923726324592277003e-15
15 3 16 -7.097494375855628088667468627296649315238052544219571366945622302795049336828762e-14
15 3 17 -1.84616640246957051012640688531249660123307422351070695234699216550635109279632e-13
15 4 4 9.432630041434606871352096272754410800078940129207997045331404844605166388276209e-14
15 4 5 -1.451186270323851963734935113067683003245172753603578344343456159850260696787761e-13
15 4 6 -3.479249088932106110076654509202924564945287396879943299634671939312342631123251e-13
15 4 7 -2.683341738189823844942534080890117350943671900963931362572708114838102100578293e-14
15 4 8 2.151343862926559373283690133968339592771786334234005655032910574579534620612293e-14
15 4 9 6.169367278991881572178292225466184201976453677391886205802713111117962965447771e-14
15 4 10 1.494590869855879936523446921575324921948547797247079820932491373242342154467615e-13
15 4 11 9.548977618197154832176503937093179473853895748331119621519152480783741141794138e-13
15 4 12 -6.294048469648719264080812860518707334232308369799909449865445712656163661343084e-13
15 4 13 3.103719739011527700283146003963890606391532747821690966905083648184659997553257e-14
15 4 14 5.167394883084246664566714868224572404806601698433835259833483751752832183140852e-13
15 4 15 1.94912908836188730721053358684693101920619852017647663923624770881840552873073e-14
15 4 16 -6.889967917360611491166894099125948967265765578279961781509888506324629672883775e-14
15 4 17 -2.297859395200032674638451036480441216504670076805582665436460229650723594107814e-13
15 5 5 9.14974717503225016752928863705025315109145801506217012567932414343560170842084e-14
15 5 6 2.60807876965355534774907700377118065713103824273145344779877831289575715479185e-13
15 5 7 -6.919563457791017409849002743142821341857725629246988392647638142793866696352603e-16
15 5 8 -2.376605293951741706533147240189192885411317838622042069390720689057747794777758e-14
15 5 9 -2.862664554560501137897230864429199655770254012290336140519892830052547178041499e-14
15 5 10 -1.128913398948438089968218003595420235442534588224649437589210031032191909682444e-13
15 5 11 -1.020011101277895993252250510461819224718552533893767562529464673557651939381279e-12
15 5 12 6.770784237503971197660716987963568452328093198817381781855329270173384880808927e-13
15 5 13 -1.365111605628117304300336554491705223171678751447935642300073986463481787696069e-13
15 5 14 -4.306104642278642719536748295117104102310934825445346728093391184471838261255473e-13
15 5 15 8.832516663057238711001738925413142894980565540501739348125737746791688603086618e-15
15 5 16 5.875452957031564999850812144687059147553938392078944210892339452303723992374402e-14
15 5 17 1.8160016024300856378724372589757595684970379305320892200775469135950242769281e-13
15 6 6 4.570746114806556331937976619734521733977210092757179287681365393269004208070239e-13
15 6 7 -1.89680799773290671323263930466490795778321043718210493100055585159428492240901e-16
15 6 8 1.599362817629498674402703406730681071285815755447551080135567486524135759516771e-16
15 6 9 1.867274833884829626586966168986221892241563000624503740778831920463799285347053e-15
15 6 10 -1.092298185778741302061548652043404740317429332318770337765685920717389583437396e-13
15 6 11 -1.722482412355966601786161837685069365967591320209959648593297547383536137630964e-13
15 6 12 1.166787928006775679113191695028954589162690246658167607276499383613997006183079e-13
15 6 13 -2.332483916277380571779590240289151949462819698528838552833789582859178124185084e-14
15 6 14 -7.655238534920184443341350478400862162551735905594370422415691102910052275691132e-14
15 6 15 1.482457828456114702920456721137611427669790466182141537141950553003654141724698e-15
15 6 16 1.023155563341226678199578259494378295673079658257945850484321009060661944746021e-14
15 6 17 3.224568505204572830484179687157870700231274157194922432563642521770372151649661e-14
15 7 7 4.808559290250867425519995555885873780676065016002940413923785970904157674258041e-15
15 7 8 -9.497344263216011216694199236045525288840633149965465345127467493211888805172763e-15
15 7 9 -3.659594363901097127356938151007387200903937545965112377590215690012717585562136e-15
15 7 10 4.579070155104665017595096221608564720343140075992501821312858920915453947622743e-17
15 7 11 -2.529018250371617751982153269839562769594679787813542510553083402309858093569641e-14
15 7 12 1.476524962855974600690409810091033818665207803454768898306640744528445627834283e-14
15 7 13 -2.533765493471692199169691335762125745197102954856089823979823082895865562242313e-15
15 7 14 -3.009839193071782789081194939071718916233630467534283806363501119098995666748786e-15
15 7 15 -4.612450734281644757131676596534709811787182813320955347763349537117302846570972e-15
15 7 16 9.576788640971757023730042265111909441171745463805268022491582522813753458484622e-15
15 7 17 -1.01185373126289508205737134232697377534268274471964982795095043235128302988101e-14
15 8 8 9.756532612185235892117943987672969750024523669890259183030658210231181025784112e-15
15 8 9 -1.017941541254548154946033991571806554937404312071054421445796671280091248575117e-14
15 8 10 8.749261674344471368718569296642097141076079688517140571300178482630074911855935e-17
15 8 11 3.501753061552149060245664217145048060864344860133484401259619769335670303062227e-13
15 8 12 -2.347705518042168711279935864664545455971713208613419145596669140149320663109981e-13
15 8 13 4.868446803345078917356169670361376474522229264980818357951816523338895697095036e-14
15 8 14 1.017629134795925621991451799704474569588450671918858622624682072662006236810514e-13
15 8 15 -3.228247512096462912247867408385776633690137448616599126725810976376971233951857e-15
15 8 16 -1.520777073229365626331178761137348092681818989134541271911496445838384426261608e-14
15 8 17 -2.170810298075896705894117513871733246087024988999789937370882666304398565467804e-14
15 9 9 1.85940963515916340924975184356220328925689699320852413495235296384569542702106e-14
15 9 10 -6.270496234568377222713643751098706244298352573985191399342724522167688439497902e-14
15 9 11 -5.619524595484141369889743477427804420604288181870133023714018148289350901624151e-13
15 9 12 3.826104876146923940162162499869872197918591926672993835490601142712641665684555e-13
15 9 13 -8.075440974383473456543329605553102829551518018935670988970311812018836416529754e-14
15 9 14 -1.721067652384789048559516763090867304226368959066929425648961385549260790760303e-13
15 9 15 5.348406363470181757410811526657505360094866202786755891238413022685550578695757e-15
15 9 16 1.283832545488695985131631232257117707229152818917592381541229495508031143916765e-14
15 9 17 1.40681253545012542253148629168265646209021516220817141634356458509808598533275e-13
15 10 10 1.069165173784317496765084008054532360413923951563920335472444053342626024287678e-13
15 10 11 -1.858613440970003986166203447801842954187318368646119824286207428469129754971779e-13
15 10 12 1.225449445962106580045851606355658451485610168455364212507164529697740745483571e-13
15 10 13 -2.492298912636208938936047805688921206063702264892383936172412196638968277574988e-14
15 10 14 -5.47335176880574443359129902608004509474265589238551958096663119249098374604667e-14
15 10 15 1.538415621093652741562333311887371403899546994817368532788913485218501080695614e-15
15 10 16 5.788267724248349658389294022269303477893322213962696832198791385714818171629737e-15
15 10 17 -1.272248130055927544762243155534283394840917057812358736350765645176913946406805e-13
15 11 11 6.164265997323889615505367969305760770495028911177270723532584675162983018604222e-13
15 11 12 -4.353406807507005626927364170775725906439550989983667685479268699085518684686039e-13
15 11 13 9.681424648184179263863000832512948502881320201460271898681339993714772288921499e-14
15 11 14 2.053257512078734783593883849293171519374376321747305724306028145654443259475307e-13
15 11 15 -6.671256841416829419695950598701724343866759373920719399698753690654516721610085e-15
15 11 16 -2.245301722901783577589963271685613931236612142414911977842141106494794985704633e-14
15 11 17 -5.112608219904413689008730073973475028673206533733445825216077785228897462771999e-14
15 12 12 4.019366110359368909392869419636446205192843590949138786173772613842890654315235e-14
15 12 13 -1.983008809903473242422039170143173826140149018886465578100931887908439420492825e-14
15 12 14 -3.26320636997213085505854637681272159175093051817913530848648674645663060758471e-14
15 12 15 2.376724356454984128804805293394191589982693954416432489320390856196347824884093e-15
15 12 16 5.245846014003663787630838086687296391259840321148842012643272723672034592034086e-15
15 12 17 1.092158293615838798019241801381484419154082838206385423022702767204704665687757e-14
15 13 13 4.470358414909226315144310700288124013220674356245554340807914035144857501322011e-15
15 13 14 -1.541911897094209128488511179874388092592926654361303459782256173858605891625434e-14
15 13 15 -1.112997829452533648584319439469584975380180112770004969273242025465276348142882e-15
15 13 16 2.516147367711929102146460461927709722783712474941900219597003159281509984959421e-15
15 13 17 1.323743972966654042724189739365593251903084054823341126168974300046391378730521e-14
15 14 14 1.912390045505063813758063846165783603539502190664680225500007351201082169069419e-14
15 14 15 -2.641970152131017609317309502169055340289445205203307187264801934298971591718911e-17
15 14 16 -4.783823271774059181702123517433345755456325239029921784978599952524397935451676e-15
15 14 17 -1.082334735579072276436779392312142308249320507883079256497696983536050114498802e-14
15 15 15 1.613695258892907729816484235955338846628609341323352550302652869841749914131064e-16
15 15 16 -1.71038211663674751135011374133929352762446254600981425348977970379776452105777e-15
15 15 17 1.08046842930669162033298480783403796825110767837122111362504885387390557243427e-14
15 16 16 8.400077773593527465127726327287426553299668240137739033287720998106070785478827e-16
15 16 17 -3.476281202112205584290436886711142108705120495062873888310672316526566597331359e-14
15 17 17 3.428018314214398568200310687099257296036335047466353545437175907738724638322926e-23
16 0 0 4.205021295857067538976683860133757517276805004648791845434851883442960038701924e-12
16 0 1 -3.641590684272749661635586416937200034981787924068599990811637094540109780934282e-12
16 0 2 9.28745382993075092023803727634787269969919895266201751857714895092997126961432e-13
16 0 3 1.170423357505546862734113021156112688768619311567212244979575542406296446895336e-12
16 0 4 -5.810525597040215384097306702184166662969617353494471045445948907855016586102531e-14
16 0 5 -1.20182744263193710533789964007390264549325792557920126125297805421469002903532e-13
16 0 6 -1.436211354786643383657470515057478140768737204906179866750735962855961583376151e-13
16 0 7 9.416154695134422582061093347862295112288411954217739058418408744795962234968809e-13
16 0 8 3.926655604122874288448888400321718622407707179078372498923349586260195068944743e-13
16 0 9 -1.051330230518252661140064998953315582785838941459337779419363390001013066359563e-13
16 0 10 -1.580449906502554341016328095161688473050125186061914546638615890619313170069338e-13
16 0 11 -7.777577970932594338892241811239408265278485916409007063221863365089331304092038e-13
16 0 12 1.298231463468505913137589995969644538913380226602676204430425837845786575299008e-13
16 1 1 1.290875101151444791173710415299204458593583576003821316261562825434274427469679e-12
16 1 2 -6.646992921040129416135896213507523303621510162758469583835811010927396602475452e-13
16 1 3 -6.345487435825476046115042628498740934744102641121848057371378061322484920497874e-13
16 1 4 8.886794316418696146717585376241422190801073228964194199119474347582044184545719e-14
16 1 5 1.083220323738776501734363724953125941659983066584357607516287541403376480191657e-13
16 1 6 6.178749603137396064379275036651708236710338552281068498955866158520308934896912e-14
16 1 7 -1.387817341832680610632951639343560635250516329234085117790161702266777549773046e-12
16 1 8 3.748441053049705477950422986614518036781408284789374396380762101155173825692787e-14
16 1 9 1.948592743779315670665690539025422526830036921765736616016908495481911738464007e-14
16 1 10 8.02928221453944776928184210991033893261441004833272027784576474249351627145867e-14
16 1 11 6.720331541130446593910084927160192738422243461785637619968035280504985836957524e-13
16 1 12 -1.136129487394174200125208760064028373467198932576993500498904992405755737063851e-13
16 2 2 1.202301123113235949079512004571825575601626254433761467523630766968201286746369e-13
16 2 3 2.590381550439369020017927020171251843970020561732190675905694842354475752481352e-14
16 2 4 -3.102427468955424941929926049067652921259674088847900383221429632131023821484528e-14
16 2 5 -3.142630319942003508917300461068819595739008060264781582839500372139858490631167e-14
16 2 6 1.272298967199317606618694401098494090603486140823016014700877774669500474952321e-14
16 2 7 -3.542200139348382737157712221249759781264349608429550602308921136186436291855624e-14
16 2 8 -2.935428110626666446806257550675845925286936720627178247078684612972249684703051e-14
16 2 9 7.55730950535244595514004907256053309775302894486421158359743154657520570860879e-15
16 2 10 8.102721417447988120002698626688277827206055551370633690903588702120394633491621e-15
16 2 11 -5.525809661066035466824184570847097769256957281358469669004420672699152142853351e-14
16 2 12 1.702008652368892908575761890367046199145063643491991381893294848442299734405217e-14
16 3 3 4.614547389189481208336389283546083606755042257078854352665396227495656903850543
16 3 4 -1.30983842635431422237532332317059749724946447943812798674529753022474373876643e-28
16 3 5 -1.846917524200950934352251416163043988471401517512435975374410967339591325230702e-28
16 3 6 -3.680737727419179763756844808095082265556267191508027520732086494917059114918109e-28
16 3 7 -2.553437265938098374004114049412675790170109590826512731708476798887146151033177e-27
16 3 8 -4.614547389189481208336389280923139186006166841067849050535467085455065315499042
16 3 9 -2.496259730745381725818753796844815792541977499142422938783598788879130964384396e-29
16 3 10 -5.729040839793615911439323564560430481655306667707992143056327417500364117086845e-28
16 3 11 4.614547389189481208336389281741121628115938255363100852727912145205782187650144
16 3 12 1.181423053796720229582302498960124857244267425592498533449421804873823936640976e-28
16 4 4 2.265981408311681666509204739379180222440757179974327517420903218972060624703268e-14
16 4 5 1.290903657731698431360940205711541559428449852914173410796431227765917405664572e-14
16 4 6 -3.001418353157171187975664814995093867051473850912084513595425534786749645905313e-14
16 4 7 9.971161091599054675616033476390181877753971616799437666335061988120929896968377e-14
16 4 8 -6.041036873588739215567809443983281555430276723034219371483946748427055853369636e-14
16 4 9 -4.515246399507360961818632581122170356561030554946714552821304112557024758000848e-14
16 4 10 -3.215392563350599398931399448856381890092835611869333524147355990579067101702374e-15
16 4 11 1.961206395163589945942768701306833448633832962610299416821853670584574304866944e-14
16 4 12 2.555026489562334290961141768380293307146374023490554424908770458065686715863628e-14
16 5 5 1.998157633002623808106658464469721877920825331015642269950489374464735998278431
16 5 6 5.994472899007871424319975391172433776812332516768893901308558234239300142895837
16 5 7 -3.228565607442673494175636844696577466361208228134650767946948788599945735846596e-28
16 5 8 -2.687986774786473994654271782580731667920876440197399358046846812892396368776365e-28
16 5 9 -1.998157633002623808106658463998387809383997366116813731330960246131167574498538
16 5 10 -3.996315266005247616213316928311028858071598225380541223471732455197891208819143
16 5 11 4.938008272190954483203339202324538935334039846261238675450579093228945981127516e-28
16 5 12 1.998157633002623808106658463958264860463388093342125809181936727432964481885461
16 6 6 1.407638839326643701616908385105129334429345739454247570459056275663628006833084e-13
16 6 7 4.628319311696467705196672427018906787255897268005573773114185790277865323096099e-14
16 6 8 -2.051409710565678644250329752650372512448962886345476050278771864116481188250309e-14
16 6 9 -1.934233027032494969976518711253028776384422707651201196559442387816895920622094e-14
16 6 10 -2.230103397125733847457302235337437292193546753527610242793457334714511811699255e-14
16 6 11 2.718277848810125284355743003897410117659353343545900040726208520502378291662224e-16
16 6 12 2.177412510857628535303307274726168844484333027992114808563385865837265095776558e-14
16 7 7 2.266110094044974640628065419274741607906206192887159834073535787690562425299848e-13
16 7 8 -1.086912808101944343225825537894039229993477004760535483040115575376710419681125e-13
16 7 9 1.137840231918846721092891623130492733037450083014761374803963855557970851549081e-14
16 7 10 2.310736195356176686083750108284300403116403322152049435869127544157127245692255e-14
16 7 11 7.841747429978893663754421866662409152755573464732339422183031492090517450715594e-15
16 7 12 -6.142850360056757788143920709537196205295989656652290814766715670197292851250662e-16
16 8 8 9.112043612414107164498417788924228140655288272733344573402194892979978527345445e-14
16 8 9 -2.262425775571607732760504149423731400242668853498569681236734109347100175693612e-14
16 8 10 -4.457601050562718327315702324146825424560349945686630154245086506670624624044125e-14
16 8 11 -1.106388126757057551290633840341671388259180410158883740822429159989063049256222e-13
16 8 12 2.747202365936237159123120282830511891720445922642717545616176552454091467974344e-14
16 9 9 2.008369000853584395248237733709186774389209295683916123119588609362496716189814e-14
16 9 10 1.576997329319905290924011954713237863074308664836033155006774562054312940958126e-14
16 9 11 -2.981228734870199507246683248540772456112210435044820132961426081919532165190968e-16
16 9 12 -1.957836114369628969414826395090114992572005861385684805981245012789902189885171e-14
16 10 10 6.170339448802208395204971587743930592972197269039449309523214804084619286913881e-15
16 10 11 2.889056946416152127059671297112850304277041718223012986802810909656074609492344e-15
16 10 12 -1.693088184269320909003277452471670246859789088842871238362225056773333417632378e-15
16 11 11 1.294336368331106896574208988640480919721002177576272326060284999923416749076001e-14
16 11 12 -3.332169424504380790278554514297510111695959327658106785537569408448631751289201e-15
16 12 12 1.285482872998648386810536898800890359389306614746418350348116549522535811114986e-25
17 0 0 2.111954738554875336199088760428929661649633926639721052630442667744130367285961e-11
17 0 1 -2.085941107598337366959749780522809075388647916379261943555938204135167268620048e-11
17 0 2 7.108656210904502142332111426170209319256615249962554738431015903574165772979778e-12
17 0 3 8.930460546235899993443932132075451386146390181569966471850796089070070890650122e-12
17 0 4 -9.877996450754369627417642085848694791017978848354569635602878607584221171678844e-13
17 0 5 -1.549423536738845736145820352139785262642030127280401055188832177995928983140742e-12
17 0 6 -1.871200140642521843800861307901091072967290129852512183338394774825431966155189e-12
17 0 7 4.953882260871288041303222214681302306354113726189186441728299028684566410139182e-14
17 0 8 7.61922887078105244885609815481300940609838727045727981444965819780620071438379e-14
17 0 9 1.67227532826791734746797553412576453319551993248783734410439211010080467448283e-13
17 0 10 3.17383510428819975600011864835047044132310732190832812326175585993007547806663e-13
17 0 11 3.201000002282605628517131237642686901903949369241325696098128939088069420104337e-12
17 0 12 3.584278824394110517947377506498783787178124821388412611307532223486909461183574e-12
17 0 13 -1.154766353722065026297984376430472574751678900677688841078738645095705299921545e-12
17 0 14 -2.279548576581455923291964188143979999872557824705596053817721147379452006752671e-12
17 0 15 9.982039280049786113504511735668395440940306251082800897849318528708586653583702e-14
17 0 16 1.76498592182507701139520999334881633236387241243739412384839721037812277663179e-13
17 0 17 1.741555434295731944913281817280938354179316439140568371582969491866928776380197e-13
17 0 18 -5.346181721841789475496554625576667598968265360251118731361495027295004860092445e-12
17 0 19 1.449160451781434394666491523124625907047105969541757740197273767863636861116488e-12
17 0 20 -1.172568141536249378140067296916115505475042940975275613351498058951081822438297e-13
17 0 21 -1.030293312132044013333157385635074020939912774090559789279538451088890333517147e-13
17 1 1 3.086666901597644651458612896703057511549715769550287276505699762421779936341762e-12
17 1 2 -1.932373894178854563338225040917442442556997511035493079251563314945920137138251e-12
17 1 3 -1.716049811157905743602523391963756159423958194320195700860024710726912010897731e-12
17 1 4 3.874628624651101030164817888221107860922345648794201468359234376723700522551832e-13
17 1 5 4.380443898896442007152447471091526783575251734104910197850025276913960956113655e-13
17 1 6 4.172324149330523263543546214336252462261771349731822706770058901263461099375859e-13
17 1 7 -2.429368112884925673905206182875436874323450101655949319187183057133779499275487e-14
17 1 8 -3.393172255768186574566802159426273837188552832380300080362873830717780803639094e-14
17 1 9 -7.808064389867409890300436645705776599587606008223519892096807691327978862393924e-14
17 1 10 -1.096857115013568496578109518824932187019603020562068269073741339168088937914904e-13
17 1 11 -4.834232165621502025997210552338425390398063643407047787988492718621453887738816e-12
17 1 12 6.86339131192315413372965285545807129521417705484974368000483707008634963245441e-13
17 1 13 1.915779511645526044624265612682829397149026795819603367026732430840723371941245e-13
17 1 14 3.40675163447289310152696825193805911075657281728107724842586193279658066105098e-13
17 1 15 -3.427807762955547760942309967458423380790092964976248445173736768371847990826039e-14
17 1 16 -3.638631427012735745438992904906637325936366970636682061634544486580331336294215e-14
17 1 17 -5.516741700048671103705325178426211847407707123855345416102255293272760156734024e-14
17 1 18 2.402388942350221156975488677509563288945375899686539778485371223181188494610164e-12
17 1 19 -8.168133566296699550104883997541336551698393354575990342664658665358044707243694e-13
17 1 20 7.295304215935588033966594475310535000658122977826384072550420922278283889467599e-14
17 1 21 9.556350162980030765307658582019147471820177918201295721546775648003387237086023e-14
17 2 2 4.139516719492896837936260776928912288751157933498589390049869855834224276327361e-13
17 2 3 -1.227781692474273127170872549941750607891881623360646798387866887057789910914821e-13
17 2 4 -1.735929446372768303008190944424783655745790403095727411716072159234459719898089e-13
17 2 5 -1.656474202794570792049463850013892469881058232095561371006360654543400102892355e-13
17 2 6 2.645542701505778536602749571894513228020007188471637649871309828388960088501135e-13
17 2 7 1.439022027302621241102810586140442009804892303331109929645728254967301658636174e-14
17 2 8 3.440064912433818898062656412274580351986151632320826170854732720549912804810374e-14
17 2 9 1.557377882046970588465580731165206840061777310276366143541570681302792221349123e-14
17 2 10 -4.716486912990054698375726446599569256817471054632329348617859717372472237405643e-14
17 2 11 -3.791334804088490668040096891695725591961117955371401755634135749007630904865199e-14
17 2 12 -2.229422528375305674170846685757391809510082861000399011649589706950690624386366e-13
17 2 13 1.250295965701751974265111761818445719193611012642266659023098429502954560029501e-13
17 2 14 2.597650848056024420065905897409090810013371740640912111052837491613894930741227e-13
17 2 15 -3.509684163522339409567452118622603195239700511822516460107503565153191458031163e-15
17 2 16 -1.742346471306129738974372248514554553463783911965199683864510632906221710233966e-14
17 2 17 -2.833071821181787376752552805906903471630431989250637944546050534746022821354261e-14
17 2 18 -1.001640835901032546999974135815641201618201239086947169903430091355240133626732e-13
17 2 19 1.654437600910359966381386909669801250413911600778895926641880500211219846303832e-14
17 2 20 -8.16892887102127879618047426051825968156434536118932068678085260281656721513283e-15
17 2 21 -2.365965990918353060946158504201333294781915087013655989705633719175406953795219e-14
17 3 3 4.614547389189481208336389302159647687295330318753881741241425592487277340226282
17 3 4 -1.334344224538856238601182076279126695741871109794472762493927448271177923854108e-27
17 3 5 -6.310752385697027233295052285161945066039840333369007974697268065713078070170956e-27
17 3 6 -2.310785000716140852328283366092350622211088370059655715735130768594767270917198e-26
17 3 7 3.316411318759604498535032267411458630743551269766662888689465121335275014423419e-28
17 3 8 -3.889903902651506235860869265948083484446968231483258098952463854096117080597188e-28
17 3 9 2.323857762863803512907836218627045073375089895965362946794419159199045053994499e-27
17 3 10 4.632959460212920933629310188693931216314933366510551391449255785159864119416371e-27
17 3 11 -1.096481596172391136692252205997401773598086581807314478180700851894645868223902e-25
17 3 12 -4.614547389189481208336389211776814753968390247566984248026764410562993385204013
17 3 13 -1.08502809648606163315865926123896030597163642497960709746235531050433644925459e-26
17 3 14 -3.211127855547671933954171887430153933087363418438954596304542903601119558606728e-26
17 3 15 9.351611319499126271363131260783867972352006437939088060224479709754334308129742e-28
17 3 16 2.646638807426826400496037399759294286866047819224825447394648924904111756973539e-27
17 3 17 3.44253744306508413358114126178047449658959845925603105489556989068690957864474e-27
17 3 18 4.61454738918948120833638927643320485800061194183852064078060986271929586234955
17 3 19 5.614643313671977908553160843802332749518919086573916777084707077272813875259591e-28
17 3 20 -6.62169130571031281235514843720832132268045602799700961562181089121178105354475e-28
17 3 21 1.384474453332433420303377652061433440027736499268681925846551311314652378116633e-27
17 4 4 5.6365574620188486542059170946906757013657133657577628032801707219194823572848e-14
17 4 5 -2.419361720448979174974964830343816561006301382175349072585822784321604593601833e-14
17 4 6 1.894975958977823468915171940266558166121642303835762871581032391053502472465642e-14
17 4 7 -1.542996418897826562498864411429156221712390962720085786795956006277120482824778e-14
17 4 8 1.709502456957133200590974002682684935080085650483525362913834316607010294147439e-14
17 4 9 4.404534072942251161378258474804871488200462519379267367155102782551371497983494e-15
17 4 10 1.555922457080023858509638363784283686797907572726089409559166216341961857381792e-14
17 4 11 8.040581706555148174505908090171056445648978923243431232874073573786493599882493e-13
17 4 12 -4.27821938113113768974455976823566354016034188072721776079611597836141018533856e-13
17 4 13 -9.354635078415138129747965481736708458233618020492010853176953155781187634341718e-14
17 4 14 1.338692867702938984421981662175120511652437640813299355514871020756845203546207e-13
17 4 15 1.86294606864705121518642055777508374171476837740433952283684973217294792429549e-14
17 4 16 4.786234525721636090853620085564345390342185930113236803392540920567147849034911e-15
17 4 17 -7.118063605387270181304456609757755982193786972326669270435523020327304890600542e-15
17 4 18 -1.001009116293114679518883514713153038756138912667068879874748027070309657281024e-13
17 4 19 1.415365611915915032692111677130984383745650924954354963667472628982265312032361e-13
17 4 20 -9.238553928179422348288298001354503411290062482198847722469189973385237254762458e-15
17 4 21 -5.20909395049829027846307754941994677803977888475005480327279023991240875690673e-14
17 5 5 1.998157633002623808106658467225088783832721282021722643702396630678861205207212
17 5 6 5.994472899007871424319975388110003443273656762875471431659877272579497717470487
17 5 7 1.255084106640310350672534122652206165238181172885487538309140527808862408822766e-29
17 5 8 -3.698318260484650279656396516506071279673247153910905638697297025541410688763798e-28
17 5 9 -1.908163297753482435876710862184005020484636589696014420684142077324523933235118e-27
17 5 10 -6.134739607421576117199439014553312991064755210050229392641246988103757136242756e-28
17 5 11 3.630675241135618529350484011797943077505944683286959008586185500896196700804382e-26
17 5 12 -3.44723252731829983514988189836514808347439536801000710339798621748431715739289e-26
17 5 13 -1.998157633002623808106658458162638276352798546648677378430623074545857474032283
17 5 14 -3.996315266005247616213316913516109012277628279478281698140754774116407269012643
17 5 15 -2.972054723386382508749295079379196913490087810566178739567035844601280964960885e-28
17 5 16 -5.429682076641181838069472469865943004986492966692843642188336892077275718572127e-28
17 5 17 -1.082614093638260553994507754417488852777825675927350579933427787511166821468998e-27
17 5 18 1.32178836104546445302627492377851805846422956359901513462233527068573311003185e-26
17 5 19 1.998157633002623808106658461729942603359192639407083679911541793150957574777348
17 5 20 1.431321067878662069566764914202588665072575441627633448786189311973427417771058e-28
17 5 21 -6.556992693411021853813074308470304130609212121505945047094829658679906285402777e-28
17 6 6 3.80192522607521577046934805250654145382221241357565928795065522904854012193555e-13
17 6 7 -1.187530415180237548165331266153794336742000572889366761342419347136868304070723e-16
17 6 8 8.302068561581846194509014131654322271411712889480850971742528595468125314418444e-15
17 6 9 1.818863935620907980239598775791314894899839688633995884030432266654092122537561e-14
17 6 10 -5.062024699265952997220884885849106929104540855218776328978456035679793141588305e-14
17 6 11 6.354761583437603740457173760717966663063487986597533180536993255395239627727876e-14
17 6 12 -4.614264345857905864940699304877782245422538692343550439178619435348523858718028e-14
17 6 13 1.929716323465921287714476479340131478522058821479072819504578654911216181001024e-14
17 6 14 -1.669812753402129055437677873739607154834051464978973080159708818804253405869823e-14
17 6 15 -1.067840430484246123371533100346456832972558922520176879668005410008773012267639e-14
17 6 16 -2.18863962612226799082010046961132312567436827703584570596071286750486542196804e-14
17 6 17 -1.347477744600249279315398064146885539461252268913151368430068184043186982769112e-14
17 6 18 2.700163409029925947929269316357004780479971381854505069953124918160555791424917e-14
17 6 19 -1.396895976306546541281078661954374070856889807383647940916565704994650524599541e-14
17 6 20 9.753377865012542635783499027258947434648144886851363175847377163618357216652472e-15
17 6 21 2.074112602987982185435876333854919219321014091941113424228796958399327526671082e-14
17 7 7 3.757248919934805015907033996703178172270697113093093400510147855410836577970043e-15
17 7 8 -5.315165067793342972443943186702303266130907966603077168372764458547339552673887e-15
17 7 9 7.043936993520646174623525154008391941865996658947671948936211173586551086896191e-15
17 7 10 -3.125116117333722470638551053456121592566120419181485252606386275380367177860634e-16
17 7 11 2.147490567224261920635523443077360005761059315723852925683020453861856700340058e-13
17 7 12 -1.356807137015583424201671358968636687685909496522674491508992825140984867166844e-13
17 7 13 2.795126521438860631097892731332357371025077089949280260598116828156700993818971e-15
17 7 14 4.747736826104823616614145823823901314546999510891022922867616719646654901931699e-14
17 7 15 -6.163744011303620294191414103633329585467443283721275293511420280241858773511808e-15
17 7 16 1.523771206106350614046163583985321990397297926302956380946526751189418860333394e-15
17 7 17 -1.347057194702798821168186385726480383757531904313173395310576048896723121165737e-15
17 7 18 -9.447754316239881082118394832764685891447281790764527448806173624321796259212823e-15
17 7 19 2.700809456941422799513522631014386551618982822273685908042587661454437006234742e-14
17 7 20 9.877038743294455393625477723999078303642697127056723045795010926796002970291727e-16
17 7 21 -8.936314148055947529954210516511286784205978387600030293477985883513493479182957e-15
17 8 8 3.794202926444094254203901474500368254940546142583841258248516881343713354404762
17 8 9 -0.7114130487082676726632315265617146012793062120051196352059455176578035906696192
17 8 10 2.371376829027558908877438421603960415467532104307768139833944392907168546474704
17 8 11 1.129193240521928214258669471520542075693137366661558514768353550892458030088503e-27
17 8 12 -4.19383111313878784820407563576614456903261238409027366968640023197479948256332e-28
17 8 13 -1.375673443005864416449555798678299076031908426954554381841651515835911779859574e-28
17 8 14 -2.25011557389342030341360885409720127375995495587964412813889423346173566559914e-29
17 8 15 -3.79420292644409425420390147445008736884085200866814772680316431953316341948123
17 8 16 -3.082789877735826581540669947908751647522192636137451758934954050427222601659808
17 8 17 2.134239146124803017989694579312883734151912512517503595839465991913921528260954
17 8 18 -4.598804237139133803805436906021237330167827047180748693482158820965742886987705e-28
17 8 19 3.386146105378680664881200582947486121843515180020376150561961020635883698013993e-28
17 8 20 3.794202926444094254203901474435613016456652373207303027489107365146135554727154
17 8 21 -0.7114130487082676726632315266163066747222130967692150543159566724085113619441087
17 9 9 1.998157633002623808106658465030146506762907136456058255753354500774042652091037
17 9 10 3.99631526600524761621331692732066228499806159908743572918857462181319078675589
17 9 11 -1.497081311553624279183524778435521614225470430589597782375520359158768240917903e-26
17 9 12 1.352268664187755613935111213968860401901817729295542610416636012664193541106596e-26
17 9 13 -3.545058861535787098168117130122352903035011616127863285647771220451692186112401e-27
17 9 14 -7.580072439731235461911951852494513189814158361109234796178928532333414960778695e-27
17 9 15 2.240490002784891058158636417899272136011771819531353455140694055538122304325031e-28
17 9 16 -1.998157633002623808106658463866213315134886561241789979389546987943844938467146
17 9 17 -5.994472899007871424319975388591231708604403147634053863537056675225156639713924
17 9 18 -4.425094537574008571512504773795913220697670375885968366108574068165645571377044e-27
17 9 19 1.876822991559160942366357506046325365653209396974649088607487960307920370690088e-27
17 9 20 -1.302670434174877059732289940686506865209248705038332370325167568865321737873823e-28
17 9 21 1.998157633002623808106658464287594933330839303086934865617567027661895609582023
17 10 10 1.103643710365274666715616763078311965300917345800047847947366846834581086022356e-13
17 10 11 1.351827601322836950821023172140491374571582595864303755843589948046877063081313e-13
17 10 12 -8.13507549396657230913802341660841710162521258755907016910096115431785619461999e-14
17 10 13 9.224881530629388835261098734832702211216320984734448962805189361728203309750408e-15
17 10 14 3.083884616219780939877110247467595484342969433742079152563510401306257129663866e-14
17 10 15 1.558782065882622994620308724833466507952525869747809624464444998858916375714923e-15
17 10 16 -8.844744431592294449601661545092657048739085722230451181594632279075733408750272e-15
17 10 17 -1.853231637043159183372985940828847229839042115915812503691092777878350503191649e-13
17 10 18 -2.402302392695408091753554603886712732832408876005963537432417447637385274753712e-14
17 10 19 1.513900501632414351253851610304025168122792596044574649946252720042728607235334e-14
17 10 20 -3.480023579524287945454426206493848087658942642991251672662003992958425580410926e-15
17 10 21 8.077499774255911066369606649397044818479475414267368066952428161964543975535133e-15
17 11 11 1.157974329271642094089154673233627658180613549777647165477294881010901161340113e-12
17 11 12 -8.865633120526719263998006068969242326735799977071983898014129356044107740011355e-13
17 11 13 1.815925073441840940360793939822155502883153533522767637705220485309269814666758e-13
17 11 14 4.122291256213731264074000248249663793890874313479062969620636596847897072833593e-13
17 11 15 -6.46257878282605809353614382681892969657807728665216531069221037522963208485106e-15
17 11 16 -4.346152302690283728905055576569558340287322431804096696174564900057313552337091e-14
17 11 17 -8.973303552816503222207767419058435279542644153854479201443593295355134625913393e-14
17 11 18 1.626109330118896303335281467571905275708438727954995220018258686716464064827341e-13
17 11 19 -3.931359384821864036653897552493749320616875213803999616532026680122911948913821e-14
17 11 20 -2.17148638353221545352506869381752715246016807071957542692218869158861073568838e-15
17 11 21 8.020836261228435731724078018902897888949778897645866090393351316809480979145166e-15
17 12 12 2.577600833445188184880822445774070467811758409634735306751462258645635251238417e-13
17 12 13 -1.40124145406882989716552936156454170011889345020396803077980202740068874669749e-13
17 12 14 -2.548144554697195287137885510994793109371540726915408586076098142401345533894793e-13
17 12 15 1.86661667768905472885894973313164827039932196120067428642894657534217856060614e-14
17 12 16 4.514443290491550302507624132286254660902354956953960312543488210847515898042309e-14
17 12 17 7.957070452655567046951280613063544729180000939658561979074275295482074114113223e-14
17 12 18 -3.462739250460804727850883965481594533848929360506701757451382571054005235754346e-13
17 12 19 1.797668569338344757073984835247177736279916577618318100950777385114027091479188e-13
17 12 20 -2.300176176343203314934320745565189856944997777115717832180457054190944581635863e-14
17 12 21 -3.993798353899878470579860630484432147236062536755983754804298640512735542930657e-14
17 13 13 5.111540248419601049648368978358952038951578334137067354560679078605544396236807e-14
17 13 14 6.047873766058357279064175330593788088564934117308764796815286399888899942442728e-15
17 13 15 -1.12836853300752874521942067680663005411224006862964234468043712856041361312637e-14
17 13 16 -1.283380065600754325373267752988641055711035130287629286549825089885770889629589e-14
17 13 17 -5.37441219381325037940020386959387955323742457110662418782318349405539432756271e-15
17 13 18 -2.539388416278548427636921441269690342115252402179350862164172403929892221517976e-14
17 13 19 -3.39307999130400043381947253063729794570705564137049693905644044844351109665801e-14
17 13 20 8.70465707358043081500109872226247730956708349931547988763548378797177445969348e-15
17 13 21 1.822139671637254132972767819042384680517898271812298516409449143852261512924673e-14
17 14 14 3.628611189997419684308458672832168021055052200049580097955487130416760199164088e-14
17 14 15 7.67121697957853230467510592707526118102548963931180185138910987236646151928095e-17
17 14 16 -8.087886690453745072530780678766600551034412628491805827132768865455675052272702e-15
17 14 17 -2.385883774602261990434075116230085792983559897729166000624223311703777964874676e-14
17 14 18 -4.27870946983287543457316003834770457656565975970320726729954066611027395500677e-14
17 14 19 1.039135400164173955235471259015344952819093131516558657970254140907347688002506e-14
17 14 20 3.425643626584608388963268878521735773872136733812880575417327362753452080816775e-17
17 14 21 -3.658099791591486308063513746148044745336760761584843519715110059929698566187292e-16
17 15 15 7.090401198010833810935828882127786166032697043231959265886767844155178027750846e-15
17 15 16 -4.452869246266584752729920391567396151661857241681559123404737935220358312713157e-15
17 15 17 -6.913725541327658160952749252039534048047726218233150138573486951199086848229376e-15
17 15 18 5.208413961923055966532194685818473035562897701239253235541477625333171502455492e-15
17 15 19 -2.81163011155157417814417202172248681563816858070171882395707851026848074901147e-15
17 15 20 -7.06483498347244804684258859968838052911829555477983614026477775217713436269008e-15
17 15 21 9.028345393910225431389496217935825218941759145034560977092176372572404269710633e-15
17 16 16 5.620023050287134151340862480391821589553573948099137411726495607921362707590597e-15
17 16 17 8.945217886084035206912208961783825290309535348767159817912771695870765818479281e-15
17 16 18 -1.080578991064154482877278595967408280009199271013295603195575662657443933105431e-14
17 16 19 5.143746773352625344001162296164369486737437091098743366246506293536958000154168e-15
17 16 20 -2.902552164470222253977993841447873011070280641615840642586477351971194233782524e-16
17 16 21 -9.91634717301063378190354180187766472149226540737342170678617511738541226581315e-15
17 17 17 3.336950957672029506660636617527096651023919183346149385119039694009611330776526e-14
17 17 18 4.152640656642965836362963504339639678816217930154485864537962172397917555133443e-15
17 17 19 -1.836401673629080039995779528503216340058828956362592572044139123551458808512217e-15
17 17 20 4.072167097885457054503177010855586790118871442174572656326567156684076140401892e-16
17 17 21 -1.941802729058490996292043041336666927142418275148409589398069484116230267348319e-15
17 18 18 8.451318806232154975619396725808593828336509071437104251996373982769036136013155e-14
17 18 19 -3.800923583986503346529754655367454524569217468396309292145396206443275624943291e-14
17 18 20 4.123313039613334997214664028133086608703197118052450634908173112624208260580733e-15
17 18 21 7.673383654159868827062060727884845188617158192797091341701023457092395115270072e-15
17 19 19 4.730991626231236204011196447626839280857226456450659957901557137544072302190525e-15
17 19 20 -1.30699691755293031114721388220043427708507450769433028506651059285191981282146e-15
17 19 21 -1.640567810051171517211209974196486784084855241120387985103773141446624424807803e-15
17 20 20 4.538136767925303100255975836075318165741914595583870421940282651068552001972199e-16
17 20 21 -2.434797205933257258367560001723391537496607483433570875934035346217230479707268e-15
17 21 21 7.65724382373172290723783951692770837158351280373749377760628213788021877792686e-25
18 0 0 1.736679694602345071086816150338164143952479935559586425408353194428311791336062e-10
18 0 1 -1.769010292638038358259421541721144253638278420380390413128249533067412150389934e-10
18 0 2 6.04964458831984699160103387508609517173077355383083120175407890540739776050852e-11
18 0 3 1.416608991006757525677296579067367995410327463234863492944842068956804440179436e-10
18 0 4 -8.273278754730619058732716438639049307654680606024956268163439424475534422056344e-12
18 0 5 -3.350765440778205214563877467006950710421803381348815885181991355674937050467129e-11
18 0 6 -7.766309795122276584926828488607980338544397836574506006416284671810361558732589e-11
18 0 7 3.677603933873762099207005920954724114738471352776238335813867832746474230539334e-13
18 0 8 2.369684888302036440269222163143660471759841620680983070901428909822672858637799e-12
18 0 9 4.297178489324327387724134701002701277516664949191648501141520383817058159599363e-12
18 0 10 8.96147750363610863914811934556153148538158381430238245554480003839263753333407e-12
18 0 11 2.076215097317522514718792568363353917975218404551194548964611141262929667870065e-11
18 0 12 -2.273696747400341145270717182653730875859326368889824351944423439018268547173308e-11
18 0 13 6.765244856327719935349691641366275338970574912184532379468272608132436194483654e-12
18 0 14 1.347381700499236329441483166100550011617432009764747876607790070970882888679069e-11
18 0 15 -4.748043433568284273709398224165206031382985184947650854241227882898570951458461e-13
18 0 16 -1.91384379719559803309774895913476279364941431038005579719285433889848163684837e-12
18 0 17 -2.992679538906395485188873407797791864955894789131217749713676847662655503695812e-12
18 0 18 1.353225199293912492447903801995423921898273243511840080414664534478691912194524e-11
18 0 19 -5.752894366076431193854504040760727419631901971300639201578825590449486102907748e-12
18 0 20 4.740617104256247979813488069396913531213753063583230728783526863529295562237593e-13
18 0 21 1.318426572348034939127738810618360102747469166058527087557061948762983970791679e-12
18 1 1 8.004929283241730480752988051153104843964526120921551785967700709967314645875984e-12
18 1 2 -5.355503450232893105012431666779994010117048201199846781497855249323561708419534e-12
18 1 3 -1.193357468535853056454750700929642574373394045662066187642120240686790844155209e-11
18 1 4 1.244439018286280145286234760938730973563041376128771608608653360622929637224272e-12
18 1 5 3.817107456970959630036275273024210414403648586944691361431258578404894743142911e-12
18 1 6 7.875119366351908728567565517809363813742367416138302941299151562291070396912415e-12
18 1 7 -1.024546099326791572694625307896631175807962525119708942389857388736910491084222e-13
18 1 8 -3.229389779511135081083114386337591760470661549217800750523848087851971052799509e-13
18 1 9 -6.056250726238481300991783812649074743289793092258212785605127663695917634758386e-13
18 1 10 -1.08426126095245009664833180209313535987806407408324705394225579320350266172429e-12
18 1 11 -8.687510921728410128411740612829104356090358907505877986026248083919990275668387e-12
18 1 12 6.468788645980748522245141959520463509905575569636675347712420957263169485955985e-12
18 1 13 -1.577341809736931849703671489556630350045950483328920299176484589637764923604782e-12
18 1 14 -2.802938547444847578546926731719501647188314879706165612826014952715520950579868e-12
18 1 15 1.099307205994659699559666594692223943752037188455695442943959452331932412403407e-13
18 1 16 3.315638952101152666794445192432491962258194300235361634058471401898178719750614e-13
18 1 17 5.981195411653115243495928566582980505588811420624229300411075686329296302464372e-13
18 1 18 -6.194892799142445513996962491667407564919652182207319081402358006633510946015641e-13
18 1 19 2.18677996371227536559362604884096056791924799507505891415003480257234113238805e-13
18 1 20 4.537762666299134365203088727919623500793932365917827789327530466492385461854415e-16
18 1 21 -8.747740696670570388364085600666784806242618587222115720020501468475643568837527e-14
18 2 2 2.10629179222828125235900801771968215941182672336541038150430409498198519875018e-12
18 2 3 -3.088482044435583421046269830708754589914851204958743258594082326141120747197993e-12
18 2 4 -8.888097856004494433112352942982065740126165185148466371768966648506139347548727e-13
18 2 5 2.515056823006264643273946224548577631716615675292790182563218180210751026765565e-13
18 2 6 4.30582861923887969014506700697058508978495036462496974221339959955650082236559e-12
18 2 7 8.953902117751802572314112566898164990105230958811316297287892656696816014846479e-14
18 2 8 7.878066838488130437117233677302338670725920079939039144156029240698925072396152e-14
18 2 9 -9.729460782450720926754768221483980212787657808573617519921671401153158119358673e-15
18 2 10 -4.96194193368074781137922016824597285905120022965510144894736430452506137809049e-13
18 2 11 -1.214307494711586352789299886084796926197964199927150287061592146631940645013888e-13
18 2 12 1.777223863614588398893568197668845114329942844965859218428726502082686801995197e-12
18 2 13 -7.247345959597987237624036262198961676387566369697094960738401490966107172448854e-13
18 2 14 -1.344775837982696231910293327360279115896728747543203641850704596618647224881181e-12
18 2 15 6.850811452947168741008102058130766827698724387538348834719719579790550129326972e-14
18 2 16 1.882742580170298886650014978596422882224660778740811903815768617761956619874029e-13
18 2 17 3.677778967355057379454085975065555009453662339575000531690959296165143680307356e-13
18 2 18 -3.809204857588361435972262919366216760030496652179963766732519954521301455865999e-12
18 2 19 1.60523318434159339368078118398457188287832306130363275884050885968631574136736e-12
18 2 20 -1.586702662126919564227104335545612257615384209346250077224370578918231685238967e-13
18 2 21 -3.131399075021288940260059022554045389459306329953100646393792443212668216013731e-13
18 3 3 1.856656625341137375402905644375375860984948497871146882605847891839154416808057e-12
18 3 4 4.550313392958924494846588419168988559228934890963105577932497129577445909984048e-14
18 3 5 -9.548209234997128668541335236945512532239210479711994712532907214976327872213678e-13
18 3 6 -3.092672234834821414063981124940962144182573031561477068400642920205007615446069e-12
18 3 7 -1.167399327346070939415544135405670929210494513312197059604521483434246096038244e-14
18 3 8 1.219306779945900745855310057197258736511742196527187712857767750256097053452292e-13
18 3 9 1.794017631677456965164655686373629862455239418748743133843867544187978335028645e-13
18 3 10 6.00511372385467593090075289865560307124600841093379662809542120765775362713903e-13
18 3 11 1.943364000297970191497532303598792952234684956693173373837838445526963431005918e-13
18 3 12 -1.415378224237483797908049212936933060079934876312915449130888076018694146853586e-12
18 3 13 5.918928266405300165001130194995119521938352476528092484238457221432684098355608e-13
18 3 14 1.416460743840276861599843576058181726718343618142996358029291069078635194015838e-12
18 3 15 -6.979157304516822053825222169612362709193134400600217039814978273440697260960987e-14
18 3 16 -2.138116128609307288374973310793054614776192388088567874799631548553066860453229e-13
18 3 17 -4.844080853439712363518939793060103299270778526929809105447187008471456019165443e-13
18 3 18 1.428484808409268429071976473675886854801698169185600483052405623015783300050008e-12
18 3 19 -6.794418641045080195359636684071830424737858503421455291010691480568746249704777e-13
18 3 20 8.787446882856607043810402554367228713762037108457271709018773660607450364530098e-14
18 3 21 1.237049053128036665604430393916736779166521477918183504471709395340839730017859e-13
18 4 4 1.306518162696388594430362410745466756962567334647400018556176213043679674446474e-13
18 4 5 -1.183294188103220703023871690677930092770858822605935602912350699874619281031554e-13
18 4 6 -4.404815140556984504256169960776170959221575238599524834966633537863378835103689e-13
18 4 7 -3.391714480743566359423499706442163860256108202423946921521176783497477286566954e-14
18 4 8 -7.374432226613052437452039072966208287928281662737727488442030962219873882935366e-16
18 4 9 5.640964792526026392152654750047012016110913024635773999732296898724348659043644e-14
18 4 10 1.706157627512819642095669523295498361916202251289755202956944151585848078568356e-13
18 4 11 3.634481913463231594677666701728959020392922904413254470702423330154704697592805e-13
18 4 12 -2.195340426320372456361150389623004964421636071625269963537785400176140853402079e-13
18 4 13 -6.680702162695047359543549987258792039054576738802104597746946420126564734281414e-14
18 4 14 3.150571939555805275277809147851688310631101443618528604754700893701720103562203e-13
18 4 15 2.729184989894934976568196024680548126811864439986173933376727273829527876217912e-14
18 4 16 -4.126480221151214370612201371631885977998866682698853358482283272600968927393534e-14
18 4 17 -1.860922997523867696412304985595144293701398632345639581298508548324289216769932e-13
18 4 18 -3.395467721505611343620493906813023547795921375264363908793764945877863183031372e-14
18 4 19 -6.922055057835128708657885209592758029025863781137538040540390947284384932989437e-15
18 4 20 2.406642020616106814495515381813323603012997226095272439437687034235709066719116e-15
18 4 21 9.376819743972738336508580508191961035094104074271677443332619493144102621641905e-15
18 5 5 1.741074387781356327624468046766068374579434898368229121216626811878429215553829e-13
18 5 6 -1.248372618744385221292554356934760260080188041764645652801426245998932531442819e-13
18 5 7 3.429814019311768911185092945439926628564730788244119927191868246862270520567772e-16
18 5 8 -5.022774758344534379197384684793063027138235690471986949688651568561392253953415e-14
18 5 9 -7.371873904121622920788847345551072840558586573516529729310534562406271108830607e-14
18 5 10 -3.296667483229601146734212031025631740890744676699095244424785486806692384704626e-14
18 5 11 4.221786748229967259554697424341647469493790920500003215326109339045646306478166e-13
18 5 12 -3.0477912272016356861958935668376797394789065125192216688345713001686860117103e-13
18 5 13 -9.369902319676886194029475894784168440671874992728148556938011596774635841910626e-14
18 5 14 -2.954815338705907506515307401066051200314685184113317418920247205132442739337858e-14
18 5 15 4.051900972216916393924593380569110649965908145762708659212491888182535220858966e-14
18 5 16 5.998976217444612568908333946689232761671908168326401420062051022026569526326342e-14
18 5 17 6.829367144699926886670776932444496969464414717219893116794420526070726184939837e-14
18 5 18 3.372916021410158885373934127906203628185208919890466516585239183012435451834826e-14
18 5 19 1.437456336042748084502585701146170463543016563400089187159772827158001793167621e-13
18 5 20 -4.318779003283263702513904620123764040374105822994537375328435116221236091769758e-14
18 5 21 -6.193714704833407155730619165071036405300683241508299783470757730705267897168001e-14
18 6 6 4.282118754353115620416775847526817702981490109439559659592162353346835887299622e-13
18 6 7 -1.175170852415438768399798907649629684559068705967538591980872031962721445666449e-15
18 6 8 1.606752858185678373157243456551432728318749675473806166322340495641320682496958e-14
18 6 9 -2.544310195422363877660243163004235897460709959161573419882052646054284892018793e-14
18 6 10 -1.361269934281323842348289103934753181746687940924251760238424940031726107492344e-13
18 6 11 2.826976249902711149236955314032507565102164938340353947193748088003175339954522e-13
18 6 12 -3.124564900496602355550429828860709846421490180451295376798903793262800260215948e-13
18 6 13 1.009199685628223058753917302767617950548655251276989934597712214565251027728546e-13
18 6 14 1.310804392991933650527484299512134507895254388100819570122118741937178007204821e-13
18 6 15 -1.715928090263176761501705712629035433436761322956068231305962590741029932008005e-14
18 6 16 -7.483947924202809633139645045053000085949346228109663714945886374195563400784535e-15
18 6 17 3.545878696685490933292434324016153368918809461498222120460423435058409106189962e-14
18 6 18 2.764769050501470899304246683850112988948496034743578049472323493197576869107531e-13
18 6 19 -1.150261728176364518712216551109583071748292291369628885774888251921433979505468e-13
18 6 20 1.933447411561570625869839132717795153072953805069043083155925411360334002527383e-14
18 6 21 6.530720158261260727088710419241020972905786994842261487125279228811930532106646e-15
18 7 7 8.292612888014439278516338396350014631499058973744922477501882706120143658545239e-15
18 7 8 -4.318571854487763640879464021483704078051115391786047326414830148541311879685737e-14
18 7 9 6.428967918713721585357790686932448234025277217307599379992199159859605804554836e-14
18 7 10 9.060566636495780439996463865004502822529935305972876481454596520780327686534402e-14
18 7 11 -1.696010605166230330194120842210976151242165025560726178832281015484412732360824e-14
18 7 12 1.331704247287310521861398299364148669694503020865562655528895725319451760193652e-14
18 7 13 -2.391296956138178661808092722620452774077656604258626972607455652154039599409841e-14
18 7 14 -8.010509872899690472082816171838159982707809427133137499170762789447975171030754e-15
18 7 15 1.015359170245322962700023070724958022930623855078574959314576194061448369232558e-14
18 7 16 -1.258771828064283911410688130315046904920285243823502112271329557249517413928832e-14
18 7 17 -1.379197744442182099524877178925421139224083975097774953045938305054108992138166e-13
18 7 18 -2.918859513852213946772144883654779690779738992403079158174489223644556428261318e-15
18 7 19 2.174111529195182362746688919051471811769623381712633451286250539280227837890847e-14
18 7 20 -1.813589963796484765232426116030565608421011917276244090934365864297181774396598e-14
18 7 21 4.659394239433674963986731140665860831767944765828618649063573176881834386576008e-14
18 8 8 3.4588018366278461899244083125683794767876203238580402541471782849152836807845e-14
18 8 9 -9.31677089581299812687230995729154792527494991073475988382149046619829130168143e-14
18 8 10 -3.262715510994840897455052639065279983551793659497304803159735829205338974766916e-14
18 8 11 -2.315397098189740668598231213428150104166302921610084202596666518544978567822144e-13
18 8 12 1.38698023634724991133057171382849263451419937863079012900432618897982644780094e-13
18 8 13 -4.252823468493104212996534926169871304605846930974625941389271132770653819841368e-15
18 8 14 -5.114335755675455522973580310087308625052518772699038962263914350529145774546313e-14
18 8 15 -2.554133228929396896112778546163190626764316255355215844512433771845565508684701e-14
18 8 16 3.37416585399549758613974405355162598732555810773741751538489412430704619192484e-14
18 8 17 4.922320276188588245599942338120221665788072799148068105195295762414965484733426e-14
18 8 18 6.413526838934271937823754429905309538966802321955174464179291857009740746502255e-14
18 8 19 -4.894415260682130230241651178497966289188464808052901526690668217984175129507509e-14
18 8 20 2.965090174269089999601187505896921250091527395361945469357614231033273919330274e-14
18 8 21 -3.928033582029322988900421082221384213395306034448172094657312936846698646287794e-14
18 9 9 8.07648569017468354571245424578111336663984994569470997944761055286142251301016e-14
18 9 10 -1.018381978913775479047656549323403362822419820443083616791774350657224252391604e-13
18 9 11 4.498596213482717590862475714596026525544050214676155856866176918657276966505177e-14
18 9 12 1.414075029144513858382373969353426434112340253577682931472462499664095281370982e-15
18 9 13 -1.553586341172054759773137449766623364677327363553225252658878800650405008970418e-14
18 9 14 -1.436412053966755771352662159787821738210807001833682504038997866136207890354048e-14
18 9 15 9.637689073604132192329777534388491559344570592536172087660119172660923587044092e-15
18 9 16 -2.902396066730942802477613420469607553389026058585909831062550391817460138844119e-14
18 9 17 1.417104802074445402433796432612268083147025688689004164126458615725262109692584e-13
18 9 18 -6.497479273509160706162484350443803704883404382626723112128860057659334316615254e-14
18 9 19 3.606824618356881835518533613863592277859564679689564005653585324368766949149941e-14
18 9 20 -1.115351746804695399903518698711337282944191934015723425770842191675058240947203e-14
18 9 21 1.624554780099077849460496548406131845807950140912108983704026526661250710458104e-14
18 10 10 1.223328018038286484790439636792883883409626917828917784686473971314316752301237e-13
18 10 11 6.613855502249148380506125900244169886181173244409937279828926865210307865614308e-14
18 10 12 -1.00982983850801571196924330864005551917076584363913851344285992025905351833911e-13
18 10 13 4.215253850513345819713309747125956439633082425324682915520155736658086809992403e-14
18 10 14 6.800449920568869776385543387922868144813060690306189211979957717692702977259133e-14
18 10 15 -1.29950820779557370213444120660229191760091945725970567546596747549659675648033e-14
18 10 16 -1.878511986120493600495561922463032690358394132002095562876221827763494506616663e-14
18 10 17 -1.913075662189231091308645824311954545949697511493726440528552599732262721540271e-13
18 10 18 1.102268966290717675498031226243865867262757978567838722809037806093079710329122e-13
18 10 19 -5.563260655755481419143456196028849724468886021258766796830242115364078130679904e-14
18 10 20 1.434050820639620825824655990217262232488862842706446884943976366080085997001566e-14
18 10 21 2.945565098345793551952595353081840831749564692497573963597487660159303827749749e-14
18 11 11 1.505207972575118680054728245095717178630939441996356298072992516109119846428866e-12
18 11 12 -1.164642003385491544825499762090428932019869109081663346550396793435617905069869e-12
18 11 13 2.384065114191659156490766780901624370010679435098859453728072306812179624181895e-13
18 11 14 5.49830964289372243502341022140222290492409260417180307671531415060958702150687e-13
18 11 15 -5.471449878769052608193304159165894365995552239701285861458268822947099985370253e-15
18 11 16 -5.789045309308973171928636554549275293103678562656674714250575411043092965441939e-14
18 11 17 -1.137174365107929806038612582239908362917012404436166249843742081405862125493959e-13
18 11 18 1.821763149903397649562694684940584319815987829905248115182978786976821300331873e-13
18 11 19 -3.051719316281515690138299938226437918437335397686797743636199499139400891171229e-14
18 11 20 -9.072916766612475067689903909643287424892303498015643705122188066259621826765132e-15
18 11 21 3.958363869037021898194168737563126626509235509118036249370672135105559328260419e-15
18 12 12 3.328227172609727410195984326969166007314812427956351004788868418089028327418472e-13
18 12 13 -1.636557354253458301442285434667150108283448842687720446647508051688014942348361e-13
18 12 14 -3.35345062218572102716779186957723390968946415893476075116168133552803107484657e-13
18 12 15 2.16427933427941455324924401658699141770552302840014940000735602894162641150446e-14
18 12 16 5.639497232505868250965089540858057900103179270258077409639885446588072243497196e-14
18 12 17 1.057604241505957134478435291477701028050240568766223404515818255830224086029148e-13
18 12 18 -5.607351875506013799981872136306567586903879575387152626264337009448507737124468e-13
18 12 19 2.741852504121461364547017559868761542601284120829030388826374460554354428113592e-13
18 12 20 -3.507817015308044605431177687231193364634034119151018515377898827846977784629299e-14
18 12 21 -5.763150192590605788415639903870063631581159553456717782757673640486626053537664e-14
18 13 13 1.440688040464484445155403863425599068847413191943984038688871226762731253907993e-13
18 13 14 8.289979807525321970103906030396484528801326045987484506077741858699665516389229e-15
18 13 15 -3.537062055382442433112807628229491119189408059085881335481700898220663532848102e-14
18 13 16 -3.605392185707854716800105723824304142599781560564600699551174543546055987316382e-14
18 13 17 -8.735232661435841810256855024966620379203392329207921887454873335560380962633755e-15
18 13 18 -4.702466887625926455772544670334631087047096635473095656519518930887878796290578e-14
18 13 19 -1.196629739928644762048511779954743206832430810264449297446488532654535518486466e-13
18 13 20 3.230938071392045991976132112785909597821607163496008594973846720416834699007139e-14
18 13 21 6.29423115296590590372929989843680672085012949946436709369605322579378461758687e-14
18 14 14 4.334401145484720190891906341298909114464383809736941974385762710268120434192224e-14
18 14 15 1.153658686928219876348128592832746792945660701468790956629135122432944473268804e-15
18 14 16 -1.001706228665119803706440517738683506706060983207515792512378241454178794698678e-14
18 14 17 -3.405774531349802587103196754982360189618867977293697928465029566162202734659318e-14
18 14 18 -7.715296088686858939500851668539615346722433238776393959721666555100534039999448e-14
18 14 19 2.003900755092051019504524051982964933952496615353354435421922156804925609841419e-14
18 14 20 -1.221578046838977497212535741952740597193002200012649109780253228150570858209469e-15
18 14 21 -7.020694201939798862803892631436517166817827326782281592564020706458044481939207e-16
18 15 15 1.119281339889286245041132737999123498544648549068638165404837330988434789710728e-14
18 15 16 1.31653467041795313715316313332071912203476766423252274213760769404575842594824e-15
18 15 17 5.992377976866928896360384601550497659926836348583061446214553662444472189903086e-15
18 15 18 8.399402101181238107331469600349297634062764074774315253262005213165123383624908e-15
18 15 19 -4.503236856594401415818371099710119405847710153753026192227931307540304622564017e-15
18 15 20 -1.108802886103001516330406794931747414730698870040202614579169301021286973486801e-14
18 15 21 -2.366490800867267408150722440956756797973351250391520860025853730274234152257589e-15
18 16 16 9.831573955212763515041306976713788136934748753705551736630445167693208942075845e-15
18 16 17 5.341692108877394189244891086020860886442056966139152787574949789327839589838946e-15
18 16 18 -4.229608346723555202516972240805637549985335737663213496867717266824630015428151e-14
18 16 19 2.050095124450067981275812898549030459917927940256055638494849998509896085148609e-14
18 16 20 -1.580085785647104299696107807639714124823252024086817108928666754545864383229885e-15
18 16 21 -2.285096989926935062393275370085424035811795878591791276996547541096465958382396e-14
18 17 17 3.060628920556095064160531265434949299435704029183601219395379799103623242932921e-14
18 17 18 -1.235223425875050169179500639993350324724675339727934883024811311245707661992979e-15
18 17 19 7.225595460558063320337038241283151757729307622193608077534822880468519842594216e-17
18 17 20 4.901341379433945788855898855177566911254201988249955106010420139073564811793202e-16
18 17 21 -3.316309195055433429229014196178138972335589805488131033115180941729034284422574e-15
18 18 18 1.21670283019954734893805225373732800097333411273022686886245232092679482351524e-13
18 18 19 -5.94442490703707081668290960387419602824872442873395407874174209688742630555165e-14
18 18 20 7.390934410356323148411056805551591229968257637841365546890121036523626907112579e-15
18 18 21 1.211456129253542632540738589076735532891391025939384920701148464421669642227037e-14
18 19 19 7.435022227961844131652785197061011693065176404586256069014725802413753580886378e-15
18 19 20 -2.03714530348979315390666618893622038511859101407893558648762560630087145611185e-15
18 19 21 -3.146070582663302974513204301747202228927735587558476238102637012772286151655842e-15
18 20 20 7.668232286453314324742411932308529300576184719030269082372597899522761458549595e-16
18 20 21 -3.474945591892464698857748632066487579186521493791999447268227283150042219544004e-15
18 21 21 7.357950844290022003541324053209166891257736989010272789145825374064793472546717e-25
19 0 0 5.541042341627110357267508050541897450251892283671423257402446391925983329772724
19 0 1 -3.705166794100951660319287031470819639301772540348192724540913919288195698295729
19 0 2 0.62812724322510937623599331357554224287371335558660810598805377577704913607337
19 0 3 0.5583963035271586346341844698888216984436734817796634168232280884348917062346138
19 0 4 0.05794405662240993404000212299672511020352542832963814955999170322867219281924134
19 0 5 0.5399553099731201113560304955127333687834016756500811786761057083231728128613139
19 0 6 1.776261673776136213736032352214601592512003928205689787042023136639377152287814
19 0 7 -0.02413590915560782796611690723708477429769557404099438956915743599257368650620758
19 0 8 -0.1416988620061669490010639333157112468419061840649604070446306660227117470693422
19 0 9 -0.2838483681462548182448672757134597449068581309785081233052907730000873244648648
19 0 10 -0.7724812213186492504182536941819224199746544338084135270598878171685970785741612
19 0 11 0.001615596131208620628754254498128818354350682189825869627779956273974138037019741
19 0 12 0.007558180303516589728199715929967121522062048974202211240896616243965407213048421
19 0 13 0.02821206350691748926699099763941201541778654169604536756929197316690346532875898
19 0 14 0.0806732154171790653782024464819887477100557675148438386650024019460725770958509
19 0 15 0.1138225086306567852486183239986337582459992356977756575111689341499555789666412
19 0 16 -3.291688108442429111104658463389161475259756922745980789738047248961947710616358
19 0 17 2.981755783572217912063336948723553351784126588177848588775135196363051903580106
19 0 18 -0.9757898694553216539593192295174699199968144599504464799099554849917930479414248
19 0 19 -1.900029593403697771240134642320350695271190824056360673320951172312761484104773
19 0 20 0.1207759597585767448730627722347443327076392742695134648094408421679884588410514
19 0 21 0.4104993543812948874575410520739183694067349581630247699321419245786957006592145
19 0 22 0.8584307564983527838872226679772905473817010689670421561744833492738081799449922
19 0 23 -0.002015741664663075449796764356777872842448074733083971353507467328322034621187657
19 0 24 -0.02958106323351617949081650839941913256676925616059037365258434793648341563240072
19 0 25 -0.0497226267885723613146274357606532377420145664863133014159759970680903256931918
19 0 26 -0.0805459125134248097750719970682419157226623398782267239698002335413733064690274
19 0 27 -0.2269324964613830326701570204142627332292785222037701533193643229573931140581217
19 0 28 0.13645766741398728440949424516031952351827444392154107702964479916528695152031
19 0 29 -0.01027794875986528039611906840632084431154700977579113271367971040935668166262148
19 0 30 -0.0935167432556301506018462404544435609476456712764034589460843928735801740248587
19 0 31 -0.0032666835837035586496170003815868340528944855070616731656091066198869575695334
19 0 32 0.01332149701817177292457814053816283604042850774441688506725949143477363445404031
19 0 33 0.002166527880395382505525608608916419658283896141698863312544576018580630668197928
19 1 1 1.627943887575468450848260262466381274624040544747882020151725698578917983823848e-11
19 1 2 -1.218735164790706235432615045647158939719392834350728985739459442449041046818602e-11
19 1 3 -3.026977140066978093629580902111405335389956399881940852149539397442997058073028e-11
19 1 4 3.241346038872842314761798219359293927902444628828686449431751913890988378414931e-12
19 1 5 1.284931236524825112006033610843274923843450050091025393408635130578317332559301e-11
19 1 6 3.133737880936770398918030482288335216556264057738519402741646510333286888699823e-11
19 1 7 -3.668731600178433417791791224622225746891999396191832926925102103272418344698525e-13
19 1 8 -1.765915216654335682971235985019271436337985166097359508749780188268951816804725e-12
19 1 9 -3.550335021202021363912671465836117520670019457422995385191986106566694017996649e-12
19 1 10 -8.438504587137401510269960451568357542189856920629871106280839710274503785747036e-12
19 1 11 1.543651805361016793846436929179338139069672972421430107564937083173211782711919e-14
19 1 12 6.083684037480580944652744462009507407856766360249917881460386756815681710054039e-14
19 1 13 2.483814464883751804963348094754379528007473116229595067974280347465690021272279e-13
19 1 14 5.876256553978102408641208731221483889209448518088060300344609696505523635231702e-13
19 1 15 1.162254538331799819001601766323117028956475509629535560644169193264540826254716e-12
19 1 16 -2.388537515787641683815052146544903976672124692372737267497476484995024931402152e-11
19 1 17 1.885636770211098001819904664887686522877774964486990115410398635820111034767697e-11
19 1 18 -4.924590737193305722339533301946942749206152594475313281795367657376618829440591e-12
19 1 19 -9.807771722033342218429458483775451463270328987119119958719232867213494547936822e-12
19 1 20 3.048817044223545341619394236482463191107800797630508853681998936392605836393095e-13
19 1 21 1.648148313215734226934625026911072426651507879977121975008240073187627388384941e-12
19 1 22 3.877008104725778386942440634372242197238507982887453430067376642073648193863184e-12
19 1 23 2.233014812782504790173845201572854392498361971289143087306316005283498827271046e-14
19 1 24 -5.876079318052470841586539580766988216665675900897418183182121575613947182315844e-14
19 1 25 -1.627057922256034007208964374385671409148886887096524584390346132396317924797777e-13
19 1 26 -3.474571172605362682663521758050412114976921781359336982602659107841518069131368e-13
19 1 27 6.937064697258940921397443938919288668300110787341078487927359873915817430728836e-13
19 1 28 -8.914686320448974061651192394114660733042741349531674284275006089411994854562584e-13
19 1 29 4.443994059950889725822912880956206558296312016578498690697131156076638881532534e-13
19 1 30 9.965713582653462047582846669569613599363003655040956887257915524731664179133737e-14
19 1 31 -5.787629774070330200028933911166372891985227354959554381226837667647437481467752e-14
19 1 32 -1.569705015109078591019216983564640116681487851271088480761522921639561948736438e-14
19 1 33 -2.633946652210691397488177561386724938480033464660271601318695453289660621343682e-15
19 2 2 3.457626366031626892287987517819728160818399004296286046098641395699056390036752e-12
19 2 3 -1.764003536140151193044510199588555845175481224003552977058227385315315340056976e-12
19 2 4 -2.206648660745879851652680466239210833551161542927638473755839101686340662078455e-12
19 2 5 -1.226841196538418951531638702334802083089066810987376125953751694849928847383249e-12
19 2 6 3.892788031150285498547677465602745620872687383584266997963458445075274618216552e-12
19 2 7 4.391813966606737489183511160092691721896254735798938716809902197141437600683444e-13
19 2 8 9.235337637869708492827613845757464513397744833838955269378551746798401518901764e-13
19 2 9 -1.811370117793504220069472696775315303573763343184338757961984120799423276056852e-14
19 2 10 -5.967073081994088547687685065808130708065812395729580380690488376688626020421507e-13
19 2 11 -2.621183626786538121756543093823078805837603516848234519336402980936211645712644e-14
19 2 12 -1.122818843251609430448839138277356928245790119170640905214804125264738065246682e-13
19 2 13 -2.011513796940914909152289530309888285330371214488415707440808947063772457465767e-14
19 2 14 -1.564001254861264979880654453324095826293620754372052081591104898038439607543243e-13
19 2 15 2.733316871821838772810108222717394270551751461931896853540344878331352609066578e-13
19 2 16 -3.307567828092308829263595130585058121805838600482026684596360552379051988819533e-12
19 2 17 7.206916052747774576696928396372547615496004858502940552324232101300433733503799e-13
19 2 18 8.84231148731701645354308611428938728585273015521261471240606488082357180784187e-13
19 2 19 1.348974366147846987614780185611362523216796982300634970793269168573207777880932e-12
19 2 20 -4.890499834169614353243794554661023494198476083935099781764881744620637605343428e-13
19 2 21 -4.449116672337116903099508469512419841175246322100885778803814938687382433250725e-13
19 2 22 -7.378139719872451161630988830035566035766222321809632642327547732013874036340584e-13
19 2 23 5.187071114166334604329060449649569209965763497844376825728968876302202259620394e-14
19 2 24 7.077083474412457190906502644262395186984647944268040603270358301007108846643687e-14
19 2 25 2.423624814876030994938221515609839379181969565849911254186815201026312392094579e-15
19 2 26 5.213624957522130664378307839369135213736843523369106395587188090765765354546406e-15
19 2 27 -5.999804830552419983625771386256126153078209710748266548405092941990393846787507e-13
19 2 28 -4.83207716443191960473570361951686526447692968984265023739848873484315799562858e-14
19 2 29 2.674617459280096946795551525484045901074747388081828771365864651313385553233783e-13
19 2 30 -3.475098057770660374700618213826409011852483409506353993146462646694618335292776e-13
19 2 31 -3.758777393327798123326590259035547162440364127879354368778710888098011323011161e-14
19 2 32 2.514683388129873355768119302944670041227989622915230451023206815900893338089677e-14
19 2 33 2.33629988529656630095076827242725230886963049174254935644091465552088310765588e-13
19 3 3 7.742312208489430977530239615042993438942860821374290733901759281301160740332878e-12
19 3 4 3.763212633552745414041982672207532940369962648370838788182484245919074461603145e-14
19 3 5 -5.396163403132826953463974511294718670405888173525782321190008702207989412730134e-12
19 3 6 -1.617571754598879233195643984827735694015377148833460637058320050245819006609807e-11
19 3 7 -1.862761271295421834715287689128065402502999969905426900187463620598946829570305e-14
19 3 8 1.306725940822083227837616683648069843795955596156934600401693864552547853093929e-12
19 3 9 2.090233936033016061753752322781602517330614003451124513044694481097437603046003e-12
19 3 10 5.577818162755702716939278978821443678562394931561250937249336076877256628857382e-12
19 3 11 2.043212020216462524250260227660769677393184870850169574962663702240373206774354e-15
19 3 12 -1.017553129734921687262603089655752432292717846189500993834306504008297052823898e-13
19 3 13 -2.274869616309750794260221421090561604597266093856001078115216251019986898815117e-13
19 3 14 -5.750293912956871677107178697140000408444832282148867944398279396064008063765269e-13
19 3 15 -7.752543051600969339807418437874010510510216111644740718505730183140956631939575e-13
19 3 16 -9.028579669749915244632410148086953562611069344623290397960218816716437982334485e-13
19 3 17 -7.988803337236116261496938713944620945275272709940855261481528362288187848223491e-12
19 3 18 5.842608491863396523072916031554814552686274907229266591581171057620922738419892e-12
19 3 19 1.172173419009152148706707313709567503101319352957817736444674349412030846617495e-11
19 3 20 -1.435266514304649274323047496545866281060693432470277411176195375780118560042351e-12
19 3 21 -3.743424828665417806117098437178971489414137421423509731699671203390030049568697e-12
19 3 22 -7.102027472017944143986701099233593612878280154357158618687035596495699955302171e-12
19 3 23 1.113042406967004276709630753642704921892243793282397432193195604157560993718032e-13
19 3 24 3.688245441867695706184785439814066007887442498859151471871817693658032040948706e-13
19 3 25 5.008094268303057881247372172220743294304817331932296651050294191634823356505374e-13
19 3 26 8.638612740560165465809829866615138967610945864975988609365577091164929253496198e-13
19 3 27 8.934481834998397394523692978467337439477645090765943135908371411497124645061565e-12
19 3 28 -6.236638076885253146048093050666354526198471020524713223122620712543721803162127e-12
19 3 29 1.5107062235017508327408034341506469653475573998518301589478466845293881749766e-12
19 3 30 2.428123178009902263569925808575285699507236639679982585912055493231536480105208e-12
19 3 31 -1.165496185062036061305524127249748312090502143946486199247352826229424729060306e-13
19 3 32 -2.662514071726935547572559520223590392648136871967802847348063781241475988644192e-13
19 3 33 -3.485047703853938716406007118280640224743759841283564655974777357941547200129704e-13
19 4 4 1.683765491828372042577715819882069719482188790089670146623071581289759804213109e-13
19 4 5 -7.436096126479107568475137736521522627477456248196075947537719080134068026675794e-14
19 4 6 -5.272933916528835641702963883279306202883951309684932812239221577404326700267748e-14
19 4 7 -7.182790849340553370922738410966268895780311326951744992146829997932681148674742e-14
19 4 8 -5.114897458329978990154754121079867860749778312448834973535300608597347991614505e-14
19 4 9 7.647481404883723167268840719983506709055492347540710833886917812270963944950416e-14
19 4 10 1.257863678081646236490345630967162792099551341847432903054578124200035144828375e-13
19 4 11 7.2273046049295936943764552934716786697299310105991699595091692365997895308927e-15
19 4 12 1.702430715825288964011789093869188667831008825455761225571481839817783706885996e-14
19 4 13 -8.855849249687854088032741909692298519919790657673137725293403537229081628683186e-15
19 4 14 -1.856875976702413119829244416399994769085706989953310016598389225016622774009051e-14
19 4 15 -2.361285251467046447575981802424056053175956890494728639640099111926870502717443e-14
19 4 16 9.710870895051340490377750964866774881970248310265223845898612635685775970911722e-13
19 4 17 -9.846316484331721625257105923791156453804125147822206426247583748907419298459353e-13
19 4 18 -8.008518076684683930897536370923305218835667328455269724299065294710200017607036e-14
19 4 19 8.341782156938202769993017565085965857754480213228708642951282611775021146663719e-13
19 4 20 1.479306367966135087905058563458533748235785563939661154829408362861850018835301e-13
19 4 21 -4.901610434100325469255453693610205850214122458358981888625713311688326583679621e-14
19 4 22 -5.801733544789174337232206441789738973390591373288844432208141215391964115118895e-13
19 4 23 -2.617850698784547577405464242179711271420387938655857023166653614375895659888289e-14
19 4 24 -9.732878750027856622976147538345681735139828424724797673073071684482131777892915e-15
19 4 25 7.674016173984996048447651614804531207549678349503436676677631243205766812759219e-15
19 4 26 4.10269175098533567178933752102798759712213111243203722909044875026480616243507e-14
19 4 27 5.338415989574057376208398655841139068417095516613376691905981553705506718397802e-13
19 4 28 -9.875110436721394087225859822650434048374019398988045470082032912498536779554743e-14
19 4 29 -5.195314213745663639653388881654182282907732323988841708650997978046776129833039e-14
19 4 30 -2.349697726868464354292492314999569475170008296516393963668829527212916049677711e-14
19 4 31 1.667347533052203457316720141592385313562177285190183881085542928176632586196818e-14
19 4 32 6.913418765092808097957423256982540219199759760264948498314219184395554508988401e-16
19 4 33 3.147202953392226201608207877926001727515798776819562288261815965940659119437041e-14
19 5 5 7.03586020765372307718407349012661618012920059718197031348684470098074515207614e-13
19 5 6 -3.366231137046486231300972589436719503745750237833179389358188755793984512616021e-13
19 5 7 -1.422036933606069513550320361521438647229730335047001166648159743004605446424668e-15
19 5 8 -2.690290159071746317909861258378149998941238956285896205200957184912448428644718e-13
19 5 9 -9.246062924677981047942750714139577570219433133729841179762489740018490979420226e-13
19 5 10 -5.279682963212048742578492665850688568489755601755331801745188897831215626837518e-13
19 5 11 2.544766768626739060021494898582195695477768461609866889215908582109618743915059e-16
19 5 12 2.432659057700795223648867733886802577414222070553575688019685119635135294161892e-14
19 5 13 1.517399286324240065107076575751380072515557444792565961123024470881646473170211e-13
19 5 14 1.049077199721270330828701960959596230273165925700845892670052112565272780719753e-13
19 5 15 2.283481755003289468838277437360133481833722574571549589747867441353510553157282e-13
19 5 16 1.643117119946026188009317494096414505039258879151282734959782713025567181501999e-12
19 5 17 -1.184642092531062791074933793883628261751451333788972263643449979469990478868376e-12
19 5 18 -5.975197488278406118210228271212700147940768295451329982403971086611939934122032e-13
19 5 19 -7.887060250194342721554671529175278370339958677735616761581630468176183805304161e-13
19 5 20 3.424380942424958926597087359539233548553796470401740785447614902137815089945359e-13
19 5 21 1.116305251639646721372591311366913615445402930797230570564737608826075411057044e-12
19 5 22 1.858629643837868116908153353265912395642721612053890784171758202125326282879216e-12
19 5 23 -3.495577166010484128459840003673218692713303512826017006377686834486682973005128e-14
19 5 24 -1.806848149828260763668747752745818671986557334214985691613112846045250661959239e-13
19 5 25 -2.907593094889042282849320641196880660201617341324977703955891872098802603374155e-13
19 5 26 -4.803776923884883506589058544899365146565234761616046753402536928139360803318463e-13
19 5 27 -6.282748022972830635154562321468932610780297763020512909300068396069207019618242e-15
19 5 28 8.79076958608965791308708462104844627850317166242372422415484508159098692493737e-13
19 5 29 -3.655072592407096329888286713389981921928951876346768410634134262994276077700726e-13
19 5 30 -9.893811869663911652184049974431181288680244455805709562178951931135149107259122e-13
19 5 31 3.530649416298268545966432356796002142993197666131182776902924881364410187308442e-14
19 5 32 1.630237992389414459488721594768878436838027687661457559504431570595360666729242e-13
19 5 33 3.394780238454288236283311320902366775941268910550685792394372098712184562086533e-13
19 6 6 1.651948742256442529806942154012366073438764175981542192702608452281116342092679e-12
19 6 7 -8.013153351329962542376654156005350152747541317067789561981007458824690893463741e-16
19 6 8 4.375964173925767119704468826724125724929318092053716194730940429860664274651081e-14
19 6 9 -5.064733808812932461031561532532228286461523765575925283154003920666385991252587e-14
19 6 10 -1.005455886423778580270340678759238162222780866610372437358139755321296449918679e-12
19 6 11 2.179018942298875868666571392894810257160755241448845082771519888908665253997179e-16
19 6 12 -1.013515329262649745137369248656348135027857554239397190386649912764038640451844e-14
19 6 13 1.988029769184617758647782763417246500822364297360363996227049731095575840489081e-15
19 6 14 1.184131674263418043985355361815288839692979240528133662916129881862854260055454e-13
19 6 15 2.688223540735973195449081513829523335687523641851307114471058758899343967213358e-13
19 6 16 6.312382642208333122011040455355863582409128496885295892812841863026935352561395e-14
19 6 17 -3.648154764250567998652427764495066291182266620634487956966453206572233090647043e-13
19 6 18 1.970855658376431959906117024436374288217213117852482180773418029103522286304424e-13
19 6 19 2.123385747126038388206305811950267436942334679411050405042072325856220148745994e-13
19 6 20 -1.01943679391899888803332781236659496586727584388445209165812671655124568118544e-13
19 6 21 8.128403713214384215831130449885039120995094976430627265840943715374859827995204e-14
19 6 22 5.040280977169544058730537150238556381187840449913976037127769426781874349353245e-13
19 6 23 1.741208331549849712116478799025013690598350692699759175637491614802965903375021e-14
19 6 24 -8.899924911856911005603467203315675414949101088138410391226228749971637961534422e-15
19 6 25 -4.768947282698960690599032249358225403624001179055810815128656076253442138936058e-14
19 6 26 -1.569027116034425822646724801659820879063030451119824401519381287673561040001367e-13
19 6 27 -1.104373775823418691132671494637040862503567686633468590160643415302435996208173e-13
19 6 28 1.081388973291384450842344543278922136963774123066782269728819739818000543268053e-13
19 6 29 4.013135034023137469403502065266689708962537287634489639619471733000923061053771e-14
19 6 30 -2.484556253223176092212590576879598101912003948052373903622176773103747152329089e-13
19 6 31 -1.373604495851940846999350446565165233189420202254147931869460562650876109256439e-14
19 6 32 3.297098806939092654411501692148684384523317816285658070923031092791753528983282e-14
19 6 33 1.274958973367140828968119742065885649370564437741500819476790714264169736793581e-13
19 7 7 1.52696839014289837090318577564826080287583550063436435507811042246933748265198e-14
19 7 8 -7.810149312581889354019353173909745877812465131838852652814711220188182613615598e-14
19 7 9 1.071333532389497378980823011889992908373745974748734185238925886326287500825854e-13
19 7 10 7.454903396310917959736570367665066413024448778798493403493044052638916181498063e-14
19 7 11 -3.591611036516481960386651424198108354866560567809050671335225110768491352305771e-15
19 7 12 1.494739302352271824291427490236496400732588976704266741388909299947792156444745e-14
19 7 13 -6.95566725842352476568284853490964055416509466443267594273478847235441061077676e-15
19 7 14 2.331645626732522790343300268278604873492659196560130230129019695364105386997777e-14
19 7 15 -7.875897679047316580176091507843149718261949887395280333393995609643406025393651e-14
19 7 16 -1.886591635877344114321163166056503716711812848998115137190535544025489308838964e-12
19 7 17 1.279676588381075731309816250986444364755365692427759510848368329180602256071779e-12
19 7 18 -1.382911792031016311212032744256038774891415065395940623773741255053001436883217e-13
19 7 19 -5.321902782829572194134514734231227324492852931319845159038665516801581894081265e-13
19 7 20 -5.506940944594632411842356380165965181590893013328327576135087022209186230783139e-14
19 7 21 2.708242156032507584247350870826792320323753041165551517198424976036491043227238e-14
19 7 22 -4.114005820577870056934436350401705338478118288863809104393867593840268593661307e-14
19 7 23 6.448550024523853821778894068314312724095133964442389876002010793832671796885397e-15
19 7 24 1.029853615358688612544519872871284519268888223385341720583057967479854223028113e-14
19 7 25 2.880959213096830896935707897975861450343210868251174794923760135379196940863376e-15
19 7 26 5.018597350727952534461681729201443027248072718023708452079135473525904980735893e-14
19 7 27 8.169359216915070854340864056059569910187969902375327700133910431073431450178864e-14
19 7 28 -1.880398136525069521539962983150444681395414418296145497570705475162707929703099e-13
19 7 29 7.084656871830083843472969762408474269554122964510621955114353621009109977890267e-14
19 7 30 1.338151325623662237456510612934945770347929856827852801744241297346792443841761e-13
19 7 31 -3.970764504440100988651879459390396868133949998486625245365027718847059595703463e-15
19 7 32 -2.389268006083854956101282282086194215301032481473449376513833187941507770653465e-14
19 7 33 -6.053737880391075626104432124283483985205490799594738390763571666488007520059877e-14
19 8 8 1.461954850371543829445156313675768672352353849959431440295455842739154442226468e-13
19 8 9 -2.980359361203428492146006295067556283981522394837180506472477260844140482131888e-13
19 8 10 -2.281393590067557130444931156156926650754803641796263157511186361875278314475008e-13
19 8 11 -1.054450825554608605627743182666052595472864188578456505948398999632102735476766e-16
19 8 12 -3.830663543264902929435039662269492385999741350141513614951925182823025510984607e-14
19 8 13 3.903098217682087430982670074493130959100806773836596269157395411446112785378311e-14
19 8 14 2.165771348909844983584391986364585335604720822923954764059805199245617318894387e-14
19 8 15 1.440761683857788118069750296329601316682652305787821599788340087883516558343611e-13
19 8 16 5.354321901647715192275465597927360969970412443237047295983701025633547778881263e-13
19 8 17 4.789165872863163694201010109882500229450654980440951252010334808163124220025591e-13
19 8 18 -3.881133040412539485038689131486967818258706680056029528271147281219173298566457e-13
19 8 19 -1.005525999304779469330183377202356854557937758411059153280053984435563097826891e-12
19 8 20 -1.029981880806053769101143847188905983329293121662167876456422100118980149708699e-13
19 8 21 4.707593073862115608595407669198418539175219713187093716964073326760656893312834e-13
19 8 22 1.311482480970717091181495063565885392097894030426905444425212397825488149481012e-12
19 8 23 4.524717676606004538690055413727490960505085054513134287640702287607583446685055e-14
19 8 24 -3.124253672406520205045591594982570731374893469418275283605526647916224179512095e-14
19 8 25 -1.1909914990396929669310612926513980251570080999117457595461362496226918730437e-13
19 8 26 -3.059385010400611260733058750280596037933173214420145032813387190816996907035069e-13
19 8 27 -1.506103919862294518968346311782794353887288895730583560723259094751178462255873e-12
19 8 28 9.180737589206854535021656773104636536534051967475959776911179996707478976898066e-13
19 8 29 2.231401518655226099589140444478525623708706574719497361857021974874193060015629e-15
19 8 30 -6.671216631344916972886405843624234447719599198106194432786793417324336440359911e-13
19 8 31 -3.893305630256019101479403317466033670242453365248484467837040441972886919713975e-14
19 8 32 7.624421340396773139664229137879536305998309009445753398985597663164920617799397e-14
19 8 33 2.658842844025034255683520035976715874871176172943575926724671597228634159671832e-13
19 9 9 2.281736662342160585326227903654937369095893535043997781747251025383865669937185e-13
19 9 10 -8.022512032061320480012300561442069492044910612074365337782107531155385854295295e-14
19 9 11 -2.218216065929827268661576703338483640780045391929517953765530288124532191256286e-17
19 9 12 9.096361171342085681890643409710237213052083316476623395711029334034624356068637e-16
19 9 13 -5.369226927819014367725642695834289845378898040810139226977094153627606572276519e-14
19 9 14 -6.511018980733109597539572202496705754391134972327033065992606729241791935751751e-16
19 9 15 2.134716712964089565532369593975918405378324398386273941872596566773177820678042e-14
19 9 16 -2.11654039578476372307454215152069844056439123839177709576324654499354646083593e-13
19 9 17 1.526415181628798805713878669021077947568722282429730381123188154362418658895673e-13
19 9 18 -2.112060624542517501434594182667009219770231180204012808449954992698874942684715e-13
19 9 19 -6.192725968224402260902876774471225836723278564513497649966664200268994803859624e-14
19 9 20 8.691390735775409813350190482010641325528010581319386926612710969720424613588775e-14
19 9 21 -1.488690713420734031993828047706287071726282174565532435085568673970462336084506e-13
19 9 22 1.433188747222889344760310583120030388314261112916257249235953511462856894216436e-13
19 9 23 -1.029283548706425587228078355574201055763675813149244352549161199611015315561453e-14
19 9 24 3.818397827397660015488071428962986827325389030545235561071981767032324330447553e-14
19 9 25 8.902374101213905455678214836721297666485237288321033584490850084338442347409939e-14
19 9 26 3.656089248610273278242195013968626941107108676656103496320082643238740154599479e-14
19 9 27 3.634694314604292781317954690028037392578036111111592908853184426963172095725793e-13
19 9 28 -7.782619798389027016203168401716337490001772400235668943486998454815388128345462e-14
19 9 29 -2.887071821739103469539002780489777940048168477061490568198642606728669873292311e-14
19 9 30 1.894817572664471894454061809812976896664154956661732099839377329941356442169007e-13
19 9 31 6.542735871089091023527656699377184679319176580953231068971655494791804979102001e-15
19 9 32 -4.113038796353673574672537012287184506899206128482967118499050395681906951712953e-14
19 9 33 -1.016125885541353691171285792435559448868821345139425630509840438604266580853869e-13
19 10 10 2.488820318069031060328755712774138196522871940668118571992153793378361841368655e-13
19 10 11 6.704370149135043220282853541012129649755113540328407195364119943690350467692757e-17
19 10 12 -3.689772736407961604259907366033077263252504464231796199457631480795143912379388e-15
19 10 13 5.391086120920980955403464140065141700368749465726977580381183603250233332293199e-15
19 10 14 -2.391230969126474884687563748997963671863300533050781810069454137565669364661568e-14
19 10 15 -1.511334051522730518043447726337829702489689507872139819673022443426289379601209e-13
19 10 16 2.733465683162900399500966411068421092423759273192480510327295991083677941931495e-12
19 10 17 -2.439331067180198989641896494600687950479030375803947801014818504124322049838278e-12
19 10 18 6.536258365820147986168930519880878422426198750534839349869918515962878794944897e-13
19 10 19 1.571216429935556772063421795770412922034859809872949498641782184890023059239062e-12
19 10 20 -3.381765776129608689251508017173160899299864076984765232619020914960363097264063e-14
19 10 21 -3.443024401163965791818361084661673493827954514139008789048192884688653560371976e-13
19 10 22 -1.285639548879765209497676026144547566997214994778673782958461887366532383057282e-12
19 10 23 -6.390062848952130479878226517944139526427726494078429166726472721981684008876797e-16
19 10 24 2.068427179696408255541892347670381731942550329631006353329008006106435702544042e-14
19 10 25 3.902908742158357305587527855965357081334032832518836375560334047179976569424928e-14
19 10 26 2.435505734781912558371277455336644874327008620160281715887461967266834721851156e-13
19 10 27 4.326737118146935106479713246122593938944574514111344853168438436390849505689654e-13
19 10 28 -1.588277616073597239443050492043631525321710152669077338908012719855789523466112e-13
19 10 29 -1.513523975500148874844451220424965158323708980155813567989484788418156474856896e-14
19 10 30 1.376847090639289152071364451101546774429994325112997655289739771352127540646605e-13
19 10 31 2.359419020132270042622835668225281513837280413763385097475600422377758288445729e-15
19 10 32 -1.162818106858896552837349875613442437940211425747141458793766585313603979502702e-14
19 10 33 -1.160702288578558911162894455547519938039424346282600257993587046780841995372136e-13
19 11 11 9.10006561445651835991209330282247628103193743583657779260349846546737117649687e-16
19 11 12 -8.98471970477954252714317756239532644564985457613533525389670845433042560464475e-15
19 11 13 1.032611054756434184882965529539344184533605709361286286919421493792442567899103e-14
19 11 14 3.365369954731242937215123990861664164756295738856222296245261280784103600595318e-14
19 11 15 -4.554225058198773451103761696444079005973666950187827525531185264364547504236821e-14
19 11 16 -1.291165100761185070351340770830655073933010899313343441107302507731394876800579e-12
19 11 17 5.926294334586110841989936967241053752008327309084332855576119627118325473740022e-13
19 11 18 1.974347206970476078017253403929542544205939330425337966919707444249478327130799e-15
19 11 19 2.675088243267502721551188711170699458992381779031031020573782394809282760269433e-14
19 11 20 -4.346941882777361928434600009434214755481044747944533661433857475517641531679347e-14
19 11 21 -6.61254919426915960430975998796536073057814482189886778442554082967930889437256e-14
19 11 22 -1.573665619380843401735254129169019717170647986171773603004415545028719049064524e-13
19 11 23 7.632852435628561338774432646857940586643538811731296358742093985761059656571315e-15
19 11 24 1.646252329337015981788273042889872590077096848744886680736263269273761368065551e-14
19 11 25 -1.407966913208790632964937664516405546386215277306192449448436671081360924029094e-14
19 11 26 4.998425259938727298974931129802675495198247063877531703398226861089462720625792e-14
19 11 27 6.752897958405342902813764646058627033698023910314307353596134598516480756030844e-13
19 11 28 -4.543101786529677657746855875733040140738632484120886085849961691617796556771019e-13
19 11 29 1.12693404372629594460007404127484798147322285302580478144264331277777912644112e-13
19 11 30 1.534584801710033303263605582593523402123697378785017177297122504624543970598435e-13
19 11 31 -1.237028199343084344356354953218336807143518782548035798149130072429021324366964e-14
19 11 32 -1.129911877381786546995425740737426217960281641343986473421578593750850206633378e-14
19 11 33 -7.884197151750801799658309040143644148306916749947794383669428998999271934718906e-14
19 12 12 1.247801123136713858306830392431024540805499870297047992149013746197223123296661e-14
19 12 13 -1.72173153850397476979231168460360055477429909354942231701299782111252934174192e-14
19 12 14 -9.192038461237464397836398778495738760899825594264828957486458168906192592795743e-14
19 12 15 1.093526783357998968006922313067494098841956745713721726480866159990737526188554e-13
19 12 16 -2.122895467452545640561545377186021842290340845649579401695485519965163530342823e-12
19 12 17 9.532601537671920516454443143871931820713397114659790517550655684280661786827999e-13
19 12 18 1.207267689384054186027268891994342613028099447754068694080005457862590407531598e-13
19 12 19 1.148611624814569319215786589814016262594106521929147198882520951202642709810862e-13
19 12 20 -9.362377554324304804681130752340833208666842387292057995782104779684414647544893e-14
19 12 21 -2.187351259398994334891402587471673189287883205752109966806550879831701347737956e-13
19 12 22 -3.813691173012615702278713321757341793167356494221733721024214788046850070406679e-13
19 12 23 -8.61074343142611796563369114666742942673844746703318240946054626838527400718239e-15
19 12 24 4.98020073792252912612749682254776930818026350316581540094267946006650545728475e-14
19 12 25 7.401176106383429117372596988869219722453325082494342953383644188260563560578094e-14
19 12 26 3.678688168170678487003980463586914879143592591523715348306678827233503022262555e-14
19 12 27 1.385292583232299260248955110353978494736744038995039381709948415079884700773217e-12
19 12 28 -1.031742347704296999820044866882200674315222323830952616394958417042052386380372e-12
19 12 29 2.405371347977386173964597632311171287720923339169136788775380278977423270643359e-13
19 12 30 4.798736119268791342201459300166715997174881064310775933280214757892374715198559e-13
19 12 31 4.186786816237166250087399775256374142131435671488448485258029632971801948502042e-16
19 12 32 -8.175242136281538878483796529923595272986193300541749744574243912568022826110261e-14
19 12 33 2.756753689286744593464325041969990156114820696126712971130878050779418737334982e-15
19 13 13 2.001388323435633865505896671596278481283314378811633397654241420523648348136303e-14
19 13 14 -4.014682651114379267701479353117598990208968600820671299599643285697840977114964e-15
19 13 15 -7.944481676345382995443017346689412723542986346696619300367739872550864554079743e-14
19 13 16 4.423898365095052804153734194090460848510788459894346578509163536321965468317889e-13
19 13 17 -5.9341734073455845460883926127729816817574699263484123414150547760411471913756e-13
19 13 18 2.545179919910287175584187698537277346150173301734998721217802335786785984653518e-13
19 13 19 5.242478984606458210175845536219156378333501476557356800661401019423044806910441e-13
19 13 20 -4.12834054093542081975475489835756722116553444692275548366975575817089622342075e-14
19 13 21 -1.432017202368582582390567858989816828733287707349161612909021537300995952955126e-13
19 13 22 -2.647812957395965643237864756791080861718865494975470209806299800679637376685568e-13
19 13 23 1.766380624979094487045091512019136809937627263338501477034187533809859723951538e-15
19 13 24 -5.299430189156028331994861480253800210509182729881683975052408209076987901904133e-15
19 13 25 -2.532837337620147927899177425492486823426537077760062268043829863506837972447903e-14
19 13 26 1.642391551182878879546276266005594202553714278052983831580266078611055296002029e-13
19 13 27 4.022345635320104215277509548850367902072184013468937480636878350273051851979361e-13
19 13 28 -2.659505782656477796019812099884793957244315699805960017392088163540706263765891e-13
19 13 29 5.291793739909572321693764155333543498681440962072798093601087079709679785981771e-14
19 13 30 1.238680283835090308126662858848225933128455011978232259373962977591559911667875e-13
19 13 31 -2.799876131912515823426063332470246748666805843977135376050910509976887299875379e-15
19 13 32 5.766847579918165006123857027610507472727468953873593054450109898969421328710127e-15
19 13 33 -1.877699948569919344007381897680715592056122341901199329490335033077106573096725e-13
19 14 14 6.210328131320398579101637001707143820261785210217807307869802404849592419699889e-14
19 14 15 -9.724300996505700131209073072747658283293964942085491491325113636473307404457132e-14
19 14 16 1.900094816310789109747159671853254842204474043862795941721591694666571334850224e-14
19 14 17 6.379122529004355711297858875565951611546614038224201200565762373267953504988486e-13
19 14 18 -3.59130061400994020560282638490932158274868738815370702577102381114406293537094e-13
19 14 19 -8.861039123152054588217750626584677411650659912607407173001557138279813694451069e-13
19 14 20 5.423164540875594663689776309572549881893326637259400172300736029058161664289439e-14
19 14 21 2.606776162449664963926348277893382233228996501158710786995232601325960187002386e-13
19 14 22 5.962207506662947415445147257440490181528465433904032900197214218540479833421783e-13
19 14 23 -1.697912891155508068355693941093134243363227800654437846844561537360488509243652e-15
19 14 24 -2.696352495131082427397868771768046020424595074439222540824078587441876881690408e-14
19 14 25 -3.040935598039339921110590192514486119844182415052872563116852725709942029231996e-14
19 14 26 -3.361447286846512682214560450128111100389488905033410362796308442940652679934212e-14
19 14 27 -1.155692528216978504498927675091354179018330903717423251422972992440185134969734e-12
19 14 28 7.072679583318530007827993662912596899781916699645357773340394987643697554194517e-13
19 14 29 -1.274726258061589894787800120879702807028090550989662393483819535828382946291789e-13
19 14 30 -2.906839228206044918489409915367694057513838593275509266825512498804630019352799e-13
19 14 31 6.45086512388925755959135377912940452705972165546837002897340680694050682405807e-15
19 14 32 3.15263483815912859852691145280484113066790558805677636283586935976162328876434e-14
19 14 33 -1.626374424940497221796063610558752725125224836197126537193998184200358956186548e-14
19 15 15 9.800345783777937204831099801330280363798414383058012755496211759090714510877708e-14
19 15 16 2.479103069810776966972660958361241450292143563160148434983876660993434249098843e-13
19 15 17 1.268271512959795214727252052392435277474628727473584507123058380366609349414448e-13
19 15 18 -2.356268565579146529573380068360535169535259788451079945274354705067961171077067e-13
19 15 19 -3.407862298039861564448908110604817794232745832262898462425307169863200981805719e-13
19 15 20 7.427767205215797699457217721245345552671646653696884070542864983592795266337463e-14
19 15 21 1.549489522886116558936287335961101615692737961307483079863933073711836423366173e-13
19 15 22 2.346688486853154689858775984707148378469748357407771401222272437534512960571376e-13
19 15 23 -5.464953732197226435846419356689748603843156139045633242668002429855632668496768e-15
19 15 24 -2.307996855008491885426881284334723126723335860543798661644107036472007260601131e-14
19 15 25 -1.919453769801902659018743603955450528867853057478694386746617601288387261798945e-14
19 15 26 -1.93290110876006946841517964150383652150562942874119888344768481650253690521364e-13
19 15 27 -5.228817709320600669904127080573605420167631627387557786148105378038983481635502e-13
19 15 28 4.244847367112871696315811626002288949721689866335561919734500700282231434298371e-13
19 15 29 -1.085072355890749891293709130397378623205898572504444542479584142689028402350955e-13
19 15 30 -2.095089752378308482967179688021431189253522964095861281116846841444997522680487e-13
19 15 31 7.529510023837386152900605876931239872417436843547980235627388504654305012825838e-15
19 15 32 2.710256469541430642552648114428194471635886033276624618823452467198845014034843e-14
19 15 33 2.33840876269152369909383748884887932664149755670288542093299419929364463855225e-13
19 16 16 6.682579118535844195309462888058695820914699971706125918590693614639025958853064e-12
19 16 17 -5.721729951572575020306665109875380116854007517732942533628997366871182188422479e-12
19 16 18 1.525630744290570289779603875802342527814201618952562220792236689048203718839806e-12
19 16 19 3.426500998576500621623689308263856812338929477179881213216646927672907129073294e-12
19 16 20 -1.096057321110834928864333373393990231989278087893718099249721588002112458363223e-13
19 16 21 -5.947412915204005236028745643613049266360679688419739574371405759032648030297459e-13
19 16 22 -1.342747842766355523899031559715396980834290208207684987534356397943465666653062e-12
19 16 23 -1.910138488291839780348779416021411104035320500826895555848819201055526385557665e-15
19 16 24 2.083069749363381123379780720908122223700392526286296168511710778509887629016582e-14
19 16 25 4.843294368254358725318966731700215707691957186830901728518338181568851594346098e-14
19 16 26 1.335018739869061216581231887627292248353128133520459734905672418093257065301297e-13
19 16 27 -7.77100178403270064016244474590719376228960921971922581814621531684502193623733e-14
19 16 28 2.834583293814339690525145742833982411252544048278299594828931595056907933775945e-13
19 16 29 -1.314638023824224286226505632225837748322507534506658073501009015485485183642572e-13
19 16 30 -1.460427081620826997826453123699703922134419633712063799533052468690994708640137e-13
19 16 31 1.344167426418748550629787671131668008957463124582508276875361815626288990019075e-14
19 16 32 2.607820441610929375098277800851918851188259749902843639259339430199526942711016e-14
19 16 33 -1.309120933527810591661820812289946823411028059901097290350166317021895666303559e-15
19 17 17 1.728956759224868237564657680521188427212099213520771946133613145310382480350797e-12
19 17 18 -1.168180534528895851958595699068404694833297725299809887392147483254275198976558e-12
19 17 19 -2.401340037018011930443097679796615856534013576348309497535595744599386102198319e-12
19 17 20 2.592336392083726484236571831174211514922281876935462342634447263354972037282843e-13
19 17 21 7.529146167472682433150139730493107385489673200757357196063577843781047855929405e-13
19 17 22 1.556421634966470806086355300317673368906202065702430638255736942291963845358941e-12
19 17 23 -1.564001995310033757507925338890046437985604692816917003304273191141389144153184e-14
19 17 24 -7.575412030152595746419782831941132750970195515704918319030417666828397342760191e-14
19 17 25 -9.365717195135241996843490393924602348839170630361478643459007512073398928696353e-14
19 17 26 -2.170820658936201457026379162764430774643543724904952918639125217667467327396737e-13
19 17 27 -2.272942781071667389045247024039445558502638890495923533277347654291919156343501e-12
19 17 28 1.544525508388739291072947126211279736609214265229006176004843050647063187064701e-12
19 17 29 -3.406479155944522427196426925795961493106601327835055356663096443171948994167168e-13
19 17 30 -6.356757844851956157586527091206094815228405347767060571297909004899106545434199e-13
19 17 31 2.112098406733524029443527513219786207474334985985640201402086442810408128177375e-14
19 17 32 6.966931429898851519717782430268315752984242589665294732886108270216732189053272e-14
19 17 33 1.495462387048814551005655525248106367137817360612858474905065133466574920339823e-13
19 18 18 4.921590964003459095945665463191359229751719216505524766723318492072740876640259e-13
19 18 19 3.132122318639655626469862780650460186634880642109588379049263374362499446999059e-14
19 18 20 -2.316096754224732059740444391136081549459692166036558692113006188859798425493123e-13
19 18 21 -2.021874508569838107731856722484866387544760182960134444320523748824715233348308e-13
19 18 22 -3.829449485806345869059128961360895225048799723693865075578077140507819945875591e-14
19 18 23 2.642896564713165814075251790198651410876805361740240401432380104503431991924174e-14
19 18 24 4.008383062871158472158419793813291786124294350019669244754688104012199567641769e-14
19 18 25 4.029549317302011521557674012020208777915974771381082900237342788957827479092781e-14
19 18 26 3.768611164132295683605763789291058573658781590903292197186341320619818575061281e-14
19 18 27 -5.577237279492492187542654076283523918736435824217356357051493570613229607751225e-13
19 18 28 -9.998745043103069331332494853272304432607736067162325662239739780801470064230299e-14
19 18 29 1.459585475625175787576094401017459903920867769828255690771210689537175828124754e-13
19 18 30 2.074464210385247415702186890788766351626478305783878249207626137567184942311025e-13
19 18 31 -2.067400757391792792266308318098222418295541511666330268664881806317906140731646e-14
19 18 32 -3.980370870383327299010847549278494412580857318707053904856825650644486985790227e-14
19 18 33 -6.063358656098880328521717584186595858022113792684485301504505266772335811137986e-14
19 19 19 1.967043019639666363791546412411162655490975526639743390426789426669229378488927e-13
19 19 20 2.853815011340210005247810025912867440570518493516096513236639976145613839067173e-14
19 19 21 -1.648217134342294333635744002384755460659597563347897785450517086506368828362903e-13
19 19 22 -3.053199562988884342129100450797247486252500637982717634831278946027875058375566e-13
19 19 23 -6.835195030050424774872234548714192271556836802164751823785297123415357154737014e-15
19 19 24 2.141092893773393512307507247022197361337960506536342098641576363702782540641868e-14
19 19 25 4.857945781745787089932168925369637711589740953754840249405773026602527486114015e-14
19 19 26 8.127990777737993371363958521745665623591444436114588784156656610339856768499517e-14
19 19 27 4.302817893003494362369464917736232446350072191965881550466676959997817988479805e-13
19 19 28 -2.994048886356999949075960550153699598867166549808803393613465159170717792065136e-13
19 19 29 3.546738686148732398968514230052983547331673854127950361559943406674372599599568e-14
19 19 30 2.452448130853719040412574049715829446894549805779467609750649703106645068794848e-13
19 19 31 2.692274907383808917987209838374246969875815421696607336019525774040019754434156e-15
19 19 32 -3.241581524246591614668702763687839825180916342855584990206623659396342182450609e-14
19 19 33 -9.305631397554932324078851145696106963954066133596536396467284335780521927744311e-14
19 20 20 5.648085721131169632084935918182347397639264856971571972257424948993597863798855e-14
19 20 21 -5.861385524007536473033075652880757873608390776424400676229135028587854441594767e-14
19 20 22 -2.736950833958692677869116273508909901454082642380976242291664410933952308827369e-14
19 20 23 -1.515569529322354089574720709299467840041024381869101102939757136798218243866162e-14
19 20 24 6.21871615628028877982923531245694625049751341032315477792244353629893866620017e-15
19 20 25 2.114527782476257042654663829511873804619884301033342291448571923109122262695221e-14
19 20 26 3.624959824778926160031130609783551349382730262934614304766422630152400879885795e-14
19 20 27 4.992692728474729891139984531500814071681015694618019490337879224232175198769867e-13
19 20 28 -3.287276008664403344064014523724109996886782208436762575879963792864906263440344e-13
19 20 29 8.851817273238228250357664698140335019668279408243465006197694694625519288520242e-15
19 20 30 2.367953753063737130516827247563798676967402114022802228688923284609850339527134e-13
19 20 31 1.134532710410742455801242443390517103049772337363119497072543690166421759573866e-14
19 20 32 -2.616497306452775917653701491051408020933737102672918130762367172680217974986222e-14
19 20 33 -1.03322567597852512034388705209943425849649509106126996041454125152300883406882e-13
19 21 21 5.914754804381448674366901521541832270876542805853249037501548491238465393570556e-14
19 21 22 3.219537076321269297555344646839758446743993069789849646138007292906818950975047e-16
19 21 23 -1.108962379306797088753683983263707860629063949952805995102328157966197365230187e-16
19 21 24 -1.420028527390275055382542547108045306072607564262153723948037269111109324358774e-14
19 21 25 -2.020251379609238570615543649543146095514815767285499085649641402948054266257048e-14
19 21 26 -3.465526192250750057216756314694221836250940191864259780129461485523574659506009e-14
19 21 27 -5.755886609444768909182075111522305440997674066798656237077928492781821449409191e-13
19 21 28 3.808216751998235745353297548858922388954840613158392749995279178111278475061358e-13
19 21 29 -7.655875089378891439721241127048510360515871061336378169946982755902461568765775e-14
19 21 30 -2.529618695517004986636224791461910112187870290550249936732041129585020131267441e-13
19 21 31 4.666083981924508317369636870222101372888014269182396081105724189963393356471343e-15
19 21 32 3.499051793316873234585870048615683998402763230185753888288411550717299121065018e-14
19 21 33 1.125449869505576805973117736938373544264051098303272681457918339087163896792893e-13
19 22 22 1.801425219122047616570548342837250431323421253932054323320706118722230989527548e-13
19 22 23 -4.598149683263916364222438830238456873917313058563594767116280980437199073722656e-17
19 22 24 -1.996593699760333895784004240586441538652980415522863641057501416674342792243754e-17
19 22 25 1.730571152187814775052970944564867451992770586632650331998015598547193062883992e-15
19 22 26 -4.600416290632958483914843437304715073330991780931577959573055217672565295206312e-14
19 22 27 -1.450726734302309357063653745998287378579091821791348258660796989564161074366084e-13
19 22 28 9.75830939139342770279960286351463849609728178655094484126130077933277297044203e-14
19 22 29 -1.958996319325990922766064002728460718945469010044061665056319077054408671979305e-14
19 22 30 -5.645388903496373010007330546068892846369662779462857580618641133903463586769508e-14
19 22 31 1.174626705534191907335266970881032488928643465151079783842450554754735865650128e-15
19 22 32 6.722591870138786323018582641076249390205672939763729005557635529897386066120548e-15
19 22 33 2.967934243321956765811246829564423517914398617204748057964950179834747033636159e-14
19 23 23 4.804079158829220164603117206241104566922552592330820130081094567502931799177539e-15
19 23 24 -9.978990506563205857477360274999294869128693846745106493035225216752296042263425e-15
19 23 25 1.1597125671167766912593205000290616661547343809974333851550762867823303733942e-15
19 23 26 3.836705329027192862298675124821863190565668633939934224322306605268394083773038e-15
19 23 27 -3.48966989803987988672756209369622413592728983982188104281974039706790160439791e-14
19 23 28 2.231224967897746204625811669444363980847947994266197520540461215028766484807925e-14
19 23 29 -4.358312659965855761851448368521260436052235220880824545729905850442773990428037e-15
19 23 30 -8.202823809586817699298981756274440279032368921603649274240954151558228342655589e-15
19 23 31 -4.509967139715927109931413506191368936815167767084668389482112962281132357869111e-15
19 23 32 9.166238261320456304275860397125383622806095401469812997983305588253471670456887e-15
19 23 33 -5.113590420709682899190139411795532037298621319527485411894425576860479190750922e-15
19 24 24 7.405825048571047390688171235041799184091079408040349944964525008350913896754784e-15
19 24 25 -3.346357733185597336386296144930559731843504931099104711793018811406097909657433e-15
19 24 26 -4.509359595503752856335761057165909444405340194058599684695054410032573715626526e-15
19 24 27 1.27159506741037581402722128658437437932257493705514384605983383027404000127217e-13
19 24 28 -8.488354776667656935746126293007237958998347325319021560695277751070292732163306e-14
19 24 29 1.750943353811739820005019308102769583928356925124030451038520414478449398017894e-14
19 24 30 3.614012911097020578529183146060382301500007724785214857172398532199760141909877e-14
19 24 31 -1.164720849804736126292931541662528503507674732643463997397948016858624236630487e-15
19 24 32 -9.03870744443097281184229268283760498330086079153047123319860519767065779552118e-15
19 24 33 -2.061224624208715751988040893099645506963606492751950727202967883206457673315578e-15
19 25 25 1.046876398465977402376219494047531054941812264694706531030186785305741197251899e-14
19 25 26 -2.634750783545965392990350515310931133258077699528555521297850712771400272671844e-14
19 25 27 -3.193571119154438501603486527907184261139421747301865688571584628413393222988411e-13
19 25 28 2.176814903328452160989321607851103306513747432589485839632735678474928849726445e-13
19 25 29 -4.597112183737814299305725511121258963667357038883204189726589880940628858849657e-14
19 25 30 -9.701686045654290768826099288128162043945702541253138703132864607067180745971078e-14
19 25 31 3.054175178328397361832715973870884922420641724353120711534943060639890139180929e-15
19 25 32 6.78465850615012504521200919532887951393990250149007485005998407539757743670532e-15
19 25 33 7.515577692214690396679460293976152425024998758366959136991842080945624301575052e-14
19 26 26 3.288013467536163023769662660255259453316724480812735811084330758445526788008411e-14
19 26 27 -8.898121312464110222478015299703508047079546942462081955610438023898820535262908e-14
19 26 28 5.771987358930137719844361748782187813252345697465245236270726073361513043854028e-14
19 26 29 -1.156480818348056934133650140522768343626293322412191211410118721375225264480267e-14
19 26 30 -2.481913562939399385849415396470839790714472164140514318560681997859301424358533e-14
19 26 31 7.054069636834033897903996101327501064934392662429575401404484153184038889104655e-16
19 26 32 2.670590845373075185919061013281220964570648422192521783474578094709441788105012e-15
19 26 33 -5.227374273023627897213990957025570787589976055309465492830905576154888863654016e-14
19 27 27 3.547994636702228524224232530140768983002596701710338014744645891783928377074528e-13
19 27 28 -2.449510415587905135268055812815590345775702241761588819728373294833167842406943e-13
19 27 29 5.283621576231845799247784993303479509139422264986536253009470625335899825052179e-14
19 27 30 1.137360495121903147278285243212880488118147340575418750470204770861065435649514e-13
19 27 31 -3.479910237462315236991447151882983443532700246134941380805325686087173461536252e-15
19 27 32 -1.217535069947618881832448587858397924823965775736167926827573537967355910394216e-14
19 27 33 -2.862696657264307158568833714756735119499520779786228454982269976523822702260061e-14
19 28 28 2.147959625968632648577233932822419100598848918322731146031608538839696982872243e-14
19 28 29 -9.835912384138295225200021375836690721661095451019227898572335691809365359369706e-15
19 28 30 -1.861298908885930451266230042960193107645382885712485744622906890356031939032832e-14
19 28 31 1.078305512018894195266761437131311191201786195714482449629166913130615053088951e-15
19 28 32 2.881315171850137475377093999065628333136338883057406496171496655489594410487693e-15
19 28 33 6.763820741051953710022425150420027212910448026963486151037891064356250339527562e-15
19 29 29 2.461560939449055273024616946328600056501624819047507936064984600764967640794242e-15
19 29 30 -9.300933752908279862077663336999767972772175869841032673775069408476993196574134e-15
19 29 31 -5.8539791023772053918995373123636782632345450990265009734539268140902933045075e-16
19 29 32 1.491612419147410452794093758652372008800343168726342166466421151637380012436997e-15
19 29 33 7.249105591883816271573996364765811404271997833547565610335426363995530508502601e-15
19 30 30 1.069008198305764088733248589710422383049682971937179179446946298434485079444523e-14
19 30 31 -1.984441350907845096222236358400701661071558931859159621748117615385273021785496e-17
19 30 32 -2.530345798390124704181750130362487558724204795912263591228705026666447910198631e-15
19 30 33 -6.009380273511519566711833235424022670167558702679712816527486534411748708001666e-15
19 31 31 9.031757688779260756091699370450414940898896205561953127195852769670468931793835e-17
19 31 32 -9.954202395506709753143446546926202525236816349003982538065055756005454833021651e-16
19 31 33 5.990213692120772288797210224971187675044339751162905111626126913353910165425083e-15
19 32 32 4.880433227007318490214366809198312432960612490717572445706174710831917587792066e-16
19 32 33 -2.005960064565732358175845497323955030370299525340322147051308573199077670407984e-14
19 33 33 5.617969277574591496282284541464183396545949750427647513860254268115551768996964e-23
20 0 0 4.367977550480757669479723489924325998411886896151443933110683353912542021395584
20 0 1 -12.07019257820655285201329940991936977833924385409571595209816114805229778655271
20 0 2 12.64975754718995719048577934956421093709398452652781924838790576641681398657646
20 0 3 23.25111687401336861345049809382333326047995201471572218172491601758886126843239
20 0 4 -6.38673200553063542868903696501724524698517662192818674763098214843744654011339
20 0 5 -16.15701599850266537977006504079543852182783160335110085339199617983085579704941
20 0 6 -34.594778703200115793599903250739896158668893111889636358231446780330089590066
20 0 7 1.647326387037460554787761976058608437179624009139442394288040578790690955266656
20 0 8 5.313385989405933426325030994095560761225473636816707936102863262449409864691858
20 0 9 6.726581632585370588205956165050345602164485940066557375748076840757553011162932
20 0 10 16.63084918542575054262197324110466208150799018649743147705910942498353374409297
20 0 11 -0.2061353694465081233538616690026068065384418838171036986728180418191102034734047
20 0 12 -0.830019316986097006727392223535373167228762941399534657966919557901440948112269
20 0 13 -1.191814619557056262367900670886678297242387561938915756923548750563437201228356
20 0 14 -3.365287682440451543813021497630445325824679070317852352615367433785558137664087
20 0 15 -4.750105932603024172064287827141464745565864052313064424506356963006852421754063
20 0 16 0.009727432391088261056679324909893286874999442928960895869988045366144239013414304
20 0 17 0.04772046225344882595175492445609054672375240555059173597841103369727642541476562
20 0 18 0.08783689589007959040656213158440426469126408600994072294156723455520625410699168
20 0 19 0.05927727502593172782703894748871523029834252458221591471191956987235858668353137
20 0 20 0.2507486800598857329087470011161135167324931359510908966866625469251931204500991
20 0 21 0.4359836630032090358733496467768389064538347242375617280395567861243028960920797
20 0 22 0.5618274501955690892774533491806248641144485106426076932732716614204064782810107
20 1 1 6.296756975389240519669392378890752206642855152177315356015476002994057974145008e-11
20 1 2 -1.251250954003454694350311783009106975076749446302874447744921917865010292906615e-10
20 1 3 -1.556173311846244771756370312992691119013398953978552429249767120498116938026168e-10
20 1 4 8.430556658080152035254457263132587835065364138653270748370206985290690125086966e-11
20 1 5 1.431088119323100567652385043461606181676513341286578245216441267743713668738034e-10
20 1 6 2.677841734997036715831468200612372911618541382793892374050477831721204217175294e-10
20 1 7 -2.543626724056833001279154350786821395530129954534321756305671180660969437349804e-11
20 1 8 -5.973404919013052354823161952002551710719170047062054685406952072927772071457183e-11
20 1 9 -5.666783681345594989255288269187864965041914798085130090289052238903776012702861e-11
20 1 10 -1.477265802110682028598275366146990306275916264246320089302334820281370890586993e-10
20 1 11 3.492036795198552674573361746316237022793679649998699739654479610363521232856839e-12
20 1 12 1.112225627898126232033045026280656417044155706837341820554392820893579290030406e-11
20 1 13 1.0789085478488545439393407136350765378012670402327306444988340482917302863456e-11
20 1 14 3.560260109037400691805605880449895209748870324736384463664382247291279222607282e-11
20 1 15 4.124362239840344679469675796191618849454535119484761961074734176140291442238903e-11
20 1 16 -1.743829895456005894791357852192398452971511718286696409421499842978664006139263e-13
20 1 17 -7.136056983452552954289124422110582753551018800445129427491472095953170120827724e-13
20 1 18 -1.021754961449162201039888816326072912095818779694668463612617425664708786560843e-12
20 1 19 -1.737894908514820715347419819065673626336262895480247337300319901171953064833184e-13
20 1 20 -3.190860767957639435388141784215093940917422706390781845934700166339331505768534e-12
20 1 21 -4.11221693693805750632764203593848380971766483335480146690097478553834830785547e-12
20 1 22 -3.431553440328709461240434131289535604049803716220333659708755739299095525393203e-12
20 2 2 9.263124406735137651872258447034600083918991426858611080162050432535540614931674e-12
20 2 3 -1.440695649411811913285284038314723675417592770356347210638904376482177821460353e-11
20 2 4 -1.4979644131779866804800247119505117698554980775654066076731523103638331587673e-11
20 2 5 1.008401946478152527597159617235918564458919282366693490733040839732211834774503e-11
20 2 6 4.483749290337782665747651528135636283255662577366292349752248210010707883744721e-11
20 2 7 7.238714463917712616370754897377044945889167497450290797121308468412602903181285e-12
20 2 8 3.950331080768614969222696329153271252714404790212131024129874080002839646022906e-13
20 2 9 -8.037940851558548706867207622053094787708876120879308813739599286517588723512284e-12
20 2 10 -2.644773489614662705224742061593256933308543874301299270153080589757686123739303e-11
20 2 11 -1.327659980213165052075580133281660371994634592618100773337102719971058924062142e-12
20 2 12 -1.238915319987325159853192753859938242670663132447381482197286746735044775599052e-12
20 2 13 1.695040840328886635144491025629966683362364186975627778193093410394375786382505e-12
20 2 14 4.961417613932050258129018734831312469263079108275236861760428746518376631124822e-12
20 2 15 9.627502180818938115197131575235317395611590114696276963171988939262349885434998e-12
20 2 16 7.965819349330647698272167933239426915770543010197045272738430329553344410724004e-14
20 2 17 1.372826660131770846758679712695839727308845343790675553742386043577747710656197e-13
20 2 18 9.222730298107478877330050601645457283873051781431509283378066189485943971706753e-14
20 2 19 -5.625601725596101410159976096134119392395887743408239115114154958605850270466731e-13
20 2 20 -4.020801795703578880260148061134430786966324321534134041814188329548280349998555e-14
20 2 21 -9.666717326059030196764116637852494180275385555172433882856583219013742964920975e-13
20 2 22 -2.416955686861759509184519881907918928665585859905469760813739941768108625890865e-12
20 3 3 1.848577634201360972566451325961532781056509888144942686933000399419401400584219e-11
20 3 4 -3.858837979175180114411620388480811585171758655776872342786788362571415389165164e-13
20 3 5 -1.771265543928604303001703555706704415165465374842258854926004517071667021729522e-11
20 3 6 -7.694619136571023477664990304377674595801963299016348981526462153592950944819878e-11
20 3 7 2.665327947606098353398661294894732910400222517180043788521984319043092077342116e-13
20 3 8 5.980056869396960566588055877365344992243747572194855125556124348230919254229775e-12
20 3 9 1.24953716451547106350606361434398170830448483804538681248253669692748335654395e-11
20 3 10 4.79694967500477591933242950426984926207187479928139458854109406825189219266152e-11
20 3 11 -5.573630560202418382805119456401985309231226317646861735128699363673695821062698e-14
20 3 12 -8.834012714104421712694522291697044220211659804757344161981092284620935397056266e-13
20 3 13 -2.58214420400835126197418273977861589276151289832538006134259947538635895145902e-12
20 3 14 -1.073522950149239902995150783936553620042539466344130901554542082400108655868354e-11
20 3 15 -1.79911082395360098917685711169941123631587401067103048649885875005363345335106e-11
20 3 16 3.34847535464000943690058976902601409638247473584111171941632920814468838386432e-15
20 3 17 5.283877847362923796516744571736626612618314386534764152721479827314275443981277e-14
20 3 18 1.554242326070038099815064800269880780845944476170637014534488443527156979451323e-13
20 3 19 2.379658802779690190683822709978076365763568417856118203843465567753436272134929e-13
20 3 20 7.633009119804619682396021553753109448784731375307175498207210927252990183845719e-13
20 3 21 1.999286099637350899570624833492685130525350423004940918704722240803086039379486e-12
20 3 22 1.930209641604025473518300414294639319280728242446048457144449425493588395253927e-12
20 4 4 1.278235601447778367508329626727486244399493906268706932053076777601426054714908e-12
20 4 5 -1.298801774729313673148998153515328061561438196514136684838834665319343578389278e-12
20 4 6 2.465612494516234458480718849965843975683168007294133917051431137092639198830193e-15
20 4 7 -8.780480533903424906212757221134596420740695358318029917725556699355398708408641e-13
20 4 8 3.95450964021150400231392938126447900619103672900334488894259732620261599582658e-13
20 4 9 1.168166294257739862271819365876916242581039464399825199495732434589538772682916e-12
20 4 10 1.612866176287205805127375220697701375839119995313540563911629053258723111401575e-12
20 4 11 1.865178206708223626155117651984043258120855601663227573053021826674875716669732e-13
20 4 12 6.747028197411629591182717058204650667058598908663829526084101530692796909090324e-14
20 4 13 -3.510735128579034594501309107940537447552060245773033883199400004414410864582951e-13
20 4 14 -7.122703123251713124373692589345349790060635092056664160083962651881962449519586e-13
20 4 15 -6.21372292547519785645676097690414363499869635973950919734739436216013713826612e-13
20 4 16 -1.217061038291075119573790266178455894235282858633166081779004083511940894917235e-14
20 4 17 -1.172025237074578318252531808349250030722546622964228288811255132244814521715122e-14
20 4 18 -8.441215565650068166759090534895869960889472181989948805108987716962256489068623e-15
20 4 19 1.140725329647472591394739437144412135677671967572155366976186573643931927217777e-13
20 4 20 3.255742012832682405391617815665225287986280181463955088270769585787896602305068e-14
20 4 21 1.044810173398335865065737625501467635852954263060630854705506000790921707971186e-13
20 4 22 2.008557768743683588497904374827755266575028901120167731736968843190074776244154e-13
20 5 5 4.297732067044323185303314513379004458275566618986064659660909252940476385203002e-12
20 5 6 -2.364420482534035489555900631419337206559295970413404578334764647048512907976823e-11
20 5 7 1.236027361327568873007429193626516502030540350400467040897150740535464380183897e-14
20 5 8 -2.71353046085902983780667235877429367213158528839900660563813301124313974144294e-12
20 5 9 -6.213841777447300414352264743541654473960723376439422017043322980584331815948479e-12
20 5 10 1.020787869717419041965503925786123171613702015157485135544221219048242386289178e-11
20 5 11 -8.747498111192201527714399662369832027806215696356407066851823954766013186634093e-15
20 5 12 6.145359530038357813918204847001625017416288445255373368541686647156454157370594e-13
20 5 13 1.771992536700299055120062085475971080118875426428397277836604781827701399431644e-12
20 5 14 -1.088843613014064778908493853562986659238119098661046627576609887437983381629199e-12
20 5 15 -2.829919607582981114125522280150871082713715920357910506063292929095930601805334e-12
20 5 16 1.405814796038833179815948518818837322803746946098066763588525728597254888829945e-15
20 5 17 -5.273502268842632339240071492581563486943109780348034430576830954921176331961158e-14
20 5 18 -1.168761296025042682425896332714758520054141346459705911687104222530718364755685e-13
20 5 19 -2.639253176378694484157093312023853410438616649308265269649796705630428222724735e-13
20 5 20 -1.608020979522600428978749259753945656656177882736078060970474141543184295595296e-14
20 5 21 1.557934056765123637840253040329806089199184482559470699896261870603735662440993e-13
20 5 22 4.238317883775296619617450751311691499957309743089917587812824684812199644417105e-13
20 6 6 4.694724083672845626361490393120474559065123079108717662248003955472832479791509e-11
20 6 7 -2.05211625828947115339329410383404164759543329003084490492729534136497215047901e-14
20 6 8 6.764588822063922292301838007807695404116255277263554088582395418335154085401811e-13
20 6 9 -1.31298908792555455361895703585897281778033200659544967229741320926386014060978e-12
20 6 10 -3.304429145643311081570007904441453562117556934272517887367391881700316981428462e-11
20 6 11 1.009209070513989420682790797278222409468804506627787909261204022151235083783285e-14
20 6 12 -2.977450844911481075256563533057124759418121907855725830760675789302931291245768e-13
20 6 13 2.821344400424323619919336451329459321044655279515066367038155384779780926089927e-13
20 6 14 8.031122575784029657033077999072847089366847460938840713621996069131353661486266e-12
20 6 15 1.320854453930864638755755486288197469366988071301554645344188279613712451680908e-11
20 6 16 -1.049587935088373522491791338135218960551441100023007907119468838774333791464893e-15
20 6 17 2.547328039088139576487362455051912568392903538154568236995131505271717594660984e-14
20 6 18 2.713404202172090928518541380746401262648156186793827469436657346801833409126123e-14
20 6 19 -9.689052636882891699706818027666839198937347738365961134283725841476724639836447e-14
20 6 20 -5.70787259457269175024645070927550211331793531528280725798077311974521364698196e-13
20 6 21 -1.60606495682689281531051318805078886389619443964003376140218931827305365236573e-12
20 6 22 -1.103579182392335252172254651760881037871261811178633231555244747504967851920293e-12
20 7 7 8.385926087679525124182382772883845422244097024788498392696488957329490029336943e-14
20 7 8 -1.158394359254871636856668283630620143885337060071420215418364387779146530230709e-12
20 7 9 2.526303156387271645929176895636742114165418828924740998321963873985327439339355e-12
20 7 10 2.912879857233295020242817934741740877850559786761889271628955894767712937230073e-14
20 7 11 -4.306191519738985489296925306807273114408020833563233485053784908401228990467921e-14
20 7 12 5.223149804125191719797777162632358848954227497319422511443070250397388491433026e-13
20 7 13 -6.787462382961768573340444588523324225328246880360678768548518112252536605792222e-13
20 7 14 8.477870213705369119666685536995503989441035821364415599374592997351681197312254e-13
20 7 15 -9.33389853778811076090758554609329982597257782880832093376803795207550396053803e-13
20 7 16 5.21842219378350827939513277510119165353228554288525230314146161535811021710084e-15
20 7 17 -5.356193887153126639766638128273553457897420480564439397298156371369060440136753e-14
20 7 18 1.69469482369058454762542667867068505552031482252386101899606277175027966601585e-14
20 7 19 1.567063926937576566751508573592070029271938524689954190978507466564433744240582e-13
20 7 20 -2.303698949383352045892977595835099642772570696830821419548987086433203872147299e-13
20 7 21 1.841080512454780643026655995747867621736992214240365526751866219846142929185526e-13
20 7 22 -3.558559926025831422061612485770924694894061752350272578223641336155846383448695e-13
20 8 8 1.169631677466216562949676775333161639828249035193262961503822472487793462138602e-12
20 8 9 -2.685490777389962195248846100321756655087423263721215996859202367791929133728696e-12
20 8 10 3.290413932842007500692171917369818667738834466385568201274792746130964423130336e-14
20 8 11 -2.979310029159745102743133226108514582190577402243077330809054149921858332952073e-17
20 8 12 -5.29017523310977120328968285327654011154863064017728682553553474363058920508149e-13
20 8 13 7.055728081480337896264147223734742481188203655498728052738814913711833653251944e-13
20 8 14 -9.629713540400879843869421708089486137932915397577617352937799996188123886499039e-13
20 8 15 1.032207163727153319215136270048602590641562092316175398919726149708088804688142e-12
20 8 16 2.874474921547155448022767502122916478438503620021999682893434958661499961793913e-17
20 8 17 5.692006979473176339370736326013273800524832460745789151870476302714951793829067e-14
20 8 18 -3.663111106025059489346576454917931751779318432823409818203759812614756179267819e-14
20 8 19 -1.176875418664001520736038450721281720371950745957555589625299682286685425610233e-13
20 8 20 2.592773006515771686766092020554219781958293139402906833310523032586219006706382e-13
20 8 21 -2.074254899363404148804574192476183392850266416180641307708073858119436986103134e-13
20 8 22 4.074605632517852686625223207999153187057146771075151129031818667938466576944127e-13
20 9 9 1.266407355369530259018286338566140164045935892330302578904070826716124578549289e-12
20 9 10 -1.811244333461185873332903241059566260725975633296193117250636131294328976341886e-12
20 9 11 -1.390548546784374632581224855135026647584954642182633661123288910654243825223189e-15
20 9 12 5.658851368832754577922272031019824366153962344301023133161850653405974210998806e-14
20 9 13 -7.438133730696934158703440605332062996672897513335716516490580824491573792781417e-13
20 9 14 4.3597943013126118701852746473779189006961658394240444185136265331453894745171e-13
20 9 15 1.948739236468023322063000389533367432860603380918184555910482288814486950201211e-12
20 9 16 3.757543309238249527068329130891290719018546472019507918932389651463537635159118e-16
20 9 17 -1.50196742262093612142756695098401087638015015863840414880326114008207357023127e-14
20 9 18 9.80363846964768008272370466170693166420653053536434321267452207518718040163608e-14
20 9 19 1.747903258651846388788542080728412075505031532823340727968716061509443675152442e-13
20 9 20 -1.716498733783105342792395418734864829033494175515014387375526828122926991112386e-14
20 9 21 -1.795940536063433290186279708565260326537488281445089908359125447312009038382603e-13
20 9 22 -1.249205134523305571495837534410883188895689805005337941884448743736083775220413e-12
20 10 10 1.660538400157039401273186016558560399152585009958108856495018339511591430566362e-12
20 10 11 -1.680241610926012008922244862542188747318692511815098674476736451893161430340948e-16
20 10 12 -6.518646102770651424875606252335631978220146165162794932703384856184817487176227e-16
20 10 13 -3.432925373137346300039624621152764313296345367673060752818533560772501373005792e-15
20 10 14 -2.027652295686744825252682113758988312403769939770498127051535439033771463476141e-13
20 10 15 -2.594515194378756565672007680720922498260970303025940077893368413498027713044123e-12
20 10 16 6.388561675373606687650764040101071780206024690929687167653268424273356803479022e-17
20 10 17 -9.536342222871959053337965262683078645748444909164623197816057053504924447739224e-16
20 10 18 7.323920867133802928570691534559737906713559058382888237889340414608241177925561e-15
20 10 19 -7.92814922364571480109896748930646945392305249969443642534241806732797387795838e-15
20 10 20 -2.261891889737322076457317822395660451986215951708462840124010694857489009256901e-14
20 10 21 2.879011234436251020332763894131672315868822141725791226155857913601661974094271e-13
20 10 22 1.598431009987935889988081054692189884042736535753791454846350458144549365579436e-12
20 11 11 5.533113348739357105088609646956551172138575041734758478448710470119319712100632e-15
20 11 12 -4.245612472589126058314858826178420379302820142429645403876818190717785128631234e-14
20 11 13 3.908812249764641844555674562341411955321520089076052199221142148981955622710867e-14
20 11 14 2.687104304124660761112539572982681087691200634007695022555767710546561039994401e-13
20 11 15 -3.029915269936991945360616659016541960836275147671806760142274006289669520495368e-13
20 11 16 -1.393059732788964151930884403487686801907912665795844451711065515262554266426003e-15
20 11 17 9.441506179369224511653778638491138149274298104546765995496279597705301894388858e-15
20 11 18 -8.066927529127705484245497069147651936982412711160625143520689554892186889062421e-16
20 11 19 -1.709338624778384651370327516682313975168176473516087132856268944556229758841746e-14
20 11 20 -4.531208775826698764640944458522117515699112753256526986759148081401761026695962e-14
20 11 21 -8.824888592563849882295161729330536636664025404298622109047777799369352438778669e-15
20 11 22 2.992782836117905619137486251835391893368259270019188516351792934837165744886073e-13
20 12 12 5.623627167948276479781974768248372445572456347638567775054416736247859652152406e-14
20 12 13 -6.535372309582116040292303899685723645633334607753869504981157751438645445884421e-14
20 12 14 -7.1642055790335255603448564818270995760351259861504746137031149415143866361493e-13
20 12 15 8.779763258448042711130762813632010196545891579640926876442551908977175833119979e-13
20 12 16 5.308284402892725738213020623827777071042844837433382404735333193599537224839439e-17
20 12 17 -1.604734934485789858522770220161590527385843186593712536511071813361309333281446e-14
20 12 18 5.997913251794859139775396301244351185440195214762131820124866008681457020106715e-15
20 12 19 3.144829240493452275915792952416568305825153036881249197997856111800444617737711e-14
20 12 20 1.725634060937721791517433514614935886708282377226718071866024961308327309488846e-13
20 12 21 -2.070059260073361219853002154695474757945434444772417685099143660815786872926789e-14
20 12 22 -8.634674673370959661686891694392275118036585732173638208865354151751041133836356e-13
20 13 13 3.791747732503439381256968925135928081006990281494908771518934582045777355845985e-14
20 13 14 -2.487943019396915395509296478715641150404939611569157027551019886239870722412442e-13
20 13 15 1.573241820122482947772466563383042997107138913100364619441787291731394669656787e-13
20 13 16 5.910063076279006466758847656950742269775004086940517847486033323871859620259481e-18
20 13 17 -3.583227183013151138576464132862014093817976978107097331924065688869114125751451e-16
20 13 18 -4.0230758964710817286137728120260209991431034562120371805442320374940966773516e-15
20 13 19 -2.999454157175839905968680233981135550874031640783835331310601284847002769658163e-14
20 13 20 5.753880821415019463330218019217899026677335623140640018202235292885459397699239e-14
20 13 21 1.263279555421311728392439540711656818923272779759073810799903579378098119080911e-14
20 13 22 -8.669002729141474220386403273387311802428078944659284410856539930884119129905083e-14
20 14 14 7.848201114710452300589915014344119660831966798998325520196194883015712468625578e-13
20 14 15 -1.003445097494863775979871062604775393883858353312890241152124786503605913542457e-12
20 14 16 1.639238960991609477409911642020551046583029591672934465288136238904527626854527e-17
20 14 17 -9.14248184111035267573846550192664287223342032666673497480669669641456182070356e-16
20 14 18 4.774103328271649864848175596155820550874361277618075849819664716897405321980723e-15
20 14 19 -6.197159375100311447792504102971705289092199681782388260988606325204575459364297e-15
20 14 20 -1.765284024678382854092451315213625397679418041108814947478777401718875420285073e-13
20 14 21 -2.010286882187255367115214188822023750931918948991352966264820994388291132066132e-14
20 14 22 1.305171443475621957547307166026553224892195381701519584058771171208515829475323e-12
20 15 15 2.124664967830332934517693844472898917143702406971377641300412626099622874845897e-13
20 15 16 2.025442195704200928315118338729703511090411956378099797623154367029696177302167e-17
20 15 17 -5.560603872106732070077136591767111129258375395606391012831779022559214106357722e-16
20 15 18 2.600835793840991044601043227822459150892917969508984900439215313565365756330267e-15
20 15 19 -5.715954805820264598851407711957889716565264221181864057447434743200055411509154e-15
20 15 20 1.448598061995153519093243705968184429133286726698632133673234268131412631578409e-16
20 15 21 -1.076946567389225431791155345763137182840392352781076514091908725338760304132169e-14
20 15 22 -5.500566024919644356375312136727812055566812670707301462677447564467658789774856e-13
20 16 16 3.262462923940425478381050492195121492980534738697546842205756776361873427631159e-16
20 16 17 -6.358972134776558082391957777511885776806805775924633698975541656547219191618496e-15
20 16 18 2.642074694628431016161221994408702687561448933744804219438135450982516435918652e-14
20 16 19 -4.085280317644403674352018696284005655146362774253731925692543335766590234027378e-14
20 16 20 3.493533829332136209228742785216031084896873289633335332206073660546983830733274e-14
20 16 21 -3.979353283916259538103659705359660390356984704424075128948431945500030692990346e-14
20 16 22 1.255317726700758617746704754551993102231130637682384751041204928967033603819913e-13
20 17 17 2.816023751424306557460625526359057938874091763218095870646306810502383563223709e-15
20 17 18 -2.316197818719712728579077967229937392251484339274290636468125306759758577133553e-14
20 17 19 4.000996796446627698398132120787936225074263101835287677027377856194079618082032e-14
20 17 20 -4.813302733939586475098859014926870682098388759020676642173433804598363025794637e-14
20 17 21 8.186340824706420744063132325746478275677011078431024461573073091981915687087912e-14
20 17 22 -3.498692818500378337184615563895674381761590128673176656886261978635804013020283e-13
20 18 18 1.938522595842067458908972609191375192559297895323355250218660125023941787701123e-14
20 18 19 -4.570928804698054044818460304355509734326808270984239336027845529013982224949903e-14
20 18 20 -6.918311757788496789872426830265182659773382937044329339521498546028623327030835e-14
20 18 21 9.721290940772405517743153215964736024481941824131483659944087577433966623959453e-14
20 18 22 -3.537219954664318969699466605014637103617286753034629375072951500399237652430212e-13
20 19 19 1.234716732433211361315146763691120401781508779785288823353515974098138841549816e-14
20 19 20 -3.77129537644608788552883581673014658205319572967299921711672327124242222080849e-15
20 19 21 -4.888669328093807949067309017548098535434950914903575842557507818272132378683042e-14
20 19 22 3.013979413497266021778890701809362110618125471038264231358918780235466120184075e-13
20 20 20 2.256813002502637742588407076394943123296626858644772725928729625667491834119963e-14
20 20 21 -1.166612833921332407269668153630895949863330294676194636077303279964109525276343e-13
20 20 22 7.232556185371532441044755298038924636857426983150413834870177089125299246922238e-13
20 21 21 1.88469054453230865635958971342266214916690385509416281321105972987678368421738e-14
20 21 22 -3.072488636498364838495809245533399042023374265035154866627805148290613771948321e-13
20 22 22 1.171394207705569716148488548974915390734988952252645181723191484590364103996664e-21
21 0 0 22.79168766654595225826819658775031734038323443313116297425299476060192142175081
21 0 1 -28.85051052763702677507378114340024269185856642128846819921357666328284933376833
21 0 2 7.402153882915111734141916999526297217870851629563278320142423168419339862245693
21 0 3 26.88650564515723348032823715047668886524005902051317199286883761553059620604571
21 0 4 1.646034038101202184800465907428548674699655693585317417089136750386581112427917
21 0 5 -6.713245352914188317296468865969626994039642913118127252016189526792310212283677
21 0 6 -3.838229200414951030582338067334255417235759685684562581169299031996448943582539
21 0 7 -0.6533524182827266894516629885213350027855665398962735031049165309106632011932867
21 0 8 -1.046519811246899383884831099282527770836750116405414953107832917068297480672373
21 0 9 4.996418349477822353294521747333215885752354880631906018284624924626957298825402
21 0 10 -2.589981810154880596168080480078656904156013230354451896038933455308605228624932
21 0 11 0.04122657678473738160925470257004603404741731482634645865901088381197705551719439
21 0 12 0.2495983172030920791944608946473236739702674872738556386967405267257056927633027
21 0 13 -0.4991119605208252504989670353370177007279680300100356447434619156121223611740516
21 0 14 1.507065414935241545162806065199720505691374749608227629344201455420515382341457
21 0 15 -0.5329650254108363009328753839134286423936935699760552488638640856225336919456933
21 1 1 2.864964198497682711878931184627186295227655430753875836299812559148095352492525e-11
21 1 2 -3.143097316665436168317773018470818233991310665113540268348724097084681663084225e-11
21 1 3 -7.054014282442811124132901182525749665888933477622543715910982509714088650417401e-11
21 1 4 1.392323928062731336980223274309046966704079315926775010808110315288304404565402e-11
21 1 5 3.415426439185680670832826216362181529052527797975087456312864487695967813063119e-11
21 1 6 1.365628406444487384140861001429235722398998594854206483369134273267012575307772e-10
21 1 7 -2.388022754489034211608040277525985338260647885402924129108967715702573784265379e-12
21 1 8 -9.117303677196873509871935473334151568342766120049160581383969371094315860619847e-12
21 1 9 6.061785283522378797111380222585962714047636271011171870175629272199400208735556e-14
21 1 10 -4.488132910765701776000785458865202286044547512399206307744000009200453032995106e-11
21 1 11 1.214573486172496619539788895060519053967771579088429782906072770584109724547825e-13
21 1 12 8.139540451665255896083864342000329516178951232444518457650489328725999372972741e-13
21 1 13 -4.682103979532126078658280234284096077197599222307062838131301391656599703334677e-13
21 1 14 6.974628857818224101430379606451921635152220013219335994165203148351030592357882e-12
21 1 15 3.373309390737112862551682224167409262523141753442200689880188028352824300258798e-12
21 2 2 2.070506832141448042141579603494603010294436126043359697993990547469721953319147e-11
21 2 3 -1.600253341787964105797104892882010896896253414926533535537112251722939526569149e-11
21 2 4 -1.391789880291392341662510143244020283341867278103581026648244940153761896510209e-11
21 2 5 -7.474592842199584630152725845374389917549829757916580286244389445515776568501896e-13
21 2 6 1.71506201232636538949832300335846929200568637284675986673755285745564759105689e-11
21 2 7 2.793856679669455063526929242509783488112457769231231962617409271387584828915977e-12
21 2 8 4.355656232843143265093566008681809054344742805301681966620545613137227516312893e-12
21 2 9 -5.659781211075491582306906950507233568383650243882991207803446797538153803921192e-12
21 2 10 -3.625899500555896725023178536950073563483142221030495595023769161258430283470469e-13
21 2 11 -1.615337596992129001754200116811475131355320202782416271156590231903805591809361e-13
21 2 12 -6.037397569296340505265916177621948342056446653380340956121861909234769390818105e-13
21 2 13 5.599630464382851062774374192517853812146637555021377455357874343313412417949098e-13
21 2 14 -2.417759184012954926103174867749644884517607585745398054694266594879058955266808e-12
21 2 15 2.111290580352185351930419113660040962029692036659208211808754823547316373289738e-12
21 3 3 2.667692319126414700388189941262584622336418638757177965517667796889789097379089e-11
21 3 4 -1.861122153954099771125729032932261816032588708646297598215077727687600829990918e-12
21 3 5 -1.161036278869828696867175361845973754605632093138029105929869044049725157477382e-11
21 3 6 -9.489225597699443143364533372172026266579086788001700443811844666672286958501853e-11
21 3 7 4.885958565866966399683324362294271442594797710366235989638222460568925330128262e-13
21 3 8 4.364412012734881464560399785368625115003511724892097107653606687808296538323721e-12
21 3 9 -4.663508378578090424511523046207832368297938857824752096328548891575001589663484e-12
21 3 10 3.211032200852882634155209265605257258088662200839936309221426534497634702457997e-11
21 3 11 -1.815592448856832950731327645051256096119519032350481221074385631596973749743263e-14
21 3 12 -5.177626981447889388081147100907693659376895912099881524904200900733644793669262e-13
21 3 13 7.919025059516833991385544744995451892143749662232037449297338472430013617012758e-13
21 3 14 -4.740652260927198058499425829035830364834760237972706245935052629105920188479682e-12
21 3 15 -2.902911136977548915634717337088519210983949954401107378590907503398124148830765e-12
21 4 4 2.261981273136143781160525569807977220561708786069969002387041854931767177864532e-12
21 4 5 -3.550979622416822569389056669740698812313396616830174377364818831951116751791479e-12
21 4 6 1.322443320593021783375917394035282377402998163056904256143495388848152175846011e-11
21 4 7 -8.45127586545733957536431544826361432427357433410787685909657845362235941169822e-13
21 4 8 -2.248997345569503741526881841900086035001479054223907964825462276246713537224858e-13
21 4 9 4.846379644982348477580036563395001557738777043862206063756508849230904020093239e-12
21 4 10 -2.568622424433342190615450796055417634646318654732830251632343440770817967561551e-12
21 4 11 7.273756835459700038948059372299673472871982414863093269442346294538063481632972e-14
21 4 12 1.381458579886988560224605706855122324567584519972413600783885883293489904119663e-13
21 4 13 -5.4657695870910705718694002489619075516160964921188165379725316126126867101604e-13
21 4 14 1.148535428285914962929457092850605741965385401288283997178842957815463791147442e-12
21 4 15 -9.709891895544724369286331739046691581134562176180741217463550799589273544261079e-13
21 5 5 2.424822261059132411139129017621107489697389760484538014912541359627789648497366e-12
21 5 6 -1.844779090559709377867310171901907544075860413595361397116905717279251723482923e-11
21 5 7 -3.979540034289640407262462431081907430541151532068472846104638122956047266840572e-14
21 5 8 -7.788537841298916521123816978385541673380121385281697767126040308015748701499506e-13
21 5 9 -3.555980113205300615737442657089185881715370797618149715811449977349845349183882e-12
21 5 10 7.082447903834883365809512927564241591236816914381401686081716836772086198089788e-12
21 5 11 6.594361222127634243275328981266625889545612978271567376224947098555739409777503e-15
21 5 12 9.76986111342047467723154545867796731391371906190413336665177558611387206036908e-14
21 5 13 5.402675616647859576994464796238724380462114715271918360285395368899927463464326e-13
21 5 14 -1.345786232183444410877084971742071703645825890023483978049561969092031570726607e-12
21 5 15 -5.003397672766693747713736783434163248220257711513296487982265797909250430997934e-13
21 6 6 4.378412096245645185218316099780257608265289025519199206691303461620433181139268e-12
21 6 7 -6.222211095046593861005267658730869338362568268309901415137431891538923736182921e-14
21 6 8 4.013708425098218762666615562180875792045382270900888853486908540229823522756203e-13
21 6 9 -7.364059119493256888151826941872007405815512930035369036670693424718463859396933e-13
21 6 10 -2.394867405195549651982859623526612960677639197260380836605835786571540273095885e-12
21 6 11 1.48927086543812922741352960520074012065433298629810879869866295792478326691921e-14
21 6 12 -7.870781657825157731715324640029146265756549613599971536084012980384336085962848e-14
21 6 13 7.463973393376689036919419908941674644413456469187404612977140746516447062292739e-14
21 6 14 1.326686777866376020360475747009368588128260381847626790580652017277662138675619e-13
21 6 15 7.429929965551360477946070008086876209088376495579044103825012020455844126140606e-13
21 7 7 1.374710551896042246604927442065619301213497904089341660589783267823349796074597e-13
21 7 8 -6.089909716725826834085926088154938035168868519239972630302029174703116263107302e-13
21 7 9 9.702184744701429537795301847843254349251864481252096377298649776084123489757395e-13
21 7 10 3.110972999951312671523383381342841567857928953134228189555080368234015070318056e-13
21 7 11 -3.263575370732336033975287199659981879869308248615544177513137071786043602390766e-14
21 7 12 9.249748218729684406847127808094547108220943825225169958552932847440568370157097e-14
21 7 13 -6.862858478917839161820160699550915099710996903560104207761536673453172913813582e-14
21 7 14 5.328696163486503016826071313385325587675670757271176086244423705013244204892675e-13
21 7 15 -7.630960640749667008739688356944663881738224656208001892057551148711533396894801e-13
21 8 8 2.147121466946847253828246879550086417178358117340919408952859799081771097945323e-13
21 8 9 -5.83035735858278593900335589388274838195636545000287760800287795609927385353813e-13
21 8 10 1.298985788819633247298833186848123591900113077308361403447323047568944260361577e-13
21 8 11 -5.061558100223690988341060218461198581175333386389758156286827676092136189570279e-16
21 8 12 -5.307361298902640228245467612960480143736243517101883867769534311661788875709847e-14
21 8 13 8.663137791136118131965454903897960030904161604226081662102197204043904587115643e-14
21 8 14 -5.457427806384155858949802103352810125124546769447861619090903606328301681019547e-14
21 8 15 2.092508154618263171838818809401387925013940255394345967694034389334981059379957e-15
21 9 9 4.330643079797257349992196029130266113158249904736482643918135281725751005554706e-13
21 9 10 -7.171667283120337383629889839784120826888690544947576365679560052717653481975356e-13
21 9 11 -2.789263150762664502409212928410015665713243536772906753980731949728402591139652e-15
21 9 12 3.893147480112870556063878495916198077550939604153386058714957472949858500374985e-14
21 9 13 -1.325312291217483950861108458405588171630667248794723466103236302910094705462421e-13
21 9 14 -3.640588168230091911615741840439713835700934465577891307266591125401635033827516e-13
21 9 15 8.582628691010085434143682608589464661577070999546571197254426189920807016865253e-13
21 10 10 2.345816504588392508810065392516614287233025004757543143651700459119059727645067e-13
21 10 11 1.923391875817289026941736145064296760845918959870814339554001210021525770444624e-15
21 10 12 -2.985602302047879408036004562055070675501401613520928450616596588668896107925768e-14
21 10 13 2.216723025688492198393862804896695021993174969973367423102258622137785713495813e-14
21 10 14 3.795608461264844914703066161323045363657256042814417415022332873079166428874787e-13
21 10 15 -6.119823582094125056139487636839273891279402242504990908493486634006828217165969e-13
21 11 11 5.35327025078698999301971498291395267392922055379123002563198498705114599767058e-15
21 11 12 -4.519210545165141701160227858897270815844435800566747663860345207275224797690013e-14
21 11 13 3.327678619056856279334369209181890154504559278388794906776703117026525021876035e-14
21 11 14 3.393107280606098931084837075143556924473234912575989186354350568136895555683189e-13
21 11 15 -3.503496314169579658973430854381529933699686648558933390917971815278386182606807e-13
21 12 12 1.855183458632487883898501573093568114044258316525553860614382579590118727878739e-14
21 12 13 -1.012836652472691931200128239857247460729650848081244215656388178319593349924247e-14
21 12 14 -3.958391837965867458568725349460798401198095796873179832954287422028400381865462e-13
21 12 15 4.272595852503168364983431883655407092289011680397120181546865447934969522770045e-13
21 13 13 2.761212347217946775624203250014834404863510880420390798647145142329297807072783e-14
21 13 14 -1.185779659096485784586535270947021093314875350965583908802618425182948890262019e-13
21 13 15 4.900490896578841364561325309239300164054136893270441904672017695292377777275207e-14
21 14 14 6.440998172625928297857644164118970256712085490440798474384117945717540770474617e-14
21 14 15 -1.236410198794758249104055279421233544708481956814680257227745736480546756038699e-13
21 15 15 4.347474413026748734773455561651385765234572129222369242842594784101069368513366e-24
22 0 0 3.242354646061363312531761075326519077231490173638622756549963461089336867044732e-11
22 0 1 -1.971481075860181477909847523162829360734938604617042032786086375245749482766367e-11
22 0 2 3.647531658248033460627100422377328870768915370102901499468296309320409879203788e-12
22 0 3 8.186584072347573262464415583185887687387663004473800242896394689233939134429216e-12
22 0 4 -1.99374087033634447069806884263843452494196468557620049787918436562809085691846e-13
22 0 5 -7.920404438958771624541649724151434609017227318399458029965834940508526250199666e-13
22 0 6 -1.409899478624926924300836410118596431109065610267879402697743754639020140831381e-12
22 1 1 1.231239381182766067252503011724650238629425148874305977815298529428506889789895e-12
22 1 2 -4.73753720194589008659546403007792600527757816353319373546148612247183904015779e-13
22 1 3 -1.256042683235294998552605208614964183145493006731275744287934343478541417491094e-12
22 1 4 2.771209112568734604147903755424650385542148240075715080605179676084118030804618e-14
22 1 5 2.20166353631951319607078678161767200403621965262682037723572689246984365211061e-13
22 1 6 4.034488446961379632371332895253121076180189762581711415687055641332882032408251e-13
22 2 2 1.70150993587324105073149392996898317304669217398472802565493003736287257124735e-13
22 2 3 -4.969290323529058138447949459800594140834810087264504509755361587786482264752161e-13
22 2 4 -4.809991412048610118933247609216712037139618479737438720029196541097908230605984e-14
22 2 5 9.08953733868521520509378984727180225002652447917310096872138859352183999756481e-14
22 2 6 3.790984142556871084000519636210353082894344077717222493471577532509081484460525e-13
22 3 3 1.958672388631226083358235281129684077917035186945569991433133420227624502649129e-13
22 3 4 -4.743134346618145697672243002855195973790783810598343838472483355262652186929418e-15
22 3 5 -3.211253876184502080758928320544986801805039978483117457910814791262273262388448e-14
22 3 6 -2.806238649416791256563431992528369322356251764291674423881407459678539965088272e-13
22 4 4 5.981999402678529463967666310461827148012313633354235775038366607859345728830358e-15
22 4 5 -2.041623283227888885317152011602838331214589937935179851829457171931899153228254e-14
22 4 6 1.058272126154300911413755947064410871489554911811461703253539691333557933808897e-13
22 5 5 5.830500744576707040213793424661163096419147985674027888758363995677788897123501e-15
22 5 6 -4.763153067595272109816479361142926005253688479453454951052104336299270161204817e-13
22 6 6 2.937373395357672768041356481281651152605340669651372735942490276510328097831693e-17
23 0 0 5.757262493545076223590452147091695887923107924688417195285658616671378017212336
23 0 1 -2.532430987267183426431890713673952814730382742925612641863074075449341151605891
23 0 2 0.2887375260074948678912421199723089869566561033428348048354072835341397436371356
23 0 3 0.4424062632194664323939234099727572133077706094080064987114449731113930031128272
23 1 1 3.35300655805162170622778385680370729509399478669752698778079645497336271804672e-13
23 1 2 -1.422375170945514945784671798191945529749651644356896020156199268138822241668784e-13
23 1 3 1.978943920422393939548064978628255916517531335882066746830140675939331794031674e-14
23 2 2 9.808641609364829982221750482158300075113474741118618360293151523936970125214096e-14
23 2 3 -2.825542950777756774701652650762858726172101590638675360542294267843001671044949e-13
23 3 3 2.806910780591367881087155294445749197891536345744307384528330036483237086644847e-25
24 0 0 5.774175694836755889006325682623859862436846981577416364795317430609329787801158
24 0 1 -14.23158057458460154803650075376351027758028614287310378990179470179350809634875
24 0 2 7.147460994320362132070947051793917361865539322719098833268840501706977681054984
24 0 3 16.01093684217842538591061912071111624118532431739640421721777758116491359175311
24 0 4 -2.099163743941103427122786187304601536249630613652949531257644629534465944463454
24 0 5 -3.135318929371492880236079172415426315352130003020972791078739833449486637807939
24 0 6 -6.581041005355922756714662513195229742173247091844756646099984771150998466592387
24 0 7 0.2411256481514590903155395645555210033703621715110350814333263392597713839222348
24 0 8 0.2817622587772188400565210141886373005019266177718635276222818489714402777479071
24 0 9 -0.094254096260947501874829841823766820230174012984451603015704303006981716318985
24 0 10 0.5331404908371468618938103135201387637126754338496634225615269633683354219478956
24 0 11 1.636914743931068632058421406203969154167770994179899202681562506704545627134498
24 0 12 -1.336694698814116074797071889686188089965288996715284556681847226476839425182802
24 0 13 1.184676004775866712919839431140959009587063578499416635006024247646554997488308
24 0 14 -1.56115814789402971834766031139588110864639708980205241299850079733134647210167
24 0 15 -0.2032622847323358647287130765611587897626648890727256482328847705092488218120791
24 0 16 0.2197373886096180288605631235157459753014720791284883491481870110647844426787737
24 0 17 0.4390405892465324953477470206874963049357925152109582563677565694114067982362073
24 1 1 8.133220713132567140599758318305066995783278163996013285299714439324089129279351e-11
24 1 2 -5.112732469021517429698635450066241545010454996889132503535235212655214518679424e-11
24 1 3 -1.089355379613539974224112115922841226115159185743476487984420485567420294983534e-10
24 1 4 1.513988092546310091711622054248077959607270810712366479656229407186344994324726e-11
24 1 5 2.520529282769413614512080118501434892313356686021159297867182460701091850846376e-11
24 1 6 5.16415917556706917049107735961485809951962342038983941948435052188401366499157e-11
24 1 7 -1.63286339767518198852285538244054576145376149961019589531545125019928031165839e-12
24 1 8 -2.37644188321766925181231473608387144161845702726959666729842741755378666388622e-12
24 1 9 -6.734682323868756148525394802805709990768975220234967630081299628398186878206919e-13
24 1 10 -4.712778782551774862784358452141777360120806406908038805076513452307103993821583e-12
24 1 11 -5.6830535394707816915109755798320618973381577474389255745304228877460722566612e-11
24 1 12 3.756798437641769493842723764763151082312011482466026704484586112545453868213914e-11
24 1 13 -1.299848876972898467983176056307831771104484818739992342944977793533270743380511e-11
24 1 14 -2.927399802644493615510698420640217255162289810525717461348589177481092261209293e-12
24 1 15 1.568347232574682473782134788917508296100251341648328800236459797505997290701177e-12
24 1 16 -1.945074679339703859029763026798998074359744143027483205876004130767346772604706e-14
24 1 17 -1.035368753735080328053223904590832140408853008388754280679436502915819682889828e-12
24 2 2 4.018848945146484734012044072316256339307729059208301563713308741859707690837095e-12
24 2 3 4.709773499386924569379222603414875132732542692314770221950748528303899462474886e-13
24 2 4 -1.240448135272361067506554381130250136521373519874500390478746589428702575565758e-12
24 2 5 -3.015657338705462112024043342772547887355960867290064155589789621687532489501129e-12
24 2 6 -1.035111294221437277317599859144348154971025429455010078323597184941055358934519e-12
24 2 7 7.75581373055059065180352317291196109667393661887870402608643172710368998093592e-14
24 2 8 4.577788368103070255835553196707192662022200774712495381450175340893513747255731e-13
24 2 9 9.497510661674708820590268463992303841249857351749074568111095490552029771962488e-13
24 2 10 5.229368592152358248953078927219781253204520308108323566626779491810298935954624e-13
24 2 11 5.805551399453191702659916983685157995895613519598199839863742776624897427110943e-12
24 2 12 -6.524857611954084104777619587105262946907409553275571287207947080747447366018365e-12
24 2 13 1.511092263786085456855302065506978944420405285149882078792912488033819281005949e-12
24 2 14 5.27088278938948097769427858326434698624487792318776279976589671150154433763708e-12
24 2 15 -7.727251945911698849197111212200909330875689178451998092223583070863753627472577e-14
24 2 16 -7.028523468428963136786031148128383267114821768560826181094641725224983246737758e-13
24 2 17 -1.190734097523108204289472449207627858715027444466676474506509949363179194922231e-12
24 3 3 5.913267520767477413777581832228977948760119687736075185074580817818002960225795e-12
24 3 4 -1.553407288759244140859369519840385723550710816163586719375549809955258385229823e-12
24 3 5 2.785794399470674254299524630108010434629516363267091471373824534983506545353613e-13
24 3 6 3.225483086991678406223068013687140963698555134168712804842307731696786661998796e-13
24 3 7 3.048514421672476282624284828984416941211301518890941013991013065248942827480278e-13
24 3 8 8.927559910240757693618213709404803218697847370102222527124853210341691521310711e-14
24 3 9 -9.448460916771158983158417498153581653758817673426052298830132369322855126659964e-13
24 3 10 -1.561338965456830491669252513684521360916520016994182956788807708412424738595696e-13
24 3 11 -3.053583509297392398328323948141800077645617406505749682525180232199632571199208e-11
24 3 12 1.67771948165794842809852703508174899023030023204879953994442083108033943476699e-11
24 3 13 -1.217509718263296467268527303511658583287225264788139588982149868799282111497042e-12
24 3 14 -1.017815673192776678038640654019664884825547911193005813177328125194661317568718e-11
24 3 15 -1.892198167854943571837833757948267185549739468704161683897705708611865469098027e-13
24 3 16 1.07927806532566954840397612156282245641613078293251140612676127549051244807911e-12
24 3 17 1.580487939416627577815000563491447251018231423346624879929478668046532618341381e-12
24 4 4 1.759903332457016248578035619752673022420866351137271885459406472498806927258077e-12
24 4 5 -2.826222339644004628840421150858099999220617549956257487931181864597422276630641e-12
24 4 6 -7.99398469656304181734473973866342172847021905705230347645363664957999572722224e-12
24 4 7 -3.843434361906601647545667548602079764905330967253606130749275976558709613999174e-13
24 4 8 1.781165833076463106909098815574973057795956391263370506746301282252223060569619e-13
24 4 9 1.443424747536628070631163982266751176293639049697250397725973148471439009448477e-12
24 4 10 1.694420162634073394400318342448306869537519782594520775754243285144292585060994e-12
24 4 11 2.109598343894128215834508781005746654398805269474699982463309198109915417250594e-11
24 4 12 -1.303802314271633718581636702767230166909814533631426826822325245027589376901368e-11
24 4 13 7.224180264513698817572510867730671804184663508593866488879423840220426963824705e-13
24 4 14 9.854693341917104593955195595405208279618537780228636019195633448710251611513406e-12
24 4 15 2.537527224319224378681255057802667655486523328953646120772838523716261597891378e-13
24 4 16 -1.153788071676016005397685455570403425652569908938389848511741139285629256990876e-12
24 4 17 -2.160028415868139682204390680155414442246643008312737867702458978834842028678851e-12
24 5 5 6.608807899436741626628116266716076910316189394005563265966850048710808289467859e-13
24 5 6 2.057628641123408763243030869107265614269433018565459997957217618675814872480224e-12
24 5 7 -3.215801275105924436734202003482436351784114108475767053338611650012049115163943e-14
24 5 8 -9.22074723256836116068522667418968758988712104984992130754495589421261914419571e-14
24 5 9 -3.215195005401066547682932369143428680279940152686472825894601262655980042037475e-13
24 5 10 -3.566246851890648107007395390379329181310575940178685879773634001707874353244863e-13
24 5 11 -7.427688569362658932272354621582629325392681207226279550438960031705722255855622e-12
24 5 12 4.613235301117615200536523197432917665608531660169979076419325879993741080814118e-12
24 5 13 -9.009796550835798282790354274358513271600908029347229972703518723962108797005882e-13
24 5 14 -2.731911542431573999587859495881813214373898779373935978389599095708971699059166e-12
24 5 15 8.294470901045484326778635526690468107542179890437896545302526748681591574802718e-14
24 5 16 3.364280552191317433757729192904532368946528208782302323987368314056144661670644e-13
24 5 17 4.32176325008978026644614283616764807378258840726198995163908286976159916988713e-13
24 6 6 3.035612037256192798174591231986500270718958872465966279499979439708528045280686e-12
24 6 7 -1.562512256774954118644928584262900771577002454337378415860152747478299194330293e-14
24 6 8 3.386655597688568990889490210972086876574778193841644740983364942580153426737994e-14
24 6 9 -8.920685360269054634782386469013721311369337784201390635151236518660397767398787e-15
24 6 10 -5.599395855653029487579341973034366463574314399307842710145449516364997046349696e-13
24 6 11 -3.277471911962538659594111064391386637388994602189380168027984280693558021385598e-12
24 6 12 2.200525045731667175845750135578927593851614731075930326749099800912481031963467e-12
24 6 13 -4.246710056782513024851282378777941493707975627250309534774363816866997805968346e-13
24 6 14 -1.326564204070810130881300645098938510489579730003392778535862370459521495876169e-12
24 6 15 3.464062302007246385481037893002280978218747015037995677225690703120410127809026e-14
24 6 16 1.480791441197651867457851944836209497401050951898523929480750722521284652228411e-13
24 6 17 3.117690787924700607093829885112599510835029469960700146163746818456751507195171e-13
24 7 7 5.241525866546984649210137426878938506964220012772715614040916280500859334352964e-14
24 7 8 -8.808754823771365525913021323324415187899249822168522480719962226327474700844315e-14
24 7 9 -4.259806253474596290473826733134860669235237562081590836168294921510085671416693e-14
24 7 10 8.666141241100028989167732943495640704365580966826869544657896781840505253256755e-14
24 7 11 1.226639873524243240895503186223144571890805917166843937145925406970452633706596e-12
24 7 12 -8.624455485830304305363178109732941353539442717538075260664415585619408375673505e-13
24 7 13 2.004184395790022792405084781136218272428559975014323072312153027897535311947375e-13
24 7 14 3.815213320675099476503382867444419318594561383745993587455683362759264874301758e-13
24 7 15 -6.591988456929145701489310635171017233331725617038332437565763425795764987974551e-14
24 7 16 5.282144449053661639756749202882396280960372557216183665850282457125013526977432e-14
24 7 17 -3.349134148611573908305907394007420057555315875056350525108476347092195404405264e-13
24 8 8 6.697848807315130880785002620690203602105309828149307572667808202101365948329621e-14
24 8 9 -3.635734724242118718382908804975013592773747983534690991296500957218273296912169e-14
24 8 10 -8.625991046641916479104045663289116461406341239539947530420987336036907861255538e-14
24 8 11 -2.315851735526499591562569737724137794806193393732688073180052063446163542589802e-14
24 8 12 5.215685655342878358274016267282642201967086792718930413743355136413311828018368e-14
24 8 13 -1.24902678376963350688855135737622432478250031742760167604829032451298069976515e-14
24 8 14 -6.064844438293920155200900577652898274442897613483494124480132093761763168304467e-14
24 8 15 -2.207116427601789239288258338421977271124569627973245179543865194261076153401491e-15
24 8 16 -3.444988080364139708203386514413951005066464184156797792152275252613784345619674e-14
24 8 17 2.385563833868572605736322731598603931511600505728889758466714089428194875172117e-13
24 9 9 1.48326373894411798218946840557476204695199465445363297817584841834410209780366e-13
24 9 10 -4.694205176049046515848993776935443285061830612283107982154756523678372648254087e-13
24 9 11 -2.271412173053855444872826726142299126536400146946953522336033344377468259404475e-13
24 9 12 1.247778284294693149432898611030276966951319745334569929790175920210357082565205e-13
24 9 13 -2.248362182689384625378416598313228243783947752997614713435680261527581576304052e-14
24 9 14 -2.730071999762142434897195226373426442249132020516363619325475957501878965249174e-14
24 9 15 5.447694438197745458998627611951941138283702697178158011540099951244558450398928e-15
24 9 16 -4.5378716761093186799352530831003199326665610665020176275212978981263768876875e-14
24 9 17 7.503137114570195974744555339870471476067029862819461677522711799428101601277219e-13
24 10 10 3.032878842645829311661607113171373317651992983106710127245598740445119715931014e-13
24 10 11 -2.355530345537993862777656544738091352125520206370288975252477830917756258453405e-12
24 10 12 1.576951573114314648207216737858890728801270687192994040957174040560279509662036e-12
24 10 13 -3.689394605726914029221062512040806660825323565858420454271327214891644968328647e-13
24 10 14 -6.101118755198209727138637961317571726687549844554964480822602654552311552123428e-13
24 10 15 3.090163693430401532851853744445921031964405413887649664133348358320543734577795e-14
24 10 16 6.272070066157463725801856566880200222895778944331239256427884195702752140085544e-14
24 10 17 -3.522620644127540607413331535363881322866127812417598712512270936404436353673019e-13
24 11 11 4.099441614716038038938343912170863659513604517857574449253178234040375980860746e-12
24 11 12 -2.923872141407759659511690452591156021637783259010348571448000459903382330804276e-12
24 11 13 6.980479507361404128104831112407100391336483079214362741801967723535268240402822e-13
24 11 14 1.268008210023319370546214567492074403628886630572966630546796980711855722167964e-12
24 11 15 -5.501827010984510781287733720673283287520220081010993466967266726873594867042234e-14
24 11 16 -1.376812751730949904052323225020512528037477062790334441323629643515340014064831e-13
24 11 17 -2.520704771542321734267745533170554534549220138229966142496545742712807908419713e-13
24 12 12 3.458383241520761371993966897038837289041848657606474746024126692371731795082253e-13
24 12 13 -1.327000749942856452087476366418471388606106914028921510907447000845398297131404e-13
24 12 14 -3.764204177490301242563667158513480805257331488188153898872899051209616334279407e-13
24 12 15 1.185018917639071112203087081322924345812143723487614984639388685714927982675791e-14
24 12 16 5.803670483594184869171352199868709117922972236932686244886772786227295039517114e-14
24 12 17 1.253912884515884440721945204495009042102468197689729425758000059589988360588006e-13
24 13 13 6.369193194046762757094268599961150450916088819879658236063100289353989115908938e-14
24 13 14 -1.304828937489547961187742251579046753173272354627994523654800341137105936073776e-13
24 13 15 -1.614892397716293061595528938479506111211338278091057835320767517700817051219657e-14
24 13 16 1.809640107566998955851730014771602675293176417108924605880675095522092437870083e-14
24 13 17 7.726755030361421232556645962969814681493684261536150919182183454480073856366656e-14
24 14 14 6.81382061027087821928236692437238604671457576975348827961723097352953427562648e-14
24 14 15 -2.832071155736952796271414429237487915800779386997086100361996385257827713650985e-16
24 14 16 -1.670565167772904660738636760780206061869277963168862440539265815000589919336911e-14
24 14 17 -2.290246936398636938279923990192262301668535156552933466870309735885907079153503e-14
24 15 15 2.746682312711721810664236633578447073468705333631555110129116403611043115154959e-15
24 15 16 -1.606806632907456095485699266338650110032667347142439226480857505042987267043292e-14
24 15 17 1.109836862604422356068587960051554149677834661777217582989994973572456626393325e-13
24 16 16 7.081225130680575037273524573622048336266716124528982461492268629158103263156212e-15
24 16 17 -1.281937174290546559394222605064588860309815419536269188958792623516719026697471e-13
24 17 17 4.204043615842722566734263466509922661832165118124602722596044563558893155583073e-24
25 0 0 6.344393335197599933806474161047191503173729380857408689287608327721386815711234e-11
25 0 1 -1.476752178428816228146524640696070275610651823862582362142689323305785085826362e-11
25 0 2 -1.965720550016061983326514086835345170540704102635130559402181327343763819230907e-11
25 0 3 -6.791239598114512084270855530812280841897342083806233206616477323288902006249501e-11
25 0 4 8.197114840714773432165155224348359666593960301875429193146361208823103618566701e-12
25 0 5 4.949037280440672424197707236036900942809629964504762933144778542126219933269673e-11
25 0 6 1.267119098487373128593469138242229038561458807694268294660704652494097591392833e-10
25 0 7 -1.091386192373736324300507497116679841936537602232129022069616641576576802195499e-12
25 0 8 -9.564017204195315466410249432806768560988208871511983929120032503919787970629694e-12
25 0 9 -1.741271859918064313610518422009149878957330599085550511994377426648050517593405e-11
25 0 10 -4.621247361192467159139789282821776686013401016217572257218378284455973034514744e-11
25 0 11 9.643530391082213234459602073152670040378721048008063181988946602944725509392287e-14
25 0 12 3.552851089205012817296571469843177245141036160604199287238830982949956719136196e-13
25 0 13 1.582704065989715396472870445453240377311321067353611966952831309146841225790598e-12
25 0 14 4.041206071346314290869073137205625791491975489172831860602824587521601510948581e-12
25 0 15 8.443811837564558267721738031261451537615985187100662005692805429054695319025373e-12
25 0 16 -1.125362489374601462321061121130236769683019351224447356995055751607164492690822e-10
25 0 17 1.076868120911063550979248536961869894170756419863274196777727042414078243054379e-10
25 0 18 -3.559619265267433499574265959277613706308203533767367450841944449152134508721993e-11
25 0 19 -7.647987581966602619304107138918210340810158696328424250008951205453286585601893e-11
25 0 20 4.976368244923019258781065703089759910429702806724698184607724365309557852937379e-12
25 0 21 1.59850575335325770074907054158540920928098181134488336560047928836191897928096e-11
25 0 22 3.918779629300900139950333009730078041380063476732894595696757873349893131936873e-11
25 0 23 -2.969654148127437424796934645863049986136271895076069542992717755746352442537199e-13
25 0 24 -7.880451471225091642715034260351011727419868676670885397318741676576513951595567e-13
25 0 25 -1.93218158257464408332637367153232901367322215079624135257434759013233433308962e-12
25 0 26 -4.623131555163149187055447800563951209902752626551702296216844650866485200097775e-12
25 1 1 3.547029050942610220815191496229791588431669495805152818521227317029420619060469e-11
25 1 2 -2.611950742508696378077552670937337368292116746748096193509448534879102773710848e-11
25 1 3 -6.837710806226771071508252781071352969765128824261579458056385314373540032758433e-11
25 1 4 7.780926734916605865629977561628017739660994499271499092058794799764958804228048e-12
25 1 5 2.870931801275799343180265332719260609775424239926831989449417277398606332918571e-11
25 1 6 7.028768366842440450801747027754199560302567025700581308895340990411337087745435e-11
25 1 7 -1.176706257982010042435190071342493038729892030658559433224637169317150511581665e-12
25 1 8 -4.505410292166759587659811497518326256787767814421121035555531442450197262308715e-12
25 1 9 -7.047117714600726448254770588789962637114211365429686654519901949999419766804322e-12
25 1 10 -1.613263500723532000613070718218980997405380261798308094161373133397080914712911e-11
25 1 11 6.998108437163527578398316359257185435035235474823268550409020991674125530890271e-14
25 1 12 2.69729489657469494848280014454405934214957746809938980313407335786920745625212e-13
25 1 13 4.645929023001533238163531901367281817679066962354434088205600683466817704345004e-13
25 1 14 9.323221470840824343376034485557817133804730180815647743105761529635792728784589e-13
25 1 15 1.698983949461444672198306202930044127512813583115372721626842308004456801684759e-12
25 1 16 -3.898737717822369849556618343792730495865962477861462469266310924512298089373442e-11
25 1 17 3.179680495836904129225765889651147569350269004357398848443088367512582347509586e-11
25 1 18 -1.052622753023697983833151232313307264253548798592185150160148613260349225894673e-11
25 1 19 -1.593760042651310657938920458698332648795282912018086253813197200436863668197334e-11
25 1 20 1.682359518294631281711524729020439112147988266692903490570171164880957304665793e-12
25 1 21 2.795245350738348397560051882556130278260817166420612462703555122153199955758027e-12
25 1 22 2.297162920367421351259941822926837044340189555238333163350049705464356706797655e-12
25 1 23 -1.006245079341821992937174018185932289383813124847467684788523301235102106756547e-13
25 1 24 -1.933911648041369454668657857241462422423862578136924961559269403996034532141892e-13
25 1 25 -1.648701079625841362455271347231121431789559861226436914460735893558186466350593e-13
25 1 26 5.855174451684085117611079427046383350674799469273846514573139392545243732173029e-14
25 2 2 1.628024471709279742528707744181783402880095422769562182372836316506139899835609e-11
25 2 3 1.12747637443624995110220450936355295841593944346370464117107443371985975421233e-11
25 2 4 -7.589747096304218345190361545268534133613590409517373888314624737268530295593745e-12
25 2 5 -1.95457981858636809895717034298757367784582049024084948627445684557384582291452e-11
25 2 6 -2.546530193968967431908517647016442223036473179817881543309398247415587561332371e-11
25 2 7 1.069676568516020521667560779651083026514678586564386216156344685817515306829149e-12
25 2 8 5.022866994863293609303921096481361908285094023215551019596252320867720163826716e-12
25 2 9 8.055693326816795208874952556689366570360388883116935580828832933112987147996646e-12
25 2 10 1.826469697744491940787204456806526893891561542163078491315059547698180405769674e-11
25 2 11 -8.396549781168499830649657636816459013891781603669815606152168249101648536762463e-14
25 2 12 -1.840852835746015470279744025108460389815685054146129985142773779847931826170767e-13
25 2 13 -8.452364515335408351883801897735082632791974392106316943146201629839934072650358e-13
25 2 14 -2.270071609275875353103369573846305214440058209601830778390910760972837100640381e-12
25 2 15 -4.1661133427485850073783821283747350272938552920109496137167852257690921256339e-12
25 2 16 -1.054754312497907318711979771341626069117643310175915348497409046215888011620134e-13
25 2 17 -1.567922665926309001157002420784280682434819352130860893974901688810278197577485e-11
25 2 18 7.213019795630285177660867431552732164770234421010937417891374759811945570957156e-12
25 2 19 2.361225961619072837098518290530064316943165235386433770440374909676716739246036e-11
25 2 20 -9.925787842695261099256126625656831588725019582945732328255781389083934955160462e-13
25 2 21 -5.998133266384207282256982994092078759551997321938195475401738976422118749382531e-12
25 2 22 -2.196642653357944807169593255022586529283297889071965936706869816451359718744957e-11
25 2 23 7.911490552027576331481474788721144841084760661100881168972742789484062357345902e-14
25 2 24 2.268394570576750129781286104883576247933707513502572768779520394899330147836942e-13
25 2 25 9.04859358496088369481915734377121662454778979381023536156928143426240217471348e-13
25 2 26 3.057115130151381174235765475523139525552491040927625430737789168276738527845348e-12
25 3 3 1.22746669413170345195228987623288610757602248346397690808400514279197918583784e-11
25 3 4 2.532095627109230066269578251538859934642303060937439139717427841443367401931251e-13
25 3 5 -7.821812856872770527967334721777176147897345789866765448447883539321819912944391e-12
25 3 6 -2.385425961004337884694911587852550538899974274151793978337169822038573089818139e-11
25 3 7 -1.601657115957667776652431643881364343791942295017310808089691149260287756431989e-16
25 3 8 1.109796439570371797160634249977577061760092771610694916579239279860422577435577e-12
25 3 9 3.166925445576522830552434465828243359600396521583469373055331704700724537978825e-12
25 3 10 8.717758064370214092749746852012680401551263559949579386631803341031283566855949e-12
25 3 11 -2.548727925464701183509062604833840328137660130074945511506932451055821724579448e-14
25 3 12 4.416953975383862503874804034473036559441401698932776306156142709301091325740224e-14
25 3 13 -2.980012149390261904522792549071194584602659888500283326716987469291594137953927e-13
25 3 14 -5.502218012185024229236410835188997874974298570525882404181298312326239487186575e-13
25 3 15 -1.940976108200210501742520149971690240813835106124269245042960310868228691497814e-12
25 3 16 5.231085493619175326135078133119072690967865578440498371476201340448994136750337e-12
25 3 17 -8.963378046976473300011744238918316393234591903446113404149791539584603882237746e-12
25 3 18 4.18138302879570534857440970820766605786933949131236722444668396812482431861606e-12
25 3 19 7.838801901286812258050302905391025059567959147039524491455131314092092586644001e-12
25 3 20 -8.24117732872333269995356636438909960826698943650928685362303857168341943638884e-13
25 3 21 -1.705809924291926272170739349089763439304975929868360941401114574547563824043735e-12
25 3 22 -5.161558732055427926040627409416734988417621306999584136330386741334551461535461e-12
25 3 23 7.546200792931610518891571950935440932590501771441161028417607126386716100589989e-14
25 3 24 1.637844235942927473237892243426204854855305630427750823182882580905700148630444e-14
25 3 25 2.973166075595019613556305581085543372507425501748769451826083740751895537350884e-13
25 3 26 6.982756831360709027708245266943598260984239463178450387831136081301527458882522e-13
25 4 4 2.156306828927791714040653869909586418209798972381409022430125578629997222230738e-12
25 4 5 -1.980982992122414239944906457934637635940936736138549950863140514586639231925423e-12
25 4 6 -3.339833364780082660541563553271754039556084298646459808831630607662065146418664e-12
25 4 7 -9.303143302202249625768765973054281461947420743114529041293971181864077439180521e-13
25 4 8 -8.069913259997018471504175548556117165250503161726518565016771537984764008618266e-14
25 4 9 1.758267680525005885971106104641667843900816196793573116604749877817674367485575e-12
25 4 10 2.947948806087711802937232185509128175539429026686983416409875497485319380816509e-12
25 4 11 8.096520140324531618917995492743635978709081023032826997986685788716556083118155e-14
25 4 12 1.425444700189961629682553566473812900157919802307497823789295579620457049810685e-13
25 4 13 -1.897912331684907344919485335932630756719795682476608604476215657917264168557163e-13
25 4 14 -2.600281903404445546744345235656668216182186083290824664426095949491572091612833e-13
25 4 15 -7.735254820963415702249553201119402095430247779886167440932308028690958164210991e-13
25 4 16 -5.701873787656626802541182266700102447961799714569959654056335328174084050258624e-13
25 4 17 9.624399866675517302859334734750498352188211265713480087260631568331928809520898e-13
25 4 18 -2.651007983786423554592201901909452730849574338745180926866734787922600328971917e-12
25 4 19 2.823926474340582131882788832946900917541118682588764710027810631740661297592786e-12
25 4 20 1.028933174106175408665677028778930523801621443324785152085957582226296741666833e-12
25 4 21 -4.257708779737428884264785733952124213959639907962286907889686009341554925436896e-13
25 4 22 -3.952598744587614911008120769011513245803911217197437926532673574923865766145358e-12
25 4 23 -8.75767383754313072258729609361060110650622764086186216530378317895790652572714e-14
25 4 24 -9.097184295602340185648717883684708020530376159900255043566179419041909657516247e-14
25 4 25 1.485372264551887204613973996219816987475537513709259183030496204337859065046417e-13
25 4 26 5.158893241590028383220364261119812289707787301808058403940746996762142553396309e-13
25 5 5 1.7386419422866577240013390904139731328352626526416843510599805275029412498351e-12
25 5 6 2.775692376228944303490003163234248050570306796373449706583916459706676895019888e-12
25 5 7 6.698489491607029911773265220856932013744438884985750952932379757929217851842845e-14
25 5 8 -9.276747594478320634313627951024155825984165203041884954108214256165403893439786e-13
25 5 9 -1.777875218102586010182625569939883239651057306458741858505610754685178339956692e-12
25 5 10 -1.681080557026178533253168358476807706457108816513734313042986558921804196033394e-12
25 5 11 -2.178144086781350377148378079911738743763883173175840830656589983344265967468555e-14
25 5 12 1.24436092139856431999573974041413393035438520272188588410470052247395414463476e-13
25 5 13 3.122595734194183092814361780132812984889930520128766253798444277316189129319135e-13
25 5 14 2.635588955977788946577052219832223041163396203643264085103940251323104036849934e-13
25 5 15 2.839015967279129842579912320847956293202862070876600932219042867092002314275597e-13
25 5 16 8.554829269846346685813855895506845824790949265029227157569437610801544389644833e-13
25 5 17 -1.429736921509646167534625394947571626449493164181635101230560905809045763439095e-12
25 5 18 7.244462505998572129578129658593369380832499210494540637355357485361912541539192e-13
25 5 19 -1.175119573654589444947929445305358552643406709726829914720282401894435389053437e-12
25 5 20 -2.087971862320946423154560298674236283142196985753990387266441863528813603015293e-13
25 5 21 9.19132013825594138495680542934956579864813239769520962679402126433113593717813e-13
25 5 22 7.892843086957530891318932646865168381868274662287683421943374721046909468170661e-13
25 5 23 3.106406223594445865486667791250937169858970593726593631683661968185711634753761e-14
25 5 24 -1.3967548882426465185114748970773946776646443788928326694938864775097731564266e-13
25 5 25 -2.223252782639909081670627552604753515259462760029281662009469528376512302341292e-13
25 5 26 -1.376831004723720530250638276867824792071827876003052998742273691744359612839466e-13
25 6 6 7.499274900243637999321885127452652107165633327528879988416422245496930567711677e-12
25 6 7 -1.931133918384103434355058378380463439923530674135518215223823967112304357468507e-14
25 6 8 1.60966451947693472587898264107924697766469260265695240822325360454958331030789e-14
25 6 9 2.874626075430610618883549862811452374658746288476459325262332061181983549851786e-13
25 6 10 -4.264417915295539024441851572295319508744907706971064775148938728286677764308025e-12
25 6 11 4.582442390658491151194258249229847809671197225899328178095221939662382678199712e-15
25 6 12 2.07083325873956495803445780298870713618902354167849433729227871523187915889671e-15
25 6 13 -6.484500007036546936453064639804533640564974411465413876433687065877763102534074e-14
25 6 14 5.069231996653746651114120864210844566794486429734145660882319185610699312640075e-13
25 6 15 1.031710138475997262997971765029273166548619796500242211608229127726441758881727e-12
25 6 16 9.289398520920846792059664781630473187206795906432793419344186460558214254557217e-13
25 6 17 -1.559791131630507468169797848600284610841675029309186504503075968519681284127184e-12
25 6 18 7.800840210870301980879633173772539247095486712993331332829393715678279580044815e-13
25 6 19 8.895984899528488513247598555143745143225759301388987080543812825023339629277243e-13
25 6 20 -1.287625156161738828462418675322289419726889535885399123299078078177375624732735e-13
25 6 21 -2.393438892504044654026996162126880894115766569345255884406874790198675058396333e-13
25 6 22 1.065901556890933411863411482795907088344898381661867384094556767203819009783938e-12
25 6 23 4.576082825090760857739327930270392920177030538787461432607818433200539674536083e-15
25 6 24 1.998556292341977066162268617110502101826758056666191214338362921448134287135006e-14
25 6 25 3.632789463978699161491421222201363748741934050812986664101088323510155739939081e-14
25 6 26 -2.132135368644247120766662394277088696616956261408689772243469979153341695668801e-13
25 7 7 1.105527189024970143414732763711138693023868813814986679837337491490810485816028e-13
25 7 8 -1.6240414291329822547140798207832045855067638905816970102059281094279538591288e-13
25 7 9 -1.616650589712936008803661915970636536251852805923262523782974756656086350748306e-13
25 7 10 -5.79098571371424254413385577405024358045089802253921882285838195717299380184214e-13
25 7 11 -3.397995794430057531001282786899604499855565979798643733643439428666618878267339e-14
25 7 12 3.699184024797833151462678441402724389175141380498751421446258590076301696292914e-14
25 7 13 6.196812804234853614409869197471362152245202383693717489335415527932905252147307e-14
25 7 14 1.805004089746075502661762169171715651313720894185886362278311355939297372582951e-13
25 7 15 2.556193514368451232401374886828687024472216847294174978953304992948850414599951e-13
25 7 16 -6.580944133488048421727913252302217734948036260954552063883400761136077902056726e-13
25 7 17 1.09439970754469378496298091364399175114594959814068151326272758313010210282694e-12
25 7 18 -5.483187762430464554837838191339508016633867736245508584918355638569121743186153e-13
25 7 19 -7.866393385535635399429890256031391687934293058295096233637456014613246217759624e-13
25 7 20 -4.40319054305303403344448120522081564564752401512644069262826255252634628914146e-15
25 7 21 3.804812121223400707485703847637423704246358939689441302166980893825957614145008e-13
25 7 22 8.559757800718750571789658347645825694013197221663392363278979916867616846776215e-13
25 7 23 2.706980687345646095001100213253995453890190576915503107893565415537491879260964e-14
25 7 24 -6.049208671739298177133183624705914193484197656842032948807714880543646584185728e-14
25 7 25 -7.745445000121561427976059439799583955460812080396485158277673293073377018252409e-14
25 7 26 -2.074482902424708237171556657775826635166875864031331857238473811062072749236102e-13
25 8 8 1.942219958813405251655493342372397789318332841547159398297625406742335151744282e-13
25 8 9 -3.464256238630794356471296226427969587997601159665629631081806149763351330866053e-13
25 8 10 -5.229938423829744749656969558085937716632562480718697408305234383338734315657919e-13
25 8 11 -3.168787735057690243328227738400914715201270306823740284719381673125757171877747e-15
25 8 12 -3.19886986777896381243513199625822894732355792966355310917163331332140183779928e-14
25 8 13 2.694180342644258638458017915862920135077646801211537881310121440818615623705702e-14
25 8 14 -3.25137034403264911653821354980685428938760596954831991496707572324635783373516e-14
25 8 15 2.878872007433914224236244268884249148715795145285698521248458119868770942967099e-13
25 8 16 -1.47201812233154733523573171457805295942486576880109321490627182298959755393082e-12
25 8 17 2.411644957399316753743007486379193326271014825000399043714792859105691099146989e-12
25 8 18 -1.14847476544645385523271735576023377522347208517981063603515735283992218475005e-12
25 8 19 -2.213762193974349733486994384548558804863030433579906056014921620624526650437996e-12
25 8 20 2.012034928722228153879877595296155403680878412815617648954656319880149228926701e-13
25 8 21 5.391442415488085544913573009322341851757727197910248566551319459068528590487069e-13
25 8 22 2.00035608326347607155150284462867491407055149466489365171936066116484477079045e-12
25 8 23 -7.707251705057184511431550843690401842749331757702209687285553041552442579176771e-15
25 8 24 -4.456091878852833382440179532319543154627473871182648486325808016655762381003231e-14
25 8 25 -3.812912227201464099294462224651087179042632784380015328847755875970746682118568e-14
25 8 26 -2.505759331601338185487351215297369049982479482195451472108294195143086961213444e-13
25 9 9 3.4066729639752096926530422449521625413359217006291249885365639297043990624193e-13
25 9 10 5.776085893014833911138354354150170549456871425293899937868191186579914482733819e-13
25 9 11 -1.422840814364306409774293818849115106813518919879349242425310757577982489952789e-15
25 9 12 2.402557131005673660406485942052675437662078964581814042942884704524969407032829e-15
25 9 13 -7.385745923601972109442037386551609195095452693943184069507496538156568454931663e-14
25 9 14 -1.14277047735137982809318963772214436295871257961298125162237238546589865927674e-13
25 9 15 -2.831612973246852965199944695775855817961246355875942978008945835062382923220239e-13
25 9 16 1.636198830795677307893784003491545384251604570526183856882572680150651845339196e-12
25 9 17 -2.721273890850972023113588607762372883277874405004645588342259982262126056556325e-12
25 9 18 1.323103591654616627473961926082068373250935676964406237325088238958580028434247e-12
25 9 19 2.303351157998367862726014862302012163361955571634145008523761602988580613777494e-12
25 9 20 -2.40172578284334281165847505333717890831913574946117956133807716297582521572321e-13
25 9 21 -6.931004926918195817134033040004268437211986590473112821930610030375173100351472e-13
25 9 22 -1.652922649053146324095525865044650019388116168467459412214080316802783812993925e-12
25 9 23 1.528703368037577633291818755988783053778532101533194862421368689912347163521605e-14
25 9 24 6.212738897705797408151462393574073460323716648048776188631711985317785364024837e-14
25 9 25 1.166045627810154372880613080235109345470447190532581006175253587102122230450409e-13
25 9 26 2.705047326871450620996420058152363481219829389871782214834903669283142834558548e-13
25 10 10 1.504365816822654883580492998255050017151093819133607025040306602179584717949856e-12
25 10 11 6.69763615760172001876234914037895815836493024123214060616322033338769610919598e-16
25 10 12 -7.239531768357331416326032376835849340760152534501970072075295256686542812770684e-15
25 10 13 1.038511467557212879317603491769680780697759005084920811038609017277189978763169e-14
25 10 14 -3.171892548903486083945533818426734536088369391524358761411719562057154907023745e-13
25 10 15 -7.244343494668156619283803621656261400117575236263726679870368497637610599328758e-13
25 10 16 7.053560762902640022735818183210259509649309172050789208082441501791479399257341e-13
25 10 17 -1.105589334363770707190339788976692542319199211121594189204980945433854390556682e-12
25 10 18 5.353125819341093935355207949877436851548394381559851240105664743750927568296885e-13
25 10 19 8.48375774915185741333948405537228423071510922118423542358798914212130366462915e-13
25 10 20 -1.007926822993991056037755316223224583336634092700810610332107312873743750885751e-13
25 10 21 -1.967258944404244450392850151179322512598386466091196232934834942613877357962624e-13
25 10 22 -2.61251287763177747390792435746629575027346341107039084510618027193075439778082e-12
25 10 23 5.727353942677685581788283062559980982620915049375971454511910344267982375990878e-15
25 10 24 1.81211287146634417485155048109356616280428520040419671957973229679946022490024e-14
25 10 25 5.428619900007211253993478681044258573560582734871223694403082390750566969137621e-15
25 10 26 5.474629417732673551235824372699752417125039849158995620057232828247545493698544e-13
25 11 11 8.306568866656445718747562750870946588171798646876205837138895113504853600108972e-15
25 11 12 -3.828499557160937467981529720073175420906412381277495428619950978509341848687441e-14
25 11 13 2.629043490715243031087019094418667642879836347497192313300788307845089960281829e-14
25 11 14 2.232985473462639787132261819068149788594566820905601671919952596955104287767961e-14
25 11 15 4.083292545781866531011164685798566358690264881176962168082807868935367084577515e-14
25 11 16 4.404397479697439775298001295192371392450386547207096886724660268920331057856002e-14
25 11 17 -9.617766920291678598136084572267252387932128796553211205705392409085268691758589e-14
25 11 18 5.541001483191140489879800672867013877600641399725361869194915500077821010753251e-14
25 11 19 8.729707801945627105448457281066329069306757345693068562555998539275080941436026e-14
25 11 20 -1.191543037864488785312019600559607086061718974443940810494883973181491199577609e-14
25 11 21 -2.440003889444523783956967198260818438818049436334472821554802409945564761318462e-14
25 11 22 -5.974407675506942146953780669953323346253907459975458236693162942905237707717765e-14
25 11 23 -7.473369745002277788287300977880896756046714734439431391634818997841629171306322e-15
25 11 24 4.485952020802279370364343625614478388346886237692149766506148245697492518533682e-14
25 11 25 -5.714808069398750519371962525981568310402016111564136016645168088077986004867733e-14
25 11 26 -3.444081416692131172051864378745917500793290562767843947602413414404317053755575e-14
25 12 12 1.752213486067581369094369118603037491758220652993804556608401469161445734010124e-14
25 12 13 -2.229585574399624137636080144630915770308900316883302792042587636950222738008404e-14
25 12 14 -2.589764269469880286024152871974291187288135814963237394143575746247808080747219e-14
25 12 15 -2.936752513090511967394975026166675962572603409046524834683144525173744982414561e-14
25 12 16 -6.372818574002255045806966462814983079753303094116459413692122194403845824265706e-14
25 12 17 1.456885382865539048347996861231101652886539593517259990159854253139234445252821e-13
25 12 18 -8.528344955300307127525056494593079987207735414362314895427948834323278337474808e-14
25 12 19 -1.191349435489305817717191333895562655317083369389949506957829924206059389335665e-13
25 12 20 1.852558609352408428292346174599984419618336057149001243746137002325251800542804e-14
25 12 21 3.312123340626642730954691339636139428633340058302200824956981744873249934919442e-14
25 12 22 4.491872752540426980615384242771306253263119061814871727285482208498810995834315e-14
25 12 23 -1.301939120975714848726389561445805478594050618320293494879501562204454288146646e-15
25 12 24 -2.127122321830632242584914083386368042281178053801869043448008552585463412280743e-14
25 12 25 3.710203933831500618358771497117850297569101538683216267007746525084745243632333e-14
25 12 26 2.663176068952006971780001478574134583900985046734804129182784309747486404497141e-14
25 13 13 1.812838471146907180927692565309490672521850749153138337041884088579089727457107e-14
25 13 14 -1.041823087663266389132878354314882684121456828626282241708126938312290067925952e-13
25 13 15 1.114699594277901096969325451697730780682125457577223706559852190217326276609272e-14
25 13 16 -4.6183830387448370212935793061766637873372502238537050427225228029107500475016e-14
25 13 17 2.685213740661216616156422103443250259400566069986677407740965502778781646523502e-14
25 13 18 3.337260654998865839326416801602028948806593057195488670145726769765562774719845e-15
25 13 19 -6.165125347239877200688346697513280004333101439501022499321777078449477496081346e-14
25 13 20 -3.621908504223114600814514871547377488764901595367140942396343064552812758726914e-15
25 13 21 1.82124381831546616008886698433699137411758662675414423033790640996275047700648e-14
25 13 22 1.322722062508343672086747317141453570295818404733319532762659688340786249890311e-13
25 13 23 3.673926418147378033237468102122567361931060707787010484651650850521252360255207e-16
25 13 24 1.475351403733491819749663814000289544091741453111574853302517026969737608063565e-15
25 13 25 -3.558543500761171714341961087043782269216857494886142403616095504719837620707524e-14
25 13 26 4.274291018971439056566159309846454377409268256914026171057519950191085087222968e-14
25 14 14 2.0461495329129782610963098167935855037131814329604564561468352194326924907144e-13
25 14 15 -5.639098535116782002237389211531022648997617479762835227576304465026515553800561e-14
25 14 16 3.15499982707755632457306944438361422308955717658921605359448186142197876299398e-13
25 14 17 -5.454593697162018959589216983503064939876161905990309926293446960887692648224383e-13
25 14 18 2.706043288520396731670705230816870871327317537448445091540600622963279854296346e-13
25 14 19 5.817641750157797481755649853642494606978981291091859439784385042762219215785268e-13
25 14 20 -5.038645796604377582922649296570849677046018361631975770218036504578168054198818e-14
25 14 21 -1.740755417457349553372766325455610340977512472899355733347894841691041661519877e-13
25 14 22 -4.417253005965582102749226618709757656334122318030032591037791925922362506845366e-13
25 14 23 3.111500770288320214989429514398310696236621030488189053033847790804626727042112e-15
25 14 24 1.13736838612641665648846989575180145099065495730078583687417515501497977579361e-14
25 14 25 3.370635116356639266497532359930415975688893822932349860334292587145871648282408e-14
25 14 26 -3.865169467684649600641589045202870570421512718849386511767065465904433458475122e-14
25 15 15 1.960349620127196412537254709704247617789002127794352727770120113926786982857869e-13
25 15 16 -3.047936088825120694984076816329076137988754858277206173445268051675490995570349e-13
25 15 17 5.202266303175071014678225843397018888231665907390089663103849682477120334782343e-13
25 15 18 -2.455192680887303126691728460182327259570731594619326411881290377256207885506271e-13
25 15 19 -6.62838459080832681316730457207860451722750091254950396664562441561731804851479e-13
25 15 20 4.166497808636808713596230885161099249881549904805114953776803524625891034901689e-14
25 15 21 2.142066905101326851958170084622166783281513935797448251468595100572615603159009e-13
25 15 22 4.979940647536062700530133232257285170534767690162682430341355486360419097541627e-13
25 15 23 -2.233318495917917466191574508787976798818482259520045382250634836073590476043625e-15
25 15 24 -1.470380835409264933818354278409350208284501840850463851043258646889279715833192e-14
25 15 25 -4.71036735176570354444052312622183553716521815228812458463431675010633799778899e-14
25 15 26 -1.512190147839066949668871479060099873918032349601049845066401174806526315058188e-13
25 16 16 1.826193092203240001023791976106512161560813390868855604776925012685381342762018e-12
25 16 17 -2.121117219179330040039929910896065780596553946642621321722626057438658577264495e-12
25 16 18 8.540352648333521834271018878425260862058383775950031296926012452737086634910986e-13
25 16 19 1.804775072145078824993331051629621125769229034075279004813625198538156653557011e-12
25 16 20 -1.402116040417067183713316843780337948938932064866110214746946465394709390239898e-13
25 16 21 -4.768228946064604615907980083784137466746097968461132557674247570138989827094852e-13
25 16 22 -9.900606484162961037861850616244368047245584027591889842657052199668465781590784e-13
25 16 23 7.843836452904162318504301480246233474737268118626349798209179816473502101342571e-15
25 16 24 3.6766056712674242553150002795302314345894512167037127927523504659170350532922e-14
25 16 25 6.831150009840360372253256652809577943870454482181549322503607306921512923626225e-14
25 16 26 1.29469993542260904371457196441604434812391709834909493329524812660234512622807e-13
25 17 17 5.922109507086445384000523661797100941895128492987587251058524170527018745540612e-13
25 17 18 -3.994217061698646589136161308330839300057860643691162671681087033356020874528729e-13
25 17 19 -9.453925810979475311112625455710846303231943845112671938485678396931692910086036e-13
25 17 20 8.354252698975762444363754975859460082149807662415738430118502590870163239567204e-14
25 17 21 3.320705423564982500618855313818126374604151211213438705468589803685168353149074e-13
25 17 22 6.943564009215016123968167970959934439874613032381948395520795911059270883788056e-13
25 17 23 -5.406935226811630144701998706566691162334389998732856273195524547873908556083986e-15
25 17 24 -2.857581720418125237083961936924717716768860635577551221976217077049467792995654e-14
25 17 25 -6.244785768771030748460216890019379976874177923211391382801871317323771507022417e-14
25 17 26 -1.091695956571085044550047940381543540354951609090887698577157090359918487323878e-13
25 18 18 5.271989134446592928917127944190527785234771056425013598310751547812453621816025e-14
25 18 19 -1.575159888212846549959334137473218412075805372187000936299671561817954246856174e-13
25 18 20 -2.663492855922572679845801174865729488536658209531889716595820358110184810832552e-14
25 18 21 5.621272499205303000682264611870617214876146275175979310456997467871684526686646e-14
25 18 22 2.009768219637235649137692712651889751408448424666236781267264305890636993357685e-13
25 18 23 3.212714649961368866940543771091509746313723207004070146436159735027394771852021e-15
25 18 24 -3.38161667637268632061143932975736656810942978244615388538170910163314534606847e-15
25 18 25 -1.584802467298199380892759283060935822756593388613770818969791537151296893287744e-14
25 18 26 -3.367317806352240557042855810274527622675063070308131102591058047866562029401222e-14
25 19 19 2.484596013542075733827305040333406655212739836598028674628688124576903347700964e-13
25 19 20 8.779897893356887999787186942107632006105961414436420804657103069067345385318886e-16
25 19 21 -1.245744640236260873161553228072786348156412110202623007335612943520320084711778e-13
25 19 22 -2.930276949299777475152722948913450512172047269637293057239035565500691144978667e-13
25 19 23 -2.601994576148226044524617246858002374717781596927153459972188616239650566361584e-16
25 19 24 1.622501983013408768095560231085423848900757289593292918847878314866683401456046e-14
25 19 25 2.392298223468974569959606352102931335213929272545248363054956215989065300931843e-14
25 19 26 5.292237550125515970638955223583120508996158704107361508776572301552089679973881e-14
25 20 20 4.210445153296849173840964697221624066158906387886033971084028571402031462698527e-15
25 20 21 -1.223923264866357325847361021288330401664116314271599076338129079341498416898092e-14
25 20 22 6.833893404031772052375300254329838480978458652016435189474504175931133827747707e-14
25 20 23 -1.04443534428428766301000359894948782799416530924557892885327280871942253318059e-15
25 20 24 1.611329038174211749051114408360850551348334085999853495999201663752091068891348e-15
25 20 25 6.496174953478462754711405352527227196363152891353089792898482622851719320101301e-15
25 20 26 -8.657744641308238781843051204153763575314834578741533445347363157826871358941234e-15
25 21 21 2.050970615553367862379810791716297266729522274753345461535955779921124155913683e-14
25 21 22 -2.592963563596964975779742808687084436405630198319843239117818183524543944817003e-13
25 21 23 9.413931201319069651036709562395883790784383908132615322601690261641926306750372e-18
25 21 24 -5.687756644399944310619625294347067579107615694674252760753261961546659064888547e-15
25 21 25 -7.874947983673964841451359192527277177596196995665870802865120794512276541688124e-15
25 21 26 5.38566534817860534386395391752668391000512493583663486764927053623699233934371e-14
25 22 22 2.852431034927475345090768632596602710617485387009561484464246171251998359641453e-13
25 22 23 7.579728478607269088970351576441109484936794179284343899542723885461641815050164e-18
25 22 24 -3.030374111593988732285481430838624466691649326820058756605721113767715038255056e-16
25 22 25 5.631048234855910792028017684834185807420508159818733457688379430556209675218341e-16
25 22 26 -6.737638480479406577440090630923372408953719082921829971418488513091172757469047e-14
25 23 23 2.397508470536355093821529249654427447860582770583637585965120831082967124746525e-16
25 23 24 -3.574497771182001488553039677202308669846673241263673581160416277526961353543307e-15
25 23 25 8.05649450136225251361513966561893388761430681582657816151611723298848582612883e-15
25 23 26 6.506550852377509222662636710928509757115922019596460783694576086059256300820743e-15
25 24 24 1.087523476631393416955977508324253920347333068527959242245576031799290388357746e-15
25 24 25 -6.504996590168416009141309254263568178801628589518702028370445414808739408394076e-15
25 24 26 -9.675455172791114857699820035948087446349674340481001477536867227301791597039024e-15
25 25 25 5.513252436441669053407607128023354777137965916371458467282619990236570702488933e-15
25 25 26 -2.021388478061527440184317630242311103689562614197731764735323620880147180815481e-14
25 26 26 1.415312473813670431717024589337766899701084354542433929538910719592907505468846e-23
26 0 0 2.066844963005618773256815305456257057850080790809484986023975305444588230695449e-11
26 0 1 -3.310207959483073235132951036089102732884536138817444741662078172148398678279141e-11
26 0 2 1.756011336883875799269565331221182708462753733529224898986954740747459670546349e-11
26 0 3 1.98950087571793348181650746052473118827733795561409997058283188140649236414757e-11
26 0 4 -4.663982706036367615885556657881887172053870454469349651207321181657408545856307e-12
26 0 5 -5.17045474043194801751946003748382653213480752083401038151082376386238246737423e-12
26 0 6 -3.605521098270889398826325296693871095899589639955415511890445868927804030421652e-12
26 0 7 4.492236359684259481759786356675508200417000581426678577916583835610600666703778e-13
26 0 8 3.955342267730321348831608107872865543348169919080482078049633397841574397524677e-13
26 0 9 7.058236295261306295358970829184921609258173897573692689186265822793214169566754e-13
26 0 10 6.044819080207921935499549592848784885049401184938348675513612638713641151158375e-13
26 0 11 4.486402729930473496140438875136907752507482211452711632239696624046957567273482e-12
26 0 12 7.455563908230823081705384025928642198337680547463638023843689404545559670600061e-12
26 0 13 -6.790924600754385309150750195506856313962719990468119038094415747729855233806642e-13
26 0 14 -6.056832565589192821372434021146922402353246637438728687480091838479971848920636e-12
26 0 15 1.428086663542190397234232782046036950553510498311968287448193351602709093649813e-13
26 0 16 3.824784978269015092843753486941504488685354694104575067946172260196802783443758e-13
26 0 17 5.138834234407478905416255920187117704070278337845792238574184703916042494940527e-13
26 0 18 -1.243944484894851173645969057931866968443569900811357863835430629479722495495773e-11
26 0 19 3.194260443990792040338492865720909383730811161713179532459104924304667882330809e-12
26 0 20 -4.747289706127037794253171431734108989158705978095679998635584722137301024085832e-13
26 0 21 9.341322581430164273445123262036622153921343711663406548121020373525056314463071e-15
26 1 1 2.251503019217976259579282827875884003679115804322204389072245054854003788630181e-11
26 1 2 -1.601149557521702918223566525945674423438996316067331655622735959094465601243073e-11
26 1 3 -1.570084639600899694859419587322994593918352279347984234407726510352833910123345e-11
26 1 4 3.869837371318616691450085776787994283625030705324822916819267552380992739155362e-12
26 1 5 4.835173144815030774313664389126394921005385153226670678167021311189479553145303e-12
26 1 6 3.447220297801977438591913454046924875781225493461114559710049309020835412047203e-12
26 1 7 -2.714270094332691727877515905644259719583320198765384955015129278054809953877967e-13
26 1 8 -4.447698486793989229517037573495302344181418415305481686404261041920995031069101e-13
26 1 9 -8.177883037801293418607242898776676972910432537331304059509617480884293286878805e-13
26 1 10 -8.753980497333420428770383188864087355680221344811979775827522320572411133439759e-13
26 1 11 -2.302075539665469531843249654693538976666634401390783111419191905344300813923463e-11
26 1 12 3.999628399795273508761382638293880825578771396614670797594000295761389649574573e-13
26 1 13 1.445502607073013341753563444914900058030300913001163477189608779003197092764239e-12
26 1 14 4.138933713918767192835369880343690458963545003972959457067279334901273838178046e-12
26 1 15 -3.188630594935014714734580835087148592374990520115722973677155787147245709225925e-13
26 1 16 -3.986962468840497069801741878801282093262435444625003233362277984118650219256002e-13
26 1 17 -5.298290803318465420756507252847593562483501474221713508437446817691742625920947e-13
26 1 18 1.61008092359885242994703341370593340217413999320189187477750869416707826673957e-11
26 1 19 -5.453464003310415362665101545664888572391670704281406060116600349669465903324882e-12
26 1 20 6.026085920351897873751098048470959014224213816700342152920518690663701406809518e-13
26 1 21 5.804009153672240944076745639160788903557935358929342507167761652970592251465166e-13
26 2 2 2.114293086715237124634758772789348440926808313788782455607262600264547860376136e-12
26 2 3 7.697278363824885967424134566074205183812813272813522862479019442514589316232663e-13
26 2 4 -1.044564957646018555514348285199251994132481986487466518166739618248515594524663e-12
26 2 5 -1.054534889468564057331438548947195553059292045916531246285816664055628350519991e-12
26 2 6 1.239368919336209705714107115492339373651184201746915647621867365437713760576133e-13
26 2 7 1.234536125682926852948572455022485542243912424756675195496551730246739826064001e-13
26 2 8 1.631925726133879209711537332017100655214325905774940848750658800421553830004367e-13
26 2 9 1.934826297543620302709524640548894306469518343599610636027654090139604543210781e-13
26 2 10 7.885097149217286312310845902062147684238857961785430407370881413011185432105645e-14
26 2 11 -1.959732363689099698666942624529344430395188480369133365654365773570043924818773e-12
26 2 12 8.14164671916242356348921469319196646237771234125709788769243992827340269572096e-14
26 2 13 1.045036553329692501821500214206272863871752957695453822541965894243637049147727e-13
26 2 14 -1.042392511645379950817295726590714962526807567906608241513848613710518003870777e-13
26 2 15 3.624654801228916585772564537035085880007235274011134410993858820911367138037217e-14
26 2 16 7.26435555838185668856671201219037733042510197362523309408922508005332031235479e-14
26 2 17 4.264153272867970062413586736989350234636600805946393604193845528506870380091456e-14
26 2 18 -6.88311369190864361107521309675500853757504203891076416772016695486366117058632e-13
26 2 19 5.78749366671594405635897290401978034845750567473814392134808666472501784631965e-13
26 2 20 -1.331534405094530513508694267300769102594977975899147453989508496605931787413726e-13
26 2 21 -1.506164189688500877590946598645481039883799496609449958095337424879722379901474e-13
26 3 3 4.614547389189481208336389454450793225296627243579310242628697785681906938336802
26 3 4 -4.513952059283856448528140495376598412922795547573313898826301216620859439304212e-26
26 3 5 -9.325869348497266850584293858403434827179107111425460974451412760791882208098993e-26
26 3 6 -1.454223096019914038389501484546761233180206376768768186288848129390256728241906e-25
26 3 7 9.993017458683772839128291737584430877916882808583158845751282868972674015785032e-27
26 3 8 5.100399585743968142440186741557468499685661619892990047594674879563845911817846e-27
26 3 9 2.967513259875842216594764065018514183715476540141699228763295171489675470704597e-26
26 3 10 2.443215213172434044645747777947109268242806033321183429135117975607760849302256e-26
26 3 11 -8.833059813851471175192143319124234848910712337427375014353978911970945934142583e-25
26 3 12 -4.614547389189481208336388673932875468195002243435926574173654316251422534544484
26 3 13 -3.068615777806872582506103147624475683082554003744408334816889007439621168312246e-26
26 3 14 -2.596299281057015547341854118891630151001722954729497160085225187299007840109537e-25
26 3 15 3.948422371085085019822051013472174564570404167601936909320762044719984303967648e-27
26 3 16 1.641748932202318235081245815275047473778653941108899615606069596543088076452705e-26
26 3 17 2.779794982854733930598993486782908874754404257584989246851528471210108438985447e-26
26 3 18 4.614547389189481208336389205112546285838315649446612009220973016559018404430479
26 3 19 -2.042039169852495526792098830298249057584909483707956355857752859575630367273203e-26
26 3 20 -9.166640024360041218322446660097607270912576317807231036315805612424988677253098e-27
26 3 21 2.127190194545809720991966654711041377832417232873520723462963293862602044738115e-26
26 4 4 5.318757314822539403751700537946397041519499442446168144834770406372720858498654e-13
26 4 5 2.811264272235979378728356040222319833025074704907413869165265192086025307317619e-14
26 4 6 -4.934325600525254780397783961725699788536002916952098015884209367709128299683415e-13
26 4 7 -1.332192551107624530179123607908576253322034900691321308179170787616878711574318e-13
26 4 8 2.153502227058103604860988322379441820806479755315570985023676158233999285439677e-14
26 4 9 9.087483231205094635819210355953064256116616116024721405141085666709527171814135e-14
26 4 10 2.447936342384166300939387097169198358370318551201622215183179172708583583576397e-13
26 4 11 3.679366655840804941118508032713987029214716635714861581965707345897931102774806e-12
26 4 12 -1.783390248442786249678883301330853186340257162317630056034421974592709115185714e-12
26 4 13 -1.045414620916286781918124260873577803221686516581842387656682542826565461247705e-12
26 4 14 2.90849022040757477527788923015231476493790739872550523953067951564436239484768e-13
26 4 15 1.545572748910561994961127371117458942171246413730846946834918372693267569403354e-13
26 4 16 6.339820565310445939065296462728054766065611953348392223132718156519830954134183e-14
26 4 17 7.469761150581152224748258319117767904827606509031679523323651747529611033088678e-14
26 4 18 -6.085004504793427405884086633314833417056314179872960226192154971856184352292033e-13
26 4 19 9.88468460600444813469505213272371887996445089782349727101229326706965412634112e-13
26 4 20 -4.837317596483700725578289120168781216731589104008787562082344266403487735017387e-14
26 4 21 -2.92971060618345180412968808792556729429745556345349006002541618627473563788552e-13
26 5 5 1.998157633002623808106658547179557302334828251409269446027803968102163214490203
26 5 6 5.994472899007871424319975172958026383184698700743053519823879124465479144526896
26 5 7 -8.070306544647659496145486881600161179756580163523286659446589199682053529946856e-28
26 5 8 -2.46324748869939985395963930145149996629907883558948624690803459296232047179077e-26
26 5 9 -6.051707712634566251979752188785689822612912904160350250372206422819936720661254e-26
26 5 10 -8.622906377964375071758930266099041204929463674145554313735023464544512608678661e-27
26 5 11 1.01095904410630903623413628384753590627251390965477257209322767436958515875712e-25
26 5 12 -3.355861870182932750845548811880588654406971566256109033756959560163809071088276e-25
26 5 13 -1.998157633002623808106658311345088863406103152738923690752518868838547160442841
26 5 14 -3.996315266005247616213316705065241328238887897760249720926710116342594662453332
26 5 15 -1.154953483312350307459096196248887142080799199703497635596981078591024559722358e-26
26 5 16 -8.489757498396461719615195351513207935895353037234229425041669224365202561298452e-27
26 5 17 -1.759406649337982500536436632562389541817935814053061847550341795536575277507136e-26
26 5 18 2.939991388412128475942511319754220236610811367024450130436252870459127851174933e-25
26 5 19 1.998157633002623808106658311679157478821624158617775446351833915607839797389028
26 5 20 1.321608893343840881858582759316183245646036816605762449698369196047667050995175e-26
26 5 21 1.649093290373847592763617142873457630695615575247164478170027706798206296011039e-26
26 6 6 1.871869163538579855514869369544777943251124747393155189953146873717875852498855e-12
26 6 7 1.189844612273069041640375232954905379529189164818346533968539106552767731720876e-15
26 6 8 8.792822186619666436373436844310366391403879374924231158070556813421311036228186e-14
26 6 9 1.689058660919232634714225236257721130365941440358089840874126531859274383756797e-13
26 6 10 -9.768660356465229772032287566208538080030464330655565363058346906595947007439037e-14
26 6 11 3.762987419390280921356093870854391320476811637642656432242361573380635120357708e-13
26 6 12 1.901616765584490217521728564474799234437051755753890700564721100029349678669176e-13
26 6 13 -4.699555359992842543464266934427887484951319883848398014293581678326797820776135e-13
26 6 14 -6.923905614599438059141066756619308086692221661862228557047735157055722192810268e-13
26 6 15 7.018942067673014850152965415255404804076564083670966744237060431357743393804672e-15
26 6 16 -3.080909338481845528925942570643594985832487896374491430001470733157026711820658e-14
26 6 17 -9.466519597099825251405854930563157500727956434030496657312821406666143285004695e-15
26 6 18 -4.408273361271524239431987781875160513242333127457557382063916718314237959465895e-13
26 6 19 5.327621509993873083497795765670210053766216527759136466535820517436186606594763e-13
26 6 20 -1.403176961868980708251795307219882816796558290809173271798320938365106184301531e-14
26 6 21 -3.274131113873659907425376279972677379647046285776934975538296303092282730938125e-14
26 7 7 4.605032235746258988015117674905636911557811378932484883999710522373626727727281e-14
26 7 8 -1.509818938271890578966575180940896850635707907662684781513033459229731210997658e-14
26 7 9 -8.710930598801459972730063677963581991552682447584527197333184707622837733890965e-14
26 7 10 7.136208968613481334416699952292239075395243174798010606841411614244901201288594e-14
26 7 11 1.25242866161887055366226463588895377348874472957769265718937861561600759362166e-12
26 7 12 -5.547802529681099756270928918606177434679882887190072016571321920176216958758746e-13
26 7 13 -1.146127067978359133024537510546632023550412451734675404585965916045612222871458e-13
26 7 14 -3.993616763445978072878239391940107472044878793405047078021718835612011945179858e-15
26 7 15 -5.48216322234630122314330904342272817790907811531669029138269421955161421382264e-14
26 7 16 1.153979597154271286536245931767130688738379688316011586974965138815524585286141e-13
26 7 17 -5.591497533433495384239131911956918232665352371436413617290260724382254658006192e-14
26 7 18 -1.437306933178117989108078980715946968406094278063043551936331844147496611759744e-13
26 7 19 2.308989637018711038800018867723698696881185693334724075825866745735212409545945e-13
26 7 20 4.312427188548208867690255028972364847151398968845443274568169998274442861651714e-15
26 7 21 -1.079618396718327598345827264482034396985012391929507452745650146691451292657238e-13
26 8 8 3.794202926444094254203901474783644434799545372978612328759966437290312824181478
26 8 9 -0.7114130487082676726632315258981992585460658283773603823006637087585521851493375
26 8 10 2.371376829027558908877438422958626000783909899109264062193602499766889833091619
26 8 11 1.266531324975620133686964880891952737566719780694556439626162808001524382827003e-26
26 8 12 -3.351690292059838043598634739210319220204228423431478936956986144065763379669192e-28
26 8 13 -5.025216488319489177691445023599391821412017141113091178985173888548880268996797e-27
26 8 14 -5.639136904598399142488907299037298866686476916858442336640426276552177168243739e-27
26 8 15 -3.794202926444094254203901473546699461905090442791962959288112189846993611009315
26 8 16 -3.082789877735826581540669946951849802327018944540073238000657600518215208035239
26 8 17 2.134239146124803017989694579669563002125654168093910135506805017966927098054634
26 8 18 -9.354596667862070296215060748366853907847165755279484998771364437742197554755169e-27
26 8 19 7.193241996154977903306045823290945156909106442795848978357479922459113539585388e-27
26 8 20 3.794202926444094254203901473400903853578801372394061015414790714871023860056264
26 8 21 -0.7114130487082676726632315279622135389718104099592619587226051600401238111587068
26 9 9 1.99815763300262380810665848535200779889456081184627882012155115194236473204589
26 9 10 3.996315266005247616213316887958087721604130323201032471387239635507921658272154
26 9 11 -1.012316685208668443282328662734231017470925518078709133122052732948227071579337e-26
26 9 12 9.442874453989136051808846863012896054515880535581366384772101981389996617799565e-26
26 9 13 -5.921660009170289991738242769819380449114977971189184933476442582409455900341424e-26
26 9 14 -9.720764167917769052352387201553379776135117539638485587435971349537367025425772e-26
26 9 15 9.499277604700815774657886483925214288874868652347564541119552971853650481456014e-27
26 9 16 -1.998157633002623808106658455075350907703006268665528959015463649922575397464635
26 9 17 -5.994472899007871424319975305537998835428002524436439370773078054606436920395952
26 9 18 -9.655337569355153142411773429406387707271952516349915081426720438258650244624275e-26
26 9 19 6.190872656694889979224131586661952732094415256997547997263989063756232159993573e-26
26 9 20 -9.705620709852157573835370104506423019740343215727052982033474291753067179958745e-27
26 9 21 1.998157633002623808106658455491626849548871193949863161494489803573261443330277
26 10 10 6.208324004329675918951332263808886564892760821183639528821348041262254214944946e-13
26 10 11 -3.552726376495188328743104258214582736126810885029530310116221688110014565344827e-13
26 10 12 5.64150580834349513264332470654762233708150084157130938079819592269542646919183e-14
26 10 13 9.49893929967790626417976378747591262487086313500144843577491459931300924489461e-14
26 10 14 1.114955663430746217580221284117490789474335825435558475167187948218660928995857e-13
26 10 15 -3.040294098696472730797822476794020293433669381106150786092240837120347839778274e-14
26 10 16 -1.162614155699861981672843602055444808511287249683487802606266061638995706978745e-13
26 10 17 -9.215796161425087253007098549781392871407619455032497514740069767593807209899792e-13
26 10 18 1.656316199827379617248697792267227812104016259058528696584541192677135721727651e-13
26 10 19 -1.402279892698147643006600112107680993244412141918655371564863762344251241021563e-13
26 10 20 3.223613215450146879799778955262238268234299980508470276826812295304169185877323e-14
26 10 21 1.384374747688569967555242313259657510131774379953260386740708179025355633738714e-13
26 11 11 3.187703472251195555035534686126949724776668214736757960965633343082805989544637e-12
26 11 12 -2.242254110896250157485681773118393665980526069546245300666423124878544211161638e-12
26 11 13 3.470702899886994132100615190274686374279253466231728950387088312799532189597747e-13
26 11 14 9.382587649476273501490065291065868875711309995010465881028873549924139636924512e-13
26 11 15 2.450241198334170229777593883177692466485337344254456191973169969068057724081622e-15
26 11 16 -7.199933482362727353203184892059069523222208930867730809318451520820784779795318e-14
26 11 17 -1.788490324335841068015675070906815891701404742456062994357837793901722220476287e-13
26 11 18 1.628483173607699034506295378682703336488842355767413057192114860447984078859127e-13
26 11 19 7.49661403312473316778314363407622831504794071955101733853532858104303243455104e-14
26 11 20 -2.827699043677182579453868727817399649537138447102800153227690835167915235729498e-14
26 11 21 -3.211387357680922917671082193135728938722238035624082575434078586261648487244704e-14
26 12 12 1.170690124274149044184134601518960717024132415951208536665368329786730242970701e-12
26 12 13 -7.186620035136181359942831746232750018974991805254719502503579692441818174147482e-13
26 12 14 -1.207776612417570713629312251388069198895919800421387584437381987872129536081495e-12
26 12 15 9.765946253502556755312581050385213929155932738333577311847152344097876408872691e-14
26 12 16 2.338678614710730904628851808080996795473919102748422433463029420219976314920621e-13
26 12 17 4.15359993434924165611323450500154372189846670124151226162303550036721338743662e-13
26 12 18 -1.370718770361041079179107022918596624786078048568690706482030026698925621298834e-12
26 12 19 8.046492825779614363351025109566414620672790356956450794183043650407253274507262e-13
26 12 20 -1.066602100415306864643399711709146338929464089265078803452806053717896409051718e-13
26 12 21 -2.00102497138888029170912525618887112868602270936104776043087874158901620224112e-13
26 13 13 2.051668836193388279922592480957819505001409268212579168058932472355058414217438e-13
26 13 14 1.020010901457496529739032577531260531548183883965749373091193581151184030816971e-13
26 13 15 -4.79263183191909999865092154759030161725282721118794396080544272339859132746106e-14
26 13 16 -7.829856030307898210150842252171284465203462261206978965055301500897114129368887e-14
26 13 17 -7.480084569186141421103004194954337432416853337916466562058947342284572323372637e-14
26 13 18 -4.819204698029165819362125966584978388275607405533096803526339553714002192958e-14
26 13 19 -1.668086632874422631426827120047999725008095971867067313495999124162839930797956e-13
26 13 20 4.13535918531040669010669808980689484054778036169696381513550049072924419865822e-14
26 13 21 9.197820267106753871119785764401823485016316174993493323424948751692969579801827e-14
26 14 14 9.547808772509562073982974704552410459680976585536745986110316150721785178220671e-14
26 14 15 -3.191453563311250433409015277931243473601445520623827557020257560229849645060737e-15
26 14 16 -2.438326977190191342718321461168290530843893039021818421690406822080251252265846e-14
26 14 17 -6.695778077650802842527965264345297520647088819125606893077969755638576250595091e-14
26 14 18 -4.579266584012727240011033452780833699509423986963720954371344480873657876692219e-16
26 14 19 -2.030960551501060793520913474450273745984845965652146518661201951017551521998325e-14
26 14 20 8.42337413800864582879555170561908036185646922605393090792046148995679223142465e-15
26 14 21 9.969004633449451741977754575723300371349368153677911202902108133467700839275838e-15
26 15 15 3.408015358439086002595595386178745271753508059568189597871031696113206646834338e-14
26 15 16 7.824748661150388127865545978312497483495420462941551916271254747912374161874457e-15
26 15 17 -7.932409552048992709103168867006281337040154994959452779207260329308136045532002e-14
26 15 18 -5.799445905075222740749672052500493429118036102267489132873230743320574729699638e-15
26 15 19 -3.021183489561635385776150823304830472116328266490769464356734396857263630228827e-16
26 15 20 -3.487753611328789696200864424524926000138693465407536210318721303716426024417293e-14
26 15 21 9.870040018325827297074322268476882056534329244854460207114557805487598173678387e-15
26 16 16 3.091398455225801975101421288231244387498327447816482897639247326257208359674226e-14
26 16 17 1.169949545784583057982446476267802388893623121502704189444965477862310172804893e-14
26 16 18 -5.102732692065181646693119358637336165515947246117081477882136153859407066081113e-14
26 16 19 2.395060200866273789251011111563350479364406232808414119751924833379251143575581e-14
26 16 20 -2.106008711812299353199732328259996284624128693651187821713177938412763270905595e-15
26 16 21 -4.351277694158948960051557313905452946804298497802113576139285006570632470368685e-14
26 17 17 7.833206237688154233915158256920594241027828498024654812388867473060437970399283e-14
26 17 18 2.221015656997259427422905420032126571120225226185805777501801724948095454222211e-14
26 17 19 -9.753740974729308096075780083661298132096038503542835668088541698169491743453903e-15
26 17 20 1.497402707337843217994080284243964303574398206598588832281532203440647469087574e-15
26 17 21 -3.493523235752154368667229303806501596620729558725295610167788569061470319373885e-15
26 18 18 2.209678773154268466732910641029082366486128319764692653005383882674384771845777e-13
26 18 19 -9.982361398750127506101220985285673243224305753850082193735589607063626317229221e-14
26 18 20 1.087385309910234501194882647037293638165330111700078647037959910991590956096491e-14
26 18 21 2.067772160808190107945262841235320390976223701463137334672454247464080334323615e-14
26 19 19 1.045882834548515999198227020883324386589523667227180701600995987096825762862718e-14
26 19 20 -2.926021739227361314656079941412800140183349575162493366652653703410611181858566e-15
26 19 21 -4.126874129146871923137546614279637628445369870132597919602956732389564479074157e-15
26 20 20 8.888790132071944337602908449736712242714924436825994154243223620437938363359509e-16
26 20 21 -5.05484440297768021917623477325741375004345904686629450254641990553965345067149e-15
26 21 21 7.369417384011353187097042135844678948589072157185985513045717292184819464881986e-25
27 0 0 4.901866136721619002812418815739635291841952177361700935214888095470316586419604
27 0 1 -2.878443461917985180130179600189557785230896253860809436635454160358739070335095
27 0 2 -1.866036316936816488915388224265313202522009403184968299272223787962982418690584
27 0 3 1.940867744625553507841519034828274947347746441340512768467862512691022096401065
27 0 4 1.15711429131212563283226319977869820511153013625781048309323662129221184747156
27 0 5 0.948913057414046906956924816532007477352098015022834541464300065965749452491656
27 0 6 -1.335565333433036231256338030525335903263677942760626632983113696264240650920378
27 0 7 -0.1628829517389863371966951882241525300217075803678835531376818195712520768447291
27 0 8 -0.5074352230059577260194027878820159938947901101844538689463154567682087022553497
27 0 9 0.087551687464520188752354903468738864153937185662320013464370160166345789182852
27 0 10 -0.01351062742820908592422469378014712828419919339272289685717237629411367845361031
27 0 11 0.007446102357718220002690074484107775884236987742909037296980601354596434402911969
27 0 12 0.03803525024704045902973772655184170507496410364904649544846160512666844465522167
27 0 13 -0.02023161446669750424028765507127987854274847949330143911956555678308467144095761
27 0 14 0.07368869461973754852055392768662584252837759014626791930557254111106859723635176
27 0 15 0.05735079474799812720381729057238461227556737889606692688178176086831866025497909
27 0 16 -5.031997238663420311078211996409109982700572870654442573817553040313087549572795
27 0 17 3.527780246712199749301503350447034846413845015888237803588992233729824324327896
27 0 18 -0.2641911950550961149354829565847730476454644389272546849069023076883867421101201
27 0 19 -2.010523752797164733504806256300900321521997280157936978586121696879006286387331
27 0 20 -0.1364052838575544802424142816593031522465296837967171838332094955384367848978413
27 0 21 -0.1128264532041432667948172009297390213490358671890073079306602720534070391114444
27 0 22 0.338868313882282309225136197430459004722457942097241395042852148986124179561727
27 0 23 0.01767949038434332182194439713597440868453381578124369186941212452669108250909593
27 0 24 0.07243602656101774547663832463255648651061986178868762736604228456309217086152986
27 0 25 0.07856467702316507231234115463725480317514765739682571541744229938216963861871176
27 0 26 -0.0454334405161326819458908422874032417618625564476543000436642971275624592479391
27 0 27 1.586912502086646241459984315618759899066098574604219389955821559933339105801832
27 0 28 -1.227455757764363795133006194142573458250523184842919017510189619291824037219337
27 0 29 0.271714113372469064906395999073120948583423752554805572008159922922423577753257
27 0 30 0.8432480558346016439766858754531933852327991605748592851582067296111037670769886
27 0 31 -0.02160842792141694025170893246993665240818801609215939724337528697890091810596513
27 0 32 -0.1031488646936913209989158321144814217279513941370375271711450610671589055435539
27 0 33 -0.10278423526413080914970813285978785403742993534372029210764383313517393653936
27 1 1 0.1874508260698321934816331089513117973709335509727575165792409397482474491892419
27 1 2 4.22208232842757777926500323490331873478194456629442161728239231137018044436476
27 1 3 -2.377937184035270073947427852102035251341992949553696207239550068339369510822014
27 1 4 -2.361029997919937081466228564862607511284299410624354565225968619089203904423172
27 1 5 -1.859191410091674754289236154701931034270028741699278500896670901036612307921346
27 1 6 4.121705280405039644581740514299594877048660919173581585118894748315167750947681
27 1 7 0.3912363738764476891653144232408899482061368394222006661424106360688736102120484
27 1 8 0.8505740756739392860215625950326155305479887789223025983154502018907712831264481
27 1 9 -0.1786718051853064148617968120807422088116331993485023407751816572048975222143062
27 1 10 -1.385745990532954483260356931461395238202220389815209019870781042222813106951898
27 1 11 -0.02046940022579665105675540981569939937166942405969055894265746235707223554109457
27 1 12 -0.04814449708191346707792891507127796752109866158274379758045705985480263155539615
27 1 13 0.001884528932476871727662747258004647070745146313199951166888448925406221607908199
27 1 14 -0.03558255852392162327274915124974074101951615075117442155349308284698959845942405
27 1 15 0.1661845831857474071049222672744418049604715598323464018756369482973959765688824
27 1 16 -1.083769863065106127418008359185331326211954261367290017911731530638638283144814
27 1 17 -1.976634273692568896834683192146505368525699269869302158917352258389041879049067
27 1 18 1.442821069863431550531771483378681370001442062524061965458774021837546684937566
27 1 19 4.247898078846620225721974682518755138456693122354850354886829540144541900462429
27 1 20 -0.1708538207705805147952015953748052361843171423196199436965113414939258923405071
27 1 21 -0.2967524704101669403122659029336952731353971118023309066583885771273210938456884
27 1 22 -1.104278900076791382376390141861264078232653154925609183211943668274150513620813
27 1 23 -0.02448348065655938021452743003267832054087904413343937658753179558187040715833087
27 1 24 -0.03184310593470355814749603739702215219641322898746213374019753046724666356522182
27 1 25 -0.03791919391369555119932364908179403627014324884822080085290286897766060844804779
27 1 26 0.2200530537713789125704363449045611728944078507604940541450475522535438226309775
27 1 27 0.4013029103427011771127446599555298828162936795092224327189146767919327083809399
27 1 28 -0.5673072035667721774802645397806619499611257074330391987343303638031345231588963
27 1 29 0.06756562367826774213132683812027919833451735720212664744172931384846952525113259
27 1 30 -0.6594253843893257060589256535139548226172825975419142866119153854599934822203971
27 1 31 0.02740046901457215198865459889131823580332253888911501496230068788890471740153239
27 1 32 0.06933603552453472520272037494110534609946000967276391090378182061091549646585746
27 1 33 0.05386847058563150546551407763011936793393629092814593194706408753567426748999875
27 2 2 8.348596225061894276751107714921077475481918200007592932564369568381092331957917e-10
27 2 3 -4.21075970036837515686122689092877010938093218114063689640254757897850253418964e-10
27 2 4 -4.599205451119979408751297763566503502526055410144973867596470619062725769665733e-10
27 2 5 -3.665460708766639796367014469010328262740118916507576293173998863586411413990921e-10
27 2 6 7.717638234199162735715812485375008683985998565804741069220888518758717152334684e-10
27 2 7 7.606391563889759503175360856957665342632083941455979502575988466422599842007837e-11
27 2 8 1.638151029376770539200374980512445204512034231357525418651507835131681651783775e-10
27 2 9 -3.017768741154574668417101942801359877477277366338408817590932715548661242524803e-11
27 2 10 -2.573224011699411557103609279321844771421550681863655012159226728167372330676441e-10
27 2 11 -3.981738009395543241096778275122773892267639718430282039355937113070274996112812e-12
27 2 12 -9.344236362641200355529537400310071184820828450031610101308191578694242280672333e-12
27 2 13 2.398494798928115208917157281296800771665838270710804969232643288723105916096876e-13
27 2 14 -7.202054271232815991474254754063205329752699029353655420518334460570197924414312e-12
27 2 15 3.082333738444547240442546143679748936886946982084270827325293272283211169960907e-11
27 2 16 -1.654093998859682135834955911602036526840818960485855008947414268515126370615356e-10
27 2 17 -3.78279990384704027866874675297005759493508164751043178648606234445006241523794e-10
27 2 18 2.69115845462349532311431693909793675552801137313587529236365479268288750324154e-10
27 2 19 7.945201111829470940068575103855404780348820480800473919010114257920280904691074e-10
27 2 20 -3.071274394986106150395563607788470904731979310735372602019421668552398255514297e-11
27 2 21 -5.352587799535372792745382119071223019505636879290180893989960351021517049877347e-11
27 2 22 -2.067518671492343965795297282193059627364378862617427316914799390363099382765787e-10
27 2 23 -4.770405451333798165155764565037684293183252274545173503167830940217379827332564e-12
27 2 24 -6.354258543385766395453844962253861333679640549955186239330939818126807841098002e-12
27 2 25 -7.685945529464087037270424648398951433119510919278258741472938802145787060466354e-12
27 2 26 4.139469446596980246556198971074019587395425560597977356924754694408738221500472e-11
27 2 27 4.279597965213348781924801379587125144458505334001649282772111316499754680722274e-11
27 2 28 -9.058933155484112075289558403059514729922244398705494374476887209825675583174535e-11
27 2 29 9.268676287049312358913972612343017448575481749768816526901364792885858681047198e-12
27 2 30 -1.289589896916288595611501305562475653452871187913267013082818681190679629178089e-10
27 2 31 5.421626639154451786394182627081730887710634529265830084374761877516180009564143e-12
27 2 32 1.358082362330754011433515606883037939258972364309600398041323376094021582993748e-11
27 2 33 1.057135708152433006113652827394270650508478578496083089584222198781582800638117e-11
27 3 3 4.614547389189481208336395453616751478163682842853964230494249028632068120873568
27 3 4 1.094543655501870103201125417136812236152406441183555345175741106269608455234358e-24
27 3 5 -3.274494533770605117734419410242406006806891906201036429783723441945730312878336e-24
27 3 6 -1.588897905860640992100319307629441183535181704781289496366000288735013094052399e-23
27 3 7 -3.974560494290016386325200522706316498710461853862429117940170000768163307953364e-25
27 3 8 2.047582995747727382279057212054316674185861519369369236062054443265898010155787e-25
27 3 9 1.491479749585813579638532117124361646291746779969211266107227346852871173465866e-24
27 3 10 8.974498032029945685227895447946034673616288737129824578530514258387861311640526e-24
27 3 11 1.397416116609378030243616422102377066842748985914200448356911800467590084930007e-26
27 3 12 -4.93460739404018076183163018669003995835967382814224693464981726216017154118837e-26
27 3 13 9.488148323238387179748855485296098652034346748064312162548121793241913009344859e-26
27 3 14 -5.654763958141832099731485637256320546266488081212163093308779892264949151749695e-25
27 3 15 -1.617074500059563917395666277643560280229478616413067805080639530359134630838867e-24
27 3 16 -3.657772205497033950297921721598954666179052596577261646788453106313344295167122e-24
27 3 17 -4.61454738918948120833637645690490722334596754576237487501860338108093314429395
27 3 18 -1.006455711289470803577361208108502662995171193069017837620429295503832094237021e-23
27 3 19 -1.572318416959218186301955505366648982299284544503657441706527733320419908784891e-23
27 3 20 2.491888064378002254913052272439830944506802816964438081014489533050050164589299e-24
27 3 21 4.398682096809463890682618122145998578237898615478417985962904244406659422208907e-24
27 3 22 4.06686335678906221662837975673037937050241813340494583300940951597882796320997e-24
27 3 23 -4.418800043746374814282466994898574291154314301007767826597173751052595708450697e-27
27 3 24 -6.004805507917012511566805893200942883013710321843337117054160585312972167223271e-25
27 3 25 -6.731456140725656196989315690824607634510045689746935970865121807084855384093096e-25
27 3 26 -9.16734753783911957888223920122051618257881778716954806049026761216038149700828e-25
27 3 27 4.614547389189481208336377425476697356855493152485353651258806875204252222169014
27 3 28 9.430506257510763118931276450707635236924904395690541900378709065466119958696281e-24
27 3 29 -2.288686170417252277860311136749550650105701026661715336580178758550779875748129e-24
27 3 30 -2.841203646469054409526565620679294303779114742888719348903017047305250925369056e-24
27 3 31 9.923118919137391620824574658231363694576136070104389277201504932172467824334832e-27
27 3 32 4.899790220104539766077352850703753562504497420069610523960223196464163728086529e-25
27 3 33 7.003397462756519595074423575215086619716869414369074548707076226420559727657526e-25
27 4 4 1.408781315977361036530126140652818807311641809213775139459571831510576364920467e-12
27 4 5 -1.24279255710404943023345305571023453932632880004724117195714984315556138989396e-12
27 4 6 -5.668671144992743065183934079905685639775728042749614553234004453781665262608482e-12
27 4 7 -5.681894079932277616403914907290990837182006539532687302396066284730584057762544e-13
27 4 8 2.049007189763043483308217693625830653345161615874578397279114257127790382063142e-13
27 4 9 4.916886056141180603352274219714638154294319007143631075688554907080655012928284e-13
27 4 10 3.515773157777044464402331904953283856987742045150457174685602498942679996948845e-12
27 4 11 3.92135830554126652288387867557060687326849003542633499720252344945245099651398e-14
27 4 12 -6.363207318617411541192378478725065552897951924904240552200006710873742737840989e-15
27 4 13 3.738816449626854608365622288459727438045390242144466391809588348397351379502014e-14
27 4 14 -2.297534967879290116801632977649767112395226366881877476768836730631859269140851e-13
27 4 15 -7.294331008585769160823370593923197702905412504955597532147874758088228387831321e-13
27 4 16 1.59971129199640189030928270441381764384700043525836681462574357337875266483907e-13
27 4 17 5.355180350907155465432182424813488239865597657281046180817121251255154118219465e-12
27 4 18 -5.406941643420441423864861486280168477604101702728340178145722103969525344005507e-12
27 4 19 -4.462675007294442436088770077827513317296416063659219911378078532875003949514418e-12
27 4 20 1.248112548160693004413716590106028008198012289596279176413047147684190458898302e-12
27 4 21 1.818243519726768549466508077112235233125091733861210494815490660869086425711026e-12
27 4 22 1.283846295589368001162471984493337515728416586541638537633297678932223559945054e-12
27 4 23 9.921263415628980197123177709489610291889775516445183293533479853772238763659225e-15
27 4 24 -2.961422232159703777186636567655282429388770460709727419287117234941984420776168e-13
27 4 25 -3.253313202768344533150619936152856507251530173347647993095159710697752853574399e-13
27 4 26 -3.282363590294923007248185485491055014659289787466790142788145057103056178346273e-13
27 4 27 -5.400549109515142921752231780725062025368328776416359073798429474202103281389354e-12
27 4 28 3.916514334072952329742853653492096346456575741857888402087120148660970173594115e-12
27 4 29 -6.543178088658872588529290070976036809991535054641924175397353897204611733746437e-13
27 4 30 -1.853452514673334436185967201285783749094573538814464412325950661594902908710986e-12
27 4 31 -5.010425569379497430018480281233685585456837802476529398105935983417129196674442e-14
27 4 32 2.777074489681194236429197503356851413586315917219984032596544701482375712622852e-13
27 4 33 4.01196741829084615357518510843214268824612271923595383703215580895213596151994e-13
27 5 5 1.99815763300262380810665935262637569726936226606455043364205698998599360320136
27 5 6 5.994472899007871424319977878525247910212955113766197954660851928819206473665857
27 5 7 -2.311851535198735107757977527041719288923242747455835963575640160067607393576074e-26
27 5 8 -1.195999943770541157562849801325174202415830862090048458935491698684651611359888e-25
27 5 9 -1.008321788964941274263857289701510864648844648586987268441884476578001912542276e-24
27 5 10 -2.667604956943094929760727204446476224947345118066523614358393629906445629802784e-24
27 5 11 8.841332631424833417469351166748758660699521062073364212271154120510441747910636e-27
27 5 12 2.715808211299089969748246854176512156801252593426611604300453097120093482515882e-26
27 5 13 2.816808914375544425033655244919052480764798200141430376595449526997496948638232e-26
27 5 14 1.283173674371316323018121289860956067200930222792706872129200620705971881667975e-25
27 5 15 4.404918310437837123640377615222737868052417071760949803646294927659033204836373e-25
27 5 16 1.433871651714150308142079238435241482316941468425914987368386280437168066531622e-24
27 5 17 -7.633833621764231648967566923020753976479821949045358332456601539832765930686771e-24
27 5 18 -1.998157633002623808106655186011168075166646758299677664753224538316453722860856
27 5 19 -3.996315266005247616213309417970540023047976983740974126418173874463379393716087
27 5 20 -6.207546458546702614342799372853338438445529052575056461267315461087913263814773e-25
27 5 21 -1.266530463728416744130973341274527428010546764821609030751363475012071804589465e-24
27 5 22 -1.480415191350644650864813513368211020323037880868433895888176247345398359592354e-24
27 5 23 -1.105872080568090494765738110403649226492900869476262255632141545638557460665016e-26
27 5 24 1.490104125774513450848082705345304582274011313523277080388654855341243282847605e-25
27 5 25 1.57362771060559751377171262880624356413644107684571571715381587214255591379037e-25
27 5 26 2.918470340760904056264800970499418599006655310326641761146497923631016506073516e-25
27 5 27 8.36279725340334424744616383512644248658772022284004574472779347254078235749826e-24
27 5 28 1.998157633002623808106654201904940157925530000215765110531139117879657482838529
27 5 29 8.999198417370620399517163034745370016965755279658125219384862206156131980307326e-25
27 5 30 6.357556650707804370592854181391257394448037184777163125635213935611822532259421e-25
27 5 31 -1.752375777835209186132545348742184684394725973681335247629846168114516327868955e-26
27 5 32 -1.183564632548344744895385034130675195531492833777825038471569025266122005074527e-25
27 5 33 -1.486447969676933067375576644723319269044049985870925942466718670336961184385789e-25
27 6 6 6.579999552900149151242264683695475039261079088061620119479804772856210634386107e-12
27 6 7 -1.030500844279838924770120617521596025433560112303709821133645297957189174898603e-14
27 6 8 8.994107222231044720206138859711265707994219410638204733265622144400241016720778e-14
27 6 9 2.94085886510156705728106059657613713521018323408877389712163881046123540870612e-13
27 6 10 -3.72931531115091896544563276171891213048173152131294458921727323190383732019281e-12
27 6 11 4.343366190315598692352526749744274472263691097040726834391050245363721877712719e-15
27 6 12 2.264175088579770413478872691675915865567780687844317315733800705791857401853001e-14
27 6 13 -1.338457815804871266576455817011810119381196345060816457839375409308376689029491e-13
27 6 14 3.051623146084243499716911678297758937321945774657453995468023517654892884204988e-13
27 6 15 6.18915789803949351330817804785850982139567066364453491746021236571363391139857e-13
27 6 16 2.353453512082291935433570097128477191821029350398712694470069246212624513821575e-12
27 6 17 -6.377518031982369406938521158105520495115996965645470499869705613480996677545005e-12
27 6 18 3.854817010770300193333909722674065319791689396719794211319325235102628535479594e-12
27 6 19 6.301860791889262227944925674048824581943537083881582911556301102636634669847751e-12
27 6 20 -1.054012135948734527695995866719280713399943027748834904515889391263440034226061e-12
27 6 21 -1.77187360668780487845264450912221146265434030528429634380492136319230307777213e-12
27 6 22 -1.573854344748499234841968691721494208771468658608799115126781853059778288226523e-12
27 6 23 4.853281721856505877115360177603469358258074091351136718453591358118484281947945e-14
27 6 24 2.391464423374567995083408017148989906954522021328239921086731411833460019310473e-13
27 6 25 2.75112641292738937429227765895918733161854533898844206224925080856245581810812e-13
27 6 26 3.847508821996361646951745898563019779543421209986489299776619135920285514198735e-13
27 6 27 3.212038395153807941493333501755180320675632158894487020836511623936150434890159e-12
27 6 28 -2.410025785619177350582099308721722598904713228664966057587255646284374796946527e-12
27 6 29 8.134884962920691120949309972803072973474004667295003168243350560267257817755098e-13
27 6 30 6.711080948583786421846088794935164584736913759555248509216065627371311533732269e-13
27 6 31 -4.012480593820019582698549125560136810983714337728484945940935643459331233326533e-14
27 6 32 -1.554369379220532721902268503107323268775713307025583886765067259968433465593776e-13
27 6 33 -2.34164907604313186635643214929549004185226884912400058783857027247674865000597e-13
27 7 7 7.704168364255286743802189404482826045258513784335816765614509614140114867690132e-14
27 7 8 -1.38043060432224998797528537882724066195400174081429964556580560841633797323611e-13
27 7 9 3.712376324791822238872996952580094368930963310871749441309811005997293593975418e-13
27 7 10 1.079825136682650531655340131331398190614480032454299891902699515020486943697564e-12
27 7 11 -2.298220320991416734580072694545949653153945810731139576229858357250732646505226e-14
27 7 12 1.920475009863046002632583813669929888437322555304695596803552755891423964497358e-14
27 7 13 5.283841972681785094581196704327963607031474792879263232299055208925851259659791e-15
27 7 14 3.506388203548490590437207842575219178382287122977982046808395767449172247634154e-15
27 7 15 -3.120489163748288591703583507588218337569081390496486874291735297180252100666052e-13
27 7 16 1.574624455758068799712481161309931007939456535752863323487161831197582012942572e-12
27 7 17 1.43133253736430709713258308446569493149093470451676651378336987065737794286484e-12
27 7 18 -9.416789452391624706763167841395172312863497534592307362214407363547362111465086e-13
27 7 19 -2.891099515037997390259297676774494587885069795597303061909547082058214471615205e-12
27 7 20 -7.074988392272455433668777146620945677673234186784675405621799921850890211285084e-14
27 7 21 6.138364848369110437369388110802395934692095130765204842279851609021797275515306e-13
27 7 22 3.653060437672409737554723050682434611800107103208464777968059940570579981607619e-13
27 7 23 6.810800147353828211222214229801702172301992354611152674152484367816102000434086e-14
27 7 24 -6.700067052585649130402940647331247710166124606575779106216423520627879049817169e-14
27 7 25 -1.142431660458694705716425252299675353435846507340696973847347192712404139889568e-13
27 7 26 -1.127625927106634314444999200299325078371795669541117226866382837210134627812858e-13
27 7 27 -5.191468846950469463588784925502056268318705636480080077015488618219322309568245e-12
27 7 28 2.986334845275555121967981879348070340192177688202664752692976656314450341242e-12
27 7 29 -3.986954753362390434575605538346439877266188979669946532589338159931947350820147e-13
27 7 30 -8.211332897058493221946242316358358411128172521002524251963731637170058820629818e-13
27 7 31 -2.160380735449715980857031015456997344139756069192996282991931918064957504232887e-14
27 7 32 9.078902633095665672894679213505270208682874401422537007980734778440675289471524e-14
27 7 33 1.992863236641654277258584307288893259197283124503602242730010546605834288293118e-13
27 8 8 3.794202926444094254203901486983009432984587207087515530931194048936260799349423
27 8 9 -0.71141304870826767266323148384126316095051064875925629374820458756931779266693
27 8 10 2.371376829027558908877438546988580758772548453831030891388571788570678606963032
27 8 11 -9.805122363941919194000308366793628666765409174134937039925647344748066841436311e-29
27 8 12 -4.21741194378663355016358881576981291602603619931840105214279955460798374818176e-27
27 8 13 -1.350175354398756871596546758369431204579368407837482627411667422462210788053414e-27
27 8 14 -8.570027332644887502608750612898132273026077652967712767499647591448352768518248e-27
27 8 15 -2.061975813878835900205214104040369099422867369843984720184586914753540814842243e-26
27 8 16 5.042400748765009687036087324576966520574464286593886588103260982551158033665287e-26
27 8 17 2.903035316852607330962644463437254049099121366602955198554977041215443242920195e-25
27 8 18 -2.456317354340646291205594396548379075584302868322359621127589178978231307688286e-25
27 8 19 -4.150504253420720737885599045402092548086147900181966066737287480469473972186167e-25
27 8 20 -3.794202926444094254203901415739461474248486390293293700641484505644967242989118
27 8 21 -3.08278987773582658154066987575494334150558212223128266473759611609493026464744
27 8 22 2.134239146124803017989694637101424780232710961546518710591124389496831778701487
27 8 23 -1.527574193474195234725270153586171472933053031828480522888147691058933329385575e-27
27 8 24 -9.259275826501793612549004061886468454940903856827660318610999254062151496902907e-27
27 8 25 -8.552913830449382950258308947364140243599981574529986977138915526823731763877e-27
27 8 26 -1.203885259053316106124832382136922771542986297871641846107796621118627650316299e-26
27 8 27 -3.44209365012286497904249645228713923425059670653874808496957544831295626457435e-25
27 8 28 2.646606735885679478711200285403502251752252252720447678029397791125166102071772e-25
27 8 29 3.794202926444094254203901412041065628328128045846374530617905634933277353504195
27 8 30 -0.7114130487082676726632315745865673574020354973920998550395477398850105758168362
27 8 31 2.000589256455532207077321564123329800625229249162366747938165828180512386867083e-27
27 8 32 9.286937628798368246406605415499369904806328944516072950964499891753614147914991e-27
27 8 33 8.580905548255197940803817219034463278944886816210898248586450589219432225218451e-27
27 9 9 1.998157633002623808106658848625031271440052883788088675659760710523904792931826
27 9 10 3.996315266005247616213317511295685885824091827455055847954100046703859525878801
27 9 11 -9.103932057485316336831155735263367129214782182035224068808367843480370943835548e-28
27 9 12 -2.642780011423172406152714094676965367419733436028296272862355348658717017820951e-26
27 9 13 -5.138584725814140395342157966639419084002741605089609383711188763435202513946298e-26
27 9 14 -4.668932661036394503821329685961749001935493893651687132208354669917325637677679e-26
27 9 15 -2.161359509218220667679050684022676972951843266104605893040768053697015487451966e-25
27 9 16 -1.169643283818917186846707523682925507747392660364549504684686072757083851272203e-24
27 9 17 4.11898627107461108038824267123130952691478942446629117168792615884762955114032e-24
27 9 18 -2.388866957272825666632896430637334505531666555411320764183843218578598641796445e-24
27 9 19 -4.809592962927115702141417414894752015791674073926248327371283199027493029381431e-24
27 9 20 5.186678055302251452765660015151071688380237528337907501456784478157889793919383e-25
27 9 21 -1.998157633002623808106657475184271188104276773936895526848296616031689368035076
27 9 22 -5.994472899007871424319973370660783119976214408832924648783472456652703769962782
27 9 23 -2.278834790290227995776400052951505153462607041981537212396331143455420483769972e-27
27 9 24 -6.053035050084784782804129062904533378128610218557789643650224880925408991535661e-26
27 9 25 -4.809659294912018551159842362582034700845665407440006848023035411982498128882848e-26
27 9 26 -1.775856311863593923808007361942696176569871240061679881257680440645660575301935e-25
27 9 27 -3.974450861553547008008454119616186927594113928347073583974749455507659722407199e-24
27 9 28 2.670005492503299723258926133136698161561756383970505344319936256009905376839529e-24
27 9 29 -6.074545317127513125527027446162455624650005743596893934571388845874547899736296e-25
27 9 30 1.998157633002623808106657817697794929244151913511622609340900688685422271249337
27 9 31 1.030794143345759327583911057552209333976659280460786901004886047236331324742634e-26
27 9 32 6.51416035507064239514341285841150096354456265077635067107176266024549205765185e-26
27 9 33 3.855031973546267438710433220799807963821131806479286258734695746505373545409448e-26
27 10 10 1.580728846389781108714820119479931488684993829138989365984328914603750616709288e-12
27 10 11 -1.334392229213723083518813213576707698074745294639969619313472918551584699626297e-15
27 10 12 3.590711705760453705619162665029807414210149765351959045761742640166578198898611e-15
27 10 13 8.908228230360529208053844837538599242233369880643475259621570126094730438207057e-14
27 10 14 -1.460101580035533100420176376090220280938993332751379704227469959507332313130276e-13
27 10 15 -2.129670587055569997594231931611410971450970536908533168970643528785945001086416e-13
27 10 16 9.884821778365162353608299283225677833603574366442314115573811317487324697268233e-13
27 10 17 2.254604271771799299231585960004543902056910951690927606430336978852540101750052e-12
27 10 18 -1.128940967091619643581069983860490176049518269304940532954970991821295622782296e-12
27 10 19 -3.583708517296551188786155586538223144501022310763227523775073967990766979614465e-12
27 10 20 1.76354310949848465056458957181412742061934392316504522042641782417569409376845e-13
27 10 21 6.373345034395077381364754581351072276356502128379169863309435973051156642143609e-13
27 10 22 -4.594229456535438451869203630075428371888180424756809672404351025771165503501985e-13
27 10 23 -5.235507247415036120840916784015708298139970819774205978920829160700301838602449e-15
27 10 24 -1.165362046719577700849234074276666405568702458617143350225180024298971103517381e-13
27 10 25 -1.649462098593122629770524015223218534052304805475894775948122919168706747293756e-13
27 10 26 -6.236734981419662670083873781255145229188062055675600776906506968772538897691464e-14
27 10 27 -3.8580771740976999790667039754113348194361434778662108481649918185911787478139e-12
27 10 28 1.95999834528208639216146668847431753657869767738410501327365614477535530457551e-12
27 10 29 -3.56773471057639993685232166144932197397885655175811587032361513644375232825989e-13
27 10 30 -1.414316773461182534105493065137220622469010431341142597240877177558141202995088e-13
27 10 31 2.064773437842005013063415073230987182486758152024122067310050111572294195808957e-14
27 10 32 5.77088270956397780816375270675270061045360054304262992330226681589391260388424e-14
27 10 33 1.505997088913603730585844553485896448532134603860651337340092687738157996376669e-13
27 11 11 5.671548521382503499293237378857116564842933406744112818269067642248473135778871e-15
27 11 12 6.707160261287468910928087528520960088872313494859293106107750991973245743056098e-15
27 11 13 2.345986541582549392298834071824309227303285638524650011317888867344251555357956e-14
27 11 14 3.831118965581017170785529574289019668451047990016630149702835886091957577613661e-14
27 11 15 6.573002279741677834746235486311364100757554972469230286177197404207104987981727e-14
27 11 16 4.521446198080884475766304732640449262107255379424130243449788921853205470637448e-13
27 11 17 -2.53936063916383473066650465679236679319500224545693271360615906942935443483306e-12
27 11 18 1.365966324829639234079864731857396460191863593804599476800560440059477020210104e-12
27 11 19 3.06289847410565176591412859342754655493174528516624294854602470007574790970426e-12
27 11 20 -3.319671986212098073373499484664140040868893252430651996167658082155002599628179e-13
27 11 21 -6.853571787721540915015127737805944319397289825938686784742232933154147727781388e-13
27 11 22 -1.708365125733887453708246473926160144234894916958465407375816014370251042559217e-12
27 11 23 -8.781605461344931966107307288505684242047169037117376512018347237204284926329205e-15
27 11 24 5.477268200457837510791857605321008012301198639468922524966431753371189924173753e-14
27 11 25 -2.489344274492306167553396425587859793312035837705445439336475838238200061034838e-14
27 11 26 1.083009765997646881424450470271529906240652958313244721266114146724442268343812e-13
27 11 27 2.098379234403631448546328075572425715553794817354142333151708480511283176153627e-12
27 11 28 -1.253448385828538064219265647194711286303886080642337826414526766906210466149543e-12
27 11 29 3.32509855677160393447597293816661684255710082285898955877874440295657911276695e-13
27 11 30 2.063067585194012272521778020564075654167305309884052149217492951486105250370461e-13
27 11 31 9.727266261358025230278854932932391076184832952090938052157277435906689125627126e-16
27 11 32 -9.954540608017765991882900334491902152312126824341222514814503075335074260434125e-15
27 11 33 4.257095380234790979498269216403934961648948116620634857310196579961492888430393e-14
27 12 12 3.835938758042288959577920840656786788863633794771865912335036741343285090946612
27 12 13 -0.8420353371312341618585679883559510198371984041392322938199357506559262078587113
27 12 14 2.151868083779820635860784861461155032924812771691605844737905532613973148357051
27 12 15 -0.5613568914208227745723786533459172902401387834286015273788100090980059928246969
27 12 16 -1.655470462764457794582213433956591051281909595072690317844765551112908814677659e-26
27 12 17 -5.309873241209828139934416369536469815555503075392905391264864982034343222413096e-26
27 12 18 4.799829143114074996007964503810141784978101592721341227142197627269141756041197e-26
27 12 19 8.231108598128394864924585542981604764702759826400169164807663969597023501234357e-26
27 12 20 -1.333699346568085804156545558861447098632721717198524355668398172016644435622209e-26
27 12 21 -2.774627366216134038411088080087091808507275591656624075510568575157860248099596e-26
27 12 22 -5.105083526935920066634104088527239168515232994425585819440546634373526061054372e-26
27 12 23 -3.835938758042288959577920839635152566979436235469309512103226486532317822188197
27 12 24 -2.993903420911054797719352848886184161368012865689639471045823517584439556694703
27 12 25 1.684070674262468323717135979693390551033960849371527266491784907064042011360814
27 12 26 0.5613568914208227745723786629578412545853222494517980122704630554809095660084793
27 12 27 8.131325801759469536036464849472485354950840985931414642580140700376182541778989e-26
27 12 28 -6.179558511385660993835073421131455529612496098036469819515286062602769183439579e-26
27 12 29 1.59827237370788001606761280388422275366570981944781589826561105863236682323656e-26
27 12 30 2.532210280094840942036771777759744510257859102366584176112615513998553152453884e-26
27 12 31 3.835938758042288959577920839451975047013071697918248822896865600687824442013715
27 12 32 -0.8420353371312341618585679914582450156615962436138556552626048455211598321295
27 12 33 1.122713782841645549144757316303758544825461032880399539904632871795467207332501
27 13 13 2.16201367554890046488071330447508732668341487006716843125549513367505106670696
27 13 14 4.324027351097800929761426604177359921223103399576205678632137639100584440605717
27 13 15 1.441342450365933643253808882262680366988078797412032985649350139125934080287578
27 13 16 3.935021516596607536916943367793475489315691119751948962003865039955108776843633e-26
27 13 17 -2.14453507485702954511599458790275515830877360836759224852939102655158044388201e-25
27 13 18 1.337982697295332996980109105695939380921221177635878850021611021400208331174673e-25
27 13 19 2.656714317181657901619655350603882533593001134928641245492565225928471221406629e-25
27 13 20 -2.983712783695453214032716765642964385351271927678704388441955620574140162229636e-26
27 13 21 -7.819806714323383348546776721643426808205476424069661577539343111702601776114011e-26
27 13 22 -1.604815883926185983459324578006422480051043255520321184437709993792076490224267e-25
27 13 23 1.884061737833806371444778556008433406313939159787807005856869347845305575374757e-27
27 13 24 -2.162013675548900464880713296466364974263910182698277234940549753102204179057405
27 13 25 -4.32402735109780092976142660023729813332845773800602679627589982597989483864622
27 13 26 -1.441342450365933643253808857729277509934809155758773321211344045240622107997437
27 13 27 2.277535462862587186865287854296848671024768977871334244051776453872482948918034e-25
27 13 28 -1.557528871550677593414318202024908624818455920442005912263593354591760057770895e-25
27 13 29 3.562755859838474912239448697170378334741619147184470236647007152821038172195688e-26
27 13 30 6.028402421249577594373119205508453152988464420413086291819350870957801957329354e-26
27 13 31 -2.331275165529085420191522506832428202183945671088449004326664361513706331709603e-27
27 13 32 2.162013675548900464880713297715022595366633682911306022602681281179002962103812
27 13 33 -2.882684900731867286507617739991957876922887953170806307516357159835797983908542
27 14 14 2.091501026645467536137993462081688473340796765892366635969761234190262746156645e-13
27 14 15 -2.516220398092207661951318345804483835419328050613035337481339022819457995697697e-13
27 14 16 1.057087247979548893195322352189683036202796457170189969038536265298218037097921e-12
27 14 17 1.066026612893738103430378763430100565355301490637875219479343087063630269980707e-12
27 14 18 -1.135682627436643618021708992216773687381277560123818114153593439075149518829971e-12
27 14 19 -2.176066415781366570936584275544669488038816970160944318556633116528519850374565e-12
27 14 20 2.691013996082114262355100144071601021342826224495085158389944154312052207676754e-13
27 14 21 7.851018280203594051819364843046285199119735159189978013396919558902077245386936e-13
27 14 22 1.535235165182973732231484430028143483225390471419208866962856870541655101976809e-12
27 14 23 -8.463610051133201396174485564029149535825938908445476563570477352359845477140122e-15
27 14 24 -1.089728403324002205329638885036292977394964189742822947675797782298464096809636e-13
27 14 25 -8.948374107739556311745980864371724316980971884147194989979790342889738518483095e-14
27 14 26 -1.788842881941523811285477218917714431059428247251753019972882153250958225454175e-13
27 14 27 -2.843155700364272781509052584347564623203489526807030635071249985389077697943879e-12
27 14 28 2.02017556593831864716776064392888073651896430569104777001927575558765050706992e-12
27 14 29 -4.358333395116614428655088761088270021680420007834152238368990626591323568766499e-13
27 14 30 -8.871215143642972380893433109158197560397335271900145630062115271920936308867576e-13
27 14 31 1.919230191106994806921348910873976145980345218230989984824456557309388217738064e-14
27 14 32 1.135107135911677236152925647807825341165941345940399777927876133590933916457299e-13
27 14 33 7.273775161506838506658411268867694043601251770537598109040832735118466117594925e-14
27 15 15 4.614547389189481208336389296380920440475112857844771967647745069830259615073433
27 15 16 -3.774753819273572585521135738590011104499995372363048598635124102086969043484924e-27
27 15 17 -2.791916915783150460599378787178732309892608539838390191333163325063128984197387e-25
27 15 18 1.92933427371027898674265139007337441453268603397726512783873201209550664537682e-25
27 15 19 3.897108556990433879489252546135057212713022938329331687520140317850285161501935e-25
27 15 20 -4.056210015036942678359516972271464296322961295987081512327526886354894656852817e-26
27 15 21 -1.31276953079309669296188243596207075847407079356647635980221335820135897715471e-25
27 15 22 -2.67283355545218915731959686299708030156329014076244181137842377233120683272565e-25
27 15 23 2.027733251952877586529743803700180744141928297978170299940446717106868640260213e-27
27 15 24 1.336796617191022804604684815120991446906209730703023083546610375613054622170093e-26
27 15 25 1.880067897606709788979932633176265129815132524320080255796769934737784282970601e-26
27 15 26 -4.614547389189481208336389253507444194129613455360610044610543272754869764118982
27 15 27 4.54716925874003293639699624072304837092199941619873965008330802067916830617204e-25
27 15 28 -3.093800559924980730347647718109087617430440825783482418573199175188590130066312e-25
27 15 29 6.469142224678634170117136271099492881551180555012111862959502957705172933159823e-26
27 15 30 1.413076060382853824613549429843744744888938654110094848934094101968368604861218e-25
27 15 31 -3.536141779501295088437739287428911948562656072601832117798184367976882393001421e-27
27 15 32 -1.5859552079766054750212472074422897380952246710079626631910287919601898850999e-26
27 15 33 4.614547389189481208336389257817484536826127182899132144793763943488346569750712
27 16 16 7.681377651158447210978724994212279951136158659675237687826039965425215089574442e-12
27 16 17 -6.883244638448968099525500420170375043673825722748117355783935883035163029624657e-12
27 16 18 2.08482078574627743423489154782101561547774573995849118824102133269003155072927e-12
27 16 19 4.259864168008209824536376263075751055621299282157116019468358378853373167836596e-12
27 16 20 -2.736994142004077061326735597030593342521470269611051742601092767318546201463359e-13
27 16 21 -7.140192767752350512815954263698267403499429460344642883594121410622716462787343e-13
27 16 22 -1.526196364428691139637761290421906686651905299028468294480396050636019895911876e-12
27 16 23 1.726282424564403828314802851587020029464443889750075610344138958158002481850978e-14
27 16 24 2.969529696813062542476811724158689946518715365642307927467110462065501787979156e-14
27 16 25 2.842777851148790608837832072614265760830141383473453353334460500507076612008117e-14
27 16 26 1.026713880764831944199536173567741806215785383216342737276398967948045240738357e-13
27 16 27 -5.959558204902046723163713127679890743752728750086029284729766647741838699931365e-13
27 16 28 5.408373567510280487200473891997782568967543568466118581384022989465563129504939e-13
27 16 29 -1.126602362537978774747508266197759147749067060522332483843297108205662633029684e-13
27 16 30 -3.986506604489013070785290554626423811364509986988616422219397316570050107015704e-13
27 16 31 2.037754428891790669651304818950743249727485798499261322684183673050366270052934e-15
27 16 32 5.680631590164271951458811714933014560430999388136024663734825235666137403330905e-14
27 16 33 1.094743788312477067248563295012725488389902629603543708825842186013405393737795e-13
27 17 17 5.226418805792342510469862687178240998095617277448960539527442737898677829088518e-12
27 17 18 -3.38788909510016903016981961722180725694502200803639996589413886467804243399039e-12
27 17 19 -6.970236435769510428374697504549193393577822868972454361666827980808501121083514e-12
27 17 20 7.764118172159188909876046223102808971338405847228670621789635823045047091617639e-13
27 17 21 1.966514774602370045555227561905829349358735430245452776166566697111555252293628e-12
27 17 22 4.233441704450587857530895639925085504364499167927995378290004043559813642914966e-12
27 17 23 -5.501713966851262904886877656481978266148328600142905542709358024809022408871586e-14
27 17 24 -1.811012881665196789619589196621283981141427430994435446764290680948684848591495e-13
27 17 25 -2.041888110284388233845144316296758270978783827523214743025943056359451223478877e-13
27 17 26 -5.0621377430999373323980036655722191538834334624555775871874369109343223002765e-13
27 17 27 -6.587597828013200915561329378907294391502727330496935771848126039177183586138057e-12
27 17 28 4.313744379582459042266390752314699934618571056351334264149506522075106435332192e-12
27 17 29 -9.813328774070052115894405123305163524733552633390120520751408615932430975452042e-13
27 17 30 -1.502578020237264529076446671816258081819805946521985354219320147419083371352787e-12
27 17 31 6.952705772525247123415116690374144688952815994126357791733327277764980871373e-14
27 17 32 1.493851005687579702531207016383532738740676086169110580864415596403226096529954e-13
27 17 33 2.422636572481199745333742179527622029979296392159383321219744750573046578527008e-13
27 18 18 8.958184777997691890589964616088158160952556766213989282161651353640893681821609e-13
27 18 19 5.440972218185385122312796074896169258865802788468420911957684798075964700269694e-14
27 18 20 -4.227873734749231817459593267882618605799465501066920489850446048937424694610709e-13
27 18 21 -3.606595382768996002256358064382084088297291446742202900775077254769875930458353e-13
27 18 22 1.276779986763331051734019031901612757958474235639115035159591324720814815205891e-13
27 18 23 4.618674118004753075385782553364017448705463506841429479241146101162817779515863e-14
27 18 24 7.995763486734306980505023118983494287337171434312418614760535929655691672419723e-14
27 18 25 6.267279535384687627594714432371354610787043775414766297300746596279830088514526e-14
27 18 26 4.401554890799383877696641420806477098582122809998499986650000115712252385865639e-14
27 18 27 -9.7353877951459600173490970456759678157112991799713034061658001113563630700726e-13
27 18 28 -1.908145306237311004300980783928391128865122637535656557115171695958539126643867e-13
27 18 29 2.670521788408083256670571502429415157326989562004657412761442372643893874070526e-13
27 18 30 3.434009274425132586567095662510827691528906306690687281801334425971091133298998e-13
27 18 31 -3.608253661242843598683602723384529622293927336573644930558952655528064838657683e-14
27 18 32 -7.007537020544268590023154665562784089947017392495788131570853721768995961216853e-14
27 18 33 -1.226765015621893597270768631071236042527517731866163489920403640235535857276929e-13
27 19 19 4.576568156279636218249231157631386830508573203108736698968576231849194890790367e-13
27 19 20 6.129010363917181067749089056348097728936779478131992576727543799190090639949671e-14
27 19 21 -3.625180364835621380646809464439405877243546071571569296585181717678777387345141e-13
27 19 22 -8.563009062089673335587405234516746180897740870190416556365267126375704417145341e-13
27 19 23 -1.373771050005332840364581937890439569611446903847002257915735461753595877957085e-14
27 19 24 4.260442727063871128395165172175368070870269889934810750646453514355120946901599e-14
27 19 25 1.07809971072841176361554599167406019313800720173064159174965395243357202695799e-13
27 19 26 2.153347889065212834712992245203343037058776243674766927705443853368230673705151e-13
27 19 27 7.014253986574519397584164910657217592741159999223497369423279196146780907359145e-13
27 19 28 -5.544899792712125825743361364174110415578157637620393203623761608798086388294563e-13
27 19 29 6.756577491425050598828037503934249048351977869665592491894660611282945455375103e-14
27 19 30 5.291263288382312455956505903681022590929226702609477595104436586348615365884144e-13
27 19 31 5.071013646352207586396938269835648409096768593278736719822256904772122740432026e-15
27 19 32 -7.12624978937121857359389295247975539999706198716017561579931480421424823311478e-14
27 19 33 -2.170047108143045710461609489752875893793153181494276010462204616872230751442455e-13
27 20 20 1.487376961949736412984958561375332170028929691024925411674269593230784463379003e-13
27 20 21 -2.25090127665841592072266367705849020382102379836988195855906901428029985363402e-13
27 20 22 -2.292363034558100954854327647630057700924367316550552653214590098153118320432555e-13
27 20 23 -3.615118323058863361326713461717458226168855991795208044564623653604496174356014e-14
27 20 24 2.21921767749627366579464291709995101763203909124856790673645536711723351930902e-14
27 20 25 9.30717429194581545116628409541065993205312099478650262566531917411866585058473e-14
27 20 26 1.252612661549966564977702758808366373994683255069819766007501383085321729671072e-13
27 20 27 1.797464131374594773837196213815148953766431339112569702340544092712546084350761e-12
27 20 28 -1.13065472190440449968895457868521231851994681975412903792067739805438098235388e-12
27 20 29 6.25767597689692261748832234259236704353426027806914428910706449875937048695406e-14
27 20 30 8.261898092947169281662649805954602220409497412969337730195695247703537758446722e-13
27 20 31 2.539590381397467434143289561148172085738970555708356950615553542665095635223269e-14
27 20 32 -9.415667616344107253920990381755783820259882337021719137575238560196279625820386e-14
27 20 33 -2.896618581167561349160127561856581787332232786324570374112881234186874734037479e-13
27 21 21 1.542556703359088379333736523039787468581518439055914993492586496783360540469869e-13
27 21 22 1.754622677854277992087682865182392816201605462981610180557771657397223161959112e-13
27 21 23 -3.296871571335018186630259794708638749494371823076840723386709567885124825836271e-15
27 21 24 -2.522304088589542095378643159868486908762888281200322188131233440534959545259292e-14
27 21 25 -6.727405848532532598669986592309144028282874891212522810525805128287770811960109e-14
27 21 26 -7.894536013565996918383612014928173341967869139416982316715086426068478819589526e-14
27 21 27 -1.527359902228372132145504778482732376509975724554095777216018643937596722277268e-12
27 21 28 9.588371798443177344766201760655121894944173535711319086701625677985888401172096e-13
27 21 29 -1.822381715501341779505068768647393031995355183934588818830157133484201537233763e-13
27 21 30 -6.202162905847389721942265912521931424552498763851138902453439635803233777363537e-13
27 21 31 1.291934464600502100102940776433417698110370339385670877143572000671029364912992e-14
27 21 32 8.041333174332454315101011209006425061750624351208634499032664280687878150141135e-14
27 21 33 1.808289393154504827953362509993716242332241077431126539996264731874784618257366e-13
27 22 22 3.537226538129252286010050070029248485192395030661871314517394394105635226817483e-13
27 22 23 -2.182699404446576842458503396581081931005100476758056128828791623044021267257027e-16
27 22 24 4.791190313824919765944808037812972066112692648238139568399838693618906103386967e-16
27 22 25 1.485142748209463523653564133700650146457555936654687016661290390872636021515118e-15
27 22 26 -9.058483715034549095058231269411417077981307689930120326622280163239778153032152e-14
27 22 27 -2.983296723787379132844508934515932642739278387961495756701198453433106884591517e-14
27 22 28 3.600636153756814133112987116373430088757289010261484514376703381521197595006551e-14
27 22 29 -4.818009938089139338561484927433186014482076182383603386767076379307947751090505e-15
27 22 30 -6.363372047810221337383014490350482881957071364427485745237447940235825107809108e-14
27 22 31 -2.613033316234438782242269172995753378702950674143933468197041510517919385132668e-16
27 22 32 9.732736400245284703032186631475107321162077818311055500138950742085841733077178e-15
27 22 33 5.726101945001139521206208267575027224031650953361002053352003564896512089204062e-14
27 23 23 1.186005841220070099113687710918818605659613811361779952920309945376765459405421e-14
27 23 24 -2.485345996644149388901156662365929753574910691110583150669128273969589676641875e-14
27 23 25 1.071369191037415782863869340189601184434363159669716365990410345367219304477862e-14
27 23 26 -2.102677618902633345044107519593496305088982851264152295420866145744085084635855e-14
27 23 27 6.776555452262530635808942356224128602696745580192008677640688774609566429252366e-14
27 23 28 -4.63557758736634221606831076824432382943903876248836896164854244651640312866355e-14
27 23 29 1.072962225899414778932538432900034945522129439641216379022638058188032693954482e-14
27 23 30 2.242950356683145765496385250863066657479445006957575873055174470799647384645116e-14
27 23 31 -1.224975475852963505890095343255850835070074053289798224384216039664066930530068e-14
27 23 32 1.53606892264972253074266840043332131784168863445044820491818350253646193973829e-14
27 23 33 3.283414147417422808402257088093947683711589441885013543333707407345118365858836e-14
27 24 24 1.566689795555266955393208785822721529622561321988455673992101281955647147848384e-14
27 24 25 -1.379233017705818003056075918091771465101288850896308688375893818265380251410001e-14
27 24 26 1.908809358296212787588998152106585321655966454862238249625323946435662924555159e-14
27 24 27 1.076703957242970297901480421870832226825610239132418446499279777398674770043127e-13
27 24 28 -7.250079154534178384734399728644833891880102913236690667376946092103358379637488e-14
27 24 29 1.50386477838975974916430301663400749780745347620929424960335931316581242657599e-14
27 24 30 2.88914685685099107794048593924126265784840044104616425287322417373430616715766e-14
27 24 31 -1.452982469409882249526178278948987650844729696023123290513775823591193934736378e-15
27 24 32 -1.124046396962280628175778792237965301125822184323277693111621894775535017989957e-14
27 24 33 -4.072665931596746280347438867615824603277959132470075734167588615649418496309267e-14
27 25 25 1.899314292511933869112871806700738400087172203217523864601485236212668308101478e-14
27 25 26 -6.059312161081733457940718476910636196667568286266891777653988388142395076568319e-14
27 25 27 -3.65634994654046263208300167420287752503105824537390185599065071659091776576766e-13
27 25 28 2.526908943713674195253785701886202517351645898376386946541934545347884911378344e-13
27 25 29 -5.464536106776232860383520202693331966296019161380448811070522924743541961398685e-14
27 25 30 -1.132509376692101918488893423957761084259813342348404685053898548393355394305376e-13
27 25 31 4.08964205552799605306718262963511661510219053696932757892785647698835002397874e-15
27 25 32 4.968598681106156634940833869583709178093310355266931483215245317268113524160764e-15
27 25 33 1.445914479974211048056534972639956986119610064653839533789743343470218471561309e-13
27 26 26 7.376225272356766057533607316725130770253542596312419075051185553690883362756416e-14
27 26 27 -2.093146622414904608113847274761699280532084233398395919157448808444491264262155e-13
27 26 28 1.279676939237003560896438560362147009051151638544784506708336429203286193511374e-13
27 26 29 -2.639607353746298865885361913560797258770538029713822242689989838364244153233816e-14
27 26 30 -4.201321434416481631348083467769232244758717818929110006925607180002680803589982e-14
27 26 31 1.973468106088605043331705342544281446405794607415991357774662969742595604755298e-15
27 26 32 3.492286257118891323350946371143331863431291479050025244717308208930108786578077e-15
27 26 33 -1.203446783179732084490060675873100922968412112929450142010446544783884001179147e-13
27 27 27 7.731331540776485099027592959405700974721313427244383440358975132825261626301758e-13
27 27 28 -5.403096233765354125101233342764500006346733192771118328359044500851429522181799e-13
27 27 29 1.216010874891773937748185110750055761661934076846367449702282458214428715102721e-13
27 27 30 2.378761765738541758744428130735021288136956317667936161371894203853032193262269e-13
27 27 31 -8.508436567749256561697196690088371494875464122775435196207492525362715425512238e-15
27 27 32 -2.587589013448929500659558780089188832042279677747418514749899134755072338976772e-14
27 27 33 -4.536157369501167463549875966121813041509434521514688093234637152238181868433225e-14
27 28 28 6.719408466193170773412621186778731936138399610446305969472209114785789097586632e-14
27 28 29 -2.665904193441541470567537177866453768038957355077010150371699974677637459402232e-14
27 28 30 -7.547792302025970329993479055454685573258642480667383951429423910980233451972418e-14
27 28 31 2.447332988203174287207071932732481904315222826200198441887869709261512487235846e-15
27 28 32 1.181400639547850960652018249530766026555327442847042651885970850597516072898782e-14
27 28 33 3.117145325923454820564259377375644207727188608964787099928052077168734705794972e-14
27 29 29 1.055017538257095826440797555063306278421525299392061395913988748135273248947362e-14
27 29 30 -2.862767587823844957489142949591392856251215646316094103859168428761123339283744e-14
27 29 31 -2.651032153570614073896280746773518608930510670606138912396154522308120145109022e-15
27 29 32 4.405307802648353691506027662526952697962689434663889092581461493296857405665819e-15
27 29 33 1.980006844707144507722805020878639255645986349550437573713322966648104246095986e-14
27 30 30 1.797409876474836131678709663363920296976134727733592573187914032552067554349581e-14
27 30 31 -1.088842759660928642383287331173258340083503167170348536923009366630343420224423e-16
27 30 32 -3.944945242478997793799671954806243942334092234953541213934806560961871955875414e-15
27 30 33 -1.156641148600214860869024716556340494495025548920740450509106453005668841750894e-14
27 31 31 3.762500521496835891401644686232918640664352633507410313636789491188633554452288e-16
27 31 32 -1.997657675243160802020077795123190462531418880756158203428365499432374547643775e-15
27 31 33 8.433340969593377154813026280323152198846983939947618111010151145271369580238738e-15
27 32 32 9.299080223777187808070609773690081397857582826376517231704479952813063740074154e-16
27 32 33 -3.208535455178086198845773417236399517077511120317379342499114062985138901561074e-14
27 33 33 1.178285538051970041499205519594512884917561422415289192516050939617386911792093e-24
28 0 0 7.266434721564800324718350215604147869406438907603730828162019662940829975665807e-11
28 0 1 -9.202900883510988164132121083008667149949557144196801990824543459451091333131886e-11
28 0 2 1.845430972628778411435939670944857965922447674038861458950558614520582995608297e-11
28 0 3 1.410417011380454490647336034925046396646777089713573159981926307175840601919724e-10
28 0 4 4.935721040215228838420972041102070827195792833255602606328403624574620855405222e-12
28 0 5 -4.267632222621373809838005534444923999995567512989706068047029121857037358632032e-11
28 0 6 -1.795154606216668131202506906614729584481881036162890233224905695120631631790076e-10
28 0 7 -1.712239616200195191861237972600654404449233242595309077718906286102932963624717e-12
28 0 8 3.019686525032160440168896312091572676200947228337148437075660245961740749441364e-12
28 0 9 8.233594700429500019703333229446938003462754109183716682974698117908965386575352e-12
28 0 10 4.86443890964435107435106338216324237216964278140919785990682430274347164633504e-11
28 0 11 1.158905383343942625399393320198214146733261628549372327907217397585160942290112e-13
28 0 12 1.662366116715655752199357284327163567911638947685203590886057690233926039186089e-13
28 0 13 -1.828847901555260324801807827500784754632136266944525987302199829740410705852654e-13
28 0 14 -4.155111191819574183982170035865390835682869616108318892229378097449157236395984e-12
28 0 15 -6.121097391454779898179947845831810393344029921609913825793414683495272290943602e-12
28 0 16 -4.455793225449497766875839684036110965978185761127271931621027701695303399710023e-11
28 0 17 1.966905950559369428544959776357634425591379316169556730718002225081559434201523e-11
28 0 18 -2.41078705842098064281261501254521998129357131506286623418650512890135820414946e-12
28 0 19 -3.812857152820700606607056745123104365729895146712356574835650400131063484268327e-12
28 0 20 3.86675298921406441225779759830475371558932679291917500238190637883254805144881e-13
28 0 21 -3.316950780336582621637371948085417572470665762059928357535672183717383365729361e-13
28 0 22 -5.191690555688381969517495221954291011457287711386114073061264720679509558257365e-12
28 0 23 -7.413950195315749202443238355037705854087407022886461117419723624776264047526729e-14
28 0 24 2.591720642831211808214497706440412293965341413486357180454137996404337731823227e-14
28 0 25 3.600484066701001345712932873179171339971628886400850430153438125470968284105994e-13
28 0 26 3.636269151260212919887923029182730515774097659270830575268051435642723474786233e-13
28 0 27 4.877138121272406469877980581273455491739174952907788806166570538985660597065637e-11
28 0 28 -2.764408863836726197571996220717317202073408188145067071297852374246383885771697e-11
28 0 29 4.637494820198649876988780638324825874812789720444136936040493097892057798737536e-12
28 0 30 1.089179419899860284370206027002203259424120301586042631683825181699978785819529e-11
28 0 31 -1.951626460682863224006325445874934480472067562534951853370628430199739317995065e-13
28 0 32 -1.098564701603876306745277497445465490389541142228830670708662093870226017678733e-12
28 0 33 -8.19195449118518420659081507877886172258519293361514027711602424385853803854815e-13
28 1 1 4.283867177201761713940283628601485111316545304359179510239281532638125077134026e-11
28 1 2 -5.648847803395256631823327823687514855926967956255696893832697629869823472068111e-11
28 1 3 -4.655462832368685277178621332068136749064358347361282741324572532742277018399747e-11
28 1 4 2.255750102886499646949538573854230920259717685916405895941481670088175650372613e-11
28 1 5 3.291816285567784282448408663729828422140874688146391636765521333001894600166568e-11
28 1 6 1.254504682526546510705469308034105503113836001183495895572012264518241176872319e-11
28 1 7 -3.554192415813323684066435865473442393644716586832948346401069604979838410002883e-12
28 1 8 -8.129384645438948540867738071448857580038941186244631020433431336729344314855232e-12
28 1 9 -1.162172483630528840177615388644103238411367554435908249306537634764943126461059e-11
28 1 10 -4.551915965905373523346304587491655954876729211625815084193334397344298446341634e-12
28 1 11 1.920655537039967873460741844295849879469094026964119805692380584349514322013006e-13
28 1 12 6.378253195515153263994315508635821961260006068003541843967849076526532231059194e-13
28 1 13 1.283032458855004577167003801283110298342644633339494366787281384833151892145381e-12
28 1 14 1.990466299311606690317864077206129739752641213879240630374212930822056871860424e-13
28 1 15 8.796465034049374190924255823582190510558442310699318367729289106990433099207235e-13
28 1 16 -5.736946424148747600653415753329891264875426386898647083704976196922998995415553e-11
28 1 17 3.259167455274340234415884365727585208398573362128498213386121095081330422944516e-11
28 1 18 -6.0526122129703918147116200902970700755450832021065193536493423790290581273743e-12
28 1 19 -1.296301338573033196186852078947439854523017319843890626129150902969985815277007e-11
28 1 20 4.50961614098627506476621461269808790114051288717913049378968609165053667800793e-13
28 1 21 1.585822007288067146237680503259499027556549418511216779861621268734264091220312e-12
28 1 22 8.942091075544641510290695298366058480616799054971724854349069658138297618038185e-13
28 1 23 -2.131492481605688921533448521887825333604326140808269137941363165446475832788009e-14
28 1 24 -4.81706641975527842009695366141680042906007662657971159615651378995619487496387e-14
28 1 25 -6.709372568770996996109925206009571904562280956544738658147326204689732016184054e-15
28 1 26 -8.230708073357238584227147371468227948360884573079694310339968601644640277410821e-14
28 1 27 4.475245939514883350145255354317340064625353233611167675778471047761691605589156e-11
28 1 28 -2.593796450409786271247891702022656438461885684755471952633324700103703904896843e-11
28 1 29 4.727473975505133451713144954633362650172904842879079448312125684016835537227342e-12
28 1 30 9.90771231816261373111215413924430807447139019565945358706997888306450393733206e-12
28 1 31 -2.575828307440033939714954729914134473946832850325176173059114867485793173820771e-13
28 1 32 -9.774912295006672450155489265089838977799029976064087683925119648836757600407678e-13
28 1 33 -1.142017664667272736829009349044031591178432167674417405901528597772282767067472e-12
28 2 2 2.916758274929592666542262752596442312215676176673722394063825811771310257386259e-11
28 2 3 -6.199391925916064487670718518161963198207356875754586152648332904088782219987345e-11
28 2 4 -1.814233277940483560018209119086989672434338774566678993477675634371795085431307e-11
28 2 5 1.754608501172992949106796519331797477657675324702995309668155499048385760806083e-11
28 2 6 1.253391029791992994787564168326202283267394555576782415018234725154836754566787e-10
28 2 7 3.632150191465439972172152183565956350756735630929221664066778246878363482837018e-12
28 2 8 4.888562619384340105049181856132522674133005169914545423457843074100573559601728e-13
28 2 9 -3.584497965627764812559276800896162266856751401184791655711786773566917407589049e-12
28 2 10 -3.520742215136571463667027778021242815221007241156219900083785507927338953409005e-11
28 2 11 -2.270754075481886446810760195606352804917959783684530721449899516995827973758102e-13
28 2 12 -2.90507830193329088266853170202142617023252121044327521896427024300249422866559e-13
28 2 13 -1.723099575271102246058796320055571288969570943547882746914548685960742525526336e-13
28 2 14 2.660669713376080973695856703098201904195170174126372437806483887169824370927484e-12
28 2 15 4.782500349098621296025144824286847972988423521338929345452475242459408417260815e-12
28 2 16 4.959609078036637330378826184549718939937968981133766526054747589158752363518798e-12
28 2 17 3.087973851589836734313525343291333825524983516602005896477746213391999440610713e-11
28 2 18 -1.774467842101615142081660382678804554034359059685232385040614018646142227514077e-11
28 2 19 -3.883782198091968207227942633525529830042215165055116823580304299821947974733983e-11
28 2 20 3.433231925256344761577719061506579350824690198988915994330161092016712261126934e-12
28 2 21 9.766357341500316702615676872432420722044369238954664111712321925159550715263233e-12
28 2 22 2.605980757955521633943762196479599681811359688886455915044199382398406569764142e-11
28 2 23 -2.682579578127948084704758637603693609723878473714445741446786608206782716367595e-13
28 2 24 -6.750078596408368853686262873736599446732444555612601224487779670249160886326185e-13
28 2 25 -1.044390773106131358957331070696418776906841609180546503865753943901862157016326e-12
28 2 26 -2.619850035137855385965481428429235955545021297735570661090325705859431392986176e-12
28 2 27 -6.696055913534226405519400047764892015983751897678381354467926040808628401061729e-11
28 2 28 3.900344613933677478794051193895799009083658550220918138322040352502533217164245e-11
28 2 29 -7.612825501308491973289094102155913938689308102590408321263193126094906489785242e-12
28 2 30 -1.391866321832727674585193292261941207664657357775587423801423305258232407452666e-11
28 2 31 5.251549694578534202435436515312081182347001648665231573104579104746848056185119e-13
28 2 32 1.282712847346059607477849798099180597700322341296393177856690061071054244456266e-12
28 2 33 1.430991057789082842236172156504437910076798576620560394357501659389689278266823e-12
28 3 3 4.190520955392318300262625441132982234355832790806174874902907899187738223808593e-11
28 3 4 -3.392842384004514403934004998472231501382847804837762458193779484765022828870675e-13
28 3 5 -2.692972326499880024416502328429326690344639353217514480442676902854487286749369e-11
28 3 6 -8.957649851683388752438087667893606374523267524094324677207828519033310397538131e-11
28 3 7 1.239502721154438909227645024968424908497857614730034600094194885273941839180113e-13
28 3 8 6.509571961481575253011168573637523214435124882757597294742730385997980874310677e-12
28 3 9 7.73244914918446396457639753799450657867422251675597763971953239204350837977799e-12
28 3 10 3.192058533605464213458004506386056906151895441856589548856842093247060824935354e-11
28 3 11 -1.749533857324797913463699575660203339677776397787081049150937714235975000542201e-14
28 3 12 -4.883650318572914111205797535938028875992868838804045630489169753113574750080851e-13
28 3 13 -7.168950624191932233606768007208589277403367141473230381482882364644109285461503e-13
28 3 14 -3.645079718718492274450504173756068062918095727589222987158761090311954193228393e-12
28 3 15 -4.219212628074539637698055596585270165116349391703358416378286656704061395288213e-12
28 3 16 -1.099741652581899107472601224144284326772590347661794080221825794483509693222379e-11
28 3 17 -1.813625447184361378296360431023916095644925575659314978511156609256648841442248e-11
28 3 18 1.427530714565519003373439497287792448192789023057155468922467015262114696430457e-11
28 3 19 3.014166407919245268846680010001906585976519006958442253655591327946564675896341e-11
28 3 20 -3.378324611370639527576493281115499640069833663960987940943468640251148871757931e-12
28 3 21 -9.136924577336549707836601881374914398223732600322823823706343774509130299752804e-12
28 3 22 -2.142655438225144347338912856373723320063351024283768760959931545396040762446798e-11
28 3 23 2.638320442862098115373644874028518668938814389359172126732700541043466152040301e-13
28 3 24 7.765727126931839791344840721035157992136372349126794006312217641249409911026732e-13
28 3 25 1.276391438711387470498733551298279143382379558954201298639966636918884349654891e-12
28 3 26 2.428964784081509398768639523028268140136191961953958959393514884726302878439341e-12
28 3 27 3.711535291727768909759907296886692021541100774759385349871874177680999951638045e-11
28 3 28 -2.310826506074043399544883050052987649000868149295683524191485203904244110905542e-11
28 3 29 4.878859206301248454480359315504101280082041136816401286454331437809269774168523e-12
28 3 30 8.635704946175513446636305781981551992670779210797650517435225237981243168412325e-12
28 3 31 -3.342990576015891775684458754735488728107864760153205652005665745926557260645565e-13
28 3 32 -8.791667503365411162617391273131659485165302230919777845519931830265677389739847e-13
28 3 33 -8.445094841929833059987852512619135224367004249028605734661468488444321067465381e-13
28 4 4 4.19823035410233509632500280096387360838575882643501749710654010471992684644532e-12
28 4 5 -3.650491140023526834326769847970443829610242406630744611390166142734509543898668e-12
28 4 6 -1.078790623108432361694364685562250926270445819872270466525250094043062182473721e-11
28 4 7 -1.76355030825658496636739775846755789224115874629639082491975766505259755745626e-12
28 4 8 -5.352503465692586763198905407961430337574375840439131131241541757920270701097367e-13
28 4 9 3.353639267253013173085467740811747565571228547061362219224759535098091035528237e-12
28 4 10 8.610519838331757066851891558488990706936415434364134604625790253678308164921474e-12
28 4 11 1.779259667074140724404409293785214285135516248287577482973436366226767174725169e-13
28 4 12 2.295700963651371797700429810422551087250008964754268247124358884228159867687811e-13
28 4 13 -2.415741653840443353576552943093991299868154497542744179437524312459835633353255e-13
28 4 14 -6.150374758980959894161007928956855293603758982132221192649248800127628540296913e-13
28 4 15 -2.519052879143816235389193915917643793709035121521823793728384911294678122918215e-12
28 4 16 4.983194777613106807890528783671667856163346866098917904841764641895949962250727e-12
28 4 17 -4.443735591509644912443470263760583584160097314982995896452940306799955146050945e-12
28 4 18 -1.252490372091063145838891256900013034338011951664578103591883191085567463181375e-13
28 4 19 1.019173340013136439200330269649073663900827415514369101248228739395890191941628e-11
28 4 20 2.589285946291314733372875956623540221311952968602104638358304105592055364824233e-13
28 4 21 -2.672539808605139928010413532303788042718185633125185564496393191023650669957622e-12
28 4 22 -1.199090905871576195692752735014431594703698143886760420383080030897986797490863e-11
28 4 23 -2.018967808281798839241442911735017497330524265216277317060606235320248311781883e-15
28 4 24 1.70515054266125954574217398275830490728125921429879797953070862125260133834309e-13
28 4 25 3.514227144515679273960182543547701336057456948196712356930573720623246589756688e-13
28 4 26 1.781166147100017509818259507346840804217881708001324568366381135056056651998258e-12
28 4 27 -4.060868480600200886960188377607769825746884318444469608044422203942245278139852e-12
28 4 28 4.138821694783354777683594029055524613376139374893924905640418369252008960894101e-14
28 4 29 7.852793822215277439441267538874200444069222130627686503470026457280019769741273e-13
28 4 30 7.435848892039876259439217231815866212013530811005611878741480884044302606403451e-13
28 4 31 -1.384188099816642701055789364629663250403350856753494300898448069297855880574048e-13
28 4 32 -1.55508674312066545452824204443138194887901929636581519585863659277267119564613e-13
28 4 33 -4.217925260793580982884435670268820482242879712714447615152369803134185074847831e-13
28 5 5 4.26520795654730434852879726189925929678385507412776821577315704438554251834334e-12
28 5 6 -5.050146403423994674584462584218140832498661058094196919531105204305192853534262e-12
28 5 7 6.627515155654985138021520419403186398830660786910593966485564680613247171070416e-14
28 5 8 -2.077556720130350275652674231553105884248203882056828584064701675838435288612308e-12
28 5 9 -5.339624930586465831595215674049389150630386338613497589504671192827360712116075e-12
28 5 10 1.016307570912107757896239765297055480306114713195587069480840395635341957631055e-12
28 5 11 -1.883392694813588200804468145102270122086479968379795952384978013292501928165938e-14
28 5 12 2.579131876793897856738236170550028987996722560318502946730946611864002657429926e-13
28 5 13 9.324308518934309902705303696725881877803959090539501743235653351134910821890456e-13
28 5 14 -9.061464073770395004246738356711773474194493412439809446521981072050219998251438e-14
28 5 15 1.125103555043306340602571632522960311137622932549408564795189195382241306102933e-13
28 5 16 -4.100369785517199661582103975659218637954363251921396913480643105023665303760822e-12
28 5 17 4.05549655819315908595407736259210369561747427781898696263657238941115977602304e-12
28 5 18 -6.519418357990257289522747087326752440768344649817356309070260634146146570683571e-12
28 5 19 -6.749214183098847991759373353442212991591951065069896224913643943018821859352129e-12
28 5 20 2.444772948677800219735295260790664003984999762558497977637386274728025557046025e-12
28 5 21 4.978153613006209052635175348694654571873798265814509682971650256917384651702758e-12
28 5 22 3.086172158441580898596411759067075032368575050809120102393543583473849652622572e-12
28 5 23 -2.480637713076401484312224103637802087893534927650209512564888047022625989295472e-13
28 5 24 -7.654840118878744437443498553303989749913917582594457636227956225536949158011175e-13
28 5 25 -1.009468984158738297615163074234073132572890466828934692043273132427909576362171e-12
28 5 26 -9.775674943085005569802751467264448294043571309930484160470693493418197068206217e-13
28 5 27 2.515224677343391086150779691001358998619105517790385749649004650084462826596518e-12
28 5 28 3.360810567479105876414935956407707161392487405360700253930329189145485366194906e-12
28 5 29 -1.950113374726457302889595178058713729826321088550694441531103416248511774140612e-12
28 5 30 -3.542601645691051277472526561976307839607281680766708701455512257069212751223208e-12
28 5 31 2.365371082810380989318148847869339590107614346992763145361426241140069413491456e-13
28 5 32 5.669046724715902282658600076288110511235677386941190362774357027492757453017439e-13
28 5 33 1.283904888658134733540424636687958498360914100000523461454383553826234852375974e-12
28 6 6 1.43699823700869561629076315728517933192087333967006832966302377898841691644719e-11
28 6 7 1.348526404518802606961937156970082189728864446800780150619951421428055828592214e-13
28 6 8 -9.029162792860834040891403405276471244752881051099296846550064994324318484753018e-14
28 6 9 2.47686341232949918580420300698453854734711068486800407307885580688261824613741e-14
28 6 10 -8.674480501676397182021556514290277451400189546183813443117644395917788819982575e-12
28 6 11 -3.057380906545548040303315445283394594776236257934810447074348514008270709162019e-14
28 6 12 -3.29255736805545083449471693960394818775693670694027066394078520467901933309634e-14
28 6 13 7.132331249384351643509630322442782709692161635406063761831570308608861510567793e-14
28 6 14 1.391624109441030830298541332356666527514059899314141423456363156795654661338529e-12
28 6 15 1.633656985689013063554762892678545572906704616145415696505623735385922102496416e-12
28 6 16 1.248000568578465186587044982726942156060521430467015940173750207838298665492057e-11
28 6 17 -1.615690333130930737268939367815870381245817955658834395896646557732647916855161e-11
28 6 18 5.857076399215754255969341011885107138296645485808649180595512628968063572426211e-12
28 6 19 1.189317853842628501376018425972932098659810150991101985291650744597139791425977e-11
28 6 20 -1.546539849167618675360673638877725552868878898829324443652735196354650427345682e-12
28 6 21 -8.820565823160231268728043266964399264187979332048879075652695280027022217905631e-13
28 6 22 -2.306098214362152944765897563337399148373556612646616034671699490898981331176987e-12
28 6 23 2.107632183367385065515112107565235508653699554550379754083345558117616575130119e-13
28 6 24 -3.365324949631388900206814733166423390219712519661726568853131318795233778556963e-14
28 6 25 -4.781950802152596373483151575612603429315802976004369784978011471298985897311604e-13
28 6 26 -3.090451226414479367795174024955363621393409248841432835742402125885132597616116e-13
28 6 27 -2.611956092008396105827648969076907722973186959437049090823616319535370802038519e-12
28 6 28 2.950316654613648377331551914775601153243245409162009352539720385233612279060214e-12
28 6 29 -1.051282684260157535355141963950821212489204892879903915429392890512550820301963e-13
28 6 30 -3.834649705473370815048146907154960603852979860324052041010067815577626502692012e-12
28 6 31 -1.034964689221983668166681433595562063329837751045053791300418561811277398070128e-13
28 6 32 5.320750896973044575588443137250039888345618645275708921259272902674276509516709e-13
28 6 33 1.115890664058873211758001391893225040815373052987435159074099060613586823647449e-12
28 7 7 2.576858378070718668316540603180509483990348982869876726198358548915857547980584e-13
28 7 8 -1.051505020087366206228764059509049953248043940707879015401071104028686203304989e-12
28 7 9 1.656051897213211649500953361211778260440312020635129378450099541999347876111033e-12
28 7 10 1.319161103854496206837085257652699972151070805288668490073258579291860110199882e-12
28 7 11 -6.464298758720412286319082928365949758383163211731268170337862262537398213048844e-14
28 7 12 1.807917289157643939139146043957862589731099811735162531482357976406575444409754e-13
28 7 13 -1.182436506811943990239068337760642414882276604525281043471069195499286232201274e-13
28 7 14 3.691488376736147775557876399206793872885212982874292503977461951474418384657466e-13
28 7 15 -1.362922462226170942937086328138979124349656467951180008227123617415147691372372e-12
28 7 16 3.746612823285444355169793057290738660163456275713471880597545396507206674589706e-12
28 7 17 -3.290918751338164972368938254405558296963105047192503583816037051298342960520581e-12
28 7 18 -5.095703864897323017977732270345308256879688446688945192123459736723462255944179e-14
28 7 19 2.006718630033647229697015868829815346104576997288792555975021701842536442426467e-12
28 7 20 3.292124476515869802016582010061216201407257615219827517215008257778133842061343e-13
28 7 21 1.210735596700561917165539943976625077083115228739850603407700860204776749326684e-14
28 7 22 -2.950902377675091353355185276820975538230413374989634517727356678559381246089337e-12
28 7 23 -3.264146858537947052759185395522614429031773515168772900094713847821424229486587e-14
28 7 24 -8.07719660858381079335429013627414198800897844906102845595711049246302011910429e-14
28 7 25 -1.924847173955586126858835104530894347515442043770672507229887954729286130790936e-14
28 7 26 6.918546480026089525721793539437625429477168892781393503917735459428222067898382e-13
28 7 27 -3.589228760852414379576923454932835342736897542226184878302082734532201560317518e-12
28 7 28 3.393862870004971470408589765664213968634235467251902657726664005223111055736161e-12
28 7 29 -1.157458051218893687980378362761389574356612048539800409410598011019750218858977e-12
28 7 30 -1.164280675434619473616138806657824420166163162081857006654092639166031515548836e-12
28 7 31 1.252829218309838844409395302788184917527414214886492166115755285420327018421709e-13
28 7 32 1.339875999111991791595074749363333455402684929831294886978168778268687062909151e-13
28 7 33 -3.2387016849047821064500251683682000777863948647586637873059828091619171561755e-13
28 8 8 6.048884007291953423784011710134069608479160909901708721394070992942974989341828e-13
28 8 9 -1.368711128388547548274480482187547867588327115530923070468412614552203832120949e-12
28 8 10 -8.435338473378611960082091322479502317512837296974750592112299824911689273947761e-13
28 8 11 -2.030775879200784020305339101609074647554094155403228649029740977230003692340275e-15
28 8 12 -1.522174653974863993857587042760413719899624173375317933523854441614641544410409e-13
28 8 13 1.861449698485863064178968931133156590453486286462430775907195513277948412970393e-13
28 8 14 7.435567426523218094002069023573424067923950630852971063142283157878455407937222e-14
28 8 15 5.94311011182082797852397121768494653792884776799449388705722325065318959159219e-13
28 8 16 -5.220869663040262706133993022882312116293365042898005521474310151965322922074153e-13
28 8 17 1.998944537447659864085697059701382315859527408254110505102932362269298738730692e-12
28 8 18 -5.03110904078649359301239716214688634860653261826775284262317020922551291636484e-13
28 8 19 -2.306967192672611811526725322336042981109572583968175525499051247987220923712602e-12
28 8 20 -3.703522560911361212498084609160233873099020249353297443552661581291380571552167e-13
28 8 21 7.91085964907331534835103399627850384565657180761015935935240506185548412315815e-13
28 8 22 2.474110716573447669318446732435650075980909715819752958268439485569928401818174e-12
28 8 23 1.098292975829028942215861486658184936461345653374054287564065282421192749127291e-13
28 8 24 -6.082530892881560391028267057584892968246707894515499518742517068939719535349797e-14
28 8 25 -2.019288070259062142296778862897657819550644725759071203739920531950614012417964e-13
28 8 26 -5.74338769910957268511371169453472584516952218295489874621876829000753052880537e-13
28 8 27 -1.913522907763376609535497640802133272549625338442311657290556917825684394647251e-12
28 8 28 5.922307786623090463462442281893063929916590598939478903896447088979079317097663e-13
28 8 29 3.422186890213422592806672346190150810198896555094530148212009607131946509973504e-13
28 8 30 -6.672916717792681063068477089311432988738322083072813273127855698764046220403586e-13
28 8 31 -1.054155014998356534914759331831922240083015230743501442964908994132279481738247e-13
28 8 32 9.454664586037430446814325929430812863925023966449646509053139691661192537943259e-14
28 8 33 4.050662113915279916009602324589661362722346390244094462655744906806129143446758e-13
28 9 9 7.848840999026273888369780462085288164173266874664141461682616583770687066873002e-13
28 9 10 -1.454238044847589903930066083305597795511632209205768392366657372459036171344167e-12
28 9 11 -1.100091028706206861352176524282524574592482729089625178255338297168782091993043e-15
28 9 12 1.004391056714145990622248799276851150764701629518390562816942281944975641044744e-14
28 9 13 -2.102720393096673561458790504768733763294016602953907017920214775647180631690289e-13
28 9 14 3.155429524495816177386684855971832707003261996846396185609977178969543365062873e-13
28 9 15 5.668171625163653579879724264320627851303298250847040184847621963034198756316764e-13
28 9 16 2.075642294542255649847594739759981942685904147907058362631894246796309625872196e-12
28 9 17 6.388185736217481649901203346280274581746446565055031013756075424037944572757347e-14
28 9 18 -7.228518191559692123773858754620983660687279844196684805409308205184174230644532e-13
28 9 19 -1.398300365261578653435693146261072372317989704008709261323997711378055047665446e-12
28 9 20 2.617848987540579710810930012445991709695796654960936547338755551949042507033217e-13
28 9 21 3.929264965227117825522649888150146156650167145767526708020442278188255603503364e-13
28 9 22 3.119048638272922610545542826781182400785573693355515948578140806241050123982951e-12
28 9 23 -2.729943044247844721570651862105688260583727278338159961905795864776197363670765e-14
28 9 24 -3.445070360893357839505431813481402371424363417329576667772940680233462870125375e-14
28 9 25 4.311494780843017429167283992130539935399621665241950952078805831367558354230859e-14
28 9 26 -5.716561825193734798103645886281462407878964259592884841843626805372301424777618e-13
28 9 27 -4.332604088357529069153365470435907897741944292605701122190047586785599942019022e-12
28 9 28 2.891604672048068434080411085040145339332859867170654909984261515717267562602412e-12
28 9 29 -6.540285955985821033579238974816430269280788568665962143127618004128698937501703e-13
28 9 30 -1.206909161820605703306557079569948577534970847323264796401292285127219024681665e-12
28 9 31 4.967382746343958566146512881187230264325214026106729557827247503625019996114585e-14
28 9 32 1.272388779996927790309919837974217900958135337191196794135714453016196474594607e-13
28 9 33 2.741527079756645084792471609561533551491762073148919002977907198732032255843433e-13
28 10 10 2.115769108422934725741410147505564118921204796822982400171127055911673621045608e-12
28 10 11 2.310085064185268921289268966898187844523148968580398202468363196275439402878252e-16
28 10 12 1.82805526082217179178967198417313513057954741882885096588141296583266492392021e-15
28 10 13 -1.161843067704220343290057700265424577545051209746652703445105722996654715529606e-14
28 10 14 -6.326404853267061177987532675197853851628105783974076605531645264148698347052142e-13
28 10 15 -6.064415320658734677779364424781278666298338463325150290416156082312367813166215e-13
28 10 16 -3.676776581718351634172949334438397256087142862662198890745431608379728046345656e-12
28 10 17 2.031962665741345680223489793757532162178279751503902728022700237928463596180239e-12
28 10 18 -1.661733748542521123910423821672679801739279652446052804135061343735500695077833e-12
28 10 19 -4.904900714165560228214356884688709888935537260196755573799724027305850921419043e-13
28 10 20 5.681229512008080759671271127133411556535545269472473489006683853059298831055825e-13
28 10 21 1.55493921473366607659327919234837710118161614417735943891387483827252873622364e-13
28 10 22 -3.232707690834513959793237667565648313995721359911942725884044861978028646077463e-12
28 10 23 -5.614713784565003581964812278177725801081998976330889357783032798608996918687095e-14
28 10 24 1.865760407165016050086918831675719213675768529440025282981477269903335364784935e-14
28 10 25 7.323148480346622110274663559758121535789561106558584293556461455197792610455203e-14
28 10 26 5.916417784488397176174189761658645170677960257587706803187258192683045189019274e-13
28 10 27 5.248852085950727815124164595508629465634670603737228793223594846137529658916679e-12
28 10 28 -1.985444897977453614536400827202433176526841661985175897317893765253348773184855e-12
28 10 29 7.622542749077408719749305188522638316315236270102753864930841824564146531854765e-14
28 10 30 9.224408522265800165745709843060187693618708125870893013997994975468890044632295e-13
28 10 31 2.254909567482794397944350372714272062914457468463819267720389116554845799002925e-14
28 10 32 -1.50010877341029098307710371539128864172472634362389069167051719627546550523909e-13
28 10 33 -5.47226428857157478711795959731167835136169055648663244067061612299163765642076e-14
28 11 11 1.020126935255516730093052169211496818313270082348566543044059742604323117416901e-14
28 11 12 -5.378905812131781106190813415711757690887229916849452275084756574923393512357007e-14
28 11 13 5.131197431515326593857381475042490886486087281959026929031322602854066199118357e-14
28 11 14 2.850726468083725069499753250486111736884145183349674094029162900912590514756665e-14
28 11 15 -5.924357665250035000346845648944934837165995444255903486335388951260008245312122e-14
28 11 16 4.530752291322819714883515086275125001479155490218659235168495106610005144511708e-13
28 11 17 -1.633350738259668028438869034177286788961379265726773794300811550376824752836138e-12
28 11 18 8.715450961782078528901483810791536507174096186592891127585028536239129150878527e-13
28 11 19 1.877367699365879104454357612780199090214576110963290770058564110213871296845688e-12
28 11 20 -2.132757964215376859563350099472609533330780686131807390726504658796394949746107e-13
28 11 21 -4.429536060516321139893906343449919251995924845360365634799613295194167652383424e-13
28 11 22 -1.024729069011252002780957151576044926343946561962211116843949068421704514906648e-12
28 11 23 9.889677528092364212990822204764855153158834487403547929926904638464827152937001e-15
28 11 24 9.543472928685844616424105791575270899952146023148368224055877293049170310317132e-14
28 11 25 -8.925694350496872611016044877159020547507474721123988772548416251288630378792043e-14
28 11 26 1.758108491462875593298361449194474454568238228122196744252212290893144565288263e-13
28 11 27 1.286740729070614856123001156290144068047594629947032953987253329207687347262951e-12
28 11 28 -7.731523215513539189548925441503414091511826162119307096490630911271086591720223e-13
28 11 29 2.11003905356174448398032278994821268371394422840448635444971005661404281850294e-13
28 11 30 1.335827940267825788188837776711108024875271533465768959483429231272470898504282e-13
28 11 31 -2.215375486727994123816045210654564261839819689165601232232483805144424898688968e-14
28 11 32 4.142021475605795811711989409556379264251488333393067704778291987546215099623712e-16
28 11 33 -1.818573160101481686143986940357423559804017427549737123575258147226822585746864e-13
28 12 12 5.285905142864445885456867700481964713798776353186529538913969365901061805575186e-14
28 12 13 -4.994655519449472494257488683505138087567389997143751702819788867106856830457155e-14
28 12 14 -5.776626115285365917205847096217635040657325267280933091057630200543689063597163e-13
28 12 15 5.735161965148138037723411456643534938508731939753347534034064907722761848467517e-13
28 12 16 -3.496143227777960412040921840414919112168338165729780150801535791773724328023846e-12
28 12 17 8.008137823499373386662531514940359469566563475050369217555197718546671963204249e-13
28 12 18 1.182359784348876459306808138116168340901206328833441246234834963013843846375825e-12
28 12 19 1.10801602576330057807856138330035276285719216231255216406126806022957803144625e-12
28 12 20 -3.696106851830283785203022454880697597699278442561414022036487353096886772090038e-13
28 12 21 -9.943221557021557515711319598835196826684376022072441524727058671373174749037458e-13
28 12 22 -1.091782666330199686900156417784299689438905712669729487710922971113129605547219e-12
28 12 23 -1.962697981763484559124029946717655543287036514116543309294448256566041031592194e-14
28 12 24 2.113882215155971533233991863357811875695112850025397805647486269968628751902325e-13
28 12 25 2.322184485871846877879048640614297711070052885436767960596916650099076005005061e-13
28 12 26 1.897276061773931863692741925622417816071864664339913356282773193168465776546786e-13
28 12 27 5.495950149788505041203253597769516834165753123859788603893887938689243724412208e-12
28 12 28 -4.193020770385773852781896336765267022103329048447228986630457748430207733957709e-12
28 12 29 8.91609770316593944131001287596097440819699365670298464701241491297918021660987e-13
28 12 30 2.245621462246735578282446265830235406970760148681149795855912190199173129600539e-12
28 12 31 -9.041126682638977283949305994057151355146196820773107851166532054785899426989085e-15
28 12 32 -3.491411195875862824845267365760129675176796041848706781320118516526399296946388e-13
28 12 33 -2.232309325043013904554803030191183943115019098192125936704122616362964130052762e-13
28 13 13 6.19877599170357418264973147455997263241428756913363700267500280843069047267131e-14
28 13 14 -1.839365751387990831039830528859173104228775627970818503658544690013187973598668e-13
28 13 15 -7.299041990410188874668280051311562154566955902229970785263737877205445992372242e-14
28 13 16 1.800282163742816510959483881256371087094634017311493626608498763264605404598546e-12
28 13 17 -2.150560192391990673850570846180391225657592109384884593599040001692192238402719e-12
28 13 18 5.729297485293902316221421664250174700409648963590811823014692006875052949192339e-13
28 13 19 1.738213488451696714275190006684155382703008928321163708804456786801728961906371e-12
28 13 20 -1.000655647528549051585587888468436551570044870363979073466654427395348301216458e-13
28 13 21 -1.671486246388058253898869343291404682865770107706858061905366057215089476871359e-13
28 13 22 -7.988780160746838055471036816110855869110548700401546999298235229957108225895651e-13
28 13 23 1.200368040282506651298477471794056641756513955792161687369798443994443460213777e-14
28 13 24 6.768283897683473377621937270825198766522312122386422945905725189986606243936893e-15
28 13 25 -1.083239093745738249102878530658781812954523326567841130491600347268501133272262e-13
28 13 26 1.493435979290490433780050813215584909438277628579096743005675880726317213581094e-13
28 13 27 -3.620795408840024713314422003978464993324598173268521413194776867237957139943935e-13
28 13 28 5.090666592541423505661139272384621029396603896488459802446310080950964065211752e-13
28 13 29 -6.757141282927216943532512707616716025312911729238252009490626787670945400196285e-14
28 13 30 -5.643546622455694959152344497885788994009958787846400333173878300820054282632067e-13
28 13 31 -5.365255124448332871272938056183386120397696942203462249822733204248382815081217e-15
28 13 32 6.984445538008516082577512341687867149814230343008485847101470157342580952318347e-14
28 13 33 1.78214805201783292894082959548770321140510725854573228454216180789912231876866e-13
28 14 14 4.854042460374005594254944938673664010496533927793047267412039838539903757368509e-13
28 14 15 -6.914442368913076870741708969301472581682188810613471018211742979954662233726798e-13
28 14 16 1.074189250884767815299141919952143275776188586455085300923819473421363816020593e-12
28 14 17 -3.912566150213758993962841664285090491570230285338984238734778132224349022288535e-13
28 14 18 9.959436945720777570042099374131577988073738891116894264932696478983225543197068e-15
28 14 19 -1.529074384354300410626254838369793030431541374868767538493710871156163402152984e-13
28 14 20 -2.369131265812439723129874791481329442439023528198026021015308962069031979378592e-14
28 14 21 1.30483263661928125515212224272549622024204335560118425454859333046014086219949e-13
28 14 22 2.621909950471389245704963015201438340787464430865399378885098608244731089334498e-13
28 14 23 1.296422789682615386896590937256368223410543398764424245952021199823357670427147e-14
28 14 24 -1.050727802765839839373844074984835439781000946308446346728948836203814111040192e-13
28 14 25 -2.029875480427849549394485971909381703498503234614086194124532520538940206825515e-14
28 14 26 2.926128206688484692504083291611160606884111034903689636993765329102677840224329e-13
28 14 27 -1.506614703539844004778131630871923607880874848639353558884786911491279323612441e-12
28 14 28 9.078470924903704275677918705457565940932233413249988231854500274185206887550727e-13
28 14 29 -1.383203629609194321236429588867146493158780185184728714722170594382557818495088e-13
28 14 30 -4.257638213732141408603810125295297395119994159601494754040472745445366141172627e-13
28 14 31 -4.030139496895614429005746060423845313498702790555589258224730863714348083092686e-15
28 14 32 1.285998519072672554060064321280118235671233861022883848456826658698827228717477e-13
28 14 33 -6.670865717052633894354525657136192476597274189059779967408025611952811384178576e-13
28 15 15 4.317176660598618781500798377180937678256295523068491051637928058112581760062139e-13
28 15 16 -6.932097945236800068389418017676335922625816338337246654048491165481748563581073e-13
28 15 17 1.543994970621716566364679131783119483311071776509449198689361411896822324467797e-12
28 15 18 -1.283777912695229012431923725449476010231686812336032640900830847667368122757192e-12
28 15 19 -1.633960332878091516145240096934123045708064181104321105600687994407413011086378e-12
28 15 20 4.121726355837806504605709347309441183790293416252068625002881659325274636356373e-13
28 15 21 5.98556787574318908156619612737892851658916092019414203396108345693387944478451e-13
28 15 22 8.606519072209563927694736903218332691982935807185662864946126857263769915677417e-13
28 15 23 -2.99841806426443666723995411254997001935180423740300035057299285638721371133932e-14
28 15 24 -1.185516148755347887701351662811762634089788796531312981220185023977153386201121e-13
28 15 25 -3.905753879299401662632116809477500704814206076187021184699696696485827556533083e-14
28 15 26 -5.02724353241822970251613198883339749294532173620229159133515164493173320312775e-13
28 15 27 -7.221651386002464439972098306622126912926196453514123329850762670417422127644513e-13
28 15 28 9.44918948315526683006247127077127920868532085216879129552841261095886646725161e-13
28 15 29 -3.624951318884401681831504658597892858679378041515302861301945072237514667900138e-13
28 15 30 -4.675433310453996926504828922705574581950223008380164187802220919858675161680743e-13
28 15 31 2.889580058111549852639205537097455697038138553072724029213904157844684780055694e-14
28 15 32 9.22643610586825704315505230682396178337531219762958210893022183559106039955866e-14
28 15 33 6.009464595217227095127038566271775120774465181338976593391570439265108170609393e-13
28 16 16 7.904523650652341696294324012411322433712700509029755034862507534740669028387647e-12
28 16 17 -7.118423888885858327564094560258182375557624454804978783465560087391754344249469e-12
28 16 18 1.45530092306314516331395319527307554796652332873315535472660110245654372922596e-12
28 16 19 4.525281461291170078520547123531774051632815151916279093819322145791847298192878e-12
28 16 20 -6.518685351067004246664129862340571321426705942164481223614525708284922901898687e-14
28 16 21 -3.363056360849950085795131925872989381367792510361371612668858554992935890073855e-13
28 16 22 -1.757680922088362691630331220005646242782846194628531732042612220534677353926209e-12
28 16 23 1.03013430162068526620122458513868490472024688479557436104412832531440920908916e-14
28 16 24 -4.492519908211351576440346189065209402993803720451303132331317316659597986387743e-14
28 16 25 -6.373453549988038978780346856720909482410855566895335951600785665736221139481264e-14
28 16 26 -2.959507435208716694878532217742161593090333830803288351836773066477133802847412e-14
28 16 27 -2.65272348848142020264368644877115687139783751625778960981836190717394196082004e-12
28 16 28 2.58321310309697340648539585072807890387692857794169739491235550941468970920722e-12
28 16 29 -5.876911029152626423829526510721173689799442627071713773912430349154424455988008e-13
28 16 30 -1.822152664947025882878377853810650702161324554480862655332343196603528794884067e-12
28 16 31 2.305943891736991417527636145245635083382639682566978449823233277365362346153799e-14
28 16 32 2.35459801924595282808049129097846492423520741044257744388555176347846630297077e-13
28 16 33 6.661290409543281434455559125489412189432749265097474059018366105552960504041342e-13
28 17 17 4.864416719723048498848941645504576918188924437524475519373117906829079293691971e-12
28 17 18 -3.705678571577967615915033139809077085281849154131706874239274379902065975382016e-12
28 17 19 -6.768639548255430801274229058031580825439106223636801072012604345208600080924919e-12
28 17 20 9.25571776705294464820635713325822655890160481763398310201134501284095962388608e-13
28 17 21 2.319865388845559428941241829073978541751391854343890779741191788384436594355075e-12
28 17 22 4.271781627118824751954473488385210758206810616646093573438398075101021403217062e-12
28 17 23 -6.728707824472065182542342505236144387075333527715721941202675329417396644523883e-14
28 17 24 -2.33204452909227008207719419502967479113502739482797155765956497769542642302251e-13
28 17 25 -3.044764412033252648850041957550944630374437997820941724382099673525062323448277e-13
28 17 26 -6.677229940108907917507511483349934868514814535407417446480796699323290204832415e-13
28 17 27 -7.76793540274085429591593698887439657464255889678471007443154935363308042973083e-12
28 17 28 5.70611440506313816197454212304172322169684840218317488257843537241403615037233e-12
28 17 29 -1.37256180900860129659215339549079849886463714785087748661381472340187177406219e-12
28 17 30 -2.535178420673714340788631555489519662482246496388952722682936813901548869946018e-12
28 17 31 9.917537055564368315499717836059907750896145315405294462785126662684159510470815e-14
28 17 32 2.701892983148886941356228137591596122075160619169963558206294160469423991563254e-13
28 17 33 6.967558624153722717738123969610310667818693856668625531151836656463953012163275e-13
28 18 18 1.942049121854293704835616307791414648240266043985220914783299520278267054718219e-12
28 18 19 9.937346945853527468187869276321587248255459759248079363578082258504766714149326e-14
28 18 20 -7.65662661305940620317497524684101375365689892983550265011132872482607902059506e-13
28 18 21 -1.153761542368104205047182229799744035713617836940293220630378593043576143505871e-12
28 18 22 -1.671450029088236311342647217064376077098666144148515954181991669785225508727952e-13
28 18 23 7.257795927775346342992725980756145287698109006938854297534285760501848756992322e-14
28 18 24 2.085651119239874885926707680054143117678485000753325933634229407740592785259516e-13
28 18 25 2.995318493907107631524234544326172895973164481835950605253949395214551993903108e-13
28 18 26 2.909537793375689960919199229561295145235653307232157406430567090277480332296853e-13
28 18 27 1.989364552610955203601448807278666331773005117761260294878335961393515614931457e-12
28 18 28 -3.197900457975674055031881997742204541983769894164745747016057417300877731680135e-12
28 18 29 9.928626879120069677663109462652839171572875344468363966508024070314765225811536e-13
28 18 30 2.648294674726472509842290030629543869787137572038738372464659557680648492797676e-12
28 18 31 -8.26014989664430525799619027354422042025859231911789257062463270850137047476176e-14
28 18 32 -3.789199235873310241786213150909282611466293654709124598949223256753332043941954e-13
28 18 33 -8.41602165065287699333961760368315700415425241145772793985242660526783897641803e-13
28 19 19 5.591222027304578546521270716744263302961358932328551419746905646078200740632143e-13
28 19 20 1.779170965167324806077774908529736245497532598667817371285959076333737104014241e-14
28 19 21 -3.008095771461240424594280852925260605967802384031758208422982848141099963463602e-13
28 19 22 -9.762511695227526377847767115371723815268908570612382181533679169956734255042061e-13
28 19 23 1.891474702798140529068264309572164606415607576571460006722008034751654078335571e-15
28 19 24 2.203785058649453266792458251218205433990870050805901540249825501293287653247303e-14
28 19 25 8.447954595864397945965513759770828471638425656210510940125075218722354059660929e-14
28 19 26 1.84696141950430542010794931580237455050366909865332545018729974688688483546893e-13
28 19 27 -2.110593498033097098398317229751033262956222409632919874992110003280704608893966e-13
28 19 28 -8.595993742533585806234403300344349093439488941596346458707583153655647463731644e-14
28 19 29 4.845205047474989269348730407632729521145749210222569422980075870772031891035367e-14
28 19 30 2.401778153172872851818546790672243888978124955663921172839863383583749586535441e-13
28 19 31 -9.535765826860107894308161329694157398400405525793917799087029137772960414211579e-15
28 19 32 -3.524192104424759367909727663016487489514842542266297231388549249912474817979489e-14
28 19 33 -7.973592492460055975726382148314529626756760783619124143764869412127975500833696e-14
28 20 20 2.697617172189173321680769943211551238119101171293320392677951395384449912495798e-13
28 20 21 -2.034023529874806119965976083324961378640113949602779129456728685379019826233179e-13
28 20 22 -5.87742951924419676833264207048309538778667966101795878962375013354669089213074e-14
28 20 23 -7.346617447848718253657513926871858619144120028699825991890498493717814127748959e-14
28 20 24 6.517501585610703268248939336836707889196012145231093332538097895685725185005048e-15
28 20 25 5.579233945730936419289800539881824782028490602377019221521724486276732122846955e-14
28 20 26 1.324250251561527717061239379234897372591130014702859694009104345401456344457018e-13
28 20 27 2.407536875645410577623805536194121405581678294818716519700336392179880168621656e-12
28 20 28 -1.533796369556391037391667966943372076204092061186592568932957876904153313290048e-12
28 20 29 6.390756056520416835208203936618784799667251748986283786974170449184533517363359e-15
28 20 30 9.662819184798507036207028473859171915813587776418291839735257919428847837146665e-13
28 20 31 6.151221714669967735684595177276200248752360976923806503296559342641229672749753e-14
28 20 32 -7.665589991200147200993569076277232989920565951390412329648735390354030260928184e-14
28 20 33 -4.332616047265194205951094323288262908707399128594087955371635069510294037372289e-13
28 21 21 1.994562409020361144716353534565426020617994605122689959156134617680733615185227e-13
28 21 22 6.280194757765677079495099129235806823282348635100243654709261601902211919126577e-14
28 21 23 2.795350009516035314236521812771436576288191371404102438124314399118001251423443e-16
28 21 24 -5.039815751664660364429123138160225938929951271011895872835229644784625386871514e-14
28 21 25 -7.569450553444558948064914339853483785138254935494214784883185914495117717180944e-14
28 21 26 -1.273621389753415946907199154453580557050634795132073686863888630957346955751239e-13
28 21 27 -1.560636800832639243388278791660525098153087941535370956639103767366367027359689e-12
28 21 28 9.982229316456651195280199211657323894459091462308327160240667722411819944205317e-13
28 21 29 -1.898448274669442037813017932476830593987313555623458709742804845275503151724979e-13
28 21 30 -7.498408648369901283616779167183239742290613459112469392821288190513574217885575e-13
28 21 31 9.792602055964488162159567049792881252027302540536361184159510346321664991572197e-15
28 21 32 1.151811878576187137132951161273474716260662664191992670934841904453085310483833e-13
28 21 33 3.666362425453605841659430628263871386215280299714817865386692235656684367122298e-13
28 22 22 2.951651105822587437904819178973251992100607681171328237597591365240506161099895e-13
28 22 23 -6.196775917316077125127357120318071435298126733653912855297090913059652229746778e-16
28 22 24 9.073437750784799633003781556854173009310924636888002887507353319068288516907491e-15
28 22 25 7.518002280845101161550860681601434212298559022277278339458362012174018068828534e-15
28 22 26 -1.315490989450529694758319660277472051194632660325042217306098826065816216767988e-13
28 22 27 -5.816044405190395643440516713243348311392807322663549241591910489670559972159723e-14
28 22 28 7.678271960461534089442244239302830309428358250318118020922243056251391937100551e-14
28 22 29 -8.906677553341194041856316463537174593055677272833151614304796477235544020108299e-15
28 22 30 -1.210843885052302178803395296648968925362225302575579781063051905617125863571505e-13
28 22 31 -8.933620505851234799042290466464935511692402861556678190177462765013243274539955e-16
28 22 32 7.562604816257905234287198526257351728936264887249969006130883922632500118104363e-15
28 22 33 2.010110957704332669186271072039173084787920298368402844609146174162747196298196e-13
28 23 23 2.190106406243261386491260560111901774951800406967760542594226344121039982837537e-14
28 23 24 -4.345504153706368380740485715414464606998970647329931596226701219466480398362191e-14
28 23 25 3.862942203088640228956650035395495909777699175954557451039977159188965238861653e-14
28 23 26 -4.92285733882298067569957876230235423519819400956527631006186529866766715796787e-14
28 23 27 2.309542909815707094130160997635387033083667585950602054984411291208619761411775e-13
28 23 28 -1.844088037968312301443405548718696987063344087806258760157096903212205776657974e-13
28 23 29 4.289041900771498594654312966644964237700492747499503058633405666785119722205017e-14
28 23 30 1.041505447939102056630483075060287850498937593158054273773719215531481182490482e-13
28 23 31 -2.412817240956788099949278051866189343225402674558393473437975353019845463464457e-14
28 23 32 9.93088077736931151199619518089881164238283550584664938521632659524579733556034e-15
28 23 33 1.108473344950503550321347000332183749013017099569161856942443438028308477210838e-13
28 24 24 3.630547797979954664877013553073892643627954831379612157800964577427714573699876e-14
28 24 25 1.401123218811387289684360335085914570953164926051162562611410913347802485940604e-16
28 24 26 -3.287283076966099213990272715029887227682338092503310803085023022757889166204374e-14
28 24 27 1.581967547274189943187337397375803042628423528190387445266934382761497651232635e-13
28 24 28 -1.039873333917190999318656105042098504750421590500289133676901869008241018734766e-13
28 24 29 2.274687493018847935778149873432434717743489420866400933963642134122491850222145e-14
28 24 30 3.942443161220798545550470883985734191746411253047921303000338509816142350151515e-14
28 24 31 -1.728734719859286533763523573507721209111582351533672549333701918413384514016466e-15
28 24 32 -4.045738217011994298240186033720028299444337155308849089497436384187738330625812e-14
28 24 33 7.82061028368511373326121110042870338253941517892076110025770838538487691334664e-14
28 25 25 3.099046074276759515837491530695739209929827509622805818855576954754599016438124e-14
28 25 26 -5.209297665786098932859039939777450488195924267602795654451567071970385502477779e-14
28 25 27 -8.339406118203545437210263065415650197329506073199164767657447626742270297012263e-13
28 25 28 5.773033070305014905486622351091095023371307978158837848739480124382885783768868e-13
28 25 29 -1.309325667147337548951038087236813898857546253408752772672753067876539921320091e-13
28 25 30 -2.395560948920258695017481478063037472418214655286302167355874536344917266487023e-13
28 25 31 1.085888379852743016684870619825555339741974715019601225947911725568452499257163e-14
28 25 32 1.050222097423976570494269689804458815326521411953944717811354038608394859222238e-14
28 25 33 1.798151716790118876962216950124207875976381017673948971766106055670786284382868e-13
28 26 26 6.893295041335674600955801325907514254848429663778225612937466400496857055085875e-14
28 26 27 -4.407048044190826135151732290525844562114021374813195124747201032941813948460094e-13
28 26 28 2.945399514848327837387270239978277454692223224762392348327827466888813148398744e-13
28 26 29 -6.458632164565538272351506540779305943889497713526175047852907873127384652328636e-14
28 26 30 -1.180644979545007116047395381251529200476943581998689711709382194746383349062364e-13
28 26 31 4.699623933764035754871796545818359518680769214323395363164687355628571500002834e-15
28 26 32 1.2613714926786947722505030068878068595872773654365105048432879292440506732811e-14
28 26 33 -1.425358791552967661867072543035106891856023396920000272840031019825998753077111e-13
28 27 27 1.240549102624631247872478594365234831369253166858049656593595117416624658511095e-12
28 27 28 -9.100829741331159475700600445294121614082231166849139771072647117849754683966622e-13
28 27 29 2.183903986982487550235102928292050605696516511364736248897172883179611557685134e-13
28 27 30 4.110620286096817816712606319034972790161269568147010361348655508565120819696523e-13
28 27 31 -1.664566225387194702950176144599149026785209976550297426046359046948893424745505e-14
28 27 32 -4.654794527396457422715188371617777022050275104034261596549829466057475520102458e-14
28 27 33 -8.043967100548957622084992709894814799791593911656632477689517301309081211619773e-14
28 28 28 9.885010536365616223250399194729130646471623470610513764202350092648916708294212e-14
28 28 29 -3.876116099313467517054320760762448767258954722818593579544733316384489293030059e-14
28 28 30 -1.239186714144366767093482866886826534025052277495930974322675504671133233011969e-13
28 28 31 3.628041132881523378965259392828235762146279575343181093868544160921678923597575e-15
28 28 32 1.99166909114030552489083770647480815096028947232801011460398564356651976126968e-14
28 28 33 5.396233692192601511311940942096616268693452015305488195807711279084007690440788e-14
28 29 29 1.939992906309729865165465499493980383393337496720660167379559516462922259751287e-14
28 29 30 -3.858786081940028728511362393083649757075917300678110859444701522765306067563274e-14
28 29 31 -5.08732947445314207041523739628040979157751786106828268073722505199557590692165e-15
28 29 32 5.081893336738619634325826656909459034905803168870280290755287258581877327380632e-15
28 29 33 3.141681514245372715184020847730602341694249288887617761303607500879475235467709e-14
28 30 30 2.076883713272408325029736983567753884803175919289131011710746619801930542410138e-14
28 30 31 -5.092275911762420231459938020092337322675748724955991503926204486690349971024285e-17
28 30 32 -4.993207650477253360098354637405568167895482829397904929195177225779654430546836e-15
28 30 33 -1.872411139945244105411338205625891062336017791880384152009777315015328219199465e-14
28 31 31 6.237729302428915675361186054239868374246642793662775625876164659582418400696539e-16
28 31 32 -2.781159914212153788808199182724360523177708347886120593050817030673768084154005e-15
28 31 33 1.219609957115104125054074664104518027010842861750752796796374628401939936728111e-14
28 32 32 1.181588296018483472150423438534072950937060526380095212822086344025823899900957e-15
28 32 33 -3.594399176124406473865863058325296010212172433069172472363030629184294442141398e-14
28 33 33 1.349844780385528055353481650244250449805932316296078846708240946868605188335364e-16
29 0 0 9.356073973623743485798543232910924083758864620171394449908724974585325671772024
29 0 1 -12.67480942889078870107860338404489752961928280540346869682699601280000656140911
29 0 2 1.971406269822540180630663942828150561432008669906576721919928243526394480602689
29 0 3 9.559064767813985689962352123816021925756357399760798028789951052921701141552024
29 0 4 2.408533930598525403190192352654662934894525251366320276755605944868544609944831
29 0 5 5.331879899291904860109654617343579598673216442024750827452257351364769739427038
29 0 6 9.850691940074164039421261294951541455853367625642446276477954209737525465264321
29 0 7 -1.120597338131314925734468490165286104874209069453727636166725321338050137845036
29 0 8 -2.772794432967502427949144292144546522411838552474367963339777295235656248474608
29 0 9 -10.38072367203689329113011642518998074183298794427088432000993400694114555709713
29 0 10 -18.37161422502115390891869499606390117037634547214631709564833888641534791379301
29 0 11 0.1828693436237329765965002237553516907457653292926485479669329980436276771770494
29 0 12 0.3002396128665009499564991046906206984950915107750236866859159468338001613989108
29 0 13 2.388871387572542896938976153412832514852510025691065749927216340058300265852935
29 0 14 3.113521836704671390313135008844812558098945746475101679810479854627398952789957
29 0 15 12.73049100705782312130658757258496589613060338415725240752782766852994128234604
29 0 16 -0.01062165940630289267157825024301682974837066000187476523362318253460256980872301
29 0 17 -0.02268696606373907499158218230741284599535060306898757585887090180259862446692308
29 0 18 -0.05721190686947846554309938567502235071530837834546974243937473450010175007143553
29 0 19 -0.319380540838468876952109427578080748568455273460589729511804141960141552048037
29 0 20 0.07988145755131335131722492371318039257247262663413059919754652853724488287837406
29 0 21 -1.42011188318243994705322256964489231264360580261398295176592181582247024179812
29 0 22 -3.365337745402003693305997618309824621731593673366773834891359847876769595697229
29 0 23 -3.635327949102318600375697353496288380920207075602265107259021943346350359775981
29 0 24 13.36464291576805678191146536045059401466832496791995011813612238984303717551099
29 0 25 -15.57271914860188246007658640769963108882238117952803739928841742477934807043806
29 0 26 -30.70002244700910445639377654270586011034359385194923174148511078152843260722961
29 0 27 4.343078038248641747522083182821055703733537407851774388465146194707411908252577
29 0 28 20.53105992459855522561630277940579410817926107495117328175695349113402963663044
29 0 29 45.85829272593489326235125148951437927947559106338188236947946321956908659605455
29 0 30 -0.425166397578686870363917955086458654793192756726393981115597295682328877386836
29 0 31 -3.452554010472347903769555461454841210719960576844125778504009143274831548525674
29 0 32 -6.818062635231060115610532722247865584812989808471808366651370917694291791344019
29 0 33 -18.55785625274346330086533574472548047933970723813775040766533366744377232652978
29 0 34 0.04511511220292344678647503147906136456224787546337649920501960473190282729488546
29 0 35 0.05333543797048887204729210016743216740624964706918745783726897751504682326602443
29 0 36 0.4860149645370510990893926835711910149412508797451628416870609113379866823800901
29 0 37 1.767159724796418415129370004035130638031700525784275014392240418788983195731432
29 0 38 3.462856226737010834003086738444228012507383322990599814219457928733803792903032
29 0 39 -7.827780091631537890040616702065552315351303725456700952725866799893365468140446
29 0 40 13.24501073298222466008235863312558032606865767149806352554854129509678385105756
29 0 41 -4.023410563265628882363213899027541688556827563695364358688913105363901307599696
29 0 42 -15.4580596029212794804435127517762455549121290832291246310087569028415389167558
29 0 43 0.4179373759522324940815738828819007252163697133796482022144527329753735164162305
29 0 44 3.078141099761123571900206671834857218984285681922791202007760290339935697228741
29 0 45 12.99798836740672387746968691889653208295873805733815556813773831596057318684777
29 0 46 -0.04548082193939430829203891951319121624771358614317205524234257363172567679198692
29 0 47 -0.03978583756290787595777820465392168182363533050111816035073238600106032722914348
29 0 48 -0.3513130818210039053477080747927516796420850691717654640339037226225050105148768
29 0 49 -1.689817263462292024328447118572410084849878085225824369322794304233620243774259
29 1 1 2.188840784831125042820075030089460883408964467243143455400270005272383480266452
29 1 2 -4.644865034235701315095150350056873507356578465117397409973706375149085849688283
29 1 3 13.35340389389806907198367823211585229528061979555906473909848152208661176989977
29 1 4 3.446590886932823910794896864387049036895199213994731815996545229551374599272491
29 1 5 -16.24486337208504220330140360044483384495815188061698239719930433370818264339874
29 1 6 -62.13298691650038915154044208469062092193098982499527744768606050233698200132969
29 1 7 -1.111510030600358056388513213441158775352144392402629390324394372796408952474296
29 1 8 2.897401130310814270372842307507191580900967306818676394454524034574034613402407
29 1 9 20.23463042140112713694691947260210361754649096890539859527608221830179026269334
29 1 10 47.67875688864276905886107624249202313338249447692534418752747992307410194625271
29 1 11 0.1524980917329104866837871115924999908687782411413340063139911108521988557225983
29 1 12 0.3495045188135771597091673121152216136772248535700624238076916939124710520313221
29 1 13 -4.34072074254658880347372196922513221311976375028761802428075555160525334374528
29 1 14 -8.376058950939227459962009708400163436596875931256333082019311219870392896653372
29 1 15 -25.13694336102713600828392045518820845306758364021027005124534543827876303554854
29 1 16 -0.007393811786778498875205935973585344568504398631214602936900138605688450423595987
29 1 17 -0.04691598827102316301358437062014710959107430246656911212813688255644563370082784
29 1 18 0.09110740204419968870195348962083226903412036738478827315897155499198727992604658
29 1 19 0.6891914159764818262415211528185015415553260322428446670418243113425043246195405
29 1 20 0.1128388244201907996652959723523089104704570935098317157769000544032049129232409
29 1 21 2.71374583508743512930324414832847431972382320790887092853405092081768092379852
29 1 22 5.575201932700546950252248465461999607101138919267419024773004750064819079049965
29 1 23 -6.971524832676620918952133028605977244952851254719765648410919679399124660772455
29 1 24 -12.7004575308414392774147686080577877993092344505020334539006286384028911809182
29 1 25 19.54100981651940778953914895705064049425684679410892214757049920970659897528277
29 1 26 40.47924969933415098901626958841125747353475814731841855143396126211645840234946
29 1 27 -4.844450964417699479154900535292470821810734225472914228555914105772509811345082
29 1 28 -28.23539793269836336127103671516686151655276773423476427910994977980299720280067
29 1 29 -66.1451566730335102046375639673992180350807457576244550896581925296339720489385
29 1 30 0.1157128120734830829718356340114616283534044746969115587117681012514936640774891
29 1 31 5.033590575938181033643801921057544305443907330147349713199087545867307143475171
29 1 32 10.08185099215131927968602204731497277197853057613991469654727910234827385492716
29 1 33 26.01011893570524702509668928919616619525046237070217345733994407322852308984811
29 1 34 0.01266421221358643088046385921131577016268978965308874863046698618179109547913654
29 1 35 -0.1389346357327832926452831447403194810810298851068705823911375492894191742640625
29 1 36 -0.8514068664437932997976708395676795607122770533367481439052632682363786042968465
29 1 37 -2.402508400220753867069391702836181237217343811625362135852391934475052694930104
29 1 38 -4.619791957193927453548957842765818468820660761824766108132246844840134569971345
29 1 39 24.82890178110117422871825909009222403033170556977584203236867136632311052863355
29 1 40 -26.10112481919034636943022390859451883336871665997492828715829870334568469315416
29 1 41 6.292889387212704696552282879387786926681110722023309970271302685082599639161899
29 1 42 25.86623358180032342136518737039493573898104320373783831399717832708937820035168
29 1 43 -0.2401279236204735749011940952284472696825850744211087659598149225398680975304796
29 1 44 -5.356270955948880058493116326200835807124244420117799444676912847386290391889642
29 1 45 -18.19267219992622197516748461551833558541260426154633997429058482739258521205677
29 1 46 -0.0097034812134323867074008916229195896437867057038727337133520169176294317132948
29 1 47 0.1800690370807958121485781096271589971217600850738732617338581380657547028854652
29 1 48 0.6950084026668584128342538004143653405572219963303484696274951537959176004267508
29 1 49 2.197681697900085509144561851292575556065557971753578504218919425979211490644047
29 2 2 2.634994822274142939339137704722738433198390002309857758013360546854188783774549
29 2 3 -5.442866833421380647868867767319641788308274219939055512431516181415088687213541
29 2 4 -4.518019494336419131537988779629190099968421189780415900900739937955968905014425
29 2 5 2.578986048810036502189413891550503842959609133359072492225762155105624284672651
29 2 6 30.12043634187610054263084410425385373325641450659020364873283767834789082314492
29 2 7 2.238597999953408727811440803482376228039638748040838264811453025081120681014168
29 2 8 0.2390560421768714219313532326609775859518591935868350617946231583414502008767978
29 2 9 -0.02068420763770861773964399212343154057995307152130348237821636512333088304294434
29 2 10 -16.97661104475825892053569632444162336147992077800827941424249612235454786046092
29 2 11 -0.4137208914034716622027978276621142152141076780206555789651491461724844961032796
29 2 12 -0.412434173892000348365675046910077106765831301000847620047531488210295886106863
29 2 13 -0.03665402327615141907652188949453945342973298810331710502436635911994831738838976
29 2 14 3.99523410213448733948136121784115736301744734844535117475274031498168569222321
29 2 15 5.775046341461343775076079667140042325923982072228712354262535255570038940758258
29 2 16 0.0249222885314299288460888419646885756531539057260432533220960691689433970376033
29 2 17 0.05095362677412509561077982053016998794522102482003566615220302484103472881512079
29 2 18 0.05027207565564812568724443358523214975023220523287559863911885755911954726648303
29 2 19 -0.1401834456740394690368769078442380638379739158793835010317999136626714205785056
29 2 20 -0.1856703741821879700059362334015684251556466411084477497385883528231271693874158
29 2 21 -0.5960740260912421837259494885482215541121750300640408053537281002317404964407149
29 2 22 -1.545196133798109106251910702224382633745223267841985211875912823538272530420581
29 2 23 -2.907082694888976085486304588128837591341632149567732178160237931205230449155536
29 2 24 7.389720823947194078418664261138131721107985090483338164711091516854248857639709
29 2 25 -4.008295585778559596471506645446980060467350627728692011559974360196001263272327
29 2 26 -9.584352392644288663682564876532592879833595343302529187264913316886965733001314
29 2 27 1.660476862426933719442014259020293723529509418723100432086053673496780018424046
29 2 28 2.974463927082307336271181450340836691276347482470330604827074598720247040702539
29 2 29 7.543830494740325743612908008527960983611592668212277579431060084646380972079567
29 2 30 -0.3114251159721206300423274354083741536390844590622433670599638265648693165362151
29 2 31 -0.6617351882282974022831130258793307875908584987701887193371282339698457928860556
29 2 32 -0.8663793126512337093104549589279946842561767322500858479875440449090730576635084
29 2 33 -2.155734922491874804266323216836765799583869154973628677612199520620142550113057
29 2 34 0.001828436058042073415643583306643000123407837282114996055148719497980206082564282
29 2 35 0.09546613337684507612294497172581895342997003643347966960250431446811843524005863
29 2 36 0.1688085270014887162718040762265694705229814269226368486486822067951143245049735
29 2 37 -0.1926348863839795187042752809986836056906697095195125684823723960153980490181798
29 2 38 0.5529656376062763511915435799666914668145079344892288970562339222827170720000199
29 2 39 -3.76725797214263558003274249655781079872308257993660511224821139115483940256799
29 2 40 3.78452917384176436793448682873455337955781799289391306894643744239798495616269
29 2 41 -2.290488770319194945401187700774693435735956878046499171008316782802231868494833
29 2 42 -1.658747729843485884778608315426265526288970894076480292603953112508692972753321
29 2 43 0.4798492973611611348186922086091645575153652941024038903618476245880454691376109
29 2 44 0.766625221755358692637806309511745540556902891396663961836053400654310990256171
29 2 45 0.830673777976498509952720749985717103022506949564137676399877841605070754441818
29 2 46 -0.01333803035619655930332345738976499432137763747342953679705241521160258656899586
29 2 47 -0.1256878283217206104926840696395763400747544794507149219144035512547145228905784
29 2 48 -0.1811567480742458218192537916568139440375552020158493091774293648913560597623185
29 2 49 0.02156691750002325738860123269621448942785707940376739977026921251706533815207812
29 3 3 14.2684167385747394099885406210905604212379242704920327884896584850506511739447
29 3 4 -1.239544718105281044775766534191366258236644162951640968282453434734410385310779
29 3 5 -17.84701937138071624349414025682653948288225572501454363975431894650413156187247
29 3 6 -57.49005719900507142310904741634488481957343693735960461362124571935063708752853
29 3 7 0.8766987558105938037207675551149579686932867337051570890947148185370948343035395
29 3 8 3.916284762447594244835113825155502618117141851015389544161154590481651559085392
29 3 9 22.05878398851652935532399487971336538330813625909801764732687312199581625792611
29 3 10 44.72277544661902305742711764233475122399536556731117323262801828459433633204159
29 3 11 -0.2001650630176616850242542248303471804872066132259635449587471128460100975895863
29 3 12 -0.01750728086029540342179484829808394550358925278565302378681925619313358846251171
29 3 13 -4.563672570842207337686407940790936163174651139590651312722963931507343965637469
29 3 14 -6.320121152010047754502453684588249238260212276324209483318124268408918139298976
29 3 15 -26.23835147598324471487666700512053309052514999530361129157681130894002847602326
29 3 16 0.01448393765099185859615199766388295511456007746545404461791168688309184716429703
29 3 17 0.002415225278853123660342465588778145410169547284605266602303030746003127091369753
29 3 18 0.07551868403163686651376893932728959985231864598109311517286501940487045383146343
29 3 19 0.6404778901143077630925317488441981578193117219082876696995388256146044911246782
29 3 20 -0.1591481227818981536541385406817020907941543462126126975843755463929105386605166
29 3 21 2.803561364524405058279068342773369640560956209288332954307123195401643854337974
29 3 22 6.203436576150799097347416281628105083112401339331720115265335012561716166900183
29 3 23 -1.831804803547447402978856929917002791789748173330425181253659675951853996435135
29 3 24 -12.2774858641970554049576158348573834670738650381740722585310134210066345935622
29 3 25 28.32937216671435453947832282305704792579723403420707569982819896813153586537778
29 3 26 38.56733614497364899187167751278270731434648502569038753582797820945045740531112
29 3 27 -9.407742815648408764488490530962206343215215423260878650687915640806521016842359
29 3 28 -34.76812313465836818588684886071170977227003737288139443957248816488450718264787
29 3 29 -65.4388491842675171948281703416904776274504780339114531904752915400992521606113
29 3 30 0.963379461813454238986087437312360209585040332772606655063340575118203087320296
29 3 31 6.778035866268482243058875579267646623234184344819764006335115930448562565860916
29 3 32 12.42971377611192864188897839968993245322749715085843518109553368766734479252091
29 3 33 31.38723092512029717962951876912812833226718485118491181947256762650959957650812
29 3 34 -0.0840838853787863370774976370312202163457319409893948168462878781752589963415478
29 3 35 -0.147004763276824836344512600831891652896083546293504017000921289453789271553661
29 3 36 -0.9798151105787559254844906286051202636449505272524637955619492045449773858920487
29 3 37 -3.433137430319753881658435989760697103918363133219587010150386527873415447601155
29 3 38 -6.041062203406127241455691926308231660880820808233265568483647976425352663376337
29 3 39 14.76982751965602251338319854573360086705565345939512488682910710310343554045625
29 3 40 -27.51637452395796921024805514303440703465645966885633773618640195303036963437916
29 3 41 8.261445938424555889509304356333395069065919930799046572301593882055853646931653
29 3 42 34.12582636818232265812251541139283889032011556809566335841809903169039172408894
29 3 43 -0.6774496087985655429427366307243180114530997157502338599719174912364383732468441
29 3 44 -7.242529184866066857615313997144724118494918091931293596513626062656432751479175
29 3 45 -28.67407816211901282614958981280988534742520217368643210071161609791099944492847
29 3 46 0.06338198565588811905754190741906328242057734074808247179289100607976035059784984
29 3 47 0.1666139339559429368171230181521188972532937415567392129125364313937436606818268
29 3 48 0.8719460912506450199322042151217161561791839273968700912539833957714107821434348
29 3 49 3.75614067582579485802852060274186617156955709572445935777111086312734310372121
29 4 4 1.745817418870132337800340795560848856474558824210203423390946399499428605501137e-11
29 4 5 8.415598722164912659926808937639261889098613010246925651866554276306324637285807e-12
29 4 6 4.953676222506597706153273292288601431564099301116945916477971501524959900935443e-11
29 4 7 -1.187716404031346188994902234064526793294722999256857914937481372062399127393937e-11
29 4 8 -1.637349096350138826842507332553775116488711891513278955522513366103584600577981e-12
29 4 9 -3.351567765951985696909267501000754283166484639169245898554956015741499133385613e-11
29 4 10 -4.341816879520602981913504172435801312853540897970019384437651703982559352897139e-11
29 4 11 2.546480083456922914461538699822599760223253255564354074985906067984557764497351e-12
29 4 12 1.215081614898757655300812421654451723339301690142722762982532430928706875781366e-12
29 4 13 5.323310629695304749594893772060890750232175718887008137020810824040429020126562e-12
29 4 14 -7.305909454163410033756842783321143856967684180538369461369261524220411269810241e-12
29 4 15 5.175241819661064202991338331389281405363780153088543166919811216317519660848596e-11
29 4 16 -1.736394989879113213529746880895033409655399788402592583518151108561069781903909e-13
29 4 17 -3.474085597497209483120733270005597063276794940709836037112681339972900274140639e-13
29 4 18 3.379998120034903095138383095674287172916529420831294179236422722906362809302252e-13
29 4 19 -3.188788194068880628076861689704505720532577317040148498660068362705834726049819e-13
29 4 20 2.485638876642694823525784799888214432584928177949300715746768797343335501862517e-12
29 4 21 -5.476717990453181257739531083090661469914276053445058383413780573693308913606907e-12
29 4 22 -1.543757263880745650254230254060500172939601887275094842357837252346035308682025e-11
29 4 23 -2.704128581045196663237572879385121603469325977014696218356884791554266609376314e-11
29 4 24 1.562744764894377742398820730212255611688022932785627193074373060145793515457654e-12
29 4 25 -1.239980843226660017502879852538535026796297420023919927678946891377967055226968e-10
29 4 26 -2.75325714605988345867656906411039131352056017220210567857872359366972023421048e-11
29 4 27 5.971683446947220163456176016763132276112508294741008924850493800309838506291224e-11
29 4 28 1.090321393161071374438698207980638873021748243087507894819601284070551519510986e-10
29 4 29 7.814552830917545491433863462789790436720684620826034966289268028173917364351749e-11
29 4 30 -1.009761594992295678316162759400787319655840121107931821835959207650464155040441e-11
29 4 31 -2.717829014281473719247761983322335161410735329376011951967928952630783002640031e-11
29 4 32 -3.877575378499832484201577413874676399081044760288530416404801417506551464992032e-11
29 4 33 -9.43371519739540088951391345042678636944258351273319986549656330278236333935218e-11
29 4 34 1.045981875044949811481455033436897373270719828684679047639904597604465616813519e-12
29 4 35 5.126473697508614583367297390668974631502698321970052652483507483330933256761539e-13
29 4 36 2.705450754249125240984699219704984734802093654052434646429380968946260602023214e-12
29 4 37 1.446629043994358160403141726980141647640253815355473296138468618065840946428396e-11
29 4 38 2.200602758734299650783625498380344051684631658018582526524135834050073853263081e-11
29 4 39 4.93208267931815887773495375558319465374180276519343894220014825743030557061628e-11
29 4 40 7.347795682141241081696752490108945606003049463242921615296604596917943442302993e-11
29 4 41 -3.818579799467588842448190662776980787971862006743997686793839850458717638488277e-11
29 4 42 -1.381837414259837049457810831383236272832534563771160131424427309820477215644686e-10
29 4 43 6.270368201480706397167032171143980564958366919805122290431911472059668741635962e-12
29 4 44 3.119193245116167262107226101563210804868389025037883721960028288402124538437899e-11
29 4 45 1.440517371594163153796438086888700204339186558651118818498647199234838417326859e-10
29 4 46 -8.107943782361876805227691791635819890440046123445773135959870340294797699107788e-13
29 4 47 -4.176275558356618448033674669652714945343046305033164909523575656213823355362822e-13
29 4 48 -3.39230116758642767725080501194288105351676307866131531618751251094745228783471e-12
29 4 49 -2.038787233492133429371322126857578915506958699901100857761861122754580112876883e-11
29 5 5 2.967493542957033130158168632073175316629301006935264670744316224155982244451341e-11
29 5 6 9.872332938637149368639049068426549855414086089224526359651618890274419052317823e-11
29 5 7 -1.711343062442448643154408452177497934067095330063518513779597260185521788363393e-13
29 5 8 -4.538840528172414826453688381795727787785401960321778693547123281063504700509956e-12
29 5 9 -6.521346064265535887834894226631501274299154384997238736730972188348778270227702e-11
29 5 10 -1.239806290516809163796539679980181085629932894648694466972332975388903474543552e-10
29 5 11 1.029535479317106286401903376236808157010650811250040170943059283584521257568326e-13
29 5 12 -1.408598158397082224108352866111824269128237369187907115369135741692150370668192e-12
29 5 13 1.482615069893535844807378453406227583657745274469682297875065921988850342165265e-11
29 5 14 1.913298144201050166736039567708781977837141154051162012454943520456444257378058e-11
29 5 15 9.117795329084729920863489005732600416972801954121548995485317394003108696079952e-11
29 5 16 -1.210246706758242667412051653683447426678501092905499036355381145626130823766919e-14
29 5 17 4.152902086374111664285405595898812414520618944272931747545294050355267547573604e-14
29 5 18 8.001673028229533527478386850888271869900916515603320051430585112559048034935722e-14
29 5 19 -2.963724405112812230356206406064893573482166443627990439033003139132265925581094e-12
29 5 20 1.107245866681417924419783316326799325873475036593618234539945676706593458332009e-12
29 5 21 -1.054833308880713796220966675175382031896957467251942572569072379795437577129658e-11
29 5 22 -2.520533134687825459181098598609907082688524809621239400449099280492133040325563e-11
29 5 23 -4.872297216543614872371603865029744225806305060056603354479447400299281973457731e-12
29 5 24 -3.942407666168185788751420720255560085719544040237635534975637267978214225339687e-12
29 5 25 -6.658861207469429702124114726003710557856855834086997908892861851438126086666313e-11
29 5 26 -6.402798646650273099749813651727918262805850567851199463054611795173402424722751e-11
29 5 27 2.622469827056600288049796254367124384515293572631583333449942715223473303232721e-11
29 5 28 1.013950765872350209120326994306155350731628621240920237987267184979212159905336e-10
29 5 29 1.870199411671961989403927402079833008473404724813407329391755769852835856805137e-10
29 5 30 -3.04344845863505437329899926941072512673826544884797974799317331608531079757182e-12
29 5 31 -2.231459752499019221684126188873915026148375847765417982963269163757868442482747e-11
29 5 32 -4.206056811433902538881403869729904316037017493229397424374121788467730973829465e-11
29 5 33 -1.110954834028885426667090582806886868284637444055798309197744439683529366109605e-10
29 5 34 3.396677068698065433345447954133874228405675856399655344892170856750446415391676e-13
29 5 35 3.747228331882144060329861349671145170050152921559431633517110605165841388458592e-13
29 5 36 3.917004604442495504879353420131678500837790491829161241457393185582775712225629e-12
29 5 37 1.202133732608549190249293388869621534003491938246777607651749129289614783694908e-11
29 5 38 2.407050017001655378963818740430427036386867371633449623053070088130865012541384e-11
29 5 39 1.651303821385668921239015033940329579608219070861019930339679612600121725126478e-11
29 5 40 5.474139015314513111279556212804585818898143794848389484357128066204887938593022e-11
29 5 41 -2.137469308747506309661870986760704726292554738700099196510405870137586467563224e-11
29 5 42 -1.071869827303683011372111762403907393651998279639175126560057366387180115092578e-10
29 5 43 2.157849905242246042129732975045815857647238574623431456118324806946251817338062e-12
29 5 44 2.529847752721060003140538114939637440925493248860367304839505053378018365509097e-11
29 5 45 1.072427332177840381727648802304752563459880895718604403514736466320396825066221e-10
29 5 46 -2.825687293903818563059889672115843983209156041476371302246975512138662423655957e-13
29 5 47 -4.869935583265393291929545532034474034750050627955503409646910108772674502234898e-13
29 5 48 -3.897542220358801211970734201169387156307666716181508227548065459717435744196182e-12
29 5 49 -1.446570144861141501460713306851566266156337952497692885030065887528952646777148e-11
29 6 6 1.091959185137806941917700819524683867397636507129061454779091707753643433014365e-10
29 6 7 2.920540353371961467813198699379019687538656532784247198668349435127053423303715e-14
29 6 8 5.581877073560129780192031022262155214200391907952140331199531199340962215232402e-12
29 6 9 -7.70954591231517567994050724171301523298971005660869906444522697766195315612904e-12
29 6 10 -8.02179670623833296462089879112375408366563465807053900171204543198214084229559e-11
29 6 11 2.811833634668503288581579744588916061791650746886628096179616723294122536845266e-14
29 6 12 -2.333793199932524970112357596708282098613042661013351311104023903598329542850417e-12
29 6 13 1.986934811255048632588550198573265392145143547828402107581398594782988641534688e-13
29 6 14 1.102930085944930351383974589804430922407235326290984895760265185899765336621012e-11
29 6 15 5.076561083323734746848494312331245699131996995228141038678625998740015392792699e-11
29 6 16 -6.192095977648648208586389007502538025463773367156631846092533479801913596178324e-15
29 6 17 1.464985276846421100491032392816781979046606796279426680044316115231002637953295e-13
29 6 18 5.786684913499473791461944902897651455447841892015688829509053910679595273626815e-13
29 6 19 -4.206901407718087245428393624606438620342693181921699774221443080205059274908441e-13
29 6 20 7.439703358208841826703630625887830394089983580705924608057981416161933966585094e-13
29 6 21 -5.465379179894334641493485255230973840884383712604054384598775403552980976425166e-12
29 6 22 -1.578635039333245171204520396275222703324066476915759311836979275150219085402727e-11
29 6 23 -2.268937429485640737183691283215393173576768661160913320832504439832563086438611e-11
29 6 24 1.233834583493505706555681920783281323167897278870349084310246139809794505922095e-11
29 6 25 -4.971482219211084489972502670322703776185922725711065254097440641387499432884738e-11
29 6 26 -1.166823089388864605589375732509823795869909303394008550229640925459548530625893e-11
29 6 27 2.224018922392237020354663855881134971861032853979835473767600741323851026511262e-11
29 6 28 3.833405015691323800305676126713152087870535132765145888591364212439854698251901e-11
29 6 29 3.508643848944936630027084346165747453436166444520225034120018489687288666262583e-11
29 6 30 -3.350497582550824376130516112767334636476104057852441708501855476503450885988089e-12
29 6 31 -9.037202296369069236349598900643728808514539425323320133382169842517372279164742e-12
29 6 32 -1.409688295860721634700481860194132386845810311085475382930072722987380305018623e-11
29 6 33 -4.536459121884018369584800670630827383547555234346288432825864493274012764594501e-11
29 6 34 2.692862760344605502649025606576404890827624995881493365028975526166558263426375e-13
29 6 35 1.843295517753043595717275668298720998027191524886123636959826196038630927213115e-13
29 6 36 1.114386605581150365764478871924524463267052475618366092422018713681148953893121e-12
29 6 37 4.812970922894046528543565657034589866638211327709788565420375032516679913915909e-12
29 6 38 1.228829950702857533703298809916417358537876511978244720699379139458610000913794e-11
29 6 39 3.386372432576823580629944979494938362168957679837105326727614683230763828248524e-11
29 6 40 1.650341464552438445924588139149986824688532942379589992756255219819775164386718e-11
29 6 41 -1.150745040048764294569401299902667341480133755514853565967043846839286112528262e-11
29 6 42 -4.845434576246454923568156640366640174656787691708081877742911933871502413924648e-11
29 6 43 1.744456764946311368101994751207524662375513886058195196963139665807038927013343e-12
29 6 44 1.194976194000113004349343187702107286353029651155426687762990824212273772916709e-11
29 6 45 6.407960350302324896821166477695781597779200416634917494664795405758848022985774e-11
29 6 46 -1.797350159608511363966005218500899948734178634981480492697566536251840535637333e-13
29 6 47 -3.306820451729714517394700004913632747491932354357826695288666724129995789813689e-13
29 6 48 -1.621459087690772317784933524635240212419178564549800006424290421048622661405503e-12
29 6 49 -8.604577535226035471174569449677514929646689301476018212238572878513536332257116e-12
29 7 7 2.812160626756044665473113094832857271770006571046960862475592596488192177747222e-13
29 7 8 -4.313334975676208681518512060550464297956841712391549582917820511238037634542298e-12
29 7 9 7.167242490040041537141866697701070415300782224569783084261647609093591612730906e-12
29 7 10 5.257399984326365562004236791221325610472630248921308873874206484518270605133229e-12
29 7 11 -1.095370030636884556922994261014075224153185278778607123097958719766994145924619e-13
29 7 12 1.690939079501282273009554739991246398471628256277639015265471486317893853583986e-12
29 7 13 -1.068492644679657810578021692622614799000389252759672589174045435588208740147614e-12
29 7 14 1.212098329127100573733284772178676237080814280384620119668058933758683938307813e-12
29 7 15 -7.915083170537151657680707436332986606759864717162829139328957188874903825724141e-12
29 7 16 1.012754094108968978367532969756045817417971788129683192287445087834784020392851e-14
29 7 17 -1.456884123110599293177169769034852369785292991167284987292138209637732993271682e-13
29 7 18 -1.323442018049351891295324437875226891297407705519791918130224392557772471248263e-13
29 7 19 2.497884130542279423354315536757289387766303212074127749651635305630158278593518e-13
29 7 20 -5.094948216827693651199483264997301581400222670693754595626531486419074368218619e-13
29 7 21 1.009839528736441583444409628381316479253090176203299917804437109984614838792011e-12
29 7 22 1.802023688782110532270574693429219838938881764574320188704732253039920024684976e-12
29 7 23 -1.478605024292856756766772702134392590912503750651470578105560999467628781774772e-12
29 7 24 4.425015264146234206072346267796163887469167622569732188260591410074607496968399e-12
29 7 25 -7.699578079826016502382843796732654931366408856695752395106515571291265039465956e-12
29 7 26 -9.741511905287912185637460182815455438112673315277399070469802403258140646387324e-12
29 7 27 7.427191187362076058634917828391753767131685349629825882512407086679423323564202e-12
29 7 28 5.224075073897337367544630219567645913664865282026057153777731163830687353379662e-12
29 7 29 5.170886252842938493671210472649456214734115866353339971926229534775782422564166e-13
29 7 30 -2.352994868006302266804180100743561731067821823829612573380255712045599684831917e-12
29 7 31 -2.306942175391141709839417407808713546909937643830201435488871731672708038881778e-12
29 7 32 -7.078533967475866141887532534376065261166931077359603553906570588531992667750935e-13
29 7 33 2.711753305375488132642828168438874076339216001691272070245822843295628049979311e-12
29 7 34 1.880512282678532141948965324742101376286497993710157625756143290654846959987989e-13
29 7 35 4.528056730767492546349589929739811315507526704418609748073541457325995316869776e-13
29 7 36 7.926974792541066329269563820963398373611899156029615167341117152823578943180186e-14
29 7 37 -4.777619284690762358388997147712105821327556095602638778848230762906127684584872e-13
29 7 38 -1.078916499630922428103665391182530952789601596166621648760603230955552790098826e-12
29 7 39 -2.033826572171930682104913756071822289773167207518912414928948384603810705528466e-12
29 7 40 6.521000705319207937940980342925383934462914869767412366518971539139256341658833e-12
29 7 41 -7.472718038435910389894626836319674502661561319829054253280303876433673129520965e-12
29 7 42 -5.198772424791316280154484421156085494645278627488628789609072090127743717911171e-13
29 7 43 2.442520725015165251681472118440534665967129493480913043061024634915809246126334e-12
29 7 44 7.292178004292935069760021170114032164875704136841934849755412895139927690056317e-13
29 7 45 -4.260427261192503421499574007117591706417742093615984724331114307458246239981647e-12
29 7 46 -1.975393279496572218817351264881497179235275839135246952764173927031858203268439e-13
29 7 47 -3.223805268662344623397670122910611171698649616391776200329838492734184530958405e-13
29 7 48 1.335691667232278950917639267925052620916983126863609445887922347287158933279345e-13
29 7 49 7.95677263652105414992058832882759234030453324348193425817219092328179899829897e-13
29 8 8 6.588514742071870665561720810634093968690840879116714266443252533079527028957973e-12
29 8 9 -1.195958203207211901445957240972893528962589492931394957250530860797496540288779e-11
29 8 10 -1.15724622112750744411867501556384587235688670338678468132858559002259015268621e-11
29 8 11 -1.259808172085660315967287803299166650649351864134774600415079796997033503960093e-15
29 8 12 -2.853761941474865911424665876421619503370725087525542990621140535045563551639299e-12
29 8 13 2.264735319246861276730107842059653986728684383200962421197778124922199811361163e-12
29 8 14 -2.775376809775672007598802091165093417280279636905003735008716714532063118075221e-13
29 8 15 1.348269906482201016299364990930074395467497052358123843578103213433392373403711e-11
29 8 16 1.135382323609068665954926418015286220015599185835407436328666406611079104682733e-15
29 8 17 2.941916674520785210479632269158124726883247949342277060957515188994816188451696e-13
29 8 18 5.364279029570527620524476356563888550521695168727411710171805337441550475821407e-14
29 8 19 -4.063497447436619695418463809100931561394507594256826423560280481836949669588939e-13
29 8 20 5.283673747629221449107520531504822078714284527665384376414578927721263817382052e-13
29 8 21 -1.589032247466901174298022072672920483215293760327714194019312019620487231898912e-12
29 8 22 -3.002211442983497149547338313676668029542184802912303041934530049049075544841787e-12
29 8 23 1.307829586289573517562400972593128476130689156643020624437798595686500223145864e-11
29 8 24 -1.887056039023419716378881558809782979067189846549525789927666438979326926718991e-11
29 8 25 2.450837686602520028844124556669015631410612449581027133293771464231675926930721e-11
29 8 26 2.941615528805673473790651763839637281703319121710978206567654791976080297623026e-11
29 8 27 -1.802148342122292136493320895338738659951491988220890182293540318542623921560776e-11
29 8 28 -1.591067804262053501451502873852238141846060922208576687804424419832343991250294e-11
29 8 29 -5.765476150975684112469179777742266937594568394027125697282563249269959143860669e-12
29 8 30 5.030803858802828388900960416419403996231312091345901709810207659645883768559196e-12
29 8 31 5.593081603455805285455316704661628525664648769016742823516304082680436291042971e-12
29 8 32 2.213220547376382976309309778365903388762902286197211634718889985354182128310263e-12
29 8 33 -6.986700347105562806491957905254804378989497391711955371665429833768428151756321e-13
29 8 34 -4.690078718956307583683209225033737834474658469037455722929648828924379748395339e-13
29 8 35 -6.284870279299387284600693071505402729747360568354537229380085217176709350043542e-13
29 8 36 -2.876641883930553406505174600050808166064175372608839415118933932478667388142755e-13
29 8 37 5.003763731295678174537893051523436480004534887866896404178589414958722827258233e-14
29 8 38 5.394440480317965297129334929403501978764052459756246627812300589702801822440285e-13
29 8 39 -8.562477931208386550349135961091163613958170502287688065007258825568737667655978e-13
29 8 40 -1.695624389246728685865748477176439423999217908065065202652628920753878708489692e-11
29 8 41 1.752535270431415931353073054857904663277545392281095621696545651850438018775951e-11
29 8 42 7.312296716992437304620465487853805403257834563790372097523204339545257941503691e-12
29 8 43 -5.182402590858883658462483893288154317995797824694184465929226558119082190770373e-12
29 8 44 -2.949336241066080217302750923358942538017883263451634811932609460158495078794357e-12
29 8 45 -7.959082855982316634163932859707309067148486969536503759999439856357484558155969e-14
29 8 46 4.846695435017171072896941945435631336474451552287674937255273590205854681720929e-13
29 8 47 3.628465343716531748934845375288072239664985984453043863590933173703573553215906e-13
29 8 48 2.651690735771999702624788063413328491494569411198964902509895551336721356094062e-13
29 8 49 2.175325371061032921078195195144628654299285226099900587140350532321550181758255e-14
29 9 9 3.887406745124155285581505639868412120466101075738223964014318661338080859458244e-12
29 9 10 -2.140697132499914247250602843866951636005255249080059108951706103101902905590991e-12
29 9 11 -6.848679163788795349378768536378013612179290863390280648714383521354887975956471e-15
29 9 12 1.08587149157419542340962639820340213606890179333413230002164142890268236407059e-13
29 9 13 -2.176549988967842343512954278319891710805117088547283957180340299803437279380625e-12
29 9 14 5.061428494113716509804724229693914153296245171875537009057530700727277486712992e-13
29 9 15 2.045817747352488157688174837362608093537039060679667099259535464483188378958769e-12
29 9 16 1.485813905345446397007379417289935809523537132081878629474083877690464269003693e-15
29 9 17 -2.391881826786640519857552040502237695105564822505799163459965257161831630869475e-14
29 9 18 2.619325951048321588477763920168597101695050781279921675142743387032163717614406e-13
29 9 19 5.435682295930792624431051184958632982320309683120658174832013808912726861902822e-13
29 9 20 -2.645502972129177009712234039109765715509219906848639987988130164439700813741365e-14
29 9 21 -1.883235210849019865980592635167626396191962713174136452717137926999721991366835e-13
29 9 22 -1.200012446421994118479512612011158368632771238516528792419772557077667233032318e-12
29 9 23 -8.851713535198490138996343993140435846936971380798542859800312209005346575930454e-13
29 9 24 -1.11405106071464412902335929351453026649377318357270428936127216528330911099327e-12
29 9 25 1.077159092417623966075119177288409796327695101814292391404333930270953602330511e-12
29 9 26 3.990562938378001402534993849658120876463350181192017631486939330854321043932797e-12
29 9 27 -1.987731210008187930262270632646665940424738437349390520496351486523531647925336e-13
29 9 28 -5.96002581526222579324006730211104257801603045504225530978139794766786212364065e-12
29 9 29 -1.04058150147790305597603990125491521524368368340912896865750868788972585693696e-12
29 9 30 -2.81118757279161227728629939253105683450055717879097394374920458295417521369765e-14
29 9 31 2.224208555761698227124998471517061968188249653517150919711526825061677230562809e-12
29 9 32 4.975851822470568905098266178618037552059303629172529019151410929381331430727567e-12
29 9 33 7.653776756196694341350605139499634756934178675406439444052978209382630815155299e-13
29 9 34 8.751052138361027025424046403303942811714578913602193998228604172465958261226718e-15
29 9 35 -2.332055081456170074259618676796929652058833328052148708735215968699848491065255e-13
29 9 36 -8.099946056848991652607717221355735530009589246051952235618035227291753350781887e-13
29 9 37 -2.104148117674656554221555030798859275062514885478028471450873122454126152393775e-13
29 9 38 1.733645916107462007012320860359928067118940262677208894424618492212055921117876e-15
29 9 39 2.264511205803844966640269290083794051631433751294751879238752073389348334877472e-12
29 9 40 -1.281567472557843316251327194605784297614491824847989291185782056253836019207448e-12
29 9 41 7.814512110294184837154664396246432983437246414292638755447248927273510419033257e-14
29 9 42 4.473783478612413766998075126229609289159970877335522479398130456209797724722487e-12
29 9 43 7.531010139005342405993065581520638339254374935270619653433538193234103156780802e-14
29 9 44 -2.040992861597517632128901193276207379585120545316790782727348664682023676025574e-12
29 9 45 -2.025170724128267523170448934157238062136669859645158523187129859009391484534414e-12
29 9 46 -1.333397910221061226006535571229291350034483647362437519814455464685241814077213e-14
29 9 47 2.411975102923311776465526122483873472967419927348932414132476804721534697532796e-13
29 9 48 4.616489355807277995213578723497460298087895657726091680991610368683035127269014e-13
29 9 49 2.810106868331399970028832441290610293380835247147823522335110745172042377143549e-13
29 10 10 7.633695178864204189708993311522053657898257680952266074330345840892217914882352e-12
29 10 11 1.665178359750857676694448020615093903887097917165651129211935599688501551774466e-14
29 10 12 4.877937273675593668416698199268540402181339369848320409872992441315418823484674e-14
29 10 13 -1.09200026813378541432728200376238996626692282212064161111096350869150173108241e-13
29 10 14 -5.352309487925249596856748767153401769498325119094414811670514255517625448257309e-12
29 10 15 -2.296663324391920351902050798557971875299218219311973273885969014873523748981876e-12
29 10 16 -5.136875720804044180355155930591988226845027232842959712782794160291988168557032e-15
29 10 17 -3.020186481687622130822796911413833160795167909089325028002185538794228293328113e-14
29 10 18 9.786132108945182027287515569704327534773394969927863028204457716968161855670184e-14
29 10 19 -4.709037960418810545737825350340361318011466398951483565060604204969273686497169e-14
29 10 20 8.032052692579175093911070711823185366832281227375073055384476658968788834507018e-13
29 10 21 4.878958283038860882771506363420504611615154108114469541339055443513343849883414e-13
29 10 22 -3.357928854189126725723508364787740371605964657806804824817174204690740756883527e-13
29 10 23 -8.28600125196076054771779059396254062292548016076338360525408069938704748770302e-12
29 10 24 1.027901229925477468554488429579696622510590611605726606962574956661652029142703e-11
29 10 25 -3.124660643503699330043743021494778619729136715338346536088938716444027167942342e-11
29 10 26 -2.259172440690699245761735709598266669441778484048202795982093334119770576063276e-11
29 10 27 1.531715442633311876218263017708056207919617504593037616168151258907264854792421e-11
29 10 28 2.725766446163198174767814441257802770117558948418284905014974416298966507381183e-11
29 10 29 1.695478554415466270715386230921781953173872334405335944750798344946263197869368e-11
29 10 30 -2.921439920367788711025350569189458805483049580439250894128558795548098502509608e-12
29 10 31 -6.369518162576142588620433175430447092213380645089912135726646447866890189467355e-12
29 10 32 -9.247243288714491101738080921478083606972349611642474260080597968841581930206327e-12
29 10 33 -1.48225928810764364704893276950085800199841260741604439023680128242034473062875e-11
29 10 34 2.992883931854914865748139192796602064831865416911653710916804310423383968199754e-13
29 10 35 1.583051381193956785992438262716795087176739737321930418902836595269035244338185e-13
29 10 36 7.452933279808095481372696882676798041049939954472822947704705732301956988188664e-13
29 10 37 2.102976891652754159730002994291489173106283041871172281099634785440003400810444e-12
29 10 38 3.331245252792374860704829962249814233692656087170963079241434062010795890971194e-12
29 10 39 3.307105256198717853989432354020435564596387859783294029085878568691658857991735e-12
29 10 40 2.4452950765203199332912887648655934010993133395654021337623659190821210524278e-11
29 10 41 -1.398180846554170050877738927773440028463849059366513452186753133744220229294043e-11
29 10 42 -3.106905743666703512376456387450189854719123738617158424877605030223890255635759e-11
29 10 43 2.809166298439030639674726615350723254889103339641071008103093906240759939649116e-12
29 10 44 7.285345767961381033289355332877115565202951034530851193401235450362101712544968e-12
29 10 45 2.668285758946787376668507239276798550642084249392142666875028967846563639759368e-11
29 10 46 -2.929851557903745219109496309506190553065316967160912858136264893990970497629954e-13
29 10 47 -1.901266953776759748213068678789282629744281398051563453516706790678449963213194e-13
29 10 48 -8.083314487684249581248452383598460892520976757764382025975300099573778056925407e-13
29 10 49 -3.679150484046705005712488198077840354742318954549110582814761112608982069944767e-12
29 11 11 2.58725107600324927056751877016991224337893093204813411986850245275217268084105e-14
29 11 12 -2.26702556574125186743811660096762571686860641834666754141871314045550168250928e-14
29 11 13 3.52790907199126983185304068642443753643090816707579677525019691192979903520751e-14
29 11 14 -1.286520994070172448605133749924885446272692608165171179542882605382927238258825e-12
29 11 15 1.080979352342659519290937239414412630582416886240141275172954978236412670704321e-12
29 11 16 -5.694642595025558794691981813123943264019890165537132815039386513545415292137886e-15
29 11 17 -3.738767878325824152943786078027748854777598751375765737240857097665570359716044e-16
29 11 18 1.052281230371489638190804962036166147718691172180637286592564679039937213993172e-16
29 11 19 -7.412286469926924234156694056928891313985256982042418525148782145518469790607278e-15
29 11 20 2.55075424322576321188397327853334126378659381041480020196149276699356517114084e-13
29 11 21 3.03114393037049203738271969717679343858430152706364108639640048602491231449551e-14
29 11 22 -9.765667536690969862338344907788666402059167953327178217434786780319671905212965e-13
29 11 23 5.327974080525211227032151425040500545621285730783223722331574420308027282407861e-12
29 11 24 -4.907116845881548179916005913162764702129127359119512555014040221031872277144236e-13
29 11 25 -5.238050713410733403686280747889993831314320102248899581455055738839451378205212e-12
29 11 26 -1.166184860977655794684919068583513410122541081067417200872858082056283910390049e-11
29 11 27 3.064614409508788672968531396151651295922043816370742281261099491284543852462791e-12
29 11 28 9.529901383464550840571487299205448286212403003666224970968441301988724434250259e-12
29 11 29 2.249476905611507643683394910974542606027523089887343839504189594597772854831731e-11
29 11 30 -9.169639152993837824263720990695995828661903916862722729760470153844675071648969e-13
29 11 31 -1.775451174483348780819449686803594712318729779870741914051170203283758399858418e-12
29 11 32 -3.392898497513952008503443780800400873771234381349935734551159667942283281022009e-12
29 11 33 -8.305006572053845844175785507383153554159811664014549122018100986079326027670269e-12
29 11 34 1.029509655867889572830294199019328847178112899340908162998643402463093200010302e-13
29 11 35 1.266671809500399523913091626846802478119649822780125971156805354059573580452412e-13
29 11 36 1.979541067472303238180728626230930471772557730883683699246397633125666765288064e-13
29 11 37 6.820504991280309726194632331950349889852799730216659089601736449739718986716493e-13
29 11 38 1.383543929900045449400760834407623651580906329056240231012820371514333977794159e-12
29 11 39 -1.001004814726427339714270052144061173843643386803947565947159489349101373456502e-11
29 11 40 1.22719917150540371936072114612142072699646601819966156696473643173566628441972e-11
29 11 41 -5.175751709384900118114763390735821746444758745859237365898948095865590195622351e-12
29 11 42 -1.021604408135592302842757288393020617225680237150655647361575364652882426894164e-11
29 11 43 1.179477847600256770399988879804113146395774355771593122908433433953898264481888e-12
29 11 44 2.055843300777222682142107767687823301674272564102729518177944649101169248249289e-12
29 11 45 5.74750136403441921122547493823869507748887557648258707148668020804448373425918e-12
29 11 46 -1.116018393342447947611910003347363262533818153939981548147006857530849955092105e-13
29 11 47 -1.523729856861517885630689701025454699896548911244125152106102583100467322300074e-13
29 11 48 -7.935594152327272539821801523459023277640607905305446260765720783065076308339631e-14
29 11 49 -6.099449309906383194511440331593634136808720734365844248071186823887616968655886e-13
29 12 12 2.516121795985436419205409732454821885963270611930146637332422620501871873397314e-13
29 12 13 -2.432060282830664861861011937396121457367569483851209135021647065720163499744525e-13
29 12 14 -1.69687177139292556805738977411635569784434722113971953921366018663105072385124e-12
29 12 15 9.123830948677580378232224502231296120650495945194500948760075282608726002196414e-13
29 12 16 3.992430795828759359422944651916861886114809141870746402662650910647271154642128e-16
29 12 17 -6.732098025869256303685739695821220179055277401459843937832903214839065495510564e-14
29 12 18 1.807556234801403631688841662835188103844631913881128423485598027608558784306571e-14
29 12 19 9.702214286622292968272000056685027489946158982481678414954175604274740685147432e-14
29 12 20 3.419237427487178176199434238481442219199064482702076078619266044030023502577282e-13
29 12 21 1.724161227683311054691884427432933602346821627019584135524542466659960405487563e-13
29 12 22 -1.215299170953214893316432556743379539638152501632380960114603250862938803009029e-12
29 12 23 3.677289013520602795348814254447788380431645902468352959481830535251628391259771e-12
29 12 24 2.963120818349616160923410289993823039491177131037284356393173315631443413411924e-12
29 12 25 1.272345719901533108625999109360928847431146912254950113441977187172688692127378e-12
29 12 26 -1.517968081456109852609872280682767440124915807049485828916712524567479670660243e-11
29 12 27 -1.446915529174038133890793498350713825642746532434842056353656742928952408971454e-12
29 12 28 4.789837530915627327799248884631700959235595167268690371989129392102096975655663e-12
29 12 29 2.326913112093738321266078709290451275967704431211294541320867356600014024306373e-11
29 12 30 -1.159364463757280912298854924215942013075878831844502543729383228254955358902989e-13
29 12 31 6.412640134625992585385908238658809961000247453753823904358586620839924761763603e-14
29 12 32 -7.260362015217727464274448329416679209230725882917242260437710231217542554222105e-13
29 12 33 -4.665100570686868323426084148816732957227705205825760510243186553233905446180973e-12
29 12 34 8.156831691549683255705260267401455195467986977383203017720682673947026941085538e-14
29 12 35 -2.215379309608747093440484215265690737426901901240056619185680858485971086583016e-14
29 12 36 -1.207817920264380204313618619268590941538545812318492339452895335421973787461708e-13
29 12 37 -7.735996289266851989860872182760165963636316646566855213997334086080885613762911e-14
29 12 38 5.726147642335601028220061477382401632411601223651472912217154981811132651285807e-13
29 12 39 -1.252202080398967473642974596185663829671212256182895813848963133134561352198144e-11
29 12 40 7.548339788060133711309939587335587096757847639753494038218505173356780077260149e-12
29 12 41 -1.976883855797607833413168743978053430561299936170680081668604842542126941641695e-12
29 12 42 -1.787351349777955495804866082174605482999656232492997003718842971561282549963209e-12
29 12 43 6.81887462189870740191636234433467013333533406511096832976684508283672622222558e-13
29 12 44 -5.430177817866910128031274958287962162166218958755447980893489780839509591262076e-13
29 12 45 -9.997372224764428473008743143358060083253338151849351406431603658576866530026186e-13
29 12 46 -1.142501180107409545902136297264505286995795727407487813987903280186296115057394e-13
29 12 47 8.218440818473350363372946578073370938550834776005472137980609081394893664233445e-14
29 12 48 2.247387031587714956260966129913791202862410535279041158943682240806839512700034e-13
29 12 49 3.140255255083929368662882699438451298512325964717284283746204097082449050927065e-13
29 13 13 2.606385252870230353811955899518365175901094685450442339205861313294184759024994e-13
29 13 14 7.447713172898279199982488575001272424507515142080357200961731449470915228249763e-14
29 13 15 -2.295277107991466138315723546189371745707725403341650589828210520801308106512348e-12
29 13 16 -5.784940973056425368297098026441702010972264397466555189232346597864354411114157e-17
29 13 17 8.461530629279936072925661179581610368039479101651191412126300642084774986634092e-16
29 13 18 -4.470056045256630103106307983005577341808085998072164566071176252140519332467516e-14
29 13 19 -1.159557709317083873277030104974695966568990528318528758292526908646974286703233e-13
29 13 20 -6.181416097797745553598488059449200741373334701345761226702321232828630353714613e-14
29 13 21 2.985250048611942871322880555916328437609259882237999215693077335891070380826922e-13
29 13 22 1.998253498691342461207150254510655851533367601145934464127656280112838107192679e-12
29 13 23 6.725109752226278414812888084284880259377657600472291969601376800858488893596785e-12
29 13 24 -9.214000073119251945924740754637342412353775800158196273209880442496219043292855e-12
29 13 25 6.215533151018698575232062327276733038333153759072421178362070997239060369935525e-12
29 13 26 1.079493436024895637293793401190784142413010338474289443817299478213396044193071e-11
29 13 27 -2.570713660762378569799804608289669370208860345308473114200036110406202463626312e-12
29 13 28 -4.535995796863131017502543968982322060449956737926090601873772837368466175185528e-12
29 13 29 -9.550343945758511481255421072304662758871483059648869670484429248933185539681723e-12
29 13 30 5.052312637858100028542048255212952415510570635025540340118985558376195630524246e-13
29 13 31 7.466616286308222047058481489081855586085037057883244814420979625462082727319943e-13
29 13 32 5.466976660351252822723730224775909464076286929380181931463705749120597839503336e-13
29 13 33 6.0458897004547284482472269183778678473706700268736953752334912656801230884189e-12
29 13 34 -3.032113387344996660664711041860341003219328467310087646846054640070573005127768e-14
29 13 35 -4.849613588328845370549384380410323856152520222826980418727307950370302025991985e-14
29 13 36 4.607868330934487103571729999833934800714839870343402276578125389123456746187411e-14
29 13 37 -4.739038273440771612838627485510473946785839515317232460599448212109789675350159e-13
29 13 38 -1.788782594078658460975687129690039599186113011837543255075023572056250609535526e-12
29 13 39 -1.074768805663380469814157395170529395743944650950016547861570575213247277160888e-12
29 13 40 -2.165703390972899112673905010849129301275519815300659034536350416756254481817166e-12
29 13 41 2.247409846724298076535548038079644635300251778017831240529059288756103849280291e-12
29 13 42 2.021963052250845257260763941691901684294004017525220083293622551488728119386057e-12
29 13 43 -5.721452596689652044571911854348639996039027077420692312093217834637839522972921e-13
29 13 44 -5.564932910902926125485086002504164672254605713525888291961376891859721678633488e-13
29 13 45 -5.286620336553192060527742678125013576894131749486082504278051550111333531304325e-12
29 13 46 3.831610163500000326035945895072936358674918909784127094992297233414395413109761e-14
29 13 47 4.368474454094595055308349515266192374437335927270530773591995907486171149257041e-14
29 13 48 3.294542298270282390245977031192782505310549619359977295621569614060182286306119e-14
29 13 49 7.734841770740940527580924261497687493226929875258796476417356074144577234635359e-13
29 14 14 1.264681448767494083690457313963391333624026697543798727632222510164951536203191e-12
29 14 15 -2.82181287235308289383038992807806642478849381442754429592702976623072150544271e-12
29 14 16 1.578523590333660792817673016152393683417918154508974421412737962198803091990234e-16
29 14 17 -4.037514579342864251610765099035440248040646884330322751335375243995118749497501e-15
29 14 18 1.574801331261278481826991234082683075979870110582759436490636170677876583532427e-14
29 14 19 -1.389672944334855308273386955151377982045567065917884142441192563999191121420159e-14
29 14 20 -2.423724066396278260642090424614082104812291964088839824595244817114304866896086e-13
29 14 21 2.19845803375466871363173762136666851859157476279086603589681742208279524763443e-13
29 14 22 2.1346495161517794953481200616863168322305753458221835763973511517668635796641e-12
29 14 23 2.667721902778844067682051425294129161485840625745487493673059890359205492717909e-12
29 14 24 -4.023124643992191566030686915869016634345354885994410041722163683929711284732789e-12
29 14 25 8.570392940073542065649436876923464285026990809164407253165323425089065927181333e-12
29 14 26 9.518776916955927125685736856579630247597337903274330276506132124385143494823018e-12
29 14 27 -4.33977653375206836439077005980516269649902595635540608082920992142588111016134e-12
29 14 28 -8.767962301149777907121582506198413816701244150009335219176864335543727652006437e-12
29 14 29 -1.454949321161584159514450587730964421467801303289650755089363574295027970172272e-11
29 14 30 8.462190304916824991892673946269080110433354786069075265915146233665318210904398e-13
29 14 31 2.036320124637229668193700050190410621122794673204887884699155129880402827254002e-12
29 14 32 3.096718722941794946391727939875014431591408796889255067622597406493089208206854e-12
29 14 33 8.967225119639670698664033210771083773851728675724190740033521264457789943580694e-12
29 14 34 -6.274519060749402242458115118196764821878451326724375126378480490328709829025059e-14
29 14 35 -1.176884667615225934721533356375546511306652998412182020841450919976588068940018e-13
29 14 36 -2.748419996233117065131362455755571378242890946582198558219867159323636833172684e-13
29 14 37 -1.005385516010966315355547031165133203617843014757333999084458731954452377761712e-12
29 14 38 -2.117911580320105309866347761941996421287915274552461894544076326917505252974721e-12
29 14 39 5.049770234671828325821800672212719037717173327929156873323538356732634817729026e-13
29 14 40 -7.873268270766838280582722613132163993722357529589040486837466198817245658826681e-12
29 14 41 4.64841186328903658691173487183062941904585912357998078899928641422433731215527e-12
29 14 42 9.239569768706927509604356604376719951120043312760462828609823514424033427327184e-12
29 14 43 -9.520620335999005856709030955200537020281315600059954674752278388696085309943786e-13
29 14 44 -2.345000673626077004745488378605981364191490394325867136115803602155336398579749e-12
29 14 45 -9.557889603428991464695837172147374050475896629650604751921295515387549592196263e-12
29 14 46 7.043250510248591119412548213473075992453882365360061043354992899705950800940572e-14
29 14 47 1.493617655120670384844895863523110532950488204287203857282362673573441880155617e-13
29 14 48 2.482556882852001258205204433583773298591350759767563426894519710845689813946926e-13
29 14 49 1.340812762748263088434377604364499518951131007793833436560399110784124773799672e-12
29 15 15 2.394050316871213926869660730804485778973978663784802572804421802858639255494152e-12
29 15 16 -3.864112480208509782828160753555139844996578495562891519232363422472445224242676e-16
29 15 17 -8.480340406326633052190316152850407760786490515469442843027157425531987948996032e-15
29 15 18 2.805600918399967007664410629170371975591412937394039347866928004721195453722906e-14
29 15 19 -4.911609254682181533874562167140509971921331504638638537977099750696275797468976e-14
29 15 20 4.499578041675489541714430354294993789124424117173690487148324122437089525150161e-14
29 15 21 -4.490584575441525939285381033048567464034445054369397474965610227024455363535784e-13
29 15 22 -1.306368670185074522211149766259338988571419338845145466363326620165982512940326e-12
29 15 23 -6.402162311447461636052793471304300952676233735486214076022096637497605360404442e-12
29 15 24 1.383874435790839712138847127035049179800189797716910867381485661927766803929123e-12
29 15 25 -9.121656727526587074948157567291386936295362729673097023325256160840347754204601e-12
29 15 26 6.397760094826022150158988157930599205763587504822774049409757279702569419832381e-12
29 15 27 5.057192341053934490305301366918968170399760670851368480078497759616058936794395e-12
29 15 28 2.6469736750022078197303177060069083744298969170385020224477081500474131789808e-12
29 15 29 -1.057514643896721619983615400660540955204811490904450892839532929672954834109972e-11
29 15 30 -8.197943050917719388030294621827410821718592064307906877651353111757038842759594e-13
29 15 31 -1.631659314284289624890694980345185166459856527857876088284039220019636686530594e-12
29 15 32 -1.250165009586505128506800001557040397504912617857527053755828210675278792880218e-12
29 15 33 -3.716392081799578352885491363105445560743702397561958327229619270444440131593371e-12
29 15 34 5.965593954292118920818319761233890754041511400499174559522593361329525228339617e-14
29 15 35 9.57774245352073595836555839090743657453420337692604390832199384074855906092634e-14
29 15 36 2.243339610617573621990890919669518509931254246960299214827885788504536764966341e-13
29 15 37 9.668123317115595613042152828432337315985485662265851834938776258359374585797897e-13
29 15 38 1.636964084683882484608394215003801806275498353428448369426319315001507004622722e-12
29 15 39 1.187440671751343770183208332026512748415960264234493281117782617666651958383465e-11
29 15 40 -6.250482803678129662855141812158033326222130541546112985820746238828894744982553e-13
29 15 41 -1.83799472391822055416303254070860261645378371951341765222906565879446948171478e-12
29 15 42 -5.984852514178019727562294485050313362568456929000404000622669155446813059900499e-12
29 15 43 3.413782743832365169561010407966606614683706835272889195038355588320015524353874e-13
29 15 44 2.117329624966722340232960838147684606065180977972483305125023186549450291951007e-12
29 15 45 1.054683305473682177839932094745512435831434021818181095061792136490335557333381e-11
29 15 46 -3.3792914093934937078307169668722235937098188285678591931034773704422790469945e-14
29 15 47 -1.022133918997547627717817606638973005013176004117760825218701842052526484925731e-13
29 15 48 -3.737154385721043380746274491518229980305165122347965547563095475380793391574028e-13
29 15 49 -1.699135820555112785661051154327494886852545860814746234581614868665082203320751e-12
29 16 16 1.411403500055838576565330096552185643199523680356605085822682659657973860625065e-15
29 16 17 -1.775235280578771936442144364974588577410577013593320195046878426070331730322104e-14
29 16 18 6.557053613679832119191137415042933645897166589787240545209122818178973035224146e-14
29 16 19 -1.19062723613301339758519399511545371840256550006381919510389970249651684983389e-13
29 16 20 1.061753065734567673220051531983483928584958064329002718928242255115381526053048e-13
29 16 21 -1.316970945955896899922990484297153293624664816431766598422499610660919673703093e-14
29 16 22 -3.104334391330105054623657148046639369546738713168618342546899795158263214521538e-13
29 16 23 -2.249091320866866093634528691216127680130975932177256995072443160150588191211495e-12
29 16 24 3.05547970041723092041098351570272922865256902143794002072497195594155040219534e-12
29 16 25 -1.546431474513266652508925443407874498218525855932199554098499306852184673613417e-12
29 16 26 -1.369136023390687617231490817170990542511797087039576224980075553989830320366695e-12
29 16 27 5.087751878384244307332168513593357427978464265765774095450974196650414872061453e-13
29 16 28 5.057871248992552385293897128880287773943679163189285985138084536526313722438669e-14
29 16 29 -1.101424565777179344190418578300490651791973793664616466475554803504299713897496e-12
29 16 30 -8.240977583619175840043441621715473611211475882887034473872094952031832397540114e-14
29 16 31 -3.158483488776471496547745454671331265840656814707907217637987579112523802047075e-14
29 16 32 1.389146138040454435761088798954820987922834673158667677865766127102547612785241e-13
29 16 33 5.226724740726891467689571419003664418343149664303835549208147099917123722885385e-13
29 16 34 1.745873968943572841046655265103477630920143871801139244868096256428270891485702e-16
29 16 35 1.320211406907682877876516259641533819384743213058346211062287638463738687255262e-14
29 16 36 2.021519543424360437367715318523153487891139067689107275940078524999944677954483e-14
29 16 37 -2.656402683341963194738908192118158428814990964639016909219318409928079192933947e-13
29 16 38 5.351841595082045360578842241637689061149199042027198583202851740505802853394433e-14
29 16 39 1.843929985491660912225930764475315602453373539973085149576625341373007350575105e-12
29 16 40 -2.238312991667906474214401061225053518207096996540957261606163298748134165378936e-12
29 16 41 7.944246084725551003154871889065974940013448394615561210387943615968058892323872e-13
29 16 42 1.560053136869630423628372789006889808275945521490393949639305029919807982062543e-12
29 16 43 -1.182168049802603369232786010299137796472576586475117858989105003719758186938223e-13
29 16 44 -2.828653605647069865865648528705290960463031415699463400631586466351001090474893e-13
29 16 45 -4.735986021473021621052735533171188285463877508013805863966334632869216298942562e-13
29 16 46 9.457098099524718925943764851234581221214024721481371369579131839158296944927599e-15
29 16 47 2.434865714889049855044043893180856515977732349595666751168234832700492897721295e-14
29 16 48 -5.010198847761674075419945766452783733690361686365205847478617285405758397362464e-14
29 16 49 9.579789127930381265307060619508280768860187459194663921252768841839282943824722e-14
29 17 17 2.281405878917009519448845864578779185891291774310786110262313001934345814790143e-14
29 17 18 -1.097107054464977030675501946932426943620706614087128943732129860439859357639209e-13
29 17 19 1.611470548854117563234235895220517337528376042451950661827432970828524049552948e-13
29 17 20 -1.444433986442301662975491516617076605710407643424923819525337615898681623740412e-13
29 17 21 1.212727743176630156526510326236109650321000779364791329207361858011797688679253e-13
29 17 22 -7.105652989654819800379670722062530887945907890247526908067983016370166864291127e-14
29 17 23 -3.663614829325048746980424007872338336462834421745185180911511166226409657710319e-12
29 17 24 5.735353515247669025669276678570872036965391335877144558662907625605280391501692e-12
29 17 25 -4.003341202376365991205819740636253751153166248092722744130980926233587876604604e-13
29 17 26 -7.212209944574107709787250601020631464256386741986737215767990977514238701948436e-12
29 17 27 8.735215433614219208931412493371182806263774697961911269113644638485205256890052e-14
29 17 28 5.417159639552150225981649923668204782975449749286439419899871669911128468226944e-13
29 17 29 6.389868390396990050969146433546557682078388836001406756253677521154187200059025e-12
29 17 30 -1.669107855406037611637956091712797488557240399500993246736490647084996166731756e-13
29 17 31 8.754950661849109470530466949041441792110865936238063025355203946679310178702698e-14
29 17 32 3.426739923038927238464245755464195367762716199347780990338223587259443352451746e-13
29 17 33 -4.703239175541591550110433533674206466526740983044860961159143447942636755358139e-13
29 17 34 -1.607434748870463902918599674366996057801576427705092029419880985329899085542131e-14
29 17 35 1.42165708896994842624877677293692314713296703367467009704771101181877441356926e-13
29 17 36 -1.070749335847278937615596384840051810540696342490658870340557531670401933756408e-13
29 17 37 -9.171071107569696059935588845492161501539679416202590460663319347713142822989274e-14
29 17 38 -1.749625375671751925895659991524543203440793482478243977864545473766354803069223e-13
29 17 39 -4.333716623491071664471605946405750442357166143642044732067538416884653126876647e-13
29 17 40 -1.198069418835109034410733282783034254400219125622386379223793002748691300863954e-12
29 17 41 -2.33312310188052680660878867575462138722529206514165142048619527175198784013805e-13
29 17 42 3.006387086322866458754081401620091173123880263407540145378829965038424049102231e-12
29 17 43 2.660577080609189516043901359525961039894062025047675739266739953404878114873607e-13
29 17 44 -5.977725430883856115682046365751743622038670274542847089779648930830726593528029e-13
29 17 45 -2.526726387241463620959628440953210234847086340086859104342202621639507383097661e-12
29 17 46 7.822408005543214676550191732080731043957024309910734299532568566314562784335314e-15
29 17 47 -1.414801918795763221165268925622570106840114865492680385643952583795441808985359e-13
29 17 48 2.476003998722096156435624200039892944712354943247195231803274267584299833559136e-13
29 17 49 4.174513126796482171837716907700506760470308024718535056535018362202993166699168e-13
29 18 18 8.115651144530701679725590888558920235161425875789792581754403253098553070604248e-14
29 18 19 -1.802254717663291097224222847104464741390799326462199363800018630007287657011093e-13
29 18 20 -3.186489298896926079626926560604116429768130276416632182667818638319273281524468e-14
29 18 21 1.395765279100202833045512736105728812984930977663964919234784945316585406279515e-14
29 18 22 2.956578626444316829608784097092354447993183413615302842165008644456587627854882e-14
29 18 23 1.537850054438021019725647647636469411445697326922811735518425725688348090810108e-12
29 18 24 -3.058557073591644325016582302006919702495560830880727627920761366925805410141345e-12
29 18 25 5.652632373287358353536240679946214320732534062022503258713796858105993502349792e-13
29 18 26 4.155694951089656279757943052990252175119531825816775708042355888694112432469833e-12
29 18 27 1.096922430096208815629018052104715297915532360255327296539311189211465511519006e-13
29 18 28 -6.469231140033453685202992648389553846626998598925386263801060203411676356682475e-13
29 18 29 -3.592359395656225554537385111146396929099623247219419642845585864741550619269099e-12
29 18 30 -2.125651915225586765416796612425381938178433891158205917736449516661445683671314e-14
29 18 31 -5.890644759319277063812734460425326464773836418291291331969628755998958125278138e-14
29 18 32 -2.176508101205043389827775217296891238168035162887360804653595461910121673490176e-14
29 18 33 3.170342002380237724963541797957046446519033684305994462174903779947492987124852e-13
29 18 34 1.063744311751725459079247536743103874335388837325371635683676328698139029959342e-15
29 18 35 -6.747171020061687873461457872588742375569160058185728909364834430913721057051599e-14
29 18 36 1.069723653341503815948661594918385117499725585756456272837468281854727551027047e-13
29 18 37 1.215871069912423542530627025290290005673010434938997139698868240019639857499222e-13
29 18 38 -4.603858011101757146728218741360414774550337721881724979572369212363578318547813e-14
29 18 39 1.015114353684657144720253225233954206848846465700680105162466456598167529157378e-12
29 18 40 -1.731006647406451197830018575007503094820159316188061891697701519155668872125026e-13
29 18 41 8.198948547447315816169571607576194661491566923076523323615253293119490920854421e-14
29 18 42 -8.81144262459060260355339343762029686277279127918719280283248608779531426907046e-13
29 18 43 -4.361506880187667954830697184224103423867839446951125215688522891863332960953103e-14
29 18 44 2.478322407004454179167256066447661469744129947770443153804656147239248203643443e-13
29 18 45 1.023140718687610436057651808520112669104926311786780951130203865606335103133262e-12
29 18 46 3.758879632521372423100096013332371049852272041120486111960349606854769844149384e-15
29 18 47 6.038844202182542096757611359467590160574081140706785687955784720297121264014619e-14
29 18 48 -1.972528693404875703461389836907256159190571066535840597467010081126264965840511e-13
29 18 49 -1.621130501154399413022679506885627505828732172946375597607384612797335141037518e-13
29 19 19 8.974401019723573678853520476800296405370462664736722701666897976338378697088193e-14
29 19 20 -2.894405945419813152652107389164373014916036679840046851111858700122959096673075e-14
29 19 21 -1.88294872921923296553163526303818706140664635564935888545030646048784603276089e-13
29 19 22 5.697048665654209139238732458140929934451423458305135252977687036319045435477109e-13
29 19 23 3.011535631639114333127636316546853872238768109735413790237062229770719604677626e-12
29 19 24 -6.654864348944299128527555821574721140807600004084424332478383754696444974447927e-12
29 19 25 1.833541866502822470918987844099953650772778715476614067158124044505764957911034e-12
29 19 26 8.996480970299929843390341870523137265028521936277994985917322539275177120958828e-12
29 19 27 2.643804837747605693555608905019893777333969407692176060425484325426440771322004e-14
29 19 28 -2.032063346199696516875503301819394689139216345608427935517110798585040931502032e-12
29 19 29 -7.799960828427947927248713113327814972561519958581474973453230587553320997284245e-12
29 19 30 -4.812951023661039252160350575597173610385291822244999813527028378886241938484279e-14
29 19 31 8.023552734484854526065920811640397812865129489619893118171969681926932936492858e-14
29 19 32 3.197337384713350894584476026517671447881231843682101169573394283142121347867567e-13
29 19 33 1.159996557534964538064509841033658941595226788741683011675742752430125931499386e-12
29 19 34 9.277541719262087609916585874906200628236492224617654151711187434876869047602412e-15
29 19 35 -5.752193730226470955836581971967725279873896786166486846817613548062365439190376e-15
29 19 36 -1.070983762381685379208759417416768234895384162886213940543908426074862306702e-13
29 19 37 4.221726796849999408407432541082542096798626763630839080255599981299959657521652e-13
29 19 38 6.97753194370985647199589019660107154371022959562365652484274362711299903310732e-15
29 19 39 2.286981589656697634757790023364944192904906428081318488599569290143564963468735e-12
29 19 40 -4.391747523450106585614137500125891099749325285883105959589892948317983882699387e-13
29 19 41 3.24405582156437581601401829437562179362954861152095587828335004916436158427579e-14
29 19 42 -1.125827751733316671648119366989704980660426758055020296316985166798126019416845e-12
29 19 43 -1.801373275681181997814093663139027064124168762161282892247006370060867614364221e-14
29 19 44 2.923249895452115432249480448254583715007530881970324895237567268075384046121111e-13
29 19 45 1.192531222549026170086294536316412852384096324694292239024120263439077015295938e-12
29 19 46 -3.682955564322822199616742008907932002732768001127053222496844047508458366425869e-15
29 19 47 -7.546414788291084395944594204211328144000946127752308738776052067842991111876e-15
29 19 48 7.691502981725328618011874396475479226611359410979872301869315908707326140564805e-14
29 19 49 -4.219827939563628040289215996927518655870718411798184168117918505765234170744312e-13
29 20 20 1.023199829437141762595185700317470013410128245017336964385242214101797080737601e-13
29 20 21 -8.917440510444912378571220672742085874584099488787446938939091676834647528181824e-14
29 20 22 -1.129954650118847243725271296274287410934743727006764349177993813046813955792401e-13
29 20 23 -2.991363812538339570502787039584224249546866149158684953775746365935645564261004e-12
29 20 24 7.794306498531284204441622884830487722174477376323508761766676635678121949566061e-12
29 20 25 -3.012420099981204543217359959696707858571145747520301735723129576246331184095295e-14
29 20 26 -1.28065372203728594011208418219201150689792532340471279737496645626582852250262e-11
29 20 27 -9.778094372872319850810849603622904386483087033063336039536397748321796235472409e-13
29 20 28 1.768929227663663653592017508307488196201713037318380533971818152584321607255894e-12
29 20 29 1.30823279416832975410727395700766651279733649730857887103622942193944379935715e-11
29 20 30 1.452409651874085487239422292228755629208531272866290622713865796633336235092299e-13
29 20 31 2.881135101241709876510037233513024845712075942510556274178800087316216855961218e-13
29 20 32 8.525532274481992711346308416315057116080132868980722029411040591135945322527873e-14
29 20 33 -1.525968842604330459871578459674022500357382355874280324974354332020089632481037e-12
29 20 34 -8.877170212941753663687987208573021943147961363469210230420033342929361065237986e-15
29 20 35 -3.553600465666406336047281847386296913135933606288514749164427351417256642468342e-14
29 20 36 -3.335431540555327022197019268307625314980540231010270055057620195953712260913049e-14
29 20 37 -2.577783622134025104876647912254268035143504036856155475179927113645486828516552e-13
29 20 38 3.420540163136184085365721160728983208400294212199800526845922322522341146350274e-13
29 20 39 -5.153542920613968166853885319706676724249890946964274630280251637504380041821784e-12
29 20 40 1.529988392076606498281125761635868383612411952125338091921940239337481126616028e-12
29 20 41 -5.130801982256476984416653280226074911211223482378673913538826478908259752080781e-13
29 20 42 2.544874932521448182604292539248922620115022075543834722583174134643098040289606e-12
29 20 43 1.894041721823772473484787671525201878398233806453637615546357173338409802580768e-13
29 20 44 -7.691998432357589646620889944065926937284476657188430680086497649838611989705049e-13
29 20 45 -3.283659093445536233861877957337713023800701534075837199147303457033652421900646e-12
29 20 46 -1.324086513091792576269626019524729883783167431655004764702431911627712604901743e-14
29 20 47 4.921125285111081500571221073248030321002265079634139709540713577277918845379952e-14
29 20 48 6.363980181569691375448936702646635224280172490022413996059870067581303324604477e-14
29 20 49 4.305223910465974288322153453045550602370375764371530337070772098132652060237211e-13
29 21 21 1.439804036553509807504834865068568341423841675725359959153531630021349786271696e-13
29 21 22 -5.315931745007481439834068110578303193160344098394562489927819701771530892352397e-13
29 21 23 -1.819520023578303418523438396815826584763878686696894065833357667347320411745369e-12
29 21 24 3.662822021340572239998146365016984112449952569853833064104254701300796354873999e-12
29 21 25 -2.931129487561564752567480039687312951763087489631535903072226574509236479991926e-12
29 21 26 -3.639334938552352864975835456402407965255474783856823540971963298492826989102525e-12
29 21 27 8.776792029919155457918819910626742789632895949053647447952223898338275597203863e-13
29 21 28 1.878068537283724309659185239256297252906803173300473821777945559002181040481946e-12
29 21 29 1.855247164442658107166869395896411370453854496027187935388869184915532811721902e-12
29 21 30 -7.39362898788439578388358380186407737655817473221265946490008704953980976185647e-14
29 21 31 -4.135297765096283546260370579565597108309666255263466778713096415028510608399912e-13
29 21 32 -5.87692974644236606784608171461199043290249547349217412156607064168392443298924e-13
29 21 33 -6.155711624680294846310076580844638476527823453793306105171147417579626038646911e-13
29 21 34 -3.964072212257789179739114038591228218726111759497552002795690083465184399495041e-15
29 21 35 3.589551969051739877684914583518267609377958181035380110596962225521411419659258e-14
29 21 36 5.906053461491273865750338083559922956324604815997080308806924673985198787873909e-14
29 21 37 -1.735259752273939328215692815688628495323201807756015743542128979319685194373599e-13
29 21 38 5.48303937085917600561060012896787387162354426740368316123217157259912854987943e-15
29 21 39 7.528004309783026032638207971208179076983094954124091867409016594422339932481319e-14
29 21 40 2.021004462117670347445721034262320211063701055931552341121743202080946170486479e-13
29 21 41 2.575088627082494284696410310529783012101792411656345799397400040277735945294128e-14
29 21 42 -7.523542644299818500676640785797926335541041725065415986153897444615436738651971e-13
29 21 43 -6.232089597986742981317953944758633621423705169703442335556639033177207157898281e-14
29 21 44 2.586043173004037471114129379669629809930492328191297481409417250399825600597708e-13
29 21 45 7.787311627742394476289323657137710174724390464677754633863004103442854900280103e-13
29 21 46 1.141321485027891691825269952846025869553209084972412054593008094788365406832478e-14
29 21 47 -2.77031357857469292623062974682213567533094090274943320236064766926405161188167e-14
29 21 48 -4.229545925747014818403396019555154612351896289633454839711794985085645508365153e-14
29 21 49 6.234241781633536512596057668111354319492424099719686922681108771749783477689876e-14
29 22 22 6.140157338795263529906553811728853398788976941897337092665338195335484757161645e-13
29 22 23 -1.747980383806629557171195784880800908863789484949463646738612833314452284421733e-12
29 22 24 -3.919407254626202142391541282208097115935801438032678394812504374309270417836391e-12
29 22 25 1.15597489778371392621899369126302209933158051559979767832497771530403513672065e-12
29 22 26 1.081207063114340667336714310635243116785704387602535820289587514246529892586871e-11
29 22 27 4.487737413132368229869238609810766809089256259895506588731364692473083783475042e-13
29 22 28 -3.728211465036664116976336773455673174275850935986665176399258543641842278081868e-12
29 22 29 -1.331412566762901911350587097817357139800828126571008689063876093508146263025198e-11
29 22 30 -1.677290510661105764537650590459093900945352379049975319964361029719457799642675e-13
29 22 31 3.039795915714369926006563156567112573343414111509336710639440442997371598656112e-13
29 22 32 9.923980338599847602297890148788343611504692042051514352468463007849938934969785e-13
29 22 33 3.038262693657510984586620143445184545638566309274894605429369695589208056256338e-12
29 22 34 1.397046676720391419741004273634725861098902138984719274518544576589183748488847e-14
29 22 35 6.470429273048707596940714983521905048611383969280314250038819935356791997998229e-15
29 22 36 -6.148420977817237450501053072603662909865935027507120458537366842911802957204832e-14
29 22 37 -2.081231330183007314043511140080442475512007356647956753835596398156952775225564e-13
29 22 38 -5.850970677318592265989964261350578747639964280316219361696209587746748916387856e-13
29 22 39 8.645557906145743053305663804250718688252480356162276066709107389987955047827084e-12
29 22 40 -5.560319262989014805368091013041410943864841663237622233772592054875256423251784e-12
29 22 41 1.26349603472304940877320932541567179917468764614680369032325195476121883987882e-12
29 22 42 2.112340025384496764754215291307807161796824799484681749796420908815704421521599e-12
29 22 43 -1.153701052602093807149870333214497616564908867261665449125141114795130817791454e-13
29 22 44 -2.185016293190129044437618066638548336742235559103175715498488666738278393982158e-13
29 22 45 1.338006006270424217982541392012236032101446378008324390349208642707699444724651e-15
29 22 46 2.215084554129138427891165646651540739968666665351291261700154220002914550125579e-15
29 22 47 -1.647717577554909576206838641652276441451816534480231648335803579392499002029815e-15
29 22 48 2.10103558283157694279991799217944004695159007953260900750486405243439214398219e-14
29 22 49 4.998861428185281445961935378685008317591526585325024006267348019976660505982016e-14
29 23 23 1.242473944966789012167223671777760341297916009706251338530421915801280174723388e-11
29 23 24 -1.018194334359588961280650654050051687365536070111838961746524893490963702122266e-11
29 23 25 1.428482955182034698528771592291778026056949922521871484024975664054700876981178e-12
29 23 26 4.03917295320707690404276905820386417663788588528356468118609636331751986780254e-12
29 23 27 3.008739449581620815690383500660234315999374474567297592137130174127659985479483e-13
29 23 28 1.523030396795088448892699342417036549102216926580988276106148781619582581584245e-12
29 23 29 2.653310456974296796567812656312965592143546314924709533569616795298999526467524e-12
29 23 30 -6.53140248071299957413822582790728974304835599798788983998055387328304586052888e-14
29 23 31 -6.341560360527385162583751767348670702714048491339367181271953012127454827512125e-13
29 23 32 -9.013189579307778373324509521647896714452342828664979298134987021152677401607163e-13
29 23 33 -2.475063293917103159655493425082064204149214095373342486370381769450668450845181e-12
29 23 34 6.071460850614711988426526902066767442230247691445307459796897845389128747742776e-15
29 23 35 3.769833170484033413584608590033729565953724628516657267817270400044623494715011e-14
29 23 36 1.000935672045496509513210983389129306186781331822786538575979157262178594518105e-13
29 23 37 3.487901226660216619127398961722471876068277687997860212655164152899712714714198e-13
29 23 38 4.91531824761223504362476064091053741382784705205141103268553136569902137791927e-13
29 23 39 -1.234308308428995135443642559770678089297880697769483552531957246838416582791244e-11
29 23 40 1.176610176020453021981723570885726830913079196999872178671757166408234101029958e-11
29 23 41 -3.681684588912696028258337083591552945871096144960223784485983503609998202682877e-12
29 23 42 -8.81922760732355801339627499547657165224824811875756592326967433018619991174955e-12
29 23 43 4.592838216900795628052802996022611427092253598857360372747687219277478674778978e-13
29 23 44 1.867403378211867849534828155717277512371571754995392766186088681859472633439566e-12
29 23 45 4.829278104514730119711483011469142888862424484530139427723571774608892354885517e-12
29 23 46 -2.324513077953690966355137047337123300860845102885057820218990840687057502066279e-14
29 23 47 -1.039035059330237151695894908166266130628607825517279977386679166357650056678719e-13
29 23 48 -2.04221646081689999789524227745239031945629460346446464534489981769598209605569e-13
29 23 49 -5.605004206721031494399357847286935993153694089058997606254278050039928270008489e-13
29 24 24 1.484260644168567378821815355105579207778351099270805707742656173517426571484915e-11
29 24 25 -1.16909884017160416032974307084157184858221872540848752234611604252793250013774e-11
29 24 26 -2.989922922975428416625216374058355719033129970289255575459314483386889417226049e-11
29 24 27 3.655248161946372772076419859580935837526464918406823477052533486610679837927478e-12
29 24 28 1.326999911545403751407718506671908842251979791093525397949046969480816548956201e-11
29 24 29 3.313835098700797306406471668611073833097572906409945974683427881356782278811598e-11
29 24 30 -5.72514236691524404599846304681747283198793749939743939500372993562264152586566e-13
29 24 31 -2.130728094918921644948719133712770400764276309179285911404932854276875340414223e-12
29 24 32 -3.436543976499232893349550084084076211442308947883167070175039585498020685511171e-12
29 24 33 -8.890209709914830662048687418293430673571620609269216118415110035198606376451249e-12
29 24 34 3.910660457374549281245827763778265120171383999037228050352823261536872094273316e-14
29 24 35 1.123922683888366430411372569123454730563360326905041674824419915597464838102542e-13
29 24 36 2.405147259465546407946871052882797918646399924121159068685567846991083010722648e-13
29 24 37 6.22397608514408151908343652859607504028281237173621737805293760540857637526489e-13
29 24 38 1.209247715747144037443408742827987566388218575839254483216482766573482090428367e-12
29 24 39 -1.749614319356173160439168469226173084893503574661132912773102993118376005619964e-11
29 24 40 1.56993658618939064435266613166115863500452496831360130834190884630728650946731e-11
29 24 41 -5.542511258471198739048696045066333624736113966079974917654538130585833075183625e-12
29 24 42 -8.942335522080502610274334171002526368912168783227303502558078276001830709986774e-12
29 24 43 9.160479951900223984744073272968992466442156930809696697827259676654131239480795e-13
29 24 44 1.710370147031280267588626529005458747999980130355184613054923589077465580546254e-12
29 24 45 3.000529773589920332403064782782848102924618599924209667225712341211736386452291e-12
29 24 46 -5.98201672763152033752494527050427737793143119959459163947511336995565191215942e-14
29 24 47 -1.034640154291476470800482901235660837008343960237733231298863062418048435289104e-13
29 24 48 -1.43702138079543980725650799833339985110890315752010319620337059456112371610385e-13
29 24 49 -2.561535231365849935294564537337625079504923833311141582362284065234246687409145e-13
29 25 25 5.867392389092646215191901724798178570345975432110902345578083175897162846309613e-12
29 25 26 -1.57185434680630911970849836927903136430787053099631228747831791269126733289371e-12
29 25 27 -3.354264160049367635416204325662778381179053393662952296299358567561711495621721e-12
29 25 28 -3.297818261858351553470996382908887549421054404175052630840112031098522071788862e-12
29 25 29 2.630372444334752645123267518277966885789108287106178424135181718282135218206257e-12
29 25 30 6.069793572847176026797912896442897243594160894402427824902294672554115543334328e-13
29 25 31 1.419393754712747594490253225082334937117881747070390203239947210257201378131439e-12
29 25 32 1.414258534273398069016118260495912992444301221026199946848901303445587627037513e-12
29 25 33 1.257446868643742925825338340452833406158780000521124052283359849173323321933711e-12
29 25 34 -3.394624447897314567948172843229845622764487973675388670268389495938349672161379e-14
29 25 35 -1.427873553994089611469224326296388403004939531582822100154282039454340712537238e-13
29 25 36 -1.702088101872848155279554397275649916245275207331414687465460704649315730788342e-13
29 25 37 -3.437772587641533506291266632011802643810059484378723354981624451245546717894834e-13
29 25 38 -2.616288685988692011746744528565453138567624700344525989067838950190919388463801e-13
29 25 39 -2.177730154781560341651137270067556368577691673360498943401587225848383601415774e-12
29 25 40 -2.01741733503748495702860644013018126138961403884248949117997284472473784898636e-12
29 25 41 1.419152563728827545213219325938882922484877550097118502323430375751290907979781e-12
29 25 42 4.998864273726497257920188924351316804681197474470331163369692143778856036365482e-12
29 25 43 -2.427207823051204342163419782044868891527138382295100811636375932709134822635263e-13
29 25 44 -1.560403350047682846024933796233185093025224360224342059080535189985200417224394e-12
29 25 45 -4.253707668434036736830011453989928676121120064518843894043403328871491584051355e-12
29 25 46 1.158499913191832429655308314594820788631230839104441337620487452158677165752721e-14
29 25 47 1.397886463396370715240768856795601747728777443965931232050841334413132209017685e-13
29 25 48 1.850936145189794257852094589843882116236051886329003923087358978947570887028027e-13
29 25 49 5.639500497915155975026325376014119851569720532152291244063639571028822263811642e-13
29 26 26 5.042300891873933755033925810486007717263250435792128203523020902014692536012327e-12
29 26 27 3.124089638820212721640067406602702036382655280741400004737863031145157533117485e-14
29 26 28 -3.344447540126983841717579109550407634713702456072285753319670317954620303239429e-12
29 26 29 -1.084099052679956164871788900352985748035654876975019524244124232649771221592224e-11
29 26 30 3.594890403015659672018908967449309409023203457092659429107804362373024872351316e-14
29 26 31 5.627071635388263944286840434351699052273131611430118909500730988292648818050868e-13
29 26 32 1.442098782807465043389386819846260077137606208432028471740327639323450093583738e-12
29 26 33 3.738479550740312910529602278014499984616286016449169213331022270257228517289484e-12
29 26 34 -1.447458220837782921378041646744744945736227842931002265381694497116956949386159e-14
29 26 35 -8.5245969284481116763962201920036003741722134602115595172113900917047651174854e-16
29 26 36 -1.498308750510211028087968596823959122591203450576568267670536970427175313012367e-13
29 26 37 -2.487135438407298527169886040534001293196853445493676295288395287420461202940768e-13
29 26 38 -6.916496740753718344479106668863492420712785644966002442973002453674926083404159e-13
29 26 39 2.040711479671919134263314959860865372219002217134444572558839946632111376173748e-12
29 26 40 -3.502966297516657483292901306837509383143349777317726212706995004112701626612265e-12
29 26 41 1.699624611341545506599323032710012065085355382377544148686722721035717608750587e-12
29 26 42 3.273590097592469234981999959916894237100145798857926725895614486780634950525324e-12
29 26 43 -3.571979726227793925930686950374953371471735975445826051849145589361145103342754e-13
29 26 44 -8.05056952885358580080868248073238545537527768934878961602722744374246985715885e-13
29 26 45 -1.534287696024498252641753667597514055992839496855576538894430834556800996439991e-12
29 26 46 3.397665049869521000885223082912011659807322901357162569541433270753493820555752e-14
29 26 47 2.847352603245544939921824914597783019862933601554557196904466653642202790231906e-14
29 26 48 1.434995848031860418475117542943699056936074127477401975460136447936493621273629e-13
29 26 49 1.668009147342967199313462704666169429947643892490558301777010523276765805754445e-13
29 27 27 9.661265042885738819260669150387655514586231398318497585121798063470805570032171e-13
29 27 28 -4.470191312755234402632070867151026308003898266706949072084370395466125957696061e-13
29 27 29 -1.876101413533150387100073685402807177686132025424622682244320919682506573166851e-13
29 27 30 -4.246970646873586014605770992429362823745565882831549224794515899881134535020694e-13
29 27 31 -2.154857212565543817805234842200055715079369467047210024407581228611385149816033e-13
29 27 32 3.849880063745783259615807210506198717749658783171730416916005122099484867493558e-13
29 27 33 4.951987393472708929542688524955381457205527856628884184224091616675809066694675e-13
29 27 34 4.093546742698461882379967713919348562156663181049527643918082681863372820148556e-14
29 27 35 7.352032639348185302799975787132730847660084879264042562339057430893007697916017e-14
29 27 36 -1.856763259875599199449509149754818521333555495236561876917634744858901954265052e-14
29 27 37 -3.31685302209223327798875071746055079595505574598171084396955179627970901268781e-14
29 27 38 -1.439557874159845940423490650337271551601582782087396493443768631581603462728725e-13
29 27 39 -7.743833340313483102347885390240791176148467394102322993243499316408721291810522e-14
29 27 40 2.087993923656129075184844031358321488140511845863921912669880075621183349986066e-13
29 27 41 -1.093846229707613407773028095916614179271322763316207251565917819268395137043525e-12
29 27 42 6.110528105983486996828877046464403930512041118181932941808627332080009265954346e-13
29 27 43 4.527558290825258128919302183442122572730410131615705331609218605076897698924912e-13
29 27 44 1.19835307579042132358009475692009270067076247364892376165071781286519354178183e-13
29 27 45 -9.807738506999718734367808208573450782538856917455689978729578802638540199593895e-13
29 27 46 -4.293545719655883597420350558455839163198161086422394412474382078649005552430507e-14
29 27 47 -6.295466831118525000015100922039642634735018058923394139966553518675191721550464e-14
29 27 48 -1.749910367939130800373161014835110151793975620507208646881411805713115609767248e-14
29 27 49 1.075116798234430277786420968688920599483503509769707874630336754472234482663746e-13
29 28 28 6.385876981432912959719323200085825199089553665114501752511145718994692668188497e-13
29 28 29 -3.279749604310872418481687372273996764191879736118197464357358231071794835115906e-13
29 28 30 2.277130888778742395352088659763131403444359672459627565304799824330119315699146e-14
29 28 31 -3.340048091910034953888599530579159989167392156195576748362053533846986028568569e-13
29 28 32 -6.038427603977896570823164332494400519258776137594503958768866963446489762239988e-13
29 28 33 -3.226064641621850780003862094624190915449676140645224781664415286701457806409032e-13
29 28 34 -7.156633739629120762735521490419397600110848181046208357811324263630450135052322e-15
29 28 35 4.386968680390689596527522707434898665052696860877555953116293719567518632250892e-14
29 28 36 1.035626962928830045787704204783852731345180880846838031167236467042280510095047e-13
29 28 37 7.621923246353192642730988946340715604612645837625170323942958291333550534664148e-14
29 28 38 1.167215771279997832699928426514044518352950453141231440297363085429473813576843e-13
29 28 39 9.978426373671530947143480479928170143498794350292454288810433048094367939800356e-14
29 28 40 -2.679383772801658817736368123958934846327330423776206061347398659646659192850536e-13
29 28 41 1.613214738578501358009211916298250018287357438693995661208634295671887775634925e-13
29 28 42 -7.101692442148007160949067356004256782892470413006195437871642305068438205187486e-13
29 28 43 -5.775824635654917784208042931697761002670878458010982885320848645272309452192756e-14
29 28 44 4.023233460151118276055186129394660255123099248312175779597588759585044605320813e-13
29 28 45 9.69413878397784820307688362164758037020075496863270090067612603521067485561607e-13
29 28 46 9.640268886995896620506628269554045712692962293564769681902403671949333077721185e-15
29 28 47 -5.278670847520607021629052027979917749974393431764523124539028253924001086421632e-14
29 28 48 -9.151587498956526667373904148947745571373859643408924446464645963736340467619516e-14
29 28 49 -1.682836212026813850213265056997208036559138781564077695036075210282306792716826e-13
29 29 29 2.448865221985006774023492235147202783559631428481338068698388028700723358855058e-12
29 29 30 -1.082447113085230572461978286772381728206039378865074400411952252452945021853814e-14
29 29 31 3.374089670903077296634528586511705086942233697750182955509502845677197862943582e-14
29 29 32 1.243473379268940163178473174603160876996777813423221269059479879834474689072273e-13
29 29 33 -1.491119469303587705343378599984347736519859580105285015328453806811316241921654e-12
29 29 34 1.266217040960552144100880311862093065477769860524675175593658577991431127926645e-15
29 29 35 1.17800556930847221848267934178300595290063466107072177628228809846696888876264e-15
29 29 36 -3.637080598102680478070122972407698370830677960028087679184817552229452656383653e-14
29 29 37 1.537337721311976463687021067550979888845190717736212935562576130708978483036685e-13
29 29 38 3.839222225828197402229086814597227222397085854679769385262866825549049652925667e-13
29 29 39 3.192402019695507501150052733550749086013742632606835420534920030169071374861967e-13
29 29 40 -5.926889892060544176688134378277445800450789166590678006923288107936488059465146e-13
29 29 41 3.077041582132002042872001925317248530090341336168668106674854281068627280891917e-13
29 29 42 3.093390306924176048049528871700064567929559990958367419100270481244928441937991e-13
29 29 43 -4.844516677727006941636000015268132814698771282704473365710677495737987029777041e-14
29 29 44 -1.087899100107111491525267974403357904879203194946262740067026118213476812541226e-13
29 29 45 6.413968917347521089273262284518047739294513048646770442407956510543107753609442e-13
29 29 46 2.405877296048911483665232866374146009132063395250395514944106446568952745780617e-15
29 29 47 6.298323165821395554023249990486622451927340499933519616360692644400142218504775e-15
29 29 48 2.925421357060060227903794505161030834393630651720443396069642540464614295008128e-14
29 29 49 -1.069222993674969020447264822857167113957243962132661933993699494620508034640975e-13
29 30 30 8.284055277310730949690691026874755633768197603151062401999242550615202920981273e-14
29 30 31 -1.500060756601003396152277573665333377730045863514543996307428855715179722801568e-13
29 30 32 -1.414668894759821507051547505166803148830781868394050644597782356531071780542458e-14
29 30 33 -2.076283813037406072221352030082707549539869033115856949703721092156424666420871e-14
29 30 34 -2.247666806758681174893537628629743025039625289173351711414613790093781011582327e-14
29 30 35 2.407888398432345180550850974026922739514083198909828369296328241942153414297288e-14
29 30 36 3.580401836958032667568322145778121726822550024228526437523013697813458223621772e-14
29 30 37 4.539744563299927371408506122863823927363682101382080828886818795855915945085218e-14
29 30 38 1.831926874063867405352792945122113835778492935341963991363524335889908222210568e-14
29 30 39 -2.501988467498809784600627052875769461821602697423806214873831534817779454050873e-13
29 30 40 4.421464758286219802828072312275295795225704900198689601119564971178350099827991e-13
29 30 41 -2.263680596060000288249182435766854884013288916702829124270803098037573155210228e-13
29 30 42 -3.369983518613045999372231529166597446577187019271425567105753850057015023482883e-13
29 30 43 -3.861887674462064898450946416140824093198361775846173870338194828639853510415319e-14
29 30 44 2.195303137502100714774487263852290255402346861389720422530913433605658989802164e-13
29 30 45 1.576983796087796639416907356247536724936635310136425473232653946218675435324341e-13
29 30 46 1.958333928828904489053871376386406353737747602637800975181617422730751805505923e-14
29 30 47 -2.621432110059924996199409229321894544885207901212987776958538422460001375718913e-14
29 30 48 -6.964300913424841243016156703879090002430113317685419670832990326042621974898724e-14
29 30 49 -6.369858781017869651390170248732340201498822559543704114214987854154131225012181e-14
29 31 31 1.211859036400645210741139042569232901812316401405341065456587350557294475871346e-13
29 31 32 -9.732420658780162344016566493589597642951182339116650130733227061826228183883258e-14
29 31 33 -1.140690499385622386738594746751617536938476419720705083355998811548590271205734e-13
29 31 34 -3.35567735811500383970647637395600534038745714901078187637176912167840450923914e-15
29 31 35 -1.421615933795677502775232932162403121294976382454846652056824007127582652915049e-14
29 31 36 -9.836617689376597133794448890155729868682202733924568083592208467062634671257702e-15
29 31 37 -6.601312382558453121277164966460509674672341954320815840039458913213173220860277e-14
29 31 38 9.030106487411093120776138520329041679097173163291808173176828048593513304685417e-14
29 31 39 -2.87651146499858455316552174534445666124853940380982200504914209727102733018346e-13
29 31 40 5.395383251893812842230191503195889159511274760897338367479732761990365761656293e-13
29 31 41 -2.681078978356693235416633151541131350019685405781892630509370723586012997773072e-13
29 31 42 -5.405367745400122144128444669110155340247132129543378876712258391779128714141755e-13
29 31 43 4.732531269476627873622888556159965192634843566591301249938387867506603919330592e-14
29 31 44 7.358464403951491761918493452627155331448678672702548465593888840634501174406859e-14
29 31 45 5.539795050386566345095952165035899706284131373793975509886255611775925752965426e-13
29 31 46 8.476761763069922784172925485944812093738309945334286992799792889120547382411813e-16
29 31 47 -6.776307368037530163619241559508520937778196837361254798383692766917563226288384e-15
29 31 48 2.188510808318039157081695130501770731151491345768305564030440266886675249583654e-14
29 31 49 -3.743222707510537728145945878013990699939871774036166835346280040286794118042349e-14
29 32 32 1.912685396425663580227138331089427908461644321276158224427003617905623240703771e-13
29 32 33 3.702776477700542228899004790705616834853435888318334865021236095743189281902754e-15
29 32 34 -1.354304654594202740124105912200781236352960636131989749915101766390162008250917e-15
29 32 35 4.861918379319051502878132676135736322474032312423881109521978808086170710773293e-15
29 32 36 -4.344650808866267644976184617657709867378865490033985909379274083267560943022236e-14
29 32 37 1.418998317390583605187960873937767056869226906645752447516124336545403402346495e-15
29 32 38 -3.57805411715511011283924157967764733470062307378418215331608060526061271566498e-14
29 32 39 6.248729447928135454656373265010309035625340421893271288339333166238864745705379e-13
29 32 40 -1.192540381567139516027720479056882217701891104307954007248677630961214872546309e-12
29 32 41 6.055426430814727187090701611174463352253244822761245505079801034015273574668606e-13
29 32 42 1.064572913077867590638514287707949058456570278353305547770699134897354436992145e-12
29 32 43 -1.111180799723768116158260542002860456997848035110582862981301886204339882829521e-13
29 32 44 -3.409634434087837830718170629046621798098369659954621111705303359007725477524397e-13
29 32 45 -4.855922115274918978670073131471037692105188600245062809904535116375023750030898e-13
29 32 46 7.71491540942720992981302082213384056767095827499621512144686076284794038227608e-15
29 32 47 2.831462466343967156284828709954084009375631766835065946588331308648773678905856e-14
29 32 48 6.573732915426120750622691793715854647414341534022388352195730571858016483095109e-14
29 32 49 7.4707466230893050505431654716376957707809001638444053793088238633764692829606e-14
29 33 33 4.005169797349033623403830854328887907436814269947906559226936290018775865789847e-13
29 33 34 1.556509291847440238477997092948493893766819541694499834624993609143463186435371e-17
29 33 35 -1.881615600502922018364172678108394509792627021019861723435263128868227088631079e-15
29 33 36 2.214535340292486955416060051998653861611061891676846235514220951762065645976589e-15
29 33 37 -4.379191355946305962528445917373234678223750257676365506059350212769121185207433e-14
29 33 38 -2.273546300021886229204257960232367961063464818907662771498437579588444217090141e-13
29 33 39 4.42871627586567527142250254208120679587645395191488478448393992725184910874751e-13
29 33 40 -6.857573891480305386109226474836402958469104495927748543445425722323717739589172e-13
29 33 41 3.272843954656933970105583245749242477841657956211163877451155133358698930068008e-13
29 33 42 5.889858680641775968266252391188275751722593366866419768865192909846487086391308e-13
29 33 43 -6.045261022046608005420034797009879625613498487455991474306305532766486558641797e-14
29 33 44 -1.497517860357463985389393247490622935481105178900480059699348199933462502775024e-13
29 33 45 -1.136786209235580214157193042850631563353245278226184588788685358316488580576585e-12
29 33 46 3.732392162715044118932279808880556899545362951973505316050032523080961051673884e-15
29 33 47 1.078020346509725305602203913799831292116550407382998874883175579504278794869364e-14
29 33 48 1.824145766877213223724301980324195482491941761154840294362234759993370361862374e-14
29 33 49 2.094870893266443082007286303212716081058493021239583645352368422568014836085612e-13
29 34 34 7.818169187872087096350284605494566925057108706913459928833493616956259648255172e-15
29 34 35 -2.79922632992738009877338220574368112240797963091538997590295565497083468440173e-14
29 34 36 1.036358759940574280296901681995934794018106539233193204792688550390914517766427e-14
29 34 37 4.693286136294012471804578973566238619284179491156347484272683792358697477450672e-14
29 34 38 -1.239720138373921503945108159498075968764455858408091982777421960187862327260629e-14
29 34 39 -4.649367345089710867911074659953319791273366062118326154129997607904943037789648e-14
29 34 40 2.170454550348164896470212053112245686639858037692815998637535274887261454702681e-14
29 34 41 2.505918980534422972346440972653976384266288943488485763014500376441147674107282e-15
29 34 42 -1.638134820184681537617618177822765548755206857875923831818363991954794033776134e-15
29 34 43 -2.155466376584339797477900174792890720230696285484917793297939792642242552980536e-15
29 34 44 -2.261083760164253785317350586538456148792760784859345006631957311745632150731703e-15
29 34 45 -2.335368479876092586740147847788227585893618666436884034432538744148297121060014e-14
29 34 46 -7.614163364965686616532633175271763630898097625807398036611004574528989867334502e-15
29 34 47 2.87507909194456731730841270989826046975684889051347211540179812510601228065143e-14
29 34 48 -2.127721620622372024956261664889985913567294193606516068667909995753482838413643e-14
29 34 49 -2.710943713990082867397283037448900186051019367104163247428675255448266494118289e-14
29 35 35 1.236555776590000561268602379683363616541535200444312043374875882382504539638444e-14
29 35 36 -8.982581957635026814637205060050460107427656818645439778903518029941141155608409e-15
29 35 37 -5.658453066948766466644965228175586204030326593724785812473023868211544651886741e-14
29 35 38 2.01228205433195320785201435076165773583195338951134368289591703989127003355068e-14
29 35 39 5.916205304686984886419468730576552297360280492067303580082274551936292960000001e-14
29 35 40 -1.192927712273678143017189504379449955236604902409136091375639566147961334573135e-14
29 35 41 -1.325113857108967861625003930655374903842321331050263157344901415628337811558272e-14
29 35 42 -1.929528004221509340501718955340430198331453698435494524365304236646949444066054e-14
29 35 43 4.683207039276816988590234504340517756677076279418680165752184665662032760251652e-15
29 35 44 1.11356296520061269119461038983035649377818144727926091629594265790507827125802e-14
29 35 45 3.086223780521328229633903204481605319649289039052227918249716733573691730482255e-14
29 35 46 -3.836708037583270670644654567729310751382164125352678063803578145025034865124443e-16
29 35 47 -1.389388499394107699441663657583212074276638798385604312429762761938936626376578e-14
29 35 48 1.47405534838786496312318113019440437636887575055627027079165161318267212186402e-14
29 35 49 3.022174175342675781631213357560530567285052180026482606936160831766026957299303e-14
29 36 36 1.32042798827290569307691178373428614935864178018319364023118370875439897547497e-14
29 36 37 -6.36903111613463049425951798714654802709794945002385176926194308972649480344125e-14
29 36 38 1.149527452609522767169055415516713865650328609875058694246201075777495336920762e-14
29 36 39 -1.57872567097030092198242385556166047568813460149111122397628826742738528765034e-13
29 36 40 1.47002977855392400525691946905592861711257994388914841222147078654890089892948e-13
29 36 41 -4.62737744443484107718801843659427606888682869905971300769727867938954536375494e-14
29 36 42 -1.212017246938837001588005504420641948302897092516337979169811400690652727049549e-13
29 36 43 5.54457400906700149840368074882528422481578337825413480279103208749887051141149e-15
29 36 44 2.862083393533537217284202713157294229130329555281730502479521371616319225516842e-14
29 36 45 9.880328577048379432769337228892274918159411364116676879377668858848206938446833e-14
29 36 46 -2.356206152194027345807571090220422267355391480234603323332062435741567227680323e-16
29 36 47 -5.245682484241440271220238607168767495515700618875504545720865704808491080057155e-17
29 36 48 -2.900928943190537487870193684883724195443078904689572545785148083337172383918231e-14
29 36 49 3.115832145911365671416852879959900132810658869021423715342095780532462888569569e-14
29 37 37 1.156319994937354862668420160402586091504435272561842247185588928445434951850448e-13
29 37 38 -5.38781753721328132262182536237320273843496243164856435079617530758744877294173e-14
29 37 39 4.938008455632034870076763421676068585491675936666312832041629898820511794356778e-14
29 37 40 -1.368123895368641016685240368958062568449761580706548618736314941920815614443858e-13
29 37 41 7.700397275005390296597324298170916964031900252073696355110609882518002554202648e-14
29 37 42 1.823470852460798966623648245607639207587083066514027167079254605497457774564262e-13
29 37 43 -1.500237836813918053819626505307132489365003156801494360466483122260097172296358e-14
29 37 44 -6.015310208145879918739027256447988057257744460324739114453225064880687235317626e-14
29 37 45 -1.484663246863810677549890858464397427122908956314057204415598480865534689329844e-13
29 37 46 9.409718185837157853990057040131263540943085505758953684078141494763100798564796e-16
29 37 47 3.746289418839643083212706553799671487312933882623836480717499287898540183634809e-15
29 37 48 1.363767754598127183816184508213156229828623603989881123357539527606596432305563e-14
29 37 49 -4.320028137089862877929007395047642596658479854021678762352820402274018158826476e-14
29 38 38 6.081289856916187768825717890154598753811403768032227886007138230227253327344773e-14
29 38 39 -7.741418485020382056187259057492787759407648491009863396706822055935379823144051e-14
29 38 40 1.561016614701389544356803993375995603193261763879460364269443610621256556580714e-13
29 38 41 -7.815189942205959815402060588599633993600864259049226271965217467027962830742205e-14
29 38 42 -2.214827317234271148432846965269405013170719192144906978629057275636789820643604e-13
29 38 43 1.365016481586559790565741506276587371125684245742801066587305604875156844219815e-14
29 38 44 7.498718116637728043921255434240933263527837687663453206531988820996881464437851e-14
29 38 45 1.482369751539939229498461952092449849489830100218506348103912637776597264543935e-13
29 38 46 -7.633983947666340627025562641641633866418333378604761472400010369580494865447571e-16
29 38 47 -4.800692687061204752298291863961898632251441827188911577016191165846259777684755e-15
29 38 48 -1.797332400157831851170132272969735689202724851947416825398073611793944121016032e-14
29 38 49 -5.470275319878774741652461089274934056824518877593873239342759783791708926729552e-14
29 39 39 1.714207129226560870380754606455130299875156278553583272554398142340044149102226e-12
29 39 40 -1.694128587062970569412663863643857148897663435822542995360096563071297064639282e-12
29 39 41 6.037257024011787523255425069161165392580250068854523400730743973481990577168117e-13
29 39 42 1.205446765049343850228428531632081094052454936965609587418009246474290063798161e-12
29 39 43 -9.094141443336480430580724709029572950737613153798861365039714092449019938416869e-14
29 39 44 -2.745788971475441971946372500292467440700916601702519267792432189873906182530673e-13
29 39 45 -5.61302860755965822668025275375401324375946905581080405134770824321411292064693e-13
29 39 46 4.80318315266859143772048898209816191807812314905274196206958729597115039057207e-15
29 39 47 1.952123812771865365108694669104998676978638012786628302363158935434547026513078e-14
29 39 48 3.11609071242784246196634395307419462527081294550217500396003860620867093041361e-14
29 39 49 6.324595623784315435627345743908032136513906433987126268692967882308317992780045e-14
29 40 40 3.545153048062823588879810086699308346036086252053657931240293900192311105234375e-13
29 40 41 -2.379346702382759851080846936373026718118424074056913802886658842047820200821489e-13
29 40 42 -5.408891273675385673648562143535396060565230299002470454476303377728912267967455e-13
29 40 43 4.950913407909024933930704013849780326196561169717800752882808375846985104722909e-14
29 40 44 1.857519973504765559232427236504382011561393926304120079535002045529250421954561e-13
29 40 45 3.756524062308311943048987717581984505524422281599329504040813689450304886108798e-13
29 40 46 -3.180076473003406437980652872042030724243698486706448454896886514482654769645012e-15
29 40 47 -1.552527408209554548914929860398283089428267533369961061959896899593653028202473e-14
29 40 48 -3.429736217151730470361778895207800794590868225834793769500509499954840541197115e-14
29 40 49 -5.749947388661391896134705194681508150020047699417418784195177768659598529228549e-14
29 41 41 2.659390149224912494970369916184030974103234612326701758240463951164660314240359e-14
29 41 42 -8.158603357442022716468878925985208131819860908907595322846734712759569107095901e-14
29 41 43 -1.260245532151017714677022832043183044520331203053147430306278424621854377303766e-14
29 41 44 2.762934934111360746903317926276409980011223482170696826269415798597403648549484e-14
29 41 45 1.133104808425755663396162400933379231586093869454891940349072165417794053481462e-13
29 41 46 1.419022047424231244005384263792782223112444403702129030712107716409573209888431e-15
29 41 47 -1.798982062343931652133170451279986373681873791917656889144476053380054673394076e-15
29 41 48 -6.871125893614409461168387030322116761453738908648917576567577682493712768145893e-15
29 41 49 -1.779351575430602781557682767334391222654352683607087852281236909665294052186101e-14
29 42 42 1.341229919943711645178228247389169856179885952537999983684943865022096769338492e-13
29 42 43 5.213658826178017442783669429297189681900657934561356217558302187033709193495261e-16
29 42 44 -6.499475438993857761970771552411872899468118347496930851512637195373452983762954e-14
29 42 45 -1.884119905725618313692688771011252075990402936210832018905252816981727914528676e-13
29 42 46 -1.405451979867842341059411292607997731978602308411448930244111740945480182634303e-16
29 42 47 7.976820661860887985140083653975204476612344803524239316991336865308257791719279e-15
29 42 48 1.261613196574614025618322419979857194017339354214117746591222066606279556401868e-14
29 42 49 3.385338487906608332601675852626964851355914404499042195075671796444423499754642e-14
29 43 43 2.341333956711160110013403719312858638218454433256217280774316666730099222251458e-15
29 43 44 -7.780251709245385025567638813883747483117676737488092876476139938741400406202461e-15
29 43 45 4.579311946486041189721246218964358499074222903920019468936894243826242390350583e-14
29 43 46 -5.52044790334852977339842222295614538498966547827435062282996972833489059373456e-16
29 43 47 9.91685104026383382065397910631057794585982352237084550406886235898376950860746e-16
29 43 48 4.089767807599372648046023993825404324866048661627015705500618735695752559591366e-15
29 43 49 -6.00984933577646562760734668943963979397483884103137226922377674502183541635158e-15
29 44 44 1.175277975888161419755864532100298868328063060361245624939746687795751694930404e-14
29 44 45 -1.36395673952214277793967253063510863189703059554205657184578292476718748279934e-13
29 44 46 7.743670237719630299469957927478356938167150149041015900535781573200884509691827e-18
29 44 47 -3.250174076905613540697844619689004649942459159071954039094664878154317587954636e-15
29 44 48 -3.77034956039325838035948718627914456708972933062537489822246040018392757764898e-15
29 44 49 2.660361074504120378043262080452425456323140487227613249930907665059869292293288e-14
29 45 45 1.504336451528238054780815670580407617432163587181382419409806485914610678267079e-13
29 45 46 3.586672496491147763687492187900808755475668105441644208534147353590580940814149e-18
29 45 47 -1.918235680368028772534927444602448693141375426039666088427489348346897877948956e-16
29 45 48 4.914465445532931320910712178543183029787148578110703889099297841500387008376893e-16
29 45 49 -3.415280520734485228453071322723368724613271457028231894451375371587891643399514e-14
29 46 46 1.350803620341793228784197581569295643847980554152397206657038872722302632657208e-16
29 46 47 -2.084652929761539658570587963531936871460737233596579572654191892016172344197595e-15
29 46 48 4.667126834650969340074836728462333195669930752305376779391226593837838469588476e-15
29 46 49 3.193635480518752987173348266445425736385066728945854418915716903479329395589289e-15
29 47 47 6.247372074733313821952197321090542535163008442757234973560056691829385309277442e-16
29 47 48 -3.77573930830763592871658465544970612229817944566770165811284602367876949126455e-15
29 47 49 -5.272672734862095323993468397882938626028071674752809216393922916102445755973027e-15
29 48 48 3.164898074753407227759109838251940776476886771576137497828986399594740047818527e-15
29 48 49 -1.155404561790077565073272760981877471136573125821679693340856026897588624689112e-14
29 49 49 4.047861286313590945883976566371402417134306836881030059873516789901676281139671e-23


==> anc/l3.grad.cpp <==
class __L3Gradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__L3Gradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "1.149726572868789660220512190495571988643590165560898526243914336619622603453", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.149726572868789660220512190495571988643590165560898526243914336619622650585", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "43.08980700648401806648460256108634059927469017244197444182715656789107920973", 10, MPFR_RNDD);
mpfr_set_str(upper, "43.08980700648401806648460256108634059927469017244197444182715656789107922035", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "237.8028390130001939569746245971723682878112683737083264096866330036071182832", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.8028390130001939569746245971723682878112683737083264096866330036071239047", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "0.002457537822853092576954015644299883220569937923732831091362111731730263852647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002457537822853092576954015644299883220569937923732831091362111731730263882367", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-6335.102657527751793473333998997891212187761589569489877606763722089055757035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6335.102657527751793473333998997891212187761589569489877606763722089055752001", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "-0.1107630119713045719992676206138403294671962946534868847514784380955206720748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1107630119713045719992676206138403294671962946534868847514784380955206701960", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "1358.049289380099118761551629640875831214081041475507844425303474908799366051", 10, MPFR_RNDD);
mpfr_set_str(upper, "1358.049289380099118761551629640875831214081041475507844425303474908799414184", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1692006162994547087871848226776042651690054658898734666208566406799042375341", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1692006162994547087871848226776042651690054658898734666208566406799042372383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-44.60306950636091322114249648340780059287623819307427737940299574800442744348", 10, MPFR_RNDD);
mpfr_set_str(upper, "-44.60306950636091322114249648340780059287623819307427737940299574800442733772", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "39.02559634351918599078049637968154793669761351294758228085931187591377427134", 10, MPFR_RNDD);
mpfr_set_str(upper, "39.02559634351918599078049637968154793669761351294758228085931187591378181164", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "101.5872676965444509907866991665296760959463970489067299952470251930521834253", 10, MPFR_RNDD);
mpfr_set_str(upper, "101.5872676965444509907866991665296760959463970489067299952470251930521834355", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-5.786065790474590300625341118281965258363165894132322562365040133244970153255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.786065790474590300625341118281965258363165894132322562365040133244970075040", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "4.035903705398807242242175007457217930507537597245716332274136782529616728233", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.035903705398807242242175007457217930507537597245716332274136782529645323636", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "2.945548204260269246827612983836829063302138794572843245272859732681101908715", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.945548204260269246827612983836829063302138794572843245272859732681107100722", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "-10.29840099597749840613228599643783269674652107592657636178544692004633889088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.29840099597749840613228599643783269674652107592657636178544692004633850702", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "2.945548204260269246827612983836829063302138794572843245272859732681101908715", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.945548204260269246827612983836829063302138794572843245272859732681107100722", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-737.8992448482712192189770839386678694889752168649451288448810876576558690759", 10, MPFR_RNDD);
mpfr_set_str(upper, "-737.8992448482712192189770839386678694889752168649451288448810876576558689388", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "4337.982970442708340976267937934449999534851851928774714347748463332720568178", 10, MPFR_RNDD);
mpfr_set_str(upper, "4337.982970442708340976267937934449999534851851928774714347748463332720582031", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-952.6104245660021292402749582850114757653156400558415235561465716659360101753", 10, MPFR_RNDD);
mpfr_set_str(upper, "-952.6104245660021292402749582850114757653156400558415235561465716659359874096", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "1906.357931319368197406144451091057885130209697990566741012531727256514800619", 10, MPFR_RNDD);
mpfr_set_str(upper, "1906.357931319368197406144451091057885130209697990566741012531727256514801467", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-727.1741231548723093390845856102930489129893036225448319403313677187386872709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.1741231548723093390845856102930489129893036225448319403313677187386848690", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213968071", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213967600", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "18.13358739776182517658580178970102848831056229825505814037049595595514232130", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.13358739776182517658580178970102848831056229825505814037049595595516803828", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "149.1190817492974659871294745198338351152282840791346486494943817112445108675", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.1190817492974659871294745198338351152282840791346486494943817112445345610", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-766.2858498169222840266133219701357642582783310183113802356422920994198178396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-766.2858498169222840266133219701357642582783310183113802356422920994198133172", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-125.1019207222909900593981724967130495813942891070709571813160879042192587807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.1019207222909900593981724967130495813942891070709571813160879042192022194", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "35.22730997298372305858588622356978944543917925306137245401866752438174361887", 10, MPFR_RNDD);
mpfr_set_str(upper, "35.22730997298372305858588622356978944543917925306137245401866752438174612449", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "-55.89473035508903709831007068787304219733275728328146690195405336128061717357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.89473035508903709831007068787304219733275728328146690195405336128060672670", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213968071", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213967600", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "179.7549931805299781239754418346234361992936380820192514171136889709409790221", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.7549931805299781239754418346234361992936380820192514171136889709409799157", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "18.13358739776182517658580178970102848831056229825505814037049595595514232130", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.13358739776182517658580178970102848831056229825505814037049595595516803828", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-30.47777881352935003375579565097006594764639008143692645478977544653320872977", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.47777881352935003375579565097006594764639008143692645478977544653320872924", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "104.5828844337591155116759314686403425895051826653719901360895406423313787107", 10, MPFR_RNDD);
mpfr_set_str(upper, "104.5828844337591155116759314686403425895051826653719901360895406423314296953", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-2540.986640722808791747665116733584338640843956394183284441353020478947655695", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2540.986640722808791747665116733584338640843956394183284441353020478947624497", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "14.27993155807920808739682232288723462003637376593956246337323005096174625081", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.27993155807920808739682232288723462003637376593956246337323005096176509102", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-112.2787797395722501608442480003655904195854104116870693519880481331765691392", 10, MPFR_RNDD);
mpfr_set_str(upper, "-112.2787797395722501608442480003655904195854104116870693519880481331765690786", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-952.6104245660021292402749582850114757653156400558415235561465716659360101753", 10, MPFR_RNDD);
mpfr_set_str(upper, "-952.6104245660021292402749582850114757653156400558415235561465716659359874096", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "1906.357931319368197406144451091057885130209697990566741012531727256514800619", 10, MPFR_RNDD);
mpfr_set_str(upper, "1906.357931319368197406144451091057885130209697990566741012531727256514801467", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-7.341946008686646292952718740042180978237611374005550932319756502404214004686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.341946008686646292952718740042180978237611374005550932319756502404200184154", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "4337.982970442708340976267937934449999534851851928774714347748463332720568178", 10, MPFR_RNDD);
mpfr_set_str(upper, "4337.982970442708340976267937934449999534851851928774714347748463332720582031", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-281.5326991777814439679082038960322756994774223745117596110565151535609431674", 10, MPFR_RNDD);
mpfr_set_str(upper, "-281.5326991777814439679082038960322756994774223745117596110565151535608951363", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "14.27993155807920808739682232288723462003637376593956246337323005096174625081", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.27993155807920808739682232288723462003637376593956246337323005096176509102", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.8818821198987796909440482363344816239991596044189482597054664701925770697494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8818821198987796909440482363344816239991596044189482597054664701925770694144", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "179.7549931805299781239754418346234361992936380820192514171136889709409790221", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.7549931805299781239754418346234361992936380820192514171136889709409799157", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-15.89168850269460399180137261216700064543293953625073167562287324637505616457", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.89168850269460399180137261216700064543293953625073167562287324637503950719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-0.8818821198987796909440482363344816239991596044189482597054664701925770697494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8818821198987796909440482363344816239991596044189482597054664701925770694144", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1692006162994547087871848226776042651690054658898734666208566406799042375341", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1692006162994547087871848226776042651690054658898734666208566406799042372383", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "179.7549931805299781239754418346234361992936380820192514171136889709409790221", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.7549931805299781239754418346234361992936380820192514171136889709409799157", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "-10.29840099597749840613228599643783269674652107592657636178544692004633889088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.29840099597749840613228599643783269674652107592657636178544692004633850702", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "1.555685154796985955842008902475957497036103570885802647871974504901503656437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.555685154796985955842008902475957497036103570885802647871974504901503692622", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-2.200002836179764606584278026173561232592699478381797023698819290988358281396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.200002836179764606584278026173561232592699478381797023698819290988358281232", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "1.273018617510087831749652727029346238390608397198970141744235252925829405571", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.273018617510087831749652727029346238390608397198970141744235252925829411779", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213968071", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003723835406377599209929147204030750809543963215545928058437283164868213967600", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-30.47777881352935003375579565097006594764639008143692645478977544653320872977", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.47777881352935003375579565097006594764639008143692645478977544653320872924", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "35.22730997298372305858588622356978944543917925306137245401866752438174361887", 10, MPFR_RNDD);
mpfr_set_str(upper, "35.22730997298372305858588622356978944543917925306137245401866752438174612449", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-0.5309891081444395125554354423046328442839855475230731440417084561699361706218", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5309891081444395125554354423046328442839855475230731440417084561699361704614", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-112.2787797395722501608442480003655904195854104116870693519880481331765691392", 10, MPFR_RNDD);
mpfr_set_str(upper, "-112.2787797395722501608442480003655904195854104116870693519880481331765690786", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-727.1741231548723093390845856102930489129893036225448319403313677187386872709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.1741231548723093390845856102930489129893036225448319403313677187386848690", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "1.284775272069803921501529032219619372083459712308626111690877333787525288480", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.284775272069803921501529032219619372083459712308626111690877333787525290358", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "7.727288543599385485818286445711636134222951707295096257106778210906104773392", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.727288543599385485818286445711636134222951707295096257106778210906104780188", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-112.2787797395722501608442480003655904195854104116870693519880481331765691392", 10, MPFR_RNDD);
mpfr_set_str(upper, "-112.2787797395722501608442480003655904195854104116870693519880481331765690786", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "39.02559634351918599078049637968154793669761351294758228085931187591377427134", 10, MPFR_RNDD);
mpfr_set_str(upper, "39.02559634351918599078049637968154793669761351294758228085931187591378181164", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "1.555685154796985955842008902475957497036103570885802647871974504901503656437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.555685154796985955842008902475957497036103570885802647871974504901503692622", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1283385793903226142431698599953448604070404718038769834551177107690250193123", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1283385793903226142431698599953448604070404718038769834551177107690241933063", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "39.02559634351918599078049637968154793669761351294758228085931187591377427134", 10, MPFR_RNDD);
mpfr_set_str(upper, "39.02559634351918599078049637968154793669761351294758228085931187591378181164", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "2080.057463094120945807035765418566772578469007864658589668174257759276939906", 10, MPFR_RNDD);
mpfr_set_str(upper, "2080.057463094120945807035765418566772578469007864658589668174257759276954386", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "1.555685154796985955842008902475957497036103570885802647871974504901503656437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.555685154796985955842008902475957497036103570885802647871974504901503692622", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-125.1019207222909900593981724967130495813942891070709571813160879042192587807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.1019207222909900593981724967130495813942891070709571813160879042192022194", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.01228927095426901533345224581151201036818681153384243139593102658686602842344", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01228927095426901533345224581151201036818681153384243139593102658686602843036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "237.8028390130001939569746245971723682878112683737083264096866330036071182832", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.8028390130001939569746245971723682878112683737083264096866330036071239047", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-30.33779464645410235183856803076721980542853906269493746721967942009911732562", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33779464645410235183856803076721980542853906269493746721967942009911732495", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-2540.986640722808791747665116733584338640843956394183284441353020478947655695", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2540.986640722808791747665116733584338640843956394183284441353020478947624497", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-5.786065790474590300625341118281965258363165894132322562365040133244970153255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.786065790474590300625341118281965258363165894132322562365040133244970075040", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1107630119713045719992676206138403294671962946534868847514784380955206720748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1107630119713045719992676206138403294671962946534868847514784380955206701960", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "0.002457537822853092576954015644299883220569937923732831091362111731730263852647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002457537822853092576954015644299883220569937923732831091362111731730263882367", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "-55.89473035508903709831007068787304219733275728328146690195405336128061717357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.89473035508903709831007068787304219733275728328146690195405336128060672670", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-1524.385627174315622848626739632296336170603919987576614302618855062795287339", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1524.385627174315622848626739632296336170603919987576614302618855062795287166", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1107630119713045719992676206138403294671962946534868847514784380955206720748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1107630119713045719992676206138403294671962946534868847514784380955206701960", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "16.68744416086293773099462222054437759050497804420034880101316231493970842112", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.68744416086293773099462222054437759050497804420034880101316231493970893053", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "62.83404507653201443720649576705699100964648619004077777738945842538374784871", 10, MPFR_RNDD);
mpfr_set_str(upper, "62.83404507653201443720649576705699100964648619004077777738945842538374812381", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "0.2709721781197533422801100926285278573774518749144553257699754764380459033321", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2709721781197533422801100926285278573774518749144553257699754764380459034393", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-0.5309891081444395125554354423046328442839855475230731440417084561699361706218", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5309891081444395125554354423046328442839855475230731440417084561699361704614", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "1906.357931319368197406144451091057885130209697990566741012531727256514800619", 10, MPFR_RNDD);
mpfr_set_str(upper, "1906.357931319368197406144451091057885130209697990566741012531727256514801467", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "16.68744416086293773099462222054437759050497804420034880101316231493970842112", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.68744416086293773099462222054437759050497804420034880101316231493970893053", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-737.8992448482712192189770839386678694889752168649451288448810876576558690759", 10, MPFR_RNDD);
mpfr_set_str(upper, "-737.8992448482712192189770839386678694889752168649451288448810876576558689388", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "2080.057463094120945807035765418566772578469007864658589668174257759276939906", 10, MPFR_RNDD);
mpfr_set_str(upper, "2080.057463094120945807035765418566772578469007864658589668174257759276954386", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-31.43756693046535450426824747415069194314527489359593700985654403786225771570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.43756693046535450426824747415069194314527489359593700985654403786225535373", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "-10.29840099597749840613228599643783269674652107592657636178544692004633889088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.29840099597749840613228599643783269674652107592657636178544692004633850702", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "7.727288543599385485818286445711636134222951707295096257106778210906104773392", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.727288543599385485818286445711636134222951707295096257106778210906104780188", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "4.035903705398807242242175007457217930507537597245716332274136782529616728233", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.035903705398807242242175007457217930507537597245716332274136782529645323636", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-766.2858498169222840266133219701357642582783310183113802356422920994198178396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-766.2858498169222840266133219701357642582783310183113802356422920994198133172", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-30.33779464645410235183856803076721980542853906269493746721967942009911732562", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33779464645410235183856803076721980542853906269493746721967942009911732495", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1283385793903226142431698599953448604070404718038769834551177107690250193123", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1283385793903226142431698599953448604070404718038769834551177107690241933063", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.01228927095426901533345224581151201036818681153384243139593102658686602842344", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01228927095426901533345224581151201036818681153384243139593102658686602843036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-281.5326991777814439679082038960322756994774223745117596110565151535609431674", 10, MPFR_RNDD);
mpfr_set_str(upper, "-281.5326991777814439679082038960322756994774223745117596110565151535608951363", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "4337.982970442708340976267937934449999534851851928774714347748463332720568178", 10, MPFR_RNDD);
mpfr_set_str(upper, "4337.982970442708340976267937934449999534851851928774714347748463332720582031", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-7.341946008686646292952718740042180978237611374005550932319756502404214004686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.341946008686646292952718740042180978237611374005550932319756502404200184154", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-67.05701706695689593533810806824948294894272018498152222498808597103611420349", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.05701706695689593533810806824948294894272018498152222498808597103611273102", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-2.200002836179764606584278026173561232592699478381797023698819290988358281396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.200002836179764606584278026173561232592699478381797023698819290988358281232", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "101.5872676965444509907866991665296760959463970489067299952470251930521834253", 10, MPFR_RNDD);
mpfr_set_str(upper, "101.5872676965444509907866991665296760959463970489067299952470251930521834355", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-44.60306950636091322114249648340780059287623819307427737940299574800442744348", 10, MPFR_RNDD);
mpfr_set_str(upper, "-44.60306950636091322114249648340780059287623819307427737940299574800442733772", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "2080.057463094120945807035765418566772578469007864658589668174257759276939906", 10, MPFR_RNDD);
mpfr_set_str(upper, "2080.057463094120945807035765418566772578469007864658589668174257759276954386", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1283385793903226142431698599953448604070404718038769834551177107690250193123", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1283385793903226142431698599953448604070404718038769834551177107690241933063", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "1.273018617510087831749652727029346238390608397198970141744235252925829405571", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.273018617510087831749652727029346238390608397198970141744235252925829411779", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-364.0831392446919427700133455004813617468206350456799496144254126399391951388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-364.0831392446919427700133455004813617468206350456799496144254126399391925098", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-30.51505975094834472641300399951171255848490284709282900926738101163055036383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.51505975094834472641300399951171255848490284709282900926738101163053552256", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "0.3528954347308809865695076157329036393025097330513457972347373246952779256627", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3528954347308809865695076157329036393025097330513457972347373246952779267837", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "1.284775272069803921501529032219619372083459712308626111690877333787525288480", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.284775272069803921501529032219619372083459712308626111690877333787525290358", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-7.974172902704846281283795575963290493893801474880475128152542761154758846570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.974172902704846281283795575963290493893801474880475128152542761154741846725", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "1.273018617510087831749652727029346238390608397198970141744235252925829405571", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.273018617510087831749652727029346238390608397198970141744235252925829411779", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "7.727288543599385485818286445711636134222951707295096257106778210906104773392", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.727288543599385485818286445711636134222951707295096257106778210906104780188", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "104.5828844337591155116759314686403425895051826653719901360895406423313787107", 10, MPFR_RNDD);
mpfr_set_str(upper, "104.5828844337591155116759314686403425895051826653719901360895406423314296953", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-727.1741231548723093390845856102930489129893036225448319403313677187386872709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.1741231548723093390845856102930489129893036225448319403313677187386848690", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-30.51505975094834472641300399951171255848490284709282900926738101163055036383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.51505975094834472641300399951171255848490284709282900926738101163053552256", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "35.22730997298372305858588622356978944543917925306137245401866752438174361887", 10, MPFR_RNDD);
mpfr_set_str(upper, "35.22730997298372305858588622356978944543917925306137245401866752438174612449", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-2.200002836179764606584278026173561232592699478381797023698819290988358281396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.200002836179764606584278026173561232592699478381797023698819290988358281232", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "250.7186540822619295128157774796023878954074687588072032974235187928054384974", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.7186540822619295128157774796023878954074687588072032974235187928054385107", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "843.1272301070734335753063658367080524998109784299216491919502891284149070355", 10, MPFR_RNDD);
mpfr_set_str(upper, "843.1272301070734335753063658367080524998109784299216491919502891284149078562", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "2.424443433132522871540128216611466681536575966213224716252328192941351315133", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.424443433132522871540128216611466681536575966213224716252328192941355963032", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "4.035903705398807242242175007457217930507537597245716332274136782529616728233", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.035903705398807242242175007457217930507537597245716332274136782529645323636", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "32.65915559227305975924261332183147841606282896899903535305991510113863250364", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.65915559227305975924261332183147841606282896899903535305991510113863251091", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-7.341946008686646292952718740042180978237611374005550932319756502404214004686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.341946008686646292952718740042180978237611374005550932319756502404200184154", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "149.1190817492974659871294745198338351152282840791346486494943817112445108675", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.1190817492974659871294745198338351152282840791346486494943817112445345610", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-1524.385627174315622848626739632296336170603919987576614302618855062795287339", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1524.385627174315622848626739632296336170603919987576614302618855062795287166", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "3509.647797563528861870361101605627996538889747929908807181410842018007679250", 10, MPFR_RNDD);
mpfr_set_str(upper, "3509.647797563528861870361101605627996538889747929908807181410842018007680352", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "60.11117773548989706850027533470068922196707968329919638346195306845394668362", 10, MPFR_RNDD);
mpfr_set_str(upper, "60.11117773548989706850027533470068922196707968329919638346195306845398456650", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "3509.647797563528861870361101605627996538889747929908807181410842018007679250", 10, MPFR_RNDD);
mpfr_set_str(upper, "3509.647797563528861870361101605627996538889747929908807181410842018007680352", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "14.27993155807920808739682232288723462003637376593956246337323005096174625081", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.27993155807920808739682232288723462003637376593956246337323005096176509102", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-737.8992448482712192189770839386678694889752168649451288448810876576558690759", 10, MPFR_RNDD);
mpfr_set_str(upper, "-737.8992448482712192189770839386678694889752168649451288448810876576558689388", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-192.4585374913002551787125512311145710752801063931456661968239700920709885965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-192.4585374913002551787125512311145710752801063931456661968239700920709749919", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-281.5326991777814439679082038960322756994774223745117596110565151535609431674", 10, MPFR_RNDD);
mpfr_set_str(upper, "-281.5326991777814439679082038960322756994774223745117596110565151535608951363", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-0.01613095619024610744783461298811460055253465911671999302508379615997921561414", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01613095619024610744783461298811460055253465911671999302508379615997921556761", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "60.11117773548989706850027533470068922196707968329919638346195306845394668362", 10, MPFR_RNDD);
mpfr_set_str(upper, "60.11117773548989706850027533470068922196707968329919638346195306845398456650", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "18.21553045167645020570700903725442130614786925113794917493654360232334683571", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.21553045167645020570700903725442130614786925113794917493654360232338478248", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "853.7803686472909001371127244506756326999060379496910867732121889083908908852", 10, MPFR_RNDD);
mpfr_set_str(upper, "853.7803686472909001371127244506756326999060379496910867732121889083908999843", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "149.1190817492974659871294745198338351152282840791346486494943817112445108675", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.1190817492974659871294745198338351152282840791346486494943817112445345610", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.1726575622000268351980962063970570748047317127748158075846372631245689140294", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1726575622000268351980962063970570748047317127748158075846372631245689141644", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-2540.986640722808791747665116733584338640843956394183284441353020478947655695", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2540.986640722808791747665116733584338640843956394183284441353020478947624497", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.08450419873325175324189524710698905506478680310348325000101481111759008417013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08450419873325175324189524710698905506478680310348325000101481111759008410848", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "43.08980700648401806648460256108634059927469017244197444182715656789107920973", 10, MPFR_RNDD);
mpfr_set_str(upper, "43.08980700648401806648460256108634059927469017244197444182715656789107922035", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "2.424443433132522871540128216611466681536575966213224716252328192941351315133", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.424443433132522871540128216611466681536575966213224716252328192941355963032", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "30.77868286297967094535227905594717241757447024186351880470477513099449903061", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.77868286297967094535227905594717241757447024186351880470477513099450474090", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1692006162994547087871848226776042651690054658898734666208566406799042375341", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1692006162994547087871848226776042651690054658898734666208566406799042372383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-125.1019207222909900593981724967130495813942891070709571813160879042192587807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.1019207222909900593981724967130495813942891070709571813160879042192022194", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "104.5828844337591155116759314686403425895051826653719901360895406423313787107", 10, MPFR_RNDD);
mpfr_set_str(upper, "104.5828844337591155116759314686403425895051826653719901360895406423314296953", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.01228927095426901533345224581151201036818681153384243139593102658686602842344", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01228927095426901533345224581151201036818681153384243139593102658686602843036", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "3.155447749944545762067919986435969437619096214059260114486825935232817974958", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.155447749944545762067919986435969437619096214059260114486825935232818178789", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "101.5872676965444509907866991665296760959463970489067299952470251930521834253", 10, MPFR_RNDD);
mpfr_set_str(upper, "101.5872676965444509907866991665296760959463970489067299952470251930521834355", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "48.58083531840304353858385826745444440796091649028917356416595627009847439131", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.58083531840304353858385826745444440796091649028917356416595627009851065184", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.03894397745821126635693307352525649532647876369185301631700320130647689125055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03894397745821126635693307352525649532647876369185301631700320130647689120516", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "-55.89473035508903709831007068787304219733275728328146690195405336128061717357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.89473035508903709831007068787304219733275728328146690195405336128060672670", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "83.62287657863778983901936784989405276701387600015053250346128484295655557188", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.62287657863778983901936784989405276701387600015053250346128484295655607671", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "-31.43756693046535450426824747415069194314527489359593700985654403786225771570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.43756693046535450426824747415069194314527489359593700985654403786225535373", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "237.8028390130001939569746245971723682878112683737083264096866330036071182832", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.8028390130001939569746245971723682878112683737083264096866330036071239047", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.8818821198987796909440482363344816239991596044189482597054664701925770697494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8818821198987796909440482363344816239991596044189482597054664701925770694144", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "2.945548204260269246827612983836829063302138794572843245272859732681101908715", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.945548204260269246827612983836829063302138794572843245272859732681107100722", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "60.11117773548989706850027533470068922196707968329919638346195306845394668362", 10, MPFR_RNDD);
mpfr_set_str(upper, "60.11117773548989706850027533470068922196707968329919638346195306845398456650", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.002689673669144484531995557093119442486179957306716030420198548058792049138221", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002689673669144484531995557093119442486179957306716030420198548058792049123352", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-86.59106714555993691481386863488053308074086582871352701494225513970891047320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.59106714555993691481386863488053308074086582871352701494225513970891036188", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "5.851592452059682487409234589393318522798397293166210241319955079112434556114", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.851592452059682487409234589393318522798397293166210241319955079112434564442", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-30.51505975094834472641300399951171255848490284709282900926738101163055036383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.51505975094834472641300399951171255848490284709282900926738101163053552256", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5168107220211507237981838001885328016958896275457653126537742192577383008726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5168107220211507237981838001885328016958896275457653126537742192577383006318", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-766.2858498169222840266133219701357642582783310183113802356422920994198178396", 10, MPFR_RNDD);
mpfr_set_str(upper, "-766.2858498169222840266133219701357642582783310183113802356422920994198133172", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "43.08980700648401806648460256108634059927469017244197444182715656789107920973", 10, MPFR_RNDD);
mpfr_set_str(upper, "43.08980700648401806648460256108634059927469017244197444182715656789107922035", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-44.60306950636091322114249648340780059287623819307427737940299574800442744348", 10, MPFR_RNDD);
mpfr_set_str(upper, "-44.60306950636091322114249648340780059287623819307427737940299574800442733772", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-61.89073563925003839397718801011478799611537413790849287174570156233879320259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.89073563925003839397718801011478799611537413790849287174570156233877792009", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.01822513544968049155875868359058539791618239096904782466810297190154565463541", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01822513544968049155875868359058539791618239096904782466810297190154565461671", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "4.044215904056089415136819755866840585535110307464690466630209989814179526931", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.044215904056089415136819755866840585535110307464690466630209989814179530618", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-30.47777881352935003375579565097006594764639008143692645478977544653320872977", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.47777881352935003375579565097006594764639008143692645478977544653320872924", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-146.3261975476877757042789336457569911235598940210912384828328235224148680150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-146.3261975476877757042789336457569911235598940210912384828328235224148664235", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "46.93328499539665848759628392505042201475002157805588786393603706812446423441", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.93328499539665848759628392505042201475002157805588786393603706812446453880", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-1524.385627174315622848626739632296336170603919987576614302618855062795287339", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1524.385627174315622848626739632296336170603919987576614302618855062795287166", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-19.30346118204553136185876625767311173046723752059757166562506429124547454593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.30346118204553136185876625767311173046723752059757166562506429124547448689", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6489821635928167661806263363213600139991543641637736197783508223006692442150", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6489821635928167661806263363213600139991543641637736197783508223006692299482", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "32.26984861969543843254559878162893598469114339394422456246152024297697830890", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.26984861969543843254559878162893598469114339394422456246152024297698439173", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "543.4209105891456618110191652850192158635385690922896457307921822842639138067", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.4209105891456618110191652850192158635385690922896457307921822842639574482", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "62.83404507653201443720649576705699100964648619004077777738945842538374784871", 10, MPFR_RNDD);
mpfr_set_str(upper, "62.83404507653201443720649576705699100964648619004077777738945842538374812381", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.01406033341007949918847057756611954662738534763222035143318111315665409717311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01406033341007949918847057756611954662738534763222035143318111315665409710544", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5309891081444395125554354423046328442839855475230731440417084561699361706218", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5309891081444395125554354423046328442839855475230731440417084561699361704614", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "149.0017302196566374217951297149579098153324867664696450036265527841855087936", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.0017302196566374217951297149579098153324867664696450036265527841855143771", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "0.002457537822853092576954015644299883220569937923732831091362111731730263852647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002457537822853092576954015644299883220569937923732831091362111731730263882367", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-30.33779464645410235183856803076721980542853906269493746721967942009911732562", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33779464645410235183856803076721980542853906269493746721967942009911732495", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "16.68744416086293773099462222054437759050497804420034880101316231493970842112", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.68744416086293773099462222054437759050497804420034880101316231493970893053", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "14.14938142213765962097268777136653767655135511164765311741419222465577930516", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.14938142213765962097268777136653767655135511164765311741419222465577930940", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.3194633843656596601379063413707112151541538159911533512821838296954199843755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3194633843656596601379063413707112151541538159911533512821838296954199842949", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "3.997005049252762371379263308737687491582321963407649532566601434661095581146", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.997005049252762371379263308737687491582321963407649532566601434661095747699", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "3509.647797563528861870361101605627996538889747929908807181410842018007679250", 10, MPFR_RNDD);
mpfr_set_str(upper, "3509.647797563528861870361101605627996538889747929908807181410842018007680352", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-4.912073490464269331137446729225125414633237886930104953839091984602249622741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.912073490464269331137446729225125414633237886930104953839091984602249564798", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-952.6104245660021292402749582850114757653156400558415235561465716659360101753", 10, MPFR_RNDD);
mpfr_set_str(upper, "-952.6104245660021292402749582850114757653156400558415235561465716659359874096", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "18.13358739776182517658580178970102848831056229825505814037049595595514232130", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.13358739776182517658580178970102848831056229825505814037049595595516803828", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-3.241110220531718405297226696416863607631565307525158845629315952847476819561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.241110220531718405297226696416863607631565307525158845629315952847476796827", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "272.1758926487823587962595376970419494278212554864150767941615936339928517613", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.1758926487823587962595376970419494278212554864150767941615936339928522076", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "-2.812284859708888805242570514048475449612753022493464460398357423215126434974", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.812284859708888805242570514048475449612753022493464460398357423215126430028", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "0.09566782058147578205548275081442231430569696026999431125055991556275274563596", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09566782058147578205548275081442231430569696026999431125055991556275274589153", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "0.5251228407815819415218009909188457602305765181554989674673349539827459929006", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5251228407815819415218009909188457602305765181554989674673349539827459963760", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-469.0627960636954568267610188985113751369665998903417483965538508645643051811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-469.0627960636954568267610188985113751369665998903417483965538508645643050713", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-5.786065790474590300625341118281965258363165894132322562365040133244970153255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.786065790474590300625341118281965258363165894132322562365040133244970075040", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-11.07716467039374931423886869197201911986014684320265779576292421611906940035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.07716467039374931423886869197201911986014684320265779576292421611906799358", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-60.81026950724212799102155291747047456524914978758867855520804911905978925505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.81026950724212799102155291747047456524914978758867855520804911905975712139", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "18.37871771129638109552302697922190384431461969109188428364574585153075263837", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.37871771129638109552302697922190384431461969109188428364574585153075287452", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-71.94596756438789599911727869256552916152577155042185380866154948578056701110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-71.94596756438789599911727869256552916152577155042185380866154948578056386975", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "21.53138876871635980096489102169883641202614869488219351005691508212746911099", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.53138876871635980096489102169883641202614869488219351005691508212746964699", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-3040.556165462909776620888012225381417832808314981041095434771564192116541208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3040.556165462909776620888012225381417832808314981041095434771564192116537132", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "2.424443433132522871540128216611466681536575966213224716252328192941351315133", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.424443433132522871540128216611466681536575966213224716252328192941355963032", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.284775272069803921501529032219619372083459712308626111690877333787525288480", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.284775272069803921501529032219619372083459712308626111690877333787525290358", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-31.43756693046535450426824747415069194314527489359593700985654403786225771570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.43756693046535450426824747415069194314527489359593700985654403786225535373", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-8.054277882236839973465912961979573816394261884869895253202546077830248912255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.054277882236839973465912961979573816394261884869895253202546077830248911868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.05554059708651899639767688547275260432569022472537099870744710064741169266857", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05554059708651899639767688547275260432569022472537099870744710064741169330253", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-12.97971074978564101250298992207102377940887342811881868271772998415894356090", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97971074978564101250298992207102377940887342811881868271772998415894352735", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "0.6999182987785559319196844425316792931849277162117446822023574644084840764503", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6999182987785559319196844425316792931849277162117446822023574644084840786511", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.001919573879114448863007864442981070036029465803439621922770400650023883059184", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001919573879114448863007864442981070036029465803439621922770400650023883049046", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.421606579257300030318604970823264842921432038482585788473964196244411586511", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.421606579257300030318604970823264842921432038482585788473964196244411588906", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-509.0933287609673723021399696106405581325750401675340763921445170176528388879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-509.0933287609673723021399696106405581325750401675340763921445170176528111508", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "0.06655721915969728239808306949914785136899521370359735528752440748628688228879", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06655721915969728239808306949914785136899521370359735528752440748628688324978", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.6255402491115178606365986792915441112431595497619146732734236334976178982159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6255402491115178606365986792915441112431595497619146732734236334976178797832", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "237.6308911602000235805938408810540371205079942090239568794954857985440658506", 10, MPFR_RNDD);
mpfr_set_str(upper, "237.6308911602000235805938408810540371205079942090239568794954857985440775120", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "62.83404507653201443720649576705699100964648619004077777738945842538374784871", 10, MPFR_RNDD);
mpfr_set_str(upper, "62.83404507653201443720649576705699100964648619004077777738945842538374812381", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-25.81627863915763807485174122419922159133468411133823333118891877656269142664", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.81627863915763807485174122419922159133468411133823333118891877656269136724", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-35.09873298663020621347917092503412971665643001562523104339726970154687606494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.09873298663020621347917092503412971665643001562523104339726970154682914105", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-8.099699406541987291015375008193806911667032319588023837943456634983194234035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.099699406541987291015375008193806911667032319588023837943456634983194198786", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "79.84074241367548595133844917035802913587717579976567772752757791519998395375", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.84074241367548595133844917035802913587717579976567772752757791520001163852", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-47.56546786650652036465318081740452745247676720473307723635182348382282130635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.56546786650652036465318081740452745247676720473307723635182348382280370007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "381.4512667642769849846440836989688193363618512208814495163188643049548920743", 10, MPFR_RNDD);
mpfr_set_str(upper, "381.4512667642769849846440836989688193363618512208814495163188643049548920940", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "-5.074142565092734809736455302341131065771090370335060594361407969305380565181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.074142565092734809736455302341131065771090370335060594361407969305380564896", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-14.39672475105142749057019345050858480082620581286916302002477531707379581823", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.39672475105142749057019345050858480082620581286916302002477531707379452772", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/l3_double.func.cpp <==
double __L3DoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 1.149726572868789660220512190495571988643590165560898526243914336619622627010162;
static const double c_0_0_1 = -4.665002606880001342269380701467890699488123077875319696041504823374472612483896;
static const double c_0_0_2 = 24.52272355512820525860943539742754887958269978898189072857511424317569198404932;
static const double c_0_0_3 = -6.827587724962290637453882896770865388066291472675652716304266188000204723861567;
static const double c_0_0_4 = -1.272942103902536026395275778155660990412030709831650447025595611539097514533447;
static const double c_0_1_0 = 1.73332648769400781105754887553109572253385081146623088714669563621042766871844;
static const double c_0_1_1 = -1.093840932605559451096476564542035372950444964092803856022377720725960879866019;
static const double c_0_1_2 = -49.22953494970247299989156674865728526109819361791763341443291838423979402434134;
static const double c_0_1_3 = 2.808577879483907666815564129811169807280315417622820410610983282652013689362539;
static const double c_0_2_0 = 2.565597402641835234991357090241663779021892831964571179310967213307983686423886;
static const double c_0_2_1 = 16.11080645771404423899707096289426100109199546925818592164537978843395250609882;
static const double c_0_2_2 = 8.328785671284115272584132679404044673947223584119954170603695018150389034784544;
static const double c_0_2_3 = -0.2250612536367009747561248630392195116213555209878177956076735186415980092657166;
static const double c_0_3_0 = -1.068509358964276147507412494332946223250067304285809470131564333651744463844499;
static const double c_0_3_1 = 12.09622336194322342310453927211549585997553444685929119037897526765593642731256;
static const double c_0_3_2 = 0.1016173702640239649014603699532013134737579319869639494116652815239727848246184;
static const double c_0_4_0 = -1.863004038626171274938314365188638956004818460936979844440852384928090231153125;
static const double c_0_4_1 = -1.677763513032518695585098386027016236114931464060706051012204078682141543781968;
static const double c_0_5_0 = -0.1519371209977411627557300958107718218725286600128627865462486401625381585632968;
static const double c_0_5_1 = 0.02133476290697642683856736482146451699671441787617779550551893094130532539808731;
static const double c_0_6_0 = -0.01277781831710236946511891243989913267455601245799390811515303300661567416878242;
static const double c_1_0_0 = -0.1283385793903226142431698599953448604070404718038769834551177107690246062429077;
static const double c_1_0_1 = 20.9160662402022096197363173365310498064478602998031269270924459193557704343014;
static const double c_1_0_2 = -74.37638700413603768922155329525533671681225046251015851258969631700358329054022;
static const double c_1_0_3 = 4.636613164809548295448889571496885505773337994903692481938552195230819322851646;
static const double c_1_0_4 = 0.305628322836470888352303264642557762402563431116783181322152240469376012389622;
static const double c_1_1_0 = -0.02832865135754428538310926987979017117733170675510929034110613796722643892100592;
static const double c_1_1_1 = -69.14094946559610477594127207845453579011508692269328349622545577353711860069266;
static const double c_1_1_2 = 87.4703951192017492398547289060417356554240415277864879092016407018360624862281;
static const double c_1_1_3 = 5.535121836856754447637589376575814251033488268468576904703535388749324392249156;
static const double c_1_2_0 = -25.38158092661496906901755018816860899250042604790507683380471968705404082186903;
static const double c_1_2_1 = 119.0322966810301477327787737688534763270310934682489835491686135548014262503958;
static const double c_1_2_2 = -12.84600009469601689201443646430913587073524561818409208595573267207521494511227;
static const double c_1_3_0 = -21.09737201246790882222446157324914140822538123539802704567429786275931725505021;
static const double c_1_3_1 = -36.37529296023107351762203651470380579883122892107336983463235932723027612797212;
static const double c_1_3_2 = 0.8382557259853639173715784724596590308773491678224489918556547452870265793781917;
static const double c_1_4_0 = -15.13424057764590730597528820891363326468314667274310695480565794333328183333094;
static const double c_1_4_1 = 0.5091472281287047979060814603860059948270063757028578570138297760481032064384834;
static const double c_1_5_0 = 2.656864475238746644641816691602140151453547674570199486808797016841665323037121;
static const double c_1_6_0 = -0.02804031546112488096452121923752939636246565114683679634999617670783263717714249;
static const double c_2_0_0 = 1.212221716566261435770064108305733340768287983106612358126164096470676818888051;
static const double c_2_0_1 = -39.22547489270052438088382868022347580260424628648470083525749728684255391036305;
static const double c_2_0_2 = 109.2178674623608350822290913898659546497136309257600896500156319489908920468038;
static const double c_2_0_3 = -3.120048831187583455699446066968603628507829346061124826191534022407180107351667;
static const double c_2_1_0 = -17.05319627526679382764705005813264368071676320732368240998241500488779491556551;
static const double c_2_1_1 = 205.4252231308047420548504470278592649602023018292830900747153876749576852605511;
static const double c_2_1_2 = -50.65118311916330809936173143874885803042805535697722610464806005403380269103235;
static const double c_2_1_3 = -1.238866846171352443491482944782113378772691382982277745868107182822751092729771;
static const double c_2_2_0 = 110.9277663341825202030697868358872031094397656354724055150882595436231120185165;
static const double c_2_2_1 = -219.49879075362813258545299216138643704887908471904052872829863224193011219971;
static const double c_2_2_2 = -9.2807004107236094442256758478333331129290444572563830525442889715062879053438;
static const double c_2_3_0 = -66.49454145160870922933168388268671714895333667297438201735926160394586662955604;
static const double c_2_3_1 = 27.95893267640761124568783026967957945556645810683885465478804856362511854570942;
static const double c_2_4_0 = 34.68853406928480946538419179257654152063520032088406884971363999129879344853761;
static const double c_2_4_1 = -1.179582949027984447502120248675541401522010716801866794311989600572711654054793;
static const double c_2_5_0 = -0.9681673267274699955133741707690264495368762031131206288688683588409464614379924;
static const double c_3_0_0 = -2.648614750449100665300228768694500107572156589375121945937145541062507966159233;
static const double c_3_0_1 = 63.58688313837976626375511899645248054094155256247515363974999388629092945631982;
static const double c_3_0_2 = -83.04910022980345747879681913192723521917431137611797735625303338939827093238112;
static const double c_3_0_3 = -0.8903606231768680928425855428448808311662250541130275427962010593501388606961729;
static const double c_3_1_0 = 53.59769363973886462780911027176530358339929182584975755908181192788388446645635;
static const double c_3_1_1 = -342.4536771422218490020787734912885754539143386541743715379995016845470134286213;
static const double c_3_1_2 = 20.83858510672307732371526117067274119608521392777546627390158881772993881822241;
static const double c_3_2_0 = -207.9894070636615786784587618995944690916090740302619972152994405329604023139813;
static const double c_3_2_1 = 143.9998413247281147835764226096467183489010378854322777114850708951911242519119;
static const double c_3_2_2 = 1.6505087688069141992724206747808214253213353949090116709292730208062155576143;
static const double c_3_3_0 = 154.4460603183156975384101697399880539634946509102137043183555623860057955143828;
static const double c_3_3_1 = 4.985702496605524847202953361910817409232075685455607638253376326100686884904112;
static const double c_3_4_0 = -23.45934447852780404807256194087175746543179900185082794570363683990777098752274;
static const double c_3_5_0 = 0.6375897030673630576446222604431827234887153988638340105855903014410072821166715;
static const double c_4_0_0 = 7.851464190501957060316197954247164715283383841495546766952231923185796278035534;
static const double c_4_0_1 = -87.67663080119740329374707822489735993660375343264621889014085645405306486344942;
static const double c_4_0_2 = 31.82559981468185620165437194671420814672733973126705140753496640306969403649437;
static const double c_4_0_3 = 0.2863595523614150321125372060131629697411568027699712785285769299278601235790231;
static const double c_4_1_0 = -121.9597549290801789921755806742831739178896579683144164640735627187195763315303;
static const double c_4_1_1 = 295.9016733891003424651739793234170647192196433872083348165052663662569352168257;
static const double c_4_1_2 = 2.656231736807294708124999969699478654238950251148936361811880773387980199826954;
static const double c_4_2_0 = 303.6549528619378909665360554982285697944276944944693088048350720540320646769788;
static const double c_4_2_1 = -52.36050089245609959565431803808252856766938267998696908984025676235568663560801;
static const double c_4_3_0 = -119.2866158858762361757822680684315522030608882330209905758595268159288726944738;
static const double c_4_3_1 = -0.4562546042605824426135473106187169424944007340468098856528171173737153435637281;
static const double c_4_4_0 = 1.545648936594814156126464661094320109429960646649874653607375431810145532728761;
static const double c_5_0_0 = -18.4118566387661564532242588383428959738290773744600050432645982448918714719074;
static const double c_5_0_1 = 98.0372516312615385800905338343373262519413649677904959624255192180004152292682;
static const double c_5_0_2 = -7.677058954757758250433288271900625568021316465858799548456753741030917489486739;
static const double c_5_1_0 = 177.7154066265446112756480440514451784841388560623872626117328574487695650620256;
static const double c_5_1_1 = -131.112934848298515384211235538486323371946641349695752991661268221031597490172;
static const double c_5_1_2 = -0.8728560521028602039881065552767349404502184432346217373305159057148004379605249;
static const double c_5_2_0 = -272.0156084270016739370255301866141685863718035580033055621853115251481832227331;
static const double c_5_2_1 = -0.3027052020104088714214980254144278523586864024704957384054336683432640455792479;
static const double c_5_3_0 = 45.81732837500290376529183940917339539800937339253005313777659772063819208473285;
static const double c_5_4_0 = -0.4595268303822698913737532148960278471283046619785829720126717257685326365738604;
static const double c_6_0_0 = 32.15743706946925418097042039698497133798840772131164182787652702873248398346607;
static const double c_6_0_1 = -70.29100861780803275524444829423428651837761709862217756747538209469474624562825;
static const double c_6_0_2 = 0.1662426159500047835453941496040225242261184436924316977632923221750196985743472;
static const double c_6_1_0 = -188.0295984441567531144036947855198307407849109071692620700519549856954057356778;
static const double c_6_1_1 = 33.09235420836849308947700402557846782532436300899281374400644907754081178949675;
static const double c_6_2_0 = 134.639218840090182714586827159237823751433656977012554651083337325287753226156;
static const double c_6_2_1 = 0.6263960035300775960451335710885896833917728416718991880493000353703525179267709;
static const double c_6_3_0 = -3.806863407406078527166189935761728537884422305702661897552362708934666808165022;
static const double c_7_0_0 = -39.54920626406582359011195452335308923532796909370807395424587778324709163573673;
static const double c_7_0_1 = 27.94677046576134448743968035172929916417681865198519382005058143436747182508789;
static const double c_7_0_2 = 0.09531300128585888474136688798720020217169865943943041235679573061812896079797157;
static const double c_7_1_0 = 131.8760214658787768357535504621293806416003857891129431255077413001015835244599;
static const double c_7_1_1 = -1.847037964938250868424366706224542067455430444562130334157876402664678212409425;
static const double c_7_2_0 = -37.41716545894341479960638798490831716639691709793224852070081918410617505080701;
static const double c_7_3_0 = 0.2026728266335639099266067502564201220136644678510678499387175060138222165810283;
static const double c_8_0_0 = 34.81543155058848099000420100260009812814679250110409971885281458247108052194564;
static const double c_8_0_1 = -6.178148059608784157596578412626574255860429904005963463056006207870728309773661;
static const double c_8_1_0 = -54.87564959063831006033293787653333932769858995562292590930298714184218195033294;
static const double c_8_1_1 = -0.1232639271736106322125504306294867695758351150920615060668519817700445602149852;
static const double c_8_2_0 = 3.546273121294808863593755105108013658149443639589170739363202070162459126709344;
static const double c_9_0_0 = -20.76010311406488510297334794212707007252516705811033503699194277259648412592887;
static const double c_9_0_1 = 0.474946660214157128176669672809669955744258573530235227697117270765578144818427;
static const double c_9_1_0 = 13.03975930692158637446740133103353100934367609529911814239062491056441085905008;
static const double c_9_2_0 = -0.1209276780887256735180032981612540995671993564316330563906237517493048554441216;
static const double c_10_0_0 = 7.661268792075301011141076148938475680633925727997305251984842190559053375046229;
static const double c_10_0_1 = 0.0007586680725900534896785419355048104373637163734941928669472842719718028791237989;
static const double c_10_1_0 = -1.291162394446552291420939769708836135198225208066718551308832528822940702087557;
static const double c_11_0_0 = -1.645572361235800924221786284534070349494101511578467785987002521836240277440467;
static const double c_11_1_0 = 0.04527353710515501960557450353132124881224093014009847385745469673061807899396285;
static const double c_12_0_0 = 0.1640745198870578049931088078225032496286237928833695025452687288722322417593862;
static const double c_13_0_0 = -0.006082799827175154901172327363663283241048042453263349010578189072880052068223274;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/l3_mpfi.func.cpp <==
class __L3MPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__L3MPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-1.068509358964276147507412494332946223250067304285809470131564333651747399171", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.068509358964276147507412494332946223250067304285809470131564333651741580983", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.1662426159500047835453941496040225242261184436924316977632923221750196981891", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1662426159500047835453941496040225242261184436924316977632923221750196989584", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.04527353710515501960557450353132124881224093014009847385745469673061807899093", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04527353710515501960557450353132124881224093014009847385745469673061807899708", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "1.149726572868789660220512190495571988643590165560898526243914336619622603453", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.149726572868789660220512190495571988643590165560898526243914336619622650585", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "154.4460603183156975384101697399880539634946509102137043183555623860057948238", 10, MPFR_RNDD);
mpfr_set_str(upper, "154.4460603183156975384101697399880539634946509102137043183555623860057962061", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "303.6549528619378909665360554982285697944276944944693088048350720540320611892", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.6549528619378909665360554982285697944276944944693088048350720540320680170", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-12.84600009469601689201443646430913587073524561818409208595573267207521495892", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.84600009469601689201443646430913587073524561818409208595573267207521493102", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-39.22547489270052438088382868022347580260424628648470083525749728684257071869", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.22547489270052438088382868022347580260424628648470083525749728684253794163", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "-37.41716545894341479960638798490831716639691709793224852070081918410617506065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-37.41716545894341479960638798490831716639691709793224852070081918410617504123", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "-54.87564959063831006033293787653333932769858995562292590930298714184218197778", 10, MPFR_RNDD);
mpfr_set_str(upper, "-54.87564959063831006033293787653333932769858995562292590930298714184218192273", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "7.851464190501957060316197954247164715283383841495546766952231923185792523491", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.851464190501957060316197954247164715283383841495546766952231923185800110247", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-74.37638700413603768922155329525533671681225046251015851258969631700358840220", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37638700413603768922155329525533671681225046251015851258969631700357808478", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.2863595523614150321125372060131629697411568027699712785285769299278601235575", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2863595523614150321125372060131629697411568027699712785285769299278601236007", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "-36.37529296023107351762203651470380579883122892107336983463235932723027620971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-36.37529296023107351762203651470380579883122892107336983463235932723027604115", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "34.81543155058848099000420100260009812814679250110409971885281458247108036557", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.81543155058848099000420100260009812814679250110409971885281458247108068184", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.5091472281287047979060814603860059948270063757028578570138297760481032058194", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5091472281287047979060814603860059948270063757028578570138297760481032070856", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-1.238866846171352443491482944782113378772691382982277745868107182822751092769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.238866846171352443491482944782113378772691382982277745868107182822751092690", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "-3.806863407406078527166189935761728537884422305702661897552362708934666809460", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.806863407406078527166189935761728537884422305702661897552362708934666806897", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "20.83858510672307732371526117067274119608521392777546627390158881772993878832", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.83858510672307732371526117067274119608521392777546627390158881772993884689", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "-0.02832865135754428538310926987979017117733170675510929034110613796723368583580", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02832865135754428538310926987979017117733170675510929034110613796721917801503", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-3.120048831187583455699446066968603628507829346061124826191534022407180114571", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.120048831187583455699446066968603628507829346061124826191534022407180099860", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.1640745198870578049931088078225032496286237928833695025452687288722322417507", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1640745198870578049931088078225032496286237928833695025452687288722322417680", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "27.94677046576134448743968035172929916417681865198519382005058143436747179957", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.94677046576134448743968035172929916417681865198519382005058143436747185126", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "33.09235420836849308947700402557846782532436300899281374400644907754081177492", 10, MPFR_RNDD);
mpfr_set_str(upper, "33.09235420836849308947700402557846782532436300899281374400644907754081180403", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "2.656864475238746644641816691602140151453547674570199486808797016841665320211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.656864475238746644641816691602140151453547674570199486808797016841665325783", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "16.11080645771404423899707096289426100109199546925818592164537978843394818952", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.11080645771404423899707096289426100109199546925818592164537978843395703398", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.4595268303822698913737532148960278471283046619785829720126717257685326366170", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4595268303822698913737532148960278471283046619785829720126717257685326365336", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1.847037964938250868424366706224542067455430444562130334157876402664678213298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.847037964938250868424366706224542067455430444562130334157876402664678211505", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "2.808577879483907666815564129811169807280315417622820410610983282652013683317", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.808577879483907666815564129811169807280315417622820410610983282652013695656", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "34.68853406928480946538419179257654152063520032088406884971363999129879338232", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.68853406928480946538419179257654152063520032088406884971363999129879351858", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-219.4987907536281325854529921613864370488790847190405287282986322419301136041", 10, MPFR_RNDD);
mpfr_set_str(upper, "-219.4987907536281325854529921613864370488790847190405287282986322419301108653", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1283385793903226142431698599953448604070404718038769834551177107690250193123", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1283385793903226142431698599953448604070404718038769834551177107690241933063", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "8.328785671284115272584132679404044673947223584119954170603695018150388957435", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.328785671284115272584132679404044673947223584119954170603695018150389113417", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "131.8760214658787768357535504621293806416003857891129431255077413001015833127", 10, MPFR_RNDD);
mpfr_set_str(upper, "131.8760214658787768357535504621293806416003857891129431255077413001015837369", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.565597402641835234991357090241663779021892831964571179310967213307978713534", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.565597402641835234991357090241663779021892831964571179310967213307988828993", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "119.0322966810301477327787737688534763270310934682489835491686135548014240396", 10, MPFR_RNDD);
mpfr_set_str(upper, "119.0322966810301477327787737688534763270310934682489835491686135548014284964", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "-207.9894070636615786784587618995944690916090740302619972152994405329604103876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-207.9894070636615786784587618995944690916090740302619972152994405329603939557", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "-121.9597549290801789921755806742831739178896579683144164640735627187195879107", 10, MPFR_RNDD);
mpfr_set_str(upper, "-121.9597549290801789921755806742831739178896579683144164640735627187195650728", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "27.95893267640761124568783026967957945556645810683885465478804856362511852093", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.95893267640761124568783026967957945556645810683885465478804856362511856964", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-1.645572361235800924221786284534070349494101511578467785987002521836240277655", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.645572361235800924221786284534070349494101511578467785987002521836240277217", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.8382557259853639173715784724596590308773491678224489918556547452870265793322", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.8382557259853639173715784724596590308773491678224489918556547452870265794271", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-6.827587724962290637453882896770865388066291472675652716304266188000204914255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.827587724962290637453882896770865388066291472675652716304266188000204530869", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "-1.677763513032518695585098386027016236114931464060706051012204078682141548297", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.677763513032518695585098386027016236114931464060706051012204078682141539105", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "45.81732837500290376529183940917339539800937339253005313777659772063819206737", 10, MPFR_RNDD);
mpfr_set_str(upper, "45.81732837500290376529183940917339539800937339253005313777659772063819210214", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.3056283228364708883523032646425577624025634311167831813221522404693760123883", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3056283228364708883523032646425577624025634311167831813221522404693760123911", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "4.636613164809548295448889571496885505773337994903692481938552195230819256990", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.636613164809548295448889571496885505773337994903692481938552195230819386534", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-66.49454145160870922933168388268671714895333667297438201735926160394586880010", 10, MPFR_RNDD);
mpfr_set_str(upper, "-66.49454145160870922933168388268671714895333667297438201735926160394586450129", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.09531300128585888474136688798720020217169865943943041235679573061812896078637", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09531300128585888474136688798720020217169865943943041235679573061812896080965", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.006082799827175154901172327363663283241048042453263349010578189072880052068428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.006082799827175154901172327363663283241048042453263349010578189072880052068024", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "134.6392188400901827145868271592378237514336569770125546510833373252877531274", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.6392188400901827145868271592378237514336569770125546510833373252877533242", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.535121836856754447637589376575814251033488268468576904703535388749324391362", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.535121836856754447637589376575814251033488268468576904703535388749324393083", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "24.52272355512820525860943539742754887958269978898189072857511424317568617767", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.52272355512820525860943539742754887958269978898189072857511424317569776452", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "63.58688313837976626375511899645248054094155256247515363974999388629091903840", 10, MPFR_RNDD);
mpfr_set_str(upper, "63.58688313837976626375511899645248054094155256247515363974999388629093990467", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1209276780887256735180032981612540995671993564316330563906237517493048554607", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1209276780887256735180032981612540995671993564316330563906237517493048554274", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1.291162394446552291420939769708836135198225208066718551308832528822940702208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.291162394446552291420939769708836135198225208066718551308832528822940701972", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-52.36050089245609959565431803808252856766938267998696908984025676235568667227", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.36050089245609959565431803808252856766938267998696908984025676235568659826", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1232639271736106322125504306294867695758351150920615060668519817700445602429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1232639271736106322125504306294867695758351150920615060668519817700445601869", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "-15.13424057764590730597528820891363326468314667274310695480565794333328206995", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.13424057764590730597528820891363326468314667274310695480565794333328160196", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-18.41185663876615645322425883834289597382907737446000504326459824489187501704", 10, MPFR_RNDD);
mpfr_set_str(upper, "-18.41185663876615645322425883834289597382907737446000504326459824489186809220", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4562546042605824426135473106187169424944007340468098856528171173737153436777", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4562546042605824426135473106187169424944007340468098856528171173737153434485", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-20.76010311406488510297334794212707007252516705811033503699194277259648414847", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.76010311406488510297334794212707007252516705811033503699194277259648410278", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "-1.179582949027984447502120248675541401522010716801866794311989600572711654110", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.179582949027984447502120248675541401522010716801866794311989600572711654002", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "1.650508768806914199272420674780821425321335394909011670929273020806215557498", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.650508768806914199272420674780821425321335394909011670929273020806215557727", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "53.59769363973886462780911027176530358339929182584975755908181192788386866090", 10, MPFR_RNDD);
mpfr_set_str(upper, "53.59769363973886462780911027176530358339929182584975755908181192788390107767", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "1.212221716566261435770064108305733340768287983106612358126164096470675657566", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.212221716566261435770064108305733340768287983106612358126164096470677981516", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2250612536367009747561248630392195116213555209878177956076735186415980092788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2250612536367009747561248630392195116213555209878177956076735186415980092527", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "109.2178674623608350822290913898659546497136309257600896500156319489908902938", 10, MPFR_RNDD);
mpfr_set_str(upper, "109.2178674623608350822290913898659546497136309257600896500156319489908937879", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.0007586680725900534896785419355048104373637163734941928669472842719718028766130", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.0007586680725900534896785419355048104373637163734941928669472842719718028816557", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "1.733326487694007811057548875531095722533850811466230887146695636210425900778", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.733326487694007811057548875531095722533850811466230887146695636210429467136", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.6375897030673630576446222604431827234887153988638340105855903014410072820987", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6375897030673630576446222604431827234887153988638340105855903014410072821359", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "-1.272942103902536026395275778155660990412030709831650447025595611539097514592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.272942103902536026395275778155660990412030709831650447025595611539097514466", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "32.15743706946925418097042039698497133798840772131164182787652702873248183538", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.15743706946925418097042039698497133798840772131164182787652702873248615481", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1016173702640239649014603699532013134737579319869639494116652815239727843491", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1016173702640239649014603699532013134737579319869639494116652815239727853018", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-342.4536771422218490020787734912885754539143386541743715379995016845470182259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-342.4536771422218490020787734912885754539143386541743715379995016845470085142", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1519371209977411627557300958107718218725286600128627865462486401625381689638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1519371209977411627557300958107718218725286600128627865462486401625381488786", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "-87.67663080119740329374707822489735993660375343264621889014085645405306809291", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.67663080119740329374707822489735993660375343264621889014085645405306158308", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "-1.093840932605559451096476564542035372950444964092803856022377720725974263629", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.093840932605559451096476564542035372950444964092803856022377720725947771467", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "1.545648936594814156126464661094320109429960646649874653607375431810145531526", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.545648936594814156126464661094320109429960646649874653607375431810145533925", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "7.661268792075301011141076148938475680633925727997305251984842190559053372339", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.661268792075301011141076148938475680633925727997305251984842190559053377750", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6263960035300775960451335710885896833917728416718991880493000353703525178323", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6263960035300775960451335710885896833917728416718991880493000353703525180192", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-50.65118311916330809936173143874885803042805535697722610464806005403380289295", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.65118311916330809936173143874885803042805535697722610464806005403380248969", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "13.03975930692158637446740133103353100934367609529911814239062491056441085670", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.03975930692158637446740133103353100934367609529911814239062491056441086141", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "-21.09737201246790882222446157324914140822538123539802704567429786275932063960", 10, MPFR_RNDD);
mpfr_set_str(upper, "-21.09737201246790882222446157324914140822538123539802704567429786275931395107", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "110.9277663341825202030697868358872031094397656354724055150882595436230974126", 10, MPFR_RNDD);
mpfr_set_str(upper, "110.9277663341825202030697868358872031094397656354724055150882595436231270622", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.01277781831710236946511891243989913267455601245799390811515303300661567420269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01277781831710236946511891243989913267455601245799390811515303300661567413583", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "-272.0156084270016739370255301866141685863718035580033055621853115251481839269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-272.0156084270016739370255301866141685863718035580033055621853115251481825223", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-188.0295984441567531144036947855198307407849109071692620700519549856954068757", 10, MPFR_RNDD);
mpfr_set_str(upper, "-188.0295984441567531144036947855198307407849109071692620700519549856954045827", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "143.9998413247281147835764226096467183489010378854322777114850708951911239857", 10, MPFR_RNDD);
mpfr_set_str(upper, "143.9998413247281147835764226096467183489010378854322777114850708951911245248", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-83.04910022980345747879681913192723521917431137611797735625303338939827142505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.04910022980345747879681913192723521917431137611797735625303338939827045137", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-4.665002606880001342269380701467890699488123077875319696041504823374478903105", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.665002606880001342269380701467890699488123077875319696041504823374466485097", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-9.280700410723609444225675847833333112929044457256383052544288971506287907569", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.280700410723609444225675847833333112929044457256383052544288971506287903066", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "20.91606624020220961973631733653104980644786029980312692709244591935575627015", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.91606624020220961973631733653104980644786029980312692709244591935578511331", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "2.656231736807294708124999969699478654238950251148936361811880773387980197869", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.656231736807294708124999969699478654238950251148936361811880773387980201825", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "-119.2866158858762361757822680684315522030608882330209905758595268159288728570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-119.2866158858762361757822680684315522030608882330209905758595268159288725314", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.2026728266335639099266067502564201220136644678510678499387175060138222165410", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2026728266335639099266067502564201220136644678510678499387175060138222166219", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "3.546273121294808863593755105108013658149443639589170739363202070162459126135", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.546273121294808863593755105108013658149443639589170739363202070162459127267", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8728560521028602039881065552767349404502184432346217373305159057148004380333", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8728560521028602039881065552767349404502184432346217373305159057148004378830", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-70.29100861780803275524444829423428651837761709862217756747538209469474641383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.29100861780803275524444829423428651837761709862217756747538209469474607445", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "205.4252231308047420548504470278592649602023018292830900747153876749576720037", 10, MPFR_RNDD);
mpfr_set_str(upper, "205.4252231308047420548504470278592649602023018292830900747153876749576984331", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-2.648614750449100665300228768694500107572156589375121945937145541062509360798", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.648614750449100665300228768694500107572156589375121945937145541062506583429", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "31.82559981468185620165437194671420814672733973126705140753496640306969397261", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.82559981468185620165437194671420814672733973126705140753496640306969410006", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-23.45934447852780404807256194087175746543179900185082794570363683990777099848", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.45934447852780404807256194087175746543179900185082794570363683990777097628", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-39.54920626406582359011195452335308923532796909370807395424587778324709242421", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.54920626406582359011195452335308923532796909370807395424587778324709086061", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "12.09622336194322342310453927211549585997553444685929119037897526765593605062", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.09622336194322342310453927211549585997553444685929119037897526765593680755", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "-1.863004038626171274938314365188638956004818460936979844440852384928090651734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.863004038626171274938314365188638956004818460936979844440852384928089825227", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "87.47039511920174923985472890604173565542404152778648790920164070183606187801", 10, MPFR_RNDD);
mpfr_set_str(upper, "87.47039511920174923985472890604173565542404152778648790920164070183606309616", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "4.985702496605524847202953361910817409232075685455607638253376326100686882398", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.985702496605524847202953361910817409232075685455607638253376326100686887411", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "0.4749466602141571281766696728096699557442585735302352276971172707655781447166", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4749466602141571281766696728096699557442585735302352276971172707655781449158", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "-69.14094946559610477594127207845453579011508692269328349622545577353712871335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.14094946559610477594127207845453579011508692269328349622545577353710864124", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "177.7154066265446112756480440514451784841388560623872626117328574487695607307", 10, MPFR_RNDD);
mpfr_set_str(upper, "177.7154066265446112756480440514451784841388560623872626117328574487695694578", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3027052020104088714214980254144278523586864024704957384054336683432640481228", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3027052020104088714214980254144278523586864024704957384054336683432640430435", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.8903606231768680928425855428448808311662250541130275427962010593501388613065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8903606231768680928425855428448808311662250541130275427962010593501388600939", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-49.22953494970247299989156674865728526109819361791763341443291838423979598041", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.22953494970247299989156674865728526109819361791763341443291838423979210822", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-131.1129348482985153842112355384863233719466413496957529916612682210315976377", 10, MPFR_RNDD);
mpfr_set_str(upper, "-131.1129348482985153842112355384863233719466413496957529916612682210315973406", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-25.38158092661496906901755018816860899250042604790507683380471968705405233788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.38158092661496906901755018816860899250042604790507683380471968705402941013", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "-17.05319627526679382764705005813264368071676320732368240998241500488781450848", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.05319627526679382764705005813264368071676320732368240998241500488777568846", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-6.178148059608784157596578412626574255860429904005963463056006207870728311696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.178148059608784157596578412626574255860429904005963463056006207870728307799", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.02133476290697642683856736482146451699671441787617779550551893094130532539490", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02133476290697642683856736482146451699671441787617779550551893094130532540150", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.02804031546112488096452121923752939636246565114683679634999617670783263717858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02804031546112488096452121923752939636246565114683679634999617670783263717588", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.9681673267274699955133741707690264495368762031131206288688683588409464618449", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9681673267274699955133741707690264495368762031131206288688683588409464610606", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "98.03725163126153858009053383433732625194136496779049596242551921800041444049", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.03725163126153858009053383433732625194136496779049596242551921800041600904", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "295.9016733891003424651739793234170647192196433872083348165052663662569342699", 10, MPFR_RNDD);
mpfr_set_str(upper, "295.9016733891003424651739793234170647192196433872083348165052663662569361797", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-7.677058954757758250433288271900625568021316465858799548456753741030917495551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.677058954757758250433288271900625568021316465858799548456753741030917483289", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/l4-13.pds <==
23 16 7 4 18 27 22 34 34 50 16 11 4 2 11 18 13 22 22 34 23 16 7 4 18 27 22 34 34 50 
2.406546463297014614733519257739648156135807454373492899658553369977346924479276e-09 2.285900218382443791048630986340040038840015716821843752822952087228076187552725e-07 6.535711065739946134400687252630213208703935305894575725707828375402984382014326e-07 5.160151490466859466187646737990343102436951409209684691434251681125362200498934e-05 9.627796908683379605239544952095462719227736264413685877585986235814284504976031e-08 9.524112450820559921008142518182582048069607384968771795566284029434220549390833e-10 8.265512146996628593932169720248134388476011283625757018016049339619864418357131e-09 2.060484685313764481996629581838503808555168232721138153836733002645263109122219e-09 6.751054795766824870646646197337636730242909848154251618155695224319246458246223e-09 1.915997233157045805467709549760750222942896828815752881601369251571143925774392e-10 2.341820337287480331977968322728668459919980578450081747807705878041121384942805e-09 2.523487904165585855588123734283279020473855723859033094119640011037353150548785e-07 4.811134705517014121485419435346731069536348167579625035540441272912559290759208e-07 3.289945711926533663778178387658480632796772123567872907819081358398294178295705e-05 1.048325921653236247038231288702947452406988210556922294697023219000725620627426e-07 9.239458633568990650631177118047489965624255151686510148816318356588704981778343e-10 7.232283618349090357555761850606029783605771894812458425842046263630236930011391e-09 2.030422827784775265068653032234959054935779789152766506215354669355551620233407e-09 6.138373303385215923179279022204298268297314380548772776399335154406798590084263e-09 2.026858731589027920737413148406054270606113465066343157483026028427216830967422e-10 2.197100758628737258322157849641298669416388462438827156577241662273816499470688e-09 2.500915203513503935996813782302433176856648299716983542076349662298127591454329e-07 4.954832862912803326157487257552780590685870210042566875242023279137583570186887e-07 4.232014244872043336577061267498968949401303908121047277394936331580401882003987e-05 1.071614923657321149061173516138884233193731319330035600483589649420827953990642e-07 8.701746710096775670937826439799289933243705427899817950091560009099288956122405e-10 7.451574822864599796693849428585536445434910766158686013750388556093605743262839e-09 1.983762492221045702609775907323842745636071060384210893358683953043022739525679e-09 6.074169071254297925379316680895638858039822404544771388576883749292136305713622e-09 1.911118899437637563246773092585418553357358104588420516892945974124276205607436e-10 
0 0 0 1.000000364972076848085687087565256816184472816521402223960768920019419996674935
0 0 1 -0.3052607489066958378853290731255394764776325732479901117133677531140848536313754
0 0 2 -0.5623431039334160951539627168529470757230727427696407451690630950950919958080561
0 0 3 -0.06813900025788573014466739212271324745641287540666957318006646545470427751444092
0 0 4 -0.1406122711149555393927971710792318223536125467167772689442299854632819919840507
0 0 5 0.05310172256058518236937789916825791266693932637678999514602592549346456189650637
0 0 6 -0.08772236902692888591754468154819253069556250981654790307983095630352915363965418
0 0 7 0.204397261305214423245980617829669436639508776551393721088667821631052863948529
0 0 8 0.1108672086329927735044662581598476135092570214285457622755435326433694513391772
0 0 9 0.348572933487401236069221524891620267822723169204616783534758485508554396019496
0 0 10 -0.06987033243660234883603132409438737938884356963648992019060994510714934313383262
0 0 11 -0.0482915582407569711539265543837033106503668968235818821862386521451296395627888
0 0 12 -0.07362070201481016615644749973055565052257222537649983173707989878289277562992002
0 0 13 0.02771964816300287047870433708226846101175709378156059761994750738550178759335053
0 0 14 0.01379787003764046689020986928253075898595175123071074207615110121778255335991172
0 0 15 0.1564068415663747808113562526570669818464516163517245821154453160299221139563719
0 0 16 0.003492934677851071527738206464564663977192162042337491320559743859799623835234573
0 0 17 0.01383711070387777575181662366880781274854417802414937836351428493351536118972109
0 0 18 -0.02876351160433558390862104505854928347767265251260829803544581399470131779599146
0 0 19 -4.412041774899039857152340164817825226428442876444163210807009236376652772996476e-05
0 0 20 0.001040756131768903447567090921565520489477320053537618947430145341246072490213996
0 0 21 -0.01099399943414802170282965483492453963040705346162430541606612918739228505577741
0 0 22 -0.2688930213094303720884557248118744407239258454210984547738053564605267776012987
0 1 1 0.527715876117861644962542364233152957807647897778276615343949326428530994050067
0 1 2 -0.5888272035448185918618885492591115088177614320987446744372182877488487513423124
0 1 3 -0.5570274516540779622742940717133856358302076079799506600506214955421788297354515
0 1 4 0.04711020117715633662250797352890356226820362673817129812885075916034622708098967
0 1 5 0.02825535712778722674226175391005093442773223848183756260683524544326506315282944
0 1 6 0.02822565435571689240297848390959977073442998133282813098533298010129163270358589
0 1 7 0.07373456070154181851051090411311012605615075149607799366805925130006988169113712
0 1 8 0.009340831257207465117092304280676869978145749991974021017653758058116572160986518
0 1 9 0.3580087331462548981456370736077647210860302774914986976792595337965490803131077
0 1 10 0.1465210751331109012200188310333570586119486186926230560747221070587105669544277
0 1 11 -0.021964698858359055374343293188083990524442283275152813519427123104970538747968
0 1 12 -0.0184345768849732207532998827273352756241335355238629653970974000554851686255333
0 1 13 0.004731426340346448037002888178431503836455751733120671443853341337883383814171203
0 1 14 0.02409978263794154671977252410804191783970280884489205597615947611616128956882567
0 1 15 -0.01595005663539128097941766426913508892398669707824102781752593958857270641028529
0 1 16 0.001801500437994910125782594275181729884325814388025638784837267545147743181999409
0 1 17 0.00644935705183959827077199671337518849242094560575356792845016821966800901356998
0 1 18 -0.020767664620635744938155638415385676038210885378849009157802806344445497546301
0 1 19 0.00213825742755254304844608745568614431669158935810180880638000892298071578514057
0 1 20 -0.008646069148719959604496602153259840693845419487511271843790574409519298395344944
0 1 21 0.002070624114366253562564501539724486303999070560853131046914026518144325135956567
0 1 22 -0.1799730739715599243009509951606530916022169554882892064512580202898538072238819
0 2 2 0.4126810373380697288468022991131425902318681867063962206771761718733246598836424
0 2 3 -0.06118837371401760810939156220733177374965847033441883261510016029029980830331133
0 2 4 -0.5816592829462549250086012845672380750264932704986812891786102406586020763522986
0 2 5 -0.2728585414374364184494469056068972672412490285977791830743800420838017805614832
0 2 6 0.2085367417840328038007440793133070345111705724432860967685260193320151686045784
0 2 7 0.2274054647387774844695529605880172948453989364931217940026959201738066290519265
0 2 8 0.355214955236131405045940541375101693956508863246476121581763430837819417280554
0 2 9 -0.07728701998114191194407134110376220335312351041634564511329765872112618125810022
0 2 10 0.04948797227761946295328069070976495175901084147616707692624093539303098173741933
0 2 11 -0.0349942135088280821036973601678133708348537038810061894570215845268770711787197
0 2 12 -0.106719979623913759205934786754542463824046560599348963643056547584400501328358
0 2 13 0.05149509596405993371037423923434439894615530473930202182602342297565625814648536
0 2 14 -0.1735668315361203181646267403308760745923200294766448170158536831986607799456397
0 2 15 0.1159994198800788026351909446977861134227691213737892228484753027273158387201197
0 2 16 0.001889900812173211013731229929449397622478982432934269400024427572620066228905525
0 2 17 0.01044934836544938513412363676139742051720953028921657385872604501747435147796007
0 2 18 -0.009221849402271187508565709100534596808652379572197299645510512521970184183480362
0 2 19 -0.01227535116957164575310162190761120642766081071571443261198840973446290167297759
0 2 20 0.0309086058259938370003581843972637229851832022520360503277010042785386590082557
0 2 21 -0.007522325430669248956729033973724928356930507624854753844093864726710869864477772
0 2 22 -0.06633372118685535076408097460142523514706045232667101232503308753292523850835862
0 3 3 0.4612369956730253577110262697974048387068615919251353163602776464935632514597355
0 3 4 0.01619350722186977747884998349130655779361934570842396279865214784382996939269673
0 3 5 -0.5045700075670860642606430086437369005814793319199544000425322181216538768067551
0 3 6 -0.5633831610741043677863279784485738603486073912150214039131420006092400198606529
0 3 7 -0.01888738459497703086593205133224431764056013270177262046466012521764041160779925
0 3 8 0.08283275172363323164205951468100327745820867818575717440211223243308492191766539
0 3 9 0.392995499765777796961650809089116411927791765150773670267879181601841861468381
0 3 10 0.001984747700040638469201119488298769975633734464547384350652349323687467911968046
0 3 11 0.004120823983111956942562539881236832571975297958288874475738484713045738022539322
0 3 12 -0.002558502671246364448009024763106213555767465721062730329695412032225786035441718
0 3 13 -0.007230460165976245815912423391905966615252755804481318989933574400774665012605795
0 3 14 0.117071668137412980337692511379088400235116182218174989732382929291236093465502
0 3 15 0.2459612019215154166109570704700519918358406395671951830430802093130412847115563
0 3 16 -0.0002311202264859037510555748885966180017237193984385193812979075034052119093718069
0 3 17 0.002953559484120968191926999043421264083485193007248685952344552701012552740975065
0 3 18 -0.01654633525459465610043345166932631490961344610330324429511901166276096664544966
0 3 19 0.003366262560793981979387704747139173117997006178351076447561887648544239090233141
0 3 20 -0.02143963269703917111239175039490860174316710325227758336681029357151557699637969
0 3 21 -0.0302851372032990438382841524863673840226798426771433574556133562063727882802774
0 3 22 -0.2656996733440785949120477642307255848963144096449295232122794253635313581364922
0 4 4 0.2261135322162682452660162537137858861554436964897100861336219561169134931084055
0 4 5 -0.08288321399571564177869491868262216289916146952064505208257642324547173643744428
0 4 6 0.1040881408727746769008332172633204843769415574338257867572789185648439672284438
0 4 7 -0.2881378403813753489742907835678638698931059728991011224625218149464827911911302
0 4 8 -0.009708610763832912739139664739751730505430016976338804810785732178712028419582037
0 4 9 -0.05677670215946086710583093258297625361119835984080917150170752636594330966547869
0 4 10 0.05496052464860733774814306624951607002943558149076830553713999570743689917114905
0 4 11 0.08561390377360092152594309225499706614325050139072462231846714584986399697153203
0 4 12 0.05115621056144368107275367775797702258791024316739748531254701821055709803347077
0 4 13 0.07929928234045987868362090594297036102617596587993555946540233793783337122385558
0 4 14 -0.0752533780910127960881723981289473505361812889581546879276337433212728694062172
0 4 15 0.02866347559419105340997780465875055840421260944181500338198694341415888999107889
0 4 16 -0.007398393189745858594277672894262011264381633516618787833511253700007370594177651
0 4 17 -0.005832993171989839136235040981236933965100927031764537129158098561338893807175837
0 4 18 -0.0208252729511233917011977018082410783154146186239210677630721155339220637782346
0 4 19 -0.01397494747994782279146283137931855873108335422355718147494313897521950375975037
0 4 20 0.007505476143013066072738504517102520518904320799242301882662576287312876036555374
0 4 21 -0.002517993663262224097645010032022860985067281348983858505868532700308827238729411
0 4 22 -0.04115327357994315113355222670387950380385572674873775135898010282119841075675551
0 5 5 0.2361916609250280766045035857181243216609925814901854999076278502679302177625086
0 5 6 -0.2976999352194030140244472353421690639543531854196793917217157464981353633860884
0 5 7 0.00255132390858129891546889933278190159039591501403550731564356943528066281883462
0 5 8 -0.288583458890191051408536827778761069908953514150821916716495975636533910725122
0 5 9 -0.4962787990867760408985701080425041013312006632424964861871605782097072903653653
0 5 10 -0.05707369139127780733840129956868114445274631225157786329225628070190124479038402
0 5 11 -0.002178444302112794321477284994893254522180486909316209504850244128948786189350436
0 5 12 0.06312603386542605764053361089879121079189423435256338696874298992530853936849833
0 5 13 0.2907914205132857974753733476604997201869648929191349303585844165489669521225444
0 5 14 0.1329172182593294184726429853899807147607576967716404551560499561787556371389596
0 5 15 0.1716114248402590835988999476407122771584752502186811932015422153069803153922335
0 5 16 0.0003151689786493775289788990798125989610427400315861010525881253285283535442414851
0 5 17 -0.001242602428254611775285769737427594714325161532954898808418236651923251779431622
0 5 18 -0.04063051581503685627164034867779206567820423773488884532886474648206660725141766
0 5 19 -0.04966601898764281599512199569678863887395860294283165541021247499044634241641104
0 5 20 -0.01480919273435114467893536212205179929708872351907823029119268920225090924700622
0 5 21 -0.03730387316247260486173099683974793089085640210290392647813394715389587593689783
0 5 22 -0.1396588624943870098095331892399981410199503157135010719091692335335515753755553
0 6 6 0.6988106954081403462150926057158467943139139516007615059079603969881703936792336
0 6 7 0.0009926807574353726267944700504733034336233783686436836496540667923405336648859435
0 6 8 0.0003504798012591780958120399512340992449673720215995629128287625866889545036097808
0 6 9 -0.01168099962235466307838214202993689589439971624034254059112450342758588242245551
0 6 10 -0.702704269222257350117576187110907549393484692340325073098931372562427428358782
0 6 11 -0.001009931703805856919345919934510969611834570655243331056976591125353468122458588
0 6 12 -0.004011315904186611344032244353440230235897406577117505578735461119363337450213746
0 6 13 0.01046373565432231197724257019990447018025903153482994556109840459416880344201532
0 6 14 0.1992041103060448449442670635281638545183545313931727050836722327385662153825357
0 6 15 0.4295787344819344815482498067942907033679804766457029572373396808983844099927979
0 6 16 0.000148664123085437248107702083787693766023225244961124600351298346634092464091696
0 6 17 0.001668526596936594277261835679999632998851519512995015087763122316283751157832598
0 6 18 -0.005031205913610460705377439266451388137763864893468912914571165896868967726040595
0 6 19 0.003269429145910724810961263954412970975977777535454138016808056129030225366523803
0 6 20 -0.02037876058721357830586076561448040491816779622197091220350167841307024455689389
0 6 21 -0.04414179991203900139252946264252818296069711367741772431892952109878278359452665
0 6 22 -0.1776195789612979654607969580280947368032759112267550592504371949415885910926189
0 7 7 0.01410681452335460086416241127615925567960277760364223972184663359860937091942812
0 7 8 -0.07443854340986902109505081262201002962403877209455495707808814564901170475306458
0 7 9 0.1233320821302483974745865658567503597007978579482415082432689964104493583714462
0 7 10 0.02460256946066635383583838841136526016564662122895516199096403056343522917241679
0 7 11 -0.01389530901668831579817657095425679880655191636007053278923195509158387891717457
0 7 12 0.04366814929069422922734432655155273449975639650879127301310683157149087303121575
0 7 13 -0.03067921520050185202988589396416454614010321966398094054370246933824721984520442
0 7 14 0.02520736759329363764537798518561661664079763489341562290287709459946076005111774
0 7 15 -0.06393787953057683833382497111012458226690396643580272311250189548854962955286984
0 7 16 0.002170801624212504616629434195289123097075572220500082509371546270121359796810643
0 7 17 4.873268481547923594215270918832601884061738584862876695337792895514368423638967e-05
0 7 18 -0.02670695426945395563514007097728247856219426029794889899774752120816931028260075
0 7 19 0.04874871833573805120100575349085622363942838786532825165304224880736527046776402
0 7 20 -0.02842666918234998749333593055070182449191199768642777926046515398410797499906898
0 7 21 0.03346852276003557630652490558227576496362862260028994117525173883482191520230011
0 7 22 -0.06015412175545611724925725410386602644227348430494549209445526471412723948311248
0 8 8 0.1028639537495293512680237457715065599885974136724567754732556555129023784859236
0 8 9 -0.2143426452527765700532404737898249918214257249166841364260017366773204489857312
0 8 10 -0.01399641806115258841402705319989677568780700743196316504826332907796249359882417
0 8 11 -0.002972165747272414552465568285143382459299213288655902846398232626261095097780929
0 8 12 -0.04103695799556606136085179386067993757319775576012136520635677914251207687253604
0 8 13 0.04852132443305013726279306356795966201994733310905091655423409072500404116083886
0 8 14 -0.04935254156670551948179559298723067799424781790011261835868144223579302843459705
0 8 15 0.05746838379401816464362961335890349770532679513483440745701573547300853651365244
0 8 16 0.0005692894267603167943260880254240818315753012057534870097521813527275469553126553
0 8 17 0.006651793454796462704221928091319498988758038267683298786895550874723105130848274
0 8 18 -0.01340611463362953147629474179373977096250685044145651215495145065339978983055506
0 8 19 0.01008379486622876719457521480053188179355006144201505395680442821127389933002107
0 8 20 0.005051841694919295135118667801197165487661882466812029189140180885638073122598914
0 8 21 -0.003556178481565083225308886524793235849946415731085199381900921916800175689000054
0 8 22 0.01542196978893537815053076051436381672705343936245536379830818251065172018497159
0 9 9 0.04928523069846608942481641300178772290563667083282211516146787093901306698161896
0 9 10 -0.07517598381426221694465567590178621095689823908133619182739814852573512177727207
0 9 11 -0.0002238440875760604991813048042310338887319212852207462121796980874825043442133233
0 9 12 0.005499420100822539225221701768337891615177755399154134423542021491173930362544373
0 9 13 -0.0354937560067418254762793122618015637876163793786250281520337986720295061064484
0 9 14 0.01355902262828347009297009225363302420596724246901398304691855561429790745993901
0 9 15 0.09514070427637443930893622981247662195641591087294380945129836228671515890052971
0 9 16 4.136404225451574144904069949964017136820968451813357840509876007069518355626865e-05
0 9 17 -0.0009618516842705433099470217549116479120229988139674610041302860650027982470693911
0 9 18 0.00213406611808886364110798327774405267289352051463603983702745856280801976884976
0 9 19 0.01457948663753849989591986725529107282876073142095755349765380595214176373425655
0 9 20 -0.0008195045208788966227710576311242607213955398793702679696764349559988541980463246
0 9 21 -0.01225853000502947733601860686530333975906036545101745488958639440311148963191126
0 9 22 -0.0365327098030588646063176116986639604067865362488625879869920335124212804571634
0 10 10 0.1091124582251940955700583182522285805335779588107861248951715435466333847771073
0 10 11 -0.0001873042186007037707446483631333551090125777021621519754814501892186421199118594
0 10 12 0.004406594652611000209126214413659693766358382336576621660329860702753552857862588
0 10 13 -0.005539909602306461545709811108870489087347326221107948163204301079541521249586637
0 10 14 -0.03752713780000299152823744433969228625121219149440747497663886408778137020663109
0 10 15 -0.1653625838641883023656815938415763146256684180360924683259616066879304885761044
0 10 16 4.197420781179898063558680363635087826882877752632076037248156930897468045815294e-05
0 10 17 -0.0009934184255432459414850164537802809794868699044604588293868208849882270376666724
0 10 18 0.0006739743962418889320428052192762048657673720368633917539118618680467004579757144
0 10 19 0.002276076984378423625092356477215931577276241367346354073463629207026168757189038
0 10 20 0.001982255878694632146358920534680341870157500494757765171840449064413058927416621
0 10 21 0.02142025954706895418301018140507850230908760474306507023411945383630034742671865
0 10 22 0.131618045452061985068646907850046702693909343612040417978132123338271408032106
0 11 11 0.002319100477469385326006706673761411029551817009176586901966987250267220413821582
0 11 12 -0.02204053956585347950512700326205212722122992458525286405986830099356578168727627
0 11 13 0.020070593682407660908641155898965138831492397551311220476634965927644395839789
0 11 14 0.0798817099563697772662309299996790391107914835438355935050372702813249172859805
0 11 15 -0.08072105898932753687614721218765762501775051056671199561398049762442662675901419
0 11 16 -0.0004836009862934208731443006759462594694369593611778411879228702982415230050170527
0 11 17 0.003941630934786788571631744157963781857040143142890818535498693356884197175403242
0 11 18 0.001527592855169976179841103546104295972147875124069225364972181056693667885605298
0 11 19 -0.01055017151853513579308604357401700526110024109666805765832069860839998271432259
0 11 20 -0.002015756108673084090970444737738188716628282295402949641230474072020907695152441
0 11 21 -0.01195115197645273826288107941454338040109960033708548980301775332239002658847061
0 11 22 0.08258626672014645395448447514431830702439634455276224377449218660121990249586872
0 12 12 0.02420627362989458987197172515203204574284003829060450682948706660296531165674272
0 12 13 -0.02482219151339536696654503414452318241454593214271594197786754003933732299266172
0 12 14 -0.1236826214788564324874876984597447580307880064603095649008490523245843356320379
0 12 15 0.1325011304454016261728688450722848197185108260517174894189468972095176416036582
0 12 16 3.688771266285001888214370070882824710764845994569303778568869306991083399982205e-05
0 12 17 -0.006510099804226537912025294089442030946771009169446895349015294168919197809424317
0 12 18 0.008715124093526379450067448877762423861317867454348978891770605768962769525666054
0 12 19 -0.003371487910274373402737658880945065321093702121182064344582162664125976351506047
0 12 20 0.01398766475356071205621551330276345044211202089749227392957407471228353283075572
0 12 21 0.006643802016727943278270790948696580847841501304526608638839930350175863052470814
0 12 22 -0.1049259653298291453723931631499923525492956943909800898626679189985737488159308
0 13 13 0.009437109478928699490108015414212869922030522195118435863732826753201316482227809
0 13 14 -0.09784819098129177102754856423983104977782446921741362994608711390058343877151501
0 13 15 0.0846271333509563818402661306750332464497208191724801023170735551897892957968427
0 13 16 6.144634344304989228617439306931919593520216447313395940888743304018985051505391e-06
0 13 17 -0.0002209418349557779573658855206884018919203324027993417918609513057577767134295047
0 13 18 0.001288435363547359902954474379366656326032273434596109643837242576361228125429989
0 13 19 -0.01358082073530740031213384224874521362916005103491547180847908456504809426480011
0 13 20 0.01754028661423785453856819098290941927500927597387274363115175406613177621990777
0 13 21 0.01407983542564022645523220484732864588816633727187480342393013281679982417701138
0 13 22 -0.1177828725567151552497030862888182422407232072719483196313775436492329287519942
0 14 14 0.2327587972351734469968513221882414179167990154108880998641896234135469043906729
0 14 15 -0.2788338203560710595128014631227869929653598889213689466155690181136169427087767
0 14 16 1.12096581569392452670272775396303812142207885954884776701682022247680915828907e-05
0 14 17 -0.0002963882828231434674818128976763638307129341553883680240362548772249178633816972
0 14 18 0.002508651487477693288171790664668921724669554892254237793768961656992683651652917
0 14 19 -0.004763497976755599058550900673315116345561162772941355833458202758246828123000152
0 14 20 -0.05408450915925389953714388355040208394306941942310333927762803753001117534275958
0 14 21 0.010819618012396267197326801468800907652793969912057581719187098920163057546141
0 14 22 0.2024039289057344184106375922955579734252517083980319554287791698385222800098961
0 15 15 0.06176357387360747773165851933327478395543465005220250325761231340285726556412144
0 15 16 1.031749197677900305815514752788846204326470139786622442662307526853810612125324e-05
0 15 17 -0.0003607045391890178980912328341905625528412029927122844361659064475239314138881671
0 15 18 0.002230324212117580838649846570640869699389519844116193047779881307736126469185278
0 15 19 -0.003762522336799413440258572485425646194860177591024636816840713791229273330127294
0 15 20 0.004638903082149030596898638177946038719812935949338698976429812534796067043423456
0 15 21 -0.02320298809556816810414603401525033872451229591765722416315602452790138969638967
0 15 22 -0.02365764635332667991623488644664313679182966161616289301381736747491956445597524
0 16 16 0.0001231605142524953004241319123607948084766739067056952156455584168507559228439897
0 16 17 -0.002705704227644775094422445400628094645446691949211010195961389904535162190812757
0 16 18 0.01532770358960219755491523264415367027396655210112390721848427789775376848501307
0 16 19 -0.02548038626186719339354571760454408374316773525415731329769659824543704522152658
0 16 20 0.01089581119389360993409031362995863068708888628849837911906192277227346138532482
0 16 21 -0.01378055024912649026719974822544688286146400966730856537653293731091043199936154
0 16 22 0.04284643394883029267491332615560600832366719068833290664229462468060788229128414
0 17 17 0.001000126491047144645403971235954001998685149925244564657825210244111096308615555
0 17 18 -0.01096369292822892178348868639632503513386510477108203736756545954184615902654563
0 17 19 0.01958578640395861062907236949967629824029164097128381065728423224496900259854306
0 17 20 -0.00735238771330595616169153841176134405186841860392047973051971306977674592623995
0 17 21 0.01624740807626884131899829462482527336693612214858461032051856308602275776726986
0 17 22 -0.06939994612431063719868956848067105805208642996282930175449550203750497443447268
0 18 18 0.006664101234203617786989197696602022624391334367434652534196758042536162155860494
0 18 19 -0.01436598980815231404528970482779815493035052901110101560489849784716069970110293
0 18 20 -0.02511037198278920692796189261131971015645897487480365613144540825871010685813718
0 18 21 0.03358479792286433651085034663284005899511509566681506529552980115438524768076194
0 18 22 -0.1208408645947450876544110576187611209727026870772340410465158513990746509884126
0 19 19 0.003476281052925910952505940133431471079748386064334611036833053833176818182062515
0 19 20 0.0004438677790977057167693595470890151922986254930331713802242754557086073502766123
0 19 21 -0.01764842380434239135882002991827321937132223240095819145356053515344541664135084
0 19 22 0.1007358113119543149429979068291118355810759833338116462769021771043917895032467
0 20 20 0.007127094952273503612627181224066024022242792030165416647626701041784887022696602
0 20 21 -0.03805972750692457310246099035179195644078253480299651436193646387357131317953275
0 20 22 0.2184954496422337341759207439992551969284758593580731800934120094693573953267206
0 21 21 0.004151572076690779441446949019297846155045265664632454439117787715024651436316559
0 21 22 -0.06801971093076196539689195367565555829777508015203809673414041732274259503536174
0 22 22 0.0002702459831897778536062163220251493224338182372713338676111363058546145789658778
1 0 0 0.8469454374646300152324124988064776888385432755717141373865135715084009536267626
1 0 1 -0.6164069817015487892822280319354038983104696429881302226425794449788629963884492
1 0 2 -0.2380044306387040819810231688582173578683836328221736142792230505196153038459821
1 0 3 0.2128105810836327820285152953578308237085488323246185356176115877064870107326617
1 0 4 0.1086303950250693035407170676673021710547526766064385174280368908016833828744061
1 0 5 0.2545363787345750583801712241162725888424822654708701220985595315951738741594852
1 0 6 -0.05535162390966676318304777024521248250039428100278919883103725174817899669830719
1 0 7 -0.008012138519603568418381760389567975590260013038032808207759233563579444986455778
1 0 8 -0.07331916259232827081873620740965395790767386230606798323149087277365490559975296
1 0 9 -0.004510133765596248132003659081670668603668077721247550716445700740301461240025087
1 0 10 -0.1101314218945453426304568093225912827643276929557809034903067745179546833160354
1 0 11 0.0002163903173170946911769554163220539443924996478220654353022475603336494189898829
1 0 12 0.004173425766504535482957702165742772942462771108335315082693801754636310231163384
1 0 13 -0.004136265718281165432102934563004365725250043122329643894328045413092849519942443
1 0 14 0.02629416904713126019530808076862594597929046730944550491673287851802689128091837
1 0 15 -0.01305381549355174702010270871807035482485745385470809541392382991551306128825624
1 1 1 0.5256022004948039148345096570189231497276382914514563252310692378355419030418737
1 1 2 -0.8775809537757705557080646404728557949734902325355903428335447914430507672585195
1 1 3 -0.7250677700474052307058548723886053880460876163222118917418701436630879382848171
1 1 4 0.4388976076478680725749605450261904043673270732828470488760997245839398557844507
1 1 5 0.4551093648985164627304177990398442074000754340174690724217350151937335827280331
1 1 6 0.1636019693539220839595922795736821346235475860339343571293851888168944963842104
1 1 7 -0.07325794286181392199728961046590582881303868945069153533333651609383911835622233
1 1 8 -0.2111269702222535781946020288742718043830920712558222432395418739534274784287637
1 1 9 0.1274519980590874914750544559292860563197065955901364815627594738157123759415861
1 1 10 0.06606507624988054498269988600243251334062984636954696028996717556231994823853775
1 1 11 0.003154015817179135299422746121183557171679093881091540751688388037168374166479272
1 1 12 0.02517347136090214092957046679832984611366796727317649770488106320695104773289258
1 1 13 -0.01296013037930344642817576112550865605935616006931778711878109836367170132141471
1 1 14 0.03591500893313862840402324926116004158477399360306104862999878149980180702118798
1 1 15 -0.1038808726499873189602946555113098722873253520546203879481945900884136613763834
1 2 2 0.4515712188097974214400705795667201693275947607686006314648768648700974538984177
1 2 3 -0.2161529401517514693742736934681334468883338138452295081478199517484874472538924
1 2 4 -0.5484898198139588221613073739384065697245957243109474239075056942962349420703099
1 2 5 -0.1748484166725356662408067555261859587718014279195200742618890683283702238535406
1 2 6 0.4769974764080129437876811070510073236506375067541143240917881575622400000084367
1 2 7 0.1426706159228694426408927324119805052856764566316509386862651141326085343372901
1 2 8 0.2147733251522142237264130523108812184177100955295570164614418166739652500924649
1 2 9 0.1727418118576290163324263838425702337192647492381181034040998823653014604914932
1 2 10 -0.05462841018255712040492784571929250167801748979130287095515748278781520208771114
1 2 11 -0.009457708464806242869130892734105003215445632617269832104655438582699591997165558
1 2 12 -0.02960382573560700528971833219686710003013570053371031180559674195290599723504146
1 2 13 -0.03827471236040933115613872000172003742635129608008345235783403084027409506800434
1 2 14 -0.007946734061048508724167694437331701635913985275898841309720981366973929930366845
1 2 15 -0.04122890238374657729549129390058211940249482836345393295600330926786964863208927
1 3 3 0.3443098448026322473326663506403144931189642919475291418140377729162820895947228
1 3 4 0.005078688658384269254250191348823838752229847893287312955695047629184465626763273
1 3 5 -0.4195951905662734251663129142294160512380803041845397915297177871183588456577575
1 3 6 -0.5774573497995212022312170178519324764034627821254348200907249094396131691917578
1 3 7 -0.004545639976239644247278004948058507403886014470474756907471882051701874316195748
1 3 8 0.08799335166757335595252284402170133893258858032481109882117336949857495977134562
1 3 9 0.3904071774174513335161533309965363782027661345680447902932799898970166178218973
1 3 10 0.3589101405871798193877691265498866883305299700457738218957827431002891597048121
1 3 11 0.0009578979911284486403588860372788825092298739210081901421148217895447896783512162
1 3 12 -0.004534581613748321703506337270760743047783303049962693153253773319551446575903979
1 3 13 -0.04786828678603200959967008015906750578019826287082227768207098603982064855427996
1 3 14 -0.01339736938310384845238807433124838381152157637596336280484739857041335977708522
1 3 15 -0.1333806913788308397661254057347819951887244250588026245927738970965019707846666
1 4 4 0.1154548016648084840189966884931529226120241001021833239397721912333782126804201
1 4 5 -0.1026847857362954504383815147859286887769832308110468918615243374468613456404611
1 4 6 0.2059949747093036630203146329246818748811703066816986706502828874986583846295106
1 4 7 -0.08705479045919033386076065593378215059065799652960877815938381125667847833437488
1 4 8 0.1343920480986294720512025745841312140664064254031863332492914597641967659180382
1 4 9 -0.1372226468041457270454168244813240065462747843589997852644113739811261706638303
1 4 10 -0.03103835312964572148992326009313864515092465211856343356543028292562436877934034
1 4 11 0.01373776710650398348998131219385323433283817801943802303715011398942349118546136
1 4 12 -0.0169551747177731243853049942920107651784521890511003005076312046683513128701368
1 4 13 0.009706192107067104053793382756515475936522860032495407688314775845225218570506918
1 4 14 -0.0560126080031834521433259797537146798568248310270766133756042739757924948171828
1 4 15 0.05834682336680502058778918535330677866390515503224703745213722775444947403428629
1 5 5 0.09269960665957582267890940434071215612807263307507934721716512072117493995788093
1 5 6 -0.5787029339773032684792797787232822859215371918203721370463785756770009674574677
1 5 7 0.0001706427390177998056234696697710293958252377224872555778025498502605146298000456
1 5 8 -0.029701197606485272900684268585186107713571712093357347161538274180827785101718
1 5 9 -0.1453423298191722417578309453663841123817893809992275386367838945581563522862688
1 5 10 0.2126098827627284008920589349641502970250905229824720066064936894582747874474363
1 5 11 -3.631350787212163026462078133341097015047442440380901933353902818613169864180188e-05
1 5 12 0.002209317876477370634392394752356716781786637022769152047816257499089865154303037
1 5 13 0.02207764839255271866151486402721371435245727388029338724120577554562570026995314
1 5 14 -0.0234391066548380826341679775576567773297796944119779243649189365853505740109652
1 5 15 -0.0268335032567328423805681777329123297790694701698689569688090547956443218251748
1 6 6 0.3869269262901034872845554292203276908303009539308325395470953141020094067258558
1 6 7 -0.003292122734362508311251899594274890578060133387360560160858403423674334808395972
1 6 8 0.03606943515000413731683440264078435743385745700722506791281784095100510031595819
1 6 9 -0.07735610287117060502051183731449764710143425340346476536273461956817986044507451
1 6 10 -0.2045533459835427534395302719478594379916419629767846988470678807300496250866387
1 6 11 0.0006522840414717979737566652453373231577109890615281075226516829049195371355446095
1 6 12 -0.00639951522634048417677932611560544231686532270711522893947289327370659186918066
1 6 13 0.008044434085005135675316550350465458977622412576333041573967031353302898896600552
1 6 14 -1.190642542561344079974473774020457842163258256944035938899965735597996915636454e-05
1 6 15 0.078699042603216444410570502734144184474694258979873738689257712290117469245163
1 7 7 0.05482450650092186980734060269002109176284875899287913063953424638150834253129709
1 7 8 -0.1835389892115084504666458465080821762283469932559840488742126439759356082623611
1 7 9 0.2749807036562146635406983089341911535866538363261098006852885298728517603953506
1 7 10 0.0598767751008265637007132061726016463191909510664482621329227886904387069094944
1 7 11 -0.0123044529059961253714124627327980867169848756230214563602852505998403825747199
1 7 12 0.02828518534311153386528066210602778127167026460392381506041758620942904204446299
1 7 13 -0.019697111607652842535969859021679653070769404475986580342632107618873768810849
1 7 14 0.0648891995517423778343996823119024395649444337760068591075253429991880679519825
1 7 15 -0.08534866545297655522947419768224579364143519402022144535456195757235004507600003
1 8 8 0.09075348877221646730935643493614683793467109121999941698129004917710131310842625
1 8 9 -0.2059052217756619488214000099295838320841951517389780810343500927228135933895873
1 8 10 -0.002396325501725338064907304771214995465594526162674023914766217374224577023377827
1 8 11 0.0001049991231505159865413077562884506979395662803728471301410067129115681796429503
1 8 12 -0.02276052057918451803740676479940924118899013501801629062906136893415608133785805
1 8 13 0.02824785468054722553392908116212374313051753128599799081052991205684181692347739
1 8 14 -0.01049565432454490556597378129976685476599945274166940652526748642872328900197749
1 8 15 0.01733896251847118122307918687366413653854502932158283820427942019358063932981947
1 9 9 0.07784542171391520479145278738949282773670261505877527415598964641157613599959271
1 9 10 -0.1000023980110013362706145411529384324506805395961993783979316172891174751646747
1 9 11 -5.834650146024816379530398597228412237325492231043428860907450182800252585589766e-05
1 9 12 0.0004546830652512846494169546326536213511759024911520752457508837001365742116223414
1 9 13 -0.01885288641151477672056874926487473601279322257520184534109147929218382874088004
1 9 14 0.02299973670101690100482115414478197206192450925436700706835546550066288753099773
1 9 15 0.02991438108195926751079915601935766115228558608471879971929219355841113983135135
1 10 10 0.05638520860160019003609895951059758137272220364382737133119694969894486294102004
1 10 11 -4.448198264620032944638573963683151839186943591656353645257608974731556789744615e-05
1 10 12 -9.00687259215452865793061441167187026984192042416231656856692348871964979294543e-05
1 10 13 -0.0003201579745348596853935760778215292579043881548005697288870657298844732699611497
1 10 14 -0.0008571406480894067826542685785986992416098042745701840124425551621701591662484259
1 10 15 -0.04157744434060813855915789635928594653161156481234505505550400432904004464870261
1 11 11 0.001775515466485930078430413911087342151892118409425198331592822628692378909604913
1 11 12 -0.01474851851836085647878999268566471851955387431612558258599000190818364332559502
1 11 13 0.009795863421565834485666338116919744342450386035838213907979939304374186710485894
1 11 14 0.1102068255379371806138628175162074553973783035923991295212768988725182321694569
1 11 15 -0.1054560451100901707577223337771247395874900404548528635637244025875078254167256
1 12 12 0.004458738889804912022978483219576541815884833311866984669771359465727652463604515
1 12 13 -0.002219198537456719035058197806098796350709995715851721550639547845455081218920591
1 12 14 -0.100039143329516002696255601440702867015463875887632165227248528288782859198989
1 12 15 0.101633416595834777173823814684658194860598298511250524871931682895208660993093
1 13 13 0.008024111940978667647673922884100791437302651931944815638783016710909251135409677
1 13 14 -0.03277281473780625057789768027739016440407925379589281792115714241920536125221683
1 13 15 0.01635608700339919881142124250876616819969269442611019876149896013723161212020496
1 14 14 0.01429019523908039798080983122852970756345156906334056806463871844665424341859515
1 14 15 -0.02705411282261978603941399531560635551376534956166097077311651650893457181445841
1 15 15 6.701689074177598851804663387271750495781445911868519496426676431923994768794608e-07
2 0 0 1.372631844480634716097388073350980602766610969449796706746135820638937888134759
2 0 1 -0.480200012808919302808384694344096200863457980703036683172980138148779354087681
2 0 2 -0.05968735147191304306345429356976947275676911077447739949842290190719124887301432
2 0 3 0.2797945171140357735330374286727711919841337478927746787085895437047603453470651
2 0 4 0.02410613922011575276246932672702725485001720016034316543202881098008547750122607
2 0 5 -0.03373566739241794229925679640959514927311382160014453155062377606527473097126657
2 0 6 -0.1074726804499009262730786842346945011193334194340056094080437295952713857781434
2 1 1 0.7051837678667695033790605195444296388164950156659420447018692749182053746512854
2 1 2 -0.2945497057943349059726882986188105198994930216840767042483646973910717123481903
2 1 3 -0.5025458008326446816110091364977843935755368734163148016081109261962705630462121
2 1 4 0.03209052307493706881437492793091577401728905710403964416240199678291728592925174
2 1 5 0.06235891850979810004512043850723422093316361319112838495970767355911623025657801
2 1 6 0.1277187465975310463234619448982834221657763646433540324341207959191691504394581
2 2 2 0.1332494698128034361096771321449811566536730370752346543642844571029105588509066
2 2 3 -0.2008489668746986745346307786342305973068839415313126890028458414936229942073941
2 2 4 -0.03610063505180157478489024960202168330184739874152298639764959877324568444647741
2 2 5 0.04516609493965362838613467828427119111149238943003103572459682816472589419811013
2 2 6 0.01069161039595494244524676687200494325732043832443108522823202456696315463712257
2 3 3 0.2737107843359297377814698697825785845060100494798962895916634408985269628327731
2 3 4 -0.007671074483897908986125486379636343891030147949507148726236518413869315694729815
2 3 5 -0.02339104774719293158152058107125891234878328744988730790969415866300642891160156
2 3 6 -0.2078683621455736157473223567790940546353148907682289567108638840674162821926664
2 4 4 0.002350796659972501236735450739234234518240432533876081760426043566216608322595989
2 4 5 -0.01064468586045047670017526669756141427131141860631146447801890897193095359340751
2 4 6 -0.008794192767386150299363821161396284488724441123911535784004567687626884938927772
2 5 5 0.002813101664825268143207626765390955237242172971553418509804559316511302745064769
2 5 6 -0.1903165612384910595397022281637387215384465384854999115735120016764324502225701
2 6 6 2.650043553764019056471145536586033719202630399426147755352104678422893472883831e-06
3 0 0 0.8429312194446341571649418066376591636573925028517371258739401678170854160651759
3 0 1 -0.2857770840102810658068670031317174026241217005202889668115152293932214790227666
3 0 2 0.01845455564049772923740272175753586805144058460196346215768144104658321145847812
3 0 3 0.05643604812963576765356300800073376572553500473016704713158077132288853850524257
3 1 1 0.2527931780500281124729253297896711982735080796532299551748706018137569002706977
3 1 2 -0.0797030436999793159369782321657883675369424944618498755294176888283055827442987
3 1 3 0.004908903603925998855565228309001278646923341033553579329714062334022387601542354
3 2 2 0.01602723706979788977015256661383795422697436835336569811585004536305424780897401
3 2 3 -0.07156729814731547146728213659546322593552175913113231756041144298045673917243053
3 3 3 3.017012907748305434157538129749965303795440339079273850551959154499562307492589e-25
4 0 0 1.118028732787290453592110749287200699431379087347454162220743790535288052500012
4 0 1 -0.6238863302140286528529533424889871446516483093024706205348349023469280032403846
4 0 2 -0.4115515996821638795880963629072712303775029071486004108813885539394065578965977
4 0 3 0.1562664159668640090862422100573858368077913056764874764931871710455909368509999
4 0 4 0.255065851579391402240320777201880904680977291982513783669003462182104768391686
4 0 5 0.5761875064255478880163673771169341340490728001249530083779653773725956627759794
4 0 6 0.7877899035235543870218002644665781541916206733896772715199178683800102427784951
4 0 7 -0.04827974147173258800911269805868964127058439837561978864068818917806076095916826
4 0 8 -0.06695201794027314415790512005442102005625395546138358760981653811854592964023423
4 0 9 -0.2121699330504165502918741309643090854650618642857676665241592281778455106830479
4 0 10 0.005060986509920431709680203776195960309712331580374349810011726681973366474411038
4 0 11 0.3849853987284185328390564703283786775886677886038444088278607459691395389280521
4 0 12 -0.6453521660981061953805362372006234729130567538229650174493836058290737605250436
4 0 13 0.1038549547175135598817921347436774994314654564470932765826514160444054212952482
4 0 14 0.06980771636889820331177229442014408222839324878926924823617633613036705262229993
4 0 15 0.01936863143972583417234295450153786957242266486368407998933364150082063468941796
4 0 16 -0.008334657787880277193230767946777001588711012876698466779144919150152164583836734
4 0 17 -0.2234595788549713022014903429127273949709537577758390426595694266816290489180063
4 1 1 0.3802265226086272906502072048444777969502112316646231106966341199898484423291773
4 1 2 -0.4089900763501295431032984421482952813301664028516703983167154309310719605077776
4 1 3 -0.549618779038349890511570018666264271406120433351302942904490425128730554775899
4 1 4 0.158470813710650146603206389577318902481827957586920260893476183490541135444106
4 1 5 0.4065143621726865686284025843960243283142901456516244820564695695323698229870892
4 1 6 0.6687833053581744076143872334663731835227209480772695273013964552757253986354109
4 1 7 -0.02708801544941454393031607694640301329597258732896058890274643084477500559277415
4 1 8 -0.04155147915757996545651706294753929412576550630270588533836850902766181054119163
4 1 9 -0.1167275497737681988175305405238087723084000050817712064541292657063334817215913
4 1 10 0.009919910965798300694530337036727164800537881564398761179502367914556021425813629
4 1 11 0.3018574367403637335829954507365661481873399243626713834556156444771152911111882
4 1 12 -0.4572926896630677189570854667551276211087147043919093606440357572382003875699041
4 1 13 0.07559573113655269364322155225127433430967494569476434883249101677260234919935231
4 1 14 0.1458177808702626257749754816329278972424681091652004119616918110600009724313522
4 1 15 0.009738674680312836414668536113045632707082382675172739268560126513741495357658893
4 1 16 -0.01639662052202712030022504725786710832740106075716949491795553102171914209530218
4 1 17 -0.1756614532349845778915494837334561404677277683439564752639202279720649696685976
4 2 2 0.4121663571273753575810498870324667714597128778970424994998394613060210287508873
4 2 3 0.08359960425740383456551831985536210392844213391977608312666097634567098204900045
4 2 4 -0.09727397699053997303031918091420067842625723745864446877973257057325610142508167
4 2 5 -0.276105744463051708540000092498717910757681614397027176618892643954159667625371
4 2 6 0.3356118806750400277679407669319068999617908717938741097338865228674259807443975
4 2 7 -0.001980298225287714502370502170694982231772273338986975860626047348395038133452295
4 2 8 0.05204985397600144165405098631557509040806406254778358694722790969035212847514638
4 2 9 0.06701137313823817892599443871359245471695381554499356335697731799252939786358994
4 2 10 -0.04956741892007254341148953757020285337926197045126002497404610163617146797030001
4 2 11 -0.3057477328601796149658144241977155396724782774521802530300705808933928397649736
4 2 12 -0.03399792540805475142341172036456116422707656850813534716098484147699650895900915
4 2 13 0.01207741661410008343722032962592071517369408033178967195351816998285860688532391
4 2 14 0.115946212481902111058485111553207462580618146507545518229077855340229837694647
4 2 15 0.005766006556430728909357787568002638344162167430652660153318997954777393908784364
4 2 16 -0.03000020764129381474102486005407181062864943292043599005863763193864489018841552
4 2 17 0.06676985590013720224325007633010387000670304478604584476771758372375171191243542
4 3 3 0.3392523555024437448269820381388394810254936596064311293350142652120283366924533
4 3 4 0.08307489998695936132186397070101430463970814271133029155080009375222206763109398
4 3 5 -0.03748715041211813459113395661843610116642090058805574825444523557783637560888847
4 3 6 0.2337578555345583230672080748481497965146880491945611645073533324707807766510602
4 3 7 -0.02742668755919642845239648267381031960139794843389768670571567718976102660229603
4 3 8 0.01425051569013049307534552581900729081220629302434053094011487092122966265998704
4 3 9 -0.0207212494700215863940326571726629045201682805083363498986316588651198018354752
4 3 10 -0.02598840752688642900740179045296077095166190149468836323669239296610088234987945
4 3 11 0.6479888975064882897868204786189811175644584987639303774593829794065690358367364
4 3 12 -0.8606620704502190893319788493493033209693486714488659924357379715850970741388437
4 3 13 0.1826424166863832503912871361686869177388432952175553560162393243416843042936747
4 3 14 0.3788769283801365498689183004226407628684610769029180857423437866590401743941363
4 3 15 0.00337953109868765899962726688102394925404525530671450783633984155334736374231217
4 3 16 -0.05489655988389810783676135762219641432240478080706541090402239609551776972408351
4 3 17 -0.04045793889274614373004542467423013145575723159933589308741097734699701245899009
4 4 4 0.3189865085718678640177039997712142340021864900436065623496614020785326972639119
4 4 5 -0.1431802933685718119312514340826100966805049825070527056794060128563824484657134
4 4 6 0.1761353049253530371975520576808579272336254039067164669065479667087490385368383
4 4 7 -0.08319432805569812040273095698528302674523792758240624933840245416750317723626962
4 4 8 0.02126145437834885296794423567043158781122935338934903035736566400785211569504402
4 4 9 0.07028361081355582031747985188981256070960963676464540789227029762710230886468046
4 4 10 -0.04022473489312960523597187847042967815489133399086995110663485433938759828234178
4 4 11 0.02575385360564516183248436019311132025779340540778766094965650740755090829926864
4 4 12 -0.03160631907475003441215555178282362182873487248243661485058476828950316743617516
4 4 13 -0.3054924498386877227747290342722645175515250497977709186773230478065504695228989
4 4 14 0.2832112124288333406839828233978165780838661591179341797817760639803440349112277
4 4 15 0.0816380115502209769643330307083210654485327875104778840518075837708723459917943
4 4 16 -0.05435075909513321958474939833277198940993297627539139220366714566249023611190197
4 4 17 0.09035454485016023274594359026008081951781291509827075819569950955507094940839903
4 5 5 0.1818441050276247970856445666238309394367158117753519221312778360658467045122056
4 5 6 0.396709609464556034723238414472697527276556004484332877660974131253454172116272
4 5 7 -0.006535448037982396278429681148349577697717075619675855657636675612450404412620396
4 5 8 -0.01246420204944458195001408818231073300393858545405428959879169452867538851037307
4 5 9 -0.09277154161420506767012630466936834188334696350115483408838406494762221898366397
4 5 10 -0.007961582360637922108926603700600471917568799488674358787809256092098059559641244
4 5 11 0.5203895572098899292189590680366503877410333781264392767571985046056207563223408
4 5 12 -0.6062698376435903112467727108635690950705073796828142058311397182615436596376075
4 5 13 0.1502630624913164676677623652390193141605534630623299086688534981747559903552466
4 5 14 0.1626496911615368911721910586048550005146792850208760042792456432473022087794445
4 5 15 -0.003176194838352736000372349330944330193516326918237494189085899250298095155894967
4 5 16 -0.01734213374936932799448484001032969502153066617535317740387884124187809066970099
4 5 17 -0.102795733059513820457213197696240937030956388585604798506539774180321788523559
4 6 6 0.6240028841244689713199098459335062857764692633980856269727898272640832554649467
4 6 7 -0.002761554730282923081338419345891105065127606667115190235947699391675775057482101
4 6 8 0.01344192105108615661668534428772321111139725409829264618234437159317294340662725
4 6 9 0.003816630352531494857628656333534831226567724705119109158498177224499871760910429
4 6 10 -0.1778243703625347162210203151124519780536930654094756631536347842925786397998661
4 6 11 -0.04192389839397342356492343823873781352679909232275778715768335307859010547015804
4 6 12 0.03737132008431633006721646756252106041151149169720341787255630103552693391228598
4 6 13 0.01342184190476266902390964846296682341845041467790093638373928415028634432248171
4 6 14 -0.1232632139730876944591258116301004288231622119491394239351124093713913671663261
4 6 15 -0.001624810887015144553206273243247733406061286382279714928807836280818266423820364
4 6 16 0.005837901852581820509499456193054150550643376515925706823342923344507559366821552
4 6 17 0.1611216766461160004411825261568449372750339817115668597260017511514340240761377
4 7 7 0.01244328647645736117681975099982906819009823633970336670878419523975170582612975
4 7 8 -0.03395797289108968799792349981301238482009942325818666862637454453280563603666518
4 7 9 -0.004491958418096199174571938666185980548050720932215535620239926744398266303095102
4 7 10 0.02497185244345873483531622387828638994152444318232097747898264668902883333495983
4 7 11 -0.04080003895142736836591473845687323447831348806100113271206119395050823811104723
4 7 12 0.04031496829416257095303538867911964286901695761853593812201576938196108799291503
4 7 13 -0.001452667542898504251607953212043042684550090988954883030262992701111633997466766
4 7 14 -0.03356398079365703244626257046758095086784329240530126666225700976511444921517808
4 7 15 -0.01353455708786803676807426148877758066061648831208266752169802217563206295136447
4 7 16 0.03912024533519062616299497222387926147316668698402505989524153614931889344074783
4 7 17 -0.1147213164690652157493288524166805680316607849150928236621204759715072165414858
4 8 8 0.03033825839940473979143365747767491542661037554550733512297792846019923180058795
4 8 9 -0.004027217956109498550618320585121937771226349589387856243162897695158369870514405
4 8 10 -0.0665077352592979111924508654780697392383947432634818447243726472611146272272699
4 8 11 -0.004763530661714281357604669262017837766345957526569706092475569520255085868441155
4 8 12 0.01023811336204544172267129674199264467845601984493464952391569488903044560564218
4 8 13 -0.01001234079105708559248328743669296049029569074529975376693983252437765451131014
4 8 14 -0.002466609879967385560805994509679881684669175057094370676908184648878341723648922
4 8 15 0.001681355963324589088114957796643078164319954629448321826129798498412454339684421
4 8 16 -0.02629037933341606474986198187459885579355081768158253609279520007410518981041057
4 8 17 0.1736263573766683320514919873117874237187397161969090156186978814819756204255119
4 9 9 0.03584489298400355962840649071062135881533572768288768918081162595938954759797661
4 9 10 -0.1404375195879729974144696880079572714215975960304184574743911313433932433351652
4 9 11 0.02037316439352998555123731775142244649953545539271514323080775737324713195863482
4 9 12 -0.02473183906513722330265129501696385806006058161597367863640580948169487724200589
4 9 13 0.007868803406602071510957237593768502572139976199204640438027657792556869686544057
4 9 14 0.01802189673658856379142378324696511623699616853403369466768965076605505607728752
4 9 15 0.0002639410117811500900661128082634817396211259523181688774521399885966428209272393
4 9 16 -0.01339340698523603034574397704338777678622222116523283986844033240375795685400425
4 9 17 0.2022992842216538372118174326005696183492623478930471645786877450168828232913542
4 10 10 0.129103226293784926641180761051923271697148442937284789260444000946071890624608
4 10 11 0.1030816565449763588581900514681156585490365438817989898217606380424760767931289
4 10 12 -0.1205901037089732526695393062486529631252981522024459944362012825756176045347671
4 10 13 0.03470921191910337924660448744807196605831577869355299714973430479289467070797672
4 10 14 0.07114401578548299645986326597798022751880329023636837283810812969226646025680061
4 10 15 -0.002658419067546002333744099848527322810038148635776805809634152777567463640974533
4 10 16 -0.008951879781977605560122458739998989046175078853960394013535943389106013547967699
4 10 17 -0.1835055239078160506818145770173300495201603075000752666846827611017878965788607
4 11 11 0.3393647238566822269446365169487329600867932145893039243387369032527882386041825
4 11 12 -0.3554011541868743745702613749060738564698335506853735086269667553457554789523225
4 11 13 0.06491751754940836881235271996813452440586382330163611501887971136246406968058186
4 11 14 0.2733410983143943258866672093965214940188389375083686266968221261027089483899882
4 11 15 -0.0009382564391015893272843053055429896158826739719098653338072057270509671833196056
4 11 16 -0.03005507399153796527759531310632905377067078238519961494378323948992337763458887
4 11 17 -0.1113906221220765521478948942868452386338238547026920015379448744791026329087884
4 12 12 0.042077615383340124623246007660667802998253174779862816678313958028614190853822
4 12 13 -0.01954449804904086682768011529618281612021682152240160526345623685408888204313418
4 12 14 -0.04043902980450278110199089880290157502688073987281353903839252826825823317784967
4 12 15 0.002495930971678185255270462330873985250223585005056534715092413480471519471959317
4 12 16 0.005790308594808259510127547636903428311462221989712812912748247221304287400409619
4 12 17 0.01736753753639671495481824992118713703612455432546061687108727094051024184597346
4 13 13 0.03448823321422008768809096797957909759188311437743040157803072673507117342630714
4 13 14 -0.05811751827406618922570038347823567087132702805080384934990608736200404401717609
4 13 15 -0.007836941266078820639321440577026948410952124995636045383678614088505319881546332
4 13 16 0.004938198537707416498970253511342880236372592619465405307875078290156332783807319
4 13 17 0.0446183912566067219045932988417880592156487373652216829583341841624102401254035
4 14 14 0.02521556806189771465345709216095019708303548100206352427406177428023723847096946
4 14 15 -9.419917712494348924394062932703269100463210627999270002860907704653248578853352e-05
4 14 16 -0.005113842557890064550889480658723538918296229928730215896610989628132938699944107
4 14 17 -0.02269873934971731497835067695300951028484209712788602021037216591459467360039863
4 15 15 0.000949080109813908697254304551602580400463361816206034631802567915786764869997071
4 15 16 -0.005795469902951282692655759540551660013758329922649542541900644977401726528175513
4 15 17 0.03858760354315131976087573882184292239807311044454944765653296899513568357202011
4 16 16 0.001727874964558969522008222031198409162909915832993117818105358014504058523605863
4 16 17 -0.03391747624687671118745134505188770954861798702290967539783336251387984993193097
4 17 17 3.376242032517738198927720956887477898061455245354029838436759315466802539936918e-24
5 0 0 0.6747471362896958986298957058590997999295729446479042717293868092016694265542081
5 0 1 -0.583199681556888981353895367351306881374674110727930546899779998444216437940819
5 0 2 -0.07096557058822184155096246860041983296910266482465621082779608802942239445323918
5 0 3 0.3376550053351645519510261283456468767050557884736640338235025038938215309578055
5 0 4 0.09375632519162974813786602434982855627060769875346741509765743225776078919906602
5 0 5 0.1054062347616287942902626236305115212287531537750107599054318707820677610731407
5 0 6 -0.1602766266285284532057071737379212117454314640266555749586649590079581865439316
5 0 7 -0.008930799211850137066210139438004215241806609694633314711156383751531056708453945
5 0 8 -0.07290213573574801094920680014064002710709612814320107159977403925357215575673842
5 0 9 -0.03757934929833098782710305635895210934280451511229885401663797577947581355743973
5 0 10 -0.06080783732137253221857661146359226270020085670417417472755594679083772496112417
5 0 11 -0.0007309717832961512942280211437907745426219981621410805275565976741063514352858909
5 0 12 0.006914736260522138923858820266072937485926602241563026545347911363467420755152885
5 0 13 0.008651745858185195498466143003127799441635487801318660509993544567817721952845705
5 0 14 0.02430245656252544290396189268765107194186751899407003941026677259448947596393026
5 0 15 0.006434655868577303989146533932960072423717759983939105998757442453490538025063835
5 0 16 -0.2232934768701584636408865436494675200131900289699465095214239725998528990398395
5 0 17 0.202727584982006889044895639290268470964503255895097400598178671304440722766818
5 0 18 -0.02699066444883115450105272519476982001682737211321678743392144173821091552532671
5 0 19 -0.1246704118322487634988261954781692081837634476450138185126080527131255816738177
5 0 20 -0.01252390651558946396833625187532409868204627638116408669090070720359966302209834
5 0 21 0.02763370480569891446796214934111494214493676536862763396101234722080324071550589
5 0 22 0.01162226415066947033326206350496304778874105805425811896515959274316205694314452
5 0 23 0.002375583834946434946182708800413097587049288277801186625270021878352173419769435
5 0 24 -0.0009086081328661222148909951086016908033406112526679612662713726986033771992905543
5 0 25 -0.007540849748351192479028168934215260700261514558257779658461615829745975383414543
5 0 26 -0.001577659236531098759774332962733366215161119915061499969534015777952899414187192
5 1 1 0.4311906790151004369308206952505496020607586322158556250295122625336633749023752
5 1 2 -0.4018648769794994803828140213782563304427457456825648166684025208546257281658388
5 1 3 -0.5994187475371808503708058462356797530358075995085964954672240398228245232615394
5 1 4 0.03778226086434628778771011772451745787300496056320606979921877619498939749094078
5 1 5 0.02860017795614956447714382996236450058980448921258365403106397259409582191137994
5 1 6 0.3813911608879810525797544646897268801718996326981090075521025137929933609299964
5 1 7 -0.004569212829031654852416180616481434233526897625642218989926378680505141177512439
5 1 8 0.09966635901840829679571302116656345403583097765229134841933143299981070651972433
5 1 9 0.2836010389045555749100253562338093992500271360575211702910885049433430235520812
5 1 10 -0.05601020930337068380907995257915559587833824115260535596727563088117914381557697
5 1 11 0.003555060592305154637589645130256530948176872665468471974840415719158714204764711
5 1 12 -0.01853737872398183184704799430450096668414637659684624756987185405046023483187889
5 1 13 -0.05138648900579785052567470039920727065338849526802407039289336408501963621102107
5 1 14 0.01069270113345705618915121312372859358311062797093232143204726755625775648421975
5 1 15 0.021154826824360836521587523305388669560645223604679589703374250740867129855876
5 1 16 -0.1866458873229295865783898073307869962689729667779489173496787324593211865809189
5 1 17 0.01657851739704153151124151711932472348262365180557087981737115424557441255234212
5 1 18 0.1484001590342175102855537977195582099759668904000097811317923187772919435873575
5 1 19 0.2081364138688438700405210481101488404477376459802252593145873622169791506663003
5 1 20 -0.03109788209725343038681310332106110435319451849261406107393229775122798236080508
5 1 21 -0.1757410289574851838418498913665143278143594325340293107915060857477395701535804
5 1 22 0.04628370215620088509551823175507132898389070742853983131507127087856875361073492
5 1 23 -0.001185901658998962580483747783054367165613467300738182391220606641619498971703899
5 1 24 0.02934558486523287363227548106417352091497444270532318732664497502365018839017033
5 1 25 0.02750854789879671359457288941703683858437000968113314444154421254551008535885627
5 1 26 -0.01848778794240822021847577697535392323014669574561092172532217467847491711365382
5 2 2 0.3735312489769622618848783912495092859644670185153708488259907813192106919926404
5 2 3 -0.1011936334777498304955559097127382896613451568145704163409144820650832598682721
5 2 4 -0.35841290152088489208208669259722001051019498236715329803823117598808117090911
5 2 5 -0.4022559271534414065523517494994939888053401335450942020386255331959632373892379
5 2 6 -0.01707601771145599046085298170611579651710710124440784518480166818490863253566248
5 2 7 0.07720985015660782724047482043356796932460376022157320362876741872386795671397023
5 2 8 0.3068028490797142231486570425442180966530939142471785112613871732475827245263049
5 2 9 0.2503084666833340006514461018800982687449886550625503562456439656354474187316337
5 2 10 0.0730070264992401755111794692306761664682015634200777094503932470766618165194036
5 2 11 -0.004933661674264250302749271234573224872926704474759102118318919903027035296473327
5 2 12 -0.03211967155466125196626536106264826502278729357249882093338598067227843688907977
5 2 13 -0.05780388989955904322548218011189608532147239324429452114820140043527267549010046
5 2 14 -0.06868798395773013647977383933300499412246377565237697837166149130306376798951193
5 2 15 0.02199517022635174142166264363056377485542155164146298978218393862181511390452134
5 2 16 -0.3446833982120166061397197344895338415117707311422985331341277985206730562915429
5 2 17 0.1976710307732196682367879284283537855139896753392875872651581967288692358180899
5 2 18 0.06207787276540808343897095240378017068540292286473062261169679660828481326513078
5 2 19 0.3007181237519531687443743912840830536320955888226674354481394743155602651260311
5 2 20 -0.01790477699481969735448015567910366179338398132604632155861601971510656709668184
5 2 21 -0.2519571164608086339428603507663003800568512235688450769626991721454269573660569
5 2 22 -0.02417731911561763389587938049724172999424679100542257476939511867112718847226367
5 2 23 0.0009044344174641055906023274583238460096081887631166604071112693458119469478211879
5 2 24 0.02511892625410801701706318737160446990439498725960243613594995975528245088032588
5 2 25 0.06570634793963921105275113910493320173778734125054682802981016154902180136293429
5 2 26 0.03348961318543308542900187135272066463582180735773103527790918499745105422451168
5 3 3 0.4797017977568887927309238364598975447924207046957640715365472476129481155283611
5 3 4 0.1007957061155133197864160285095952905341479998777042268227054207414773253446666
5 3 5 -0.5003792685885801313247876606245054265951309962080653853874217360129034846368182
5 3 6 -0.5113603405088383470786535644142246901314950195724741270614919025962395076893397
5 3 7 -0.05888169347298394765740822845740930663871372166212291647825646832730212931738496
5 3 8 0.1090010355664188487093241484041881507925507741565331378882070699522478196190874
5 3 9 0.3794143967752146945329185551448232634335464023504154060976147915668580052223167
5 3 10 0.2748092820526259006752188247491590218070081539221593202095785569426665104807717
5 3 11 0.009574021111279502234814989098098898842483617296359402570212814659158768899305927
5 3 12 -0.01150187542089724476370306807684583321803296406769587331916823906570067914740182
5 3 13 -0.04574409514285685748148470695597065944940107743933890157577765690757191283804582
5 3 14 -0.008787753421925408759737696180428512269617414613277603337454484492374863259556212
5 3 15 -0.0320715003086228817095727184844344444266469538255149039743348730338601312027302
5 3 16 -0.1437733653847973243431533772897106876783315369228923715192371804713862358592131
5 3 17 0.09485586455795650807152014288791150075539195116514759861304692155799353587806693
5 3 18 -0.03774525307406134984331116552889087795972175282034157100388554424421084474942237
5 3 19 -0.1331104935714260359863953945023390759019360020604790325374128352903719929002602
5 3 20 0.02684734108300661384902952620217135773594894039642309083982599256069933947451934
5 3 21 0.01890099771248936411273027613251741974455156744181815705995074948852945163107956
5 3 22 0.1534724870458433789957777597114050272372996430674419224885806163060886521932555
5 3 23 -0.006230317674740616950429455642275461366533735003883366157091558906584471370219554
5 3 24 0.007300767679574953530465400416493552739763574658747773528058926135690491440492455
5 3 25 -0.008797937289222426375607794034795482945406860615720038000018530087815562195276199
5 3 26 -0.0420030214177935403381229097041514687533413193978774793204697392264325885264754
5 4 4 0.3858547973659169206611740474112348425474951105829114184646488435468953885779459
5 4 5 -0.1590980741865078596867996902847095019120435293793887705192005951156344972291214
5 4 6 0.2353525774633671357424712008396495637823015732190297458968039337088773022538754
5 4 7 -0.1439817272293334839120818154108129476282550208489642071566654634080518269233008
5 4 8 -0.04290258315299010579553490766463166884415599032683558076080091360803176702909721
5 4 9 0.07284606951213177801705876678938931431045800023318620582019996315625686206619366
5 4 10 -0.03718978533646326676280878380201839925349653134059795844271311462640066135311968
5 4 11 0.01102145217902172515014992013033922215420390747951932703922114873590692156735285
5 4 12 0.02085371683570646407991229097154000463763509798332350632216653260740208785806895
5 4 13 -0.006450934778337537544004204762580933402373114001539629576262384476400923308123492
5 4 14 -0.001882645988642146546298338235337511168577927167059834162545639382762355970991551
5 4 15 0.02244639995041900350391560491559133271831309104245797427785775330215142567864187
5 4 16 -0.1897959456794552457878656704639304749670232805635985358142677764571315944733588
5 4 17 0.2232048100110386279849529664528789782196519326041491372233492844131623436088251
5 4 18 -0.4308929631737947000373460876788636327218905613007818993821810664534049066922054
5 4 19 0.08760593744233526276253187079851267972290446272625153917676481440891359632276445
5 4 20 0.1406306988559791533302450260472935458056189325813968460206737407384412348143111
5 4 21 0.04877869800729895685931707993211260358472706462159640731821641653657828632196046
5 4 22 -0.04470637687473897354550196561333036411717410416687744470229396068245965792523883
5 4 23 -0.01004485904359564154092226524279234232286593882862275782666003166304533916230181
5 4 24 -0.02208376491215535594647173322840332477298667355435884411702690101898299027299831
5 4 25 0.008885293862727253456769227773598432735324929352039920257829721636285709944629559
5 4 26 -0.00129688765305443475425835544849826097949444653869544952865763573093624626819864
5 5 5 0.157173558032501484150017249469343860091867695231719954382380344251610660419618
5 5 6 0.3025350249350738714100729638632054859277721890051439983958349684458711654776138
5 5 7 -0.005776809972264737947714904180522671512608048288706996513871003662051909646349135
5 5 8 0.01067213627844929594251867648247733605723010182216175798137349021081548189126494
5 5 9 -0.2984181135898469122558278416802974272049756115097456961967511140165340107549822
5 5 10 -0.1412225548778920576114579567756464518303908145236422506534985830005223371954125
5 5 11 0.0007238832292288655929034898061728418477120564625389421440663169852212934147272124
5 5 12 -0.004544490636750265837363138981256831812024295865763554505798943237580716087076188
5 5 13 0.03522347049221478645757850833294751433390104989910158733769401525693606223187464
5 5 14 -0.04371171874797551206225038594859771574558751123470738266158442448345625737324074
5 5 15 0.0309907508037563464657716304917230804522241910268977183192493680764327970169025
5 5 16 0.1025303608219893152832090340613887937675920105928959812086412466006916464305998
5 5 17 -0.2738117915496497604967658111685108231632057093985677585625196524020063967536394
5 5 18 0.2249393193533719192760149601562406337849070367423406940728226784898080639979068
5 5 19 0.1224078122543534349255449316757796310621066723103853084051154877480203293303423
5 5 20 -0.05403919250252642075548023111828167486561417217333105502666325537300860670905537
5 5 21 -0.06523478977352998996350579428523107655158660500536101877661261161103949384379603
5 5 22 -0.06942701420484359021918776721183449508320798539582778519543423898970822525001414
5 5 23 0.004267951728522841363104086955538782382695729870853266984892004747310774166896611
5 5 24 0.003890248030938296160668780118069438656992805420001708731876786526911391965126211
5 5 25 0.01874333464290398882467255834569320322503730075283180370951023035826812678247424
5 5 26 0.04797454614206617044653043699836696853524914211420559539908916675507049734650617
5 6 6 0.5294180820395116835849085521671455744015539469263743679912843141468082418276532
5 6 7 -0.007337549056610635577502101166577023496171619671729169110824254356527685024710712
5 6 8 0.003419603242818825588306090385171193928439984388583935203036761121209728024119907
5 6 9 0.02298197165713459279236518079852790182806530794907602774269984624710706135659381
5 6 10 -0.2656506601776961317341781319001420866712144354573414883481180939992697823017306
5 6 11 0.002186845619401371397630401522613104601507257886292307419877508616978912896865308
5 6 12 -0.002162099188207938098193838717502836713818805898030373337362609416483187112981957
5 6 13 -0.004433195999271544781281846618751343517456070321000798682408326194103916003822621
5 6 14 0.0298111477708009013261855084861573921243056142638244607416831035197736383402579
5 6 15 0.05961871701899049894137006363938297321659854312131072967149733879122136454171467
5 6 16 -0.1844483584830411674606643607065546304678814609095592340126930657356314673189757
5 6 17 0.2688778787468058821146249191486885891109405866890487241037398512804258934015891
5 6 18 -0.1102754143499222072062969203819059373533719053595481584746816531529565485185878
5 6 19 -0.3488588143616986307262009620660173576664461383479082975888785474524911729907121
5 6 20 0.024376855901350011889216490427947971977094308616884535587620759034265144966055
5 6 21 0.09652775117548885624504426135146193665028850085110061194322167828203340488644069
5 6 22 0.2613441933577263366974217465750600683509450220556324027457144660280241011640117
5 6 23 -0.003033597641233218048553967332092969850681307707640613291393761054757226837387278
5 6 24 -0.005493628751134911392078574002292640476273305743056805386034994984477999034773174
5 6 25 -0.01473611330581896882493718481907787019334814921646825363015657969889537809506573
5 6 26 -0.03427026197754431473222466905837590952995228905601801628573661904626899424354004
5 7 7 0.08706867067441623915029721056958691501813646570563353270835957727677119117622801
5 7 8 -0.03684883499877184679422163602535792841463281408733395874348687231728107317294467
5 7 9 -0.07368408103151218221653826729543612167181963711832469300352258798667673686706827
5 7 10 0.01642778445591098046090615035939785521481673243111368379788064967512904067596104
5 7 11 -0.02828904449732125871704453960420683935854958652706809771941662493798554211043996
5 7 12 0.04159600644598996628909391510997428959828848305891751493653868587075520443311424
5 7 13 -0.00432372321032848041221069739312939106820472462774688597754676201182672417460406
5 7 14 -0.00831485580399481908940178068117315703223566014747799607717074737877409801318621
5 7 15 -0.0608019620648779721153100504193136744409108199626159310563707542382076276090193
5 7 16 -0.03757770295202549744713007230680954837564298667183765868295906931007670850296926
5 7 17 0.02758981538000274270566234194725931074186626905509182096830225212021624288824473
5 7 18 0.01268328503057834373303966667379893248092532931950369308941638906768482302680067
5 7 19 -0.008715275707324360702189064088862381777892309679720882372367302348911466958879888
5 7 20 -0.0941664707942792071965727547412215663875632353487381179935249330653769308194928
5 7 21 0.0589245800857639118677689945804194299346255915121536050268618164902016689361317
5 7 22 -0.04614478102208943118876053999222126934201866927833043814750315324033522215590953
5 7 23 0.02903823006252000306935552620304782925037314781872785173515913262493745805114764
5 7 24 -0.0512794754919728156060549703359295532801636898734767768146048822488568885283434
5 7 25 0.03949401939134286278768449058296302659441726729101418633399054141289982887529157
5 7 26 0.04370508388267195359835834033594665875380679201678465229522762932388842517275214
5 8 8 0.1584680703153472883695969519186903768326733460436896249969202126516549020595957
5 8 9 -0.07864157568607941933956373468261199070389281299304929473335320737593321888682973
5 8 10 0.01596180590780637089720019548691741442407505042930518130683394821219765133572934
5 8 11 -0.005362036512917796655570890114860115564277180288792418016000317785701573753029731
5 8 12 -0.004041042251949666093561408320848932548023659608446513548340080897761209544874369
5 8 13 -0.02202884142079243374980706459905078898102899425085157114559650832611390671989108
5 8 14 -0.1208862977580732486965754045863018794610582454566155189407782682272427119843796
5 8 15 0.03639543140927844929649876618562361750247800308184454837856132040323197923587315
5 8 16 0.07185213284963433024507734499953008619935973388431847854486015119188766008410558
5 8 17 -0.08112924617861780759618758480078499489266676520838744622903045083644764449324183
5 8 18 0.01686889368261069614737044098881163119963930176588564883247762780775199418010422
5 8 19 0.06560072385352356567059378928685421855600099615354444097109773551791255767150022
5 8 20 -0.003274364841220336666058893695868238739905049745680153463871094558865919145410605
5 8 21 -0.1223121437235658080514100334825437674526373722762058390418101067450425032084518
5 8 22 0.1930763979782938081427692909637380730220132766502473807388779703032227077455319
5 8 23 0.005826897211872173546141400428549617418432850681653775761424288523315143999462023
5 8 24 -0.004571583702237812124827843433985916969789767148062495268953396878468645340768414
5 8 25 0.05909804060584485207750163558060731530203417520598808970529910640743641390621446
5 8 26 0.04340018009965813083671395015522942009604642488951518929842407315678524202939578
5 9 9 0.1359779354380168496946478336160795378209863457633506432016772874798617205174768
5 9 10 0.05636720187090007460412399689360417989249771388750295105210456642264453772869511
5 9 11 -0.0007862303197549572051928963904883965998828016638848659926099617565282844019369441
5 9 12 0.002929263431345567890445022109965444694788730675737022640259278627601427644721741
5 9 13 -0.0221963254420945856505173910958928633660331773546695194821942262877265372592351
5 9 14 -0.01133479216865144807037510099558381989021961619838486253210669578775555665843008
5 9 15 -0.002983311311659095549871941757305387459213112881417067237724978602449781891061908
5 9 16 0.08215079968969724391914304735523518752336849464414013634687197474696345495106547
5 9 17 0.0382145975425685687453844955860905309716616676630748800226170022247342469536096
5 9 18 -0.1474173012155201098747494155432512266606364977605892223740151618117188507699031
5 9 19 -0.171232170411409089784198178240341541213237374629233171918906992215803374192119
5 9 20 0.04915739089332461368357712581063124799479438961590444534542723078166662723433902
5 9 21 0.065758824901548466338131926221493110250308533564374529784026655429001092058467
5 9 22 0.1816049687291976254577066746331809636222446644762160482289399284566962324318501
5 9 23 -0.003620404344845337609435075448166889486319512894480620373725072617788949493644634
5 9 24 -0.00541757134938007306597955974007801263987239738598449482531303243682753920414707
5 9 25 -0.01651305010937679545329258938529337825177979445086192599451392438640347737104645
5 9 26 -0.03101832268864712550138324256031320833536202785816352458910931202662997559733823
5 10 10 0.3628640066369650257688241150503239486881099669125437607934247417927394912511135
5 10 11 -0.0001585911286376777971818040444724382526793793584842136849305100933070107069948555
5 10 12 0.0006515240339495059709235835264368390016592408579267166921006680112515545709787754
5 10 13 0.001433174252721315313191642044818234417551144008949001087806565470588677545275158
5 10 14 -0.08544085678035085500054557454319945611887333049391272529104994574406421599687189
5 10 15 -0.1528075819984947765627820758339888690137727345224779884634290255915155804424845
5 10 16 -0.1680659904445873818472195962335432728863897635539100867054181415266695178493743
5 10 17 0.2527857219298124122865777110786364997770253904215291272334100775223144264228984
5 10 18 -0.1105341217472876208036329271875766300681116931941879752969176868061297078870825
5 10 19 -0.3120890077870504918265488508007750297920246941685302764777044745141060393193639
5 10 20 0.01810843422786964553127208241428064751600331070062289548958927743204398685064797
5 10 21 0.09622728209528677211956600043750260907131117724657543226446837358031579451446706
5 10 22 -0.327239660177644973580393005154830963968753502456727581479927553373761503336753
5 10 23 -0.0007989354099964659692736510964634121583190294429877399640068999153828510768744251
5 10 24 -0.008796431100967214425029949812405636122282556128340201637490355470657574354899184
5 10 25 -0.01719683923586899522830880675331081252461573058937210828104912690232266983269851
5 10 26 0.09136703158202315906467001893865076642670191561881832713864353827411650761147206
5 11 11 0.004542838911610979960412055235372592788424304029126735407977866515095959021287088
5 11 12 -0.02802987440758109937495258368238652539933337436698960610493369715957448352144854
5 11 13 0.02389190153248988654185264566976677218692139373377711648837763730131127770818117
5 11 14 -0.01718648716355280762062777635328242309705564480061390915586643239923046918819578
5 11 15 0.06401783095529480458237629977622242034692358666101796938806089891993041629241643
5 11 16 0.01010192382555958777356418041270669437555048284245025116187742635741785531007142
5 11 17 0.0007520014196085891953982091468805745940082199802061533647841449824882577291055209
5 11 18 -0.00909421717320561131611274717079975476756933894075679184889241677761552120015606
5 11 19 -0.01800443961935941259818660852306076103956569940774617562803508342362133972343466
5 11 20 -0.0001047929023163445584481853072525838067027423412797599299458978123628678918633231
5 11 21 0.01336831104388278175288962995699416809039921471310460944909834787179230999884838
5 11 22 0.002677245385256580156359700589141549338058277340408263203691223363527421300766488
5 11 23 -0.004222552131374023230468214911040538638569133218194865610009485916356184344997387
5 11 24 0.03164834941406168833577010542335667367988453583140161816616439613972248459081936
5 11 25 -0.05955806237281320522107010747688794878709744096577733715656110571654852940769937
5 11 26 -0.02342429775062277732571796527905631235529273213929944673234895093966799625102825
5 12 12 0.006142341445549404767835279203055938387825537838337769373702821252358876043387093
5 12 13 -0.01083206891752654037440651658410854445775778177079391279457614377285810298306607
5 12 14 0.007050403505263080976169082207848332328048599403948836966668444228324801629399457
5 12 15 -0.04023879197516954681063343696967873067780508159583670392791080314345557534574521
5 12 16 0.005342951682546492427509460941984414126032846291798490311159534738916769624860001
5 12 17 -0.01579942157016793275439211249740802083502145760881624487794619487831874093481629
5 12 18 0.009595504285451000515347611042727600680693658948247769594963644280489100238530814
5 12 19 0.02885505707679145205468322581271451216487918574913758156783924417218258463072915
5 12 20 0.0006766086488936513799879251440371853818491835724684487379822945940855794665418095
5 12 21 -0.0121497995666111710528440931448534610856917147033615346686786623410974653268239
5 12 22 -0.01710374317657093471198837635321401600998303876297436864590425326103580107378427
5 12 23 -0.0003687156201957000413957520202982818658895003275620296709744551359463066799827335
5 12 24 -0.007418890912787837095484004456468946471417985776753850951382557511502113460852356
5 12 25 0.02720783178719014245711898776738138890424469614394832756019970116294943904812061
5 12 26 0.01273735864321927566533445266475236585740530304602585446581780024019312522354013
5 13 13 0.01181167787380240462640167944714960938972781221174108081639540810756544876848651
5 13 14 -0.04390027925477938022824252889570708761825118982782039515576863670226600305275918
5 13 15 0.03143512914485300970294248651594046934849650353574992518242075671203980316569922
5 13 16 0.02034743152126586435611271198903052822880492248028300062585279758900343734413251
5 13 17 -0.02049583617104875864551344649018270631224022568452576287240918930000913644289059
5 13 18 0.006490236544976246312758609346260935488501696917541730835192948476968252943157627
5 13 19 0.01235853497893169637950481874238739545934966697265678471894104942809387326305529
5 13 20 -0.004887012970224177808077130257750142369876403653846865512275426549334676545260341
5 13 21 -0.0006672537338310083432031823207594790724892013697153889976191253056556329718090715
5 13 22 0.006764465482882162856049288422032207541447279115454888125897491359081916483423567
5 13 23 0.0007922012889706096051621653694222231629619295352708404426107488135238789394998959
5 13 24 0.004022395971467392580584752711529377062109301387271156324979364188836048341671168
5 13 25 -0.02848954152188327465892740554330657929191697939587114607487268462388362784514436
5 13 26 0.01729414908833866516360848277510415936539728576981643635635029091594907535397443
5 14 14 0.05785395764276054011532083071038708776131494849958845949518448207662656139413799
5 14 15 0.02002665485071628442939646732460799420134186720021981820866493281993732367868029
5 14 16 -0.03881202722900205398177003350764881498387010012841617096737207735492651585799813
5 14 17 0.05884715994608401444983321894214274210112102578538344952671381002196197308863731
5 14 18 -0.0265586050714049169797009636560376236217436395968494343131816138427105006433233
5 14 19 -0.07115654618921769501926413212652827021970280536259718727046961646986263197965431
5 14 20 0.004763243380035279793206879871992207144012156538670323114830281445007674008341037
5 14 21 0.02163003811468396260254023546145373209638582735549708800467773974130936439329938
5 14 22 0.0350613441671976921914467487361853834144245550976234344387791897514799142679833
5 14 23 -0.0002887662403049670008261586791534963071321199144318853000041309309466628204973408
5 14 24 -0.002327501075314102753453893027512981275358357749075023647651410498788462484825639
5 14 25 -0.002624510176116369784608711269642081861479555006538976636614307486888862673830691
5 14 26 -0.04411518955932069398155915271770040145862552924043997882952313124387080495088767
5 15 15 0.08384715004393825637323754745692605640529562383477202475317088669144852109030589
5 15 16 -0.04869138904843864977382203002696784979918852695932542841672344698647249695432241
5 15 17 0.0772867051939414659465621738183409840408049997402056548079771776604853777066577
5 15 18 -0.03375210826105353629428365926614825344169133185564680105863784439758948825313559
5 15 19 -0.1045676375142023486804933041262890117469054066669863291383493470460112685520038
5 15 20 0.002912087562024615128483438683870800494689329781898342072481487330222377116777473
5 15 21 0.0386691881878074262717058833719627665301877535402256995256305806638481799539895
5 15 22 0.01707932771389586152821113992301052970985660385287416740218407039750272844566198
5 15 23 0.0001997637907046265380011605822609539928073539063881413320354209187743914260633819
5 15 24 -0.001763244934056387805379204157259072696489657431512175060544731996894364597608285
5 15 25 -0.01277930557501443783550139562112443549435337421906208475134039320543904322593585
5 15 26 -0.03038423682242122661587703816403522586085829209436598846281282821216402161953017
5 16 16 0.3886161858362616633343414459092913674455148715859947075796197485450216351409308
5 16 17 -0.5027367671727427486517438726171653704837485921900885107688448442431255315722381
5 16 18 0.1549722213198690640329095757695120825108943701673264051676465094879111721513562
5 16 19 0.5436491161526269314430911158342457142765010619612431970330801931036469178426962
5 16 20 -0.01446601196603078597859172563249113934216966600583301880116295292369136192215346
5 16 21 -0.128671745091569216815642561193484011390223755025351215401180290790995002080285
5 16 22 -0.4189017510961316923676873799198323155911094977274419295442453597997943637455275
5 16 23 0.0001134313286258297818683386247279161468141526719732694370158217581305198493031332
5 16 24 0.008130655222310663339826340864812942826283283412551743905831750754812544676779857
5 16 25 0.01663319021622589784507389945346285379364634254204312890050889784121041535594565
5 16 26 0.05266267271913461593613786068844972386811905258199808139880691000625595795308685
5 17 17 0.07452538777565272336904605706331501340896524419796411484619318124030190369717982
5 17 18 -0.09566777569937024459381517914992645249362841312080106546872941520247305775060899
5 17 19 -0.1286967391056890214189686414642147733851675690515855903096816704669261788105795
5 17 20 0.02815995832760488483997936820576975096874065436587388578342631869080837637362388
5 17 21 0.07014639749518728736488067018765609314127007365686425599489704244810045879765471
5 17 22 0.0585702426254140431810954698871958596046730290888501337460647734725608879290249
5 17 23 -0.00236078310072750813756394598405978497475618573743909385010405960137107765955537
5 17 24 -0.009564659358302220534180206808177537788709227729051757125886611880755132657861515
5 17 25 -0.009275204760618115467455757321391138799553739938274824692842232110483703530517167
5 17 26 -0.01351392290251134463180356744987115679414455127808773878528666339626414710890288
5 18 18 0.007902704128261586269404433821851425754804022844491948681967668247653553964131863
5 18 19 -0.02164444770188040557597697267379972848134815796723020438120925315652107897898895
5 18 20 -0.00798172106274237138437290699556222398197639368486238457704279498216112668761768
5 18 21 0.01315133626251407194371384514280426964157392709752038319827143742253045850044236
5 18 22 0.02062373397355623057029307939323908371569712107275452508333357625199261318160297
5 18 23 0.001307473130808182570170340076386616690388072882067022425989307346881222818489064
5 18 24 0.000118180445755294189220659543595910487351818706704003725068104831417433476798317
5 18 25 -0.007079246589898225667879431683720586863914573962738018535860409028860508357276895
5 18 26 -0.006790086990224254108832728218497834995908021322254930458921393193715289868600693
5 19 19 0.02578969963727876390096713831993666364693214770496730134133502870745978545998617
5 19 20 -0.0005628852230990738595759339440882179736287194712731954003379905418358067293956219
5 19 21 -0.01357823786181554342098641744184604664959652410582692183366039280794886848805377
5 19 22 -0.03795485686442095515059578462117827558129242465600401160757992008786332840398207
5 19 23 0.0001080201668159823086129711566881862980192431074122041944204392794210144017047698
5 19 24 0.00222336984617757107749159599189153231943279796264739074524963926529427639744636
5 19 25 0.001741989097508444864417319362048559868782694338550518870509237892567446630562484
5 19 26 0.007970189026979206055144950181922265393307000590848729870016738416717590626319126
5 20 20 0.001571891776763019438248697569802796957069702569161494707710892830874101250645717
5 20 21 -0.003171178897233399958534774037103032113484947058218659135079965068301363505404579
5 20 22 0.01274674600826411441798322013173045849827345740770984839735053461788050768181636
5 20 23 -0.0003264264941557294595635651865720843926410831643487653102617530865454871299179631
5 20 24 4.332377830024503486191511099497032654619246076139680019458677421142778924426185e-06
5 20 25 0.002562391245339513029775808526610524898800333812025621896060071310374156274418193
5 20 26 -0.001257053029869294343354142182754224740221925188331028283855055027015450418028664
5 21 21 0.005836214693680986759052060022177731648252187965536268348093150566667643270797692
5 21 22 -0.06575017697891258059719320719788525514784677621858309387499732366561102238578452
5 21 23 -4.797851057422887065694102841627047833003254725710343941159718236365120985096712e-06
5 21 24 -0.001189276384461541131049290220419280196653201699026093183095844626453724369443388
5 21 25 -0.003770462970769006096234866336582281421494302448442278450194477041534275659088416
5 21 26 0.01310498846376367805957940863990513767437147350249319798017660383217930538782621
5 22 22 0.09697696318143316296627588388660690436906762297064531270192580726055671917136292
5 22 23 -5.079670149548084788383323359784674059218127569596734911609233909832391324208867e-06
5 22 24 0.0001129425951090726710551139300914160912381225045225946260969464496692710940840424
5 22 25 -0.0003596289861428372758678701568975207207706552122531439609106757284654653017255913
5 22 26 -0.02314928232907039620847207272639250427314745049285550788163333305162449989687502
5 23 23 7.272883623137746238986390827592980511966848440525197593553667905282555997850749e-05
5 23 24 -0.001035042975916503726960451735045012508667198630692451545464717713004934575823602
5 23 25 0.002308121192054882156888965741269547913080883289253192320109206657296420436670146
5 23 26 0.002151481379705750169886220346428806927884194434334056795346367916024374794380014
5 24 24 0.0003334724025005371235376918037947112652092765134474896083521419375273168196695006
5 24 25 -0.002321912174521519802153400780223347559821754545105230775217709872490185809856278
5 24 26 -0.002541880114972469808218692522294805046368102374121369778844884428622407152515005
5 25 25 0.001857195132863099090015720666419084488552007440207562246078725200713704486291441
5 25 26 -0.006373635996998813095063267169400758273926438732299422918190141402005948168173504
5 26 26 4.596651778961072947354439823168367790038398410605344410191464763144213790297134e-06
6 0 0 1.120434036156512767039188215776309182029229942125338709874086093224957345169625
6 0 1 -0.6772596817070930549701505928753547334360393670652335485079498829916106357371611
6 0 2 -0.1419015781768063079987837604554629266437920217237867103945210542344493505159799
6 0 3 0.04391234824131086685638211403285967461579144591255930550672052772301643168933911
6 0 4 0.0374496132579081717576254368541395984605397710402299802792147454554915290729932
6 0 5 0.1789534723864674566257920568584397749499487247224176194839452198812472764037158
6 0 6 0.2973132123431928919457148048656862221630659251881474803628404943855144613219069
6 0 7 -0.00549650849690738809199087074864202590708052798984052208443562648027364803616286
6 0 8 -0.01675571761490402881244051706504783694404623747066182958298648483270272432261713
6 0 9 -0.1688955954194843344820928974731865820276283868267915129338253067696001378894666
6 0 10 -0.04428721335902168775504680554413356665036445233855971106377706498475624046208665
6 0 11 -0.271038127238138443265738675794294704201771578640109982721144718518487314092255
6 0 12 0.01144369271202452223947887002979823414336887363524705553451792715755869314729133
6 0 13 0.3840264799328138547573974046573984131009773491036675115721705427166225551767973
6 0 14 0.2013982122298531371422162486685663661639435665667520963201701861527462119395283
6 0 15 -0.03775346369851171179234119276968198195442754094699602625387636860247903402847731
6 0 16 0.004448991612943359677104411574964787643906661392244987931940610010814729154721453
6 0 17 -0.08366034857048286908687531013438603540136673537549509161028661542688670775194168
6 0 18 -0.03246865552928634461690324400306144047242252538139360426875256431222911173046396
6 0 19 -0.2840702050235260034211065694609672960102822890141547741014550086043368240895486
6 0 20 0.02773845888835736445225054141446420928388836944340500007423391373324168649696645
6 0 21 0.01093796803902246240866498973326039676816351758751536840256466660816463787922589
6 1 1 0.4754167166483258673331803729961463704742684609530602549667166843530333310447102
6 1 2 -0.5013813004329605342947065179681600086239620660090550339049744038912521279014064
6 1 3 -0.5671976260736901493830918557452020525854372211574525993176166171118501919235733
6 1 4 0.1080806612392809274472955908995505871430203816760684621309739814546423223632403
6 1 5 0.2600605072768206528258404527291950061129309716901684734068547694382108466692231
6 1 6 0.2835417591772560790960514249515427202583589370456321816597196855403046878740142
6 1 7 -0.008510063277411126075947375863312690355098126998169507949505218454602805552599801
6 1 8 -0.02268735710972847731950648047134923630142208968663703457115000829409585833899617
6 1 9 -0.1039428334731859246489284652168306161065604703868335423761823973493310638072975
6 1 10 -0.05952236537626664626083880585070779556231491153186509204487584536422188220129122
6 1 11 -0.2424348148857630662427335774948194642684350697162361259887381988216840562256612
6 1 12 -0.1766677520170417940947877250050273802063748401912491920754029014896439307719555
6 1 13 0.2661361925654559238299210136882664500091687856954496059018128533545442367981357
6 1 14 0.2757015052915168746181425388484286083653930050827677924061804562509424216441471
6 1 15 -0.02917299974694346836554952165610487352766954535665632822010111498732717372517642
6 1 16 -0.02200821967333825977207887509929808213311966247763993564156043645708303554547546
6 1 17 -0.0574912446565976814842859324715748144671246850427803101944431988872250713912132
6 1 18 0.3905298740566483552883041307401746723790624152608039765459413494920005650161803
6 1 19 -0.2931465816600992170477886361986995001480531901650710295880763567550951718595316
6 1 20 0.031028503065713395442716889566654076202946900459643561206817131706589034862963
6 1 21 0.02850561058258791294566940440422368169669642460364113761179725966579260558625101
6 2 2 0.4376415027656412951520689007572337610319575811313902774195509154390677084759349
6 2 3 -0.02267192063937842909338493253060344080197086416271314013916644331297042731498629
6 2 4 -0.1883943381275979675231151123648257299463349577714379260274692591166973361773229
6 2 5 -0.2294277186884269403397553083990099968751528705983502766173888584977768092388151
6 2 6 0.2630636031404767498546710276146703782433849077107897300168944612324696213253517
6 2 7 0.02009403515816925715640279735509269877242432361856832804567803706501466887395875
6 2 8 0.032535293988812962479128493289207602422053079516851187139851001328379893045603
6 2 9 -0.012300292993581696179749070425224587863331385664791235085292649900787820557534
6 2 10 -0.01429355810489761718024179040571085425334673767426961280551904072047475998954578
6 2 11 -0.1283974151874735303546859743054492927163640057151957272231388583089333154154692
6 2 12 -0.1426932862229140904567936250375158464162585091549814512601241822476544531122217
6 2 13 0.1661745569158365941872144098317463229850752378005717422896702465177699844290071
6 2 14 0.1880151670762944298362321826664173595784941907713283097767501992237057129131765
6 2 15 -0.01095835871376250261906886013197774748043090009311607074126038133483755773876751
6 2 16 0.02159592516093366190229828768577398404808370328855322654439331718591560065652642
6 2 17 -0.03248235577689316597090764327537733881952552436320585166565753174586577977907482
6 2 18 -0.120021365583535661363408692506912405614287622472126637396465948443829481725673
6 2 19 -0.01755819966457785536457899928042009571293813805657477909219819009102379425410417
6 2 20 -0.007604169436744186015657275329700511601053164390804116264957786581925967644222444
6 2 21 -0.03496373296636890547019199090371173604046796850358069008748003274426847157217249
6 3 3 0.7231355509392087521923528346229570796712079747029138624346657181886882959621909
6 3 4 0.02842819122874281992630202548897242144007821045498042426960311795389589823128286
6 3 5 -0.05629498453458017519535861366437652405342882081691084433916587857232026937977319
6 3 6 -0.05805850890877068208665613730308979672257518828887180075042702949577519639789892
6 3 7 -0.004961264536307639832732704777571480480041841447841327704908502708262060711343835
6 3 8 0.002592216410173533537529045229819648609503308702367486796996054833730605174597313
6 3 9 0.04635270355035221662914960490892377524553179831034922087143248579658426652142153
6 3 10 0.00246597226007932916071887894038883889454464462148560136977254717954061341711284
6 3 11 -0.202255535948683422908329873651159611756220632879052722435145587444525137585201
6 3 12 -0.5084354446262428672288350483775308925285360267893599289158180972052923871216354
6 3 13 -0.09433593212880359930098499956965867016026559602639939811277795776567680286538688
6 3 14 -0.06597032511585271084653055521219699748084795290683021848765687209750645698139583
6 3 15 0.009367809397682300715115594631049331717668883524000596696699296989721787757518768
6 3 16 -0.004517602851688816582450251817546478747232565185062810326779136062759681790890568
6 3 17 0.02232524341513180661755029740006385671159612198767326942288338259780080830788094
6 3 18 0.7499261033758810851041203033314475505023651585349386122872027722170339301036516
6 3 19 0.004193928900383200461280915579593249099192922188843472250294203331304075613573645
6 3 20 -0.0002079821242593785655825813567056345336115762507722536484468979468817001329457516
6 3 21 0.01117347932319572831961327759294363835293474288095652999526638916974692833804857
6 4 4 0.2099492535308869640814865152570146699982673228582807451181818907411598979977044
6 4 5 -0.1164069868224691527599197780233976819035111281518637409403613835944656630191115
6 4 6 -0.09757616557721690084433792350625565642787161196130456985524610607462758527170232
6 4 7 -0.05027364785867659111001633533669495306361342233243382330714651917766464311413916
6 4 8 0.007857721471509248803671406076799253835787564901326555875401045509414524456803096
6 4 9 0.04399507006840235228241653663340098984079511812255402002255932500113595535776673
6 4 10 0.0499954168651496164919517530770852838155731006763329883739014615458305671259226
6 4 11 -0.2764983599212999684603824800232372674982465760273480998831724563709005385526183
6 4 12 0.2932596613328528308114015597126493954806460227091099153664422229942517116484219
6 4 13 -0.3346963247913873818769915650743573967970741159792643509525544066467958764945404
6 4 14 -0.01018453081979062660528900407230661535120066279202532837929588688071604664204559
6 4 15 0.04562531820224013344533256861330906734226403640875978226824620834373193801132073
6 4 16 0.02008148665921713249467560722615859970639619562198610329675847616060744023453908
6 4 17 0.02899497623164935258233419805661153927471093810354174390669120458851588738557217
6 4 18 0.02495492816257642708941352573290156953267195419082749794918536185479315312538957
6 4 19 0.05407009712315122020536397532319402368765051585179041320267663167059724101342013
6 4 20 0.007853666524798400644385016685583129397298523978610737077412537756118406072118483
6 4 21 -0.03691948844453639502464184139157833994141234082163986566720238637166255166239472
6 5 5 0.3535510261843936340671073594045165212761446244147291423615478932740505682060076
6 5 6 0.753606801600062245007338033196056139573378162526642381206202821429040608259251
6 5 7 -0.002015409907584045844471156948167042630540456408083538902497250971518382753476034
6 5 8 -0.008039239581347299900779065633256610879549219845130303525180075145658853771810681
6 5 9 -0.07802649446162477333204569938460543650122116399228746254606208494543217535638458
6 5 10 0.03053108929428246430007861188380952951516976141276959060803766220134755060737808
6 5 11 0.2428753947965496053281035036163385955098035907473824928957259883693692979118623
6 5 12 -0.2571935078292645715119322711931491195955691284194523030995271674406620156777733
6 5 13 -0.221866994934491366565644810069737326361431031825474797864531215630753924135484
6 5 14 -0.4625454206247585523453873137625178775170893325127463656502035768596587495820604
6 5 15 -0.002616745503957129089204919348150191768041758434618696236046484721785169062694086
6 5 16 0.0255211194476975308506140003138111020801605049969685586034510776526714696388087
6 5 17 -0.02632120398184902762904870429742307068935079110250909305937930394925013593786348
6 5 18 -0.03002459286825739132598011897429763685449759528308866113345057940813119212892006
6 5 19 0.2915255973512041922279064463242447162981825662752009354327475564010447829521653
6 5 20 0.0004125242308052373621095347151079916764981481827355534449924596807212426340670102
6 5 21 -0.03647817662478970730464363696147173251701023312497630489432261984017918945220227
6 6 6 0.5690674250923786853403317724497236130187199608776795698567285551308038445031288
6 6 7 -0.000323011842559037211924725578523813068013909102381086761473269973393130258706321
6 6 8 0.01431951333065507530419478538455328168992418268063812751673601533948568686307659
6 6 9 0.07583458434946679626947462567717869416492376196184547162228026603780950645987695
6 6 10 -0.065924925924826679202075795278079803657188673500528605268882337725145306212969
6 6 11 -0.1129160059032050096043286839065051561218255184637444166328004025283289442969382
6 6 12 0.1304237145455130816167533653658825705447175889802380067331782164699349104764595
6 6 13 -0.05202936599154977503083131495081719094340114447970575936450152932777691322708067
6 6 14 -0.1927196596539986485676514220765914526264051150422478391893710761556559361464906
6 6 15 -0.005079649967583522393425781953634111403975676710896333434353973540934357513369887
6 6 16 -0.0432512814853105556869659165544515819704626397382176550594759601599140196887215
6 6 17 0.01157219542167732465707320317034379430407570679140520949214177144230026013398713
6 6 18 -0.01425759366808031528672548695564330474051934241907146619448140370935216209990314
6 6 19 0.04208924095853659141508183364238110277423991655229615893220509900933481068615622
6 6 20 0.003274481141277525817489311385440828592825635340141027985316823154110269157947729
6 6 21 0.04748057227990798041893065783556071409121797998977882721084639396331832055307649
6 7 7 0.01078435475695047274754339834542112830328770993294754436012227644621517893859467
6 7 8 -0.006062160771488409078055788298025242944709902596724867942130154359543820629913131
6 7 9 0.06287502210342198103585904477711942766375132862151360457622429734133858816763064
6 7 10 0.003534234243783515841132051670634056599837514089802813181800000043960256581124406
6 7 11 -0.3745883236009223634549406532446288106217642877727670312180077904531366829858788
6 7 12 0.3772350816143171034060454090221411525537093466751002102766928669052988591059542
6 7 13 -0.1908763483163266736004547383783270947825950029594199198099582366497953936567862
6 7 14 -0.2813641971736144867010810119537812846370935692582716701129737321422116110680271
6 7 15 -0.005244398672538986000420462097710959373826876091033836737092625273381386121175373
6 7 16 0.006360324809509284613151184694677171322377440641062579340617988510245248658068866
6 7 17 0.02767091520399290204044750217463070691621905895449897685724913896169256283239824
6 7 18 0.07616730744874767972966925144503003056080651882659638539743402707738074629375579
6 7 19 0.06930154054884163599414626337181693147228923155461657520958504683028608861032242
6 7 20 0.00364385266467519184965445922435739829342352044809718281391779963948363980684348
6 7 21 0.0194295798304989780163705431001817512076083524416666572650851609724591285329812
6 8 8 0.5684925567533712169228942235531329518198116567629966770677238323171679058983873
6 8 9 -0.1057930071096549821954926772544324874713089336239061113943618073530127687389544
6 8 10 0.3553356713674426177491738993132061302085472045716344265965180419033573100832662
6 8 11 -0.002039618912154746182897347108870387737521279902913377312425810229266945515506687
6 8 12 0.002488016762202766449006219415681251963390075533772064232612978213393250476791278
6 8 13 -0.004310791898602507209494515407233104151101654340964503422510717620741791947724614
6 8 14 -0.002050935152999099995807556469196615004361426876976420007320613037723021227489574
6 8 15 -0.5675144910264731438248903091467953954094642982323686136004825426176727997928998
6 8 16 -0.4614141108004400988499993352640832090966912358139049774559891256871453011177763
6 8 17 0.3197086793857127538041205285135985296695427285474790166018708081903094879282388
6 8 18 0.0008076158173928602129681354534887902533970007459521154970595750968175457891030304
6 8 19 0.002593848789860666082299137012525344497261433681960232608072586311296964373674627
6 8 20 0.5677528571281139132096235519070443513118192891617200930092032971613635761910876
6 8 21 -0.1071664082685320907404928710952673930338485257167422542135675822503411020066813
6 9 9 0.328239947190793992783233355513435222504231912394683937533905351713494956755907
6 9 10 0.5327781537458913037714727526395406703192533833713247770593433742849831378366458
6 9 11 -0.1353337382398337705904868739260051056083870379009653844257130194266705162695439
6 9 12 0.1352755355584522982769040627928322953985652184860252422474578764741950082661605
6 9 13 -0.08315734255404960627086743588324814088917350569109374706027743377695773806167326
6 9 14 -0.09539549744443185757460952938161722402815274479598109031564032943427557422551778
6 9 15 0.01033969975527338527368611963871819176535882148526647258880773688400237186025786
6 9 16 -0.2952871433808243071603552114081901968183794720333110877481783440458821113598755
6 9 17 -0.7925130169351788910162059498001241343201790642044990178534503788452486420950301
6 9 18 0.0359739328321579983082635338848685206295442079774999509548472939871351163233325
6 9 19 0.03016506706200895948718269439823102452651058443704892346361386305790338782214763
6 9 20 -0.0053555567140405333826912316181488697935652302199429041700985968839292150260891
6 9 21 0.2987541867009457599783553840376216127281372779890971292139331420724089770181048
6 10 10 0.2803738784678536853322072707760923009643878026099061856089143499247901839577933
6 10 11 0.2507478034933529070421109654488209029613271545239795189845261062516678912041795
6 10 12 -0.2434323650553821494659056087861668519278446324251025003251807565093974831667597
6 10 13 0.1540104135443342632308443988192274760174169573466745229413055816953038631527392
6 10 14 0.1617298292689729306266688230804218264383912082028056505386145967734600971828973
6 10 15 -0.01959141873476097467094742261558792900951389628237731286392191654097442141870764
6 10 16 -0.06297012774242828765087928298514214783880318448425096141089786919602869679659908
6 10 17 -0.4144432296560990566981820210988163470756280727089773081655271726792517029619901
6 10 18 -0.07715173148705105528321944996808926298294827271939440896488566918617898181300862
6 10 19 -0.0518959230511198049771489872783568438653423314228556910300460972699109303372766
6 10 20 0.009606356168843930368702794623095471402117779660505132520552142017201068062344111
6 10 21 0.05896882738684043395168234438376570812602660476333099529687976821638959148637443
6 11 11 0.4085476442046718436654855839245469394483815626653136374543739358505990023811512
6 11 12 -0.3610911023673838573160335869930774585048181610384526246247986079435903813446489
6 11 13 0.1447301244758710633670264452566312823785009745202129507484096690603085540079862
6 11 14 0.2403343313060421289702960523801060963426331474989840973650594422508934782256058
6 11 15 -0.0135612463756084573444637445907679573986645438722936701859111047530469745954549
6 11 16 -0.0376806869001238492416994250897653038034100509321902634359322588865517210523901
6 11 17 -0.07253814234741481084838409702123474298281857070506454704236821392691291853598022
6 11 18 -0.1477522078946559259519883331844241181976553040866420956294618746698297562348196
6 11 19 0.0006226992380964171535666863805057927597834652894000455051926506552004312073027702
6 11 20 0.001794525619077467127884849308349455614653858217897056162914587894324147675454347
6 11 21 0.008660286106911116290078371769510830651690054881237097970740903179995118328150778
6 12 12 0.1083939890024601519686930945995420089702990737954707000026535041903151567295228
6 12 13 -0.09042555802644739689647576485467962784540537707985648043303542494410931773549116
6 12 14 -0.1402502503282009515989834007011573205596048846825301493615273138503226332469876
6 12 15 0.01137582628318128164204957823273152863521062848136510768798710814971885264395332
6 12 16 0.03403377400293975709164914343027065298554873930778219154871735891444457354627003
6 12 17 0.05897134563108796368368268692858102511079324997050432159672938322726439768163539
6 12 18 -0.1215540911976590927388866091328110630882226060316582505995387290173831239246008
6 12 19 0.1005120908628947262130033786899824184526964450979158926969435956871952890458798
6 12 20 -0.0129436577130839003299804123815797352111059981777433269473096270148795660158662
6 12 21 -0.0322574490547803914247532595242206197186950794214501701497831007466702352212405
6 13 13 0.1114763105189734518997707650982321484310741928979840423013206920719825981256649
6 13 14 0.00835100744843838249106193473066592680546826418853668866511255872579648953649706
6 13 15 -0.0252946927398015669047421716295086526437486441237961319673312295028283718732062
6 13 16 -0.02814935653361056231976314778281311078096117103819330742807388388886249404594001
6 13 17 0.003422006719128539536202781157664309178037953297178854784142324293428781396211214
6 13 18 -0.02700968877312515639771885393176819143101942576349749044159113917925638805776493
6 13 19 -0.07750312785268633764248279620485306884556131980549125781724227948119792546530426
6 13 20 0.01914548536925068825364202490737521001298647506492572519103656587187410289910482
6 13 21 0.03766450661527040556314856757075510803864629253086030842110953051055064554383676
6 14 14 0.04751735674446146905159652485015088034215814650315821325454391420392837426149932
6 14 15 0.001542541182451166972006225399094855458894141360849566994341224511534987440810314
6 14 16 -0.01766767923626525168896754969610560750118548969814358953072632714824099720602922
6 14 17 -0.03711537127768571772812927218742482786395493194517340878993930409767361116437542
6 14 18 0.01693017950395190309246681554306544584929233431989129655428019067293187945853654
6 14 19 -0.02164860398209841275390366749844901493147484150642245891975851525906723988476695
6 14 20 0.002352125698876899708146975399502311655663105782179897485189156671039269840524049
6 14 21 0.01686865586665661509145906434964304751653663624452299150360715536341605699176769
6 15 15 0.01348246404545135155593285277439298434816695291389808996143936086182554413454984
6 15 16 0.002021334625298467565620288979954528457672174893415881999432902149011908203303216
6 15 17 -0.002325562489696115307472254255362617739756846740835837228935799721056104580964859
6 15 18 0.006693058216993632974791545932227199235667136312323847289653010646479787767815214
6 15 19 -0.007313516428077056557784117869494528424178955735418617535514589331885810418142663
6 15 20 -0.0123530805989085840723875985032656432549094250924083177331560144072834904768962
6 15 21 0.004165458301301630398039589437689042029227409257771511672560104422910821770112494
6 16 16 0.01164305236861817909199580271535202864528935769081883041881978224215025967786156
6 16 17 -0.002196313722211207545478458740297968108490243333330699543260433023729519007968064
6 16 18 -0.003254136718473113552996503333430629916778631097252640628161471222070666886716935
6 16 19 0.002969821370278833766768693398656200279414036440944907834956558931780731368479909
6 16 20 -0.0004061203833236294878670892870156880354873102227302391612845522749000651773576951
6 16 21 -0.01419197963162426916251054898070674374629139868006489768812362851793604732920646
6 17 17 0.02642684264534170235006544603139749394601859146843585574586513518730612505759009
6 17 18 0.001688576514639783783679143942660725810016887236195350924878606891824914829841045
6 17 19 -0.002126263940815866509329369444752102185362083468884849519737936775680798071229443
6 17 20 0.000639713391071629909331949853546998762242475619188048376354894704187806646230415
6 17 21 -0.001637625249353475388486818189020505096477458447139153621826031436886118122910418
6 18 18 0.01406157500121093586865589420456467943964769147966256490376458290484838663804317
6 18 19 -0.009271814464206063008279939336645566447767585824019092520576225462418478445343062
6 18 20 0.001395757778716835213670816503361712779176457906845894565611545728895786216189018
6 18 21 0.002603406713669686305004149019129652020554934128360615711353309335536014952274588
6 19 19 0.004717523298716139500669635420627280200010835402568902335770717984610155008751768
6 19 20 -0.00109367569076602989331183977494146505087649349565673268252038148278887365956852
6 19 21 -0.002023330894956381994398643061543687092521214216007552249768624883760925786891538
6 20 20 0.0002776107683034494275384964288312791987482691515927860867540707848756991992008954
6 20 21 -0.001694119331100982786440845684199428390519393119949917710865479923334778555028386
6 21 21 1.9636954107676361758246258423845779535611244804445694300742701811693564443619e-25
7 0 0 0.9922644201186436729055465556075777040224845768043076088076023257242822566467487
7 0 1 -0.3366694655017772926874898480423552882387398314859082129365529129984616938547798
7 0 2 -0.1144917565287918753642844169310695278067867390960792483987005359572987297426412
7 0 3 -0.2688745523613884344797226491156826142061518851003986591513425650486728655387007
7 0 4 -0.2631718803418130945205306959107632547437596434900232906965813995552161338206637
7 0 5 0.02951664266438527559828735302423189045421267275136902837723711262545357648773376
7 0 6 0.08392096675183982706221365008046491752378740198459228034217598615976586233111644
7 0 7 0.08367149175934289005256087522707640615979964459508269967965164726152798158715149
7 0 8 0.2343535797640899494733910125917752644642532191127854942403153841468120627684066
7 0 9 0.6694167661333589692080987162884742731928857369119028291582518761796205770080367
7 0 10 -0.214878462664715927627446025944548059227542095549223945850042747007967514316758
7 0 11 -0.004962428806389707401938607426133777162428050955778409748373569888971675670703192
7 0 12 -0.05510636990858032332511950120355538755789732015102990398479901084785123269466433
7 0 13 -0.1014627115114776009116735543473520449159594927531605835446746399134544034973707
7 0 14 0.08739649222317784720675478422715877539109400244881867299040272855063803631791501
7 0 15 0.04404136046304885531522263807669005622446902781588119988369311657886275137348387
7 0 16 -0.5439171365776826813543596284271197704659998150336831814194776905164362911403772
7 0 17 -0.2482204515812957367375182615037415660299122595459281391579657444738707977409874
7 0 18 -0.3470769865937839657632553671013700540047430438801977973717464756829191862345337
7 0 19 0.7889471230596051915725124889116426804866217715470506775958244622100172538602626
7 0 20 0.2166102579591626638264529991293564111124878575606375847085665734325690413827812
7 0 21 -0.5474587948339232403745888827952657119195368328697480681074207967398190045329553
7 0 22 0.1284287891937025371773969561080540340604022588750878568369339396676833939618796
7 0 23 -0.001456397286632351877792436656848499372570080616176655460833102964204436018053678
7 0 24 0.04003228587928985919917909762023563551170418734930862062316701890561905019188499
7 0 25 0.09349106420090051373367090472703890267358569266007335488755432818275879838422734
7 0 26 0.009847445700235474392986903053868560861972241732349404408316729381839804169044179
7 0 27 0.02065410078009269774220438761194104817624039382651413940953030926844985713773766
7 0 28 0.949537716605521660596841307456288663942921519969975162279538181099434978613095
7 0 29 -0.350323653974134598394080870313136506043757017100613023228937983431882382622742
7 0 30 -0.4018322680567427427956046788704817644761307502920484891107959348422046176844116
7 0 31 0.006285766278059983439751377939783748305940914812702322656862304136737524396601407
7 0 32 0.08529631182058603132021342292170494426765693970268682920258311316421785093263411
7 0 33 -0.03419391476281338092223573502282149536249739481173083550600994721339661416117566
7 1 1 0.5449654042588082138455245661051526538506484466382684897519095398093344968538925
7 1 2 -0.4094030233150326355404924262989804377839907225073148691137586090812173876242982
7 1 3 -0.5588273491590925715958189931655681250430139021134641705394393933459807473506417
7 1 4 -0.09007596230493429535823305213125630474667954594183326770064257303823198452378551
7 1 5 0.1011135180389946360924706489725872414566363251280097490505993720165152932892884
7 1 6 0.06492536011001165883786045939535361040705051307139864235381235540130318510613763
7 1 7 0.04333046987441918562097252469796137976304917195595002965235596480744640190087432
7 1 8 0.1055734381225066948400100590131265750445633863182025408086541210633299896882172
7 1 9 0.3258487917177034157389356284417341226103475802487527247918105037982547295736324
7 1 10 -0.04115995737931449189716247652474863612349695460142775878211593727898206690615422
7 1 11 -0.002000872109336580414254170394582455878338026031588951257449346566302068319655205
7 1 12 -0.02852410217964577267457383820554959975430732764891180132295071702025423917726057
7 1 13 -0.0502238123290733649577931966963202856700081109803705521394205609971550722451421
7 1 14 0.03338512448207512028246038788559923960313073454844315939187044959978015120257766
7 1 15 0.004442884503996514147215262481955147082729117492906229900763047437978394375467086
7 1 16 -0.5311159078234408718451728458793975022545797001486488999908339081597940618358678
7 1 17 -0.1436952335149282018040868948594722230148010945452205675377910706411512315126378
7 1 18 -0.09374143186399084282187074542672042791535231178334397793231703149920522295793668
7 1 19 0.3487776643477300500750037381217960281762224788573414707740804661229861625762059
7 1 20 0.1126955545597230532552374488661250257577671865969737389135536103926339218992479
7 1 21 -0.2264401401976175127849977036119848172548506677026229717324428712279038554474558
7 1 22 0.0991273214382450622112197785559892272479865053419346604066961136797549160517081
7 1 23 -0.0041237205239223736627417419754014422674934832491527857807319229733859934556877
7 1 24 0.01545846507466127391666537695251270035828463866345384654117090302538564576817957
7 1 25 0.03502318370885740683785454516687923512942242229438765345162112744575955921837321
7 1 26 -0.008521224666046824644842963633675257285693075278417891377195448089035710926660555
7 1 27 0.4151321156441643697917320983060959020282123183503276888479901607630364716624638
7 1 28 0.3079242984624396447220847036582235557593064610739530418604205745312653780541547
7 1 29 -0.1781580663810866624726078372342377304181504115771195449434356120944344178420985
7 1 30 -0.1725870528419567580959490433362539858742456101424948186970872404847407902117584
7 1 31 0.00647372224830955264603708529706161824196573293304214515238390980702777608547063
7 1 32 0.04303017751721253440113043598013216834403109548104766036742911046026235385720347
7 1 33 -0.0129641091700433387920582261156304043684218293198526738803196058217253865154651
7 2 2 0.4672238201471679704707265205625668251194325119223421260040512724891121381963709
7 2 3 0.02118494267718664128354607574654541641196854779612819989912055632149588868734526
7 2 4 -0.4498000062085922043329361187589330713445894034529659805680186965667042310940152
7 2 5 -0.3736097966439182319346064738690194227651835237087182237086010771135251267728484
7 2 6 0.2008020262833332699258109623832454878569382306467450469602628527242137205884012
7 2 7 0.1006035561174800450278387917574967595022044128097828859701272029326324734051581
7 2 8 0.2524025765071549402248447237566726037878930954016361834312697099501341175350753
7 2 9 0.1761541827323879197190429301755169661503634985893927026600081678118741515659779
7 2 10 -0.190498841522234710964631461908549857927001566303338559824373649596415681631804
7 2 11 -0.006309190068535428726491796912475619188181223245867920387186369654619934715175597
7 2 12 -0.04737431072010372223580220684861316317521063229965590665431635104751669629337396
7 2 13 -0.02939990770390372207549017493452832450510094469900764426741941294054167746420048
7 2 14 0.06572420785189783316806913337976533333643748192207227843533020576590700796301344
7 2 15 0.01408429605828526445241526234344986330742462440002017011938565887582774446948742
7 2 16 -0.3686926427195305266506213590874529109627691283893559291867715263410327876693054
7 2 17 -0.1034434504439649015543093526478383146025780283656397369117451218371326866715429
7 2 18 -0.002032192250208785311941248211114868571474569854279878534218176719159497966822486
7 2 19 0.4076212115829718966451139079012337191190014269805583855767516106317992960395145
7 2 20 0.08282932184435722912135802357690403952145457908453135834879716960791664239159682
7 2 21 -0.2666067712751599499304770853106221006831221989483154925198628489712515378320563
7 2 22 -0.05506148465322742348440459712950295002835158732593168029416035061681115120936272
7 2 23 0.01349752044435718600755437581682825739239764567849839439406671986422047837215838
7 2 24 0.003648276162079828490134345967031045758497225277139720085019286099998638694130655
7 2 25 0.07953087752292345138450833797677640184494255088835787721094179451116393214431898
7 2 26 0.01151715687510174342653437814073158708507327347406197385408090450593492186009745
7 2 27 -0.1246283931211515428378554283943837310145453163321308773193466200014215273882722
7 2 28 0.5844139487096534301354601543106355288608938470667660620319291532785615242346529
7 2 29 -0.2456811844157229500693323235818408070225586000489148651559799921653469673973474
7 2 30 -0.2269477249227607181734708830575482010645360823928328112518480382008796697532763
7 2 31 -0.00120410052535709643457820474729286701032750239386472732732357446667825784279469
7 2 32 0.05552724484166774494674116169014495483590797434810707632799557584670303586860145
7 2 33 -0.002567139183183521025880884202718276222352000749364739345196133588788827403818915
7 3 3 0.7628571824810422107270652026378359108001411009596477036698232035917118390610664
7 3 4 0.06878920620987202362363385418762001040733000443504393625520909797142340737873767
7 3 5 -0.1164992355530926253327891500964420907827139046432293998703318826903529392976314
7 3 6 -0.066175687994270387484600575788537817235976624628180477268021521282684879521707
7 3 7 -0.02929098629362286289202750130402435522066381442953911356176919722062881970542116
7 3 8 0.01673067042155273949227190334285686439104265752430266003036687920944787238910311
7 3 9 0.02497447755651154322212372954667277364057364534545390251667912578309324765976994
7 3 10 0.05919287448845506899828691691862816824476112685053454962924511495910831196340935
7 3 11 0.002439880192304537320778966559402975486395689936429075180197434008607313675419974
7 3 12 -0.001548412168636694030120442401396802635913716609532067080955660393064871527813909
7 3 13 0.002031329238319464276039739162979188525172291718870424802876214723257928145915475
7 3 14 -0.005850399633946738717663556383178696428986796519423144428850836230920018901674384
7 3 15 -0.00564923902158056386819324472477888027570775997558345603237733195290938415054937
7 3 16 -0.1663656031032077809223402013058627180821282885561711955222574963392613719471834
7 3 17 -0.5188464472292173067716606620320170315023885891937748273426767063072605308815255
7 3 18 -0.03571775387638662966474962483874342453182579634778494433745425440622955868965066
7 3 19 -0.1035101928285098438943289512136314883158861436913721915916361845849975151074089
7 3 20 0.028702238977909364095081137714292074040932638115202084318095386305159603609025
7 3 21 0.004619397041543581678536430931018964989568740497948065073072533873991767154150237
7 3 22 0.04111094412291274206347687577764909579529143984412877061875255439587725252140955
7 3 23 0.001679296971625635119371269357459299978063420521829246422674986517440919311154055
7 3 24 -0.009159055232808794686781604569698142930133207195755586626840439308880947715966339
7 3 25 0.004365102159859589597954686045413262303150052413890297150055784196239915722990917
7 3 26 -0.005129810186357532637050087883775782199154085666789416148008242395775878974064194
7 3 27 0.5966178116271834114651459979510376994478797755514256198449956918086185022329054
7 3 28 0.07228816000249747033318335019604914132704549649817441857169736646930801867821961
7 3 29 -0.04260190889055486271694125161617399360530222830718348553914375028237594183135795
7 3 30 -0.0154079971231398733497305051199628577546528124143357411195266470944864859545912
7 3 31 -8.094645859972681962633642766334388716935184773791968606493373495331774241977946e-05
7 3 32 0.01027947678693046013070145480651278216207577912651891413473010848540325899446029
7 3 33 0.0005194288352230312311431568410030980765536230547290773802893340649501355553707601
7 4 4 0.4207928135294632816625157822559277019662742960343636812446942611445618196911404
7 4 5 -0.1797553033999298780381924723794110295731799660923914531103805308768744204333658
7 4 6 -0.00882639207793638890243523301185975643189324954815589668197573818565530334248904
7 4 7 -0.1683010894136956643956047497210917870583786163459987210434646874414149282096662
7 4 8 0.07151519517562522930883500458026678655955952738321372717066620901159910809311681
7 4 9 -0.07003096751308147410516163260251585619794859833234082411512244957851280415508271
7 4 10 0.02540226740104353367599146841903011011699197648972549801767730512271794824887582
7 4 11 0.01401414858944719773953963320854361732958967427802299908895361456121802101819367
7 4 12 -0.0009229892803502013494590037255508477256312521737584930288339687968372596278806404
7 4 13 0.01610237744621605468227623754174903495648853368819053939931135691604996462653907
7 4 14 -0.01540943484720819821022024581843429978536903710903529541863445777350753058494299
7 4 15 0.01880982470612136032183679745360164694893333869516243661871368961734767402999179
7 4 16 -0.2472452292562381918713264080153504981680852245050272377021810247642351057699198
7 4 17 0.1962747367199803421471987148243864883853417017630232282027059725128929658942935
7 4 18 -0.4631082877688453631529441123889114439301121705617490343537063961264058907942828
7 4 19 0.2437102666681639985594129822379558472119212382295529084006986453677939564405622
7 4 20 0.128773791103187425612758652295329559218214251144198588936654753868527831581942
7 4 21 -0.06749279112674594573412180745734924998177789074090292460305138072689484698244105
7 4 22 -0.0286602661280604615353135200232599074899583455329334342978680790174417551956845
7 4 23 0.0007008032583239520602747796107761452459172301749849297849250259850176910292939603
7 4 24 -0.02451195309023065666836130635207578612333430842727744407710877062869423733048004
7 4 25 0.02085808053079205016445943231724130770058476895437268599794686504044159296865
7 4 26 0.01852129463602296547523268165031006038543710799318547047789473531786664527324957
7 4 27 -0.1107843118241993027568549747506707555466627064719389728394111234798696003062862
7 4 28 0.2305467252012216787113800235019905493625847805789532527949998390026123504425879
7 4 29 -0.03563646260022728310618962816131658744011200038185949292268024935917337134658203
7 4 30 -0.1342471567999329235868836717626733364876867175246532268252802055373822544171267
7 4 31 -0.007478725704348305048407277197314493366411530783423841014333563303292251632992739
7 4 32 0.03134364007935699570551358077094322076509606138197617850673458626506400803817021
7 4 33 -0.0002885300700983948466041158032915865634972815587260157110215334400391462585949977
7 5 5 0.3907113178817573594409932466413876528649642819592503984143437198724634418092332
7 5 6 0.6584959861444566933982430313198633605135386344651211767842993349014197965832245
7 5 7 -5.020232278223647076700502384547377477729912462194693399125128512963758998657446e-05
7 5 8 -0.00618113249921808387040677523870992266995467506654555277564845825239608301717632
7 5 9 -0.1089098837132284177566389105370834343397852973477991271847974639958825918890639
7 5 10 -0.01957717709415925844731801785366940966333155762584601769413932728207717620322775
7 5 11 0.0001751592571772807009370959057455040871636568566881351309412387979915570268343539
7 5 12 -0.002255863021916698903215225623808285768513578262376158891549895334726404585750874
7 5 13 0.01096525293556821071823521136436740723855018024927085210511281171926614787082358
7 5 14 0.006819368501621702154107685907552757420898218029231984123112766808289515924627266
7 5 15 -7.670294397546257551009765592284270291745154588772797831250356996052035980751973e-06
7 5 16 0.02870800163187039547066706912183039391001766297121934093784083389318196804223385
7 5 17 -0.1984288720835820247115252949640792440559583476014180658135528575510546573210679
7 5 18 -0.3534486526046661563371879762705595693077232854885628181089521098700657107801494
7 5 19 -0.3333938994381122902831159085440221828604512818946673862552088309705173980292874
7 5 20 0.01639491203432312485943476512512929432096475677376516944197546710810948654101626
7 5 21 -0.03276216512489648976549769428185760247755148456644663520721762351714492711857404
7 5 22 -0.05384695733205453323414438439711239973104028262699771105842870684328039805244741
7 5 23 -0.0005382775214327854404470890348930022079693847831126072658395576048010310962941852
7 5 24 0.00302264869325251034325416980298893796025145396372741735340861698069538989738025
7 5 25 0.006008575755264213111701036942301207223244795347655094794809229771211521562199742
7 5 26 0.006810506206250330572924238399443586766796687376265293631031550743086730174563788
7 5 27 0.2203650356361879564501109604607466865309638320955520036870638957401501007575194
7 5 28 0.2809548415400200166306519111529678810194622148119013772405168569587297585757788
7 5 29 0.009391056502803977411661863935651024176700851775877799660010307876448928752087778
7 5 30 -0.04623879921951315481665590122877254800422311202096432769113537611497436682505918
7 5 31 -0.002079134307885278348085379515648535900099675476249056323390474512989178733998434
7 5 32 0.004072163266265075201156156838190172400573041509510114197284201954841783787959838
7 5 33 0.006818176500647876830475248165035871037087893577526404838935996304441827703544043
7 6 6 0.7853207323677682558865663090194698848331104256781634870724035491985047957861981
7 6 7 0.008092737353124361582254335975336092486520640375267236594654669148537808137457008
7 6 8 -0.02970763240672516016662387834412617906541341409360069637548317247572686434073069
7 6 9 0.02143239652587682645910647619941441168570358616512464291294131387664169241557848
7 6 10 -0.1698253294776828904485941037327539516941316041382262102443480581936972457533497
7 6 11 -0.002250054544732979379613059832119333271615188261172216914078796741347476320447084
7 6 12 0.01089080854456173565415739243126723307846551133826329349940483260505917207336675
7 6 13 -0.002689389166220288658570585676906727214899891313992389938363111917628575138250674
7 6 14 0.003680822671324687769836664116845083687790847348906601847573135781951517142514219
7 6 15 0.03106115320089965301602010669291485793552860719952500680243817871014270034108479
7 6 16 -0.0005061170598202231349103684972746855400306316025076752310234051277906725422418285
7 6 17 0.08954476429187502703716059608299215157592587826939419581320908533273300563892117
7 6 18 0.2664140303643819033988179878227616203894332698939530452779484694577631859002158
7 6 19 -0.2644677934843564941756021298177263216194187140895710118806052068307793645509163
7 6 20 -0.1105207746063751327822153302207997707341987920865449783565337944576863335946045
7 6 21 -0.005598855953627532461806514576676781366460058973425743777115311759312928608605479
7 6 22 -0.03677542282579532341744843552718788928279507540313151672994509086741520966878296
7 6 23 0.007198799765332054462646052819423059438089032803569231760463960824269435932457283
7 6 24 0.004524482283019355237631518466653709796214382738154626069929225163079205104926373
7 6 25 0.007476195419176861318525333520992141106612215518625937412600233197074201842829927
7 6 26 0.008907225083994019100079207902714177271330804578136891828399296825470141433835082
7 6 27 -0.1067891802978487248765647480569630079741492750625693033689522348360553497467471
7 6 28 -0.2198318903014972193822602086505477725923075915812205909055098408478019895464121
7 6 29 0.08341333132440538537119613727940357865888538510307301709775928463621034046253681
7 6 30 0.2022931379984754517239299101078530424877143310764450552744751881400972819118092
7 6 31 -0.002848349167535013723716485262035547531953799602850511178666233891553002535194122
7 6 32 -0.02950323928886727683830235462854680947963946926682854261246991680321606950655611
7 6 33 -0.02215392811690563391594089879020068066419758095735711091473921294009151598044365
7 7 7 0.05457647114725251568845774608395499371409208174857237226544171990057713102502595
7 7 8 -0.07664807925054472733162456588814712222199997928448860389276304589897094863296659
7 7 9 -0.0439157677207007952174503597658249177495868307198406772522822550250174374814214
7 7 10 -0.03157506792547494362786870318886652542855988614774907487098397422055498883487777
7 7 11 -0.01510476623933214121178018999547433086742508582505411054338257207981416560236327
7 7 12 0.01924959534373674928839375025662157906045678164721915153309151408562488340892327
7 7 13 0.006487057457620134579842843629159200812572080293718139526013862495891875866457606
7 7 14 0.01199242495472549584569423821718216255728702162756887757029139140239280981914767
7 7 15 -0.02610089405266961972536875199193518151872471799218032857054460976301312738787751
7 7 16 0.006365703945793874281111273389442328509248501723014232131976787827391286613116861
7 7 17 -0.03113415412161755928403703138813125445034590916493915153631733276786980159627244
7 7 18 0.08615934263466448294730115656156137818996909658522265564393109480118746326513736
7 7 19 0.06977836797872543611869488592020903484668393933373874901793602976942100746122563
7 7 20 -0.1175771570459290612528044486250035556794231336138524245077442662638712976011952
7 7 21 0.08691639567788219531899051343215390664138712879699774611438239514398075971217234
7 7 22 -0.0640514262229157944402051117737132241126598727604367843208745564209845576942079
7 7 23 0.02810156937655062440957676939473819889066942257811006085696641490182620318773903
7 7 24 -0.01144719258543030915759801192459315708156452584460874102859449893169130653159214
7 7 25 -0.007968191601748764423267791981442880942860736510895944596775997345365604021734954
7 7 26 -0.00163986031596429214728567568464378746188334156476951469148238817616619432689413
7 7 27 0.05955361991131268358835865103427406975345004337516930195601329028964671564479291
7 7 28 -0.1265886344612463949764487860035053329810628806135973853084138780516501715549954
7 7 29 0.07756238580797280502567933388416399861252132806113013637847619274722112164658459
7 7 30 0.001828020580785494471562944254572202910113457047209966177545105751285578883750585
7 7 31 -0.0145876435073419298821092310036586998086408812818089959548183625639458575460402
7 7 32 -0.008933415682588309119198763336419656780751678141060591376434376801500646462602231
7 7 33 0.02446103373670532757808307630729139405684200019115770465746091418980466570803426
7 8 8 0.5822042657253453200514592887557316804608269084585807698558031252844498222353728
7 8 9 -0.1292402476195040782626267438699276532937208054369148218064753779477382863087714
7 8 10 0.341010837109132043368195760478544676789585107794464364578824967570332961572844
7 8 11 -0.0005905884464133703550277616575787291705434872734337499974502719533419242513090949
7 8 12 -0.002285068659266962246327558681243538291957377216520101033652722089945699631063019
7 8 13 0.001421418273648371238268534487257182199869023321471262969749190885198852006902103
7 8 14 -0.003233808188943822156035550830644095957682793059298226334117510991285351407362935
7 8 15 0.007917583074374874685747053963534157203572677121819585363150073323819778188010996
7 8 16 -0.01456631309508533951813395162609518757188789724833960250309350827972311622712911
7 8 17 0.006856486997979094946177609244962582902876793635476735155677698800920692918726628
7 8 18 -0.0495081083021387683657530135895864191554649689178186745939151437722474030925211
7 8 19 -0.001384895174498372212612830052614371941918920508547290308220006460864128693810889
7 8 20 -0.5448403572718214278162268847708665956491804787965294646452000575443519308136707
7 8 21 -0.4566270919391554676318646825657241509168941743132773234222171119833555342070077
7 8 22 0.2931714777452511734334470086060532026558600351919681580149919206273755802690532
7 8 23 0.000923907289184717574927199705576048455760983049943051383702028107472869839325387
7 8 24 -0.00555617958237171039927027839184552944779280305922388038683728248818360947114764
7 8 25 0.004249810879770056811423852742038871042233461764760590579595888891487951115272707
7 8 26 0.006758231920781435017194749501744831577490471943496197832046113824939458678408424
7 8 27 -0.003035473372183960308983719919150126232363357519755094441147750733229685740878449
7 8 28 0.06267044377537189265356668610870467129402528151799399359114210740253132877759326
7 8 29 0.5364656855876547434377313429345441535267541629008302790035976312336809844022759
7 8 30 -0.1298940853021619558052884338347262432347634318003420767525749381134805288472675
7 8 31 0.0008866045550237915780200308256181532576086157316674150228442658684125926844697849
7 8 32 0.005670937974220796960275385342684571100006206209270734101756133800786521221128215
7 8 33 -0.001159351153593439668552304461789325626082191246458284566997852187786013435024878
7 9 9 0.522144615964571474251355241556773469858680564103591645955719086428080479929523
7 9 10 0.4893460863356807961065947507073547832220120971979751024588940987443328791603677
7 9 11 0.0006098741438369555158255085974588592278657493131349303434237922927059714740194359
7 9 12 0.001654713399672226745843237366147856221226942564779372408537713333823326813936228
7 9 13 -0.04073304204236734823158505047134410053878272704782203660312396274436600820698204
7 9 14 -0.003602063029138362236797734870494143411676991901232252644802360250944533339781368
7 9 15 -0.0173199874822227587012870915362254128189436104375538793909223706772975564237944
7 9 16 0.3455321424163506440095433779174495421961040945998480123840249817737461728675015
7 9 17 -0.170446427310634066267425418674875124461960768779840773180436563074328653084806
7 9 18 -0.2258756761619416322091483211357494831953340064396911505559654450708384204426723
7 9 19 -0.09110600352243512794360975275183235974742052778048498066341455361232977717976803
7 9 20 0.06217242476542804159411339254461908942491164356118360644384115315851467711957086
7 9 21 -0.214492672295241534609657166555689643760179427736320836110181597146443230042944
7 9 22 -0.3071540124682866263756586216783890459333816467070748376666400129534430629139464
7 9 23 -0.01076177843444720725920257176408705809381629409891431129803065039279504681982316
7 9 24 0.01385159387161572772366756934951509488633010759590637103316190283278900805926607
7 9 25 -0.01722730734226713290774415929819776930275230750436535227125058281518522276902216
7 9 26 -0.02820493642602639757724330568441471069401566298762784467077774092550757254343961
7 9 27 -0.2008802418029570845090773983491403295398560668522684273277459991071356476646502
7 9 28 0.2572269293452587011493008874275714613178929033935449601998459659810010853067762
7 9 29 -0.03248757776089935348336903385019827944321961080972037337093644647909078520751606
7 9 30 0.107450151815609252222403170000341450465478013988451185950071440669487975351098
7 9 31 0.005037165066634655955419495089774323982959742894627502228574153477160938023811503
7 9 32 0.005564249400118256861447342669073347892816686970130537197592691998819395938788705
7 9 33 -0.010884948943803638875956214148189297875071464288951494824396096584705171218004
7 10 10 0.4719237367532545569301117717391262647593905016551176802855953187194428438133656
7 10 11 -0.000175651038613267923717916023640865206042739903020104522014223450521327227231272
7 10 12 0.001932872249430709948109823523103646855118268087990461060207348866619552522276088
7 10 13 0.0282189540631168039811201702409580506097379236755886704277563541339198765740555
7 10 14 -0.0161855594267139843774706104982525359748003602756994961626109921609859097993194
7 10 15 -0.03162590981875067601781572379891488382148482504606248698518689993334580297039586
7 10 16 -0.2199755755169718791349420402497569222048189664378982571892299791029306562685669
7 10 17 0.2256457359732096992386944163346951935361400376901514319146740141968358978498369
7 10 18 0.09236788977316378153538673956570409005655194356845793746089667277519197249735769
7 10 19 -0.2035237005117848826650971320980593504207366471133704454708714126908378670862562
7 10 20 -0.04827743430755391647961732450578416460172037023606792153536898274433507776279867
7 10 21 -0.07824494512457022811273287615629380595393786157173576838374137518117132665934936
7 10 22 -0.6757216614274024141235549248779409670012931797296323155048564759086529342368055
7 10 23 0.004657051029156962386501259274052762239444374264944742517658608588791405621011717
7 10 24 -0.02047767737897381114937497568782022846694031992215758745201043183797390872264604
7 10 25 -0.02203613790096801434753454383905469052141875212858951637668864972368711683952643
7 10 26 0.001745693850850398530859603643417283310556559245818247953185545858482065289458803
7 10 27 -0.00192814706658097329701632098939197733598377831472287634577817113601820635826002
7 10 28 -0.09587886178457103431367315825152394917203841367787732123324915576211728949069033
7 10 29 0.02774307197018120193118328080236952907742425499481816417880614905618956290767129
7 10 30 0.1777430105030745913602318028660296681296020285544056737088891049621847191734216
7 10 31 -0.001567939172533574333512929438618577107812756310137987600820500336842533940307675
7 10 32 0.006345418948603474026727642274281746094168010301267493379117978504663324570415903
7 10 33 0.03337160366960107454867532744233216713204120807739159958632465506780590948120199
7 11 11 0.005282112674729638634037519805481008600498121801698892930062025015264000882636795
7 11 12 0.001582728359642346503667436374781327266833120098992691800415374716711927926562205
7 11 13 -0.0009715091416243485459455449113585736924248474523731288707521804441437269093991988
7 11 14 0.01852077146942237223302901285640571651901249616515376890110279822536930742955616
7 11 15 -0.03529411583771912486905451580242480422272823179372444149787279431704073509306544
7 11 16 0.07514825533747042840154655764066751011102088853247313640117500386298978656945166
7 11 17 -0.04936618645718331157400768303208951017687812958304023636526389522859292310059933
7 11 18 0.01498756156338509160587466675723706301868228533601920295371645070884784783139591
7 11 19 0.02028782340670240982792425309844884019308364854414575998401727282629536862395016
7 11 20 -0.1359244020385070590440625107484407944991679479597157963055651018162218244700324
7 11 21 0.07971833784526366260473891087439305729322731987521318068152790649458670224134373
7 11 22 0.02116838034206966174095393029545010753336318686860460490809498201464939152398827
7 11 23 -0.009487801460954665614674141895961350299953118051589560277152657461733831445492091
7 11 24 0.03065451955175231683545792035248298783260624364804666926438231221614895590211537
7 11 25 -0.03845519769513327013271362230413607638208643170634828970221805080414223161122555
7 11 26 -0.007128530800738766226537867808078660288625621998175574598915395060815498000891098
7 11 27 0.05433037017298760755144444770312556519921288541386908566509153953368772153700648
7 11 28 -0.1084239546872808899058694472518732201001794658959741009440223908397027698816299
7 11 29 0.1694601031917083963316525873766239267527227434604485813750435278294368708146844
7 11 30 -0.06631693058269912416362121734082340862970447015568089866639255835143189971130825
7 11 31 0.001063218261732932484087329225334593746803106415970089130200380596561209960767592
7 11 32 -0.02599473956177390206504850906854973640896473612225439770880356657953595222957242
7 11 33 0.02816558503698035864251664799434614393410349433417675024526172695817328709771952
7 12 12 0.5748334666021009028351821559867459015051893793661332992539581377480893436501027
7 12 13 -0.1261117652384214570404755584601238074539285300908292201527218893825387490438995
7 12 14 0.3204344229550296752222639015485216660667792598373038021486380258071612023464171
7 12 15 -0.0833331172426683096540092781037997186343721547585395227663143899475902508939988
7 12 16 0.005227666638316806137815505336007838095510347206319735716373348581487425294975937
7 12 17 -0.003431678564153175590203439847078151973451475222003665570237169431032902104302196
7 12 18 0.005896543016229842993104749452437257675843472326486744080751919461483755580379919
7 12 19 0.001301221568246669710049660402953735508600589201579982515713335373956810945374211
7 12 20 -0.002395611766946055860563667344785704579274133324330225110272046743434402153486405
7 12 21 0.001813282751456249867923314393336923287695127511500150819217927483639859986890116
7 12 22 0.006433380972991463299691094185639697932950367361969881663578609327526244563699604
7 12 23 -0.5747068843822632643175698970939728633089891764025834042520707691156138105576945
7 12 24 -0.4482459964090679681039734884739382345444499581198500650417603996810280366700071
7 12 25 0.2506406751242208716617254296364023385282474805988278180733421838604233940814272
7 12 26 0.08415093725174346347738819396570506506956895037536007061073520044197178612698737
7 12 27 0.003989220090928452174869765397111434543972076419160952187737166829329849007297779
7 12 28 -0.01249841865059340730390821121709098410255982688280856964008578070449170662053243
7 12 29 0.004720710356089250542631021761127892192762479846583564885896689783020632948445156
7 12 30 0.002940044966527667933531112360307104641677727010684850792761861423214450990414939
7 12 31 0.5744855277075236945642450982433103479915377913051579797054516373310559915148369
7 12 32 -0.1267536178434405719217799296990435147597027293428743032643206130192589508489628
7 12 33 0.1674840544944117731313974720695047837039410954826211449626073088402698878999172
7 13 13 0.3243719459332570946043237357888663377366243309797395563038934804321932203128533
7 13 14 0.6460357489325364126175901655620486216845580141767362548945250896691172037865019
7 13 15 0.2184274277155947771491551092018312451767533367622940755085634748809479341761562
7 13 16 -0.007246100012808807853071407759901372129191117670945792418240037508186847003009886
7 13 17 -0.001529778015403752927830583515585455427578643638545720541025482349876854541527139
7 13 18 0.01101680365596596671893232997974126429480604081974840416791051619807758696055496
7 13 19 0.01288752078249259976554324927237410798636332985610031627117692837010467428325544
7 13 20 -0.001393147900447390514341690368812112322370154866947449389964214498258083484662785
7 13 21 -0.01336876988871452043604531412265689253725700251755172923558730645542240457695155
7 13 22 -0.01116136754193044611811500676871231335095289895283148221780037845370069625390133
7 13 23 -0.0001713411035334803229947884441399485509764445563473886148136438752794592402078243
7 13 24 -0.322574766821776126170555286545258347985288822322271572511771183049203911213773
7 13 25 -0.6452990242019354110644170226139656420168487409780345913636992735291602795767329
7 13 26 -0.213995578270028414286010377697028646607902615739122299689593605608927987585288
7 13 27 0.00356713510157039606468239099514319239883826672319849865393449443543837262186025
7 13 28 -0.00489578530349460024534182227544100248773503091255385191060369167480806191344317
7 13 29 -0.0007872466534670240636667570723624424485690430917113417185816006274677069984097551
7 13 30 0.009327345184386463651041317125046237590788987925590288240101445272107044104668851
7 13 31 0.0003512491643801681774363668511690015778536773754839270418586429634429538387937873
7 13 32 0.3229696940590054713713085463411640802610797010640919073354879875134280543006374
7 13 33 -0.4324230059856231914351654868988598917846560344253012961629651536643937911766284
7 14 14 0.09189415887799430909834712126887684831790844619491261694898433479462796320002685
7 14 15 -0.03326941148170149600254328492173713193372349353938084676278400181057465921343983
7 14 16 -0.1109672859009911057831953530692400895095916712912998740224205715998143921143441
7 14 17 0.06584503767098767519123792971192262010291045134701661712635899224458610314278037
7 14 18 -0.04111241629832806725978335305696682219745349679966086264589811644179617986353526
7 14 19 0.00519511638689501888459298249617285767666430369254195808149403804867256817996616
7 14 20 -0.01600997495966188449113939763049881108766880619803599644083616303858448939008156
7 14 21 -0.0517001670008297453071711995204669988497328975798620587742184159302824659855905
7 14 22 -0.1175843895929804484832699234588690448688046837157707063845840430290051813768158
7 14 23 0.008708423040597980465388574751488865258593264706405238273226871526283270552211113
7 14 24 -0.01100724199270008842161876674877718216991527837638335817450569246781939855107296
7 14 25 0.03177843741648426277069647182691927352955597906215978414117223181895428703403522
7 14 26 -0.02714845505759752801875799616520328016999445642789091637997405683857975210729497
7 14 27 -0.02534405228047806419933382505795289986028039306906307725286375328280678511610873
7 14 28 0.1150268471964222001094584988814540931317627840916024091080287682489817293086878
7 14 29 -0.009148433851551544263815317937363507592994942376242365120943203431525543871107935
7 14 30 -0.01786145044143642821882389434655373321593256861181758891734185067706259919720583
7 14 31 -0.006619769126218757869208764823031060809454552139556233210432442545855656793592812
7 14 32 0.01118600895529698682981200775099819328884371008454116425961868805996372621053989
7 14 33 0.006120956424103967983785288756533851763729713606646164235732902688690318543050981
7 15 15 0.6960208264122066282980657512358810389470125785617360003222863318600135904503294
7 15 16 -0.02452276974465895681695703591830514751192587303260196405492537626855299114638194
7 15 17 0.00487579521749063596021863160350792956880489771452665411228380056065990875035154
7 15 18 0.01275974914768882875359287164556973814852864777156792242874189638953789519828347
7 15 19 0.02393931135021571205629000094240520680731817022263087910120379452605645314057232
7 15 20 -0.0007281887718489419638659107173310479009629674956944931369897646366133707402441835
7 15 21 -0.02439811489449139447717598111214629242899921281381545720018693436347769551742392
7 15 22 -0.04879314440152915806586193983754471488964605252106765912646526256848160983838233
7 15 23 -0.0003120241529971209489456939483489502373254182136160431111425655816458695971145788
7 15 24 0.002363510788644230366878589484470233614963978819605315152537383137520194863557873
7 15 25 0.006634895289659896466663801711346062251990798573949292160663399205186009998237538
7 15 26 -0.6823614702431224286265278073178109104782222549266905144970075443039672868791591
7 15 27 0.02978965402517901240935298900808330445956971141946655295271252178289441767167583
7 15 28 -0.02516680263820880046219587292764550251255417674224213804691317099163361097109548
7 15 29 0.0009805219540161645124682444171434415068296741104451096180605158547102341730495731
7 15 30 0.03218685446955709342613872713586264859578059675326214913229562862207250765646248
7 15 31 0.0005475716374766797189128332088424565388906087948313666751301408719166484155193911
7 15 32 -0.003821234483686048261327499774693542207573913774013724686460975432922079871486231
7 15 33 0.6803075415763308755373319037078144326058945201234037429993971299909693924633502
7 16 16 0.5829538945560402453685886911173792044627758598444252261760491822646124308778853
7 16 17 -0.4920525524643574037107051975977922795317493387790602670309794761271379868600893
7 16 18 0.05935793099833832200139003393630246576402032712654511086686230132091491148196154
7 16 19 0.2439482793580040049934531284045430962955299521149602727412914899817086420283482
7 16 20 -0.01468792383209224428309085061116580426390774053408388076640429612706409545824095
7 16 21 0.1068983368411082679191207877979235260588346044982684382436459933754005215098878
7 16 22 0.002586297861588409098207489098395566099972063821839317591369972371866077545661361
7 16 23 0.002385692914428146153963252054484195935980363812567971837482620388852637279224405
7 16 24 -0.01269640271973236233255157908526516326188444355360165667220651014791263210704641
7 16 25 -0.04931548461965658812622312677629619554684059964293641894377381731398093989446747
7 16 26 -0.03117142506194163262155948298524810181634161896601629329452104302853331215424373
7 16 27 -0.2057891777157927766639398652893536442574793050345121000339906937358829173697366
7 16 28 0.108610946703874864920468024794132878463229689796597870594679910029234659219482
7 16 29 0.01220255605487872432051477829320008379542787603843103056099368659379879142773253
7 16 30 -0.1842299295265073831856764104383841357512298651321375138841095236115527018819158
7 16 31 -0.004011276832851041968520433757300400802215512837464112032092781251585594479249954
7 16 32 0.02116784147441712883858917032551748641545365363557118210167799991558005021020672
7 16 33 0.05543023820865345540656462663911565065214827218925989909406144802992119264162485
7 17 17 0.2260784701959372212159208602132546099039155874561807013194320792507444578042162
7 17 18 -0.2592631559830477808296276390833828870541454440837562745414369164334877458414048
7 17 19 -0.4919003439631296192421652342898964471246617030598165089172624666393932960371403
7 17 20 0.05335360521585297963185779793389421706307452904464646850964418449635889294856038
7 17 21 0.2872129806736267654290998227203467177675142337451145657258499142085347807208992
7 17 22 0.4815657221381513239720156654576879351428773659068938323380812154907187770037046
7 17 23 -0.002927334225895033731861287334295206302952656202633637559640508981907147746441551
7 17 24 -0.02795345370391300934502933890553120556801910150269948695189490081068849462634468
7 17 25 -0.06557272183535484765303786462690078938075331478500473959442588629725608640909968
7 17 26 -0.08499276216085860466103734139521719832918889204949327131436343223756701748096371
7 17 27 -0.2004737112515301372691696754186733213110835242026312766456156608550359685061198
7 17 28 0.2252593684425824123915857794104917268550172447072353883556559137308197930277732
7 17 29 -0.04209220307349440405900848750882916712451304443249400607954872625501827372482131
7 17 30 -0.2330991298830159058710793045524841326944215498692080956437093656630269477732881
7 17 31 0.001751461004026505440253943484923844589079547826467337345910063599469031210139386
7 17 32 0.02791464733411067302053024678721154961732743638903898066085538872801303095056464
7 17 33 0.05909357814468542834389242993827841601148910995970280961077481844738035973587713
7 18 18 0.3066334490218138131984522282971258168756854185138021555143720589508053834704132
7 18 19 0.01347110286552874949820807409627407932150808709733382509601074944860560577317035
7 18 20 -0.1218929692234764278061415181699038431958130381544982084576319346655033216936185
7 18 21 -0.09234036174248646086186142560243783154480768007260054457614201800976053332869708
7 18 22 0.2429523898243849278771846711528737657641239090898681420664436707888041534722287
7 18 23 0.01092323015246512888381093971037295759817275920830543487974270877418241026779376
7 18 24 0.02035531304041205941821773320648576152983132046903262709464287104419081608597624
7 18 25 0.007620597814969157738850631561162160511544445270914884869376971154044238593228751
7 18 26 -0.03134172574181512593484313645040456984468280038289963618644566105368894233400483
7 18 27 -0.007315608936628092603434200970736492200173239154923876582050774929630034533652885
7 18 28 -0.2949628568662552735362596143777666244077045802215657457259491341303865039396158
7 18 29 0.1303231559965785225395722698589193752685886936846831986329394008843173298178496
7 18 30 0.1343071537686048296994834667587914012151162184355542045056305108231742303793991
7 18 31 -0.01329958347213618055776850303128775923424477342376541005106963952292306358443434
7 18 32 -0.01811766894833720954654900591872956704700848628301794410637603136630486307587422
7 18 33 -0.01194587092184641317023661185758161870037007397036769273222961240900474614297638
7 19 19 0.07499377591884920126279075718168360824813582286316533530834663729689206315803142
7 19 20 -0.02531622467035711160576860088199518160870024363282951563742263282196345531632162
7 19 21 0.04954908171473940746303964609875268569193445572909455021988038448792389128190217
7 19 22 -0.06096080578812051447429454627557596126112529747056875609538531536318152140135772
7 19 23 0.004422422309218734013686801845148718220150910767619189137894663404965246500035465
7 19 24 -0.003192925775210972286435648784435629958308407551884698582997441375845435218200901
7 19 25 -0.02847054992181134226639807077820882270563123958282055771330165294891486519693728
7 19 26 -0.007101411621876698491439558457334613210384267964289641584762638968125160511270765
7 19 27 0.2622775488073252222690544619196829860119822387107366487241280066957851647256708
7 19 28 -0.3288774910751343913085145579045609252688056532828913358235388366299713485321436
7 19 29 0.1216323973088379689828225984996013587137768796863069576516590652195231999293094
7 19 30 0.08749921788981114523689677522597920043479960653010485771904835804108370831478493
7 19 31 -0.0125935358785082395733118603043207649552986052619947774117400621311354438886459
7 19 32 -0.01004684958005373674284538141666041207970005856274112830028049982976861992405035
7 19 33 -0.004369277609757328115538447561635589555166270084662181297215757958570909275532214
7 20 20 0.05087119522487030210336079493264541271123659921226862874157294139015105141276251
7 20 21 -0.03145794078480384349184942111596742748868932016802465740195655648127367210228848
7 20 22 -0.02808719561037563198772326451774640429088077746664413914809142119417862966825102
7 20 23 -0.01097234688114580578058379847087911710864350869604550922343269396968463330385858
7 20 24 -0.001935054433399233926138116664786136328011353650516135098583261390971091532304867
7 20 25 0.0130699812529732252520360775327433676933086765653836116692535968952543806804116
7 20 26 0.0191932514740121705511441371852564536630463719220867928699811072269948660981552
7 20 27 -0.02689861330730734964801566013075764172471580149433948063432715569692343912547374
7 20 28 0.03402469000381046907901119734141757117266302343358953815641985291902367105157875
7 20 29 -0.06380197193707335380321673445191942831824777105319801586472730479937922257671845
7 20 30 0.03938710688971915988896232109333093873859470411346287869627793731699862449693408
7 20 31 0.0124590615492226618206316883183929654799405378648673240216520432788449517091082
7 20 32 -0.0009595173632535695751394329172603302738929366365794050430309917187708666086177174
7 20 33 -0.02961681864127594677933849867577638212335785562512960461450901113226182081295516
7 21 21 0.06465093271882398384645893627210258984083392105034452650740600778101783759298651
7 21 22 0.02304547440393501321117360812188606557498972711567904023701140842842784869609569
7 21 23 -0.001762543327898524311523111837898349346950262963718674287707870244541634418627925
7 21 24 -0.003935432198541128915542219889697544783340569107016688933734745078623300271806777
7 21 25 -0.03045772584278101204778650610049673738497084185593827971625883543413566667406911
7 21 26 -0.007776844022747040555983122571812119160201372390011343411316623149830696753699358
7 21 27 0.1788264298728144512568295262080305364661340690721088741666954349703896403563289
7 21 28 -0.2097667402081554315545453701312985526561629542536799091429073038370032750265013
7 21 29 0.05349058828145344436634832622022710923465326982549484220557268298495285842227703
7 21 30 0.04936489773442933473977110060715531698315448952722743183257664149946538086588117
7 21 31 -0.001866267587921935007582889522753773983555480284868006109558374353695679942782593
7 21 32 -0.005352123327066849500567554315856206808142521424047677284690039737142861569999501
7 21 33 -0.01230436750358439958100458071982557807361046727976550437032469644807869796128794
7 22 22 0.1862951215647519831492096999151878247272442602767254160087631862250986201812262
7 22 23 0.0002649811891899181717585714781128248316527121550743274463248007003728665328479019
7 22 24 -0.0005121991337683876455583863690888795490303620178126190419470083942677085885046051
7 22 25 0.0009711737139664802818237645211464114214184730710789167698360299359575707620358775
7 22 26 -0.05728532059924185383866236237827786174998808290715117509061287902783928810259731
7 22 27 -0.1032556826893184797353678773252045576719089428741830453216780327371610285234742
7 22 28 0.113056103217073726722111459237423070135146652615848845773297792721401697415028
7 22 29 -0.01698161815955976775678362173209155444084463972247592892946222703866223230400657
7 22 30 -0.1166164913766775383234384083365061879257076619848283860292558513910944625895455
7 22 31 -0.0008635151893639685197449527392453585074995836089409838592508441746563195468738201
7 22 32 0.01556423404721533731175047957248655121596241698712154847731032522405834350010268
7 22 33 0.07705322180428665759102201245096247480700206802695047176734665270637648976115459
7 23 23 0.003283662867640718686625311133194358433472678128929647572310892376083572571823478
7 23 24 -0.00729109659999532983396156260465161882014812825719668775533433078034743363441858
7 23 25 0.002362658548056111168512094903021459069232185382454267194962184927185715940867032
7 23 26 -0.007050495625747901147227349368876561115734920946231217970776377581190493059138633
7 23 27 -0.006099807353733347135899011898761242362877359465035449908286798392477851098147188
7 23 28 0.005235196208843660922518786920133493639931079607256619362488378236916925175682476
7 23 29 0.0009634012957881527420777098085697309115934254541312450535874200945859669575810499
7 23 30 -0.005922643155134063709294062513220195622022758165612431771232100727808584633043705
7 23 31 -0.003630375545283962176843259716007346180645660050554377258747598119187352234566147
7 23 32 0.006516076913959388826074122394947871366103918137087701063686085701856569922932915
7 23 33 0.009534231869345967048315469166561105704964093217617001264334463037857878250617309
7 24 24 0.006373668477269680221445918115106632767915567690712737698964396285616105991016468
7 24 25 -0.002750538150376442222377371534576700470218935634507977436069017854098218340267753
7 24 26 0.004180729783065333634846147130520880521697403320996107801060458821798432570631995
7 24 27 0.003881211228654084442816619390644949720737476725240887467124913495295618301248804
7 24 28 -0.002442953282158542153607017022387009797344039110846819050440572271112867230452409
7 24 29 -0.001897522540542603682229067985138910078760118911750308330521178919772765037726878
7 24 30 0.004293672397372514373414711445710447927908017513018416535465885464639924829963211
7 24 31 0.0004153929514660856587940922751017278728171558418064582481027802919027219835633008
7 24 32 -0.005276351071678853399494997051371197220465954453527523713778444343395914749102415
7 24 33 -0.003212088264305277464919862416078251577084024446087277575402562583290156133161449
7 25 25 0.005122719413798023828018677101847969126693241401142304687433190980307099857347816
7 25 26 -0.0231288322367501454889308629671300765401125975871218542960170639500892452604151
7 25 27 0.02447944333771608351199170853473733526054386454659919622646588058899097845374838
7 25 28 -0.02815318412325908648008687016030831627047337505158349414441465037764928720961178
7 25 29 0.006398763503512214659339927379987873324554798259235158583392625960589345217428789
7 25 30 0.0217780946456290399316976612191347717368468187499786078023039021621076052757094
7 25 31 -0.0001582110610229222247008968455948269474316182721910692395881539639741728015724374
7 25 32 -0.004667115051967018045322533054259133747531277028017865932754745581035759538841738
7 25 33 0.03539216322734425444019902103332056913440443202644313982570029310515059820754796
7 26 26 0.02973889843418602031269401689215545258025347736717835338204577675152640211117057
7 26 27 0.01698818538358715700333242948439665018821071444646545152154745286732051057450932
7 26 28 -0.02078505889702087873714260091117624543865279579289886488976645350680178612466316
7 26 29 0.006273611553436112580036474007093590957188208099468697039311737899354712140881763
7 26 30 0.01446220736845290896087377857515299073202764943447146065323761769896558292492327
7 26 31 -0.0005387317324391322526930357029350042550824895271551571013982043457550504859108636
7 26 32 -0.001827065548810257885311252686260000455997590364922903831650339965746759066051988
7 26 33 -0.05260046869223656458684257412088682141682040030862823968467507935948264161483082
7 27 27 0.06716977592273348702983603424465569601265612490414530073174879213830851941251318
7 27 28 -0.07366895628608735406709558454795997982487003213198042014079957499234075181515976
7 27 29 0.01453293705890378175666338416911972888468868342494133367599481099526091583019371
7 27 30 0.06176009669808815998782462929170403915116918204495670300868122356266915452839071
7 27 31 -0.0004046082713000460393196384571146772295690396982524373066404692727036372019267104
7 27 32 -0.007486611635335130205835590030403044048008922194451084904074732695459189400072311
7 27 33 -0.0257721145018614323446830871501012960597951042930472876358772606736530672542257
7 28 28 0.008166488321854519972649420230734676023563934752476177890200790021057265658659945
7 28 29 -0.005412071066091372545718307852579347733409748993548547044395650949287537959024163
7 28 30 -0.005207232430608623102928170950949248156791903642004326031827838163963365299915871
7 28 31 0.0008472629808228105882253274669058746251364836119428397226321929389654758820775711
7 28 32 0.0008176615332752733408319693975225321939550094254033431902275473921362044158188513
7 28 33 0.002867113844071872080629575788466152869018747984272740301234887083715591831141641
7 29 29 0.005929293278953661016760908767756331653277539410124918942448696626563019638100656
7 29 30 -0.01232474997422221257239291899409178206756712025720792233724460730714930485638027
7 29 31 -0.001347156197207334411585776363255252189189363820831796741314965818948430354221795
7 29 32 0.001521493734982347940927481121919458201898929369557071688359104424320314326036697
7 29 33 0.006908106868715959794950429858482913447930960684321428478225405342322512052100708
7 30 30 0.005082306544306654490359223009833790871963142081275547741335920928095514010923933
7 30 31 -8.240402494406586980310817568298327817877417919427366609596050297102381860802951e-06
7 30 32 -0.001114764304048512978780486823894509094401498551459172749520212168472770000974921
7 30 33 -0.003080422198378133039972267505719600113459251271611593048845344622177647704517391
7 31 31 0.0001102060628651135180876437806332683970432178210845114060554034703698284065274285
7 31 32 -0.0006807108101040514716972347917650986869491858540398284858837378596396744951387321
7 31 33 0.003544435032088829088177226782241999288081190691386465345651804877679817712274841
7 32 32 0.000286997746329996801768106267185536926985683561721897029099851895291163320221157
7 32 33 -0.009931034156329062283504254380335442496366943363376393830295577197986119580806546
7 33 33 4.907034705246714427501964099492260035624468121132925889037072753955292859390613e-06
8 0 0 0.9760056021689214748720941335576176328491505028066697937797706281217697610879945
8 0 1 -0.6258856778770614181144679332869043896709442529532363306556488656424807853818122
8 0 2 -0.1727411413408427379136902497832350733942733822588552273397226817238456019658386
8 0 3 0.06893687304825864942786383238967004044829923009529516637434120800961168473134273
8 0 4 -0.07581867498138982065947950922740733198448993791502952664964772430676515056000218
8 0 5 0.1719891397791873446229753041701331637101164295298432199087062804336253884813196
8 0 6 0.01948907033846756025332824454375132239095573840142279061988301246759688756909965
8 0 7 0.01306359780168539905118216529015101437943121869416973853019842531187955917786343
8 0 8 0.1108622548221195828272539705568141518995180678825539744608898478151072572742629
8 0 9 0.06635054206997882475837382449849113112368383817357891886723550016839678097114942
8 0 10 -0.01760835862372634025846850346169719009800746042155078117755976265268544461314063
8 0 11 0.003626513525621617710039684374067125356373921672951546247057647775702155313268084
8 0 12 -0.0171492618350732640695279638512785252112879341846377116044254769496423993845983
8 0 13 -0.04090200028388188809621571017024134281568377094700596206146868810517088309683554
8 0 14 -0.04110012648485249439803103456734326312961185738493673550155520874199214267544308
8 0 15 0.1158614490918218783795141501787644823585337535168446089226135991689025578364126
8 0 16 -0.5290269494916079673533543496452515748045254092129167156458621612335546849969458
8 0 17 0.318591732079723548321845374564437314093749842194390630708727191618619624649505
8 0 18 0.3048493358548331895859079536304602996713971949664114995404074922904944331466911
8 0 19 -0.00682097713776770937674867301056661647747292362362351354784128087414233944606469
8 0 20 -0.01946638590011826928167743059838688818199770091764743150885885729375992171611167
8 0 21 -0.366933297332353759689758441179800027847820338248226880011836304372628623729464
8 0 22 0.07728114348723549615062696631686034349439018302891802862990418066366985073931093
8 0 23 -0.01062120819761943607708681637864871164703195084670238186047791901170799300111898
8 0 24 0.03514467733713819492889422597820872794059797648878286305619102204066053536447182
8 0 25 0.1139936282572015000325015839440235221453387455894303221356498692155153499621638
8 0 26 -0.02037439499889824756095399306054035961094064540128510998623343759026715578539025
8 0 27 -0.09831750302892271219705982257435826644383196545464141575124965261254364043694627
8 0 28 0.04205073107371384513071683432531610517972159623152609527370765149875349743351507
8 0 29 -0.08596375358118674760054295847438776824087017587060250710760452968294863382496857
8 0 30 0.1442998650274729587231759175713584859409670719100613243305811312573260949528299
8 0 31 0.01596412153547611467261340646827301836188318330803652556703094264070787944662674
8 0 32 -0.007611010963673733599151341619146451953090815977000686223445381205511625716274359
8 0 33 0.01923136972027672219315157932202095114360033757641716469229317439111239123971047
8 1 1 0.4595169875680447267254781214715517723564705511978952515722074681100382877011207
8 1 2 -0.5635763938659282470053190561728060673626293028011058022129343786905783005860386
8 1 3 -0.5610271889432482662236799329551171857113796730993240422482852612603455196848754
8 1 4 0.1416961487555480303260889897647887447249082414113185034080459333769279181853533
8 1 5 0.1110169226298655232572524560831264784036385948972471769205133174158607148533899
8 1 6 0.05008160310893526701542393285438211775587626435210546444203390640897020739404486
8 1 7 -0.006736047919564519287188496856404582028883814681624815424225050570851231283015785
8 1 8 0.0285122827749385208983939343041975468740524156240349883906732793819060288548625
8 1 9 0.2226343684612756752289430678551286614759319374090524453502992531255912619561099
8 1 10 0.1566974895179921913888252423860509293452733382012524146357882370545333095815778
8 1 11 -0.0001160596005724718137447208363991728727077203569854516476345283382759509028354506
8 1 12 -0.008175656430501513076944631290069211252550526830551138296576943146390632279147234
8 1 13 -0.02872570427501768404898234836291156676622558992310986648219742267469560926486799
8 1 14 -0.03733557677349785992239291370428092479784327579253343687003545125527228014935457
8 1 15 -0.1323510265324095016146919194524792142105243491660617347584450764308564014479186
8 1 16 -0.1658341402907894046529726648569190991546272404340257339138177622102034339925091
8 1 17 0.1058666611087899670032526836750871488208658920961166484449937583405306832892523
8 1 18 0.08708989325378132901381444714452227725248834026409076719032643831496537082374222
8 1 19 -0.01388234145678774617110475602967910051446349216187498835931539537456190353413796
8 1 20 -0.06326264402115316188562273692877766443359883136433536410699710787974814478327012
8 1 21 -0.03507104805986204598364341662699550645912438847302553723758882318644158447067151
8 1 22 0.09723317465192913352546797385380857805936887749639566481505286800331445957633423
8 1 23 0.007923393851890948644974377251755475991696824070685272247214369016272043151949825
8 1 24 0.01733126690567631231816225944167602206534517735551898900675001719835713871892133
8 1 25 -0.01371163950397088758811899674986259839297183346143684341854930403708656199843298
8 1 26 0.02770098509441858706375044641886408677893352031758619157168664650571320397670838
8 1 27 0.01424493438295842966667592974377650613906464397491762691006461309540597227613489
8 1 28 -0.04238713615751844855440926033528011203853409615125640308280382992834693085868651
8 1 29 0.04906448678256318005438321774310976247253295048462151946041226945809921911790158
8 1 30 -0.04225886375737142112387125655845557839535502041465055984346917500306344847950222
8 1 31 -0.008170497817971282051344560042634951902980508390049567381303191303277853317382877
8 1 32 0.0008902876509281413358699069396900214477252733323695755991462521967284884116853891
8 1 33 -0.002433304682832572680189900323930993978978329356077127397397809640198250277829093
8 2 2 0.4699268818600561790894899003705698913743328876235203592132543326440226454203775
8 2 3 -0.1461238899034934367159345726767861534885526900983577472236136140009416614257257
8 2 4 -0.5413212061169844393275500760404989464663060118735588525456036111257989720509578
8 2 5 -0.3008489134154276615152862701668738792983555558502199388940870170224837370475695
8 2 6 0.3707074761990621442981878401962535413423566038369586594438738999446552057829809
8 2 7 0.117227181815047655425419106816917773812200389561982780792637320689392930246652
8 2 8 0.3225217372298646856690211640073478265739584851456676646406161215439046711352269
8 2 9 0.1516161137126141476175834730131618321057943329835469984833118945057071245131801
8 2 10 0.04459577264617910352714535874464919403426053390068148825383227962536949782513144
8 2 11 -0.004542949496622987680434897447714427410363418573501174843534606679869533535405788
8 2 12 -0.04241425142935995782215060830203521341475714970954363577471872526059914172822247
8 2 13 -0.04500740228189428922613962147094378328260662097733171549293322649195083759420628
8 2 14 -0.05870504011676321569930386969345899034749748542559351239079665046313324100268416
8 2 15 0.04085800025677904466788934331908312747584184316168205084366960364635671380668586
8 2 16 -0.1586701698751386395960634639131416440973443859169953398144179005982889629902289
8 2 17 0.01237834548057558269021438808162903696632838013245117447065912454261315505450847
8 2 18 0.1502594707893428125030575047019441692589000277201756752262254976785870573461334
8 2 19 0.1674571196716312670209787091171774425080595148792574909479792846185614919519512
8 2 20 -0.03020184918497418197832850478848658295687120989889745987636133333829804271775199
8 2 21 -0.1824087052666118642743356088151647691752305176936902962906265102492517253338552
8 2 22 -0.07984844707631474032014371842317434258059173004348999963789386854083626315061045
8 2 23 0.001597412772295059794622170867727791358354504173961700133416285711299175423161962
8 2 24 0.0165076561321356215233018795896205657868060690845571313651889829045875011617262
8 2 25 0.04688168023829528708470776451699091327438753235441061381501480604704876595631197
8 2 26 -0.007142097376936180591955504551115360943973179832271453443266064109082973460900429
8 2 27 -0.1016130458741558016776202682744407983844307858629748430077624491838063921287132
8 2 28 0.1149193250463137107282452579904166936401760656773473655199057296253262837628227
8 2 29 -0.02371220277414552345133127260532941989044327573927620011101851145052807422834993
8 2 30 -0.06153134215080693688506228363171207688085387248104665591227227615341552072855647
8 2 31 -0.001292232489672972796221929326411859513435842780662091101475727510971244819676635
8 2 32 0.01201672937366131075152958124585005914635857275332327583824854168472474572674855
8 2 33 0.06271700318637194213002510004229627642081022188488086118201723623568196636560171
8 3 3 0.3529142699813971699544935965025310647922267725908771331745630727429406600785026
8 3 4 -0.04873848246208189042080522851695021015599601275778242657165693713490673319114294
8 3 5 -0.3415310140437750448265970610621575319298146388903762177744909212368484378710871
8 3 6 -0.7493954617648514081487863843973836223491514616220392059887491716477776555599046
8 3 7 0.04154970979802416423844155682961501873831655303398521545355110937914176213690131
8 3 8 0.05684281797834600780838282028872149179422068477959442710330624987026993039204864
8 3 9 0.2847984915951433396666845792214810473356617027978988971020198656086343388028739
8 3 10 0.349260398846808181804608739832048691860336472634901217853860174215087865147575
8 3 11 -0.006595918051259322211913904714681447481783999030264030035115791449225619413771488
8 3 12 -0.006683462935455976331373799889422844655438322047850647617888217865325741965895816
8 3 13 -0.02242273242059053041580199284079965410264465163401649053017487252658453767871001
8 3 14 -0.03435409834741945159171140156398968248838575354134696896191971275601373795783378
8 3 15 -0.1319567530052404502552007980174324190234614470404745388457658814171375316826961
8 3 16 0.1900663734963040842342951816908471191513501055929183638133373040682315062309935
8 3 17 -0.2426442102559938234095301191850335794681463785894210595096052257758286534189179
8 3 18 0.120324843835615923396603749714322056580840963487615624746443016736681437969898
8 3 19 0.1456684293225902127409593493665930058530438808878652467808414480526706825036574
8 3 20 -0.0440248872697038319844284176136427552808391891094176456144322989579209493150366
8 3 21 -0.0002675354218291259127407399715247230293536751237946820046272145358561163337631878
8 3 22 -0.03401502329632501238034451534628358460882491728909849962784646212934582097459464
8 3 23 0.004590320335605697279708093224468460000450372331181816281514701974151752919097961
8 3 24 0.008489470078204484295453984881191375111003530525980274774418083115600256409922288
8 3 25 -0.02571225689516091392633050087946063416670918563179465469417412830917707451354767
8 3 26 0.02788400282382167551461135810976105562261547127541199979713488987126140117956043
8 3 27 -0.0553182305901067642397441797613410157843327840436103907427214297340416697114222
8 3 28 0.06661407217697789251106216612094229961368159584770702730580122248302997078876376
8 3 29 -0.01869993075471243225251410335405274264006117690187524054396168947374513245205349
8 3 30 -0.06356778321917218176522040732541333080089646747776201750149209372902527491518979
8 3 31 0.002707104228079060035302297850969840744029325963876291864050802888784313743609028
8 3 32 0.004636952085321461860222306328406906344835968855179602686877475256540662623147032
8 3 33 -0.008758027113009416994788670808486184664516711516598658388648359666262373341862168
8 4 4 0.1487272078126390188206709612798598458987760745283378980156394103337135809678988
8 4 5 -0.1445430034897655415824151963339415185332372573071813281510836309927313323629887
8 4 6 -0.320050439180931068332852880190601315913950422099840272429284096302871014794416
8 4 7 -0.1419323063781596311569417345863438497253763514190979333164478197463854096575709
8 4 8 0.1448775986038971645985266610153534180308384146596696573110649097645423704242403
8 4 9 -0.03349271794029379339432776838223366456510091927734133039693296626262673719486838
8 4 10 0.146222918640146813562775266316138939172214073325193817342621267394510596795284
8 4 11 0.02399854560107466830383107103299260754158426159878244266626398841673179880112952
8 4 12 -0.003396745984965790383789960308223015969733327269474106383227079482948329689763934
8 4 13 -0.01603357692097529743059892026846216823438445962517144662165203421281288212669193
8 4 14 -0.08918478844832801602968381031883685334146978534152018549453136360612615385376696
8 4 15 0.04262220834685889898887941910552830310595564772211749188846241075978635764333809
8 4 16 -0.05195687645437571683628468304594734765198177379473596713217813896427829510101711
8 4 17 0.07513176737723279742531373754147833272944426637463571404472372062310870464197348
8 4 18 -0.01181470203027941984664410399648185215915060313781057930564381614359062640608999
8 4 19 0.1493669936811594654005794143544437988187154164018005581786304227608796125870826
8 4 20 0.05925883207806166718985134169338530481883118368280219282705752135319740048156043
8 4 21 -0.108680231170678958584185966066576278141241429446110990235423850059879707394601
8 4 22 0.02943971829067655883222987874817331852805526487830924248725870230529970897449067
8 4 23 -0.01326295162077962569869714205613515482793498282989318198675314525776986836969764
8 4 24 -0.002133038797595729193903104398285585731907087569009875682711811231498878814492244
8 4 25 0.03818144501907577487467126470559597225414795398052519765678215970169645540319449
8 4 26 -0.009693581228533127879253642764096961990329209949573500235485319500957194156098253
8 4 27 -0.0896533792208946962959622794391864324953606724795996944736417765219721643292557
8 4 28 -0.04068286125934952407272423480868297461171809305248289606289086529391307975803882
8 4 29 0.03628573483592222594676585023008661063219860347202394843844452901873177061536619
8 4 30 -0.0285349513895214306505409143089472321752984271190142981457715086490258753920906
8 4 31 -0.00491845216495266170957963541849831512568846576484387028120158988530914362517909
8 4 32 0.006988061798244465643343414935385576968350794540122456915908257318263290884074933
8 4 33 0.05708110753178491695464891442873014085332807652248656075827961694078594326785491
8 5 5 0.1606418965250808485781761753413609436161099725795426247996982291088386079789447
8 5 6 -0.120830415169451615603399937971727124026770060739911795817135260402258975496184
8 5 7 -0.0006274509441391434182717708630496536541824954478508918468875264210813486148201296
8 5 8 -0.08483183416143057182737981115275327822054168181285611694605905736573405958533684
8 5 9 -0.2227835363459101351706677534812586588990823895828264459961052900982714985841325
8 5 10 0.01272367180696758428222492740446173767145299507160654937685111189330148913026055
8 5 11 0.0001544364431606881703106688515625013222034320221848756756140949912389881766535088
8 5 12 0.01077795956665937320465942101711746517824643295715075844106047777212807790115795
8 5 13 0.03927339987112286725386379567083867939610899443985332916079585706127539472199576
8 5 14 0.02617885827012193112371807098265705354778218142935854891793638710410233204440268
8 5 15 0.02939001465857772395852251422730603731309152052530709575690891503506449618521371
8 5 16 -0.1307333640389528720674920485492038185495130595092574553363724513461656593666452
8 5 17 0.0374175998851715476497457564635693877598296916153289166794344879323040433954796
8 5 18 -0.1136925310953169678549521500634470747197871103041496776025165777759543561398599
8 5 19 -0.05105948012767711778526290992781747750841934667050082444508438171588419328344933
8 5 20 0.0816214711255857985898415192183297852163260445801563459531720097016185893719445
8 5 21 0.0768352282442955567525666447025083468331569510618696787188044142545982963815768
8 5 22 -0.08586189644324555116409506940054560149546862021632308010711182897402423455125975
8 5 23 -0.0118143714631950175014353413500737717512342940077342062928760362780944850129161
8 5 24 -0.0255087335951124216395486062934828671370100779464739592435766325513692298434293
8 5 25 -0.01542726676942323350396783695000723579702985871961357452524698525394341113530479
8 5 26 -0.01460698772126390549304230126163386072326932258150037308298614513261629341867555
8 5 27 0.1705037945975138156836490434187661667800588508241431607892206663815818553198227
8 5 28 0.01742356364940522921285671139505674933600629184546663428004742094445168376699632
8 5 29 -0.07185553630184767794147641031001224810201504681643093286355553088888801372576665
8 5 30 -0.01216671458080564962549238290093737593173798612406457860138803805034254135917531
8 5 31 0.01240285770756298184357158743161015296755533286029462619049895714834147577284686
8 5 32 0.01429240554746975290429262628380445208486071353078050345706884426353521290626257
8 5 33 0.0002407457685812468529063425847900678349227044836878331802972974794329072414994432
8 6 6 0.4992203940316875969176850174182162720137240343607849873062401331638911187718102
8 6 7 0.004714327563215417640115212827063878175971216321053690081338714955879972578008157
8 6 8 -0.05399261022834159963553757296339375688498312498875608872106436716683826653113774
8 6 9 0.05615385926505714713417346890600237115977106999095739266229478647512476163557679
8 6 10 -0.1502529082364900200610917557752725078381982841420567038858514765620005623341167
8 6 11 -0.0009879584233285483555065535844250311036324639147307446890736505719027214976893813
8 6 12 0.01213977085181281375027386565661299061234312641934302213821560397428827647783515
8 6 13 0.006811513421096593892070168469021615424099977691817904783459518984531265508364128
8 6 14 -0.01708414200769415466972768132602152920102564797615003253895566515806700098297937
8 6 15 -0.08238673892590746487947930103891281964530497448202426999309838356575644983006521
8 6 16 0.2033313261538347447366830121988902904504625624540747300375049624469840196828013
8 6 17 -0.02891498063404724895572726562926307136880209974268619468451803676523014282097978
8 6 18 -0.1860213625280847248149575632622580093558619430181643201147822023602476698579951
8 6 19 -0.2777677274998615745623640910667849712744859652060095037015113782986507103904493
8 6 20 0.07244837187824409708103160075439701687093910204300549465640159084999430253183651
8 6 21 0.2407327461155825883849761486970017635146587352150656005280188449059104823237242
8 6 22 0.07138941633502782242291316594421021964373065598649780625670703353097364208258457
8 6 23 -0.01044232017071697200456987913458150687977629826406883516747186071255159820177845
8 6 24 -0.02263630116347287320004326152336275543617097041064948197946221204373613600687435
8 6 25 -0.06932412601573026328575672146186283661048008116953536186314525407599271132312534
8 6 26 0.05712632420107757693238929843111580398601134703473384779291604583901630191326148
8 6 27 -0.1636611360187732621384803309949240651523506151866195043753355906006047178460466
8 6 28 0.2010786118990892983054890134250580443297595832837132051951871897770530124689833
8 6 29 -0.08413845436966487718306744916395117381137765691254054951735206603502633267064001
8 6 30 -0.1241684978034962236034791851736151540681481247365037221744828949379404115412227
8 6 31 0.01372336151362654548482123786322752021223362485365943758456115347261336761235653
8 6 32 0.009248207572686949978685692769019907559392136403156228669446952315343051413218409
8 6 33 -0.04680386731594172495449503361685789913471620777701393752286553630916919244371126
8 7 7 0.07172139651977574190033899723467816622222972716952943612427776539826018129345782
8 7 8 -0.1224495481711830486411815656769720051218965517998831973267120312796651253710046
8 7 9 0.1155311025802160821907883664545835134428545987079196491373150931890150718584168
8 7 10 0.007259698202039104133649779808734424701314705966133904127888503637952251511236797
8 7 11 -0.0157922461108201920798490092504685296162188749099777289672788639175472398481327
8 7 12 0.007487908507291105710121519948528688754469375260727761492819618216933310513681256
8 7 13 0.01081421625411197897275673038560820135843176229835645945812646476240248830986582
8 7 14 0.04720766140895601376799360796019671560700887719145345783832372102756855043609475
8 7 15 -0.1144907875575282701220017802560367022157000904503878826204644942094817266886532
8 7 16 0.1681258118442118917209599281303296647727421779731054110603622759604360096361571
8 7 17 -0.08106074881845941546419958090320246664356850005824162340315246659466016934127582
8 7 18 -0.1183256970769368265207790605074021057580064250630617322957496535395901883575517
8 7 19 0.01208208571701242058887257521984533030865288727491028443311792985423463007641599
8 7 20 -0.058143709880666210863391432542321259062510348489507429493350628785717103476128
8 7 21 0.1762336826513295576061807842086588282554577300381339210536251466824773503974064
8 7 22 -0.1341305966061166907048149105201734453893703045399815709843451448294639554998254
8 7 23 0.01749104863908726895096895304910016588723099651049170864297910449526835876653966
8 7 24 -0.001282417179157418018245955383021014368920997169176126631796663277943335203843025
8 7 25 -0.07336086009159627908840673713692099312001770108181025146849290747805068421590758
8 7 26 0.03082112246606617342522635392720480731209866978959187726023333960768790895965509
8 7 27 0.05222204135189717235871322819211803301002250811568524337706888244015973979677597
8 7 28 -0.06972875861104395322006126615967951517415477272119512684631190802236959115962036
8 7 29 0.07466130751469992362961081047436594833109361738720107653669789798115268128910741
8 7 30 -0.03149038826602890237091286718683063718616470587333163373672743168177551402633251
8 7 31 -0.01214049688029767376194157692799376915473233791857738802635344929614562230327191
8 7 32 -0.007765061041186497625249844625051950123508669666855203370097034449702976705634975
8 7 33 -0.02626748391487844847178098844821926260259945769218914709633888294890899621446672
8 8 8 0.2028821968683145984353691371932097744508397281847175421825190457274630045662575
8 8 9 -0.4073241361798363960295990797462331618372805654243932138923722228323685968667386
8 8 10 -0.09375546108599836112260927086029178718006317948506989001859957226995250424218328
8 8 11 5.099651938781095299320774118574350084539442482452346613143318083993576552400041e-05
8 8 12 -0.04824744781090797155077703031518567857050803018893982765223530092626058990416948
8 8 13 0.04730648008781323759736473025915009976896975696089214233151987325191929848655877
8 8 14 -0.02057615270895081723143035936445345915698554314190789064310859019730073036721845
8 8 15 0.10695511324550423429463478672541662687334178367559370896087005852924313339359
8 8 16 -0.05195509403292235370545352758651107830303400966599027661028440998997821885340529
8 8 17 0.03912798088393941326943963555885476555064095994920534503815631021006434149199103
8 8 18 0.005755619664429313956122843500268541795303554549899323015143381330475813808767782
8 8 19 0.003282632144746628359276183884930862089249253335399219092257917537596224611668055
8 8 20 -0.1555886230710997424427985435109720528175010965178266029644237788268608184542552
8 8 21 0.08360560239020564830880153454389207287023739283846752324664612199974010576243167
8 8 22 0.1149345320999436407448179851924216067974002847321216868472483184035903113735841
8 8 23 0.03668261180800050198253311662445133281493523600589974026124096054865511695509384
8 8 24 0.002865552062760878107825067315214722275942489684462446364389971831580655842964343
8 8 25 -0.0395341537765594656572604325073077208539703840001024613756752238641151005440924
8 8 26 -0.0696731079177655447955227579849651994453247789554301634251675994141651826136456
8 8 27 0.01794578209816789867383491458956558451374763252679503705371455103710482872996479
8 8 28 -0.0239396371889100646318568294951255279730869999182818723163763457326685546687977
8 8 29 0.1646971741593912544525705193971186133647112903587024452103640658637691951213615
8 8 30 -0.1967138576378525872199006936272739743622473829045581845642392877426117253034396
8 8 31 -0.0382422838769520398440848565920162476565077984231959167988933847970695611457805
8 8 32 0.02105390820803775146567239016855880055925749959245305360443110165923349687137618
8 8 33 0.1097116122099865763488589200921688963881504698967469545934932339438029457531518
8 9 9 0.1536043502245746607262177811445063993660886351775685519326458965260631154149826
8 9 10 -0.07256654368024938307456068443212082866234092916437461191914226540380449464478399
8 9 11 6.321920934566432860345946938817657756946402749154989777745998960139060710940211e-05
8 9 12 -2.21102549094200758046887386360685518727852549804688761402754556899719249889768e-05
8 9 13 -0.04233366928389489007497220291807251071618882818414400079219309750388158681178227
8 9 14 0.03618649211617645685108063306519629405506050564210576529300467748281921611668633
8 9 15 0.008003945439568203669040447113769165800313984437568333884642713171902798551286573
8 9 16 -0.006847721510165151354201217560622841198218498330504841975455374266183267308541201
8 9 17 0.01787727552776834050360868468878039522550025723498880208849760442230818210172782
8 9 18 -0.04538349442026151846706014614559067452595300660947288713806383768435754270734229
8 9 19 -0.02079426398068017124211930691457273425930433853602336332648206618269428632538652
8 9 20 -0.002384001344158787722525475101210804502247088248435334324214181381222573519827698
8 9 21 -0.04478398742629059286592866122890734155109011908277044891220244394960887062642458
8 9 22 0.1305213120760260926903281525112419284472038898472032158199831780556564852607959
8 9 23 0.002881590888649751697204802508310082907970397701870332572962652763511124989827573
8 9 24 0.01370227225515143593359671800869227137327437172558735450572954055788088651666853
8 9 25 0.03529537130923185684705204629792224640010763385845760701885420403344572319488881
8 9 26 -0.01750046732444511803473915814846619193904285203121040391699567359239193144134846
8 9 27 -0.02081583812830137609975572401474286757516610390890792836140964108635484088579115
8 9 28 0.04944902836484826618014579746566474692462569551966044077655729396128731535795635
8 9 29 0.008303092859448721214943341168083242860454995537690479818251943836984682405083053
8 9 30 0.005321215838166032278297694636482389837176258217934916668344291659008398613632873
8 9 31 -0.004373639461291578039256027393515716352425039197836150669503136959965620287899924
8 9 32 -0.00886525439992488185224718471336933122040766730406313272323274030498385279101599
8 9 33 -0.01308621865411151998103943810482842661621743637220318494075458320326063051955117
8 10 10 0.3963523705115881426269571810310488445986967708725177366655943651772703911177427
8 10 11 0.0001441568815854927082332266882893924014893271596627556133348606445766883056664736
8 10 12 -0.002852291644546414913999903623081526667402823617792735426694371207492765737151557
8 10 13 -0.001198370004270454215382315259194277814520862286436835366320881844145129834291661
8 10 14 -0.02500252735784626573526608420787401017180716937239133751360675476807133219585685
8 10 15 -0.171919006279658507394547715091681136557147421024103978562796722107133282543718
8 10 16 -0.04764489360709507133516860063734994670617677326740444569400978589389223060594687
8 10 17 0.05632057292211205803533521501483062071490229350093005617817446076686219162966202
8 10 18 -0.06400150835808779748425562751772054199287842701842314055380145027747707766296929
8 10 19 -0.1004296948625023093288753850302306211329462028736003049746585114474919096688807
8 10 20 0.00936125119156208287289858034447326962936573552077642279994229775305519648309742
8 10 21 -0.04466700955129624067408367427299591260753063697347924862165358438973120340240834
8 10 22 -0.4455515865758401133451992508307659624890954562929586244221652729285633176753107
8 10 23 0.003586387738442143713691477593695292646256384164866281188945676856474614930907193
8 10 24 0.001968587003975187876171432441850866514116524828175465471951721438046768886553111
8 10 25 0.03469641496200361810581945984994620875398944855476733540740095930130380740801287
8 10 26 0.1161331316438307449525582558709018986763983696553838820276572039791001040417702
8 10 27 -0.1677178679727442506117123021478293262915811075152272807588762716422380113698945
8 10 28 0.2621468204134757889275647187288597793419775640975902539810712146418191792526904
8 10 29 -0.0755080883689816659136825233242392131884367274467418855598462575579972586006879
8 10 30 -0.00523006085636638681520040232147221522801379915868350426019899495962012609557056
8 10 31 0.002639134783966792977260681588138357236522965453792391538280027684118673173581862
8 10 32 -0.001065809480753824903113194502420784952870938533729187854099706765938168405442404
8 10 33 -0.07748713918593368850106058454654094773781290580880086654790393094086224446904956
8 11 11 0.00323024208252091874906939695756985124208707353763397842038569813828132938179191
8 11 12 -0.0208268455817705961913713910547722951927290999907632337835361162077490713989238
8 11 13 0.01660667098188491927480331472399918742146362224989002048624810576810125643074561
8 11 14 0.08043030279557459358747468143126449766226818285740453261354510661079798795868139
8 11 15 -0.04808977396588809637145125998332336816662195288849862526260149725236134793426066
8 11 16 0.03327670465634243354971142548205315537112854862501681877241047079802862720635537
8 11 17 -0.0115073746003016154274786327707229605925353391602838346739570507859152476056464
8 11 18 -0.03263528620733807872655012676667952629132740829334992496240100768582673357867946
8 11 19 -0.01172724576720778851052007508566918838132154841577771781796833102543561008892865
8 11 20 -0.01265142255484106689626220670884678050946882361905351513672013013256242226044077
8 11 21 0.03247354844342988710777641442564956282966275655194072773050923843511069078996703
8 11 22 0.01389130150775089507562363680099364178300467086734699829710982885607168875255316
8 11 23 0.00488543986566913191304072112179163706250915504777599458653333395430587080729285
8 11 24 0.003467140917807942552962413516073864001060313701546566094359762127228258617993649
8 11 25 -0.04143755661702151537971167592634898403237100796486897058636278370160733399341048
8 11 26 -0.0007893579471678929904702627676283756044435165299375262535598541030063505021778784
8 11 27 -0.01012440373483863225796920059668194703456576384362557351132996036585191627368039
8 11 28 0.01509387442021525444328629378875426501829473499461291979132152913772663445139846
8 11 29 0.02425935461304200434639397341643132163700765524543575298746365880315386179717702
8 11 30 -0.03300260095142636610208120338949082088097066418099347516765521870162095322535516
8 11 31 -0.009648718833917636735650907565498585590196615314197414322661983540737478620798305
8 11 32 0.01620034588673482350992428514569324205483471195655820230210820238161043722372461
8 11 33 -0.0653746666888044827607179331669524404916405768169777504879611683316596982712716
8 12 12 0.01244305475672136870579657769191744229459057588264053428988538901036983215689102
8 12 13 -0.008349992340175692356123641358651467858707894259854950030095408785078254781381578
8 12 14 -0.175824998484616691612143100281832226693490645275859327008499553798166608649459
8 12 15 0.1002248586177054863139263533417495656694497394307614722919355726540584011956935
8 12 16 0.04082603805037129656734725703739185681001201695761200360297481671017455813772551
8 12 17 -0.04501037719769224174863967598513546391515137557439602603352730008901499711955037
8 12 18 0.007726324374982665971959981689478542187241814957519544439913896717737998733544466
8 12 19 0.04549924912237782756246118039652988204296194972478241717356131504191929278729927
8 12 20 0.002284655363001500362909842657103442683208787224636853152571100134173345404290313
8 12 21 0.005507913072768794241001346493373233329455579284297609561257378315048249225824542
8 12 22 -0.04747334950267578963899541944079570166767585056932794159151808971329950960364169
8 12 23 -0.008660480070524496723380148339031789443310789576794750936338650927576734754088012
8 12 24 0.02753456975789896136729707057272751124480334531369881950398790643234712960488564
8 12 25 0.0001594435322072575189690375536530725864969944818779719519713876173922087579510819
8 12 26 -0.0005511574507170575886507506982064537909219054593289011560830206226395776407345848
8 12 27 0.02416366193161492159321232255244727146705500095996286759676830990013037709781113
8 12 28 -0.0293018685060989736461401265376233932616251123736939008889146894537811631304522
8 12 29 0.005569170711010500185876853248828000353364424731033358556174212911472798968229827
8 12 30 -0.0009639324927383583955723943352074543893963223857681635523113537394929754829570287
8 12 31 0.007912103954256533808710569837074998930928228761508409855091035898231686479906865
8 12 32 -0.0321496918414028172322498431543497078427421472369204943110317477990163968919409
8 12 33 0.1269490442046039353004719889101158611654129174269765012116129498692817930111714
8 13 13 0.020205095351995778230656243130041014534847427524411551149475433268853639257116
8 13 14 -0.0520004135553263559570979345154664347232846104158237285837780182491014244223211
8 13 15 -0.119721099572151405783336733114416647784676319170169483353438573927932579406652
8 13 16 0.1900878698630913822481732613408880263251184691886022052937945528051146789617672
8 13 17 -0.1045488768252900494939034497580591186245375301637201109480002000000540595104491
8 13 18 -0.1409949518536687453023973553740726214276697528167047809810598194524965498941319
8 13 19 0.01784559206189929335964966271798058463551456658755819907664194703183932383959031
8 13 20 -0.01702659878336143962884253249865919132434549438471783919090747071663351999455088
8 13 21 0.1695001155980783762129764311844276008335501660753427416920096121319707027536242
8 13 22 -0.0362632011557546009710758555290505760707143475919781914529604492133123813315026
8 13 23 0.009208293781207268866190908484080001754476087780239585793001737143121659353837409
8 13 24 -0.006916554243538896129575969162779043357934586055131965951806016244275813689050925
8 13 25 -0.07837498730118968216161703262301227289604747645767668657386433385922209192560568
8 13 26 0.06686671055478341540649544980177843913937265984602249394154849113556500602842976
8 13 27 0.05336339839806208376774251841069497401231349753218490260865242992272173170209561
8 13 28 -0.03746795673444879762379157309109919151766002610630515599181411509445392851833514
8 13 29 0.09481655245095554730070141463811432952677649587493281204481705262922543089610289
8 13 30 -0.1349718158693491436626025622114542919484265809091284162696368077594364371904463
8 13 31 -0.01771055528702873294091144038051767653564065889805933184118761822372925436250244
8 13 32 0.004784746477052599702446480576466186386436450786146103579102651954169542136401486
8 13 33 0.0003723470038602763381348867477682076750289329520015227206893904086635679416767021
8 14 14 0.1770045741506936953312820034327132814418131622878186027151014991870982429054776
8 14 15 -0.203485026205319996481895001927924535544259121982806678534616495942234018912146
8 14 16 0.03737611487821691549735063703241660091488779656767778516741664306306763488771084
8 14 17 -0.007613557450324319538909967670452481233501576471565182992222354173658409588872623
8 14 18 -0.0342445686013206918425286699250038487151794802799330147413593487585098444131426
8 14 19 -0.01816523191752886064747603829998362978684749302945340980243833762705537076243215
8 14 20 -0.01849120645806830455553297889766242820769723857576160472927309634726619325523597
8 14 21 0.04474868481598697528641187594582004604788770746556246391254348672547230434126072
8 14 22 0.02243582410790047521403254646816470155171540118850801427299633761623418459680179
8 14 23 0.009264644933184650237530114778510824827888704101785198014672750998583344266297139
8 14 24 -0.04515211703849934332338070734194234977048641214616534006138533825014500192612355
8 14 25 -0.006097299646380589302181393262932498399030308787883234290759291153518255869259736
8 14 26 0.07820782713629387184103665304574018861884553422156591899078393617637142838999207
8 14 27 0.0003731946339122622028896564026827352471425248407876057200591646481103793412804255
8 14 28 -0.008433143986485675108671547806845933991524620441130005958265797263486599579471203
8 14 29 0.0401524214192218090132897467978622001647446945912299123212678474405758322868918
8 14 30 -0.03648438969790210956279752549744110035079860452456245280488700038854192034217791
8 14 31 -0.01190222977527052834915604104363521310041106951374178768547617559104505496645878
8 14 32 0.04037309041933654596739672553341471298148210386101817995823879779064158430499965
8 14 33 -0.223153932139475824987193653800446086124837975595243124145110454393590574450879
8 15 15 0.2127338691115677427538191406628102312507608890763113846845745562214050327667308
8 15 16 -0.1749722795669496989667649761611431181869540422296343811954150961655669802963661
8 15 17 0.09940416136599018250795091178366306346822272710499820119640958781485010778440494
8 15 18 0.1050856665644689126874501296106784509060759875046169124997967611222505350458711
8 15 19 -0.03531460600652061137491624779765367693571129900517066053094518267687372927905976
8 15 20 0.03086290370972801037489497300533927418653429457020971868875020352088384038390323
8 15 21 -0.1549990608617347256539147831995193849256357693967966621575944077134521707959901
8 15 22 0.06425101975104504656091734445378217391950035705920729671243238904416834850277362
8 15 23 -0.01003083325420873768431422049615543961589544404010439396984672261905510470034778
8 15 24 0.001979664459781991198606981521390271002998263496528554667080528676335585242458163
8 15 25 0.05700032779998257842621213606397826808453541659232445733641148411676605861516866
8 15 26 -0.1234969595806296117170394171760490644112214843831683428718216029455957240407401
8 15 27 -0.1036925622082086822311961594219534880909275957817244910431018386464680077970029
8 15 28 0.1224931214691957613829536978737301588854311040853610449401506290604050412935503
8 15 29 -0.1209461583526664575784540071277900028191729366191844446417530403990900942582978
8 15 30 0.08846292248337393558012687779723713354216946989046872915646976185890958295447568
8 15 31 0.01939826648548355074580199297200047638295341457733573188039697487193696506575939
8 15 32 0.003416056142379959377058869029568508685805930224635809577869329730064005168371363
8 15 33 0.1050081117088242856963645848821075424693126162384728730352664177953752487244512
8 16 16 0.5278249848305092633026808808923434236253254718495651522384552473102763005688736
8 16 17 -0.4560173109383955582840981971811670678828365263020692661979866956424546615070822
8 16 18 -0.006136212801851765504037136683256379478906805877921382485845307964311731293537164
8 16 19 0.2409731745967666990472975348594913894406346122827795150895129132517574071492536
8 16 20 -0.01027479481784847687811397638624224655249847292777866914606076964748502714019026
8 16 21 0.07509865022304860196135722608292935580679579848413623570452915987628648424866463
8 16 22 -0.07117532324986009985907073798432777759018313717886750669213282152674983950089814
8 16 23 0.006182185565245593522993661306543311559079891101929120453826044267654500505378678
8 16 24 -0.00933104935060220890825260484761159859427353658028471705823952538614843771271155
8 16 25 -0.02697957033389391456197778865160107626645732689809950797580112378620528003233254
8 16 26 -0.03639206948906171489817938102177416684668238299579508749062821828323116395014884
8 16 27 -0.2918761512188293445634030330143121797420083610100594905501459176039256699112108
8 16 28 0.2882615826162671526647099848564077421423407749999013732344581733248418090412243
8 16 29 -0.02104248485673619746915304503975313868786319829500758872182746812128713314497252
8 16 30 -0.2469805340967326378024354936319753153729214652231428643738051122345214716136849
8 16 31 -0.006173138751393533236623568794731073129327790981117311711665263718059659206545976
8 16 32 0.02390362858346659843548385540045107503520838482198954350133417528257067345272364
8 16 33 0.1076233364080609784775913816613016752920420093807856113377301687460519027413478
8 17 17 0.1897307355799162897597572095311350972634597687137214482240166321626021822090487
8 17 18 -0.1980438799721890123115796635920976339459983629413828501453614290686320016510024
8 17 19 -0.4011403158768644667429863531033400907994510075142780857651073381528317873244035
8 17 20 0.006709099577455316002714636843716081155846884078935912629977311361262487593852766
8 17 21 0.2068104506019774656884575134113401464846209129506613016630769919747387473044667
8 17 22 0.4621366250247015841647530944421202593162881004498970291550467480450036608646607
8 17 23 0.006239213394392222105198123637893257289537904096897331779947947641823215480943252
8 17 24 -0.01453528616932417691904051213619258224895071749636821303042100545999690536162107
8 17 25 -0.03954919501139922056350327482519031468741897739144106625699688432219489230447229
8 17 26 -0.1067042698321836226582409292958838816522657685301304920055206788257823210314533
8 17 27 -0.2971614260502817507974808551843926955726190906480891284024287980439324735321403
8 17 28 0.3087614808191759532366635895478839492912928884816078367215711023702733944522086
8 17 29 -0.0181425973910495806494384145029879390307489426362627569716991282475812953646705
8 17 30 -0.2760907556665239031110985476993981270827416570147570310944480901378127451768521
8 17 31 -0.007870523421564677320441788855203998038617596605827837607099212356640199065391819
8 17 32 0.02558871971525327521993330491082949040445356609850199107663994356787033692187588
8 17 33 0.1316029894686652001903545706215123808257953296082085725575421995146861865026696
8 18 18 0.2299154459597191527838068835599394115996865275105228870160430038874858114036391
8 18 19 -0.05625297079568202314410927236663600358518363618149115913728506287344517752422666
8 18 20 -0.05715440807561648888015197511311020253963400064741063466445776375085156238447556
8 18 21 -0.1439332620188358860639877803598485388412389448266455784628350283833281159783846
8 18 22 0.1434750277905218739976362718818286364540350859409934721422303658071149077486152
8 18 23 0.001565677787769161015945929032217093068910338539104011826873417740981293543757099
8 18 24 0.02184948902522125810193271064026777994712417785883765269304824815556575261160744
8 18 25 0.04261618480593635077021344392140556109124738540572703746686282167870803841720559
8 18 26 0.02902091037971571264792483995895886677303620647241400377712545381137695683673508
8 18 27 -0.2384041108232761541698119951175075478265766783424536059717711460572392210246697
8 18 28 0.072595819079695280771601453708913205652884704188057861238659419953067157911294
8 18 29 -0.03306009203060672397516613692539930453421076795813200554357582882933109642314955
8 18 30 0.1016915740152854283710885580776701091808192856088129660512905136380961238184039
8 18 31 0.006200019439974815987172614001013320738382668142288325504685732660093494542567312
8 18 32 -0.01591332973183847694512564339485852179390412854296356443336755260411358519795599
8 18 33 -0.08317790766050509731092590453051548574271831211129791027213598057177713090127411
8 19 19 0.08719828888011909292947395838369843315230889071011199967257927554228050372598808
8 19 20 -0.0842811134052803234985976288779739899898015818554963933208275156382904809439154
8 19 21 0.01814838464695761821051485914842975686698568863987855986418375713888820472504391
8 19 22 -0.1550708085156238319282550505670872527039064155354865039497441630542841576803713
8 19 23 0.01966125573065319785143053155913836156889509160601231105464948846583145860821354
8 19 24 0.008637408637860993683143258313352534176964180500781630024150910707923566865535803
8 19 25 -0.009177953352956083642683343662208954811930875042249664038829385956442055245800789
8 19 26 -0.006776252425917905333845168834050057674121120009942497640028401601962979368372556
8 19 27 0.2346063926578278454000518266498153213889814324915441593552069513117095712642591
8 19 28 -0.3081834591211444244752392288647949950525128817026782978919666407972415167788948
8 19 29 0.1887346781062263723379474426250742931556319857110443462275779952380825123994973
8 19 30 0.1029312752959559811421321692066053916536041905756916318309048491578668812726316
8 19 31 -0.03021381792645529505672849772628754124131908996507495273217983187421930113175857
8 19 32 -0.02620068529841204259892005518923530963086611120851015782148978987116455783233496
8 19 33 0.03404012490298117170863645080057374995158976969531902628542010866838183941511319
8 20 20 0.07007053838267802523243188409052787508131698943958355671301760493836445315766861
8 20 21 -0.01102057121946799420440873834030277296589024804060715502148084793473281392259485
8 20 22 -0.01848086912840956901291625046493548070595370183351610757849148524013027065852039
8 20 23 -0.0153634563419858070898119542736535531958065902536385441049421656894118551545943
8 20 24 -0.01591762794788826756115523536882774733812942340658261290476739163277345437457842
8 20 25 0.004705836642167673483119492987198208017548596814119597145920475685056194318255711
8 20 26 0.012746361011448050378007177475042456063297843986125847449062505766631537861399
8 20 27 -0.0115179917487961530321794738603778148409163959543473662801206576781536555783336
8 20 28 0.01705603913240175355688193014039817643158507504610035950136267824520556222739112
8 20 29 -0.08191876963800044625864994441531162118245899148338356873969806972675056140356363
8 20 30 0.01631648044275179917922132836953339330223983126624978846929993820072429065877
8 20 31 0.01723713804026390543022937963581523365785636790405265102942516147230774197762286
8 20 32 0.01547356889964166993887075777544953000889730338484636585665327895410792158260349
8 20 33 -0.02659606288678920486477520941291465629214050575691723194191297731376576511236906
8 21 21 0.04969702488756046494428289853313562072292023805908243003993300169136952750404757
8 21 22 -0.01208485992177175473401717740680452365181479588851914353761945219837017530123033
8 21 23 0.0002585088296530898426016145542820892223182377329901016648828545855669576078847785
8 21 24 -0.01198181628037944782001649109648233461206569737442561187934694558729667616844066
8 21 25 -0.02021691138776930653295372103165059463791457458707604484949668667190771287270506
8 21 26 -0.02711527071103315729534492236703841001769969106405353631462946904093375147135069
8 21 27 0.08903096408169399589061377608761138049026654433120579238795463180673727987043927
8 21 28 -0.1016068584175637904486338250941118985208626650812219507260482476256159760502416
8 21 29 0.02410522840318063688325009571938199554296902088918370648403660200706505202998519
8 21 30 -0.009380570388958861806536313722302537123529754535617971867344479391571915881680267
8 21 31 -0.001562273969845159934468989763617312251160013589147606483609079569255905483562245
8 21 32 0.00958975705093944737198881827079997183439175204379017592683623311939636528190592
8 21 33 0.04960521897792648242393878447514107842178743712209058363301552280902711209997346
8 22 22 0.1108054143567102962362049885569550282280476119251381699679520455977520256245355
8 22 23 2.18781742373867949113673149562221873016177806527144987978542410275428828623851e-05
8 22 24 6.02625031108001548867644527648404878185233171425696021342279978895515450257421e-06
8 22 25 -0.0008317870648547808157290363037972416939118290532418629044885134467604277993718478
8 22 26 -0.02744776395598728194874997629884476570250222798923137879831148702852033231295638
8 22 27 -0.1096072476104810407558491427109524577225236967547981215354587620461485690755479
8 22 28 0.1198834171210828469253171324327536848003575039452717054689982783347285613990236
8 22 29 -0.01723273030007679754912606060214368790905904279244204300153831951699692045537017
8 22 30 -0.1210561482712382808936792474329551432132459107078645708523148176978318548281692
8 22 31 -0.0008789769333960301019552559388818923430741262565135922424988450757323459540888362
8 22 32 0.0159173771648976491099923706764413533090553318448079960632594763655738962788658
8 22 33 0.05747216235630968299411239327360001826933403455051287467377160297675426702669046
8 23 23 0.005502436860369456936399210742088608637280424648716535224641098626105515651373848
8 23 24 -0.01143031116119893207693921197908762157623079498747274430461112279414209327538745
8 23 25 0.008879669370391003799323836378764656979827276062372928418390299928419613666333614
8 23 26 -0.007832253446426654899124685553655651376443718727091050542485108684412012557684806
8 23 27 -0.001837487900585231890692895238760676618222059860290904003529246551419384529196933
8 23 28 0.001489230550822322901517470581365559751382131058536073523694564630777903198038087
8 23 29 0.0005628993283222009697321501934603329579688023958752395198233442493648084083962844
8 23 30 -0.001857785837729604158523522406873978893823237772253385324387144555824639358231558
8 23 31 -0.005618749821375369902668512480638084874053175258443488642095232171399833114720086
8 23 32 0.006955669580620233474086905524780083876190583405811165535631517411442876634746085
8 23 33 0.0241395268716402389154241397416526035155122992178389362631366772505700783860646
8 24 24 0.0116157628550585557698996775920289855286245586214725536733827452033390861583867
8 24 25 0.001452963011809242432252526843684860561304479575474879678216380666505340135892792
8 24 26 -0.01207424400893273555439377155267935708363162871236640393924998763046956194748464
8 24 27 0.003499584450232378654257516313734435688221688595309108290480674510530576836548955
8 24 28 -0.003773194074661176426813019496904270942253645726135812006143084421674393071749944
8 24 29 0.000260249122136816436317030957953181918899450862551763876840153526829372949485954
8 24 30 0.004150895142680622229972251661707172436289398170254416016478337217712506343132275
8 24 31 0.0001223639071516463738986464036712797565294553014086073319705577428849855407835272
8 24 32 -0.01294128561613749502537811888307839289090295968808982079089343319955251797118812
8 24 33 0.03093908396442194260124467655751065495900731259758432981992813613829433819133911
8 25 25 0.007955431249849368207188203824742362795193545829702595958227025329975360142492661
8 25 26 -0.01676314871173873455419433629965156168582281800646022661087093135787186658185779
8 25 27 0.03036372517632892668357399645250214647428140062490674822379546630968011474684566
8 25 28 -0.03416812408245696574278397685633128318727379694406317978396839653991835442170768
8 25 29 0.007464648787091705997566001267465979037501576780463747477510871205230339031931212
8 25 30 0.02655851429804802984390607780193802111734121077605304602668938274191931199239082
8 25 31 4.219470128068191617324335016013977470072170071075172791403120266238198787681663e-05
8 25 32 -0.007034762550036655699748348039263428716246226923661856307571255748128345764251091
8 25 33 0.0353809607599447912022667322205917338770985925159777403619814854117797531658977
8 26 26 0.01684450670948885221309101285745323190647330959820950939445019544285667832705542
8 26 27 0.002771910482592116056108986546995015214836874471474954151795587677633354065677471
8 26 28 -0.003413261034338090447065342194001188943943675411936244260259394965728389688848845
8 26 29 0.002033528723421690715913811087938122509064771592040598325312104191686622634598966
8 26 30 -0.0005248365990268946223362839795629720517361233582341072036294830011500381657382365
8 26 31 -0.0002675214324393608639834137582412900576962022379085730616755214677728300128412444
8 26 32 0.0003518796051477598184901652739692946332406833268735090995945445967288599586287953
8 26 33 -0.0411308359396595218330360430754374869670715079973071342618411104940394668649928
8 27 27 0.08561380379432465282125788510514199526068526026561807592881287528044550443367897
8 27 28 -0.09533692919746078846116966338822924882167092147758007013807276102092449591189004
8 27 29 0.01973862065461378863331663961929142414870826441178406449849140147100586506243398
8 27 30 0.08016920425317124407787346253717799591169949033488339635780081400247963943553525
8 27 31 -0.0007619655689369205755676474554296058539254025681968177012372742207923172840183179
8 27 32 -0.009560994307424995539209736107155278647129220415487124238715674204177704017564341
8 27 33 -0.03790994496751631732833690497257579654017224017750764772715853207987239611193883
8 28 28 0.00777694805427465847112939341910182071032256061241245758974039125629207752093731
8 28 29 -0.006350534968721195957793819095151253773766484074329097380016933572563844817453754
8 28 30 -0.006257804215719725660072096525387228390417271194627463380381939465182561597805509
8 28 31 0.001058903030079117183130578568377028135047262283385431138287427813919760058870206
8 28 32 0.001513386794929080319050543529406435665683754504254172265021583726971872231434167
8 28 33 0.002119110390302986806489376915000030775197244269301050378599152132522136817910119
8 29 29 0.007133520683992220639437298571330446698424159427706491404064925738596636479015706
8 29 30 -0.01309659323660632374587094170142285361928922611412020055616408801959145884307579
8 29 31 -0.001626102264747807030624331192508882551330083814823561466585139117412269185337157
8 29 32 0.001325282430394747442142642452542247012817475656754554871268600718738664558285954
8 29 33 0.01050773445198111433114206136645799372890842736189047970248436109169838530720658
8 30 30 0.00606415812289085216823793104376005110744554346777607717845314605787743826297638
8 30 31 6.865234569195085041344594908223534274689163961009311999007498740086803083562686e-05
8 30 32 -0.00180563467698094425129176566266059858524193094778507268311298400496466516223513
8 30 33 -0.003168862583750491450432009314615034469666620570593267256079319438986682860265558
8 31 31 0.0001686614438223023343323564506187460979544023714311901753278515439681825211944436
8 31 32 -0.0008234462486659491482762399760077950286447973005202625136857538018595904623076226
8 31 33 0.003099640996861547241818721730765811366849343849256605216678744794145518181588111
8 32 32 0.0003374584710441997742741397983141820891878687336934729776671398039739861910026709
8 32 33 -0.01025427386191380746959010535131295662009307778202705204304298199078410148130528
8 33 33 2.184075306809267337315353895395090752557600460416686259153783961621119626759947e-23
9 0 0 1.359040028217596310145218004796428640613192787018903088928879951850276682027979
9 0 1 -0.4966203040939263116249952103406232483156816078983523472664781725251678602454256
9 0 2 0.1324226225518108571253556368013943077756194074770491437282181305190976083791746
9 0 3 0.6119776654932044464641237924552447787162846445030457459373259906774596317545364
9 0 4 -0.6542894484251213856712542402714337462375124030829151440029606141867433945882284
9 0 5 -1.507495147740833038755850459016312786970413668460746877793345536023920377572317
9 0 6 -0.5010213306776631434791743202101658356234611037067064756262883269732403415032673
9 0 7 -0.1253513718332943567102029028392963265068980569787025425230997616403478092156619
9 0 8 0.6720450541062611704387480473132584047005067741591041563569873832963109706586318
9 0 9 1.094198502462132122335972376300666554089615036147212776377002422850525502987
9 0 10 0.9239897856169779556146463299726313173617586874105051871487778929288603712866494
9 0 11 0.09370892656626771405476041795138371059003672161432468880214508076778450439097809
9 0 12 0.04228613183292842785022706933380224209352766892239179987140530668261264031860746
9 0 13 0.2022559619628295725740381941021844693434217709442360074316178745046298587893341
9 0 14 -0.1050392455243854388855020172913248099278664664044699118547751450439386743170226
9 0 15 0.2075719939008327326970771640343404246739341556216466391462013358802546252801987
9 0 16 -0.008320886093451099020344520962974073001311947553298110504557216271644054978608842
9 0 17 -0.005702312942545322992408574090547825570267088356569028942768540545942401374923367
9 0 18 -0.121405183117289194011727031986389702573556020595812461647529314938448312159202
9 0 19 -0.04814970006233004119258057611876978230962530532160791683212169891477941879584548
9 0 20 -0.05390326446318830586439020228072656380224711825168777176059828193292656768190047
9 0 21 0.04562056009192693140415729691592556513100407738802564609667349098744707087439919
9 0 22 -0.6628197170425138651173322817562946790932854225071427521576573607232924429642344
9 0 23 -0.5396827592859247496984041408616434428317038268182995149926846666943980005776922
9 0 24 0.3583514438836592786447025105242392523990214747333486963855725482731318618397885
9 0 25 0.1418540386257990594889224508985097752110662229802138769067266867585974146315186
9 0 26 -0.8901373808698447962045747210138322764151372980704941373795883405756358653056255
9 0 27 0.1519965305826510899176627890200557278022902997812787426743251562593045053216675
9 0 28 0.7027002124053457834407480667090083442638894319574214022433249597457759280327407
9 0 29 0.05419224554014971632080466819639409492944617717657108023202636217286484957953084
9 0 30 -0.0369387645670964759960492764936154515920280294011220590176226566791542606942871
9 0 31 -0.499967113494065246948567650248064091156522311060887141068552162109088085652847
9 0 32 -0.8372095393975603885486235850673791450577405191081796644157826180706293472000599
9 0 33 -0.5913491123118920917141841288822314133550816625463723919260274891332156790299378
9 0 34 0.005907312699172937253725717317625962046941651621659762709297369803755850763775957
9 0 35 0.04247851428483045981235658803910529187536927325477965187035724056151687844112567
9 0 36 0.1773851466105092026013925346512154761088008496102655256544444412427400780021079
9 0 37 0.07769016231599010824166173707781704054040962937238798870254528229156543558583864
9 0 38 0.05165558369218916061604044539681164705261829160238547654489923416404063220673487
9 0 39 -0.3893389079540332932553289434778804836059785354964909925526549744725010062142116
9 0 40 0.1550303404982799418130518230734312611976913467508798725738788577563478583862327
9 0 41 0.08841648542374042783743009937881379662844267738416975986048968623178866317112113
9 0 42 0.5237770172669918190065139607796938894019390972413544383229276460441021004535713
9 0 43 -0.06095513262397621938779658588698134842894767585703958293235623361302448758726145
9 0 44 -0.02828542826329109446611761170836955482854447456702442815412639104822855224071978
9 0 45 -0.3125958509813985571766141259493400950530738497658700706330228741179179785288614
9 0 46 0.00152704744619636285414413603874935594443622789477108571349015176257462270205705
9 0 47 0.007360133575929691442378720780970686755635870755060372345613989597973639520798971
9 0 48 -0.03003466598396501792765819718079391148196897428983802562670273991818281786407662
9 0 49 0.08444637564278690180145777736289202220318141519574830014929622713365738507874387
9 1 1 0.6430611871977806591053376504700705702488116785329145848555931003743332237462684
9 1 2 -1.004865661227986491032977588940348278673886441860150470964682043318287858281931
9 1 3 -0.837727839912855531823961266754931245370490981792890766773874628098711121830984
9 1 4 0.2133487500295237398176203579049345430527896830493810403302810639399346502673351
9 1 5 0.5225359208916436517781053764120847449246051059236290173992393126470943029069707
9 1 6 0.3168660570972267912001777252609226807201873402464718937328240724306399029861531
9 1 7 0.2095845921430096609058295508082706987529709678279192972565883222278065898711543
9 1 8 -0.006894837267962355687757004018120843623428520034142688690506605067690780664221741
9 1 9 -0.1051480068399612098886240065561785102739940445719545528681624621148950386594236
9 1 10 -0.3129454910516933560262766413256628326601994469562847167462668747043184687970851
9 1 11 -0.06208638244691238778104545017336743708518190709834094829779850249939377421800358
9 1 12 -0.1071619143549397418475910791112495179932428182153830372434282858921727976192925
9 1 13 -0.0006477934200799383374521767523239678474821990333203698407692282478379078608970028
9 1 14 0.01753438923960859372402723923307899897307047874697758338607411120320362637928708
9 1 15 0.1793132370200285540155199682175284006075859575948390284419838489237192496796112
9 1 16 0.003303206032066025305725494871147197415576797564987557657156587470136796572359687
9 1 17 0.01079061147280238418596492290227444701174849264305362117607375480123414352071795
9 1 18 0.0251315204758979196082030384417077006084675902739269262140172271834245633363106
9 1 19 -0.01065897343062622327185031298922854767669365646551221164346743728910129446116087
9 1 20 0.042549998560735987984615887898835965843838682045346945240998611972362364008556
9 1 21 -0.0798971689124092833727797770809492611619192586009434721993188322142585045734233
9 1 22 -0.08314985553590250790393646363276167747396231036025213988882640974337462115345012
9 1 23 0.1830903615892930167854089704770261653235807237951366483895594674306001857843431
9 1 24 -0.3162391071747834237763427253965250868878839142961940442272522734144168799500196
9 1 25 0.4369706245481499888113915922069871524338554813202270260582514623922278854762684
9 1 26 0.3673616729538594324220117844948712770037520496292271934907749843471655271924793
9 1 27 -0.1678104262024999408353590114813872301830313326410627015194687041456164671069533
9 1 28 -0.1975482694958011218575033547472234222928718440242825795451503652072572087202971
9 1 29 0.02634853274252569124538460598411233715529481630282485704649597103745498336270299
9 1 30 -0.08005874213730416321920241209776826249752893198806829020895861485653406282656993
9 1 31 0.1026898530198957010216021295697623053185982228763601763976049648784860435541197
9 1 32 0.05966846046595927977782385037606024124383382250413688582569979570292088614772218
9 1 33 0.1998076257940058786055156514042061605565267570752502600109012519655375520370024
9 1 34 0.02606282695686524064622762610963635495210479291341494430685809311012801924999965
9 1 35 -0.02068765053042974310435225084600153468914957325583488056170500860951873651304207
9 1 36 -0.02545635218376310184283641884581663032034517659134567870928738860967947091845148
9 1 37 0.07532353426801658889362203943864479661424244716768674405945916411224264879827396
9 1 38 0.02453020294180615339210635742809558259000450672472766094177565668713722008353134
9 1 39 0.04837804819753378730125885975132866167289204890268192681141776315848158954579525
9 1 40 -0.1124632277710704187741024145292635391109066181639165333499068725367358417702517
9 1 41 -0.08478412906328802998341087531199754186238321918488428394667982779855280685588297
9 1 42 -0.1203473972370681637481477020875870766879159840609327588592465537752536908914129
9 1 43 0.1308979013690764884335689714075289723209870271636248758338269333177164895997178
9 1 44 0.05509968488300691721681011825646101762074367162178963324207724942892441408534593
9 1 45 -0.1921901994455006770436350696484566871037782107456055511233996736268564993073575
9 1 46 -0.02791389733294739998494266142548791081427637689108445993011966966935346633244113
9 1 47 0.006087591912876428959490170442950809147638238214210758334163610413336825062087441
9 1 48 -0.005895605562127529176244568631135891483477240077869377968756279451343666400342646
9 1 49 -0.07582471857878651965800996327169243983689720813929228732709428634184438455775906
9 2 2 1.28527715361025406392925428285492154934295133390483017897984047700191816874067
9 2 3 0.7474840344019564498979243713613647425126363220734787499977331163401714271349249
9 2 4 -1.002048242880857182171757339892181204106732082774339617995397694225022581539051
9 2 5 -2.245689261366254493953289416446830451916324592149269380539994977388777279021624
9 2 6 -0.4707381340866393903791071529544200271939056812950947944024294587705998134976954
9 2 7 -0.2719621083253979806040429708504401229730624330674671379694535508191568556479942
9 2 8 0.9423558241531236809349570531366729603797591461385043405225832680216056026021438
9 2 9 1.226306845521299015884105486387569494051634823378729074579785091301932688681867
9 2 10 1.329670867157712893935657929885700316148718994253610442032509550626657827596865
9 2 11 0.1446186191162558241183216592189255893784400841448377350957982524873605184870366
9 2 12 0.07365889340276956914524162838547910899486918754774958868903007381519492824385775
9 2 13 0.0785758907361869956894899461941660011229186750806774424173302133402904042988999
9 2 14 -0.353176511399795636530337122276606062742513062975793873596471228247845946385515
9 2 15 0.128690905848797370649266338780026120460795426231006647073682690108202930134833
9 2 16 -0.01149065598976238884639248789555157145715912911378980196294317008129257370483701
9 2 17 -0.01443948909478523505168716218224555509221378955445338185583352152607723734860988
9 2 18 -0.1100466762443739461503253688271081032641467603463051885981691621001027087178309
9 2 19 -0.02089061238236040199563076966838977415846844765036089478616920700119420411758909
9 2 20 -0.04289215459831251296798310903807059348002246162950121609117169754641635776816474
9 2 21 0.08166667190419438724455957824044942129260265756751762248437231739378766918954617
9 2 22 -0.5325732102707131802219239913164663810834891098140316220279646563166704299384469
9 2 23 -0.5728707140845228070762571195544069403627760867494040611225219337718573804746061
9 2 24 0.6145429759732677296683067222815542810891756873529374750394269165513340028318602
9 2 25 -0.2289312691076661819799706802297943665744730288798942200479993958453215761890461
9 2 26 -1.145901707054987256696903471107062143122617850443268406784039531466986208244621
9 2 27 0.3039700792485484998221928280666117766446901691493775627066960314876060348783824
9 2 28 0.6636633646170572609438338632985389750406055339978897151501922859593754894172379
9 2 29 0.3311811431190134560566309062100546196964085069140783162218753445890468365546997
9 2 30 -0.007303595757934309876765687869238991318145632126781527949183436262784321046854821
9 2 31 -0.4721413868712947593568823424363792870954067643732280945606917350909632366594304
9 2 32 -0.6380228544956753593909084123360506703710686876811826133673238041133772793688474
9 2 33 -0.7885175682835146759514260799271547624671216201388342492965198674614262309772894
9 2 34 -0.008039737317109905891170645190306543223481062202209003180759760393857581467988466
9 2 35 0.04819889016257095708686635182753343484996435883117046658000620947686161555247323
9 2 36 0.1496314582633039302506610414278994834719314669432919923569278345119314006280625
9 2 37 0.05290550341786630854248735680582637902350096620255565387983143668588384292285544
9 2 38 0.07346543221191665346640708347263908407302215955149433719588482201872142845208793
9 2 39 -0.3776573114509171521609027511936541754931187836669148381099902266281159401083722
9 2 40 0.1023234239813936305281144970408184718147760372926792629928087459957616145065982
9 2 41 0.1600689432089449355159696523085866793608186013591021408175559330073468971789704
9 2 42 0.814717070961638152812966342238310296519197607055205440924312525010250526267363
9 2 43 -0.1267531785532608007914881164594411009100658026210559663651574656719543698916095
9 2 44 -0.1622330395829441685333856187855781718462122777527805494162904978396130345383961
9 2 45 -0.1900274278452274087101825146757584195035240945426153211327145634829984074026404
9 2 46 0.0164683666776976222592823369370870840610250767136843927575887625174170950496694
9 2 47 0.01183644554689408518310797913150850114286070412968916100548902918597212470317976
9 2 48 0.0001129746761211940993551730416135986439503959979880884075363157663976952453511872
9 2 49 0.1097022966166939031904124399799141242970572727409538783155636100578989395502299
9 3 3 0.8066572028590151043089048440422470575627586363458314000726148191985267126742757
9 3 4 0.05801029970839342174727122496048744817399890645705046418820976719851099883288848
9 3 5 -1.142728053331133100715146491933344080593285184241745518675810821425812434010072
9 3 6 -0.8865587677146021332153359546433702813573178267586895493283261982067745994850135
9 3 7 -0.09254764065954884772946743606151107615202022722333132359200197166646013152406013
9 3 8 0.6778685678080813561288138270931159736337183085227818891772218221036230827092327
9 3 9 0.575986692864991784915101642089378624544557901159183598167914675540587835704543
9 3 10 0.4075014900018770887213529464504358852226693062987136004900282142351331379493231
9 3 11 0.03201802791760876389961044416457169713789661891234149684544773956669589334882841
9 3 12 -0.1182027913766105595836363846466187476815294467120556127994689616080641646300555
9 3 13 -0.1530999378331290968726010729837375825741095794264579361239431787073589020707549
9 3 14 -0.3343556337488851664662819984033456420198402425400190775215966117186238626625547
9 3 15 0.1315448696709630583363096072056942467821195762602620488439174348507497334684633
9 3 16 -0.003281644594038795552868970231843290618444289062105253042803454979319944517500347
9 3 17 0.0010138175710822739702420856265855670053087020560336898564321081063308859152285
9 3 18 0.03440438984059000165514784984120505769514632446154121500474939664071877453470611
9 3 19 -0.01538420513909927953444646623549886885795577003591874966646943863184991714604294
9 3 20 0.07589893114080457172760069466440053882468630244466963634375787531402887607045514
9 3 21 -0.05253436868607427251690495197240620151276694453819479436996863226284917036928455
9 3 22 -0.1707514309397139617898347785828913246177213477974293303311099549829271325281415
9 3 23 0.3475589586433095327163601335054186300981874233113103548186715987635509655717339
9 3 24 0.1597749802061238504006862897183997023919664600979818467638701656164991077190795
9 3 25 -0.2381988562776341709168298572098433131873283253977763934212569552464040735601482
9 3 26 -0.6440354083467145620121546424540956253843045044730979466229705801148913655682965
9 3 27 -0.1500797422216931617229271539044518811168125909991094202286836327466521039057351
9 3 28 0.4298056706488005730995838172053891890819339361784613043682153651766628596189225
9 3 29 0.4311285050598969362968761072030253685841096012472515108680604516445288482977843
9 3 30 -0.01864896304220855673395281811939003103907118497923898891760301344885318379483441
9 3 31 -0.01323460347531320519548089635293017770112283996481519193511015369210029619339263
9 3 32 -0.1013882356828478245415688583540627372823479684566233434922027997455808047173094
9 3 33 0.2525506985620154066871669863638296961245359608689702878638709200306488042229144
9 3 34 0.02324517207672199762405681801521993748819348781306280959435247736798670864818578
9 3 35 -0.04536090522409265364316875940175941900300975938467419440094837555055274844872175
9 3 36 0.007072912923772154093082799122584996133526505070276185994261749114212321434551463
9 3 37 0.09341550918175508046687275500187172106955552938232642239839168158482185154753826
9 3 38 -0.0291916932778758940410715981419800013663954447653895176684244923351244840400415
9 3 39 -0.3386754471600294579424239924788934658981374661462370816280067572875596866986745
9 3 40 -0.03555809261594392628402865503744355391327503826970669133454718171466461786924964
9 3 41 0.3399118128576453127963142113156911191807174031562051387817628727560882065796962
9 3 42 -0.05324713311773121524299122858003710213575120625073141391319634788927198110788237
9 3 43 -0.02216955766488508199822024592082815138604890929547609726762084549776400062956102
9 3 44 -0.09452828348533074752006270059046028248771170325421476755052440216862481039255794
9 3 45 -0.44263090580511392954292181327314460800234111461768636472273862016854225856312
9 3 46 -0.02017931312204177993306559307531497670957569003140469563172808868466124790525325
9 3 47 0.05987308353090289887166747990063564392771687183666246043105078189779339601940648
9 3 48 -0.01932757710067619102954209055960255585137268083003826979018618978868088939485229
9 3 49 -0.05058873531405846625302577278554308106009482753914270134937554937674745526498853
9 4 4 0.4815327607322429335639519817829363005169426396616498602677656459871336109038772
9 4 5 -0.1464376516213912919625958516088936222001496516200431045385178483502616074404266
9 4 6 0.156870765403411020982829771981224877569917022774990711610100607534293748752604
9 4 7 -0.5676862117878468254004626386855385198226699611961991200753081401317558290306235
9 4 8 -0.2812570123881315891980801103800242112706547658835292195154471600784677290815702
9 4 9 0.2564096621648615884206297705145053188248013501451019988049374048939473926929089
9 4 10 0.1608955296964781599458747506756670600976249311599602719413684414969871213895132
9 4 11 0.1341995956902867149194615679033426500515610774603555637485377119081539231771541
9 4 12 0.2479273907708140038176305666142015893090356043246138228314071051097069406940575
9 4 13 0.06987647393308616509984231765851100722017774707329476834673870930829802978340138
9 4 14 0.1210473191760296185860453402548301949955206516201163256637784260885582054261262
9 4 15 -0.02506216366059951174172825387933269255115778872009458695009655865299518712235579
9 4 16 -0.007367853247588453436137648775287361279581521692699232103039039600904409370661697
9 4 17 -0.02214865986487215308283084480276017795422200786978512881112188194832299690620269
9 4 18 -0.06652327373486560300303301275397159914481066892859590022995202933040727041940543
9 4 19 0.01150132966202585731049913486458236501031900228276293393628356075412181811531402
9 4 20 -0.09019755977649310033517004463251451640057253233527401812788120310714594142028505
9 4 21 0.09073539665470471437807666355019357566016579674121633777812749143049987222911958
9 4 22 -0.1396888634066810851838653877255087574125818680324693462077723403367805043223721
9 4 23 -0.06820560932481815714925435174024116472258044586924127713738636013589076379745734
9 4 24 0.04002457144688015163070315984406958267696279847206904585963773129371134120295084
9 4 25 -0.1658641308008014487501530314006501028971536738760777548663790758259381223612397
9 4 26 -0.002551074899811512580755815007915633660122900556497065873118770541876051458240069
9 4 27 0.1695797947845113513399852967658889351820407147883158097344507318646229927513566
9 4 28 0.07566905520025010341681457221243977827594802443379079061818783341740610886259478
9 4 29 -0.1567134539077133478551950079800372455012869339695566823847364674442732493641995
9 4 30 0.0948474758239871448934871720262938560439057699966838898021537697378172965792452
9 4 31 -0.2101237491862815365728529146848654969375614117517348115769167413368627425356751
9 4 32 -0.1563519356894801450474218513598318714900526891307109206480661705481643505997038
9 4 33 -0.2788583205798627146157574461088398078109476267196683098694911403513739035425294
9 4 34 -0.03114033008902640440072636144149670828421126604570010306081221342554439833691829
9 4 35 0.03616623090232979586974269349306715026313438118689383636192913788159831346868831
9 4 36 0.06171876811175513894351202373502010515646671261551288066613792408236680030780787
9 4 37 -0.05264904880553931589889285398915954400698450459885397246560731906116024172084017
9 4 38 -0.04534630442815836534199720947473073698363459228021653432820407077041269166173373
9 4 39 -0.2166946851075503321054462594310985770761107525862166360330010503868808071933066
9 4 40 0.1143093443517714767857263315040515753031820016309911407868591287311244459406736
9 4 41 0.1514287184419993143390386171213115474566143297813024556481328289355245024255487
9 4 42 0.2154830441304916703991294536372615375416613088577693152549965408008461092805694
9 4 43 -0.1790433724805587174537165644624331883612769766785021235449090599593587461013933
9 4 44 -0.0320593504486019518248244956253361669539180609127146845594650653797827480375285
9 4 45 0.1184581053885210054507246215732308229638930147700979891088611877133396573578991
9 4 46 0.03520079994608623544679471410379306930717357718061944915037112537869392114695372
9 4 47 -0.01146723124147464178315675475413163076389715361612893094011399658772781255231846
9 4 48 -0.003285538745230668737568421092994814551564132457018554677921915606747025798304141
9 4 49 0.1003071045832952411415544913057318526448815844098230165816132722789574322552565
9 5 5 0.3117237210984949433522216199436599484828425865841547698490111946727995652623956
9 5 6 -0.2191810920809666373761820986412936837580030102260991720125303946256005450986504
9 5 7 0.01448155949285316710559476278860686236381275496931709822921729325877896797034679
9 5 8 -0.5304650090203712861719357163311565163690911173982823276648872065237687269301419
9 5 9 -0.2555029269022803985785504824618502861988685931318222755737204439517448519211063
9 5 10 -0.08376606101911245256972289639351577424546474648037149693279916140542113113392427
9 5 11 -0.008155392378948917341454520431614160190114336936748611295899719200368959490610875
9 5 12 0.1344293300576292107367248766103578996572665801575547546974758473071884099473167
9 5 13 0.2665945616700256450126337335250342460323942802100639857021037367245261164736033
9 5 14 0.3436717952541845051534599492229640102524550953177153607539570528315145000014236
9 5 15 0.06417728337449024524464977728775761625827949741885956760516444004237588359605134
9 5 16 0.001076670829019116071462187948955421601540222509195543252199602331115381173624911
9 5 17 -0.00360448839479839879814747724924478943711857703929918992110559192453440474866327
9 5 18 -0.0630086037661857295514005789924869284123731348526881857393298094271990603376626
9 5 19 -0.01824801897740517777583129482772552337062301869525742446347018392760881248720651
9 5 20 -0.07511069541117065323599405866249946146007924861209331649896766232367577920120221
9 5 21 0.01745563914080142031039902581675591744750092183525040899182939626885491658408689
9 5 22 -0.1170293346256110413519359415109415143805920543355153783587141497448327586975855
9 5 23 -0.01147706078693435555328961754362716550431827087793450375958745219470972142129889
9 5 24 -0.3243868291740442576748417880200488455642738876457050078692013554349799229360981
9 5 25 0.1425249063999377495560638068556889303844202050737195618679237572842718908378861
9 5 26 0.2149327397552409208018836983992764286851902339105712764656946693969617870054588
9 5 27 0.07747103280363071699985320901098930625617179081548698201101113317148734091518913
9 5 28 0.1729716172208237405258545833202260905102459058675991076219657781198460699749985
9 5 29 -0.2276529256906616236073065890473547274645860404764988422852173246333281378421433
9 5 30 0.01409675393982945272316822531295452350386894448154237244789062435673722504405671
9 5 31 -0.1144903894265332281897461088052851105081869616946565409176907385814543755632414
9 5 32 -0.3129832518869694173457358880106823055786672746097308281831454973584087243378837
9 5 33 -0.2559621873193472045850956782039845425146440340310435851155387865025806451788214
9 5 34 -0.01318603190125602655104312510948061993083342829136098221452494383088557040132471
9 5 35 0.03884928577392403581897400291431602059005456823616863614871166114420839446581472
9 5 36 0.04396732860187202934657505348702628492870685268170948659543886586297180729846203
9 5 37 -0.06187405484517181739911228587932289213923311717585787989267709288655501346041832
9 5 38 0.01976669436635764451996384350603251067699951784734031227808470091049455630565408
9 5 39 0.2368111515943637109496045367487572031817653532481253278137995567969068311340415
9 5 40 0.008963007701694432018387803674688957645897610754021825489056104623700148026072529
9 5 41 -0.1606349700281810973960179844391086276077526737294689269534134209317296107929095
9 5 42 0.0934015113816754264061866246180678555685811218094742654309886864657553085233026
9 5 43 0.004211178535892243476850547941526396593783585953259702376634652696459258378964434
9 5 44 0.03875376088656432199174060038337580467753683937362968737650834999712784141023402
9 5 45 0.0926286286583929015165795715419160232277570855632079898824991900242377357604087
9 5 46 0.01172940552645631663865150021407332489896460615844814366101977976718460133448513
9 5 47 -0.03808284585985083006747309496116171112405667821484544999473310474536812638122051
9 5 48 0.01912159837704929057453569791953739870037594514548685099012168509085794578009592
9 5 49 0.07588234363893689049123837093199750829563093715267124004011016034569680062001659
9 6 6 0.7058664633469881308296633637159140983614402506099939592205244733084926515054534
9 6 7 0.0002034297583270366764814387614496919629552543734031548099888024836480169068599499
9 6 8 -0.0154064962891785076869391725728042735298877291245974797452084449893250634201296
9 6 9 0.004690714491879876514276090857465479621702220987854386343586623504131107482466146
9 6 10 -0.5620451182079145546905581633629737733549062258603904180638093291955584334465621
9 6 11 0.00195786716885947929218863607282580996527492724326243101434304946786368132854033
9 6 12 -0.00499356408616997406021534405735040554394967902825655611537895447426115953029123
9 6 13 0.02093368774996637195100775308492477601645001226115372607960617988714078467986068
9 6 14 0.1156216293411984169003968521724603026134923431228050851962133465644300497067292
9 6 15 0.2776779856838081769158141032612188066343471639880939143727172205462738608453885
9 6 16 -0.0004347761096093752904517960151486918073474993559985039159349672244672385738928063
9 6 17 0.001166548653515697573034401689188771139137770663124659867240359804930057878007625
9 6 18 -0.001987309994841378180336141534809701774092409331234720224209015858091659294171648
9 6 19 -0.007316600388322720171342507926782675563741163978086699160899548381059443661856902
9 6 20 0.001346551616777436568384044814179445796849982404641461456892361956030588170491448
9 6 21 -0.02149844354409964065150357375560281815791881505307330784771455942131323122272
9 6 22 -0.1323653369109492204119508000492645269384287346078274048797928409523642369201589
9 6 23 0.2533260911395505959696835165886859115150631650056589991942451005672980627019658
9 6 24 -0.1616898210235590843505465938150648207463448835741379343200477544488326462932375
9 6 25 -0.05211678370693916964404168875474492735660871027984127841931553570871010579547623
9 6 26 -0.09574004879284419736872332452489214527163920870243999560152352826116320351128331
9 6 27 -0.06349785772206010425117001778543281881016795762951913799430930981182885299386137
9 6 28 0.1658107386035852660361989787712705532039569770752712519085640730437437881274703
9 6 29 -0.09862735446208693021959580757524380269664189864345416575441601113702031417517808
9 6 30 0.02027836256307147883639936903238954553900106358079250938025549317943342993993381
9 6 31 0.03399172101742283443124838283973778416220951325622223257761559294690806212393709
9 6 32 -0.1165304727730116993749085803237932603577375645961517592098872772034526199089795
9 6 33 0.1162218643277167327697405575027359447330344902866147087753468878093648620392217
9 6 34 -0.0001641479739512156961645035053413782763008434913696351249431135603867109571424819
9 6 35 -0.01112539971043364406817312221495734178922433354002605846694716867921716550836968
9 6 36 0.008307807491927748934582488199479845825098435697294386595178269045932434006281763
9 6 37 -0.05553156156268850888094733450333044355998007095290585003949075720806954150554359
9 6 38 -0.02120156905848529485585885681510980215733841621193596548226478808670521126657059
9 6 39 -0.1523711830216245590409141089340008228699362372208008179176785834266730174559127
9 6 40 0.1466303974121612384635776126685297492191766579390021602417076224976308895513675
9 6 41 0.04556611180556398276723816595379081888770246178241499611272258393354090158835511
9 6 42 -0.05855220659891814436411632649796321247252456910737025166952209470642788711031988
9 6 43 -0.01953018747966780349951523746212568694727253842938023473070343911881799760600347
9 6 44 -0.05156064305452556955324064369850380283160548164176872441413461406393938691157462
9 6 45 -0.1061238208344232077053337270487641402307839585445007635777652842799660392676756
9 6 46 0.0004186065357357899438663577797797921778808746881559324795483583008785844382984518
9 6 47 0.0117917913051629661797680539081873248306194460805056598579762223168028422130876
9 6 48 0.007042372431535872206223501826288210763600764438492829273099206599400822030215451
9 6 49 0.03926548510023260782501382296324849889594237758871477232872796964669471338537509
9 7 7 0.0398093926083364955828426533357978966828976019785483230670122485186671144166696
9 7 8 -0.1662751624184277267892370892690483935854708036991943922180978120051565948218083
9 7 9 0.3527318551241153487432057873421763772323917171419706366117867224150981818184922
9 7 10 0.160908552619027789556364870038075214712018791946561883001522461949773631575076
9 7 11 -0.03402924082955799616225143470823225568147336778243131609426179479776595568127884
9 7 12 0.05805164579340241328413897134816134849575083594640570979533310613537402907263572
9 7 13 -0.06647844823831642639514729460831655154662660234701018585972798070538876312854195
9 7 14 -0.01557130002179562502212936213364789585515717814117764112825932533051133254273776
9 7 15 -0.1796398705151953806132070468957332317973736544044312677496912883454193709883989
9 7 16 0.00556638567564516592595643696145170914141209504155093372043917439755220792779066
9 7 17 0.004517664506673250235022941025132592718986082421400654484383390368587657171496128
9 7 18 -0.03679926764627296291910132763169041639666824026546655556782714406483321049654962
9 7 19 0.05606150320059803532831606045923729540674853078010015682893977873121092004567458
9 7 20 -0.06058418935309085572507328320133714606747964056110277110372140781111971143146534
9 7 21 0.1207903792607765307850044815018723201044486390332909528596223425582957909296891
9 7 22 -0.0731752002087697256354381802569171571253228384227836780591233274440090066234589
9 7 23 -0.1762427853625065828324144419138407162826926620456088628478765247086714562944447
9 7 24 0.04103314507219787560936703770512814930686911386494505512975795260818189952845222
9 7 25 -0.003775862325627115447319363007082588324431091144830553704232389651891335298046648
9 7 26 -0.07414030558648224557412906052902991713437828581922810340315087318399630759431189
9 7 27 -0.1688649317455987915095175643810742742585427926821518627182388168003655795172304
9 7 28 0.07389247902272395714642287075400388691656711306934700691081583965256401183774664
9 7 29 -0.1325631168245430522589993407853373241644480118228964708885557752459068536468886
9 7 30 0.1903062983728557009969059380778670170185832969953753044072302216905729532239626
9 7 31 0.02008860409345100331377013588645560029864143574881804011603014975236936898367289
9 7 32 -0.09416778525389264342029802251638066624265178066529437954443759884425914579528625
9 7 33 -0.06344965429483009774360717993013081540031462021714292699405313551542088003280888
9 7 34 -0.04439308379656445383613469670822064334983046294830878191964359580255609497705235
9 7 35 0.02892103138459998578711771249272822611499109027999587202410751684277249002899801
9 7 36 0.003038094746711928376474201980126082799028114491769084371733198886285759539216841
9 7 37 -0.1143484722420651704586291164191314518025205856314438287723363041789518932102953
9 7 38 -0.08172292902448980958834100601047503339722054053654862310163084106935772869180287
9 7 39 0.06693971736706492467184687283647184543272702754247186315622054661210531558763361
9 7 40 0.1644587947860368004054425118605254207500929337882294028952415028045216387959802
9 7 41 -0.005670710858555000766631923206817594699521793599415387294305121154899233333433628
9 7 42 -0.08490057588835165681965135855400739427224117965774062941566170545111931759149496
9 7 43 -0.1267425745361067615778621011484850095879900254399643447888695238627962546157072
9 7 44 -0.00525231015872774468036165877391757936644578440935072743653353518172367880049407
9 7 45 0.2625713303773108543565665633737870747026227234078696021409164284638590159317981
9 7 46 0.03687569869030336007310262713417998497947132701686204393942508886931809017792738
9 7 47 -0.03860305453248715470896511374079290112066237761559993743443631571765846831980317
9 7 48 0.04308320186291267233258549389702455182001736020724554235429089100337110396025453
9 7 49 0.09843116848292499093622266286763668257396971855718923734045839421096438920986326
9 8 8 0.2996313400063173818151300767895494489999654312328195669052778144959085196693643
9 8 9 -0.6092263413195469415938033016634079195733951592804628670658992079202060767131658
9 8 10 -0.02610326653010094047050216907155945027720635900390574230646307709397271841441704
9 8 11 -0.005661910912654622952219617731639849951663513254032596194885511128417910544510272
9 8 12 -0.07756245749554974652463835655254799352817952406002611868714477277001760203922416
9 8 13 0.0850389366300017196619875700681681655178364771794851514400650978388118309958852
9 8 14 -0.2304010592254275282896566021530399313044301423818168023206268366619751944836582
9 8 15 0.1452452334631954321454616381447792315709468846679776226523711999874126829939774
9 8 16 0.001234815645461254889476801871980875686401639879497622443566333563282232309704127
9 8 17 0.00200928901092228731697852377294079883674155645256198456486177915359688772435557
9 8 18 0.01392886181179393392205932826173922182609432583330908268038332143704741929066354
9 8 19 -0.0261732273843553897722790111485972472585441530629534228857862430861085052167126
9 8 20 0.04093533611277409285003652615213040176586429377026989596054527640756285628059064
9 8 21 -0.02505411683611159845438488167570164740534740813566797951296792600319853691211383
9 8 22 0.05795685637876837569392828668666945871180401583644165454638129982986182590028757
9 8 23 0.1417834893301833878272838791216113232438063875510371402278739028882750291574745
9 8 24 -0.08130164070647732128140369794126231939842678646230898748663911755324666446257724
9 8 25 -0.0360471719029444189892366243346145457161031987147461747437842368311577276205201
9 8 26 0.07932466730859914343200103721186145280162897990749120368470955868582923383666772
9 8 27 -0.3240116840010818133159983938695663833733643795177064521683166965607179932540294
9 8 28 0.2160754005131045640765745453678779407715589144648153320471079208128554478350799
9 8 29 -0.1285122557606863919689451846328596145048958636060342089147598817931645364886241
9 8 30 0.1077987047363893240753651220442505107534179489606453290900294164730711203060536
9 8 31 -0.009317198062539376808795019900600936284570462055387528534427697970861215543461857
9 8 32 -0.0546531260683829399343118463437148904524825854205087560983817727427930626908832
9 8 33 0.08325937597915860773527602891044767096549547337333406742600516681288106175340283
9 8 34 -0.003176417706745557694895386532593736651595576916694704575145929244555926461353599
9 8 35 -0.02433987687000037760661487123751433596593290512431819971109898941504684869292911
9 8 36 0.0009514443072959432496182461080601184359121405675488557844910901282850244227476602
9 8 37 0.07440414425550621005640505973175460941171331675764072293298781221624376396500634
9 8 38 -0.03183088487235310100743422515721856014769000642322624457744868659485061857007652
9 8 39 0.02359909912842376692279056275949036788981155617310058509805759963218524737078568
9 8 40 -0.1030422676219045190759256219806001650954673006900344143036976742040078836667385
9 8 41 0.4069565021683696125646090944918372006011396527498138721509986460596542280668502
9 8 42 -0.3667400276571020665603288643022354820640622064199314903277468241364123358632202
9 8 43 -0.1155182507176048824049165281430502981857247594204212105860784973739669510426455
9 8 44 0.02121214967529511143603308912318082744683943216958106554410661245624175481533767
9 8 45 0.1741529509623382057124525805719774764662220268196706885066634151543395816226656
9 8 46 0.002490682996071692013833144501243137283738340346010249148581228080068299099272864
9 8 47 0.02763048499962778180048633426950263291617608743360702143565541581272553764128288
9 8 48 -0.01695023799721344431077144436005946402863751175364176964306407146512648287731838
9 8 49 -0.06787570022346405650326248337729220285129421854144358854478990557395465959633559
9 9 9 0.2832790474068305314587004592942014849082362024984328885621010619878688220581316
9 9 10 -0.08675123464074567395109339118294475101694772329482765388520513410946770785864292
9 9 11 0.007629237719362292887499080517771095924422621525858322744012387888345165155157135
9 9 12 -0.03602848870123925784449047991330768398967495423621839689512819346735548236260455
9 9 13 -0.1195658303865821177213704915430579707588105799358854855463146334725283500750164
9 9 14 0.09085954133774682715361885063562742189800425673919897025343336721901085264484135
9 9 15 -0.05763429754762006591122756108480919478129714855269990609186710613240433592086908
9 9 16 -0.001657271820901998576873575690860053265035550095666283101068044680051262459396838
9 9 17 0.007209133513308107108434707061373135540243677361472907613195500292526459774782864
9 9 18 0.007929880454107053307482830020847879726241140623331434504352382819526439366400308
9 9 19 0.03506754417147795331170511964116300461146107197288625338625541005895073949216146
9 9 20 -0.005795675119171423301758852592990854778680261607266339118092636250016047835870538
9 9 21 0.02973442504735144125062383273828209680106776537326506762902156402468546066061603
9 9 22 -0.02447429706614497300421441465134202363130712909317343982569614435797381552709134
9 9 23 -0.2073543167286408499056673299135629186745933144003696897553369410842338506846727
9 9 24 0.05581067822763247899564436561468043192593861621294567347737403827053787368246948
9 9 25 -0.07635310264415689009020841269013895383980578166733310214018364858593967556793757
9 9 26 0.129685071360864778344795077359746852136792640496097896238011572849602871634739
9 9 27 -0.09710820930715155333987969500491244282103987225423778023004555281351765428651355
9 9 28 -0.1189374511445465169995615046295215013784228706124815801756329211800304242889377
9 9 29 0.01472867139453065101084076269230698334427692625282856238772679969977401675429129
9 9 30 0.05432967921728260723815503129514880423322940913527194863223516077390299294943691
9 9 31 0.1601688400145138154292942018139040275007370950399017714352697067361848946338698
9 9 32 0.05626194600140136606199614250084551235104745740621651514433697198543455621934036
9 9 33 -0.004129989051465948517728104721561308942677963700278348557178064387214135255090112
9 9 34 -0.009449076300742556728403881629737780302639759254537719869842584015879359809797349
9 9 35 -0.01130050388664614277658659151385028252984910028238169551003767967435519269909801
9 9 36 -0.02433314348671448233397848678939767644604353383896188526279590705155175256760737
9 9 37 -0.1102342636157005625714103122108947647013855335744499898536098793303689022063499
9 9 38 -0.008800195677385226367117501298817166812734351132075163058013467032905985848521067
9 9 39 0.1561766514057560451835882500284079008211142725659420542037250843481499022638145
9 9 40 0.08439666315904410890566396842687105252765136439148826791085151840119005755909299
9 9 41 0.06225718925138206350629065440389716323852766570606430960329597744198902640648305
9 9 42 -0.2100165930892050916624561971852007291636690726443561082645626399659484391750846
9 9 43 -0.05625288707026045860346738830649789450240483291752164744475798668828155275496508
9 9 44 -0.0136291293372693307729623262981082576050093338920008818134170572846262443671252
9 9 45 0.1834695860459876418488803133488248057402194673934297880730340176050742779073189
9 9 46 0.01099647214018049217913838585282861079182024791527255933765783882834792543363822
9 9 47 -0.004707327739041264966035895792738166001225128573241034191547879084661379325693417
9 9 48 0.01709855631868972551141782473240851829583992410978992133524828943253222673085298
9 9 49 0.05001575252550113693503928327528465512141164709255826546962342138979256858778673
9 10 10 0.3557672057357972127709626734665591783502649141144341070873418306818670932090343
9 10 11 0.002327471971323173078341368234680269722929166164259238653167601636922640104915288
9 10 12 0.008401594085409587201799727040195223801316092453731467213281252121164136679381141
9 10 13 -0.01538457800769741159239781404605062961023405626790631760440719995664892635276079
9 10 14 -0.1291735099801112432419219232812343929615709010885823767090494455493496169901932
9 10 15 -0.2776430367327255041665867699015952963206007072565223548514834507662109121031641
9 10 16 -0.0004996983877464059278064553391276531254914815093331745579647394615746406791255334
9 10 17 -0.003832774490998594913887290206706442309649848404691531653605531033789085656525394
9 10 18 0.00917485935738360848011508068891886025480908113609982964954641210338074508871533
9 10 19 -0.006000042882245508313042304516011537295647596615054245879332662207910209709795494
9 10 20 0.02252235042973489380849920698721571219369352797989461263019738394641754372939907
9 10 21 0.03164844046982067732328288088528396791546275122159614641085741486004145312808214
9 10 22 0.08232540756135636878638577508958068964965575172602747516553116653669135958309313
9 10 23 0.08720171647049665813397128788352978889747931377795665540068382390253940239078804
9 10 24 0.07841824525134701314159348854602262812541876033719304061040510855635414294741829
9 10 25 -0.1113427692804684872650203876080067235707579516455461188518823443152825052328982
9 10 26 -0.413769992252528631745039362092559428802978741340118577145933103960829626908621
9 10 27 -0.2176305087817152113954525023265602173559406151981690260927738016885504884380971
9 10 28 0.1924382082549540725267395153731133094370797939410297386763559171587189148657499
9 10 29 -0.2675638033041669720727230560454082702180567487572516748268837028507657078712098
9 10 30 0.06712335967577654125214817753386659186684791558565010441401310316902593112284694
9 10 31 0.06907698617393067206334657917061826624713181117674782979582758418309298617818575
9 10 32 0.006857559472538820936990532880711093469796289518075693425933110585644067696966863
9 10 33 0.1077704946831161166023826159698826099529318826748591255391582411153948839996749
9 10 34 -0.0009247861784797665223288890414588558785989241669137862047130830275619229799051021
9 10 35 -0.02203382417226395215402748066547860263278535503161158411115686259119233237733454
9 10 36 -0.01010196455756017338208236238540496805934542544710783587981005509204574940921172
9 10 37 -0.02958198863364559512758907713632863216501088912471037945157820547283977497399395
9 10 38 -0.009188188892255565117041964537015568877891434137344907856921069395452480205233634
9 10 39 -0.1296353584964359429341319204381046459200489131695002220079421704569330163626243
9 10 40 0.09984912150956868505352863491235253553718812198390362496759909900147411386708358
9 10 41 0.1944062940606519579322775144128593221958238934249750638488806635736519825657681
9 10 42 0.1046466422139615290174554173256832301551803144448289453740880059978233775633772
9 10 43 -0.05812934601946450554182106354331334101973141159020282105338351413663572603334149
9 10 44 -0.1517105224790711277470760821441702799458444801147903189078815969523735643977975
9 10 45 -0.05338460463854647603007763549971207233659292485345324294593595655687695392952075
9 10 46 0.0002365085117254338314040272830081615930631080429042676433629638556769891970077423
9 10 47 0.03184574267907375384374956654851541562265506260269850897087491840138831639754571
9 10 48 0.01433224605003218582514973682769412783273272173660745941472153152842282908907316
9 10 49 0.01465253128037393000295533319134791587383761403121432606860851172098438814330515
9 11 11 0.01573499989812013369885672916259133294799239354868026366384949138176496225741314
9 11 12 -0.04789745243168246219899544758331553506784027932191855644780170508295370656796624
9 11 13 0.04108085680621305504463982218534118664901177513061370965084625330741434949326832
9 11 14 0.07066701883706250041904423962378073092540042013459957512550639266604217522562792
9 11 15 -0.1107807145542210456668971805094893511057082369844099996088179745223559505121887
9 11 16 -0.003461363893479275494879450250335332205966372847249565975377170931459229449870275
9 11 17 0.005199217001651514230368888167179848429993380343805968380814576077551046920325528
9 11 18 0.006985304308644839784013282215860764281688555240994302966838879890566144968733429
9 11 19 -0.02397407934014084378834835204593476774693184866803008376327990781471792847856528
9 11 20 0.03123364389771354371682556967123856450203701309885705184125883725753250458057958
9 11 21 -0.0158105018746710791607124681096948188521779960541166932477561623947752046061831
9 11 22 0.01761507303074229888650137375978254949085789428940723922429063802175627936939851
9 11 23 0.006456015050752220992500521445939423442190501773270374280241885931967590640042834
9 11 24 0.07755057145166445817917390283870568732032706464724945785474459227171450499061679
9 11 25 -0.3130736556437441489605107211560927858013714184121699093414531861118362703585854
9 11 26 0.03405143370209388455530080667500860914748746649479005356704260399169423173223527
9 11 27 -0.1323849655536726386325221595872470137571791732446301182339839967844637713977302
9 11 28 0.2096855934919166541640192163192734363062949468481449482199498191098486648149935
9 11 29 -0.3096394662051626983474170511803792540707880379648844024173590939583607456268449
9 11 30 0.01294726894498543164571056221150528112927279372095688586470010974680814550112125
9 11 31 0.1412545037600215307427168099453684336436619759932634973353609684230776247798928
9 11 32 -0.2057317432541151613923964159911223302393944601943731941334356025807815932867528
9 11 33 0.1039687824041889271397610854671601578893224010891624357347818294121272515646877
9 11 34 0.009943187007743631064252058670746862243308975162523130021955992470214025266747979
9 11 35 -0.03613376070497849064107033091045095418419078466185976374854153970187383822947208
9 11 36 0.00897072106536010970530991924943247859772403234770317990400983709328601143158249
9 11 37 -0.08951168726002784647291382304191913236937528702395504053925071769888828202919026
9 11 38 0.03500860536366884449322368322370898264326274844211126631151595533717936304400876
9 11 39 0.1200828494889578816077843139564253123799507805265383738293249811143938791209619
9 11 40 -0.02426916943974980290075200201251419590190654427906765459934414800905319418001828
9 11 41 0.3111049788795821762773385227619480765343324755559290634561475352489326798818707
9 11 42 -0.3604153350643644478467707134329447490755395068245965006210488501437665285995934
9 11 43 -0.06714097491165362870421635749134166992926822937118282856399240783776096336644294
9 11 44 -0.02938552775660670387500974011370609747087384640911068417087232101485548308755434
9 11 45 0.1948037349802620218809847060428257447456026152241583434450851618215692154454048
9 11 46 -0.003578224991521896229272113951450173338069053384386757429266183210670732141224747
9 11 47 0.02475190943645888504443855346632843221510471420048028094115840626135444225165653
9 11 48 -0.002959055711069784851768061078481584122489261823081675053149750123119218872523011
9 11 49 0.003024761283888521674567849224932306960337032687107861566312721324141418982757628
9 12 12 0.104333958275028608437869722863758768230382516593717345531275640196108528992387
9 12 13 -0.1000637902058895779790401114767197544048757143767638640986191539444657683578707
9 12 14 -0.1332128086944560445453153895874972538026267955104193964840487657471321925307121
9 12 15 0.07249893945812503969933786673065928493311234233617021902039668056012033092265688
9 12 16 -1.992789796986874556839036730544027501423167770568235289939111408218699353652228e-05
9 12 17 -0.03003492891549111052130377608973647225951066525676452466454506181008383731382199
9 12 18 0.04360145592364065389135214575410969432714871659375610041157386996459867949243211
9 12 19 -0.02195346917515730495632518057265841389232778819876020408683769076787779259280301
9 12 20 0.06036248359051317241673640593722565220652329365845470935792931249590197888325668
9 12 21 -0.04264446518587214466429399786406744201927727860662651614778102135193758271301905
9 12 22 -0.004174808711898974617800124728564709782268281112214592970385544797827856267979639
9 12 23 0.2017745516170317516746591093767786164357952986956570230368168403704735688243935
9 12 24 -0.02817165497890091422912345470920235816229203078382523016553335252916730538936014
9 12 25 -0.1848039015215743271844348206873632591020093186690385867909467524363916246956657
9 12 26 -0.08181786957226180639656399436626601303428140896338919034341864428668772514018934
9 12 27 0.05501161351360045662818085428506348139316357135231837707660981854163079311234112
9 12 28 0.08663875811815085780202178022170755590406118365885808210334610631502135995554842
9 12 29 0.02063596529478988858672923055180533287688063484782438833341900359794627570375198
9 12 30 -0.1758942787191685743885630048361340298713239736318260654107812228845170936289995
9 12 31 -0.02540350973157537487554396466915973310591866392605954956040380475671415999178552
9 12 32 0.2333172213116740327605078395011086559936122054469668677490747147632473867438186
9 12 33 0.09170613712692080413686262079834922786145959242116799156123667679348203632558486
9 12 34 0.05306501841987268333644304644920116990810287737787378875400079253899941685949195
9 12 35 -0.03942864124224575989998187472117546681696517185228036855821674231216895255414085
9 12 36 -0.02227870278232432499189940634438939703373160392896143104288097625779165800614229
9 12 37 0.08486107298193543517801612452552457444772565661800585568751072330256346583941214
9 12 38 0.01306710625021199907082029060597857441558496582708719967028753147242698671462848
9 12 39 -0.0564512814885552972721581821215950725194675515968232685287231370753196578495179
9 12 40 -0.01561435387839602015833917619458340387859142728552790208667975818961956549332698
9 12 41 0.07354395487158128183710409078009459773315146505608364926307135360074809050111938
9 12 42 0.03043106282990080012188039998727810548718361468731480162231596483663006479746721
9 12 43 0.1515048086612081596525195203665012297340425481271302064672675368366766142395109
9 12 44 -0.1185412864959171575528298629295710709983246397333969111597258749177552158776853
9 12 45 -0.1008148941737810936506267535880693494306812901586283456477807948559174970056846
9 12 46 -0.05161201334657049618433293117368275774639269591262355974927575780062199670626288
9 12 47 0.07165926699818142557127480383012281140622298003402414313664106413455841244279478
9 12 48 -0.02961475376703729670903887130027251712597189294422346790279177857984199660917898
9 12 49 -0.0793655262032815298613493674647844869237321708837517092680852018462167992096414
9 13 13 0.04684805365791628740512180041590279208476615307503061673195729791895342390102754
9 13 14 -0.1986744415148774821695009767771946919715933868909493086448295668347397568556342
9 13 15 0.02668210269984282392033161995510101286179893207157647864886110923954670279358399
9 13 16 -4.086017557893616885845080671093039733898036747103882259397818867852612498364609e-07
9 13 17 0.001680735368988453360555876959865619739573551937752224591624820955734006751554376
9 13 18 -0.01968237356326781676369197410335757231079195664368060572755104135283035408721925
9 13 19 -0.008218088387594536860435881032334279561059649786350099041860280163862297602417873
9 13 20 0.02229905700148127102053142341275324116115071146617719374679502894630441110312265
9 13 21 0.04719057727858551240608674310332482077549631692055663160981715433465989712363006
9 13 22 -0.04647985283637675717312361582385807346594490607101788423467858282994509559396943
9 13 23 0.0824024341183877888255268909517916425814819256762322447038375157259260541981426
9 13 24 -0.04513269412573133163994292995853472536577955368578091641405682160547540505555761
9 13 25 -0.01669008704882845049008062752287228417690024065663240110353932594269145610336569
9 13 26 -0.01099487110943685007165618057682384209432736163502953034370936071806539305016634
9 13 27 -0.07741651687346747723081221223472518572894354190268079388735185632714179572724611
9 13 28 0.03606658480596629876914949974358001379409839805999562133756417468188579259114736
9 13 29 0.02536560394516470320845496329394217703432462239237524355521121532070505379568858
9 13 30 0.02993670530264734510824849949611999963996899546062367896839293224704988948604593
9 13 31 0.05612495255148301080091977341737526001262988655503419526354518374682961847127472
9 13 32 -0.140455348559472595882168252017856994964200430381390419751080775605325155014607
9 13 33 0.1985871704808082311943429894061155549559850457156172715995513653005420307102164
9 13 34 -0.00617297822067594931571473799228974162600069192396934809667841564881517990066218
9 13 35 0.007317866809512110454501796241251952814412764197973449183235760211550951347408274
9 13 36 0.01614792303558994406898609272145966026509460026097597676034830414057696376321096
9 13 37 -0.0820633183653272324382409941039655496726253525996045133011642803370317847794262
9 13 38 -0.08701204149224813603431493640592325252147014256433177030658420999803211266985567
9 13 39 -0.08198061403159899672946443881813722258671474456560450255665787440380594649550851
9 13 40 0.06869658438251800155835340885332158390723986475422689426479027971956732391696205
9 13 41 0.07653841418769859573392542030661483755684434487741680614289796335532995567268221
9 13 42 -0.07665190953787429913654589808775655400453574816646024043363806200352749291204458
9 13 43 -0.03308385744059638971748629909050483536164108880526341078213249191759442342020283
9 13 44 -0.03009232540543858811319016279141224258283452960192200178808870320515277152344371
9 13 45 -0.05162034749419337283836064573891568091405612169411964133260555511615326742935888
9 13 46 0.006592706724463136293499799012145910187346641629517480429032650540819992690111893
9 13 47 -0.01277273345840343447459007607626546490203051896505710913880470273263193717450613
9 13 48 0.02126134065914470459789972601303756970779106446561507902272748063253568664835985
9 13 49 0.05891968584280089574060254480649657471300204879519094423974312576702216464200863
9 14 14 0.4208319997778139775000765951353506691432628221190576686488485303626027372783042
9 14 15 -0.2127883020730601942921516586956885356454818257801328787085910965292626248623606
9 14 16 -2.410585065630595246664688187470727604303190735823960342513795017209970490314167e-05
9 14 17 -0.004195086180871818844279769722093619220202729708361770827305329000942718552313622
9 14 18 0.02738270439485893329526770362071381284099049037077549907381389248895805864544059
9 14 19 -0.0489116930846164595018697722067713096138012620433437306190363308566322329203975
9 14 20 -0.0391251506905890068057093163791004156458166094317750018126539451139353709750851
9 14 21 -0.07018959303223347661213320033907115107028175918304283960447841089328323166958408
9 14 22 0.22281388327224502401102489612505033235973504367694650286436586839443882715532
9 14 23 -0.1346169890283860996102464803326983013269768247593964450734153294396148698292515
9 14 24 0.02411093281966372646321132550701158110647497360493461909604820626929516692707765
9 14 25 0.06715399732612506771101329852843355494419344850897713746100150255228802345679651
9 14 26 0.04405879249692445714381201074113451884860375898920272101634918360164555270993826
9 14 27 0.009475442651425296009933642569870097548967109261863759220474104446230719463221037
9 14 28 -0.0154789471608764541867848769801732439770057184324840055368404870527401984126083
9 14 29 0.01391821083329088761057705122397242122228173729334068368024514082765566188248759
9 14 30 -0.005881432016571654217997046399724059252873773376774025295785213677337975190336939
9 14 31 -0.2040789257042734865302875482063021197037481277791088114786953950584349169599207
9 14 32 0.02022080756291461595553425736408334471815378396208758541725306838820370873587516
9 14 33 -0.1933834301625785293255712745591318895428150155564529953373136886920877032056166
9 14 34 0.00983579943717101322185166761128307600204056716848666968418382286846326308006364
9 14 35 -0.01058954287423446521594393343248420862346280384182416618060879456689918713853995
9 14 36 0.05725767265103774201761967728370185826585844684574144724595790277173917992196182
9 14 37 0.1332611960744267150850719383657476807857742434063397311357688377346055426349351
9 14 38 0.07560948927765431767233199149304892911369087774374592493037383681611999334205903
9 14 39 0.08464887975478054048331505829391106418829255585213633500471132755017238029166088
9 14 40 -0.01497712890088169797473229059420658895436724326856402738782918002139433043972295
9 14 41 -0.06017210348663193170786997586619712326428641865467656272169039832189540773678121
9 14 42 0.004785413156702197757497322595635086339269430046516261803800896507400224984630421
9 14 43 0.0192142598243545690105160643487694914489359833741716789136833879667929395266481
9 14 44 0.1738221901221430044378216837853802799069199425007675773369525509985919082418708
9 14 45 -0.2037649661003031782190933099486239536802475871796112124769598443820283019035826
9 14 46 -0.01098047301208673681523986706835212592876630548457048656936887843207017937319685
9 14 47 0.02000051342619618659972156263655320519162133026751103664742802256035458166115766
9 14 48 -0.1160313809076398201992268629172762549144546979314076886518607354349504715656817
9 14 49 -0.06777260034469595582671895659898882728479659614953281992648758162737104144214431
9 15 15 0.3399372228344255753668072622000597465797299537811430203330589641799045275670536
9 15 16 -4.726187474411226713797320178845899726680626808529557854530593681040305308604369e-05
9 15 17 0.0002953132742772628931527157497709722338696954398506374332405330952003126752587266
9 15 18 -0.00245680172356456350891912965735628605287156700903615167072177029643900575684877
9 15 19 -0.0009949278482297018263303727379261802396842752000177009190785962262498158096482538
9 15 20 0.003568451153455088941174391908668810709446569264460642779889527481943750597302431
9 15 21 -0.04637106699886123765505148653118822628555634996147448083457332384699113361760269
9 15 22 -0.2142336613421658805852693106655974238410711281641810876215624092762379106492781
9 15 23 -0.02400962300066926911684799163668668078906518919278794151474105532210722621877509
9 15 24 -0.03811041977077247451414221264109668105102970992283842827299072047341289146548712
9 15 25 0.2573739504209056907220222994338873594154042217470985991364789001330860973200704
9 15 26 -0.01004065868378664914475586552822025431763203555006279410069405548742050242928644
9 15 27 -0.2327027712676213972382571429631001346990657959354986022618338251811092207258987
9 15 28 -0.2148106385412037061901308817576930130545700010551121094251388874069816740830902
9 15 29 0.1374877846781396530896502100735920162824106990757843489268512946929844832700354
9 15 30 0.06709552942837854961558518148341341139530201142800550590627879462229756908764069
9 15 31 0.07178142389587190440849523157885630321957700997594656569319246327448475808908595
9 15 32 0.1258269267498529029563921695960451243866031919251569931512214632919898025335582
9 15 33 -0.4332034384555290103911592726373630677131866869515550390224745018339776519811192
9 15 34 -0.004846602856270127244432018427460648024117726718934683716982520819341324985597626
9 15 35 -0.01008762011015074009946957153457074343311657698811920918353167683967134509592487
9 15 36 -0.007954869926356564428792472747473879503262709383148979395409844835732794803087289
9 15 37 0.0696544520383321835102131098026702189908783069397625084441167260079765201091815
9 15 38 0.1367828893145167092024848728699257301977551143808490953887507044688816214288496
9 15 39 -0.0898764360545170975389234013718212706136150887886999751096399293085072033834949
9 15 40 -0.0006682866333007136338792913302030888247306989930573685120411997926397880825396653
9 15 41 0.09091324996982229686903338035167182781393748813253927547036753190629391016199925
9 15 42 0.301281010668701136199955210975208123525718872010410306422935559411581076638339
9 15 43 -0.03667653613083183528998951227974224992023843288073244827486389661362016537185098
9 15 44 -0.1033329563972507089993038464231809225868699904013387106679931155393218927042947
9 15 45 0.2293758656872698967843728718795269287365665112131062066340267513035302769505515
9 15 46 0.00264741569834043729891183868733204194787983843303628753664965754884258038447019
9 15 47 0.01278742860862985003687103124624186176516698277546227115009345266016316457852428
9 15 48 0.007834057848171038783782709708406798019274613726362702824482567440702249183105175
9 15 49 -0.05022456565888817924392490504209318004618979612100695019709194810575461228993087
9 16 16 0.0003063260158723515946670105829022238607198369506640994391332036976739442088866438
9 16 17 -0.004738940367756583510164328594758760762952228866804470320938075501298917630480306
9 16 18 0.02234507647030744964298344219168520539983791839809793281232331393978893135708338
9 16 19 -0.03585145474336005967913416213161247850445368715266660740166466228099173599884226
9 16 20 0.02538181003648715640147748632029342422038203360770194197434065891305288210736588
9 16 21 -0.02862717345355163306589042008954646998365591049752170640560227379672788124339472
9 16 22 0.0241211299732070550377555492827404883614162767121586436812760829997486791940194
9 16 23 -0.07682372998875026483318995204491134167276350466447019758349421061380806291324948
9 16 24 -0.008173949333801363423096610844261006885100948505916267796135762164935036988861639
9 16 25 0.07243100699917938133080365354004667669292752482368209485614361317269485047552244
9 16 26 0.06067243646027704807673955318708096337337464212114687283245764080755215984564112
9 16 27 -0.009884370239404084683484686157254853843721532145569709464482999745856027172392193
9 16 28 -0.01356837534666983215338560286146830050128079144932047116713680785268472871533586
9 16 29 -0.031756579113319254338009874018957716974149076609651204532347611499946448311974
9 16 30 0.01213954818741056272854315692782020208841144563732628018878069529770157764424397
9 16 31 -0.007168960624749633854112748753453677595073519270254009500670065401776594307183227
9 16 32 -0.03702150513602042689574682333507566004408675464718178438076583565216599315917801
9 16 33 -0.03733290150973960832592651361932748001926105871274460928995572569296684464809483
9 16 34 -0.00252591727354753337291409251340110653810427605598337146916097826219535017230159
9 16 35 -0.005490496524943302355324060085942145824424621314142772679438528936849046904588011
9 16 36 0.01788164715814073384082878744726142015886448442537842907840072259105171657938106
9 16 37 -0.02900913159277829238655490767818146134770284223132778184169539456825671103916448
9 16 38 0.07582678963975442979455980926891592303555570121341420131196893516942630152228671
9 16 39 0.06331791396229754742479879951462949584701200713905128926528311448309562413458471
9 16 40 -0.02498136480484549563723285451799246690050256844194769937532260865886996597588456
9 16 41 -0.03121557254133805161799842515210297319853398850031359630239348811815952905939034
9 16 42 -0.01649882660093703949427639951837638190335150094158354084444845483439869464548054
9 16 43 -0.00294225345358236055489588864583677707493407983602238970611002826090115390988024
9 16 44 0.01960860440971963053026411051987518039738027753173296098577451955862644680778694
9 16 45 0.0867615793557464073680206660180047822008083740643834420297902777429714442187286
9 16 46 0.001576247287104117397242797943208568566828252451937028340440556678009842799376764
9 16 47 0.009053383060633046863212709700296473324382932304496644085389289700060041650903821
9 16 48 -0.03479243089507591399019900783132423720635672119644723619721294559260492823814941
9 16 49 -0.016218108094078745286072158160945754610089465686695080281479453470213037545499
9 17 17 0.007086780958858841612896164061374251527028771080761906488728343616525512746480057
9 17 18 -0.05176956983240063360039071774646766979558981545537409683874569961175931368829825
9 17 19 0.08282596012871107427240954596445052493313613191624783299381034105006004783559133
9 17 20 -0.07022969914005104683531164690432003497187842852183285365726992658450681477193259
9 17 21 0.08408488351960883062234730609098250285677419942238129374703064462258444031480328
9 17 22 -0.02799921448635180125612053032650225846865877397739253245138474415379723002384359
9 17 23 -0.1551925974007981490228432448475045447818756708599618117994422114266664950209191
9 17 24 0.02220623542644331714121021032555289121805232162077321767828111633175412157908077
9 17 25 0.1123571379065103275317137031849728555045354341241730903638543794175916160865349
9 17 26 0.04076562236177437249560775435294883361309756865711853127692212232477942051183424
9 17 27 -0.03222332668433497871369550923833748039782979634050982377780887107968307979216194
9 17 28 -0.008306559856228044309838279342004726605500595169639764850423836738069561565779974
9 17 29 0.04611621831219987176134791807034345280003374958605095494519171513205227081064368
9 17 30 0.03790666241693759046664022496382615083366298798323746337526431574274520984494625
9 17 31 -0.0334473342066743472087028505335849149690618907292539530123502767764208547538627
9 17 32 -0.05166413759267336431518450877703856499276555813048602139173641839997014607850499
9 17 33 -0.09563286368176541513390892193594584222208542441679275594937070629687577793070405
9 17 34 -0.02007708045401889207257160621605372650355003056530806684046454856733391554311279
9 17 35 0.0682151704560518245090577976655702234215434392901745337080818211472628911570852
9 17 36 -0.02354757883322529997120348822362512799994752084549501009941092075755921369853764
9 17 37 -0.0309157994744916560410078860816736454704403537159621640304003020921221156661383
9 17 38 -0.1059499428504084052191004125072710955386009791910875048176442143536875765272948
9 17 39 0.07378136657021904710551738830415231517391308907169946097032560405134547411848147
9 17 40 -0.0007112756239500713816470328249666169702766840493605021052608006140055795585598629
9 17 41 -0.05251135517648815192330265885736876904943793579966867281031082833121774088756614
9 17 42 -0.04146929022953375048671434993562828675612726639445907017495469307806516899830023
9 17 43 -0.01952358162470179358697468080682697134010777766120390394698473873373237446088599
9 17 44 0.0478542784532256648057318930956457421683123127412672743278755515546036506230946
9 17 45 0.1495295735872218911616216939256613038399293053135871540427872791139761037443257
9 17 46 0.01879156212510652578610556279064882056848361298904114154504736657210528471560847
9 17 47 -0.07622286618955665873983412461809398188683791918867679286860911598784316018076371
9 17 48 0.08203566224634275568755708315570471969458147500713198349806769895362619515289369
9 17 49 0.07420299938689729792548734268635246596324735524379865088061229347847050872320814
9 18 18 0.02700581662683160700598614385009949454663209967313430782770944108280440600324495
9 18 19 -0.04739440850993849643688753221771215458066460796782657343980378631799063173990413
9 18 20 -0.0160937421942792771509749367680984554585374779222901512539488274493669534682491
9 18 21 -0.03118874162821969982789953001181507420377791078733422234295355500000707813955825
9 18 22 0.02949515914396217119366668600260241238069324575976464415355009855309825072696947
9 18 23 0.06598430811690583091792396391013092767452648374106914962084494057740530980852115
9 18 24 0.01579505144840945033566488948228612489086759467145140949809644881246027487594107
9 18 25 -0.1147137614828018838780094067089548338769479495673842512809512279751458404110712
9 18 26 -0.03981054584708997271260136263583542586079345642236001933378953422766916533206061
9 18 27 0.07444248170769400495637930837929872667363598190801775100467062004249799027813894
9 18 28 0.04205212479630998493988853439034511079817646388874753438684220293117753654572629
9 18 29 -0.03626247929629121591860471797568638607487724462159086475500520005942252883420981
9 18 30 -0.007821964405939774943218790859350849091020097382081306787135449016609239467027229
9 18 31 -0.03869442148197086298712552575084122980805809185594793338815855333902439065194254
9 18 32 0.03535566605955917074654417589553566132899944859824729816547758741752155330836436
9 18 33 0.0323373106696904748095605823026439444736106057565792075639941133844950654922999
9 18 34 -0.001061938221896451429755922969640241812018940077091029737720197728110223446397382
9 18 35 -0.01603243839487531192922219226958473022666854326844389659776221358648398009448913
9 18 36 0.009871146160819255538262399444660492927930692664003225081611933960424966358443882
9 18 37 0.1181074689504730840284859635390154897904114219315734906584030463821774558534116
9 18 38 0.009850073385199172119102333626664552525054741611521522929498414675265493796271739
9 18 39 -0.01061065520383309564225518259289439101200845089343714134737685449181240619256494
9 18 40 -0.009388160543269639380003895831481256093945769750572274087815220600326079635367615
9 18 41 -0.001774668546450481457254428130504063777775742881633270894231253583049441249471701
9 18 42 0.00397200442288836958815545403327422361874582506355981017675735290897213480219906
9 18 43 -0.004113611208387331558232640958383719745605025923814093550057499821160334295153524
9 18 44 0.01093685848999738103789603688756810903058849018023735727486807741413073047596401
9 18 45 -0.03471932404488899171323687938687868773947649161361628173647950653944504331269754
9 18 46 0.001542263705910360898778643300877194692408345981558989131838965934316165904763494
9 18 47 0.01728395022110566019014562761994247242012740636806764958214019913149159408521044
9 18 48 -0.03123101404591473126103387974185722721958567148950539054255205525177822337401231
9 18 49 -0.06853379222002051258178465264541779392812792876017480926603130738745348337550549
9 19 19 0.025215617489189324842218670417640290719204843640477223553725878968676220220835
9 19 20 -0.0009673992259161870729649105600208552650756768423381646304094216355693309782157711
9 19 21 -0.07309154210167323633329246327927333615811715705148022662209624542375068773871809
9 19 22 0.07675222240106648713521165467945154984625182915091292990537486389663293758648575
9 19 23 0.1406392240792425467417555616138055245577316082017680913205781186069425395739246
9 19 24 -0.005991719993035902806823783163517090363520204982441528535030924797880328438927265
9 19 25 -0.1301498993945234153864120044670431956837162982100960895663830754254624509982382
9 19 26 -0.07438104506682173750999134132531562560705873425734812112586595182570982007362589
9 19 27 0.03527209722706022272957577759027664579912790427543010053552918994582292092258801
9 19 28 0.04726926403261385155687896130598705517945266743773104691573323842941787237971704
9 19 29 -0.00234854098467891379001553013461824546848992290968353682554111712140854717361019
9 19 30 -0.01234355395496728390698082761097629767487089544257520282548582699191282671859817
9 19 31 0.007292305172397322912215949370864716554508860170041070142773454911741319672615235
9 19 32 0.03247844782002186840190524293921474760203748878482794801516169402169867300193944
9 19 33 0.06832380877853080750775787121115218620393449848845191275380564153973814762064502
9 19 34 0.002616666480354318091639946250851397760054987207784977103317049253753893491051611
9 19 35 -0.0007856307252038811573487691302354200138534643309494670765897339794981003753920856
9 19 36 -0.03996044554257700860064310883264810565015662476090859356265186565321315319133277
9 19 37 0.1453409377386212551534313368379383285823547874963718298283820112677959416360817
9 19 38 0.05604442221366836232152365989400915795134835633255556010972679765365851539271862
9 19 39 -0.07751536036841758898125952836314400388135512087057523612838686866916526999108863
9 19 40 0.009496115474292751668221665269658439461847423895346620989903518591970927486659903
9 19 41 0.05844481246441111261652841649029575493016699295704735357964813675338089477374515
9 19 42 0.03242246389354934823823462277706297983704798587104183241869226724152098491039809
9 19 43 -0.006083427031477208683963698979399712995967315633080206539760740096759222205427048
9 19 44 -0.04037521348037755362158626635500282482807617317180414914638430804613456792662316
9 19 45 -0.1408199227813266948787681064667805769093601129263068563682870769833863095030794
9 19 46 -0.00158615870298903508377443150150724336131975466279670330471564091419750628122988
9 19 47 0.001464426785583665272180957548659494060840083584850148464500458372465910581556365
9 19 48 0.05205937798016140868702178847665170921649094058925716370752754546707540063738504
9 19 49 -0.0923540995360783540170312791770200750496867537678015967419585800602077920573286
9 20 20 0.03142939244009738833803382266298297447000142728223666488162194743848956484342386
9 20 21 -0.02906095023426033533043144160940002673526552185253118598509508259739898072012381
9 20 22 0.01290874007098418480742104636291661759435815995634107261657008165628935121099758
9 20 23 0.001758593309499438958852364840916616024692476833071240906127394858440677970142405
9 20 24 -0.01126805830890515883986679991832574130632903952584015775801760214299119755780276
9 20 25 0.02826044300873100486646418038952322022321505629281843861640532479260014211118429
9 20 26 0.008166263944337997128286456845596257672700635276376578132901080059501189277738288
9 20 27 -0.015799879728620250782419878076298897299491536924083983027774459311760999334214
9 20 28 -0.006278562949679774852046376078497658086019312193727521532946118430129297415097259
9 20 29 0.01431171474717435705863090028992676167123177950349029840052169905757032407576568
9 20 30 -0.02515417840013969153491717188964255381565466116221763887611882094710135631753709
9 20 31 0.03593338570309567639550089834349036862157093793970037554007386391274047459128749
9 20 32 -0.0252243673803894425011071062666545051105567069463763451512803282257129855215614
9 20 33 0.005649384043657045859315529323740744001404155590103833803437436541395176605025519
9 20 34 0.007590589495054873911656367856555604728638186185141158452005746996952604022243835
9 20 35 -0.01578760668349519689383184363618146503286972424032654028050363527889248015098091
9 20 36 0.006872457774601185777985846827579236356793180237733425961861620581668759784562702
9 20 37 -0.03864141993415938924673802216123073185702863850378446867282386171393064393513216
9 20 38 0.06297422044043532397336886735862241183476813104552685385651423877385562988668416
9 20 39 -0.002869130636629922583376845841337025846553763724155486708830553462226473038975499
9 20 40 -0.003390694831650212548727305330791430350630125990762328789427065725580267525251432
9 20 41 0.002798170047700639524082695086466032762950914974465139395143322574761957619556855
9 20 42 -0.007208021983065979682343785060588267053295345481796850200045953281595868186046893
9 20 43 0.02558027179932200157824548675022388782679482954336979398620161363917092014360407
9 20 44 -0.01711409493710371728753309165967220336647442850884544106366958212496911760998765
9 20 45 -0.02258900432743687579659853242853037767626637547232996735621687393286521437961532
9 20 46 -0.007361556191230436666171171454673144015813772528323829102604946438507141315535875
9 20 47 0.01455399276746185908557315196544627060046575189325178885003326819562263641875483
9 20 48 -0.01252640405120282933570380598377297544952727315726594562236981574710557871992676
9 20 49 -0.003343486982802399133073732095457440780369844601211670992245102070512532938467309
9 21 21 0.05885329660775367296559358287098204430008429160474165656953526100953235916752835
9 21 22 -0.07364034733145414277340929260077818201960380472388039872417103021534432874765924
9 21 23 0.001511927408955262785609283193253657334260910353968897560673028897342625792567738
9 21 24 -0.0272148939410031902140351129789442857269335053551791724689226710686653352625581
9 21 25 0.05628938659565512120151293208986642695054021845145039150620980848020212696093384
9 21 26 0.0299065695579478350590010684583649127351365412857501191789558085941269344893535
9 21 27 -0.07843440963080843497369600266790955845060403529857464835391215653144805071045698
9 21 28 -0.05007249910779601581830873656511064249181435991867327103720119320714681964980097
9 21 29 -0.006869896374889196152100017480007731247587101865520473740311284803475039521041568
9 21 30 0.02397730351623322551680359943739109410879278701043367997765454510961845264465006
9 21 31 0.02818357398936636074456518634071833814125385727265835403213729510466988060335742
9 21 32 0.02363964751151017840445318812230031116846624981607058162859044991513394582125024
9 21 33 0.0137402293405283710183827013460546381254563700831384371936596056038567606336112
9 21 34 -0.001155383553044883873975204578114193969678814335933992439271320965661030460621977
9 21 35 -0.007907150142734817869153620259263261242357621553977920881862681172879902553483855
9 21 36 0.0009474192344720152392247139020542207243714335582236114567981392637296740962086064
9 21 37 -0.1005499843388139239513361652005401530667543987554463357652811499546191872630733
9 21 38 -0.07733105613372670997523166392747183565116217248068645226852115338931680075671276
9 21 39 -0.04229109914259726518183202965167093208101147107351254023057298134536669056193706
9 21 40 0.05009677885522038040853689709353524152955608976371042242360863642349519430156222
9 21 41 0.02937263740514964475981642601029671135994462069280923095834740854826062550739769
9 21 42 -0.006329396082976068093516609272969139759789108697568097599094791406136651416558506
9 21 43 -0.01642083698930144153690314528648723518185882034328984848577894099104898885959595
9 21 44 -0.0133541606323668993056475056187754295840783001693437052447477609822179263043866
9 21 45 0.002503765010610345647589322639770351528043466446743773565592082815319291088895735
9 21 46 0.0008467190634830707605284389844199128199443952512778004608353699391310896089952259
9 21 47 0.008261707610256162054394600980296025529173876623197539905451541117623095206323445
9 21 48 -0.009969012724579279062347689682584360369403844110729150127745478091547757605159955
9 21 49 0.07783380320618704757301525232472260879824677883785745505724122889844955112131249
9 22 22 0.1975687980278573949865461819792388500818499294296346979146679997973084870777187
9 22 23 0.01811307859320357352328754805919370661606051680899488664905044563367432532375974
9 22 24 -0.09137024087396346291956083005572983437086390749864086016080738482288755925771446
9 22 25 0.1138640020252157678472117330102053176353521138048145613312045342007808335893762
9 22 26 0.03849266302844758533824222433901672131524891496031245655573613283165923104309064
9 22 27 -0.02096885882702780064286648557787109145489589849783294451302846295622356908241126
9 22 28 0.01287372178040861892914907563568712105912537560351165610023845147431568476471839
9 22 29 0.1192525658338373485138833063425574871343120622410695948057648498484050511399365
9 22 30 0.01079533036157147700928386802517784321063737856694600941281220873733281419640409
9 22 31 -0.03821484159885284951364651116510542480591062686283376837674098365111912144757316
9 22 32 -0.09240305749660530013878315077413440399832932190494284359812300863890316658074369
9 22 33 -0.06256127144317885850396706998201074021382622311384453191720852999767070149137213
9 22 34 -0.002798348893722730649219156087168775695820144613851856414361046176947988277001049
9 22 35 0.008003067170654786188783715758632371726430161186909220157556794075953476682928561
9 22 36 0.01641863439274243324360132449577469830687202557222833904514667604730201347617752
9 22 37 -0.006503941200438845584059382183845290824321922829233817660300692300363555264999805
9 22 38 -0.05596155675998618029918830317641025507859379704742189444447496187825550216964951
9 22 39 0.0125203641841104174363458017553118007062569261072921183836182757197979959768028
9 22 40 -0.04634329022515986526452696476089225955514505808594064437994516886272496560049923
9 22 41 0.009026829211499429066457103168405151478124687234914632795673408173429685034289211
9 22 42 0.1312942310595517835641627364728088218814987435823782795412093864675807388943914
9 22 43 -0.009554947785210668004151087835874465488290219702473040149927523423419395328065767
9 22 44 -0.00862109813860522014775059206614699098337878923435809619983536644947424130500408
9 22 45 -0.1468839582384795073833285332310478285299665470540654730973844907332164500109868
9 22 46 0.002638495491799203509037596522807072989285705991802110864323882630321178471913423
9 22 47 -0.006847020742552933218005613302529224548325457387704659168637525710605603588522563
9 22 48 0.008252702013503512743569193134568918560261295718264309454227483363686998679453802
9 22 49 0.0495436208417779224647387159637096508949384055646138956715893528235607977118875
9 23 23 0.7199431113946084453998221668201119562828955152379130271776029538780055874276362
9 23 24 -0.5522737976082167023394164502343516012608458948183899617510426867885242561022796
9 23 25 -0.06532333950880273643559240190486500590605311695575736576734438389741765264174039
9 23 26 0.2527114479696028515024240147266787731527763436129995436113710876365522493191956
9 23 27 -0.004489085703880186560227814301313234671128179367721604593581104258839608388097449
9 23 28 0.06337824584637141634913182211584630682986349528155929530544017567421494871494868
9 23 29 -0.1078160190761413131946083724547737425228078333781847649396283089937779445565073
9 23 30 0.0037891855458700567019149410355101246563825285076625906359198278704753881599818
9 23 31 0.02107558916223997845426652040676074503766645754015662284207986560708186688563819
9 23 32 0.02085754437529342059193576558966896841606411538070154228778046508417043309490492
9 23 33 -0.0160783670452140518500843045505663508344536235307726974029466893517311566661774
9 23 34 0.001946887096966883987535791061318088916436514286391335373354775939632032282074509
9 23 35 -0.008833182045235891028865225051640877185098407730011908392596523368407358048130514
9 23 36 -0.01030988046721163007223121351116602483088849161198776524352207394558146257858613
9 23 37 0.01511329905811534176961594559221935985072263670455141150451619581859859937200029
9 23 38 -0.009609369178532673770962052118043388173798918026537285398178558041846754578198108
9 23 39 -0.334995982268569025291235678451512976784123217066963974399139693689929361851678
9 23 40 0.2469463641848883237917973404482110078664839278634603783154735738953551406262359
9 23 41 0.05609880443390941511203946808947891001003816794231089918631577178159291445016241
9 23 42 -0.09590182786585258792427318800520262121332188992420615504462875875345812670206607
9 23 43 -0.02243528685858837009662230373116422276033535624737282860813252907498532424059742
9 23 44 -0.05596006749557244482282213568491225733412477474015150724145113237447874381167074
9 23 45 0.008669236499103499489532404119790470029026646097927077769028187767529642530023427
9 23 46 -0.0005365637507821169636771144576381288547037489479318568459270773615945656914585944
9 23 47 0.01309407826059863661366690214499388563590852632784039938220846622975509597246215
9 23 48 0.01554165992608062289875209327646702440529581269463542461451554506309063961797547
9 23 49 0.001069920551351158789715471281995994306250986996261747108589535553673898666498957
9 24 24 0.3730609588351201796568882213773420297989401730260574462618293516789767946461647
9 24 25 -0.398233179147725526805420667492854102425258101540643415930902932968886339524364
9 24 26 -0.6119097699005981481377732865043537827318293399792648746606107478266120765503762
9 24 27 0.07907743943804325998233359305476551415928473148324422100147115942498838912974115
9 24 28 0.2064150205803516090206023167860488853459377491879398772890453655389724733234538
9 24 29 0.4987691837158782094483239267039573055693954502290508061680907150172533916273655
9 24 30 -0.01870457893780209150202367679365908471522936787193066519009994975442906445468713
9 24 31 0.01487365667682078966697137723287686394699670472843619702603296568557084589285471
9 24 32 0.07672806752016787947520168556101032026682543830152273969420724075992068406336299
9 24 33 -0.0567505427656630220865492872170526485374590376683030466755073089704123934933748
9 24 34 0.005000942707971359199889210374516057815896433632734357093056414840200809802664076
9 24 35 -0.009089804423563969488966738605339647410742192300239678780554393686013765935944807
9 24 36 -0.02167118314337566888743403410630822318772220145935293358073073487247793805025573
9 24 37 0.02380651732987198143268550953689891291400125189199553701954007491044603459670694
9 24 38 -0.03069532928942442461633744726139067166351420724088313294168759307490010052806731
9 24 39 -0.09221864108112795592366616825137824680377580909290973266090141261331450065571094
9 24 40 -0.04028193199433157455053618007546759126968636132993055550452424062471635148757177
9 24 41 0.1270482930353057377914549908429091986981701684006309543655021200691753244578058
9 24 42 0.16436327121671499682798209002433558159515113221006830526677131170989504041133
9 24 43 -0.01826872530232034430563549385685181141829962881597253964240499159124611868819605
9 24 44 -0.1123753375742336190352119133909923651984704190483683446014328375871784258338487
9 24 45 -0.1496707112764531790417378756031357746564877546650363509369124932926252970519235
9 24 46 -0.002778592872954104516518926258104772887885686927050705039445005083343871183541811
9 24 47 0.01699682574522837290059885612911078302815924941665943686992533389707113618042524
9 24 48 0.02484232391913573058361426979740795014587758533039390679544086750196643161805435
9 24 49 0.01392130810819260349556055262366103780385490172451144167313990367998844961617754
9 25 25 0.2910768829562926104916341323557070374656452123614368407274681000106891520527393
9 25 26 -0.06449722034962773498483700680535085290819972057096673951100093805513362404273796
9 25 27 -0.2066014633805644641246450155967592011602895713544697708933458716901332255549705
9 25 28 -0.2597305129629684912759317759822965858193897879144872778963540812228316462540632
9 25 29 0.1801227001538404906550209451220611850233811907561177736509134040848287200063755
9 25 30 0.03946450336119731516855173508901578340156812100077318333015083574594581872291061
9 25 31 0.1426838835473944676059828381270250669149735668500711027287946088443928459448865
9 25 32 0.1289951958057275799773816094709822643476354538789910997823601954097019634019484
9 25 33 0.10987760011978239915474951972898854550323475583135130770329844319697139054075
9 25 34 -0.001795733195473361840233223205273648678418205362812163658379043908375026062507852
9 25 35 -0.01560698696100878659401641783435363781300313820472544141938373048661256420347038
9 25 36 -0.0222371873729346839641568929183451602512623833445799782746602005912255263787096
9 25 37 -0.03545248158432362383848765106931359403185653242635160502219636908817683306261632
9 25 38 -0.02851269912842562703618758161233434613341634870347849567343375009497140119784224
9 25 39 -0.2222585898382503104667726581067893700495551845518283776813108355236176337548813
9 25 40 0.03051455454169295756042899580556430831433299982752547368488255861816473834681289
9 25 41 0.0760721953318594707677390990861377208933922804105667774336798211989686242753313
9 25 42 0.2841626371949508990871688166806273747899018696350031897258180855650348037165659
9 25 43 -0.01893636139336448883519446702097891406175661746493032464518842374416063753830302
9 25 44 -0.1435116251276979099006263739674990095050011644489216832824629886268179960737864
9 25 45 -0.324770359366796056118984815038162850823287713545176656419376523646974152115686
9 25 46 0.0006940630542783990398947246482908682593040375329481028911119083718779397414125236
9 25 47 0.01488085259737586723090232937755594264202881406847766654905981513495506299116449
9 25 48 0.02838318577152082140865129437716383193947794553018536035917715111536177020610672
9 25 49 0.05623116999989101697681389931687891011902752382517968793403118360141540422869159
9 26 26 0.2704377484666044359602229414615451008634348053145703109090421834537290633972665
9 26 27 -0.009303755322108724983184636065824800226787341407074151689404486271726965625006093
9 26 28 -0.2744393565850239618368148983375131475710499038136264502269060957524597273172661
9 26 29 -0.6119071593384362810630725021119304649423698694088740901191548076393881048988627
9 26 30 -0.01294289582407482448198175349025581649163257851537853033084947177598231921867434
9 26 31 0.08690946193999020511930658643747706619949368285591925356233810476102810510118735
9 26 32 0.1921435255807923693866725114676027304573424617201969486142696144394107525018888
9 26 33 0.2971381063969954147097939479661032547726138785537584927658049920453854559552782
9 26 34 0.004219686197972607606810827594540215629756730151693027056547745347285596908918848
9 26 35 -0.009823035290739834532523047742434307547262372036303649736500571887093418127529733
9 26 36 -0.02784982598242577424507542615268280279168861171705606805638753839640974788744124
9 26 37 -0.01449603230467551913503552972788860074562414658967755074659472260201452610256025
9 26 38 -0.07404304339731282442047880456156133019570528737061109532908253976666713020139278
9 26 39 0.0857543237201095614370322051656462436294140971255679132731748862707912353167494
9 26 40 -0.1789956460689046504265528501161328150217880501394592957168611047165197129693424
9 26 41 0.1295423559936641576678353618646521771958331293384571661918476451980068088371497
9 26 42 0.1879212078977738613839764368174876668778588038673139489699161415043572495618209
9 26 43 -0.01496686647012084561541621885479485844447399692759145657043519188977028386215151
9 26 44 -0.08420594135712152130709728168516952390850518100356518368266927258853476955190699
9 26 45 -0.1159025190720885335621116089980859420116702506087948203341301160442256361075433
9 26 46 -0.002144976472626696246588885176996862721383664533252948443165759597910179916217918
9 26 47 0.01071879757004280369018657760084602653685429898872529904798616119202419170231615
9 26 48 0.01845356998709585294334475354920012140033402836867143666219830915004576360401788
9 26 49 0.009340803581523357567878774978732730421175809376706685223508107732288457594054767
9 27 27 0.2611742430181710524171699370871217939322607031615375131302773351858583424314865
9 27 28 -0.05819867164879980873168075698925500839933548864619048916786823231771639117815893
9 27 29 0.003873601370024394063718662098332060860762676096617308346695571164789060334168865
9 27 30 -0.09205869977237780449280584087520689896492369651445668580337933510799446786364084
9 27 31 -0.106881638826713507634710701342122088576921165655422339508577717732442507725299
9 27 32 0.06874942987801293877027709788568636558100128322949039817097128744990368632571797
9 27 33 0.01900389804990426694858575239223965663313934475975693669103630682963758083660994
9 27 34 0.007831403912810371018486452644647783109973892658526136808234454326229513942397519
9 27 35 0.01832919670776623362244484046479448841562747088087666660170204472882070419130555
9 27 36 0.004934000393452529586777234293836346859032260480006378914788389797051452961082529
9 27 37 0.02768989532076703272116273536588308734350729785138475144347728869747357452280388
9 27 38 -0.005673243395850049356013625021655932219456285248286238056227421687969915847293129
9 27 39 0.02797347156327106302490460308299993740930414542817212947234185043138419586437135
9 27 40 -0.02999237328548180385923214131045643813597389866949958885318399938198902017831115
9 27 41 -0.2598278108975116574130729272714183182264238116818983882273539874277873862031614
9 27 42 0.1421364014805783693976821408896889852345517633143555243835690675483135141828637
9 27 43 0.09427808457014958961748221000095832838698242840418359337081534094677708435242258
9 27 44 0.07173661849311648434914291599541420895942650281526757944571220444945866667396441
9 27 45 -0.106683359771482283342225917977800847224789927155128025417153405247296971031489
9 27 46 -0.008134696205223515528402341843851591795406011495970631888702908635899011120027455
9 27 47 -0.01413704166351637924102114895220448341465287138860192782142415465930610063550473
9 27 48 -0.01989320360973331127669191474585414384372014796235545850036701609517936318987844
9 27 49 -0.01454546199925269565399760394836680287315774757888151392437780760588086104794787
9 28 28 0.1081634987827054973791701304054196564017331176867806433104871896680678167568336
9 28 29 0.008893281455706018593127578030964263600952802152257899513820834389752499299206695
9 28 30 -0.003133922219536711588697711259111030150471417952403799755470974940177352092302375
9 28 31 -0.02558644729249497136936642371675267868009444754547068229125189260607164153512572
9 28 32 -0.1342126469780735079772132357252054738745933098763115458706800523026861991257818
9 28 33 -0.08329779028208757232901946363611237294951962485856724499839803546419908629008998
9 28 34 0.0007711547741386546521244300346999637591795512253069887241496909444895282379164923
9 28 35 0.001000084242564575666662410804149024555829711754780074015175314129301885242312124
9 28 36 0.01684952903570288724197768090710070734211758249488449047099576415046669946293896
9 28 37 0.006671902446152331458875007092953260878980109932988209869686817289537343310299301
9 28 38 0.03276755014029770135175876349813830448144614272484682245979175545559909754536991
9 28 39 0.04020245621988350644481126792755096800187785513740966658584981539350116898920585
9 28 40 -0.09637610217941453555022516270437575254426474326586422597467553866091926740736624
9 28 41 0.07626294095039079090728913251805892679859374391004683845610394541524299761228209
9 28 42 -0.06545940635654985886559171715721126631893082789719891224010726203257068100647038
9 28 43 -0.01663527037816814795822111328125999543959407043665264761290716757920473529880647
9 28 44 0.02388982015606570690148535779878944735305301885254123849189142724284748907535448
9 28 45 0.1359326368527463235019582239628348095871275141321680711264401011274675914767326
9 28 46 0.000840851955838331045513610198887606135377093298308219108975845476795012840527492
9 28 47 -0.002521158922876949364323642032745311071760336409023950716348199223716907930298507
9 28 48 -0.001884799916343257245162678398119334445290812982637460721398897543462922536966153
9 28 49 -0.01836592045865087864911493885790981611127464901901872318455486885167015050772131
9 29 29 0.2672300487782562535381434361205929834915549564599001042911947076811459788553456
9 29 30 -0.0002106246355451907428614419315678847616013132459763733964463570012662590894098634
9 29 31 0.005410743073291469908327526219611735510626315295672224823766182574032222275294478
9 29 32 0.01430275767171972695150684868426206344595565430270719767377034368603952981584738
9 29 33 -0.1646602353604376782454842440027904565126469231886473573423849207843093158247757
9 29 34 -6.547475967783815420185986601737487067322414416570750621443784663566629094726463e-05
9 29 35 -0.0005070887348863948766592609702691206271712778667937634143729214554793843062618599
9 29 36 -0.002916801231805904734684205181608347415554860225419029389152817489891443969216025
9 29 37 0.0122189029703339495082439210910977941560435540337083129429852651881707416327558
9 29 38 0.04483109373564707730777453419335411010320258711532873348054388161813954758100566
9 29 39 -0.1181434680344166650339179295714797572437729259153956255517447060067398256017758
9 29 40 0.1663787531008505794417681662282635968659275653112713673957242543534799161487796
9 29 41 -0.06221512043547134660676349143808973156531967877206243916855696563576933364289753
9 29 42 -0.2180801799030769434701488197694735512146524847674233730517684335543665430394115
9 29 43 0.008203651330566303467979623382209961397345162141715058318213507816495407309424243
9 29 44 0.05472605935844788881698361919989859677545444813266191798907632002820220803031716
9 29 45 0.2478309788159631491907393277505732468107281171550086124629142416245433674433932
9 29 46 -0.0001948317739480950836535102827097836411470000794213540644758148372488540917195327
9 29 47 -0.003500699776393486134909335057697557872048386833452478391452387914525338119891592
9 29 48 -0.008734871465023512102222924186440424450651201034447780713627948566830756403458619
9 29 49 -0.03149694735555889249570155209063757991048246547362388619838259800032011962229619
9 30 30 0.04356989551501013380529164939298858566046633142322704893797021688077098701095376
9 30 31 -0.07017562604831289107886477044493666695927631566220695273510899656524949374845653
9 30 32 0.0359873560259297883981480418073600017064674086239104778743401834204526376779691
9 30 33 0.01367726127339824898040323899797681977782350156954897645289268326886724468177365
9 30 34 -0.01111412817477010988376950384481741421498898790635762333325763896670415963697709
9 30 35 0.01322212770985474760763523126161833136780313115972038436379090455619148283733935
9 30 36 0.006643024938869886642922239869876283875327060906733357033523723798178954165024506
9 30 37 0.007975675014413543562807836494782988316412293508130005830106594928080403905010234
9 30 38 -0.009873531419702687436732438594219509457892073516728295791278471050357385705680801
9 30 39 0.006245047342810706829782088338270286273402327170049798664382052808631812072484535
9 30 40 0.0006879388690789166275928941703472812396952452180152104379741474168108066839770744
9 30 41 -0.007498451304681362291479356595555310530946698397279736245302184574645575044053751
9 30 42 -0.006162331274904349329954102152775434984720462220606594679072181276254064939408368
9 30 43 -0.0411504266379600303943642284052035139629376460213677703536809207964751049758443
9 30 44 0.05741123255887169992699023459331437719685669124933520748183211229217279313387364
9 30 45 -0.02887543723109859220974430538740604688770217502692461246563047973915533065306673
9 30 46 0.01090946929275657196318502278831350794476289105409836025202413016814607735404717
9 30 47 -0.00968738078816237331525056601991229879322849326502022817383686881007692609278533
9 30 48 -0.02222662832275867812559100198574770785376996582984206451977130960771470786898819
9 30 49 -0.003011275121564550811569748497551749248106617085393331375864284435152457856876782
9 31 31 0.07822395845959977472969243194373063469225369484352418616582263142032711428551501
9 31 32 -0.05212396362224292120106329714045050377212014598184103628343983675227227115649801
9 31 33 -0.08386861067024097755369959448982561646802208394018625532866184560069747077635312
9 31 34 -0.001810406529210473620504218276858433783429465573956532919146112447445521015662913
9 31 35 -0.007320945197084179751697836474491294145654787409507248008743567060709572079313406
9 31 36 -0.001570718565021696330709057733715589658145694260778250103654816681328851393624878
9 31 37 -0.07010403438222105455771319485832542656360749970752638168649802202571862657125201
9 31 38 0.06829421986564477925519665098931119561810069948823279853780071826903812869878986
9 31 39 0.0201149620091772257289233194596694838851806579742912530013205126173340786953901
9 31 40 -0.05368569243256669149199769548038778062970685368726350827930215280032391835584038
9 31 41 0.04510149879152052455547035102030496764644191712688460141495589011663873180604532
9 31 42 0.07843476669381215320693490832539488508077954186950788445605856058440938170120998
9 31 43 -0.01400395976770806591739692189083760987610028236215221768817393905294774098493786
9 31 44 -0.08764455153308126293897238960641791223686383958106811451462060269889329909183591
9 31 45 0.1448771709899437470827551614311010663099789966492689844712710131329706470289188
9 31 46 0.003176027000189990762981179472328198952111050977468963851764135864531448338482991
9 31 47 0.007899817300950031746430776753015902126761957294185677598574278144981829236458181
9 31 48 0.01790155185797890977602806847358119276015864938022123862909772703872086832565164
9 31 49 0.02443547040739084491273681352930836065712686480162954698138987330494709304145009
9 32 32 0.08297383174431863368132826188989272970575455524395104700436187381115299725475505
9 32 33 -0.06707901313363891419944188997553953153452074284119861890598900347153950634214914
9 32 34 -0.0004090366317346160913304749908927037489735887548220889626741762793022406402531591
9 32 35 0.001783599581362212490552506721501548283085698641685500012449908134061153502350232
9 32 36 -0.01304625421727140570894558182203152142634846128112966183695466437837883339012651
9 32 37 -0.002693369707133111177878284340709048007772035474671497412793401303436664825077164
9 32 38 0.01461548890113793910167271908011546136889736905409996194927846998826195843500323
9 32 39 0.12451404803825551627076587131407173998561015173028198684048743349980246084767
9 32 40 -0.08801448920507991720202376853104610231530196006151681084995364762494797831645089
9 32 41 -0.04189320820180012083658049094287748558636967408215673329381448095541914857674112
9 32 42 0.03030385834791926656988030865351474138996915464438642374104232963164180809332283
9 32 43 0.02246296050005063913864975574969664406189123172618365569294541774508271641182732
9 32 44 -0.001793710027422152438974456440075570914698215816912163783318738043835458090116542
9 32 45 0.15586754735561336007013273273674942644192717401237177149174366053339876424249
9 32 46 -0.00191625667870577972115089162422072688368994230699239206520844370956488651686897
9 32 47 0.0002462136740899134622902162244008492568203813223651167493702039932387993062165957
9 32 48 -0.003938747993548418007136675030907688947111862438036026223688279395166019577344951
9 32 49 -0.01525917914521548773949434516752207298704650558491329305025327158935987972977446
9 33 33 0.1237192141944312289132088024042453291168287183564526229793137050397450016208147
9 33 34 -0.0001541002103778431526929297811369716212491608600299516257537526643440468563806049
9 33 35 0.0009572207281687151776002001076635735640647796111000238659355755901234215207631833
9 33 36 -0.001666127155774271214551177190121907193613468319726292446120792085232642401775909
9 33 37 -0.02291528037604571013069079763169953963841144404789218058937425210369232032222958
9 33 38 -0.06064895241394752587477199976617176228624830061922628912201497723296510537578361
9 33 39 -0.1019073130611732117705612787407713428554361605475843449122350511177815273410036
9 33 40 0.1488158493695905643804045036372915925504050960190088500777801308970377071953263
9 33 41 -0.06280178220992310489845093096497498235097461215007962492634189306997918502484182
9 33 42 -0.1776265402381161336801544380100216386013751006056227035439118596998032285107588
9 33 43 0.01080328473838841754579024037735536108701339129055177205702460233927077573695902
9 33 44 0.05344231040429149060992472721124165067082601091484147619653856295072886385981599
9 33 45 -0.1388417291158063342709287855893721006003151838516021299625043071229087818260772
9 33 46 -0.0005126711730687373280642777350674517851504780738727414369585098013679344183938223
9 33 47 -0.006283228782319546361456601832750932535160117644569495602572312357801688664937701
9 33 48 -0.003497275146287356025785092634503762271445432026040197298868339091676616326720456
9 33 49 0.03979739080600272620531915278205999163693035106721264111444513018289648476926087
9 34 34 0.002391843399923614073773065712786350706564844272086742346048294001591585604909713
9 34 35 -0.01130334547719909803001341612942780257073416567748271193674773899344492293187255
9 34 36 0.00484334335954857842751134544929719379525087239585306082464392903348934883054492
9 34 37 0.01749704504684349881648898381835845028626074529101951801253343733780239371374933
9 34 38 -0.001189474983398718654687764338303835614826570669218056299862551433905979791804587
9 34 39 0.01647650480345219727581402804390586722829839638039194980469433843935320848945349
9 34 40 -0.01549040936516137887568395464285692293915308738971494058310285990526818141809997
9 34 41 0.0002956432048853813118792143516703345912806432091350205049574473495941073345177683
9 34 42 0.009842267677588645694485113405168247642527388771697173824469061793129951025124915
9 34 43 0.0003141895028834375123707665044819882801840270179890594317472208523033247089997201
9 34 44 0.001932955435945119332171432187078962720014110033388540150070146081772157640892967
9 34 45 -0.01651262896243112026825282239446086865990497679364662253466968824064413116347594
9 34 46 -0.002381255586050636917161686378456976725605585471751511781080373197715214159254538
9 34 47 0.01151862302175064162831666011514743218928899239907624583685116873481901231420378
9 34 48 -0.01182482912288293302019220677058644681633773968062953665402440107115937842283989
9 34 49 -0.01229611364757149385100503901347104387440298864519846925957042232683197104608883
9 35 35 0.004335623411673750839498266130798008872219494369399015499166438022507139204483743
9 35 36 -0.003974968514360492861169045677307402851372747612311528681472751617378395348502716
9 35 37 -0.008420709484456619529026057460757295430443403173354860232767484189573767620202568
9 35 38 0.0002663822259019551330909649899640044350944216709955090592986725805508582742418634
9 35 39 -0.01152337725600914382989033108764450245398715626109610085269844289169381211468273
9 35 40 0.01158422451517834212288741185352283031635733942075590028255795570627008736076858
9 35 41 -0.001648542044198854152962538757021686485698669834442389671627192661534789593091022
9 35 42 -0.008319907416428558865906493416189588617326699967138516694062497884929373176738813
9 35 43 0.0006129454310423122765924931605817591969328985916235124417037684305210868829222588
9 35 44 -0.0001421033872915114875369471283618624461336440725277803337889720682148902077340458
9 35 45 0.008322126403465591095455960843183060718767594020798831492556022854656756679140143
9 35 46 -0.0001207368075653695942536719269832058007322988482654968513677240165555121916989151
9 35 47 -0.005002981078040499071179131746057824262126256546531971191245424989107168722093282
9 35 48 0.009449618874247258601005087993522893888491256228759662285860954155942206397202589
9 35 49 0.00609239326351808071410505423110111891086055088508841046343975517624036842430986
9 36 36 0.008721738005938580237486227017774927400936151041017240923512260175463941780789489
9 36 37 -0.03640698960592986314127639922343618675429838633442530542079417124825546310271212
9 36 38 0.01484737712755425791918254292890986606984941028488816476560339499189431137127352
9 36 39 0.01763293276563880295871409878893556081875718368822492515132518161947803597490934
9 36 40 -0.01574526259347208985278342796110334179159207586334999750037663772060865978242261
9 36 41 0.001968125708796013664155672427609633868057296676760949479963719349311799971827234
9 36 42 0.007769009561443661790195041566597557023974122103326849528067081517444323940094017
9 36 43 -0.002325119773063483270066686828579205788565596968081383430231252737161645004187054
9 36 44 0.002060354256630791625496650544090883280331887154625477953769679529594959276881813
9 36 45 -0.0008804656352284371392322422080709849250960528913714644377217932412774119601533559
9 36 46 0.0004448740000221131117059893973673622592726538353276391641798088893650062175493951
9 36 47 0.00234324678185127828591493964148766401210114952958470825611006674143329150619903
9 36 48 -0.02187588582100837749807965216134763585955290887709163221779157617486735009668785
9 36 49 0.02051573690572325794139988235092473123967455449681805332488068155078945739415227
9 37 37 0.02951054609704459146428030425785109506652569494856291451817433884014225014451705
9 37 38 -0.01336467407569470253179303802535812765100857340865354947450093587744336884425383
9 37 39 0.002082237454886122180475331811152991015301935426414477579228372638549578684618348
9 37 40 -0.004431831761134915092970463778946028685474475824800910294150387975264167846735529
9 37 41 0.00237976488168598501144879316605340775676889207156083891482200126699890753057076
9 37 42 0.007325778602332000166661960676723953742268619075506456079585587064410501942627859
9 37 43 -8.219181113769758244328427139076614860103332685679240480409308503185167040838352e-06
9 37 44 -0.003633288378850361944022885068162725591833909536634280125196181632541241536295777
9 37 45 -0.0008293023136413047256961056507242332682432304183773226251654318890203604590626528
9 37 46 -5.403940985539406892744417611722465581892596083487422225965008968683460092204173e-05
9 37 47 -9.864369516493074222443554693169813262911360716774295601878088124052273763462741e-05
9 37 48 0.001930905155618651831637078929876465609730771786990788933793372548176046009553804
9 37 49 -0.01617709700373776669128525070086301279965720769097839471037224253777263079447289
9 38 38 0.01563746466552677934419654615970997297833721057896720281700749606790361716664176
9 38 39 0.007304216497017438303797477491673361658843996727194015786490171520599984535133689
9 38 40 -0.005972327588046719203643568747396568353807072809194380409960682439784410055313632
9 38 41 -0.0002156039400847599011119728008431555166636758955156470651128983734633563932011572
9 38 42 0.001819435180276830172914436748989139160297149077162203773096296351536380627443929
9 38 43 -0.0004660098299533912584959656191465916626754913507696721831845877594632964594231519
9 38 44 0.003147869724194565350817398875311529249502394531179353679096237134359816594610406
9 38 45 -0.02176043877535137945882338005776466283194034981869356986797078443780690973940861
9 38 46 0.0001263639548068201655629989031533612639938145630002558040703897796996236168568713
9 38 47 0.0002440347594650567803273372132713406213360204990377811712371397192756628373944159
9 38 48 -0.002893914039729315047412421616557524690994186820748847839491581145295233310465328
9 38 49 -0.00572347990827148610058869506849766133986962047699389769956720204497926504038913
9 39 39 0.3142721578365621963360487956742770476784967097240504228140806196343687614091497
9 39 40 -0.4082539408389487340980147404422931095579997625760604585049960229138159693519407
9 39 41 0.1276439276182625422793518704455785187093327038123887923477866050666391846297342
9 39 42 0.4407906101769089241836552666525077616494228550493218911762915428248709329099589
9 39 43 -0.01233239061881770064686903417487866411460179930179380840388933192595243677236711
9 39 44 -0.1051685632052791433661107792088550848490347941731035778182700446950812469056449
9 39 45 -0.3344469614586845716728256456624974448934665556296960481305101917400209022545384
9 39 46 0.0001377128705010135345999586071749413667495414827636359167328314455717358153733938
9 39 47 0.00674228932369800786805358717828501442296018077360695498971245640646606311140012
9 39 48 0.01371029301389896003466531979922829985644662277266625970289756895292245408022125
9 39 49 0.04178414502196929832715096066540668769580699223317439438410337395961598010559079
9 40 40 0.03867205787706401827533971962147118143104759062088984962586994172398346947887784
9 40 41 -0.04937098498504124332733469111822366804379879621581513901833353855313696128111812
9 40 42 -0.06215552980308781937104552794678979014263493317329775628431774056579036944912542
9 40 43 0.01413526628045148638490328444245451338202199130242229128159343893605768591184261
9 40 44 0.03438912878215375355614886756105558187549893548781660744351662779362304326015122
9 40 45 0.02556059797926320875003239564313277707523364422480160360756561538350211255070027
9 40 46 -0.001143988151812535936539895976947528801048416953749362338336912645191870707682319
9 40 47 -0.00447393358308594081385357327449253134712363491864306622386812360731305764737882
9 40 48 -0.0051783477500279187047314290480279354854521064566678519205325302144391254012532
9 40 49 -0.006262042848740837050352839277119094416398316209991792744138981270607391223050615
9 41 41 0.004620203594034848228442262375982098598194246935583989597401582756397923954830257
9 41 42 -0.01432178970275555658797691230337155846810794628910500477075430162051914602758587
9 41 43 -0.003947372993680999856021173229311037301237512953898981766171752051322925622329653
9 41 44 0.007529015819900793195693084973323467226161814022594440149970349073926544591868722
9 41 45 0.01311321069919771964729251232628666765856792269863402077823781964599100906177719
9 41 46 0.0006148892052435014708827620576859263631482381212073262965991644448578571020417268
9 41 47 -0.0001374151053325136163768242280726119133070624115067850115270933654535066344965432
9 41 48 -0.003368748201248989696240602034567374845672945197523176336037995102301228130946814
9 41 49 -0.003420305662178332513849164703161551215317001715840071329391269832205648389329245
9 42 42 0.01971847775231020585335832275224975882955099892166604803568159481573301851549793
9 42 43 -0.0002198124481272316476676790842478787788187187001788949796318379352072064220078429
9 42 44 -0.009754031778294164873587425736453579550577699356033641654642847073579302262919288
9 42 45 -0.02672440851241079855657853455124228149168283825257874653487030151492305420953327
9 42 46 3.95388922131074806931646849031646621894447949537880570406938537768345586082145e-05
9 42 47 0.001465491236971472336389710078834496416545973971419141962677475528632831771655491
9 42 48 0.00108162126732646679703377003397533836489462479634787983386921473021461814102408
9 42 49 0.005344101906011768028142394974709112959940519946141082357281374088454927124745571
9 43 43 0.001441853961873835811947612753614101540911467324939215077435830036230506124866885
9 43 44 -0.002454787359802335050533267196735740998228290475006335889291700348766036246334386
9 43 45 0.01060440738999881963976590568794067840201161097478302902376906111782082825269443
9 43 46 -0.0002961894435415293168313240249621648198143611770651894023641068197724320934393701
9 43 47 -9.922396740893407626106020750331802022115308918448338967139874032556780316671784e-05
9 43 48 0.002018549059551368481929699903100887801540323428804172660061701256472071033766437
9 43 49 -0.001137253328939382811420604993569272889551359880978849544953288567138779031118577
9 44 44 0.003485559274614885167105936229136559826937338782741527706770853418518167554881395
9 44 45 -0.03666647167846196982993093731035645248923752247634592770825810446816546633877883
9 44 46 -1.026024590912411632424493349372113089810790445949902526147825907036580286595261e-06
9 44 47 -0.000764082513172382975860865246513770447170847137286851422796131802126495008559114
9 44 48 -0.001691687355386800259995815653631889559559071058679007140187539241894261543605193
9 44 49 0.006748227901940626457499993565248712901725689055681263169453021930465923915590781
9 45 45 0.05178936462882935144048505076392119755571318475213877251811518139122490851869485
9 45 46 -7.674307814660674870845338971970195706023276844048748941268704534297855723628134e-07
9 45 47 1.555626776697207263880995886460147657536799784823484708371400295015542846401629e-05
9 45 48 -3.045531205180892602622354568998867940877177546017846640256510023435655659454792e-05
9 45 49 -0.01194755464444561361020469811725073738829819268807001466098824036674220044394169
9 46 46 3.898361845061953456156146578821974584717535161632678305872232326154974944749998e-05
9 46 47 -0.0005773641749709536610759503981878380467769049771537964291024548273490226578976726
9 46 48 0.001340192475637949051882457757704227302700349619907371532718341971074884716990805
9 46 49 0.0009169164608559195867777544141847691012384840760840274888384606289468600642948924
9 47 47 0.0001865184943274592201585268199841175713202962530355666483828805695599561834796108
9 47 48 -0.001372329357029326277658150695903286249791840283612502337106250573627384013006653
9 47 49 -0.00122397210508241845034273548274908311059018933233192583026842424751132022041079
9 48 48 0.001031311944483764052744126422250304365127954750889645360267948816880580309943352
9 48 49 -0.003585082826583486817109401873149385799412241080907830174641428892959815481099491
9 49 49 3.483603151080887221778625778103611686874540717629780249079702211157361816299876e-23
10 0 0 1.190262719620292739552619644480145538174496004816052246928303187407060838448328
10 0 1 -0.5549181480742245942988706870038640474810917711312882155469004738765943973604194
10 0 2 0.0954148179412762776075761484826876493471881060386155531546393538073318435363162
10 0 3 0.0141968630916139042289707518907343566151044160243970532236531259172056564397326
10 0 4 -0.04245040207474135781076854712325770658604341333136829916240452433481695004499701
10 0 5 0.03853553430768283250105486533685354021326500251220658098379953185183043039145491
10 0 6 -0.01920297592125649657967048417205441001931199931663653641441176528782935206376983
10 0 7 0.01134024597552787707665011256007818160208992275377037134052687414978888647022631
10 0 8 0.03468467522609900295637512949053291606305059487560757859682913881299825339050271
10 0 9 -0.1206932813352386046327076289577266300418082428572571846601913543917307814662119
10 0 10 0.05651658279220139725347056212985568697408798647542422420086781446562974865736987
10 0 11 -0.0007929221812971985417422707072653430001527007727820834545992178497428642514377494
10 0 12 -0.006412260674150699698215435406201276660197825838233635469789617765968878314591542
10 0 13 0.01327268873472395314842601645965149764900324478240552514595760377466798483683669
10 0 14 -0.02297026987544821186068012157112271028524339876895497086835765428851571069835055
10 0 15 0.005174653582373435443381285674925683522819733347233437589968782598623188583819789
10 1 1 0.6929656811957015926157910817551566447991258325191479550575751273088602955873244
10 1 2 -0.4900851382646424247917620596904656577043613065992432169737381346885170880413696
10 1 3 -0.5065072979156057578102748640083050499959110650095211418062507960604379282634046
10 1 4 0.1143434628863370533041854642075590135909638231438646578993439447500457844126571
10 1 5 -0.00884927494992339072999308214929322527705886318019608893016471679463199882200012
10 1 6 0.05327418222888196404800271969266884199230869701113106080727344734355246569683693
10 1 7 -0.01133742242091563450750417935739578829881239330584686009242998844999234242313833
10 1 8 0.07217951966039324835761092463602830380864517761340620574974146234776786707307237
10 1 9 0.01870367702438023360910932536318762286215763579150245600667669198668767761060257
10 1 10 0.08793842397280738900425427870640465708333704719073669298678564257402651188412863
10 1 11 0.0005257929654232388123923489985768097377442949788546896808517379381566869223666656
10 1 12 -0.009975771855170472913060224670157067766859925044562902213016320026812402051756166
10 1 13 -0.006785966265950580213546436671084887762456024368034989091096588150279044289256912
10 1 14 -0.01919916486100125981752767672062021186095826400938764463104321905105907418712123
10 1 15 -0.01252912193256068245800455780135317877265232962245691674793833429901744311744677
10 2 2 0.4441828063328967265133592075031873067478772162855971449069122246158962543339841
10 2 3 -0.161211364293107972252497076538794549333808901568466194113823823976850678847993
10 2 4 -0.2979298224525785704116613935800552426915875451774087147594021601357118697060209
10 2 5 -0.08933223956383279755030619290378563894580568290415661274934341510718312369701767
10 2 6 0.03410135144460132655474687796597004066985236925928894944775328610338431582769921
10 2 7 0.06003954014447364777768048718973870417070315304066933046354215030032904569984452
10 2 8 0.1125002712431457146410922865628760801483104824736806602657353809550765938339402
10 2 9 -0.174499343610794431288674964161905944267005379672302046085380156538415867151788
10 2 10 0.06811635317232930272337086218151174809296966936235783474283011630550538039428066
10 2 11 -0.003518591433101869435007052173814741549434635641383698276528534628002909199190128
10 2 12 -0.01602219611377293280787380987239914552005549442618752457345125782501269505256467
10 2 13 0.02141607156706889322928973140859715455143674224230694439096821974403713597985052
10 2 14 -0.04191087015008797602401193416485245234840694063584923399130430362960954699122139
10 2 15 0.03190229463511843957452551350083253955824868927366050254245583927974478594879051
10 3 3 0.5708652591392051619222977068040348432422994214400554560540696218288056325031081
10 3 4 0.004176726592961382025863474150067554379981788923586605155411346814467035445892084
10 3 5 -0.4514244785835290620361893444855751568266059372086492745757980959077312830432311
10 3 6 -0.4888321485248081401591064228993948646767807412782991634388326027399793101249671
10 3 7 -0.002620854311880549997400379422794393933003530946260982434516862343501852546881889
10 3 8 0.1200661665711272132804150950532425971859537917100751261528147741053462846313737
10 3 9 0.2085645523078628416231241078456963042997333118883871608458371341417250511605577
10 3 10 0.1252717413296881337467042631076747783946105162751271148817703534336073115491879
10 3 11 0.0003637026734159978489975396711188750090322825525989170299880516749062792369705598
10 3 12 -0.01025373752811450269729250380859667394112235936260905814278034120726350307615548
10 3 13 -0.02527885072438288042935830152482566323350077727773600343006710023563750135882549
10 3 14 -0.004170467886091046316931799484858954937922717560286822365565316181602033413764684
10 3 15 -0.0149817693546071774919495260793252736086848966543961126289169206733078539292431
10 4 4 0.02780068634676019258419667376237528542504259632181714107931606130170811892649682
10 4 5 -0.0002872218632876727166981482247731940022152618283009648994346776102810019870250179
10 4 6 -0.0006221922798311661690629736066459460371916542821645521693166256780111843814949138
10 4 7 -0.01349377012835766129560892364389856469330081311582148444307879342377225362371796
10 4 8 0.006398377354241052238327336367526139369951968377780766077284945508611292449375734
10 4 9 -0.04755706816356275904653769686831448304443842873551652821190699480926956359959474
10 4 10 0.0007867087156252789102632633459932047484027356535233069389127526489584572789666244
10 4 11 0.001616916802040965993943722133431095104807957003807140649265751026301985075421807
10 4 12 -0.001518678587032595912170663880243400666336908402603266379942394016778609324538623
10 4 13 0.007496155411621171134412839265789689843343629442183589720516200367240696892756579
10 4 14 -0.00473617541145655987134291923046581155761980317005820213381374597491088153990935
10 4 15 0.0096821213660976812245666977383486242528547866096670370540793206523315626435644
10 5 5 0.1508145554519560845093487804272875774687154921598485820187028502128547632163596
10 5 6 -0.5337016415836984130852522648760627418731509809248223174714930265864072364594494
10 5 7 -0.0008918195349924933744348858972674079715597295218117352263716649536897985614007945
10 5 8 -0.0320331841798467773944763652284923371153543252167564461777729027016237843054047
10 5 9 -0.264780675185602493248073237101288796950485847465314680918945002705723846588588
10 5 10 0.1317822993089025162910335656484888934554336798918529554697852291722178025136749
10 5 11 0.0001874005567557621782121819509607641248438118035430248604252532578287144335755333
10 5 12 -0.000308723555916719518279330935424248213929001906274774744209037092583182293510309
10 5 13 0.03982498815832303994149616957056002360721048190616255412897866751441140651085355
10 5 14 -0.0163873416425808922715650082808392540565781079614458851817933207303013208555767
10 5 15 0.008022189037547478194245655428435216405832910275315614014900484447193013488046985
10 6 6 0.6126170926307845950598069582606946301307624332747729999627146865748345778843755
10 6 7 -0.0004898877660835329598400667008567659042271942585690244503462878626137246608874103
10 6 8 0.01165970630508873267984267268927450519169092066462520781562345467416598473383303
10 6 9 -0.02426168123870805049795617447370539517482022440939199067100592771205150400141489
10 6 10 -0.3169943448358014984054755773416103393217367207054136184129168173241006655028023
10 6 11 0.0001110447600017792739241139760716018017376074537134897261998328580403961169402916
10 6 12 -0.002697787375360106108758767502225873380688599888469062062862510492681210945509789
10 6 13 0.00294804188614516736623320294653003499583024982164315687971283961015958751199709
10 6 14 0.03989429472131987791775693331144111678177971137477455659114016597523281685216208
10 6 15 0.06944373719637159087662123325051731960246720674711405976054307865848738142197898
10 7 7 0.003065124454843083184799836479299979173162897570115626485858979826647364625197745
10 7 8 -0.01850663437862885164733865873561425590804499814447679611272706924905634329690108
10 7 9 0.03188047501545682188300208232806243914410624877297496061561933956944629222587543
10 7 10 0.009097456297029554437446256883120979781241619963164295846434244986731050157902172
10 7 11 -0.0007076534992214016345651037775327815411856767573092024951544943920536538689721924
10 7 12 0.003327808719112906768358140654538588780487835993853699935048318470955599037565754
10 7 13 -0.002894628955544288469879506498464219477289957710479519921730842800988172665411773
10 7 14 0.0103979730985779665768757420045376047086512608489467803832857375475804798186297
10 7 15 -0.01649536383466896570341998071800619753626345549747901048819277431646743104913172
10 8 8 0.02077328761770336126751286024515124970891902137402629156328370142852243035517951
10 8 9 -0.04711452635991137257451060593686951661977889507966682183457165278783440693796927
10 8 10 -0.005972931605281387566016333568053032495298978942462334831364858845170177133300084
10 8 11 1.446446270333390599747349074636383701066744457205268187362977721908766921477616e-05
10 8 12 -0.00543574728866663488044742693496371301837035055250230318715044277032877697761239
10 8 13 0.007118506654278490794072710570215655705039194429347520365013527014121262740100294
10 8 14 -0.004814114183292708751391402385453287348434204791906085986220758253351165097820091
10 8 15 0.01012478227533794717004000402680721203426451107311411636274053137166510280766762
10 9 9 0.01419968840570070859553940359148847701132952032988549797582808981259753540455123
10 9 10 -0.02374796502759778123523366113963013334204479887496275165786626674003877599096751
10 9 11 -8.679421451638935411332720325456523439730876189832107124828359070081515794788473e-06
10 9 12 0.0001323804101776541189234945725677655468039612956223797172350996657155199559303657
10 9 13 -0.003605664513058231731499028072272722531035844916684540603700524312115950248122471
10 9 14 0.004235368944948936291146795575906711005576383701215443220042680935514647464243614
10 9 15 0.01003335085047107902846533270396907273619236913800822700175378354342251887277851
10 10 10 0.03045269720366305164608334503819311518198065434165628389340353961974066198920776
10 10 11 -2.902668668805746229654319751322398826668176024724008528685165342614750282428511e-07
10 10 12 -4.785878231538061911032459612823881448618084186917936151004168084625850891827679e-05
10 10 13 4.56446291294692175614670340259299474072692927867174920603932567100574767870663e-05
10 10 14 -0.004482858820729846499174316744417040229331663057198530125678223749481811984437181
10 10 15 -0.0190450607868956497220760474873711114486547758852775975316791989201207955431779
10 11 11 9.248788423870379665595155073759624289608718302175570020694826683483580681864242e-05
10 11 12 -0.001261019958277045486996880318999381844894832006295588932704647943308686437588177
10 11 13 0.001339139232364381871700805581915403782006287518459529289579561606315613199536173
10 11 14 0.01045036044308762585273766963697594839445764271157879456690976499522905905379298
10 11 15 -0.01189387355590160987756878991349541098220765327123596755941351452971014688280168
10 12 12 0.000427033786168615704598064512928759787275708436304021088529070117070211326420521
10 12 13 -0.0008314997000719964431869451981200668495640377766243460311305238514039616353728053
10 12 14 -0.01840203962746206340949972536381915534784999458304469509361362868790741290767604
10 12 15 0.02403692418833665223310161936874646400752171761268472993003389605270778795042144
10 13 13 0.001243045350718445794331719621709070871685398057004972060580477773681217728050062
10 13 14 -0.009168700696620945623237987530641792290980328248395817747709173930592239742203407
10 13 15 0.00688860556129918775825533293377405548084840199245932858579909251294375307543941
10 14 14 0.003407246173955959121404431990718993088549850564458058529330953490095281271679786
10 14 15 -0.01238359481183517510859985090169503973040612675958962642019214148063262389983169
10 15 15 1.607993038416725366069638512754028396992417960673217364766143033501387827127917e-05
11 0 0 0.9449071918091534720451537702773101596169288237389358181680928850665199758941641
11 0 1 -0.5314069539331665243542749557309863588966127981551977605959708054373874724460103
11 0 2 0.003262224881971526542771445955809698409140474202666414428644971369252763268077449
11 0 3 0.1914678728707150329733389153255447248471401504419428617389394855059873454365158
11 0 4 0.03655226236777342759303093867710987030808028915292733227571918248444165505373984
11 0 5 0.00992877291615276615852712462817620378016032996815788095842663482547655797547952
11 0 6 -0.0647364331881266462614994966090646088667626994356174434409836616842182959208282
11 0 7 -0.004912637172049412730474779277331602912769661438508210141910452678141716402233153
11 0 8 -0.002922411273657218389478109196937201326251186655446073867882796199702876092522288
11 0 9 -0.0111186667724747546032505989872875985281808226445800339162189947942796275172608
11 0 10 0.003131198335289835269277946812470613110550313358544847010327984792970986364930928
11 1 1 0.532643938129773390784086384738346066031048668632727417491229288451126040474784
11 1 2 -0.5537577975580366249819720629475113604407393552314105196148959475838110710061763
11 1 3 -0.4505920009352616800898760971799738550050361632398800708051162994185883580960208
11 1 4 0.1616156421088116552321690352991423021289300523069126120196697594788034456389813
11 1 5 0.2008833138264783911846285340857873450701931948465835978344304351879296569885329
11 1 6 -0.02790998523288523716198879147309008698982884124502149585236893154236940236778563
11 1 7 -0.014487407962162901979232364767903715162494104449733380625208137629203838746527
11 1 8 -0.02167785825991298556066738138676779717546069937415841163481276986760639563573972
11 1 9 -0.0393298183579645992234011497233900795066669366483604027188317713693105028100821
11 1 10 0.007118050862372559676091008612052414207618461027517194987269754931784384888960633
11 2 2 0.3460786702977695247526223839848411053532280157869422589920618852544620048262007
11 2 3 -0.3557292088565883126218537453281185906003409908115365844221810444205530952616353
11 2 4 -0.1235456982198124182079301733755947776274566417628352077265424473223752204218475
11 2 5 -0.05037666496633933384420433665822408996558437976299438218946436008801866145554699
11 2 6 0.6984053065566133477480407062334501646533427658883210185990273921967319423518474
11 2 7 0.009469826122174360820793632187811544830919250875304212437593567119411495058030745
11 2 8 0.02161697758096267216593108207720616967808589758004771258769446029814010786012076
11 2 9 0.01719409970625802218935028871683248411738789660823744115971518406094946189111642
11 2 10 -0.07127248665335133516374371554796302317045287604475863586118453987127448444723627
11 3 3 0.1542137188922655379835899714865648631510829182786282877348371044424322109155822
11 3 4 0.01444256319693728281014829727131758879558038916474856134651743991089586802280215
11 3 5 -0.09748697234689829459232884407127920322746044319470490723445518674594626088408126
11 3 6 -0.1562236809256869042616352961746704628223525605353866030759494734637314347535307
11 3 7 -0.003742147773158086258001520075335638639325022847156501273391000446536183074031423
11 3 8 0.01355088796026510331917558453578137812992385489344396377723179892184514083669978
11 3 9 0.01878779948026210006725045056511691937759841165789821524099343177744315485402711
11 3 10 0.03552377055858589316354383606393225327369317488074695652499477844953559910696062
11 4 4 0.02493070000227717718580399217584923950419875018777636142928138035710163398889752
11 4 5 -0.03795276568634280973590904770596038687940987066229637163318097933994278130831786
11 4 6 0.1450419825024983035472396517479395853588325926910913135314369037311602582377243
11 4 7 -0.006275755341234880180793994748838858689437163661973531160584526275263440782723169
11 4 8 0.004272772198368870144188741185308608415924962228026727519026207748846584711482743
11 4 9 0.01745670158269811034000384255352905941882215253324206459592994662691940021922175
11 4 10 -0.01785946316704878344655678682307688139152396133642935217691258758694268491781014
11 5 5 0.02531466072773955881115842932407030055414769039278381391134563768870485687158304
11 5 6 -0.1999997750134532504246319046847074408628740411149038421183269204412731751297057
11 5 7 -0.00015326139454110896025122446501341322088597892825397601648137360060665654598843
11 5 8 -0.005093187037938856347531956435177409098967643360578525726333721211890800964955051
11 5 9 -0.0116943689629163508851910706832960257809674533476165966359461850357589051763027
11 5 10 0.0329322847708970090110199042889441164102386211446185521132952274561060954828632
11 6 6 0.09061484505668498686319389068094210983516725665902549566011858281488489811534001
11 6 7 -0.0001143816756330392900994087251133742562974363513425682786699526424747960796656642
11 6 8 0.0007534179250167453715693916921159703470233745851672567986552313662122975516074126
11 6 9 -0.0010780172332473930902507433496491408148262539050591108499030437874896069256137
11 6 10 -0.02120742357386223440101136102246415716764896511469830182113914878997213882844332
11 7 7 0.001264815955836184844572893907354110784566607523034188502470546389793441844718799
11 7 8 -0.008236430625620161305787851082658358488866659149040576950377223608143274658657112
11 7 9 0.01499136645562729861299885854721578922951544047366042421745260355131788017622466
11 7 10 0.002884262742871324986976860590528505638450174384416525198501083540495693826900724
11 8 8 0.002367087597514124939133327269427282493581221300059066027231881045716507718509571
11 8 9 -0.0110564387353721038494210217596883567988628478169800195438217355684455392292139
11 8 10 0.002132051284455198066211605037392163453855478562402917822864002979376423830713549
11 9 9 0.007576536291496288229319624782855096841940629257958986834208863833591448171711918
11 9 10 -0.01434141784560022146580819261488442732423192078563747751502810924806695919930744
11 10 10 2.031441201854034797517241473577780951702296987798335253078076819059672615686624e-07
12 0 0 0.4145284499808238983303744249913705837168237280124646258581033822066008115154234
12 0 1 -0.1607621471533930936747714791227112075237116251322242154698984564038115534808996
12 0 2 0.01207516254256127818502702133511781272681969635105776777428932670891399225951058
12 0 3 0.03882555705399877029370889312794010176206660830641166861606431998129837940731039
12 1 1 0.03739811260440110241346467369050342373459208387914337282598105230763132342989566
12 1 2 -0.01409625220647444863503749343090400423304017302918581304436053869315263077432763
12 1 3 0.008276085059560130023582961621231973089718940797345522584064139134230023022995383
12 2 2 0.001997794795194402588756940891763146243116454704394364772160702517141377306122156
12 2 3 -0.01036653645437909097452633493875728157346651155909059291153030253346045333822895
12 3 3 3.533274521844873342600241887031228050665901781611638756583534335487025154357671e-25
13 0 0 0.1176448902185561011079329414940984189634855731740019317654668763185585202433923
13 0 1 -0.02425889832468844567641878229786213053526361451508429286593401543484904872001503
13 1 1 1.146007721442533698766885271360799278544095613809938420669418293083581286051219e-25
14 0 0 0.7842323268503221116394568623628468468755204481242695077693327721401093059829218
14 0 1 -0.5239495727827689400036278678135285886632571097275408377683711652060539185270489
14 0 2 0.09843329949957329585866592235673254425346089350965717410427244565062186274500476
14 0 3 0.194648009084909314386935997281548683314055926769385796539510170370787075518371
14 0 4 -0.002694723210104381868572097193210203704066869914787469258302571759063194586908938
14 0 5 -0.01903669911188451589681974478768206046283160713596265396907855656169778544390454
14 0 6 -0.04300485355343490063279422384845690953082802188604579540039570219430226241682263
14 0 7 -0.008061981055909632584639137378506973998944682574550157574297822311130353119306161
14 0 8 0.02089592814864618957758401048641889054098367416750684236753775943403119236442992
14 0 9 -0.006215702610541211963595531629487904192785402286128196989849057052367786838118354
14 0 10 -0.00026734691624664350787460540653914678066071727811906683650013920615095096672488
14 1 1 0.3740269018075919405759814457962216505138525311287817889220352166379849813278918
14 1 2 -0.1809557044014549421735481558594973733223041245677285350006063611034381785522312
14 1 3 -0.3436217794930415283872736179606668067560355142042961748068422371688895458242573
14 1 4 0.02238062842727648002649779330473115613870276657700799614181223619697532015646844
14 1 5 0.05320513387582418253004054321790694522222685964435448097852939010407021596578167
14 1 6 0.09786797895299168698849674952879363797708671955475066993847622265220084057873603
14 1 7 -0.5339347691244354846184399566608741601168407889924956097449945796056521054737277
14 1 8 0.2453587002491294903230990630989007406998847373107352358876327924376418059415318
14 1 9 -0.02862208102585043549849918180474986699197010581248141905930765738817983568678497
14 1 10 -0.04632491885018616809167147744549356060087144298156455702362691651234995600246632
14 2 2 0.06293033797342765501980131052996027923968496645180031824286633120619072498084137
14 2 3 0.03171158650470166247526777034506462848705229308507136583766930675620607127834761
14 2 4 -0.01402593622307509615129035949208415738020843178653545821319089872826144301672993
14 2 5 -0.01737187330600572545109574570376189591999626476351916720648723797976378330351411
14 2 6 -0.01063866340116824750105632659113198649406174226527797590546625657453527650544731
14 2 7 -0.116014177028034701301068131382166568435158291493315701361142247107706549055383
14 2 8 -0.003336249077311318315723217674473177235290182965279135537859447949914636771141057
14 2 9 0.006622491731926990749022008091615966192647692743199857778094686854460342594661834
14 2 10 0.009243506442203016730347920483401734463073481930520570814682340056118796241744674
14 3 3 0.1360446222337432065225096437774086704952477471086168028239516400226208441411103
14 3 4 -0.001208136008787535374882765766413588261209945039750744194607220686242554833373442
14 3 5 -0.02354696110197835001133333600466962196262957248303818322827620192819428730314842
14 3 6 -0.06001842558984506252847085415107093961750424251381793697011594105803952572455797
14 3 7 -0.2763369572847155152884617074131439529433391318757473684646027214892923848272176
14 3 8 0.07485527807001261901693442199918074189328624759898851524490777475293328675111251
14 3 9 -0.0002341906752137527689484954698880261583200459028539584815037271737473444682111858
14 3 10 -0.01551851224011745553516746514997412733956832329623836007817841533379065029911819
14 4 4 0.01004845189462659546874991626746020666987699492066152406288085505474215390431527
14 4 5 -0.009000533855690488826892460312591866989169822235393303186417355663248463668106432
14 4 6 -0.01704057734234291218887583396318813978888301012067425501008907685766892442323148
14 4 7 0.0263997564028430603334714756622553201684562962060439354586454759147289434422004
14 4 8 -0.01170645764326894811246285211728373744437404720853111460487965670532728379911527
14 4 9 -0.008989034910349818162573343384195795468154929395308735480314185097598414352165408
14 4 10 0.01849072603557940388586737055367261457080095593018292153096085556780368508536807
14 5 5 0.008100153283991577407875880960985191713489606262597510291088300840624301876457726
14 5 6 0.007558460447496396216496904249565881707977276681591808419091074184619805435618825
14 5 7 -0.04833258148700847458015989612365768361955043251436291867406532203250823178815128
14 5 8 0.02096666881619151389710608521303348396228327213308733270552831853447227573380542
14 5 9 -0.002095753045065092045580166131154955753077802548817241015099238135315486549057836
14 5 10 -0.01345597603845733990422890175778810248762155089386614668802178325646505599588868
14 6 6 0.06119085870008842903056511078507236215791548207035723589432381922973513330315476
14 6 7 -0.006735641809164165525586876363039900321546639283904849352912446363850385643396449
14 6 8 0.002142225886357500167994735339495273383277931521088174945231106433675029919896812
14 6 9 0.0006669261414746857368225537455980891744488504468981659009143724917561075203352185
14 6 10 -0.006984400827384681165208642201501867726396485632382611751710856794882262269617382
14 7 7 0.1250612254167378933732524505669599588600618610746578426675857656029511340590477
14 7 8 -0.05449230187233396136713524966350735553228366891994683676406290184543444752226276
14 7 9 0.00600451141617995747898779772731135090332081394617312132624357231355187618443118
14 7 10 0.01009404591975127331874702060907487617399626226317215098112279013317359916516215
14 8 8 0.007467133824511322264998507269054435358001461818916993541248159154336112623616163
14 8 9 -0.002047736553202280697831142086738125261635660811383209577616828235352380284277811
14 8 10 -0.002359183093371739771526482707620172836724885221113531889103353643706678699931243
14 9 9 0.0006995423793865557328773509622665266134319065282336314201673692683419127228088977
14 9 10 -0.002829909810378202564555381756109634638850628976211481188116302686110480670509639
14 10 10 2.396559000187333162919338256703819085735489836002574128661225211512438011437988e-08
15 0 0 1.321483767109630481262097575445635593909197642686892007788056762601668592314737
15 0 1 -0.5335913151601747816772520077371131609615066625893863963024664119571223367165252
15 0 2 0.1039775325146866407798050322507037754526286016843119485783510912450370353976601
15 0 3 -0.1195607834784689428948588504386200350302646675049170402681206660050810548297169
15 0 4 -0.01891171562559086614347504037381952480977377708463714308163937084774733308325021
15 0 5 0.03034426705339873735008838157491214463572100557365192809082025371831665595147634
15 0 6 0.3301277017859978579328511292523718771909784280235245752326264145160731917086516
15 0 7 0.001542101841211195496323499220100475087931021382997292839377451689001520651168962
15 0 8 0.004190764720946281969615289851642425537656052573232060363660367164140564363280087
15 0 9 -0.01018491896894942555145729139024941196411750185613538998061419127933344831512228
15 0 10 0.01035012818573088318658515661340141509798809070745613834085909379547270822363611
15 0 11 -0.4367449844295804408951383497112055947923821581185662195602238445409287280279188
15 0 12 0.133729156370318041120162500877953486091407960587436331929896165208825760615678
15 0 13 -0.003631385895499014168777404875558198173770918509154416942242747221793712761571961
15 0 14 0.03748085178812608574410333720250668844923709849581302730533874054180163949683408
15 0 15 -0.0009475733442094287086495377232380476752507312295451204373218515286179486819867329
15 0 16 -0.009759328815750238898544938618893831347536964043874328978731919205839948194108912
15 0 17 -0.09629778723291772597207841897189300622744383178750617479426363711936853238116983
15 1 1 0.4949405489375149098008762356073737423057875461503160853500681398899364902364703
15 1 2 -0.2538575113401561987081249741855728435784947757653233910167331122825520224105791
15 1 3 -0.5925190503229146665017262050478291977653056029141026674938535749322322522790842
15 1 4 0.05108802009924479709468045114147016140804037947324281592656073238147984383171226
15 1 5 0.1002917398739669355412957774389198297087013900365661329986529438619774673263236
15 1 6 0.2839235337469731873171577365208775519491312489999919785779130285720812625539984
15 1 7 -0.004051174603506914055654950708514093555345898214224078901707105734004528593012386
15 1 8 -0.002604970466644170751210826727350082961555001759331585602230586979066951065037986
15 1 9 -0.002623400946838007063577513564691761631592645245842758706632234856224397227343974
15 1 10 0.0106653363014329218438352264077405388339669170443282586673993319862028509781728
15 1 11 -0.3614545150774021732119816887372786987737437953347931747848992599804270742690662
15 1 12 0.164517661106786985068626709689791957316541189164002008812424666938268821041911
15 1 13 -0.03295717976264182616509471767317752483430471070777634002649267225374859241690778
15 1 14 0.02416288283978252748256443807035827627898436625928027355181842310907127373386815
15 1 15 0.002932015945788652779802953147259634789760594708655739447193560811208495072881585
15 1 16 -0.007415664553070640509435806482871461918444983002148080412098926428497437288398446
15 1 17 -0.06058180461439697668763346720661461226690016830317204912380913828065161066230122
15 2 2 0.2320045698670349841482842406970781547814160235138288547623878410662664395346713
15 2 3 0.1113280491203797989328768843708183723930516103273469244758498952761903359191418
15 2 4 -0.09051037457150019483214583749167735907792042639190064704799941831417471455588679
15 2 5 -0.1725702137625441176949069002290849642946739147186294327132540226930182487080635
15 2 6 -0.08769793890644601319017858954504173292757507146176011516838927900428519465525428
15 2 7 0.0080257536467524926796793458865950809902390027884436570705062548548729513846289
15 2 8 0.02968537623359581403075283071536282867384661028766828578063362143241249116181476
15 2 9 0.03437480599263001164861110785142510586276335887406422340883437768372400308619659
15 2 10 0.07119003716132881816098720993903398915180167571903299892992311050176020987315239
15 2 11 0.1078486577785661279743396531316296347674858690698700487459763175418046028554233
15 2 12 -0.2987243469158242265005982579769131927343344051992369712446220464649280162652541
15 2 13 0.1028251706477408306488651200762116155665433382951119517327775294100317103184272
15 2 14 0.2496255779606397982603189464609404764966625564798768315986326515018216282890558
15 2 15 -0.008712072677178053745470390878141529527174361639566115354631785301977336432529548
15 2 16 -0.03544103337025066767141290704346477351480700145240156827078806030404123970962236
15 2 17 -0.1179300755852890287825409223542307515838154807344804688313382688132247908544147
15 3 3 0.2208973854865311736406692342778283016141268860685640988286299968923406718906434
15 3 4 0.01519472629308667576274467064312722120181243764941368587477046041854655077915973
15 3 5 -0.1604177547070472332493708900114474990023420733089456839921682687946537775464314
15 3 6 -0.4143798585076313948340015067580542902943231275259041446944855757874831547320228
15 3 7 -0.002667391620652484656279416996982271772977323952778154389868697622149093269451104
15 3 8 0.01676123466397097758361707492953044803610420342298950536009426557315655924784593
15 3 9 0.04709000158109749825262640340690427003198349147877240554648091995697883573568441
15 3 10 0.08032408706025063617312587633369340244497605196412385349315643207358661569237708
15 3 11 -0.08221072116386640369965334311481815002587937338280111710833629699298494623112199
15 3 12 0.04838956041542738810332974406529784002363934666917025145165286828244554169457152
15 3 13 -0.02336144907893765933193822007943724937997644486007777200533523943643725426059015
15 3 14 0.06576963487548713811303833210610620955681187227281351109240055079229297613303219
15 3 15 0.003034801316257017213821079796907635957213361401858393885177678218069302107850069
15 3 16 -0.01048681315071677675213147943750638359089915690859576170079148614804110161336103
15 3 17 -0.02453046391213636558131288732939980177884936326856754473645302947913479949721956
15 4 4 0.03311940560710940072135170071429256793842041882607980902300899105184535612316118
15 4 5 -0.03260401600134298688663619093413767138553873155947584321432010939554039509227915
15 4 6 -0.06776617136766281202595177920989170383162160241481631159005029797769445437139436
15 4 7 -0.008982853255448373357125843414247626303234643907807188125453543895361403660659792
15 4 8 0.003947416578594479856534094369231839981247547901499202324072467770266071446876945
15 4 9 0.01314338808477383138730004042229469794721542030847217114967912943572683283683277
15 4 10 0.0362956506105914847940701454863491423394540851497346172714546616895672951934345
15 4 11 0.1270028882027131244430883667577534082903346853407349492675562587212534091227898
15 4 12 -0.08166556868498641071913447859543398474603895310033325807770278910227919796101825
15 4 13 -0.01770216066246001501016920861433850186332481494321209661466202044997525091456554
15 4 14 0.09206164785118074896458249576417798816357114918809837342654988790698530738260045
15 4 15 0.008152901000041885674149637815409961167909745470106881050939821818664998742718096
15 4 16 -0.01206643040245181648526235709502417923676072793978504508784446472630022300918847
15 4 17 -0.05016492410796338326501298514793704603554077340421006529922201816985437114835966
15 5 5 0.02725999695361033919470550321922044467089300096032625832274779564116533763693024
15 5 6 0.102129566455816247553805112114199098346356601819068310288401876745014692383049
15 5 7 -0.0004703653048320263465692987312886247822149760766289206199647450997698755329054977
15 5 8 -0.004273909643682617889837855845417270020729243213940256640499906317350787551861831
15 5 9 -0.01059313967984069135366327064155349706400266648697557423682240159854505611650583
15 5 10 -0.03515268085694259448122381510994585609712552905150536878702761468365709922838396
15 5 11 -0.1635024404049246582055315744020907882030888707693534667845135523118128553300683
15 5 12 0.1007964187353735510747740247663287866146243153091776153432253003649045527276483
15 5 13 -0.01784937977617272797141720455428507551616737696807877301479818924635888847494214
15 5 14 -0.08398605953136886135691551230838489080493699150506444917557181792968858221058224
15 5 15 0.001234178168563763793168568231587744089647672818143362093388188457227220108631232
15 5 16 0.01123445339848892275952429393959594250761202258464898132649959208097193771660009
15 5 17 0.04081778321359025326071751602001464716823184460544431941953448457369664686297932
15 6 6 0.1460371718416371097177814793274203805110644991716220914614467779469818552241201
15 6 7 -0.0001451540781929524329951406347911524238722997275848916624476424530103556490008998
15 6 8 0.0007707295787365017895507225154812500064137669700635899672136008822168172699027657
15 6 9 0.0003352434008801149220622816920367800057255363104968539798421372335667178848984433
15 6 10 -0.03929813350519045493344442678190917989667576711716092067620637044222154271152011
15 6 11 -0.02930641716574569985374253733994373668612236821633094075592232678424395897867383
15 6 12 0.0215341376417715260568940661382614413574426232780536205808409752958080288160352
15 6 13 -0.004228371497684234486050735395548628762373968886210046336642569264378402972137509
15 6 14 -0.01963975998755013400391861135136647900802459221981191518184390852337192338807125
15 6 15 0.0003312335133666762918468842163731358952616786981507641594779561521483921645813348
15 6 16 0.002352241916707862755906412743883145106196127758152838156735090550777564928193697
15 6 17 0.01708374239965273822803165201632454391175438277051656192678983540264042929712763
15 7 7 0.001407773145755285746853649760828724058398801458934391836277810835898824230415882
15 7 8 -0.005332175618014485667460431764793684024401364067079969048199289217243487717097733
15 7 9 0.002962169537353087316985220165704760801911446595230995616710162999062074575219946
15 7 10 -0.005381768246870621732163089174304570490160783649766114396549493952273022342391972
15 7 11 -0.1158954275240660000609500433297792449918707510694450345346317112487172038158094
15 7 12 0.08032804054166336454578585556982125325245910376256523865987851826772485480965834
15 7 13 -0.01701494608792861797238378410708348464743594207118199759818412170868632252035848
15 7 14 -0.03373210818063629935020643781934029048908816861014476293752869837097933009434129
15 7 15 -0.0002550536157487572203413552019027974731942578824599812337989606077899665840188934
15 7 16 0.007117246383763127239625415959096703755597314689195148410493568350351303464152396
15 7 17 0.008380873380177393983356325942020165844280352500490353076403210182896301185226507
15 8 8 0.003834609472046632458302738255105212764912884292012189364413738199615187959090194
15 8 9 -0.005132149638404042511439961866291951131556341309208025022553003790702637968991011
15 8 10 0.00296813140352191131482356947661352713192746512161250173143262219753641819643819
15 8 11 0.1530025940479019052095888228234538289754141819059975761907859424749049466581636
15 8 12 -0.1051307053258480068024195389373849942784367700432482074439178322671554320792383
15 8 13 0.02213474099902541371906714982726358201646946380298259487471719332334212498673699
15 8 14 0.04508311267247254809636768222859720268501894016967578130026970097059188372015172
15 8 15 -0.001468588383636371418617037387511362155123644486743695674515681115902851034021987
15 8 16 -0.006202603672826322915651907393422798486103979838814154303840433069382963750338591
15 8 17 -0.01080505193086811019949975396620465180381484660401806818880426542004793595533654
15 9 9 0.006767980346071460643053694007123994577019267755913956742331806530932971464043266
15 9 10 -0.02514923417112593586209015427597812723492566995424382660660298122246678469424436
15 9 11 -0.1931211619673277095501272993405104191570606945155124421971640866843776039776524
15 9 12 0.1328423391944162562391252593331434260137936824198989068822330213670189902143968
15 9 13 -0.02807145977302769741558421185113844527923469000870555506041881155470405295477764
15 9 14 -0.05885651171202484081072026978668747560000085922824662041702418699423608751167061
15 9 15 0.001841238311141567034160474825582982286515411531961197188867181909740363259119844
15 9 16 0.004241814354613129358115664856815014006665468080171259887842780010738209347976946
15 9 17 0.04929614937116703769809454119721812695355578220890978666149581000365371179699771
15 10 10 0.03677381524993871266970738329706139991561390262216057076945764521666330835168368
15 10 11 -0.05160248373087762296581738564848245126566216721687891141792720023615059068562365
15 10 12 0.03302639446522908417846277411903265502296138012106906170230348116562568489303147
15 10 13 -0.006457950739656418286231541595936501034934265265799417037939116859749650457187754
15 10 14 -0.01396826381743174052981578498577997281970364734706037423560902618688674301755888
15 10 15 0.0003710158550916211566003875382131787821142734582492423863231654414489972133774518
15 10 16 0.001352891654698649655410842663673501320856396296703686803297375645280451004514475
15 10 17 -0.04327579435451263077813645956886547160015969919602478517261809495145288505554451
15 11 11 0.1963792737051522660860938828009316767878823712107550450843619540824398109914346
15 11 12 -0.1446645492368094818319999115155477852330526866145267269926282539479940329260752
15 11 13 0.03362130140299152193646683923023796092166741271073793117355453654362753454195355
15 11 14 0.06804439735103153764010424072779306458465070964561016700478092568972125933717267
15 11 15 -0.002449819272457488142189702189109029349500292073550771910469466893403959175446136
15 11 16 -0.00740499257600816109069827570592304476393989825748433727556661433235566438183541
15 11 17 -0.01570739565976385424987769414658728540663971795777691432705210975816484519729981
15 12 12 0.01482373006670484174150854461159321641396778243104923376919135376182131036332775
15 12 13 -0.006353808594181608307103662096480595529100494524194850984429846378660462995904887
15 12 14 -0.01469368324710308934766240853147898157091669790728447017519531542880151467007617
15 12 15 0.000681672734434848112015849186062957731668956194072773093511382237690970561290695
15 12 16 0.002250143065474374873313364454915542276166634130469938908640178125156044659483258
15 12 17 0.006021407020737397993902742512981586270512770303258311172261312283602320158168052
15 13 13 0.002261809324193583618393339299178430476004876877531835709757862915874141529590553
15 13 14 -0.006103576239372707387366176609668581620650805986205817640851179848520066668052897
15 13 15 -0.0005324410078350593068753096377801528599218182494860083692500824756831106108163193
15 13 16 0.0007660661633998389786549952455377873971680409167566129581575645920010920228369592
15 13 17 0.005627943438814117634670375604738027274882565192556948566801062220665302516316793
15 14 14 0.006040986546629148507369344487641048853952381291111913260998296239402857583266597
15 14 15 -8.464558695264485518058839223661014737507457718733941592536057483248875157978529e-06
15 14 16 -0.001425391101716145329905820229043444098769941642115912391656923471089834850128501
15 14 17 -0.003848439619441030426606768395533153508870265102327615761373353946794477535805271
15 15 15 5.545280175608739645648605591991140714400662885538651017167285528744267135181055e-05
15 15 16 -0.000581341063687336900484331243743933084590352415650949323549622377123799659255162
15 15 17 0.004672735971033302309560941069859988152822077279864688340988070080674128767276951
15 16 16 0.0001916387589427536115632434631294750259428793288064810338425931717865833595588152
15 16 17 -0.009263543067895817860776590640457408616495592413548786673604811426760438085501556
15 17 17 2.614978514780169216847743981285715608233511130460746216859476691280213808832748e-06
16 0 0 0.5367653520447136213172431739649128029173958317290570156152156982256868730244477
16 0 1 -0.3324242371170715798342838501655353231438793645079717252393356975702472650805905
16 0 2 0.04845856249050347865955248291181424117769062411013213280996238658701986204903835
16 0 3 0.08765192084465015089056280714774905452189134293559071529319331858654843387576818
16 0 4 0.001177867910633122670508499032362279498368987127084947472467921088771502887356065
16 0 5 -0.004673560079693296268871905883387428852137305722436594237409650933871211436596056
16 0 6 -0.0126157742787599226485589168099754204712048980405848789059610005124248641831114
16 0 7 -0.04498797692709877243837240857639867351017989979316346596123926933776736137664832
16 0 8 0.06123923126967627929189331454593333191718279439174752157327469666888664085057907
16 0 9 -0.01121638083399326060700204652360890496702285109620830168618033852061820185189592
16 0 10 -0.01348201083738515768565163349859976448756655852348045289367001341755551561523097
16 0 11 -0.02641268957497387159866949260181572260470837605603951659580859145547812925870364
16 0 12 0.0043404804072094882362433427925052563235957149175171966953330026711415284804876
16 1 1 0.3152187173265701966078586154688198771200673599017527379129046300250656095549402
16 1 2 -0.1622664424406038726913714735275982103850509552438302360186904336309068503556954
16 1 3 -0.1475735090135489148515536789555636185126378019733886890919870842549883246163051
16 1 4 0.02200909754784966938891831489869223946340199327767839395747074137251760989917052
16 1 5 0.02316137185243232954458455203201002961330000055766039742093873431080315300628326
16 1 6 0.01369535582325331106807469128612268324859109688406844226556432411010435121185186
16 1 7 -0.3610198588302685169520099029944574413478977811118368767070943981227279583897413
16 1 8 0.01669285027405243704120568099877094212908726130663356253065195100584679410480816
16 1 9 0.001700439965197454614761505062256513324358357237208969623361308454392314329502529
16 1 10 0.01846583700342632942519074457863316931777508591212496227197921965443716250586578
16 1 11 0.1642663592876013518927593599543345606417248200792664371664425064840680124744383
16 1 12 -0.02561532535014214928366563167085522739916441364467352629600111809709384231297445
16 2 2 0.04120224327637610732397012566354755685879830731192154980259177767440399045357875
16 2 3 0.006078062839791174434904938642264505400978484683778226019444382161033416515853303
16 2 4 -0.009821326864177567834776290769718818542916633157801628217138873686756821712424741
16 2 5 -0.009176411161212197624235485242231439774894312692540667025931864005226620301774117
16 2 6 0.005033200340364280292645019269364213987250518439331589995033961264926325774077805
16 2 7 -0.03409510427081249765014048460117766276244917784796601128313403425283025291904986
16 2 8 -0.005831741438907816427295736686425642841561701581171176915820197646248873384395816
16 2 9 0.002824948613401496636261892176270956898540594013247294735077290622827661750893302
16 2 10 0.003261696350727917468366837787124616668589735391154221285395322634942063869673582
16 2 11 -0.01190980427869899086220067532869014824254017397147696932200167572341717886452226
16 2 12 0.0034251514549766883192959951846589880488628361419306762709972539001658524935681
16 3 3 0.6920646727694208775774730382319441954614840326882188282216514211728419997778825
16 3 4 -8.298389379401283897895553156054904954667939296147809717018550776431516517119419e-05
16 3 5 -0.0001224571063648597687171953846155622148036017141187706355869279629194252278567437
16 3 6 -0.0005902520775100030643105257506687852892989029419491878169946239984988380466144506
16 3 7 -0.004937673137863891886199531935678019344148853605695141904275145538240184177373345
16 3 8 -0.6883832512327919601317435704251576590086806631727209003255144672114031814535799
16 3 9 -0.0001814921629570397982730497956411170674191898837936330382740968626316960882544285
16 3 10 -0.0007749051731488723838042425108608662332899043214077794467748850690798041500452998
16 3 11 0.6900103059008433916909451459827140271545346035768815038930496855107480472132933
16 3 12 0.000161910829640084395767237819259068548701319771979836943101840587345331621828145
16 4 4 0.006019528569911411717022502748152800461160883050269776330643717339066054289500845
16 4 5 0.002158425187721649675845506094987014969433425004605304970843112742938752414351097
16 4 6 -0.006342073368805473101619851216544401849043473925682492225152709602258388902243279
16 4 7 0.03947685911500331034789916066291864226888584604584532751551085145639999473201105
16 4 8 -0.02196718217071541460040665786477264133476482208548339574613817193370063964280019
16 4 9 -0.01172537703066789466723553560852131247378334714826115463547337418768625820590587
16 4 10 0.0009138944194980523903490781234447062575553027185720272857378259398680063451399805
16 4 11 0.006575698531609020154929276750769018936263613107301323251404924789632481399256553
16 4 12 0.006970206727022979742476668193014290619024361849992912611972269716363361708713728
16 5 5 0.2993963148212330668951827220549651470921332910901273745444101539897481918447835
16 5 6 0.8971311891885735140653136930105586477304929293915710212798118753540922610786827
16 5 7 -1.687936091616103362040063582407270518802206273309520679842755804648406861293658e-05
16 5 8 -0.0002756032000874331255320405405866412582907870115140038944163595545011565073171908
16 5 9 -0.299149718511052333074441778276410395836307723917134219209308931341534498729875
16 5 10 -0.5984346170212920202055084588058140812036303097960998649105427452452741311969336
16 5 11 0.000365468989327486949490158359172411086690427343841991954576302273094057453463961
16 5 12 0.2991251476342447462473773936587953857768177572221272677378001187220207328167509
16 6 6 0.03864836260937985349222203931740937138456995611566174909266136490631142222239538
16 6 7 0.03007480899598691917934823964319311775279599439664960109261411109049792459811915
16 6 8 -0.01659525394452055813556876173774486618300212643245241933555668325045708012283298
16 6 9 -0.003546182459417510083305889292937243626785417534039163651292785440446356573896693
16 6 10 -0.003354977798976562624041558575960756810250763112714579059235596570724531723479869
16 6 11 0.004828356361875343954060098019132582825308651399234587170908404507807199208402147
16 6 12 0.004783544870164701120213722943769942878487779370146566093712861244823532987775445
16 7 7 0.1067840287347928919244265964968066504013019385772217149023253818507950670327233
16 7 8 -0.05988539787875088942278326549928343545013410552617058339492098056212839549346296
16 7 9 0.006003849631074924069474871100893747375689079247735581719056866199853399115622916
16 7 10 0.01382602473825921536338869674659384885469198461352884556547286036978288467864936
16 7 11 0.01926653745935791368676648491135738718979884013230057235394974625173713297704384
16 7 12 -0.002478329021505513330493269297918970042547413875659016926014791533455395359526036
16 8 8 0.02893937790294949987580003299773447834972009909438918070435528184047948272146105
16 8 9 -0.007717433003671759944798825882321626162843169145050904543598932090171965097260294
16 8 10 -0.01431354141177341180730261577332693956624943646394646722133945139910351951099419
16 8 11 -0.03669682163717120093257078540482937822804562639074909084823443644171534041483419
16 8 12 0.009573251668121397902600898615034233418001508036704462795360880724293084592110769
16 9 9 0.006445364013649531643204352174624941604328935139384996961665993433063500082898698
16 9 10 0.004899874235677453402209471018910440353101273061879836592337228160448916191773851
16 9 11 -0.0005527560599254635075270312454200761072118477118028936999927639463686425510012358
16 9 12 -0.006156414801218627215875926183671250117223753049943385988667144766181326910975325
16 10 10 0.001769496471519692303970658444991065517434118523906356600389949397068890539800163
16 10 11 0.001528400753056715001101661781400798877336232095157853349581649970522218159811543
16 10 12 -0.0006263202497484546408752461281470061264175717179894369465250151596778029455834195
16 11 11 0.005084398851409910560695262914826370119997040070153545411413667595998891615178777
16 11 12 -0.001248984500006285429078472570567389979313851811681713388267127679746198307014565
16 12 12 1.223769715834802430560370709664856564592945685495127847694203278402533654305821e-08
17 0 0 1.166891825632577276678547322781857869909187422120821159104785758377979834601789
17 0 1 -0.5273609721677222399106887090083853967879731160953658251319908017487405220836129
17 0 2 -0.02541574680369592751140291064326668530093794315604190753595397294208288782673182
17 0 3 0.1186295147807492939707986156890638337440020064225810490514240479848388081952059
17 0 4 0.04181033086461197941060770681203759902787537517599162624315706041369753824498777
17 0 5 -0.001030562675686953844390760965772439082977008904949748602295474550119973410445744
17 0 6 -0.003024454445482257857068407858840975676270592892665056476677536254878981508117064
17 0 7 -0.004625119010808021095557515230819243819609290550810822673361424481088921720724119
17 0 8 -0.0008687952201780361908408150961177424097583894973287569474665256019173518361912109
17 0 9 -0.006238043711163487781023194256969698440003927420497539282833845710185207270151362
17 0 10 -0.003296628411206865497561678596569638567143015311455574062634263572142401637166621
17 0 11 -0.5200499909018839590803117944313739044229312513260168036549603791910231810216676
17 0 12 0.2343548652945954034768575431006819940608425168006163226251424518966592980047842
17 0 13 -0.02904817624225673330139862575421706897579968861101934570693374667170765820625354
17 0 14 -0.01683409437683471184785042352896001390841582467504438502312317443834903559762178
17 0 15 -0.0007216885193824195422453233509994862412269455362563256359523113333106104641609543
17 0 16 0.003356462453415438431464953623446679903920725523176950923586857381221225854166266
17 0 17 -0.004560676723837880593208054477373825829271289748517133844314971736316484714213622
17 0 18 0.1157253505138461095060589274116181603168404725490550264185500967415120140269029
17 0 19 -0.05261243898379242958150348826984173068084224476819521932546637284633927371983351
17 0 20 0.006800197565417920577622123965134574639595042380106852500402085008916321454948495
17 0 21 0.002505732815479015427987341641434177990397121361728501677585140536652061369016084
17 1 1 0.5142005450697239011486436069459275782439794660114184287766674217151460906842888
17 1 2 -0.2932066510176469787152193347894659487585178143770160883947439166094707555530104
17 1 3 -0.342725569731328634205805006166356953079864750852741611347568701656024925112448
17 1 4 0.06671923982268170413542313070948861250229449561342958687204353806013526841935205
17 1 5 0.04231354786256435610475722880607922433725943953663496869784554620440713484166407
17 1 6 0.1225972838640232040974440116137471722525156275721968534304178605174935075346837
17 1 7 -0.005939261500497434067509666290319884319759676809158188146193090485878529656612549
17 1 8 0.00159569101067092654297668375537074143515431756478779312262677981307816636218385
17 1 9 -0.008548462938936696804200960655730498764578298821327554619568492188044151209935132
17 1 10 -0.02181872091149916507571927340682176942596638892844939045983477361853581175137168
17 1 11 -0.4396279271233418837991141253010624736936844536146911726273065759638303372838903
17 1 12 -0.04663125980178508809059384410453546915270224015231305978172488537595895008843436
17 1 13 0.03371138961718207777122512961495620910248917468121249553117559834852960995129644
17 1 14 0.1425505054603565231837051005082492805290185068689441730598548087201407921353175
17 1 15 -0.003774367566348059815238774844149793850046812212714072472824389006512557887085223
17 1 16 -0.007463521473800085174848710464967738714235982557596622683940243484661816320111464
17 1 17 -0.01512516774379604533170042311909492283702466174928167245238178496719242996357291
17 1 18 0.2960943099295435461152111620618214839271621867753281176039741798500895045960213
17 1 19 -0.09129299891673884425845393301586597093428083226590502117471758620264840513606836
17 1 20 0.008985140860680093542655104342333495426529379110517217516238136036876236115102079
17 1 21 -0.0006531199432531942143104723528784696087996926575661025799592045596745223108529061
17 2 2 0.1897824269181716482754863910904843228168835331923265589847516959625621120470086
17 2 3 -0.06387177465214262698743579781432879804110614192897738143959137987683078974055691
17 2 4 -0.07196491304444480325934743899221246671528128430470776755222166737768780508304263
17 2 5 -0.09137787006833632617116807631797111396294702857877216805883684086496616321572018
17 2 6 0.1493844019537308176870650656520522921669017556620908346816539176523763449851303
17 2 7 0.005630978007388782681011221955240213970428722589918190787450572276477107458988086
17 2 8 0.01686364724126642314199130799830029478808438037859012469256756504662155309185417
17 2 9 0.00753668027856411201071605719913842506323621560377877930059171167783413577380109
17 2 10 -0.02524979116318968116294407858470655928019771232297030557179254350122229260815166
17 2 11 0.09047952087879399829692412637451291394239829161036922148997084855370025289777875
17 2 12 -0.1429015448368210388250391770580011862040282779230647580540213324803484682103498
17 2 13 0.06862495162805534669747071921612381232104588828188603210587171208901480118168669
17 2 14 0.1472445310496946333085697332574086977473743482169430069522438437654174464308881
17 2 15 -0.002766592259001314397313588125324751373294743269983959103326819114925165805761598
17 2 16 -0.008629100854825637518396708133379290667083362474229159511145606722154653752128728
17 2 17 -0.01527433020335141008814796748495587696539180985197086176606549040411183755906378
17 2 18 -0.07902977018467841183760337924367238816292286729664989408383678903851921987366155
17 2 19 0.006338677934588486424583065092755445278033361422916944395625932523364205795036147
17 2 20 -0.003009549191903693894757525672297777548263109317857564503860884880395356946624539
17 2 21 -0.0114891894170646174676685106179722280661034420397009276529912365470413198772161
17 3 3 0.7082351903651262897052366300693056693710817606510667133310139291448419236236445
17 3 4 -7.465663468234183005518747255586030724238281268971168552680779681340948536440569e-05
17 3 5 -0.005234185413770251884293557869023583253060803780993066321585996860728445835109437
17 3 6 -0.02337359795918581773888460746806180357115036438418275138296422933432417831745014
17 3 7 2.625494631675022207617199175842905422772881243105693788674182360169136304355186e-05
17 3 8 2.173931801652501881476137673988295720941282460197402967111816526607005941765748e-05
17 3 9 0.002170698487293024591609080176900725405342639159236178882049399594978134378829543
17 3 10 0.005256668061078486388456579594194798060110504643886084680763402077577461365138668
17 3 11 -0.06512801560317003823231413861625262275829309561745056293660433549937970860144955
17 3 12 -0.6420403994529143752643302865556718957676944010507043333342317967199784428736254
17 3 13 -0.01329659164455777463402734901243918021336331447382359696394020622373890258481653
17 3 14 -0.02644467063869750893421556535027402900397580447885756223394159717694282906607214
17 3 15 0.001412744141003640092335581639436813201271480057271333529741010908274783453778235
17 3 16 0.002561678776622334646442343139553890825591372879550388052312508447560617927267176
17 3 17 0.00309985616899199567346127231900660187437608214805400050552981491148975160198981
17 3 18 0.6729096769628370970563563004311084984769001628429376906199998044486792352174097
17 3 19 0.009169046369374912598488900560221755745197815368031042788433292115476347599047428
17 3 20 -0.001303984461469036668493416191943976990457543405886493340293161336376142446307619
17 3 21 -0.0008227873258516757016960792687166250768429072634056609591849356005979498057268284
17 4 4 0.02449950846578925199175401303037964812365426715441148638092137781620245122021512
17 4 5 -0.0232516210662085224998603533208759821687474653788229392709158076756170235767137
17 4 6 -0.01612021383267573404630384411486271491736556652412486259317998779854645336888795
17 4 7 -0.006177844756001735511384055626322255532306385393064226503710902158140045312103116
17 4 8 0.006470733668341831979669686741628874168482116573385008629641854740908137153954577
17 4 9 0.007270931096081111917427857405712080538332299047094552181517753917023657888954917
17 4 10 0.0116773009918376170431325322307648281264812983983276681118461105438087247907396
17 4 11 0.2424299568354002633908555318904915291824981923719338556165738296502731127339987
17 4 12 -0.08324507730513652810182960872317021222887866109138636975564367167533527249914001
17 4 13 -0.05402832719670049819573285861571975205849517333918134102541421378290380320379857
17 4 14 0.02204067459724638662273736082072500329983892933530377840434325239491063884161725
17 4 15 0.009351852143373456625423199375525506479522602411423920303000032822068335357791296
17 4 16 0.003725039789905737387581509024338581585544169384711486513400090964652967638632034
17 4 17 0.002957280817503772709978211001435061544618214676125689619880318673367867801908314
17 4 18 -0.07707988409043705124316131861775203542294283251256106111962775259243721209054325
17 4 19 0.06166528456202799968851374869119438146202750638291226457362674045186208194282801
17 4 20 -0.005071142726900255009797510572529614229897124457485291292573464806985686649755716
17 4 21 -0.01802865083733929048617677983859797057189530960182418886129444077556825535479454
17 5 5 0.3016609770499299138275597069262532361082105405552908771035794810765107616081526
17 5 6 0.8955359895879204276217210446805744065381840652123158058536006401976931584175593
17 5 7 -3.056987739400893306721515418709053209762920921131698706420966514098321306493227e-05
17 5 8 -0.0003300862494980571167816949625355747916983696715565338162929489579491860461947684
17 5 9 -0.0016645565032760741227787829167408069003718205043161294882924748244740052397038
17 5 10 -0.001054490984618191442724042460896842119689317267774703767439624586231550731205049
17 5 11 0.01599805008499550071522530904371602101134591802178344442069669563821124049683253
17 5 12 -0.02201135283023633179158594400139138948120379875454084639767784253355699275693241
17 5 13 -0.2936098785332909442778112231488934075637963845923031340762491408459628943990997
17 5 14 -0.5867273490098045327732158826251347687240352676262166062797884657209890806005954
17 5 15 -0.0003679003809492324592912349556633964518064056050502133831826344225125070029357826
17 5 16 -0.000611915847766103504059975000499413182741941090666415296631824648952930917706893
17 5 17 -0.001055293399146009549600295442241512074893945966794679495796012144524654439964554
17 5 18 0.01356858082286920492668404802594400724899264039797128779176234500913948701881922
17 5 19 0.2946709912278418711061834303399225038940463101385716302268858093427830602827315
17 5 20 0.0004047610054009125961545274672696072768395396990663071034494626785850323681755247
17 5 21 -4.257572691675144633993488689458267673719435391168382550726056918562371686482848e-06
17 6 6 0.1348111541793126557999914192384684834288327064247512446236663164164080533339179
17 6 7 -0.0001179522634655896313442370650461403298925995250618753531156274058790931938706255
17 6 8 0.002895074330630290733891328926223160465279406260180408014193852194001878818061158
17 6 9 0.004606103403200412952365624309957754355433474820994154455484197479885695625507889
17 6 10 -0.01933772038808650706243289878776025511133553942480379936335233655210061797978453
17 6 11 0.0866741008768418376407594487604779748587450734894040986959017613497401392859585
17 6 12 -0.07195768218194695593404766835745051069108891470632451668011040204418125861930871
17 6 13 0.02078085055521673953220666085834436894734999017535544517760063833450306109947337
17 6 14 0.01694986973693134427007206693687259972657684270942351795395939445568339511903114
17 6 15 -0.003941468611856070067517499202287501575370914014843675897421120722253254243056577
17 6 16 -0.008903770060457878863568068128166898576812526773398154978947059787140284773658867
17 6 17 -0.00551020110029579389908368280047642827944213422384752584969686947609436538074806
17 6 18 0.04320632080157674398088066697696175763521149621503973159390468084774547675995621
17 6 19 -0.01689454686277458305665627112619129005689271496285262027894397039824455629766513
17 6 20 0.003597407385142267397456002531082694493873077836732437537573335423570748833580075
17 6 21 0.008634964011627340611681056735966572452097318707706514222104982669289364026778476
17 7 7 0.001495632675904184685847072302437022897942072184530370720151792173699461543406951
17 7 8 -0.0002554546695178095827594204737527906310442110967253332455938669348599425781186941
17 7 9 0.004034241140492645356891952064214137907791470608641795054576452319857121787649131
17 7 10 0.01029171819045991357475374620736975839704360547918300860249639832126033922918532
17 7 11 0.1154789592243796005833787622739291559699569464545255036468584743455028661519979
17 7 12 -0.03236736591174399379431659284250598337070825898301196468671815747938524988190877
17 7 13 -0.03308082404204623932779584451780919940219482132359303891804009331234079767634844
17 7 14 -0.02298542211446985433047773197471561985621070092366799810080107021214982297668432
17 7 15 -0.0001801397982123335897923363106640342053480685147489684400491679432048554308291744
17 7 16 0.008430979228493988351711110196157122367482189850501575417975465977540590656259421
17 7 17 0.001254500062808911613868931621718929724972237151317645126393305485688126424686811
17 7 18 -0.03260772236534915722712282960425189016638894455233770183155218262171644970229023
17 7 19 0.04428640229729204700843700162597314531230396829175124922158956478620187472512078
17 7 20 -0.001785424090660449230075551848123879603865269504153461698154459994944799513969364
17 7 21 -0.0124231981044917493130815394176397431594803771960337178335710119314479482438881
17 8 8 0.5682600527372442140665106764595630690797001340905341888615422844765387029334112
17 8 9 -0.1065622976022989579686951850669139439957103695689295574694357415482547394400037
17 8 10 0.3552169790053571393320219554726170850581964587771419407315767512689890524778634
17 8 11 0.0004498993770719834281809931441672383429897284854922098525660711937567642132342971
17 8 12 0.0001149306229845405638020400230347368294441399382948821336664535023177953480464751
17 8 13 -0.0002300441100409431903416348830820770690402156730461733272382056008039403899266638
17 8 14 -0.0002658566962807145549939271982109429835422169187755001982234710647033632438159547
17 8 15 -0.5682166065097986413683252774285067037579992198426025915835012808409486008620808
17 8 16 -0.4616401819074182234412416173424571526456691522085902114279005378310280558188747
17 8 17 0.3196269284601025383524960414009796632214120012146364499946649951733649136550172
17 8 18 -0.0005988293737723300910034023687486509196348955511961565795879097566567725211559007
17 8 19 0.0003570416522392021656487253723576039317931164190276193179948028197625986066363848
17 8 20 0.5682071462699006386951442846748599806626883801406526484467309786718154059623076
17 8 21 -0.1066310569355259290791022190178383891021157109921732266342131552025276512707957
17 9 9 0.2998573826815220679411610937808555531678938954764718047360365359998247415861725
17 9 10 0.5979476379622460539153945751541447450335303803505597866167107723699647695507267
17 9 11 -0.009814609131211119958663021888874498256868447686799597922841663718864385120344551
17 9 12 0.01091799162383457463013098801766038335651713708189532800635132039276366351387176
17 9 13 -0.003460810418489953294051951268936786104294702826401411579018239519077756939639379
17 9 14 -0.006928050373865100992060832970441794980321072887456025300151287800394645627775931
17 9 15 0.0003291840594335914541199777229602623430549114030510762696249355583934494578445239
17 9 16 -0.298779776340011094733972881412227407035342120778900819607615127113330964620568
17 9 17 -0.8949768394936314974219133877422329178951938209719597890754415773969729642562388
17 9 18 -0.005699490307176880319141455854796119138732497234567369818466674840238289244218333
17 9 19 0.002676317860058642938059891108390200788466848395440693328330793016504981406690737
17 9 20 -0.0003015709637714286577062776237124718889533861787136812437965340706300391517705304
17 9 21 0.2991120803061815326949226259378365762824720905091023232107324878019248883345383
17 10 10 0.0339320876441638851283237594628065030957002733631540784681347912094081111606235
17 10 11 0.0496786137533891306432895713798297584986885765445863924785021364857771151969332
17 10 12 -0.04295022211613413474689317155245567625245310186196981785607355974541518254105841
17 10 13 0.01128360042537290095002905165995710638178172846235084845211148467634175465764877
17 10 14 0.02428441589627337192596017132135064516871662957068300797711127095774092478835319
17 10 15 -0.001054387429534799220229013240930113633835629841389476847649342211106820568876602
17 10 16 -0.005023436590408260970435413679660484141351262575502794267253472067959931535631757
17 10 17 -0.05734312255548868617749693770962155552946016572158140780065332211285279333854934
17 10 18 0.008615106133403526411749337599891901632353148864640277864227733840155305472757048
17 10 19 -0.00427928428566504549450431743069026195900645743088731033066953476260519906663231
17 10 20 0.0005993559336256603791793034695664202439048970216914007668475393171975823394314684
17 10 21 0.003943360774346733560076151410082618138973397890193130355300684773166654557598132
17 11 11 0.3497998273122197924466804711752947906850901609518224332125087676235074190347543
17 11 12 -0.2754305886896988631052546640208597101176052608314864673786093687631704085419498
17 11 13 0.05705332013204251463187512628086401901504430193123478420794219998462527002728821
17 11 14 0.1294288470484391948288590329800937865804285209949790703363459638355971534405647
17 11 15 -0.002325819282210996453399637183918187878145180377433010807947182204399894743522103
17 11 16 -0.0139994479981365193708419932887653953648600181343768931289114763222412912296279
17 11 17 -0.02721203251244752088520056213849524125659930520296614960595795893579082160150731
17 11 18 0.05911433702653773148748725283616254510528440833620716883842695932934556503290595
17 11 19 -0.01485604750331738561175068663222295950134126773611445986127588494971658849575986
17 11 20 -0.0001932220814880413020871389386720752884572491907355542966756718094554993109694117
17 11 21 0.003097520459308063506555630523611570831819970402699685509144127573512144239108189
17 12 12 0.1101119646080027678674667448204624667138974070733419979716020277679318911283158
17 12 13 -0.05940616908592072766511557501064840589626927566389023273609076525443145823109743
17 12 14 -0.1046667855520823684431523387458001176620199110588973461704313586171014688908433
17 12 15 0.007861857949046448540980581618945257457736469574240886165984072139009127423080463
17 12 16 0.01748258704113460499793085187305101111890852465659715342081294460725643908614181
17 12 17 0.03197699163797170297899658498379443472097534479176895170846273428935744539003511
17 12 18 -0.1606000024490716741526520487471552858744387151665000342076224260168747191439362
17 12 19 0.08019250353287483839804496239738467017291203753120700760577051414705546430247699
17 12 20 -0.009946382295979093435632920890255024126064591745276216812867449520262333621663732
17 12 21 -0.01636097126965309365441197247438156098605630295042194635924792826846852860498922
17 13 13 0.01874439129283749675934784978121273273228661039878204113813592184403549578749272
17 13 14 0.006175567074173417667428658994083832855545238703276740748902269954148143215186754
17 13 15 -0.003751275926930906941691296963618023474928409204684766046458812790588984549092289
17 13 16 -0.00500661714860301321256459108425140514480633542979754114247669187928651211092935
17 13 17 -0.003595166414694375685180070904538124316653855770433032799386656486264725510732831
17 13 18 -0.02818710265290369033460903947415767846654149100573914750619956223814100236574734
17 13 19 -0.005530612452008362549604338671450173806561156934046813573239237846079624112239671
17 13 20 0.002242088601185351005262911839922913109665955176406665351901552411951789255960268
17 13 21 0.004867105276867822410910536978094290769937644504499509305900656350005913119536711
17 14 14 0.01633565777226066189872318571415914934735337387795725400815805802319852808223532
17 14 15 9.417967797786943723901671377160981518535843686461591958576829207918770709914201e-05
17 14 16 -0.003188834093042601688853292358912816288692239712254040828654966691983217317521692
17 14 17 -0.01104335343014480153432116095338178423271919579407890058887635191209304797093319
17 14 18 -0.03324205640747197721896402731279982068206500037462191663512737896422310061176111
17 14 19 0.009619842655803093291155739350345051334448352929389014301104047229749579531236431
17 14 20 -0.0004783890389550144668757385779432647505749139531496356475929154654407027916425438
17 14 21 -0.001229520753999386437583357843727638647224729616980306227303073421911855701102156
17 15 15 0.00207354313089575393183833830065686451762720629448334239308048690897538022004518
17 15 16 -0.001179978062633915513890326879016574483098651645142201092525626956179785046946268
17 15 17 -0.0009089079102208510326376719120518047780897566553020691653215352370047219981318853
17 15 18 0.004396207400369881976841358946048758806791224981949401079796493377985432489562503
17 15 19 -0.002202787125771212436224896433237814934774613656251995213101268927847454115798214
17 15 20 -0.001867417657954319612485150192703896874187515877249661796689195175143091526882338
17 15 21 0.002585777547011265440454686194607556051375204448387696233979978490932687301817962
17 16 16 0.001749432711012308115065586402450812901544283630839124293500864616542728267116927
17 16 17 0.003045375177804829023981326963843441744619463186721691782821063475481231535058818
17 16 18 -0.01012044797696475050514051610365527513982265422002360172371862196281478234954552
17 16 19 0.00460471391617450153963334006055450552725183737008305715201918466054308220171028
17 16 20 -0.0004468746491362128851360136623932427340929060799228910990310944879378393843140471
17 16 21 -0.003574921765101523138354951492898847808745071857726748910935559755886901380971117
17 17 17 0.01054870784753129784214274778906149918417417894302885381987757829788394735030522
17 17 18 0.002083608461548940729765344040298334252350887071516610535377523402697820079778728
17 17 19 -0.0009965675680813411905244582017533788437346761827790290158097329180732683601628218
17 17 20 0.0002012152714676251439243949623718659583663027084342113824050667800352524960840742
17 17 21 -0.000618947372024905113980973922091046169851624403651408016474563611023797499972781
17 18 18 0.0257116522141367218672511333434553391014390756806773508659104161767899181112249
17 18 19 -0.01136502756471391664931838214553183707928947738892179038146082048833489553272252
17 18 20 0.001267534426803840683038167049229063367622272694314104174542415250239632804325973
17 18 21 0.002110297790193978841490020864385730894924066800248455763520984421019309673666277
17 19 19 0.001656011131462769294244614918650510443199417133094692616787357110192625430228236
17 19 20 -0.0004418156045365128655291071625365542505545483058699238186193443985593979819635387
17 19 21 -0.0005390325734805031289901023477501772606976972105816753293165623808471275999570345
17 20 20 0.0001144776340606026996745714065217147114208278005583374082463150417514307538326251
17 20 21 -0.000683475008327189799076160585505152047676763423955350607111470865095835492074554
17 21 21 7.781399971831056056147112328534358066020840932187876548564210299884140863039212e-08
18 0 0 0.8141881537518799010587249424884520059147107050074783424335149628134234547919331
18 0 1 -0.378578442424426615607501856063998543379097225496608606794406653073083906926423
18 0 2 -0.02185775489590267194963694857603789738218033537949541101145617611938372501223184
18 0 3 0.04940188787760894796924987279925128110544765576497608678622270503242178077424844
18 0 4 0.03661761305764993242033285967579020069554334902915843529995663429793728824674492
18 0 5 0.02251261349858905513246269635539307812142017664223720006770808254342514881914219
18 0 6 0.0012559407158145663959750014852226645508162166577772591002576084308843206698384
18 0 7 -0.005187772852033002985965051226705995418664464454142519591132450122282051228978917
18 0 8 -0.00202590102606512508287515025792203500563815242835157610386075354646383486248847
18 0 9 -0.007312766728789314600062406802496751960943325831294387097854394829893911463273095
18 0 10 -0.002838084917772783481318413213787581168247992366132163384536205414299247023400647
18 0 11 -0.1808670099084830662825385548498184215429120430117513417516218014593251342956435
18 0 12 0.1047579511190427204547162023342857423246266866093382743311964629496712492741038
18 0 13 -0.02226632495605269236129134955750963807620137081683247695758713252525382863887027
18 0 14 -0.01277462664827585793165654443345169090513714421379395279206432655673920388528661
18 0 15 0.001829527495388470804864088591878325934965710711464469448610095932591770241431686
18 0 16 -0.0003751729508061011172752538740537550316394454662695409124854656757830574237931123
18 0 17 0.0003085750350624503476122442869719035707445869938041932211438452499234828573847086
18 0 18 0.002958140704412033389448258557899825704370989497715131557016773044683077333740996
18 0 19 -0.006708271660594807380405463951246805997712498758603619775483627014804388445722504
18 0 20 0.001561203568468613915528485826699573904515484564018516371768645988836866413722218
18 0 21 0.000123411606566138702757516234698837629871820256992243203398393347289968551368468
18 1 1 0.5182299105297678161201733139176144082065852062888843893455104754227094415272493
18 1 2 -0.3838748461036023039991212089253691329036993286061419836423328003709368338673497
18 1 3 -0.5382201667953538215452300086401816415620334414252837109088256152430759021679277
18 1 4 0.09942651549126807269054877450535396550404678659738770311965113020962087668159186
18 1 5 0.1455114112679661978698992913674805180930841649215255176620793709464077673598129
18 1 6 0.1485624320150820522257395043508504340510616191542334474715391783922832324902694
18 1 7 -0.008995531514437431203062104985599367306034196865343975335017217133749190762571123
18 1 8 -0.009235167819716520716725879755542312543365415114807647108117320479766978250976253
18 1 9 -0.02277159555394218788043964324017838916214711350615646290999860335245874363867263
18 1 10 -0.004207135505042977272012445018881562482718058497955148345360624021073647227962311
18 1 11 -0.4222565174931939728082395068649789800933356485350861668089532287821384776261194
18 1 12 0.1907891521882912824857441602416947422106446664673950802695926981146680592565158
18 1 13 -0.01825171761233123794963633066446638496873949182185632979485746163512561657570651
18 1 14 -0.003664183555241528449947143941480902413699621917394006875529659117625598915547149
18 1 15 -0.001976919916872422088469367575616810952477548428771442296366342313834321445940951
18 1 16 -0.003922555225764802811299662106189539849276109678391936037573222952207875966233241
18 1 17 -0.0177840547361510797944746638196457859275542176579309426940917957774404341287647
18 1 18 0.1140551341452404073703315446219690924609653367177046907179495191650709582540763
18 1 19 -0.06130678741136210860904941558517040917260008167895242209282962603287628026017159
18 1 20 0.009361588670360953034217809316030022101936734964182169866579462458690824966598302
18 1 21 0.0089995284939421375488535428628823837618016525744565866063367230429803207935099
18 2 2 0.4116015310420728574489388352445580617933113573641193543711225064882568540701764
18 2 3 -0.244992523539015255680833497402980015537634983576697102902242570565550803537696
18 2 4 -0.1349793601435134970559735586046606141499286015239899314182423462536414218554756
18 2 5 -0.163308929808676302256521725006750217638150885135723509108505027258512475043449
18 2 6 0.1807124540695162252945066212496090352240683267099761149872337494688686507886889
18 2 7 0.008120612479848976054077695638998243594966350894772870237774873576865448882303542
18 2 8 0.04074905417721486028383910273642153506686177876766844497154442334781911118910611
18 2 9 0.03619980367853845856225588378335768999886696619498818691757167425496869389392029
18 2 10 0.03688849641094447332688187746041840874266411908912565024170214738620015288221977
18 2 11 0.04677591274748011317862049069636942051862246550449543565969226204214742424940288
18 2 12 0.03072364420985708744382733331171971854108648800011065194640698068519037863298238
18 2 13 -0.0178000061278724219218084153101517868642072953770065591265453574773443633276384
18 2 14 0.09026215724206832380592057045940394841330345816290231338627366942116092179200641
18 2 15 0.000168197084777893305540972511369441835734216160361365444529052921875880215653379
18 2 16 -0.0148194873020674404259322352296093778919333635138325839033775258772980102399629
18 2 17 -0.04852937714168959889680468690539355074177497938551742691551052609166205959302945
18 2 18 -0.4202575163892343897575776544734521966177497161854034065146291817717001394568455
18 2 19 0.1375819374206889563944382826382473036264455088102086945688002210095135429836035
18 2 20 -0.00657704925747871062590968979501384459002242464151379924490134590159097191802479
18 2 21 -0.02892656993498800317436578495162926218894533696203234657085239848798642012291914
18 3 3 0.3544760068456578771632046027769775120474399099556406783046471395103193816243794
18 3 4 0.002640996468393333955707632516558474718475426847889775100658193555699172198518683
18 3 5 -0.178495033111212465529656670478629767006443832301101714103697146929082191434805
18 3 6 -0.5630402286833926888830692772652811219950450899973474147779682563012097827430329
18 3 7 -0.0006397185293785026463676007123716668617089895453302517009570056541414619365198325
18 3 8 0.02405269371878770821673665086367662429191766786823649446593605455638485965505224
18 3 9 0.02680417948980363632434876392717148848493180877273105853620501063967204001932853
18 3 10 0.1051032580816886733335833623707848925166112071388119132829085801998628120690004
18 3 11 0.0612709955383993441646822370855009772469112186413113344909072454638434393606768
18 3 12 -0.2763576747498950553022843702150664863081606866307937640294648444508780162183061
18 3 13 0.121974089823982466288424488287934493231740924524537754549946486818662778488412
18 3 14 0.2580408807779115213155938670867046821613559465963678084317513421847502053588342
18 3 15 -0.0157216060816362961306463665355931775968412440602190214986750583557661859657231
18 3 16 -0.03725474277915377474145811721224095405445643612073807988716867504054694865500821
18 3 17 -0.08394786423767677193627357898352128681682243121623148932392902834232340755418462
18 3 18 0.2436931081194345061428727428706851591876485294229158501231461272058791264978173
18 3 19 -0.1201951830356234421436846159196250962380546575947940049828146980892411738984155
18 3 20 0.01628160468861232368716201168006797956566666769572598070676695292232648237807624
18 3 21 0.02018687064707232828035705791221146165134635403639991898181960163532192051094537
18 4 4 0.05435866239725571053102826106059309120096438343227185821223932262321330997189861
18 4 5 -0.05042006646742124924757092066764489768493804032504085790516918367247374632576129
18 4 6 -0.1349935042869562850285782475650347701360816169913367919298778607750355008749985
18 4 7 -0.01377490900388519720798868831605251925448705422837556782019371394065778492690076
18 4 8 0.001404654594886801181274859101203696735968004940406144512175320759382622726180453
18 4 9 0.02435081026145054024417537314827152399434286891834518636368456241695564091098524
18 4 10 0.05358693857077166403818877390016795982882799016763232949903273340759270715032862
18 4 11 0.1047599248729259133663392693852842144228828769632355379327752326119358260602503
18 4 12 -0.0412668859193860109976755813688237343909082641930022229558885240536535076696021
18 4 13 -0.03923090155986794466854311547565987382793319293074810966384244404190028925392683
18 4 14 0.09208738213432455189299241596945750506144713818675164306574994156474286999421132
18 4 15 0.011002822037730561424874861476494195136695977259842739579866043960043053217761
18 4 16 -0.01291927403705165322514136654283629294255657720766284557416115096788126215291103
18 4 17 -0.05404641062616188976989568473718026791819845410604633127162979637459791807087792
18 4 18 -0.02709635128099063693257093474576202194756270341156047362835722291133949977624387
18 4 19 0.001793624490662742893919794070643885493497391886690250293622402962458038617674768
18 4 20 0.001168220834288140157931765355333202586270866122246126322001383893836267227289041
18 4 21 0.003153167109659749618967184041075704729567931918544298008025243223568490778103313
18 5 5 0.0428355128581918838238057609366402172708144957549465526231631040666419862946937
18 5 6 -0.003601736475136996487293463491291131204797719969487611985845659959709270603248223
18 5 7 0.000152597399653457898624851693826296564209753154798080136980913461669697712069697
18 5 8 -0.01111619393919432059706759801435050107222148552192780259661942979218820650277084
18 5 9 -0.01955813300771084787282938015514371961706560178412649772948214987613872918919898
18 5 10 -0.01558305306756508006166070413992446187280533081397787845507303653044635196826133
18 5 11 0.00931489293955341173501982270812220887338839175886027598793097705183409112702772
18 5 12 -0.01596164788810221095684630303902271485565819469062154247057973212380653372628002
18 5 13 -0.0370240178791602645765437028572115843682463526487389019950306865550856700539765
18 5 14 -0.03444634611496769828155480877153840061337523581818872401513906931297370388353375
18 5 15 0.009702378241266593446435658405381465751729659475691411525635214016633253225541793
18 5 16 0.0185475525787498764395131282578496654738001201259542298088445774650503364907567
18 5 17 0.02507815650894753125976006046581765596973918536508209350867569590977616366985791
18 5 18 0.03570212631160428276097017560005273204710196271901714741714960422091754795327616
18 5 19 0.02660319051721497900173000198986513501546756393883622646118912167515170577701151
18 5 20 -0.008630288300723863866226758517532538536599221289143109374911332658118035491053949
18 5 21 -0.01509742391559670794265638031145220064809525664090086790273663564061543120399009
18 6 6 0.1824825592454420202485247354580145099005465467823337871302074093951582024454025
18 6 7 -3.695798704683607046307753459012662097130603322203849152153592322340569329206245e-05
18 6 8 0.001428249298170670423786707432080731259004765125836331222849431596820570654182114
18 6 9 -0.001529104287758902599973809085378556557932451462775361007835686830206686780235666
18 6 10 -0.04264695506740970832774300166475735123870174789461520036670451243872089615992553
18 6 11 0.072932159584078855814628641638941216030486890995386182777517263695493023556672
18 6 12 -0.1089410112794563067276713064774787577583259881687133874527503780081640742844347
18 6 13 0.02583255898259572780798924283916578822158158845217334239314686386020574142804313
18 6 14 0.03588657166316662774222549323325221156181524416931726794142199148294891091268209
18 6 15 -0.001704001549745362043501646781432525239274557169756597301289307812231030465378433
18 6 16 -0.0004036486570185000248118338020876036533139075375890942427119304651070316899341652
18 6 17 0.009277345037908560324456159467293143743868295078490925418996386331152619411734488
18 6 18 0.1720204663913695249495536838686945334195127374334088770428362330460077540732424
18 6 19 -0.05388125677396754365722495920744545972521731324213247405249392024624771641884995
18 6 20 0.003783644013381627263853931449912156856853017260660016422194832179974260405880187
18 6 21 0.005970027684632630591534627907679892696013446404063128779442092210443879377548701
18 7 7 0.002351221479991791641579398809908719700218593150138801158749074566027675804466167
18 7 8 -0.01187627328647439265852492022954267046276623352999562970753729467759158173785878
18 7 9 0.01677216588315173618907690650850206598833146551010281587320084920417619977894534
18 7 10 0.0309339374574721865581973444023170185497811496075228165376778845694290982144224
18 7 11 -0.03008321058360159699889069127576600084741921830754945023927317795449014333102896
18 7 12 0.01808119664379744830314905948499017626015147724857009285853041674367529586864922
18 7 13 -0.01312665419842241494583295629554464577150808141360980916605019768604217112521833
18 7 14 -0.00781460823329718269919230110464511796854482775559044297629482714232652930472136
18 7 15 0.003352716760858965382992622101715021170636157496286101672926706889925934138015955
18 7 16 -0.001735068293239576155781278333378683529881126565182072262509260524118624066297581
18 7 17 -0.04629651735156836139778740468954834453485630085753411280942540390773483865780219
18 7 18 0.01161743962361132138966922556105307023360857937157903370562579405378933922485603
18 7 19 0.004763258988344317819435186459777059091140797593449051371661564275533209853245604
18 7 20 -0.004975613205977825733394620993435451198525039794778387629313490536594704227989702
18 7 21 0.01217888720790655095043461726988482926235528026481969407157175085293798406993643
18 8 8 0.009048093391858917714549966249855224608829561770230504617249451827165059379161872
18 8 9 -0.02212312574199940384758629409678600207382152573459644081980899941833811630528704
18 8 10 -0.018060616024429257827842228168161007389484942863954801634010580511595085877602
18 8 11 -0.00709217479180315187094553819058592288438962584978224517477231233900240796259278
18 8 12 0.01411275692255664978028471889618209504419479389661478255022183858595250756307555
18 8 13 0.001375460109448696964698784036128007709132854757036450330683408279300824269930032
18 8 14 -0.01076328461566506707274698789949370842182475323366139874020647634949145875444172
18 8 15 -0.005527884467315962255559951600309066889889570617720037557270694388124443882444862
18 8 16 0.008091920225756280074393471147724728327307235945177157132199137504447478793416004
18 8 17 0.02735397784304084833392536374909483470942141463387525746810334831714618907405839
18 8 18 -0.01787883038082180310157698096584362863964316989215443078424272722164314361234498
18 8 19 0.001691565995125820931397540515256498248647970105207778557100881098794751713124268
18 8 20 0.005102777315257267732536884095655772859301730249317466463549581943084781671562265
18 8 21 -0.01258627750660957868512448334176588806202380961211648377623131995858073095058681
18 9 9 0.02025548710206167474785579970602775045718566279487517167513093941353070085505916
18 9 10 -0.0217885761802856308899118268446593047886643394929433916926425962605049541802624
18 9 11 0.02587854639774873057898664906638021121718676401797110334834228808583006526791992
18 9 12 -0.01790861119307012991191612300822212852140485750847125817535252266657596159455885
18 9 13 0.0006049117446195606984620068435001121266736788389113375682132257864496857538713175
18 9 14 0.007863707399373022459895219260956111387446910280076652871172297565761843296994003
18 9 15 0.002089453324699951876876309900289251904322879893936731691634979988446327778808833
18 9 16 -0.008657717244126194815774152786636770190208940700752318372993586954466058094124096
18 9 17 0.02924259709065544857631522435667145032059766174716907701351782926760977124312788
18 9 18 -0.002572080021537098371929041511043499555775349981370086438436239676416841726136423
18 9 19 0.004348759814688812655609828170197753409123298451355887441004631044832026461507012
18 9 20 -0.002380127900802982335757994202339442083740447353860774855641765477324975794689943
18 9 21 0.004845161445646835793690380571005068175204515552303426185994494137981556889026002
18 10 10 0.03840111771097863366753299958874382816803818927631881939363645209079216121740259
18 10 11 -0.01461289333961668096586337467860126139477710445197117161509271898187179684046343
18 10 12 0.002075819841631320900663697387192693857186245642229431858081475674734021111413738
18 10 13 -0.002014494948886720115316609029010552661108569611885806476372370730162549599231751
18 10 14 0.001748702110561589032202155119252037521737584724440422722731275930881847375833965
18 10 15 -0.001802926476218012574995891966415478851172234407938851476534251573166418228818932
18 10 16 -0.001989680430992876171446559995449957353308204112793132135085707726125447216932769
18 10 17 -0.05648324433961099680173601512270644353760605184193569579395998751926901243579384
18 10 18 0.02406639437429972969724550505355559259753171607319446870010934824612920369236827
18 10 19 -0.007173352700628655086353471489719584617371646512974552350856150983434850268974589
18 10 20 0.002603371645286060032496799696310529090913723257086822433045097171376454043818376
18 10 21 0.005621209410002369494455331017446687895725645983803592695276528129247124723826307
18 11 11 0.4291566645003970395371203492254726234552639799066748813656599238596567609583848
18 11 12 -0.2536537336038293161418249501834760542428704272086020006827588028253092652151525
18 11 13 0.03691982894933343988608569002311795837312228851268040340214905846747055465838965
18 11 14 0.08714752682181807004164066152121247745898110849523108338827320253462823182619594
18 11 15 0.001112338871526565578361230938090640510763277637853031339273713465624879548723347
18 11 16 -0.007227337337886488623067740102061725096301515517168873951060723824159486033626486
18 11 17 -0.01086128014438920901885316433810425568488263767234411757511635623090025396778347
18 11 18 -0.106158725420553750834781268111826076519543163024957623637930678522141097185534
18 11 19 0.05578638329151672220316821593044975772287299858808351073468453116701656142147657
18 11 20 -0.008616909415606555093478009425294420107179509402735501955293906624188062974798572
18 11 21 -0.009799268122793436290381593288948467505071900495853812585691205208350771199750494
18 12 12 0.128092986914132045626803570906814337973437068252129410033793042469784361489622
18 12 13 -0.06120341700068123485643144598837512343188533307586062882982976786295776435617197
18 12 14 -0.1246765344229659886645361198638590684233619207597427724630241182535203636398523
18 12 15 0.007593000407401534120769470528327053859834356118279621471329848558389971694655353
18 12 16 0.02001039828745849616263687005180350988923044046304702298185301637286705756898305
18 12 17 0.0392007450115748791209635964890541870094579508310630265141692380291607984119424
18 12 18 -0.2211769278182160105356624901176877925167187754524587148926594080943889223905676
18 12 19 0.1043333534665459362326585736090331515858391636455837926239761745430001810267807
18 12 20 -0.0126348661761776124019287396127412605901684419147101636582480314386343746743513
18 12 21 -0.02082177143668051985247013064403002436793033939112514116475552551410227749064045
18 13 13 0.0455654292641972792357356816924981523813847911459895443010426805591381158301062
18 13 14 0.004110941365054880798316406006477959595250302909891045645056499031731162976763848
18 13 15 -0.01086917807130377759107034301179213674365439342457311407682538878622617318005672
18 13 16 -0.01095369021366091875293507277588145326320920401159851303086699058830690941532467
18 13 17 -0.004269987742956457770504076107623641920039524816264054199344773053421330212282051
18 13 18 -0.02235541707635129040444448279156620390275547745833585767881700586205035405291439
18 13 19 -0.03499910298989960513829787510104174651809844155582183802052331686010417323072459
18 13 20 0.009628433047093583714799919973021830691609802115420110716313244315455965230801731
18 13 21 0.01831032405227147008592926455223146750567185877115362411960091464660122270982748
18 14 14 0.01658030294092740955437441505642518965209883507508614116371969039988143054740179
18 14 15 -1.833964411477404579229452672016699137538277125926589443028186999056077348463757e-05
18 14 16 -0.003387588271327420142380435165817235713459405477905342812536168424596344808070022
18 14 17 -0.01373389869072786910205776694029796827247184753277230004159216150137856134195337
18 14 18 -0.02960347499965688768328948446748648253829741249444226596087683043286684323621337
18 14 19 0.006683175737200836476173299347883353639166307081468859822364661892165050826236573
18 14 20 0.000136433669192786744384380427552275339973104636243874618888391988617106583245763
18 14 21 -6.595666051024523041107731631796965143856086313520935077150939679448861169872899e-05
18 15 15 0.003061966143878206863183401994530698014560013866573539240439124501239558500738239
18 15 16 0.0001937758026180851661792243738280398478011654252493993214118000134087044781165775
18 15 17 0.001623609799374351552829066700928161167579149606386350208715845275432305536266929
18 15 18 0.009180173889930394012324492341023939687419443681986816599560536524000186394440566
18 15 19 -0.004470572300373787498525911155971762126382951239310742998787442965688520400615599
18 15 20 -0.002654773600713089421071723091646085795920523719561297049275481853360720966602902
18 15 21 0.000238888995917892833715473349736395444439863867606669653689608454578743604515361
18 16 16 0.003039882412196234704068811176799129635401260206115927346057803919162076366505392
18 16 17 -0.0001337979177339416223027114147797331163666013527180449705187353862764554301657615
18 16 18 -0.02193754960858605630575509341525389554341202226319953737547266742933609710357855
18 16 19 0.01070360423525481036986202677091290779660023198406384363714493833118326367804964
18 16 20 -0.001141496182030478746125356549741281147171217985540614851755126516142078388842439
18 16 21 -0.007443729517284147742097575920124403517625174415551818247922772436036894552943357
18 17 17 0.009235592867573377883482987574349449708781956080980912797291461229705897387459648
18 17 18 0.006734006018721207810740179884831187469468395593661380477711608221903736164557705
18 17 19 -0.003467135408411865969603442972762406803633416339164236576116636206225528588679721
18 17 20 0.0005978200978186493718785933054321210843526871605495994772012669336624814410979825
18 17 21 -0.0004183551422884990138177401064129496531916991566427787925826450387251057743176976
18 18 18 0.03345054404224532207841878151789997312314139066548747286234533434960071007228536
18 18 19 -0.01659183404069414340347978321359990379517648234985048185704997521570917949792041
18 18 20 0.00217117909704302395288306665838813353830437254942773405175871186235754581194189
18 18 21 0.00313753599060976450140735473605756146327536724162372058905150463433800563017651
18 19 19 0.00223270711406907626823898191417507830927002035828142365234985151397161092881544
18 19 20 -0.0005688959580745449241842734806916411638812993042592205148528998878845088397483877
18 19 21 -0.0009826796754525245450600939948365709743088135709373629119619183752346097260169666
18 20 20 0.0001944553328962024194316573419853120649390701964872267923836018339449654281389374
18 20 21 -0.0009856943654060382849878959559552593344804289068996526385674704448550111516183526
18 21 21 7.660803614587138498557070248810245863330103526252533259412798135630213321128512e-25
19 0 0 1.43838681462216426451111017531985063466225118965450189716286897311681077284431
19 0 1 0.2229991269270085467586593987678939857429304241918967126814711799048765322166955
19 0 2 -0.5636693344748889357839226190536423458060537018565035892118017359766767473391319
19 0 3 -0.160635865655511548196141241200363382213446968044719271416535390911503363141568
19 0 4 0.04761152691276417235454334823912912553214465732395958373108661943088800702101953
19 0 5 -0.3280396568594959659074488480922496783500429255560096141365827511468100794312109
19 0 6 -0.2264077208315066266623785499335734670667937238095894587387265729141942953384302
19 0 7 0.02074952908115367871042779758029813757861042173277755903324635608221747120749648
19 0 8 0.3347936383764178110741750971464047177904960369727778669261182926857848435663623
19 0 9 -0.04483860269834076368877689682340290236244082280781689720984043857559175616867605
19 0 10 0.1303578409328725806867800854658988486926427548746865075616674920124552493807657
19 0 11 -0.00207545636988001535460832918649935822829018166468213112597722817051858809229907
19 0 12 -0.05498998615542821242505441285936297952682159960606172029646538762849855173817658
19 0 13 -0.003029792447725561424627281705421536248224893650239537987177072413879142059471413
19 0 14 -0.01626359360851721050265309399564915862142472087001200615431172151161847760826092
19 0 15 -0.0002034491921091712124491689039537295228918150905447339886620985619025487938965216
19 0 16 0.2329041391718310052119647974066932442928190075715579293089582894025789972560682
19 0 17 0.07247651421707701246928846129262724396064470670552504165040992835269337798895677
19 0 18 0.3285481028886767650097473642307858252827680299931359550075114331117720387394719
19 0 19 -0.1126733818687360253307395177040984959396610883460264852475092509040500944487016
19 0 20 -0.2248773896087211647860040475389879231211830936607911346557850024443113090439134
19 0 21 -0.1545194020068555191567849599340023648136766195845506904339850773355671738727858
19 0 22 0.2655509787277652483101840575577268155993338929263663757557975017361861813045097
19 0 23 0.04094383154985104457444688029040335964777894452045178844602424848052688463079309
19 0 24 0.02760789960026869700733917738801723137043075217979103836688622773376867298989919
19 0 25 0.02619167129073517463817504380284059845564335117326611903815296793581154965888611
19 0 26 0.001489365259250266659742145916921667698506734215427439351187498330431623396658735
19 0 27 -0.6270516038966165076671494925652298595594783074691221334175105344229621924258885
19 0 28 0.06702565051567183206228149251169360286124215726029329760436588243155582126769916
19 0 29 0.1317754751191665826357160381737174814527260175463695441763106202446121120885401
19 0 30 0.05484510923496592962645090376769167840056152766816077160264423127566527808723905
19 0 31 -0.03428367135275493393092702507026673812905782302485303215138353568038724552400981
19 0 32 -0.005890495837975095476143017305311779559392560788639078326677120324932816018675218
19 0 33 -0.06523950060432834676732940721541843856002641346770109774153903650077614022629402
19 1 1 1.014276330791092141746804208940262335715381963108598877147979593645701428194207
19 1 2 -0.7037389803114467941190380486193274010108498029843256649070832479091012814652761
19 1 3 -0.758803011966607268951195684367143126795285529080912376999045472527892451007694
19 1 4 0.1190495477425425069846534124586850305602092041532153221737905466151843487851148
19 1 5 0.01893333807403492878974320412616080815787369218869302570956813455514820172718773
19 1 6 0.0578505409580532990302293904967028119377367693615318289678035017189241402997875
19 1 7 -0.0004725379813775184610817436106732463186482589302395406480397543208993061118307474
19 1 8 0.1477719338217905304624890948901425928674748939636846974677944467757988672197072
19 1 9 -0.06183172360272890320201139066629274569047220944991258003222326761384713138460887
19 1 10 0.06331198054549662662596450283707396080222858769231130096882665911093776874171683
19 1 11 -0.0005251902133625837450115933586893715941343526674377300531404786700085126128399901
19 1 12 -0.02654855561744742500582813327731772500340858340002661507514284086148485020299543
19 1 13 0.0008390654755856763532138311725422276065242972842421297531759466078612529073172113
19 1 14 -0.01097381460530606007948102812485590644327536041240326551396058502425223656102515
19 1 15 0.004836227274042701106113085024675852732366961780749892566399513155322720662009201
19 1 16 0.06680680371613712079465441502329140639822647049492460597984355694552423803216571
19 1 17 -0.1336854859547527828195645308409708013267293995891874291849249279648320874498888
19 1 18 0.2173584869981982218011450157715908034735876225451546170432179340664515469193967
19 1 19 0.1604460302302654142479979790138718312443929206894671738065197320158556242400729
19 1 20 -0.1123993275698388044548014776344894958985058555546058298040831356157181428435234
19 1 21 -0.09915864328324197851681825429010844395434670881674141919920684202164586892362655
19 1 22 0.04839759944757758487747464169060426578669157067878047108366116759877411903322373
19 1 23 0.01973024721023557156398573910792708116136067855795584523421808401245557744351155
19 1 24 0.01184206722576763726421774259541713716608887263039024339424694665107319658793771
19 1 25 0.01244729991964653859637232328580600419812709653893794917864492764825742320468015
19 1 26 -0.009460266526206859103271180561161570214881361312811394656747462944544242325030324
19 1 27 -0.1311593857502721211895464162512787410325941861191558299170542570009690582532729
19 1 28 -0.0179327728065285762237149575634675760331830258752034570528765061411127513101431
19 1 29 0.06590785082074850426331277593010959944393040717157326686690313835214212092677411
19 1 30 0.00169344327818283000083239113495246796550772020200345887049460245625611348918209
19 1 31 -0.01648817926865172939862622008519909073776140115248179172623517906546346738611342
19 1 32 0.002560913588361811196330065087917052001745344234490181351370995106357332952094724
19 1 33 -0.006113147383264539700896317677044972674045641971162243738357477686034324492665498
19 2 2 0.4327149579597737037450250447238334946460472634668300343390407393590922764687457
19 2 3 0.06940265922350256468837726117184225830802684042683018331419928631106532067266036
19 2 4 -0.2774857046987330619999694501837303022951833124234651495602228022666168223967433
19 2 5 -0.3339128012302475603317021445384495794480877201336728397636363946732368424454557
19 2 6 -0.06892120633021275803465644696140063861861936054042209400403212812279424392100249
19 2 7 0.05387212477485943843096049790099777404643293655749769173430531896369352886910407
19 2 8 0.1680744363822439975564784756691017241788630345781090765627646607273421106790674
19 2 9 0.02795333988395411738554277589393243315283718093087739445384010215480420391212191
19 2 10 0.1107178748015231698665827778599883793018607027493098795406619138001828278298036
19 2 11 -0.003001213178743726400715368103722916547590457765491303497998275454323803779255757
19 2 12 -0.02055942093960231161361082710704587915104777166421128904527144998446502205582232
19 2 13 -0.004240271359211183961182792185715041463077660263399863694350737708358414033039291
19 2 14 -0.02245463363649132140136772988049284213875757233822750968248755016878489836460545
19 2 15 -0.005493744948173216484953722705500715204275206379885738586964340240048835139966264
19 2 16 0.04386799645186619356086799092791634756395943232925650788091041549928428399383678
19 2 17 -0.02024915162336288013713155625732469728811275169446839969225049714287473500253656
19 2 18 0.007239128375275248907674727325250982382786602195912725125011460477327865238547448
19 2 19 0.05876085017231121496476393539293225464269701839637536021423424732753883505149875
19 2 20 -0.01027634550067239389650566179342589832600049590791415065766542425596757213950122
19 2 21 -0.01914046130382670781028777848691050731543083505573209164067705929572494254425117
19 2 22 -0.01003979444012135116172025275064423535485861766504964932824981552439513776429451
19 2 23 0.003687456983528384980807492213604207108709240693511926972308330345646250528750397
19 2 24 -0.0008666652860479786209146315019915400793140783512486677668429181146079694456123387
19 2 25 0.003614880068840406006631424296238745388971972120492931005931325577683541119118824
19 2 26 0.001208900834159289231332540017519078579107899105451985697094819589470353532401625
19 2 27 -0.3936711603650325627425943924949495363316450781168266161475091016354109612465202
19 2 28 0.2477331257425879322566628484505381574168117749466580738947216358752014029107603
19 2 29 -0.03977230105095621402194389903698999896618695189429966023245988756126137501524556
19 2 30 -0.1180569705367836781342632806203895240538743438922711910403632493886612193447997
19 2 31 -0.000720296378973384837686627118967692387445294483071315202775876405274016382725477
19 2 32 0.01508589781019691427717598742534829163969684392892138299917063009162050251978804
19 2 33 0.0179977237465246977592380513364815077824904822579117380126953428950862896494382
19 3 3 0.6233604626247721170333382427972915683032015687684112957783746220897024210089499
19 3 4 -0.04486129974390888467305804676676124819490452416031658801342488580972905803299762
19 3 5 -0.455049671534546024014954804999291448345603809996425383471334757985614160338056
19 3 6 -0.8115574757517812356703189668480977626902893699543935034889474269520218534831297
19 3 7 0.01472394218711575513597058238754788767489905273259189203998097155922575590978266
19 3 8 0.1639953263787142631677755378101623094052507458145768531990939039216430870269437
19 3 9 0.152320812164128821444736236680965335498135005382344930507314446938610340672856
19 3 10 0.2365232048842148530063208067912531672092399134512408414904353508534045863509565
19 3 11 -0.001058001317175824648286255089414779448532597010767445063591146768278344220069528
19 3 12 -0.01979195105186300811157667107233919022551494454040599916485667468697993902413644
19 3 13 -0.0222385397773231790551872263543439083237859598773858557202781716349346566551261
19 3 14 -0.01651839774701751442352683893694937034852301109128590593902220083242131181916966
19 3 15 -0.008703816668734706335004243762756024783316667658913731456140579848603021788185196
19 3 16 -0.1079773848942445438751666502523080030485172044030060815290298702589493358522867
19 3 17 0.1917702813814402871313730727767206534000255096456381529235686998424080305594064
19 3 18 0.03504297111046554726111177463255579886436812636847856313105052700535772263395265
19 3 19 -0.09734468544432398480330220409481804712312084238567680333131895768364886692485328
19 3 20 -0.04820646369004719597904662944089075119140212813841054288439906448137477716346136
19 3 21 -0.08687520811204587322032499892753602837683549082756570906323488254809282755949101
19 3 22 -0.002564383131936032536846512675604211549509048322095134139207335666806821670311869
19 3 23 0.01053355189965847127929175341560840615464667031028693891093670186696664925527982
19 3 24 0.01342927657685020940824448297351244052538263607146756489850083227034301982052485
19 3 25 0.03541045017351946873055260926346329563009567327869532819050224531665462589947261
19 3 26 -0.01062779350523295795559449032293884866739962925353982482581415454618015715657909
19 3 27 -0.1563654146683920049933242768276085099552280106019626358387507262268002894425599
19 3 28 0.0277491906667361027559666754737694357081108635207290273913030523944617712248471
19 3 29 0.0248090185746371390375474887032859429899956648322177353402708884906859959947863
19 3 30 0.05772492763971408736943318739692098504727586406652351188700477962825527167608953
19 3 31 -0.008501943125317437551679077441891747456616889164305469232032088453595036575987098
19 3 32 -0.008711750503583504961001963503298090418583083216005321891555223336366829901280455
19 3 33 0.009857404414556904473226702550901925574022815447213520636799661726700046911450559
19 4 4 0.09741940595654616801555390166388200521040977084809143478467030344159503293576713
19 4 5 -0.003815284990119565917693380083256474398109596260181839957315880985157828727124547
19 4 6 -0.1063488750473249392031708809898638068640788598991160753465612739073481536249927
19 4 7 -0.03645082910857012442566053481847227515343711655403300730113801528682857009514551
19 4 8 -0.02759114821849759185345117717690631741813377087151964855623830474967799380179912
19 4 9 -0.07072865148055962781054114764385988270900305442396579225772395174925961583217391
19 4 10 0.02263018273877064517257942346360224478287998415429337309343521106526409439336088
19 4 11 0.003151894118735944556238336369814061233959701185227420514072891687593269119448175
19 4 12 0.004076503373573986645483084276150258016966553402673948042698943319067070345629915
19 4 13 0.01656218952925313411388138184033798102626507506955337052691240913123196758579336
19 4 14 -0.001279463818035776581513191879374875012298910552069500884535516993124495156032176
19 4 15 0.01347819276216321817720248003462506572034504142204072519661482790965097580139751
19 4 16 -0.04459832097620218928063814737506597851749885699165141948284143692548444625883347
19 4 17 -0.1001666430402582202742961452466213929285166685480367776445869962525237968025614
19 4 18 -0.02405827480793796089271283044930630117343077853314503799114353026405574324870107
19 4 19 0.1596135559627468857509313202455602400559270346465926452149809998854394356147615
19 4 20 -0.01020873194515633565781080368805922967379977374288518062229288790846342119806612
19 4 21 0.06864915276232054914627844523908205231168572802825385934378592661581976711769683
19 4 22 -0.006087828222198307843947759106071767701476187742327323260408582382923065022152964
19 4 23 0.003529150977354017328314551763790775170987525875220246585385701563884167269025751
19 4 24 -0.008199766246109279826794453765630354888409127509583597443148899359329970937749562
19 4 25 -0.03515415048975305421690909426254718370954787704524580356325633180243324798463843
19 4 26 -0.03414572143248622682932454557507120259951372156646303925481846657197551357169538
19 4 27 0.1652230980189310092557652617538544413580891051168734057893355752249318878305489
19 4 28 -0.1048053440886677415568328709816466093589664012831497527285483279088205506690125
19 4 29 0.0528473980431635977577831712223279604354891985073895905305512487997590371121982
19 4 30 -0.05704183522485491825824152934052129151087995549937079728609227584026561947717479
19 4 31 -0.00713230836006369415479806781110914797772201217986039874293719660589519650932065
19 4 32 0.007097068559116091686411173740817114288335577557489303914358713991747512277200747
19 4 33 0.04047811398232809290370335287186367146766201246295732791835253826072575696021194
19 5 5 0.1841818273975247301380362402091580106166881123296753660207440218504431899926168
19 5 6 -0.1624135998320259003409242133461344747657116161389130230740664167706887471174518
19 5 7 0.0008482537934382443042208290965165330772292107822510859492616570948968038679850275
19 5 8 -0.07554521556797650239991418468211977206218413746318844825916502724703595693146521
19 5 9 -0.2360778304729264501049927701089007585321060089892821649397110352699410077273103
19 5 10 -0.1035636847423689562279568719652530707331705414383146287880028772462541585854353
19 5 11 -0.0001872277607408786929951069064052445490416533307631631347388756207356954770461879
19 5 12 0.007818416528805460469356588534794551157254254338446272780450219192919175262049744
19 5 13 0.03745640525559755065945417392152629090179604412621205685042542403878381312896595
19 5 14 0.01984407434628595442748791259743306382862173509416356990360056405604052075636692
19 5 15 0.04433466477859148728124867608787627667086118891424403965998859377120955379288501
19 5 16 0.03543316595328690255429411877823376032262887800353740476689307465561941291029384
19 5 17 -0.2259824233687378570362393265405974050023303751318135427335960033410165116942548
19 5 18 -0.05969607894206266772961190175085443287381514126297669706016182996599184381648796
19 5 19 -0.06129689884083513454316303553461598065164637745965053310319681244566583051030398
19 5 20 0.04991345474197223558185927238263294456055809093164223608334201220935828789022788
19 5 21 0.2229271726832910170537497120881092538408274084966339863921489545248249512025552
19 5 22 0.3490160514380120390732147451366009175920768659019077798640073896744647139917603
19 5 23 -0.006870016143132568061445664853375344766785672853769659947184279493066025127086829
19 5 24 -0.03485205276345292158545044245810029048812218918045551658158395855725806553826062
19 5 25 -0.06512869060739425671772916693067103679715241059850171050547262821570322351528408
19 5 26 -0.0869592355635559679252338806867036904891503284758464109005907356892801710725607
19 5 27 0.2441725181039248424551623338197836139097725034339487017129686109948512151739184
19 5 28 0.03408358123525050700895479244209837897808147592157170670892050276322955341993674
19 5 29 -0.04417828326698265180835711671691746069276206801214213151595030070482124487328492
19 5 30 -0.1834780234425364326671905487191179013786656518034853543099939358236248322143432
19 5 31 0.006552728589590399294689408020049775596918035328342374235739325679910270587231575
19 5 32 0.03065760000964881084222646467254929896348995987035788315352444935223508864646772
19 5 33 0.05720882891330473532683299174973880025983656133691494861164462698730994180470149
19 6 6 0.4846369002742342877993703815606769483845653394016199422985565052993390238926575
19 6 7 0.0001765021528734334489223247030143570160295328293185823953071994976443290127294302
19 6 8 0.00898209992413404659077288831327877237585735894161053233892336602557709523116694
19 6 9 -0.02571583964985363021694188353612459487388574185372069473539987210782374410278963
19 6 10 -0.2593509758196377128747882024413702783512262712415052984528540306150195010799108
19 6 11 -4.858177539854518358868474413903539564027364930779101354402723995254347743722004e-05
19 6 12 -0.002046178981737867014323477953886542647384125726190574321737690777911794223917951
19 6 13 0.003608991205109836655950611839736404141015596761396249338926131360000388798181698
19 6 14 0.03041490190364348902085488642071079255687969261914351032144534798743498550556959
19 6 15 0.05797137049969266589808663181673909940528571343496776197996626163608269825698656
19 6 16 0.2741685258855328959907983279344343954317598132899955318914142846738273120014367
19 6 17 -0.1232797950174970223620584806343286480220532911836593344672947541867888041102481
19 6 18 0.04368404273099971172726380284276953090623695693620504828961577201897586384960937
19 6 19 -0.09400442025975141375963998298346585472589153579798647688444674158778763697027989
19 6 20 -0.02465218677382244459196925635060055345905514446357132579666066811271314595900794
19 6 21 0.06984304842487801801915899602159260194487813030037596892190549372397017285303611
19 6 22 0.2112106428390923967814371507174517719725500524897273233700824011804652693169397
19 6 23 0.003782995183557303221895930427639098433193442438063923228847885848128115867980994
19 6 24 -0.005569355617593132580856370798956887046485645697923180463395122397093685666376232
19 6 25 -0.022081162497610438366267668139682935555772886050220014791915222884168772508286
19 6 26 -0.03983387062262685693760457959069725977777083601105978905436195857564007989839654
19 6 27 -0.08363828673611685087512183189761936434425537110069056032503307593053574678144744
19 6 28 0.0116949517485347694578215150552106089996124904137480007560768389817096923329682
19 6 29 0.01786867238480719542120634517336653826963707977003106684088362221846133717484544
19 6 30 -0.02961602886821497795944593841352832220499808711996324961121313621247806418925379
19 6 31 -0.003418607289147104959713963147520874189306209609010835365719216971372868678759204
19 6 32 0.002985495616325546392159002900203233215669729671839968688881385223546833622848381
19 6 33 0.01152017451991613802971847061278067000194603221421095588032465028350350713827724
19 7 7 0.006181600801593125084686972846533873386520837739616081701847035920777417804972013
19 7 8 -0.01878543430752990360964790438565060183599841198633297631221188642430234221317432
19 7 9 0.02203827733496853326840304621248217103968699147586726591079674658031429955677949
19 7 10 0.01409736534710932868569089099677586798148187515399785490064294176297083817793856
19 7 11 -0.001436013979769006130138979958101777003518175159607238672833960539658679375062489
19 7 12 0.002555469587327586357671721847181026190280516085826885342264541681377073825050154
19 7 13 -0.0002236600499144436938513094131634792750379751898458667302028334512676173275565183
19 7 14 0.006963219169832586171621431016734732380376081221510182970780924297820149632830927
19 7 15 -0.01583398235513848204998437431878806657442063038799426012536530881735348604134061
19 7 16 0.005978051220088839918309314187110926838867981527818788812503250168477845321293815
19 7 17 -0.08940998354693808320275921547896346772921602265160628562308763838148665710246849
19 7 18 0.08150648919205782422298137887774608359271767145530245668880439424487775704388706
19 7 19 0.1027608652948978182172910722749573843838944908526827021950742097437703934399908
19 7 20 -0.03579712096794004365446398049408410366683183572741858307807831271141929037648188
19 7 21 -0.02554299628032211112386105710338367988226625743600871011542870517627202971342263
19 7 22 -0.0867332472093047081405793124830381486938586919209318523745102010080121809226021
19 7 23 0.004742257886113203170262856090580094703788750049141629517236502183271065387647076
19 7 24 0.004868395617889911618174617121618330785639399348101555927861345907619653755822505
19 7 25 -0.001568980431454125342705684086869352660267423354617466567512616754193969822050568
19 7 26 0.01435131695704320423368414085134866865113195762613504350610710750211735569884943
19 7 27 0.07659460550377094824148122877358503901071433627998969251100044707484410359902471
19 7 28 -0.07607327126959757627420036145287219685855148929130706569857440429229698158118813
19 7 29 0.02924115808736006775508932964338992580163208407760138965013908749029808461424692
19 7 30 0.03523696471389776965710385716973298542915343667351110593416766275368627809835061
19 7 31 -0.003369619214347015487354329041087007566998566455466469756908968040644658212195175
19 7 32 -0.005610952824521507072819325934823860585515307658120977765998428259935908859693113
19 7 33 -0.013672150643469307663629173054748431837845394868750365875389149372464476488205
19 8 8 0.05688680629776997327067957945488811731257917185049999989225022185109950186302581
19 8 9 -0.132879166203911345363190120597753225984638622431263286655781879496446589276711
19 8 10 -0.04535093144599484800108595946999910444752444187170137544940433259515099029611961
19 8 11 1.096199129328203756027723112214031523901579670644973341793194839785542650265523e-05
19 8 12 -0.01486174018386676603786776225818037031748496421135471897471724719803981735863309
19 8 13 0.02014206142301127002846700951821351368310481648346072051899274898408792867160495
19 8 14 0.001605972566310666588251050437039273049342139696708779404458180375172300981618033
19 8 15 0.02861152033423923222630045769363112882457327881039004722559842026797587299039986
19 8 16 0.1871477870119001148360004687120976973919994112070999784941226648284174603713217
19 8 17 0.09050613723719990940187295132602267698531617689541027895399686311059558031916118
19 8 18 0.01725945588989186447656967174954813405098873698377503578333561223425930271746259
19 8 19 -0.1893463742520237824647062593256028861455974990921783611964578970502050643389757
19 8 20 -0.08756354861092794846161795998730321709976317197897784109761778697441676784603363
19 8 21 0.05125650498426201365352096258286261422272299952243589587703977930099239764678657
19 8 22 0.2420011189125126620864364761809635429548973113624715927890737268737599359985783
19 8 23 0.01983048052742009902334441392587156470248087007992981696218170793476431180996941
19 8 24 0.004470448653950199093456770330288889098553546693554631499344679487492394382190384
19 8 25 -0.02505856330042694843977575576729199576833808659254851064512083965786581560400306
19 8 26 -0.03767136648356831308503714359958719644566960971331665763133099038174794614694079
19 8 27 -0.2264774135373891298451358575730332239790505738170914064852879833034628925455284
19 8 28 0.0188547526170788315512185433472315488563649292355952921233767580709671088127378
19 8 29 0.0825898824722848522421514097687719578012226259522219801279559394152639431472198
19 8 30 -0.03963276442895893420071330176320799485089133362405799873417602189859488859232354
19 8 31 -0.01948996946384415408690478086591531787095704762451016653599440243877142162377373
19 8 32 0.003021210964494665169109902904636584236016142287013799292517121262882936365943288
19 8 33 0.009827970403317307044253912850413545522965913116284032678120422666494792333754499
19 9 9 0.05952413614725685042097510185708476558173621037731288453996650085949066202266981
19 9 10 -0.03253429673324211055415481805578638118659043892819344957851811933301539989932779
19 9 11 -1.266261297340823319967025576916088398876486131088836745040406671422796210369383e-05
19 9 12 0.0003928246170448532706447254663263606737159070037836029162577590057463332011646355
19 9 13 -0.01395508253136376541327921780812866709389737633791536469446974933895018033503659
19 9 14 0.003230626174445749755726756492461606056967371406153290463786933113114136455703563
19 9 15 0.01750066328458576156535987189655971601685734748264711855423184201413288929778169
19 9 16 -0.1887357589380548985532575022881547652463096539924900597309745424925418905514657
19 9 17 0.07747494229034799788087916146967331554695367179488127859710396394810037870911282
19 9 18 -0.10872592610561687741264291810905103716922107519337807087656115576284180180286
19 9 19 -0.003451757467072680872086747142092441071161656568771329238183261602292437826729479
19 9 20 0.03647197550920182551798940925476270331256224229124702957640786203426259331350473
19 9 21 -0.0007303625318388787929254512037571673003218324472110356331235608763551364580419137
19 9 22 0.06056085362853957847854077048590442559819406617075802690381096351532065719982656
19 9 23 -0.003039627862048752532562808116512941276303601095194432971818684045135284088683453
19 9 24 0.001649393069786433553767489772421301881584319474123901322802702668668332995766558
19 9 25 0.01398312578686202011488552250460276852541088025076135010370969031973887254522809
19 9 26 -0.02612774046337731860267855037308117353223563320036402737737289303356782304609336
19 9 27 0.02680456153598200494078402821175933123143174385995575082997601584730377211585749
19 9 28 0.09489969748738692618898662914503253248242338046912154445923269282772313493357365
19 9 29 -0.03617789806999246312713197854751852701091894203764051835668023258577830097234294
19 9 30 -0.05724703942853775696731477609245286616742541100908819496795956096176295516788194
19 9 31 0.00301161110715922080112719466992323286898261710859276691789703202066713523359332
19 9 32 0.004282577866730521158598270686464892195399451852694711204096655831424599842149592
19 9 33 0.03359586827079934640045057838994682484423321141651815321223455282722364173266251
19 10 10 0.09373749665256011143571176861457217780999057176909921364433712099105256496019234
19 10 11 -1.099745738221813696277820406310733692599908132690167260059655540935120094253218e-05
19 10 12 -0.0009763667773241138489087438608806630040829867325132940519611436100282551480352591
19 10 13 0.0006372565730926382543349630863452157757949561058503907119152038657154838766732291
19 10 14 -0.003506589400046681266786886158740658383900208304529211025027762351914109048276397
19 10 15 -0.04791782820582179765336845843960807589731991307499330702558512129053132413640749
19 10 16 0.1232476248593523234864861118164973679270482584793263527115688987797853158463977
19 10 17 0.1325102752124209008582890568309737897917576699860878114138294978141512331779372
19 10 18 -0.1454892994977072657052522232318749206338092500557952835784431701739598926956829
19 10 19 -0.1907765156756763401316404998968948487778125735936867718806085779947580403429423
19 10 20 0.04504843261364431693020501438144142310432090613365544676603448722262225615750963
19 10 21 0.01683773633738696821433740659088798678408941142228981086758857175548636262580067
19 10 22 -0.1579322271179236959146452261318136769613557806752377061424306447371777926484942
19 10 23 -0.002409518378644518816068099827411164241263858031215653187000178732871016611149339
19 10 24 -0.002906198310015003801342489498761685569896315087535573976646011156753402227248546
19 10 25 0.01228067875732072312420082735174898317498350200998137874610648369956486759588423
19 10 26 0.05072402850351896762669672058414950351481800464864337944059536193205631895404569
19 10 27 -0.1772941177290262828398893259239843660925739281113427313822476962331737045409022
19 10 28 0.1391854122656202844373664914549427049179741880007395350174572932520016351792837
19 10 29 -0.0425475727698104125593637848087951886854704369237735540239857419392853611874974
19 10 30 0.0120118351605319903595830702986454799137236360725753255858414282498879663024604
19 10 31 0.002400986947114915844598503659343337846601409197850371706663910478070645734217263
19 10 32 -0.002112797776233403362213978085862871733523598735199176586434113631421880717856492
19 10 33 -0.02938864277938741252105268800945452673544770918877786717513628906603279868412178
19 11 11 0.0002239454821982355535966248162692231830165453035251443598460451330662415035509674
19 11 12 -0.002297060086096392852571454040564170921398053968934413367252381927080149165675787
19 11 13 0.002662317352232817425823139340333847497845696236158696571352653936541169717820722
19 11 14 0.00882920891550215868417068377263460226635608036721190449600763901759035013094856
19 11 15 -0.0125117042935006147974488480672201663674167495935505881659624667086153985829588
19 11 16 0.01320990163473777056117807712190927268176147447582744119874582343116250976512972
19 11 17 -0.09414905634132656975536115236439264520415050916097674251272931640635366209919922
19 11 18 0.05257488943803369568650189068894577156164708599804894989568066185565132840442698
19 11 19 0.1005688104737849324098527408967777537850789165912712109479319423577951792210461
19 11 20 -0.0161360276412940457401118838383856749584158567320268434420475097492946211591003
19 11 21 -0.01475012305731490070141433317795219951848037441621111113166306246099287238447902
19 11 22 -0.04667693457460994224148621149680969937085220651483429848450166056996138036957428
19 11 23 0.002476070796175902537386656239784203675724771641262950603384856088338731315039612
19 11 24 0.002395578142513805308624438494476851233099963695632336543900531008154661617847676
19 11 25 -0.007775328434785822506584022436917476021738403782342393488426125114706664376531266
19 11 26 0.009575633860923630696711470397391956560565091172992963610977465969189184540790378
19 11 27 0.0916812212576671520814837354811477403410076027602875303573441556976145804346922
19 11 28 -0.0557818290669599327234773231857424005227061662505710908764120191330320470016876
19 11 29 0.0173505344958021705166267796180231398055029816411408064808645787212859644401044
19 11 30 0.004496139753274478837595946192630188071908519787181465459431664209129709285714731
19 11 31 -0.002827714942120095393936372574852687689215230771859122445278533994179294299677866
19 11 32 0.001341891925806173370418357852225950291509526078443779911869517772491625127738198
19 11 33 -0.0122608924606335628019543602537076669390275943288827299123672577815135634690317
19 12 12 0.002991279089299715620480822382861146574047692927712521944637855235469856743032072
19 12 13 -0.003742653187026267602962773710140348581469801981256978794211715169899368455108881
19 12 14 -0.02172193725151074696053869986315011135919213671903828843642644325397725360834617
19 12 15 0.01913897298548233073464611146486049594351950250748748007755742938287673058030214
19 12 16 -0.005339192568874009610143958292055632357484052502026119936377739921156773293044741
19 12 17 -0.04261105135832940493964564647395221126818580415466003384824277192972259202090911
19 12 18 0.04741353192692124691063405007302976038842981431977404116047412855042820778048544
19 12 19 0.04755365359052101242615217067681022399481042629134898103577117848125002212957223
19 12 20 -0.01366954551872966856845139452403428452197949925121775976782754839420332605940764
19 12 21 -0.01563077680402582715388103238402217847471290363205719935328297134640549090110669
19 12 22 -0.01884040946408846366972539506058172564606192028829103960707963481970107361232017
19 12 23 -0.002835684660076471462260702828412234431528051288156473466891876684573025578639373
19 12 24 0.006124193096972762406831827687302338703083351960606336950503861383205500354366299
19 12 25 0.006895055840937642226969593375714921354485489576705052796716654438631888638300604
19 12 26 -0.001049992736511306922799973291195264715350313734123145206132896406409145636333051
19 12 27 0.07930264324170205448662834648725110780393652392215348649796478469431048530059655
19 12 28 -0.0700726397791699623711478251402860449231986599046101671782612408507650953374784
19 12 29 0.01804144194688411248962500393532743312346329882260752811361887471345524919941842
19 12 30 0.02906139603196301388035453762344896403524144732480749660394485230750925339193661
19 12 31 0.002563399381776270906607043769345318464413359621115588078967176155424843472320326
19 12 32 -0.009469101543827198527567810580891815016761372513189164080839310676703619999323938
19 12 33 0.01403166177525564769367295460425598435802835500602979752550816980293357100994621
19 13 13 0.005270942377481000891345309657458529201579317352843522337054969917313671316696696
19 13 14 -0.002991361616447063231536189853332797622485338697824645656702650765625180012128595
19 13 15 -0.02599552532920215649919901695206465473415178618142170683126986343982054370030395
19 13 16 0.1399317529406884099466916164501053961150085497458531566034782643032651541196847
19 13 17 -0.1347437890751533324355846063033113048529617670371786430146600430724299673607646
19 13 18 0.08254641894961832032327524781902223024390488583529464862712585813132513048056114
19 13 19 0.09033966773779673435585574140864685669640354626921325707170696128340826196619345
19 13 20 -0.01774196762524712305291455228991564482785427614029577571717069372223983980111568
19 13 21 -0.03564933185677315858890528239166596717513753439826334345539883826486405631246589
19 13 22 -0.03031075346977516564236704620565664157412646448889327065676045250209472826446191
19 13 23 0.0004152159454921842116236962333607175541444599000678558075729960285928543179131628
19 13 24 0.00144807575124203891886968459014141141368854452704218182652362650944160920203194
19 13 25 -0.00810559228745984354566112036626236525642489075319065842649857238261626511560608
19 13 26 0.05289142501104557607754533909201499037936519597166446802630001722314616837572904
19 13 27 0.07357773399762076875176427272367164352451636083589350482901145549342648899619441
19 13 28 -0.08502272748082290836829706805195814411537030170486334462182684611892744286675193
19 13 29 0.02080271160111391959535639163427683182950308296361196895037855115920810838768764
19 13 30 0.05264072100233048513417734466572232699172472121280768638887050920405163449021465
19 13 31 -0.0006807665964462022607418001823366272647751698745542839024238029958872879285843381
19 13 32 -0.002496649400290013042106051090774008852461518533642224597645841765123889476093741
19 13 33 -0.06937842066268707978598249188417932396907397804115287008409041950620348897378897
19 14 14 0.01878339985863142535096366933358265806504429858732319778868522923679530607404747
19 14 15 -0.0239252736271001128442216529418423939275276821607908469668278233173364836119862
19 14 16 0.02740049237072242095399697480028597167700795608804650705706717995139403029118863
19 14 17 0.1048488507096841721682039974042872075193326544576076951750842771295013655823712
19 14 18 -0.0721178522880439636371613937871075898918035071631524034530859285010589857671751
19 14 19 -0.1301238637576941042216336969210998402422539693024797429407558585878260931496304
19 14 20 0.01521219945222099852869096468927057951845644379267795797788941216375677531768765
19 14 21 0.02269391200632365062213394477728490730554274902761590217997355515505412669546333
19 14 22 0.06493424433368013343482171030261498505250229374914302705375749260791789324726442
19 14 23 -0.0005705461533956807207628014661059757611952137058333697400649722173132076560627837
19 14 24 -0.004684467681990022412762594198047543749764230064994991580801861610783761757350648
19 14 25 0.002963642735356942103094964301452666781693582034273425082296012349505097671560751
19 14 26 0.009074955585145633613961178754460833077415174851785770548457124149627671835967118
19 14 27 -0.1697246343042735453128743402457198069437275419892623378332981038625788111311997
19 14 28 0.1075149576551143052353065644040376582407674565866664306799620630791803950564855
19 14 29 -0.02200871016776404913733733024379470988706113331577517170413168640101422878683618
19 14 30 -0.02365950772227584562822877295041052247704857830860240598443420167656668411937265
19 14 31 0.001008981764129130119788066471440329405136765864818304876717062136964186327730203
19 14 32 0.003722228466609565353975237128520883481726944704396269143362714653271955874498551
19 14 33 -0.02638871848693092592430502889623825314163188058713898278831401206183650206048268
19 15 15 0.04012458558156109087883973646011876353403336837410492151379661056891190971043268
19 15 16 -0.2001998714911655170442541657919076550025834284741125549781815212646832250612798
19 15 17 0.1710519937413573591989551653764685704715081002802521342005724642382421559826556
19 15 18 -0.1416777304377129985444019485529415166603410788732094809627946734674710442884042
19 15 19 -0.1014070917473271312109931217543654333845820423628591584558573910845918019280937
19 15 20 0.03882983932939600244417129945625978714565359675655358810625300862076561815110416
19 15 21 0.05765240097837343856480839047533039643205481723431786145259121675052709646438921
19 15 22 0.02596771046069021845045186798796798768974616781401412309103378443087825799309975
19 15 23 -0.00208455570219914370188449657394918721195687036699237537664903076944898987095911
19 15 24 -0.01122493681989471027911279892385972251014444128966121014664453026453943229371964
19 15 25 -0.005604486532178262663261566738987156759683233627878195654222458952735463737937218
19 15 26 -0.0743153295198497013415657873235510431186035850726659185019163368525874155944928
19 15 27 -0.06175361408509066839509134025159129375660545409188339740415181540089804970876382
19 15 28 0.1298487410356452567415118076961228707881928058758737589476668226133326605479028
19 15 29 -0.03988792451111248560022274516293127650871309895332633100020307315787791223155414
19 15 30 -0.09270296563810194376628404845345465224845801759437800052927451536595458123569807
19 15 31 0.002243012018440647226429150667694399186121418434839728397764323831398006033778612
19 15 32 0.01378464160742703442365583318669327577851894679798010220942229419790709558394335
19 15 33 0.1033355642484403741178820999282048569416937694993457977193993109139544915243579
19 16 16 0.6993760541698422929460776248603487906802967038791792091396587293753615755645697
19 16 17 -0.4961103297393858282557947237073596070758979867374628652239729178643543926872644
19 16 18 0.1380935288815224453801700720752462626315528620892152114560070473049287609504612
19 16 19 0.226699723058118465263808355060603429768802994285327127970998640987365148172885
19 16 20 -0.01580191279097277792384141701127046512081528356155682124128214173123405523921692
19 16 21 -0.04558157817105292043506833391636755977005744656894301463643450704623093590922252
19 16 22 -0.04096645807942310788516574464974646130441273817451226551233669543650900348754017
19 16 23 0.0004093272108820895189409206219706805178029948408264443460271598880057558025574277
19 16 24 0.00399849861781833055459961697583014731460281164069585024964167822486679438159315
19 16 25 0.003920353529489391157839508759538954347567829841505187745533792973937278895373164
19 16 26 0.006266445894140688939266374661717067100820101089245609451397240727818490093144823
19 16 27 -0.08636643567023134702511634176954831187470024729480394004689429853045395249653654
19 16 28 0.0322508044763283297042376469942046838739597185970298466341016601329636667106364
19 16 29 -0.004918240304976495764802857178712292838773668212736895504555716489783797886988816
19 16 30 0.007525367442720398567674814225270485672889527073749219191258210921953662049680425
19 16 31 0.0004483807035622681255293033664491862541685306073421726014101583434978023641469976
19 16 32 -0.001938754784425733582689383570165058071695548650665248276199377717548929719574214
19 16 33 -0.01165253477465607659339801117674212089430882782027559599793488539640148889626013
19 17 17 0.3827647482937003459139844523309138848095950052570894315458777680000236798190651
19 17 18 -0.2133805827447116700839120327596482303996350153463835704209642859649172610740087
19 17 19 -0.4857178563318620224766402562989755060093117288767187490569140655377017693295157
19 17 20 0.04873551943471079589111032404736143215295781680908638692301592456115444873489377
19 17 21 0.1024792841006852373868936736889779373275649162554368074259372230674469403700979
19 17 22 0.2882146364248078635410143993911656464471773170729869859564369113591098825258036
19 17 23 -0.004246948903761071425468001513062813561788708814797289672262948553763862103588439
19 17 24 -0.006802730148461541016775618696023594173898564428578677427271444898037973243514228
19 17 25 -0.005427230143676955426547804412879517322956045004076569716411910394505663534535569
19 17 26 -0.0202891608445831902639592160754686533913103421300947503250360305838820350976437
19 17 27 -0.379864634802416887192899621076597653653234887530384837372224099466707321079966
19 17 28 0.2139744608197135666887180096310042304487719511120417495895212326200903136974391
19 17 29 -0.04992736181440864166402201153009884466074220426134533839553832604377741329582756
19 17 30 -0.03203274932927849818125751087802379559559755465645211764627981549815547275601167
19 17 31 0.004432468348690669879221571479774827420106997455557189212178791263969548477279066
19 17 32 0.000874439694507712038747032205231143361959871448263132973728823650724230930120445
19 17 33 -0.01516968902197251241146458100708412706338945111422466839678574021034899353360491
19 18 18 0.1863098576480848911857420280012066621604563427019308218706938297998103174147773
19 18 19 0.02480949236583963543395689021879552661127126563779162746945245229163989149147953
19 18 20 -0.07603010993548346511638165182530454997069994531017062881790026335977933656997345
19 18 21 -0.09421142551916003000882013594155183931552431652841383690045343481468223692301113
19 18 22 -0.02855993694163564887026233529051501932633496952720668015745241368720318378339158
19 18 23 0.007302906808335007025411599910758955095908172408437687967692397391659855766820323
19 18 24 0.01748371888056356928813760617240197212949206390118562919788620530953151501428223
19 18 25 0.01896501970078865353407453902070062790180617071157442278655391154840163687259503
19 18 26 0.02246034681415944744370040789790663591301430730217746124921433964322169171601021
19 18 27 0.007352023672120933399071320813724824863001978975116700932459524210417288860380273
19 18 28 -0.1868567769490105312657725731067415353660631577358653817125527736371991732289897
19 18 29 0.0749521545277081259682944440346957673499537915375755681939434856382862309005455
19 18 30 0.1605500991281534266152183344834260378093407305811335039286288890836061023767858
19 18 31 -0.007135106966040064459994249313794823299439627741398621610153126693252730620467839
19 18 32 -0.02360868052990768081616818478957080081863267168078208663918926062597909584767711
19 18 33 -0.04936260258793838333353702564038428416631876088266595395771790473630551233664708
19 19 19 0.08063708840584373588278990462695502908845090721430689920367658428522222441349547
19 19 20 0.009879050473447469656454321261448245378185127934444185159188069070863641710513042
19 19 21 -0.06234208806264289869752434841438488236740914641637444417578563744147243723826144
19 19 22 -0.1147996555427195826546804369120070079657683314914360434547832971296037746421643
19 19 23 -0.002088846141998028301653752806597180417322248317896742994729604964374692213186765
19 19 24 0.006873338764332895700927751930220386990935755709488507900643662708640816701577332
19 19 25 0.0173599465985625335814853823878623016364503447188824166172661207282261423988653
19 19 26 0.03005484649598978000306081104059980421114370498353914796602794520200571729045191
19 19 27 0.03870092876144883060427152126060993320556706454689195639342716429772958446375145
19 19 28 -0.02890559014804135355627405876897816264057567273179465224595247187970089399875183
19 19 29 -0.003477053736972361575500017019221132907334683785758770119656841612144913104882642
19 19 30 0.05136303304795501440051670786867539652670051261681571598041581892577031706924442
19 19 31 0.001667537188224368602521178016989941906838063607504233839869310333870182742962792
19 19 32 -0.006771882000775329827655189626429860621956204488662784591293877358657798815816525
19 19 33 -0.02515242791623092801531125243991292236003953639606811497011787841351701143051088
19 20 20 0.01979335496781023200187193052574560181177935649581265263513688890812320939182727
19 20 21 -0.01332636959846019205279131859843784326795060923893497551470134881385939994325686
19 20 22 -0.004399123187726183935589004393325677756598962020004812170888942429905024536230536
19 20 23 -0.005217706736483837113604499384264230167252680827570420554068325464563106826972961
19 20 24 0.001042624740315325123034764126582183418565505939670177535511699787637249024469502
19 20 25 0.004649780302488242864106150635650615541998978913346631484625999610318300588335626
19 20 26 0.007131739230775903977392485904100370423811243980553952034766360149649190862928965
19 20 27 0.05964927824739615521465472046205694537821952119228471795661020581984802194433056
19 20 28 -0.03667041944755540087793628620901567334778022755501928240260887504253940678073637
19 20 29 -0.01338337539794247784235909503027181810109062423220767690824625288618852213547257
19 20 30 0.03658698593273792425813223796992960347430330692269090135371077029280020116650838
19 20 31 0.004931386448396106011581381100885838869231879544081801228041499352834077110200589
19 20 32 -0.003661598156541429528259298343582094879386543300097378802698926462482265123255278
19 20 33 -0.01729204393317870476494465655699591558093891090593061856430382430722713074751313
19 21 21 0.01652099060348595175264388867014265733567638204050958680419451870058170680390469
19 21 22 -0.0001674363770331255032708017379407243628470373462810624926433317378661650339212551
19 21 23 -0.0002459893738588545782113015013423817978883234514674703819499334150948982743617643
19 21 24 -0.002507260424800597116575831282560382691818494724117529123925329795140915500818173
19 21 25 -0.006607150496046945805255695197282466802314259247338001434420079957602094566821845
19 21 26 -0.008694776290738368209457904471952734568103515266425761783525646062756065399851977
19 21 27 -0.08253498840124537315361926763389965399590657137753295017723340218501920845326071
19 21 28 0.04927915641467355307883643579072615174635304992229346740909004339273752555566972
19 21 29 -0.008506095102135997405432905235246106469588417801752760628332107463495350846712318
19 21 30 -0.04388664188042988831595481738914973487783375148181470016422446589091860046645731
19 21 31 0.000604470919394276915876247159706855088529564739604873002552545329949285568889337
19 21 32 0.005952626086237643685146316125082190572098573656802423024175826450431914380258587
19 21 33 0.02262854037035709308790063661021361739441892337677034617842402491875207699063281
19 22 22 0.05435832644356507048854201553949735610113760991189277494079890730872536687066294
19 22 23 -8.911836638729439245650510700641215926002474110604228627861107118060989040420247e-05
19 22 24 0.0004127981208850462412710188165241165821457486068033084241583866672924430738861448
19 22 25 -8.670141312516337395153927674901404645739414911326082603293894545046848628762927e-05
19 22 26 -0.01247712459627672209033581035782076258164389374748263824902746228317355347473951
19 22 27 -0.01737231270869872125344708084969895255577470396568334698143003250780210120437033
19 22 28 0.01239701516849809268966668777286289506948890299332069388288995021753732348362999
19 22 29 -0.002331966887073221242375385990909207906300488310451075309530497045327071025289449
19 22 30 -0.01070865768395669028787880753660594185926564672640791385600136381705877320604802
19 22 31 0.0001809889015224372663152149861761684159259812146689985529444108303908442950657328
19 22 32 0.001257511909086050651245617857416695397947566240910820328704592589392486835177885
19 22 33 0.005634514026912244897702971493882924024771415545910065929280591880270088187433212
19 23 23 0.001344232180540867056483282315760619410120229502930405637496904309245867581376999
19 23 24 -0.00369200767636180609562399542455868578479968372434315520064060413906555693548802
19 23 25 0.001670142333632821536269532915831835019819502725315134241380870332941445607500884
19 23 26 0.0002936888572547389591654472697663146728155313303695320078763396175996154434143798
19 23 27 -0.03843676350419548222051624265189386653311408360656987621082410897225885765784257
19 23 28 0.0263988145078921640278542563799783036387186878129323083905618260034649323799121
19 23 29 -0.005469438047798830832167326327395916943479084084668258161376502048585942749465426
19 23 30 -0.0109317451966470629811739767914986643305033735573306141413086159770103332068558
19 23 31 -0.0009833816694002288289791902474595003669212382924129706942598658375324414986882951
19 23 32 0.003825527929684180105059298401393803890131786333292533327099183791654465212080995
19 23 33 0.001180285356920518914462000056736651219192961029597651495267010092292974706935836
19 24 24 0.002670911091037306216903439538206980043037936789064039319960960096937828989578337
19 24 25 -0.001922133290917190284582712034979396286536459272021216943136197815052630838344092
19 24 26 -0.001255968092843593399647546601024004981568322759869616383171897695554159789549214
19 24 27 0.05475907365879731659324899983626050352044217959866119601016325387940955157532984
19 24 28 -0.03696948409735251439329082635970144502068544611498739914364602162174039811665656
19 24 29 0.007595955079447337130556599356668559564330719621365327272799460715200203801007908
19 24 30 0.01535978790647881144753206902357796416864476642652931569991416944060337410477702
19 24 31 -0.0004924893874275343218525888199496633777222066781515920728163877385539586522243353
19 24 32 -0.003268717172464492801678364615018630905193735597492087669849264420816177579604489
19 24 33 -0.0006898342580498666952021780678846839960262460101617038798638309555559442574678601
19 25 25 0.00333545523274617399130959762643291665232782737666290799881776665313725665325884
19 25 26 -0.006372076987493993084697003210041467138681651037044722287299345446939916598615753
19 25 27 -0.09050680137556189956010196728525365568524856639005241123469250745386828001475115
19 25 28 0.06081070160232155435780238984529150974335274366716582953577989586991719553372856
19 25 29 -0.01244592150274980591457535319504758201660457870546830158851381322751778217051862
19 25 30 -0.02611076177653508183446083810543790784534234438278335398896265911802905898548324
19 25 31 0.0007841974739308124083350689630811598016123129412501715655422528865985860647797884
19 25 32 0.001595240119284469101263193172939016825755024948763388177285994255828320365106386
19 25 33 0.0176363534496525282043076671747268020776032150962904449969956603537366875864898
19 26 26 0.009224528462979788587933305729657941280253720148361481415882534651927102856183906
19 26 27 -0.02309089473383550578440815828494568484942014155310827116514773600969178104620035
19 26 28 0.01446174143720588745534352395651027438372251201536125436474734239150121525395072
19 26 29 -0.002853805528255390399654116717260059225152504603854074691672708036506283627466825
19 26 30 -0.005597934743835373924326182829000899414132778199964030875093353505788899267844185
19 26 31 0.0001723219215054837581070807080497608925661933160907973114961998251677644230265008
19 26 32 0.0005738781263650213775885817742507686756380821343383796369993125931989042465651505
19 26 33 -0.01524950430781612749408929696911670518899010483499886208931045551421199593953747
19 27 27 0.09464088711134458339737804789735154791806755242797156519560605576678607006685068
19 27 28 -0.06652225696104179142050432337358570036545679911012911369341590344282380702749877
19 27 29 0.01457125449371147653495038979467436835713912245349165867141026688918346337514662
19 27 30 0.03072417114982879393519659792686416482067091841698661554924099488289575975908394
19 27 31 -0.000972746226119214363600683422660978049373659653616950281870303055932618470586545
19 27 32 -0.003266636233638616369056244874588460906932197314687251666996398613440573957215106
19 27 33 -0.007173357436539290048583043074199651924222229779641500835682747829270537545466333
19 28 28 0.0090002197811583694372656936785745947380718984932877023656245100667792827224278
19 28 29 -0.003505105270672163793786433852528788217696669644163757680279038976920397589218911
19 28 30 -0.009320188360630192701930248490908045820504952038247400590638874174635163317162871
19 28 31 0.0003292481875028308773191354208255287056711051748280538479829588416453449839057179
19 28 32 0.001370225987741838652006643839721071420436280028142801057236387717090231992478508
19 28 33 0.003751439914920488862023839328687791018985826910978442100167945076226961346191865
19 29 29 0.001160781522104615286841387355875090919787689339153058513731534150474107387950593
19 29 30 -0.003506012177923334453982969732395714249196646200222748404703206763838745244224392
19 29 31 -0.000268020328069044633409234103680739257243573392907582239014757147950064551893881
19 29 32 0.000463745251137389818941102178919701217379003294385857390705186359316838780893262
19 29 33 0.002969319141045815131890739197626760878108950637772555545482716154448394703202447
19 30 30 0.003412014267435296137204939527132546888975182769621734111076268493520613220599436
19 30 31 -7.943086116136006123303567500662325313741598749210059520506896249722485949394598e-06
19 30 32 -0.0007622394171385609192220262934237784223864098357058563299786645920740644057296145
19 30 33 -0.002066179585241091067701975763173328339533953682072563420233205296069788885910516
19 31 31 3.049578543500581065640163410621820898945255995051931608703909360105743129417425e-05
19 31 32 -0.0003284133341893878065042645482845963246233630517823754427679829931279459187377291
19 31 33 0.002552644098136758402010275932212783683293999273859371966386282772520565433070236
19 32 32 0.0001107385563643168962868234846097010255346440913405505011747540539479094590779444
19 32 33 -0.00535919276928330484432305238060986230880569282102977586881863901585221544254221
19 33 33 6.588857006579275778714965866489946057822662966091313121325225269230651431307245e-23
20 0 0 0.5811420925305495419946527472830137360597277355279057450874430094702926374600359
20 0 1 -0.436995139001265544068217493944282459747555332004977058286428187941012582612528
20 0 2 -0.3620088620539035387451279794787785545716292527712791837948578057063388607292342
20 0 3 0.3160828355279195196589942060884035896385209508403493831830502122415879344848822
20 0 4 0.2456907382783221298811438077020853694026137752766838676238214887521963121062228
20 0 5 0.1620866533600922588829143618474897538704627973562531767454658381562079439852225
20 0 6 -0.1561805619313364727170265864665202940144594183126912123697927652705791023985662
20 0 7 -0.02467789589508094023701452348939133857204329158764414531125605216916308700936206
20 0 8 -0.002273331426829216341081879070251012499163685625556404998749094324410840572467977
20 0 9 -0.1205331365382295338308773323502911550833733003909285698249190710487702414981448
20 0 10 -0.104124131357190658235215711870444975463767223489855701376777719371464450776094
20 0 11 -0.003624616574180902114831163065668225819881432194172882473632452469729379745003348
20 0 12 -0.04287137293044180744389886916586410978396211526310948629765774781767777488995234
20 0 13 0.03287238886166072184779785303507182473756473286211671352148928115650748889194887
20 0 14 -0.04235717719182810999688947404174717490248252241055161391720417902137247356945037
20 0 15 0.1101492411824349739794000482648677953460627257616930043108250943520463558301954
20 0 16 0.0004043820466169249591236257312238065311599270886768546589049113744496884381486767
20 0 17 0.005526679781008079446139898726349063347808356286047133375961713518125879935276291
20 0 18 0.004343493982093256031567561223379470041447584998565268682826853328923618096845525
20 0 19 -0.01407180030120173158067706300312602195780466236995463955829216654231228380754392
20 0 20 0.02610181007869939980874536449278162912546499683996114170926861026908326489188716
20 0 21 -0.02907706193921152808833710524767866155270242867576592022379351168898769380190244
20 0 22 0.04576570451407173574734323794271632764312142308022646246609836522693890254609201
20 1 1 0.4244793727521140951801814482740388073219840094689297116689323441585195196830939
20 1 2 -0.6024800855158997439564587070980248518212241268248933032601418558687522181007254
20 1 3 -0.4583096382527847911687003565551399260599360314468044553176776784083529784888465
20 1 4 0.164077687579015716451419480177893407790026242446286372180020463897510233310635
20 1 5 0.01324032054632798023503218408227921744327389137579129547880547507628129168025259
20 1 6 0.2047391238427416444210571267324897845685170177475545128237532097818778345501075
20 1 7 0.0235329997494073446950080929161407444057037483376204407718355807651540462352046
20 1 8 0.08378090883380793899161911739615100902004192893112186881317437932282894031833971
20 1 9 0.3414507075327754104937479078564990862911561585587453369074032942243179283934447
20 1 10 0.1741497271630093261940858656232937170785735586911608624283052523651637361390066
20 1 11 -0.01067344990842069525263311623114803993563450563263228163567997631404820043929463
20 1 12 -0.05647743349573619643267664475161533320881104244475543365166717962827677615751303
20 1 13 -0.02799570682578215592327632877786268721404222217005978248739739398532001851233667
20 1 14 -0.0648764322068155116162383379763285910399150157565965819855258262932620745440073
20 1 15 -0.05028751290342271493552123700428984695866905362552744948815427901292010005952141
20 1 16 0.0006056859130101525909348786700065916027946015287347665800423122484180291631219156
20 1 17 0.009492416933804232164876899944583317702408942916427234058574799712450837082176135
20 1 18 -0.007068029312360630859308035190969651023050062900055259358738540122350433069241177
20 1 19 -0.002257665270948947894177539303742435183966386624865586814237730399591579614063991
20 1 20 0.01362036850308032129998599383539129410140279736782284050646944246685537143995377
20 1 21 -0.01223688134433502773067457139473777643187763854693408302353315076243127338401684
20 1 22 -0.02473273624457895040615933565721793713340335095923645550629536973603916978118542
20 2 2 0.3277721392947009871082466800782149801623076312419293556454468475068043556356682
20 2 3 -0.07051825457612731925371142940939038027128484507050702029415163723400033874985553
20 2 4 -0.5424998335806703063353123163746240129273806807970493057008103562094277080574884
20 2 5 -0.1737984673741557944548932675106013392123831201594354510957136366194414219516808
20 2 6 0.1450844555702737491857553761273580973503940044865574549097320429348738031111663
20 2 7 0.2571656613966127514387742943446356232063646434690115987368629417235201707705109
20 2 8 0.371950306196296606335198067155756553196773389294312369485003245531318473658863
20 2 9 -0.2832262317127622212991149501060511669634810125182501698037041218007449329619337
20 2 10 0.1019734801565995368887731852760061441162396930776535501326034298459685578804427
20 2 11 -0.04443966604778712870361943062211995814917869643558539598667969185553221236402065
20 2 12 -0.151751577652525851655808953502567203796656382901320620691699562268554838787064
20 2 13 0.1156764745116769762682395715065911771943490932042533824715235041260698388729335
20 2 14 -0.1977119608372349002714362921196594219775696782555919835452422739250125592716455
20 2 15 0.0860067645358897207849613181677736962890078886056187658082013008367061112033075
20 2 16 0.00236597902805621033424418677833478768144541508516336534908222080457320654562799
20 2 17 0.01494755015144786374806776345676348509921341259720160333541579038854414616719374
20 2 18 0.0003764325846375962486335858580918216169294994383620970780688324171878805144950429
20 2 19 -0.04486782929692714917186875462131716533361566459916963833122954965045329876609301
20 2 20 0.05356132255950882008179238196971653352143675214020385958307781471578815097229825
20 2 21 -0.03607294674216150244538667909230040940915335603384998554257246050842559262310721
20 2 22 0.08472295364671303809260636217508442152699800778817281888382566512830102645623158
20 3 3 0.3791475617261803545713714789093884974184192172326980646174263578615967023398457
20 3 4 0.0007829927032651116062749733563732650475426008034561853742245343830840997154883182
20 3 5 -0.4866843209480370167250043230727608720226943948018462880663813735412353811176973
20 3 6 -0.5632474026527737417109833001688908888610818500239667682731387349215827727662396
20 3 7 -0.001981777029307561128535738805644516889969167068127244277092711075887790614754518
20 3 8 0.1323559584319483836860602057368838511516928102876140302993371357209730480907271
20 3 9 0.470022024855028111475547053284874274541840355314668619500516540110331236234914
20 3 10 0.196258523182695109191229679873094519223931680782579610070969944302734965045575
20 3 11 0.001201980294132040482678993588364193365171344688268739990622739171195062072472756
20 3 12 -0.02213911282938654592844020151040052926579891986924439927505636730301140600112288
20 3 13 -0.06270687546499632512382236137629153085923717482100613515069997668820952555048147
20 3 14 0.02965605662005411064396735832508580965872496183823046094443337911459146873021931
20 3 15 0.1005508965666689957584737298654541582985960901186793067315703407217506595579659
20 3 16 -0.000240668024180641573411970800011776678259470387059203620186910235824581823586964
20 3 17 0.004633482750451057489703454359086026289375217668738275558134306401013202138602171
20 3 18 -0.008686456301514318914675077843542072661040212240743857643720946957044096328854175
20 3 19 0.01289504430340899946711613313126336736846207690897646942229439419577539071838815
20 3 20 -0.01312182864664368639116845570178231419939966211986647472625999426996073813843218
20 3 21 -0.01985072001173936901224034108262724752355902350182255680386728955263211316041909
20 3 22 -0.1521176213633628537364905637437328518325196465263276579331786222668281680284691
20 4 4 0.03479390781194007850911588028854946567267335454834033296248962438890673509954025
20 4 5 -0.0175276952631898351853978794519766579913281035453628206947686683540012964532407
20 4 6 0.04266233886501032984027709120094049040185445797833072771846916468900768553378335
20 4 7 -0.04944086455135504974120617709872469618919897513668234839695263030628331095236443
20 4 8 0.007090370635090427222607165220473131337838898555300154906381239904606132117558149
20 4 9 -0.00386468660716769879060328991918780352894715840380489070316734612440767533469027
20 4 10 -0.01147938660173920141163994885805429235327763065478167873911548404098213338731342
20 4 11 0.01705327260647051908905659876490779307488440511036387022425269502254661658530827
20 4 12 0.001332559012271557200718317611634799748946495194783156972215920932012834389179079
20 4 13 0.01454266904570244815253524507280465598257030551433310259319241403865830277612069
20 4 14 0.005095674512740332295922309962611504518047589408312431650908062879287772301543996
20 4 15 6.10319057502838070316647118703180215905886763040191336177883750916780530393012e-05
20 4 16 -0.001721996983008550094554005446697687442462952995131329465731757579203506051437847
20 4 17 -3.497899922605893500861136297490892933308613761101922520468691667378329309126265e-05
20 4 18 -0.002460247041862652492802316889819741720268907593366149828761558720722432523965958
20 4 19 -0.005723324943874998675011406649884230654624633278813935866355631737200865075417314
20 4 20 -0.001765965349998007751553142685514007634077664363002821273697629460938938942370584
20 4 21 -0.0008318043672804507616002915501468125217624023751636756001288257003698700705464016
20 4 22 -0.001675044866596182630916633152009456455761932816473769333901576259849230888418655
20 5 5 0.1618050810028867890715557238524178359942819859503874296989072431226783935609508
20 5 6 -0.2582628199639147162625762019465983095411627845121860372170816046568115610056238
20 5 7 -0.0002750508161728906864880129739800099516268690247843965116455194767309106173644058
20 5 8 -0.2022946960193236976371906396853979009225780967390462234163105128727217430005575
20 5 9 -0.4047517002854741906080221353265596824654285745328911374962608944815540998688414
20 5 10 0.05270646977833483888987171178965698095318883750761260465071531342980858319823574
20 5 11 0.0005589734354472955886868363980656118976619916410115493377375074841733233565257416
20 5 12 0.04017511849340299582976513120633627938462995161524464342349255325201386995148115
20 5 13 0.2512338343154909168115521719632825484092853323793041951859705481397246233376687
20 5 14 0.08337036657538713280579878445144798863826508620978664591342731379857470158635863
20 5 15 0.06395559708081573823664542837715629473192188889580687455013188373002877577135325
20 5 16 -0.000167752932886971958439834367747463114623869174109204725146495813545993843373613
20 5 17 0.001008203776562277802332112958064079193043474719803020783174553039833633938981426
20 5 18 -0.03914190879042222145356912838604821331863651552241145723569673245844857721337209
20 5 19 -0.04297666217649289460122344288908300671620250042629145063433568862629060224668996
20 5 20 -0.01265867936411801797310505578715860066581678103228855191683464196207035875865604
20 5 21 -0.03337901885971406877690872587440585717099838958623953494985997929466393693138377
20 5 22 -0.02126944489867146730156273622733043786475096439333738767514087181221513156221184
20 6 6 0.5672729312668368985210890480598006343278086843109163802642495862335179470035558
20 6 7 0.0001792260121223509344854958949430379694862121939767765041818901230830629745376604
20 6 8 -0.002616024396723021132223773396404191363693174463056607721056747644826143803727879
20 6 9 -0.002675152639837666658269701513371655214263375267688409157812863342638807096362425
20 6 10 -0.5967400298098294627835185983606847570803697539297468094659225829524564483763845
20 6 11 3.284726248843412356207641139093911662033906889750915219134298616546589814459108e-05
20 6 12 -0.004663778996811478322581682073528241114843056622024347086846961097832102659353895
20 6 13 0.009511586537712875973090437154885910584505611151052440981611786947982999661749804
20 6 14 0.1880917153875397577056918563897569267521041457019949521506238644022190588837794
20 6 15 0.3824970630936020112722367021326000468837400015252053519308895070289775435078795
20 6 16 -4.184838804711241743176398707592732544035988571123830945475667790130921027907005e-05
20 6 17 0.001878909823412306663840932532941526918892602472048287650419915714844025534487273
20 6 18 -0.00444881930932721638884661255247516346041825753777421089959845030067040766024343
20 6 19 0.002458889987636812315465958743921407202466413534070718645263667331735300276964977
20 6 20 -0.02041737073870217180432633899977806711253392740214385801626408587813731996794942
20 6 21 -0.04811721982402003196746476163828410188518512870516315870813195547562615080603479
20 6 22 -0.1330193494567336567841018296078929545190461071655645776270178147864676470298423
20 7 7 0.007256170083758284941648400237858579339865925430797663075637024752979725725884682
20 7 8 -0.08116772802980489207017018551557080600799623917351906796971957919399539167297837
20 7 9 0.1492883681236818599877536235692159023971337036536951826741201995287891775397247
20 7 10 0.02269546616735712512134690198170211182544662507309595408205779841290094623243917
20 7 11 -0.005023413278526197535589676682272942260182883207352447563398446232583430459031537
20 7 12 0.03931912200727235650281273728057350394710914864503828070138913162279467880341954
20 7 13 -0.03473912792849986992790038981947992177507481398508962241289823948552326542076441
20 7 14 0.03829425811938069442728219280944732513203263439404026850630749053239560362795338
20 7 15 -0.06749142280894675761026150853462652786051102089078435206058233917046781875030258
20 7 16 0.0007418137197776728532824052462884453319209253550778867456139293566247373367692634
20 7 17 -0.003551766060916104699365715310073419901640858203920160995852102636413240579419824
20 7 18 -0.004132883512362097605324313967477499205702405305871000802760406256592593542265309
20 7 19 0.01381559654071186747837040124491634580852841831662382521699418816209054444635813
20 7 20 -0.01604436340660672324805241698759020258288629423631603350187036182693942068686481
20 7 21 0.01722781987164698844970575976669584782805122945432960825220283518937278460642385
20 7 22 -0.02650857521650193808290660154198238014394170033296438648456536052525608348495142
20 8 8 0.0652710871064604262224287501722778061886911426121981994978625919326323753946232
20 8 9 -0.1332101470059980575831999458013979295081103879080167090527349297824996538683616
20 8 10 -0.01970673298681057468580175562959386037922346887480471993219987967242951531821569
20 8 11 -0.001082025050715935225006337997235229348777247983066249943183442966401426382330987
20 8 12 -0.02827132308167255499581365796954399421448711885263494130036193086314905255008197
20 8 13 0.03095516013636982950764077749179278124047647507446794336047075931872163414931022
20 8 14 -0.04186519971685533755108499687902589516033989170454937636345780922888083466941069
20 8 15 0.06984386903670699254717149330484865104119086966830257221819305982806508943728396
20 8 16 0.0002259387781103676192218187100225059827592094950656401891475491377593708385375225
20 8 17 0.003988002735438568633195358600060373171515964517326302815095208611809590724703655
20 8 18 -0.004510282884112461249094761634944518651145537526110325461640972840749614449117168
20 8 19 -0.0003818467073309741423222545252014686742781889186170585394358618219925498805864836
20 8 20 0.007192957152557422080101775594215086023272714901039122000621855267920517890747689
20 8 21 -0.007006280738134474371300369920234381415881082793037261171215207692187452172855905
20 8 22 -0.002709848140790944549796399163777975546071730022302427969193416953132679803488156
20 9 9 0.04794222227894853176655578607971061825083759147153148088117611739215032444942412
20 9 10 -0.06815368088577590760542456130028282733915288572393910887522013814775770050465282
20 9 11 -0.000100302633604116024396353031979052136737888727320856530127669496442158280126086
20 9 12 0.002570668660210488279746331898607404793041478427740756077927592797924035452487243
20 9 13 -0.03311734557424971544748839558608591264899827598849949481120701481556111814695281
20 9 14 0.05886382370317681608900102159732324659878125558877758666736161292787879572869369
20 9 15 0.03649493328169630304925661635842311906203121917822417747429148936301344480239523
20 9 16 1.711474360870531663547557342189378101663719667631891992018603351325518316273955e-05
20 9 17 -0.0003934518698933068101709327083664640936604707377623094158517690102394662359758215
20 9 18 0.003127592888440290700825578924719966141323111743423162905168071138748318414157872
20 9 19 0.01116624934632095690416182432517172947900512645646180603745198501666963702168806
20 9 20 -0.01318608466164822264087167236168935023261535678703337324507593428078484431676534
20 9 21 -0.001449782414326485838156330259358837808597622846164431864892406507120744125082278
20 9 22 -0.04187690433297929502760542927458190388704412978931148101635826771531941673121913
20 10 10 0.124262321667553737907436826119065289606952901884027573581238682406897896902904
20 10 11 -0.0002247287784048805390365526172928287954988675255501021544190234839844221683091517
20 10 12 0.00467444790254868778495635547765474863401727389790558876696238124532593317970157
20 10 13 -0.005012062553626284920687516862849896325144211606182303989578974342026610828796697
20 10 14 -0.05408530081694025852678980474046092624523372435981529192970970212961165785277556
20 10 15 -0.1635925507921453245607341855795378186395043006090962370632035755212664233788285
20 10 16 6.661430960409294995484812701773211911711984114551001316349413140107732289080747e-05
20 10 17 -0.00144360977245618414535816901536331496739747973555031401956583697865178250273814
20 10 18 0.002295612593687272188371956754418413624029630212055636162832331463927398956597659
20 10 19 -0.001070014807423862734928882618893903397158855043926474565195826861384743450544468
20 10 20 0.007035760319806473877672480168738690077950770707326086825831844116009106449096727
20 10 21 0.02223634072404789873636059058885974152820594992909382831900794501282823834804304
20 10 22 0.102013746408587746914815935989385184706940024377849491068653825199571955680779
20 11 11 0.002271136489813811548258004020595863303220196947191668984993952567837008321212914
20 11 12 -0.01708928238172486721783532910465174170616232222714895755243871811933293999485876
20 11 13 0.01501425387809964040890453005384555532654346334104234787706315771877834903631251
20 11 14 0.06873745479448242476376462435135766578442986642536186114917422931473020727499135
20 11 15 -0.06844021883920809230878451917627573579838861503808887002607215679866059947507852
20 11 16 -0.0005361114857446074731071128449948706479206825185156181929767100790460723623462195
20 11 17 0.003542387448536513263076318497470566523431876031115902284995814040046483762018786
20 11 18 -0.0005671329929330672747124364379021023061030110393149776066008285528883941226455249
20 11 19 -0.00537065396662118879320522033591982095170911049990027274739243423964984123449478
20 11 20 -0.006782241028884164775419570432191800919879945577461794239774415905831076942277295
20 11 21 -0.005114619899788421712398686937293258202124382277975626553218568739841566646594106
20 11 22 0.05435213773617268791297952168211347791055405982892516631589644404977597778276582
20 12 12 0.02084684801112108029517141927654666232665187579045900485877460996126518468375483
20 12 13 -0.02133764202102318746444251046644798037171891898091561238970013313003089592636842
20 12 14 -0.136547035271418413888691439125106782936648604094380480865194104978825976322049
20 12 15 0.1495010393122963410475764540390571554967821699043489249736664844722567517159061
20 12 16 7.016535002058736032771671019994009048363999074407410315548123190726405885148294e-05
20 12 17 -0.006830257429378789871937773937707467186453427559143983165413377745525342923581647
20 12 18 0.01042244729121851121687611825390578429913785586396907985184796020829941661900574
20 12 19 -0.00592900496309651518701423961333780463239162621145240572505433158935837385151411
20 12 20 0.0293167068886929697576349287402371372267750009027052405804519765406942863263936
20 12 21 -0.006138039408081391944312307156229030709795465867081589946162773750311752045152073
20 12 22 -0.08934126134508071162023912761249270228261943415319350082309976128281199409431971
20 13 13 0.008614641592364909020133289258579358952251690170027634911235996820414069682813872
20 13 14 -0.07895513024518075462288023275350488957150947450288392083811519299584872697347296
20 13 15 0.06378643769137783204246911012251453594438789823407892693598493598075727120576827
20 13 16 8.399243945814796673659745367513471864299253535745420289158632018770428265602672e-06
20 13 17 -0.0002519723638107139992856222947888986444774907262750089710654993530142608184567742
20 13 18 0.0005187735699233566151718614045272264069425380980370095425639600732533077103306486
20 13 19 -0.009867620164851326710552661174862699072387362876605041863560641419255426654082525
20 13 20 0.01795316927182019011929797162450471402178353358120567903596909892220370014311133
20 13 21 0.00348948178484652219180416573372247470866477657729763034610816066085468841225663
20 13 22 -0.05327979900465864803596316316563470452382990544181225740270545238679017200779456
20 14 14 0.187614623541759526441407622761624009896841411141413746178440683360353125662526
20 14 15 -0.2225478866553231309483063664747032309417791707795001914318811988287180041987367
20 14 16 2.651443266437210881513533146437649157260607609613347448851556859872265521153889e-05
20 14 17 -0.0006707562617038878763535684620987862852755463528687081738297137074441170359147529
20 14 18 0.004648895277371310880856667290187946862460761994783761911272591011636459493850156
20 14 19 -0.008371219410176875341582323265241798495394317123348100489237268225784029735723377
20 14 20 -0.04460387361944104947098006200220979058039445935911837547827677258729088601445955
20 14 21 0.008441481383954593346977334092740332089946648886107495479764542602127738726220585
20 14 22 0.166393085002716046092361041346127326261310152802719422055213517427102226051991
20 15 15 0.05092328048784182972882846118472036641519498871910099587081946248808426958724183
20 15 16 1.936884917377366828125275930960957828794336346047514508373403136022073133676312e-05
20 15 17 -0.0005018682000020845520752073033784731699812462564070808089777720072226865681834213
20 15 18 0.003050967786339182211646346732580839276688347334340982128041078823147029724533131
20 15 19 -0.00531052040596460096007264946296372849757885811499311998260396581202362365112498
20 15 20 0.003825890295628873990210348104020790145106648244306730573604433412851725447803208
20 15 21 -0.01605762762292571008457616630389450760198709691272950236551752519712255332455539
20 15 22 -0.04550797262262180426652294307302624005096868719574087484486852001544925259828975
20 16 16 0.0001417506948726120973675244806484506735012287347948865180241923644454422431995868
20 16 17 -0.002780354756521834974554041297846035171119418643331826364473378599975258439540976
20 16 18 0.01454611383868389369098822300496349911199917897769556709379537137495570336722681
20 16 19 -0.02381080672926197611865929381531031797172123431061174947042126623548565787836997
20 16 20 0.01003329770682529502189840740066621566755628307667579203754770046193618260242899
20 16 21 -0.01273224263712836082750495362639037065353218944242091396254333339397773769165936
20 16 22 0.03916698154468298300864894203938297902252210564988304748290576777917052847982013
20 17 17 0.0008153246400651822912377935380287939556267970386943753614143457386259376514358773
20 17 18 -0.008921870608442040811190412810361774013143291798447809842008836994370764562840282
20 17 19 0.01576285522469461304536570169437502787188249460965502062273566850008199490648985
20 17 20 -0.007006244217305969754727921697733820608284348294255266803540258493392518913584093
20 17 21 0.01697452363454184695147434986542393620777430145469766676878110283452339069480113
20 17 22 -0.07614484678636016242122675882679971294196090539937656250027259973154994298072155
20 18 18 0.005065871843215477873419308039198898238449327584116999979374478130665427562950124
20 18 19 -0.01195630857682802739844693372175550788585743850782031424637408779879000097821694
20 18 20 -0.02261642913991790815297204290959537452172590443457744236984027349062604277330529
20 18 21 0.03445607123777817049773699724875234609457401800924738377444292784645215007767359
20 18 22 -0.1324791808330267574792935070230686485029237376618750052179082178147142287174671
20 19 19 0.003942529886357976499474791030654057319159983298459188100754531616859838007164662
20 19 20 -0.0001007284782430290094975172604210044867723908566832210706663690704211603274186861
20 19 21 -0.01987166691985939210541875981753743758642484851833440952909630882241517930823167
20 19 22 0.1202249203133346395227934147339030771805935656717384735016303556219722682901304
20 20 20 0.006599648472352357778028261797935670809928000060898009216752085459039459205336872
20 20 21 -0.03314982100514543656465708438006243683370342458059229848518504098362913057400097
20 20 22 0.1949221346063246659361579164186721109022901395618943749342256948298027309312526
20 21 21 0.005260174272840085101509426926899341763971709093905239006634498528808734527196735
20 21 22 -0.08239686652093518383276041341987085633197102135631802438067722504387892417211846
20 22 22 1.404622563866809791595182328724342873637090656507575540646860360052103594629161e-21
21 0 0 0.7255928327720555247648567109129113658889153087292071226914342801871932741255496
21 0 1 -0.6244391072160363373201888480523863347877948078582848542712231340417179100069011
21 0 2 -0.2414257789497613161365329130702883067674863648300526407235426009301634921152795
21 0 3 0.3716296839581935528386104621849869667632179983751063274119889650324320955045149
21 0 4 0.1709139590954777717128165371234168794649845883897673656518410283909397466256131
21 0 5 0.2418972450041156125633569556415245393703401844113603007760459663296846312894695
21 0 6 -0.1716251097804815857351056944074905366475714921778162768334650799995590710972419
21 0 7 -0.02072660383378087748799319811800115321013711115585688083752947845531715618871791
21 0 8 -0.1335829072625158739810021448942964711554444132670615518871915032588544869669786
21 0 9 0.01679256996043118006868690233175149074103121726524449179285269373725692557942356
21 0 10 -0.1190013570060166821829177218759958519487083679450230979153201312367228131809552
21 0 11 0.0001671920194757007236858446351278474204085240628553622585950939397975170920566659
21 0 12 0.0143983115855827059509364118819255690867419266525143442315746449107046567306281
21 0 13 -0.003722664106490768902151122882611449744671967568288096852204954167242900056921416
21 0 14 0.03468372660987429983259286208159801744813531299906203509918455457590897909314459
21 0 15 -0.0008151685983441747939903287847584691157652260085263341378833169803675050838942395
21 1 1 0.3711084714556123619447402018416945173475150423762081177588070696874721247400752
21 1 2 -0.6654563475874144098085667124353040774852419071879105292306597804465514262834293
21 1 3 -0.6393615631486437122186092986208287880201129116187078370365252017171758435800637
21 1 4 0.348402753169381013265920539872407158628575464073455011922910332492173259014159
21 1 5 0.4887205622833948193138178568898239320470844281731349132012489955403151175450703
21 1 6 0.3913419484822570577534177915647514872393551231346415145219722078700671947516827
21 1 7 -0.06231559208039379434506793725050149068169328398950394610122744144976023666622462
21 1 8 -0.198890332068417108211203818182231389624553914146651088889944094673028340657153
21 1 9 -0.01508958290029443986749074483836416115974015973823465420025716597722453005786432
21 1 10 -0.09446733362761945237602512801787019518873578005783315871488718265726115351171695
21 1 11 0.002978054135482297831775672657626003118847460365408963805790320835810492805661983
21 1 12 0.02299901738187772094396613817741220693309282481300897854031096677663125100796633
21 1 13 0.002656781223083827840277766771808229960161433264977954719012102510866027489536331
21 1 14 0.03416208797341149060424734432223463362270993316110799240062356770987381002727711
21 1 15 -0.03399757969474170676560496192148031959274388417855279304920857037780044890927026
21 2 2 0.325227444578645108502357072164449981283983230678783732902505958381411052963609
21 2 3 -0.2939984821889182021092173675739163535789535978225975619234100067664348368161863
21 2 4 -0.4315530249249634074934168080625387149237995071708126456104335026857062220162313
21 2 5 0.07705548382219505702972281910873540614250206442308958442997663133533160171634033
21 2 6 0.444534825154189574602763574580561323413957841799588075961317665974011878171731
21 2 7 0.1261629631834554147844639073809113042747173530177507892917057596238628276913596
21 2 8 0.1088264801594516874124963376736111514500103221649675712089245998239966825245604
21 2 9 -0.02694994901128169009975184522544501508081450985126843220925466645916883869189682
21 2 10 -0.1713852815008546836459070202667936727577344231807238750968198969755076551746222
21 2 11 -0.009745304445139144973998359720157629906421869404586060039722778121904676784389677
21 2 12 -0.01944427883167893404994083339013918174531386675725403948014011073630779028031869
21 2 13 -0.01239140429554026350141176590984785210005608517000887795390442211990429156379916
21 2 14 -0.01451862729448424448010491453855896595748635982245333935384837907773430930259427
21 2 15 0.04398651432482647069474013266037899231976144489069693262660239301430852776386208
21 3 3 0.2075770742270632087046323765374817875900707275385026383725762840547421508063725
21 3 4 -0.003729272607842666855880648517019042194250119144015915664475776511687973271171374
21 3 5 -0.2645048675825866582217543432615013348100660863921889809963453158675106708715514
21 3 6 -0.1702267753994525932359202163176510247037033041960337588190955284187097623253553
21 3 7 -0.003792536819254218785569055392652295586337927262806866073062734388079541590453059
21 3 8 0.08525857008864134892648688096863315288297975633384970252878800810762610958226397
21 3 9 0.2292955484145399395036508376363569132334812082689262272952168971999880017994365
21 3 10 0.1162513578370219025194361866926681784511302114219733956868927746041177521183706
21 3 11 0.001207434773527738196884080798600404010017430736862371664067399052276246631983292
21 3 12 -0.007191875368667472983113997049082074575811141668888769154661903949290604789272396
21 3 13 -0.03415469826126475365600895023311336390880836828070639412096523824690066750580388
21 3 14 -0.02255382874468179811772952605533153178667242744716147513072299206928781624454099
21 3 15 -0.02877215569445435480538686138757633522893566882370624431407216047897769478505349
21 4 4 0.1075239304943726139408057005399786114297292326596828100417030515877506426904497
21 4 5 -0.09058615060865668142701545646991655646563668118422329440732086938676307315071069
21 4 6 0.1603040069231392609388155100848863661901471385019076535660672464971319603663275
21 4 7 -0.05564997391939311012648853203610540968116530478713555917458440529151848553921489
21 4 8 0.03642881634990766765191304984088694781423566926909589514241069456642929757898572
21 4 9 -0.006449639030889628963612799537926653982083064924147893399699896384884974492769898
21 4 10 0.01453720727934046605091182073483405980911590320824905397855539316725926781261571
21 4 11 0.007186500078671938020953237776551450692459791590944024512009136005166421929046068
21 4 12 -0.003470706831934294656463110877063224021896070036887323626420581012615499992381294
21 4 13 0.002275191952870078912471824451717667877714226758509471541831808027567577485828325
21 4 14 -0.01554960621452551803584933623761683025138710666522353690341186996983226080394588
21 4 15 0.004127993719662889894004137088366872178741325492876174144696125085657470923029377
21 5 5 0.1118358920691769586973572916125102073301898125032519508871946818389735706086681
21 5 6 -0.6403616498239776394593396315730949437299465888751631176951640884862641233108965
21 5 7 0.00167547187596637072444091659478041761333176067254871106386020501453798863712406
21 5 8 -0.04094667221364530133990347429000095559561236776763650912152341443709604424356319
21 5 9 -0.1683393738342455686166419648997928917786592101894875695596678482498739748133555
21 5 10 0.2283750834027919026189317241488510690853945757807758732826299172613457697994842
21 5 11 -0.0004311626860905052704376876709491053064699786306297486311671769983337669302161868
21 5 12 0.003286800739824948481169594760745376535817776096298584427606771045618612801845056
21 5 13 0.02684671494036268976515797585372173182568631357963275144331015070094427851889116
21 5 14 -0.02045693049168322598020155247954201086578008742949410391403203204730211771284119
21 5 15 -0.03141453533340880932599236015106464651942971549450956768721442333437272922986827
21 6 6 0.4237056857783661495984412328233993030811289660007227582072248176882516668419772
21 6 7 -0.003669070882378760945984517340044012325922811171869495392619260586310065825662385
21 6 8 0.03141614923521028812647487972418658104955545695847674801680357199804533076310942
21 6 9 -0.06404047597852697942120144775133918777283966180870434715333698318811785299637671
21 6 10 -0.227833256237103080924377624285417384303392203395200346401592179700762788156533
21 6 11 0.0007967748503881669291731640707542999921199728111656891849600051761164322932011972
21 6 12 -0.006033450871271515966104603531151379772287315689345330403424427588236399584777409
21 6 13 0.006810530001782991489528000311709098798373991604529420325069300093239893762412469
21 6 14 0.01803018609367523065098334913698165854748260783556118619229978845489639184661601
21 6 15 0.06411631740385248870707682315880714021825220907558465613434189075087896830879401
21 7 7 0.04455038127619888638347398444555495105392821959183191498995131882986318007764242
21 7 8 -0.1605169921130444992726180349109952391775337207547403358129337564027351487791552
21 7 9 0.2450414995384582530967033211084412023172615623771463648276898877126522278024568
21 7 10 0.05106655719219370417706008460126869715858639793438532456480879500376120773396403
21 7 11 -0.0108935687197105689229078335581010885277909243744587077678867137151722679242234
21 7 12 0.02831981184783768132051249237881101890876346364049909664697767238608347907371672
21 7 13 -0.01976579167313300923502707185547676496666360069486663031039380549961541991160303
21 7 14 0.05434476134364265619473760396638405867032288641801719961902170703025071787196142
21 7 15 -0.07490380999087809702872453338341231809380327956492280573946584751569701090107182
21 8 8 0.06605848379712511176161697278042144522313509954622563699876259349100553373401035
21 8 9 -0.1595234543835618352255300897392960177197356238403407997897584443898229408222908
21 8 10 0.01144789509650095972925625709997632204555064216926899700276134099641124575833292
21 8 11 -0.0001856992893308065985387277184664381470244628612651110006375425818084400268356681
21 8 12 -0.01556088816868302973708816619047954747074206877441450006824167410266897228337093
21 8 13 0.02279238726279472692047860079729644841227067063431363746155824589852855414219576
21 8 14 -0.02068209210681050531298018856697348818649222001631645499047941161896737499572868
21 8 15 0.01709649931466268638855672037852484774317395587813530713443805028352668323035747
21 9 9 0.07018451986407923155680287945298553385463821613632435079846983659541416561996969
21 9 10 -0.09192686889353875336931265421463714972712057653990535942319824866628985515915776
21 9 11 -0.0002002938067459159952850105829853815692388407396949578849579995385630711780679599
21 9 12 0.001996165503992564526964336623637636060734094285051316575395115461671240279661493
21 9 13 -0.0180579916313450211853872507083140010704946334137119651727147392830646971889525
21 9 14 0.006171749722051214042121819677072842102491952412458118170022432197455396272378413
21 9 15 0.04269532697678574710261272447296662816722340456246345606781406420089204170444526
21 10 10 0.0465849437774436047382475650428173630606705232977738557285234715902797434531027
21 10 11 -2.398907469339863358498533419081863345579264110263592425014016740178371701458331e-05
21 10 12 -0.0003456867549373156112345160790059552985591770373313835837444751835426873554914099
21 10 13 6.909326910184504805503840289064671936759594951722552955912757733117292190973763e-05
21 10 14 0.002507328069394616967290674237459621166276549602114337391704170027828926295455665
21 10 15 -0.03775696391797056913539520895258573799242805298016271533246187747881995027665243
21 11 11 0.001502179545713552246372546484804459972498126317170952421740301642636391872951997
21 11 12 -0.01250450490463281524035370611176401200129505225872354945826744529348586475133591
21 11 13 0.009150817299374097588506803453881341419427355905004885772773494800379403052393956
21 11 14 0.0882762608068960797762419829103953537306233352364746116504278604366459343807653
21 11 15 -0.0872097941482683093423054312422651179221693759324530474921024751009460518015231
21 12 12 0.004491924710754706116573790262360688970636282522179217035884524425436513685764776
21 12 13 -0.003363417074243905724889568398318787298655727229983763778212285386115166064598857
21 12 14 -0.08676582549797884870790105467458939238665874597622651045677035572229204680218941
21 12 15 0.09189253006283216790114298759176891524571225050004139561008817006132444719820819
21 13 13 0.006724819491956358115392757601946518042143234164270632631411346729146134283542649
21 13 14 -0.0315477495139061809539325445197799643634659284469233755307267682053772090358967
21 13 15 0.01713352475001373276959360964139124397546279892992448844583286926397463101779903
21 14 14 0.01779639063021066342074718420638637988957854171290613663186815348607210865973725
21 14 15 -0.03279567299075266467435908742548197611057198723416710757394552374134257433682628
21 15 15 2.808240855971666243702458611915861477516827328483883995597036828175906620587306e-24
22 0 0 0.5984363911893560365067792130383287555417959018579375888570355193339171342831913
22 0 1 -0.4721923457840416560928123833622786114267564409885689922037023138818402091076286
22 0 2 0.08132890336937654855240032706770033338606596747018102073255054376994743995581813
22 0 3 0.3131547975312659702789187710245635537591290848141970724502457765249783392943409
22 0 4 0.0009230693643252747256393973250288640846501363385812111924794834267852092991702068
22 0 5 -0.04313858527672484237223913221146009960774055612096613661130213874320196302499232
22 0 6 -0.06029403704169530080243602579400847312938335320156397345672510085191303983369473
22 1 1 0.6274957102147428664219874516659196069129935382253064576282347871330061993478793
22 1 2 -0.2667227061213496760916905230518645667961304121418067554794960919806617798699087
22 1 3 -0.3329908696025927144565672699978613400235097809270613183145446223348220945557974
22 1 4 0.02135964484221305312699615937187301915225116388480512068547563355539174954784818
22 1 5 0.06043237757642425890670927950904462900859630127765024482822322564116985221011154
22 1 6 -0.08915768409750255127404746457263620413887687349430907456788999431193941885510686
22 2 2 0.07816525395991765258333131572814027179378150561894697514185126051942284126081665
22 2 3 -0.1301019380881143590435717420755210339837706411397746304029111732030087649655132
22 2 4 -0.02279624505902410476306827953953815917638019014823941260386592657539131457658363
22 2 5 0.02822005200685719940611983309518593258032373993058121946760182240428691272703535
22 2 6 0.02249114910804324860531726518940912381462121619969321132944981091218866485076666
22 3 3 0.1533268931855527774944908663095927156124357321508165328445623290461977183275122
22 3 4 -0.004330956256819179884942765121930279014708807935793381702806638628265379455119416
22 3 5 -0.01630622370331881197288505726396012913721963504712179683041176515281245577505264
22 3 6 -0.1522359944478717675458734266161726126403296450384700711936025286164193307091663
22 4 4 0.001693544866584938233077165275285052722140100075419229630722893330735587502341249
22 4 5 -0.008077432961377631678912082144139899797421416243594224995578828403792522549386336
22 4 6 0.05383080247214036604573171983591242589949368208721584969418000139327355074604775
22 5 5 0.001916465280588523773670180285357242721822492981254236046759139880837358434420203
22 5 6 -0.1507867706264170801795961326902903404908414802857415737800575917720424392203753
22 6 6 2.827309332015867446470886817574574860421832808919152063411231311326100270026712e-06
23 0 0 1.005463294564864419879338973978596571172822136475596414285698174571072409904855
23 0 1 -0.4138691657163522246112153081702724324719429630129429437944213012514706346447059
23 0 2 0.04192187800223951363291224111559067045462284982565868621592385086416042438011619
23 0 3 0.07425975391212975370304599433107076946345108894679051166645369035272562857020846
23 1 1 0.147867891399544322661047195084647243638232977454166759147119624729424952934918
23 1 2 -0.05543440592539687026065825313553168502183948031346345906317190084452506093946628
23 1 3 0.02247648534615684240920224591321899298250157080016924717954238875351600390155953
23 2 2 0.01826687976465372427223252145584258832775557882719659340332850058870853416321127
23 2 3 -0.06121160302471556132778607130864057791724523168925039172247802362296990258657233
23 3 3 1.066364596637220552325718876576303922524325800226501491656477985323721920225375e-25
24 0 0 0.9343285342297908907382977157611691578321544575402840647819358321352108550931591
24 0 1 -0.6414036472726915822933146859847840652592905947154942446032874634527912234066073
24 0 2 -0.460433413660208672479080780233113886591637126227961186665207118965065913770146
24 0 3 0.2165743771700052052499222807058508246198873980964283721242835805148501060820857
24 0 4 0.1290783781291793053881642373092652696817956222998822093724268642162671302141165
24 0 5 0.7051473410384749605648000971824554089146968804365347952949660451996269042660929
24 0 6 0.2448097264353833229818195953937848160594330575250880093042302125661439153380613
24 0 7 -0.01229445463257936121638714921219471916744342995664849820431217288555969538787407
24 0 8 -0.08403726802883277487885269088580352283880650451063778032737121881907887370377626
24 0 9 -0.2895403396960003278378677462793240676657014364836352844008684791808757195299345
24 0 10 -0.01678279148538590154141769583621796439198700150069722161008399308465094160086183
24 0 11 0.1981884038003910671121186200180824949438475861342443734449586870179613462935434
24 0 12 -0.2737326190582653796491634708004483813296721182231581844952939281295204232172577
24 0 13 0.1282479522556586633669142619443158782692699555044615933105599794309929811004895
24 0 14 -0.2316761844281876372625223252784743458040881385059132625967226534701286713728684
24 0 15 -0.005023271977290400133544547338962828779573589245485997456429560942256174525246626
24 0 16 0.02993152223098916395086179376569121863986430481440723669935980148337498745743634
24 0 17 -0.1190496331143022460442783090594950608255991373906497926952113328991475703482337
24 1 1 0.3474736345886497812212980600024363860267155982089080297385308846607287070661848
24 1 2 -0.3939690823419034415389083842233072792888233705605497403736329405143164455756012
24 1 3 -0.5946581402460031510379233484652400325370807711058759952691351833988311888379004
24 1 4 0.08797088341240674736503625214966176772551865472096334600831902795714825319438057
24 1 5 0.4557438103134100409299827332191132405103084412847880774230795816744499265161124
24 1 6 0.4557068496618260663660073879298273145497786823106340038705817716710825097143981
24 1 7 -0.01021185174787772882732338924096086763375699862376504657489881518686154808592717
24 1 8 -0.04336866532429746867222722516906402546426008642338777953839708115456895099753483
24 1 9 -0.1460033323540741482275346918019333161591308049700739419855762220260378180801092
24 1 10 -0.01232993792239742529338445706727734133283757024400397135736987039666506018269859
24 1 11 0.07013834558035086231979682983179367955508329319909144241110493202578287833269159
24 1 12 -0.1751211331079529418170702399068692863245761389509296792939611896271140871176796
24 1 13 0.05243510709386503666687637749269168730188634834890327471455036891871830760843023
24 1 14 0.00184721167934414901840268489089877775580293425258608234641063409702520990766559
24 1 15 0.003012077117491147883455993198678294138370761878605986103039205656369131364721677
24 1 16 -0.002556313567329128273316958020484894723133965529331489750052802749617163160348856
24 1 17 -0.1174250258495056571744699496735171026426953627819521893646904279803355943116519
24 2 2 0.572916921460741012917062649976886966464290491534695663836342326601984408712967
24 2 3 0.05476782369445212177497311106747301307064843835995828006427577029049473804052358
24 2 4 -0.2027593910434345621723944358394749365670017143762075139880752919383276541320221
24 2 5 -0.4117986916339873382339805331281896608169370939337787322862205183864093334109393
24 2 6 0.2035927679811131016841897216260473988244570444445409351767178212023170876489367
24 2 7 0.01969515947716437771518292350112139453709296103905253563942220676873925205239028
24 2 8 0.0584968278187661255411808850176344107091428853945883888681205731138768262505571
24 2 9 0.1237404250254419661009292179681084646704032040514163243604732132791698101111477
24 2 10 0.01183566715253147907457112324271084183666764150943869522770554458032605287273027
24 2 11 -0.4201409955237826841138963537315883793801138468910141210720525932590645156064371
24 2 12 0.0246832063102180728442729612296197882123995023649194263496100902041781713771129
24 2 13 0.04268682921894287219847284758600418657122120688962579776560016245939211717315952
24 2 14 0.1770649359288135250230127331399846418203941301253739989510609480246047126824273
24 2 15 -0.009644739325112584767147411730989351730234313948854200796012135127835599785389132
24 2 16 -0.02573642197598322345339546929087623840781202168506140503426059789812757734099075
24 2 17 -0.03969780680665681836898544953978231052740247945801602322255318443533708043644615
24 3 3 0.2990595910076272866063298629591766229978917837545072282660253769390261698163575
24 3 4 -0.01503183142012625711923930568334339756019132518861152073662725613664689301847061
24 3 5 -0.03994894780786224181587798936973338949997347811041909008942218339296390251874234
24 3 6 -0.1941294550003114941262365403906753037564093368219706692240401857024256560911921
24 3 7 -0.001107749888514785740534802749219864043608003949584834842431533080752525587810261
24 3 8 0.01335529327660963809403761317492123718203402496669435852552912686185919568353523
24 3 9 -0.0260246484962353164238110575143591492315996516739488353164695741250475531583349
24 3 10 0.04530725524658336680501929714899224691095680715595214474968416802256868832537135
24 3 11 0.3677431246339584850426122851974700084825432316044465484642939394016407113891977
24 3 12 -0.5418238788828838805334560379358709067721437670572285358420108604571446310530268
24 3 13 0.1777176402044972627538451290299030616706184940887903875814831355359837076423893
24 3 14 0.2619952115910225003327987674206266723374761364169746272726066600618759463518455
24 3 15 -0.01207004036294050115246343192102544753975837469357840954392189874643645522428658
24 3 16 -0.03840703308339105467277213792144565039070756028179915418602966498451396247842318
24 3 17 -0.09289495601876309326844799228738877733740162267808355138460333338637439776185451
24 4 4 0.1953132962742907001927404189285222992574954990125249487269929137060129998520402
24 4 5 -0.1665531616567411561067835216295157919752512360023912996426534882326376597684404
24 4 6 -0.1996737902119253101828947346817575337731223501869596812121866056177085246123089
24 4 7 -0.04980067057101583308268990993529581359802993956797939843175381578144383144340976
24 4 8 0.01657427934773808558991931280880929947990569085585510233662287907531914473712911
24 4 9 0.07945563277479555361112803320233296424455700113279544346063859785121822368682829
24 4 10 0.04784957413587135822707822973524459738593599658433926881184183397012852992405786
24 4 11 -0.141191109370152356701022854189642551274240276876469052074817828482829171768826
24 4 12 0.185547221944347028010129532122051309605998326677067044498131959244664482909258
24 4 13 -0.2564611014747174863696829333297269300949788315331523974950757031506826878204055
24 4 14 0.1675970386977344089790794823276011712024985436620930389759980762296477238820701
24 4 15 0.05557421883540633794744530925145160136289843661086859730105474637591573610271547
24 4 16 -0.02806350163307042727352585889354781490260682110323726492865708109650669969988521
24 4 17 -0.005087307783704243692581362871031740035997241570481701814148290109371138752379241
24 5 5 0.1912785715980567818446422114428819250513590472534551011904782493995750376972177
24 5 6 0.2023110919054919756578174732031018260030010599680563329371066350368854791565244
24 5 7 -0.008382031275348762330866795004903443746851406319838538013895956405963621761923786
24 5 8 -0.01140481293542538738666460626906107297461555108448587352206836875688537708930804
24 5 9 -0.1090576170662800161326062587290846223945270103088966082046455846890510811409872
24 5 10 0.02639710638207088502740180354960435674437921010962736337302232874625607591245318
24 5 11 0.4797114364539292168774750030207612642455253245553520067675971794403762585901257
24 5 12 -0.6076209785156287021619638726224312784298239985984569305753752874071312880426988
24 5 13 0.1531317589181966992050599467590462339305818075785498928259374434755889546896902
24 5 14 0.2250358081701799714665269034250115787891962527484174717421273102342768462763243
24 5 15 -0.0005798014753123914734451270380509619070256372445250449043340412532008261615544025
24 5 16 -0.02926263034028245494636795590099345514270268945191089740054838307550028897154418
24 5 17 -0.1544066291569143088671950810461048272989939248121589176474108777107058743090411
24 6 6 0.6233241955066217925813599443935769636371391646735744703545965544736754231226512
24 6 7 -6.629612591014117079359602020555900140056335953163578239710125594915190440125485e-05
24 6 8 0.002046625245033963966968451119622863238321908571522501147907131313876072053518642
24 6 9 0.004107557574722675967269446364699829010192059742168235665178743428011387399786626
24 6 10 -0.163423626044787550315767366452687305399365456826943709399000956016984990234447
24 6 11 -0.04074513481985084571619086500043391041832915522535486788602389965180909966012484
24 6 12 0.03672788092300319221749712323455549829061731690293004649870740717476442183787755
24 6 13 0.02089734711203415104527121779023220652019960869014174303426819406281322043821869
24 6 14 -0.1341604781805495715842384648608800300368908819314905735764662484595964583538314
24 6 15 -0.006426327027847748664284447733922891393231453166228188878674229405848209411583282
24 6 16 0.0185576318162400365684159212727494456536063870140110956416558523107108544723975
24 6 17 0.1191156102453586058877893181874470537549750226203290493520522159467023064038239
24 7 7 0.01348095060801502833955787341199091324406583609145562712441546233163461717836637
24 7 8 -0.02924963665602686004646107810053685191833033007108638248765274175126647942801876
24 7 9 -0.000478631810639078919554379696862553077159394873318959446090620114124024591358721
24 7 10 0.007045646655707092612891266201325818684385162208336609431098653126855722658748709
24 7 11 -0.03328145451845492180202811145778459018136869914192486768960295739427922584805921
24 7 12 0.03583980476009220776625620834705900493304756213596381388701623212818491202437526
24 7 13 0.0009174571621963239813803097362962667492535861602588931954537851763729582572715857
24 7 14 -0.03546885363024440994298344797162695696403676447496552480097718156627365152951721
24 7 15 -0.01488029806738375719628135898807921822763248676829926149955085613835310929996816
24 7 16 0.03232809951614749120438000382342874002696383265797653657584394285186679248761851
24 7 17 -0.05559968144405797081265605731773184892513506852435893423305548107100920788533748
24 8 8 0.02254404035657761683419185045658967741768669788689037908499697984199319336442396
24 8 9 -0.0104755485524921585506399498962705616677174373875665350955356429146067855043586
24 8 10 -0.0372774232807425240388825310889202346229370598831711642591495363309249420233128
24 8 11 -0.01037765358867178689236146296321745743583604600477748510406666032703385085694507
24 8 12 0.01725319870951848551078646906784862308920797750000732917674298826822989104422345
24 8 13 -0.01144488045428503474285703881094689412155694264819503735989235021456988961218162
24 8 14 -0.008037155953410481583104791473060982994805134668897881482758017785068045743190257
24 8 15 0.001452421043882856751207621854756376036387805880317689341112221156357521336892677
24 8 16 -0.01489210706441509185678222325021932367276904408215877114661039827825378139888835
24 8 17 0.09704427773231527950404842725473149967317603270049235736196781938277698218477712
24 9 9 0.03146082896398505738973237681753428561834373584845067086567519229898460126309905
24 9 10 -0.1065914113345654541946590143189238705311832385867622748464647088509295971749522
24 9 11 -0.003278074600466329549278864639804210992494873046641962640540349457690514041959462
24 9 12 0.001865299105439202066329984163728184787729295399650597290269933204145061505057694
24 9 13 0.001472630925036510593470742206013670063307352569923864877486384250129341445992612
24 9 14 -0.002108824075442636201030574724094553385667788316011726218064068115081555657288565
24 9 15 0.0005108945215197877512982580591908098817952222655508281081420730605752071203713972
24 9 16 -0.0100664670922523042317808219019814079112553739906074805639356976595523022314013
24 9 17 0.168442644957537218193956901782955896214689121195332250786059596174470125788514
24 10 10 0.094029646544151068950900742727218028233367322459955431451536574284221265339928
24 10 11 0.09901136493810406285130043751834058104495014653377124485557341313204717953338636
24 10 12 -0.1235210617925834104668492505001237080359880344564852231977025923445821091786449
24 10 13 0.02947916375522569732434331309271575548552994546275252729481651095253787320283945
24 10 14 0.0971560416316815880494379941876596281386098473425800065128048738240774101469052
24 10 15 -0.001092202744788891022224454389523979355682183249796918059990437434282220945750626
24 10 16 -0.01287926362278439971814858501267597118230785307481634756502588054555988913277376
24 10 17 -0.1580076223070487954709674746156796029419378693551823006144551956533411470602025
24 11 11 0.2295034712539638792655719759836981543653343772567669843026367697740690213751743
24 11 12 -0.2492561304756375648535001177091417114769347857883198806764355631513797691052151
24 11 13 0.0545040132246069005219653908461366412634568945082970392775556372136265077737083
24 11 14 0.1925607720070787734754427330685206637976880746089432021925494686959004315668192
24 11 15 -0.001926121386443618928084258986239889924472322662792164789014343067554557202462388
24 11 16 -0.02437748504566444943717070241554188359644476218953411701641011174667887374611892
24 11 17 -0.06998079273256844042187642004418330503702307024150596496616019284338564610716618
24 12 12 0.04831121148075718233722644674069910178361099343321918648664846639045869084018378
24 12 13 -0.01567267365286158758624927462944615403992407415423553662288219473029708225390924
24 12 14 -0.05868361926608653839011716857494325045369779195706368391870947745264046877045904
24 12 15 0.001128009793679394555143650436495059120509323463135366240839403211699245056409648
24 12 16 0.008176593134965458440866263591759231397005481350380133097000095832860586335345523
24 12 17 0.02716877217599888619494759826665359657270325142623434671886190912079939138785136
24 13 13 0.0264564093114847440820983465517170766790272190179951559969603261343658111816505
24 13 14 -0.04750998546113734097100443024526655026287416549366238715801099279545286622550388
24 13 15 -0.006643343457351216502325932192207539831498788199909976773610064649332494333505761
24 13 16 0.006109573810664924962121151029440062438816907527153208949392271415208797850474745
24 13 17 0.02674143632921145913058510979018960835852823360062631377563846306926656040923953
24 14 14 0.01939867713058439676244846583030768140648678118602823351029554906702186383884302
24 14 15 -0.0001740556729847734794918291260685213297865009847425358365211103947801583770442938
24 14 16 -0.003781792190174565447137817351525249642255953896154836354826356395240243636038271
24 14 17 -0.01560453205133111766701355419010207081075165725506051763198765177656578111308317
24 15 15 0.0007825748249267249240389669538219864532253556556730610120637452902549551304589744
24 15 16 -0.004496728585767810509747682743303317048079700586997605181807709598730585464544821
24 15 17 0.02990619534513072480162556086527073112793784135122661379618015435030488304717942
24 16 16 0.001874557591190616124063726305103955193742089816015859322112368438417735309642159
24 16 17 -0.03304841393268429816627636076751562007702831334892319427432466378298751191806222
24 17 17 6.811325233789664107419719731182280240678304994550608673108204687594100991983877e-24
25 0 0 0.5840438965950934936487221347341080375455296346262219961794259803115602006060859
25 0 1 -0.5230012822502498264091615561058692825019211147485866001088110983411737981964085
25 0 2 -0.119006046837548655198892381405589188278986536137099798965159617469921262583344
25 0 3 0.2815559850478309972748739460350763267562466895664711939467907081572322799215578
25 0 4 0.0519267009340355471118299467366824188107873977529191289964009422589590156349735
25 0 5 0.082335653235920398624755322568637670075677804351282336149430262271991738440002
25 0 6 -0.1996515178115952414367192161433156642077605180476938341061317662635554356200836
25 0 7 0.004685530100940202900285738374667061747133244660191928421163547249887651821393804
25 0 8 -0.017336751923615875928475354471318530866435308841470721359439715606504078869693
25 0 9 0.03022686443775479796408686691974023164396530795626019290520722958807023481274607
25 0 10 -0.1139636547175989814124176122825958201656745976206014140800476895459472472351758
25 0 11 -0.0006422134140282035646816132049631439512880390610335430342099302063450905361158089
25 0 12 -0.001774619950502985687484008432079802525633744243779466245425782382943842760999083
25 0 13 -0.0114281985383581876405524015740954355166000841582946378567710081720362979235788
25 0 14 0.04026301670452384694416887151534281780336614088888433624868696656076263921629861
25 0 15 0.001888906092033371737414914224903258418562842416684561461083321608423985114065811
25 0 16 -0.3008473491908827161743509520766015227398256772449226172537622186536089747843153
25 0 17 0.3392355049077864607899263160082752844464512779937533239220088879806654910068513
25 0 18 -0.01841092561602470608806114677928767495798821197788392027614281321039505345140762
25 0 19 -0.1374723935712688071924185396776135396511733292723492172277432364281365059565138
25 0 20 -0.01980211166114176953429731987153386325347396899185506705734021633361322507992223
25 0 21 -0.03953830651314705023002056109361305085357440076625085928847726197005554663940864
25 0 22 0.1418985939235853540379958901156248662392261120663305635666030749017045471871374
25 0 23 0.001689816947093358327305130287247637170713445062851685186120106712191190302167721
25 0 24 0.008654160755481915577174398472203960649856913562326685558856616895010069405707009
25 0 25 0.02156479816910253264560404525938875538478258619150569746659258879934985045119668
25 0 26 -0.01143614841276211574861783441341325802272748282835291053954298272682701277193527
25 1 1 0.3498373538797805858109524719921686599334205767376195111337739207792695195341363
25 1 2 -0.3787790000337019790079949888596683951862765483553528088732614697980856923203822
25 1 3 -0.5894203294000504371401187454286500832945752293414551021770471247303114467452045
25 1 4 -0.01184044087321348044281986048665892332881244653059535522990239297693557981540391
25 1 5 0.09866996902857723501719663913771282343925330740754870347304646088244683953347065
25 1 6 0.5354700605363979964940130348667739860976997660477947697180194190570814897895249
25 1 7 0.02172468355711265267307817345911851330566462903781624441094247674654993940322255
25 1 8 0.09246492093458859248237932762954814101107845999222921917308272881259445744215687
25 1 9 0.2625160628351967936035532953297934395817818074759103434957988079804731968345365
25 1 10 -0.1119454693601696346572985009343108178031506909911851519856648932206742886613111
25 1 11 0.001401403922855994412168535425669763021124888198179019830935712883520791372305483
25 1 12 -0.02296585655342350004641373733473003446555770643889413733380545784787828484079218
25 1 13 -0.0534919596166847530910551223852994831028102858884949876071040306490034018614914
25 1 14 0.006694920307953110009295104825344773871359989314892199029792429695167042410843156
25 1 15 -0.005028913593894900453310453181849242194766858809489541854732047832683813703649529
25 1 16 -0.1347442959495377169445430643035865125077997356409621045992065323183586335817806
25 1 17 0.02265041548420629972099063903048123396743071338924765164597790721155510912621749
25 1 18 0.1794804373599184842271589479879081642603667507699945164714953495825831783339934
25 1 19 0.1993122423612794985597768900795882722765958778256666117966388908847940840948318
25 1 20 -0.04987837868839773076566724064777670294614339488343044698224912645225188100678212
25 1 21 -0.1946005940199709393379394575638234008502547489550400819127100103397946377897069
25 1 22 -0.01999436217468732796227756808020877004160590666760473560589447129228998771924537
25 1 23 -2.605738786040848819549743358767949984925946393665335198163077852229337506490037e-05
25 1 24 0.03614796035577473845357006878946065104046271691525995241452653285512598434030232
25 1 25 0.03407744756256764689412703680796541013244962490138157768243287318260467953195388
25 1 26 0.009200080446814006498673084739176187174729363486332571818084620801541217530932734
25 2 2 0.2690977147690951171887523252061814787211587697326142271834005566385803298702876
25 2 3 -0.06137092818574238936763786568530411718489777415634949247663479901125674013734398
25 2 4 -0.3025477170273439790945523096228929305629701905630631752074697985030512036022172
25 2 5 -0.2861586855601587308890554191776042635736090787606359722189703106162221983092728
25 2 6 -0.0113990997943918558647930460197460437267377307763300757670438401124784506900136
25 2 7 0.07771000302277062825843617027230490776869890673877044934526286680522198011188756
25 2 8 0.2223046676487791197531026552580323213344350810939935380274365687689853187741985
25 2 9 0.1794444315005617500484234991838080570474568103878504151394138241706000181156121
25 2 10 0.01747208042518297201425045996599975885052780571740013361795728737803992574612097
25 2 11 -0.004337659235229564476694867146750846242577767799642006769994536210537516034690338
25 2 12 -0.03269387639687652818805662283717226074221074134471845211695198964667589221756815
25 2 13 -0.03697338969826040568268962580382782013024201215754496976233398256857325061089101
25 2 14 -0.04002484652842668419034646630962499459759354955482032248003979518323019066987755
25 2 15 0.03814877695912899868053332446059682311309322928801478322956640714316630433978462
25 2 16 -0.2201820783301274958527927756798486954102839100255285778483669308180900366509325
25 2 17 0.1043348226962676566559249460378991737665501123990365261998000170716441499084005
25 2 18 0.1176056914024593084188138732844326773516768231509168032345504449257756910294527
25 2 19 0.2132527641398483394778356975954249441591655405573003947987833632333855600153982
25 2 20 -0.04356437943585168931199578128364980633881074434833729226514830672277399439623335
25 2 21 -0.1862674481760338898898711507123456350596491987434085964648923158672135195285785
25 2 22 -0.002485082184717778370654716726987270478853136184968379954129296492074025214431838
25 2 23 0.002314219295779847299880796772777607580513463725861580032169020522095010342983021
25 2 24 0.02938808466497892507170384228651141979512283934304236255421393234595465287506395
25 2 25 0.03570333186272484491002908714656421044415885466857201622633905167725455991359971
25 2 26 0.01303851091710981073065109806593221325369176296714406195054688282640208896979633
25 3 3 0.3305890397688949342256175632934581294943455149392415563649629011863203751871304
25 3 4 -0.0225669256334022291590776375156773492942674717002049422348178231709618492917044
25 3 5 -0.3697904592438683099548679706032471410140821099427493656638945795995949210296635
25 3 6 -0.4654776198202888930894341827581934553862689768667363872182770394463890863126004
25 3 7 -0.006337788929289878134644824340137556020658597977843884692945142363116111108101774
25 3 8 0.1264880692956526701813163064406570697574848726666130614772938503443916149808808
25 3 9 0.3549449681931221132287860785170839874544306106642405542803934577812342277142438
25 3 10 0.3054293389167476093223990744051556702924830880871206990755261398917355461126848
25 3 11 0.004011582738111600899338743106107250228219945900563976474261190625972475513333439
25 3 12 -0.01696392007678823139869187499133603627070712159006258008993738090553150264300135
25 3 13 -0.05105116776828347280980538205540785190858046073647191349662782550766066775145386
25 3 14 -0.04424306919870987117267070075521613029388835885224179582166841377460324901833436
25 3 15 -0.06793375646597427792247696781897341461121995329743102901730255699648629841419537
25 3 16 0.07348126940988190553349596557138580022708323354403866439765144934658621089848475
25 3 17 -0.1267703909050806652925655965015900780841022495842673893409110522192925157748447
25 3 18 0.08848561072437346650148954161372232495278455888974084089316030044997902046095692
25 3 19 0.08030386779896676959212853180270568258827118612282039313778397784698054418229996
25 3 20 -0.006433274578428364266933485028906229094272352336653252008927769232898904808688569
25 3 21 -0.06520082455893441492382569973370535700033946543211537077284032522438075416177515
25 3 22 -0.02347164246809398622180087388510356462368494153924677761104576683263683102130762
25 3 23 -0.003257402613733476711239649783112567085526528610577614362522072416206327561425898
25 3 24 0.01714375181251876462234068530462545534509828391878878710135247644541892506333522
25 3 25 0.001480864591162451512987849380865866228560283792026745517385124744614170552139401
25 3 26 0.003293822010493602869828155241172169417040983367910950696562476173290669881734925
25 4 4 0.2710672409580990922197211610597760705760844438197093369050161201074582658311957
25 4 5 -0.1073311488968390957689569168214643715823367055895054296653842319524088057225696
25 4 6 0.13598030561425631722769498464428162054852877388770293644355097094015743908451
25 4 7 -0.1041043848486252571314820108748594210858487641750503502350004221573118188892663
25 4 8 -0.03011259246126487121640278053632750487171131212570454565391165189050395033994044
25 4 9 0.06802990647786094281658142980267697698686030491962931448288096123027753709195589
25 4 10 0.04312164862619907415654219954746000417577044290410788707708126892963362815690807
25 4 11 0.006103130024982896973127772388530797361163165742356767573286910296857297368559248
25 4 12 0.02294459706772735890460518270123832975691723202695958399475179321550336131649694
25 4 13 -0.01196642666443860668757551789795827588094331574053948314455599426815572089483145
25 4 14 -0.02633890488223067576637007905260932476122234949019439817481518083883562516522819
25 4 15 -0.01314083159307902983551561608499319836777781522460162332006024055850685854601598
25 4 16 -0.06961511797701191299267224165690184101755041143680032780911609471266680345744117
25 4 17 0.1113899103561820836560146326201826474718014674133100695013432389816824913891689
25 4 18 -0.3190418393320530092126221734202521218720590001190683842132828072559571896258703
25 4 19 0.06579349245107862374193035995903647483921471380988613469398487838121209556271004
25 4 20 0.1108778291094597414019742293088562476332740265067700822971006901237480021145798
25 4 21 0.04454577042586040546599396747265830186263881827047222174312495154620535771990269
25 4 22 -0.09269714480198958429375440328148127153183392529128018503044391288030199493380113
25 4 23 -0.00632083731865486317085459387574559348232280249224944886565176607015271588909604
25 4 24 -0.02596978007063419044525086622241219257959723473923791222894191759103789673334252
25 4 25 0.01347415763766909548671668766318056859078880766949178961716664644713590631310339
25 4 26 0.02086642379347303745902501595110681827496400100765599673387995588057194649869151
25 5 5 0.1045927479610741541109265782486906295951142756359728856610585813214530412028203
25 5 6 0.2581513282094255112857610560215598859478838774165938984428248124548227162157394
25 5 7 -0.01320391089854176481602851899330376247969160581168493444435734997036911034024006
25 5 8 -0.00285319552688675089274963398588204497577442596278537498417291714102324822667465
25 5 9 -0.1429883919457614772282352453127918268489878331869924493041416385431718989669529
25 5 10 -0.06747169335596566359075493300286936443600268649321340144349516676473550373900634
25 5 11 0.003686489762000153417428921998066571722744259730454800821609099010538754290887986
25 5 12 -0.004686893792699530045501938320703346429750216429702367722645124276673336544182276
25 5 13 0.0175083926954177425180524639390348226287084037915089893069004732735101908400071
25 5 14 -0.01605155904391822753382395092576394786989352407254793776717812772135636082459568
25 5 15 0.01112958059457891424722700055866624266385082617996380704626493011364217304103205
25 5 16 -0.006108976164612080761864584823226308770348663495394688500547752308669585544436497
25 5 17 0.001136320501467224047537594500072367523902359603937661533003624993106645219445601
25 5 18 0.01246362002512319088576783267893510546307671551808912870882987881758306567493846
25 5 19 -0.1909718474507437796596383068834807940831665748839750708279504489815977059023889
25 5 20 0.006629426834201055384293826253312904557210152904636873194216277386798837881710443
25 5 21 0.05552887648251962425066623816045854355687704939111582678695282073978798952261707
25 5 22 0.07797140903846125382607714966164033390695360583023078156846753401154705850490816
25 5 23 -0.002836278896669320489352062127801206650997329018379815364095401158093681206417626
25 5 24 -0.002447640415601454869643763568296881968761905824966968137626317187494841500183168
25 5 25 -0.009261182609970486044499763534566083855728503565813701353052649920408789942663669
25 5 26 0.001360441176761638265366658364564604306122406973097622247912308124432258337163241
25 6 6 0.5129161786228407493611528536499739445418553995437288389024083158519403758556111
25 6 7 0.001345896982843063147412153883177929524079043548589234535174810879440912460547554
25 6 8 -0.0008128363521657247809446289827898633653258388540239923738506108539484855145678853
25 6 9 0.02401613435713175388393165508001775554070421432019725158334892422345576045172672
25 6 10 -0.2867219165885369417466801082242623422262420545788221131624669820715476362466009
25 6 11 -0.0004640292255514209065789223183822022147545895559020702999746722140953806819738509
25 6 12 0.0003264729870271755134716929351914120940833358312381314697660945650382060515992198
25 6 13 -0.003280117448309770154291547559076586703243009534874344707670628547152904584580557
25 6 14 0.02686926045689421576864863273091041235237027373529490456505780907738511463389533
25 6 15 0.0690878996761476357896002346932546056774586907572249275015561498526898244008864
25 6 16 -0.0951389948615173911430625446862202469105797188675558989347002259170945895907246
25 6 17 0.1599571833032311093975786621901447553196994867461294186039579002259199516408624
25 6 18 -0.07755163151213938435585729859701707190332641058800572754721802434870314363955717
25 6 19 -0.2400858637550188803991382835874654044909783102229072595858902493255235316902423
25 6 20 0.01255108190943997031371010663584238441150769822683816838630316401626850274909774
25 6 21 0.07803614153872727481996161881632320706270882177292661223438799044483790369420073
25 6 22 0.2426372528737323153300896407549518843937209933589257883404328954734183781452691
25 6 23 -0.0003398177824363928026202457121593440339814466474827127082745304172064397852381229
25 6 24 -0.006260899405054396127263047894457516962427864692891956562047188232731147664800164
25 6 25 -0.0162888504530101596109518608230420793363882268856260532075676870351478021551584
25 6 26 -0.03236502821159798990499743399260140938464871653890183024450451699607660424971506
25 7 7 0.05863504970937524368557705720225196135192331791289328774350967455932616038240631
25 7 8 -0.03570597690074465206362045859431582976285731306183705395753918666490070687010497
25 7 9 -0.03272346384550703617340679273394801731864277198108653023350771282192465251129331
25 7 10 -0.03654221969819868575441932821200994651771582272277600760530185672467172681886534
25 7 11 -0.01973242257634906903929647647717327822619462668812677964773156565700230772326546
25 7 12 0.02544260562231396626168822391922830080898995795148569249841324964153528132428373
25 7 13 -0.001118597018510575184513147468871564857678272373290912453141536941041413873840742
25 7 14 0.01381930373043750042999008147904200029947405784618495995730328510525084289989834
25 7 15 -0.01934459201090703622757357862290290538508023862288300494587035530924648458202962
25 7 16 0.02800606650319135409427501099629378790949963162931371397045454047378870702362903
25 7 17 -0.04326952973143309806428865626976051601144754737154700512679727474542214591658611
25 7 18 0.01755241672699022171940215539140879193177281528917550661879796471787606511888239
25 7 19 0.06246257985528450258150643053463523335239696493195080704962605373797219106818302
25 7 20 -0.06046587348313158785628854683132992855041777854410165783870928905216225858748838
25 7 21 0.02910792069420086527863783303101699236737341556425767950543021075443673766689683
25 7 22 -0.01324198297471872531115208504588500773470817242207845333241608244925562522679687
25 7 23 0.01968700655278989458922545503784533869628506350386807650205276226960045122300385
25 7 24 -0.03027572403517474924077148272564303387061717680260860355812547084739004253837727
25 7 25 0.02214888407000378419600037377593482326763285765829645423261037289173025833173072
25 7 26 0.01194419036760244707666463802651295104515106926300963396793432872993519503082141
25 8 8 0.09788656015488060591851748365154048702566890601186538204564465834169273526285685
25 8 9 -0.06469075233397727244093532432152647398312260486190887675782495985313744284937216
25 8 10 -0.04658148225700067466401383810572981965543430230767149431944136142327292323545865
25 8 11 -0.003431135507571998890064753638224104663034273424027044649727143622061689688599884
25 8 12 -0.003085311783755503870909389314967747502040908899070505208499426040891365429585277
25 8 13 -0.01574359107794762221647158680858286171597251107727038918669965225420142423017636
25 8 14 -0.05514978656432672831043284075775749017516457922313148900819492640889394424127433
25 8 15 0.02644596632380329143713888880945487117726150939214289318113318809597032655298526
25 8 16 0.02041027175394620024093318367645185578597248553820708766519396172060258027104698
25 8 17 -0.04123829059664311331687462207718625639105778850646027951512164613937719737330742
25 8 18 0.02673208997187354312046707869823725815263312018853547938670053661868154913605432
25 8 19 0.05508502936462112026134085474363696979949910296337027070714461928850466083244249
25 8 20 -0.007497777730499443436490119087619367134528991392405152219061802881907687987178528
25 8 21 -0.08597999183817591496372264903198532784300111957394857884549220852995539245372717
25 8 22 0.1742273304614342982275875485864532709923146845079192757218696093294256362621552
25 8 23 0.004172276724202289100156640333327627899899092795412413834365065619977369890278293
25 8 24 -0.003434414316082509512821916216546134541044001503605999226565229648728205207095658
25 8 25 0.05277143135253254869115335768985397864858221808824856496815167217437384744072688
25 8 26 0.01462552283532730779531289501011914231649731972787825852002273356742496725081771
25 9 9 0.0841497862098810814760107093058354030124686158531420522260206408083771238876834
25 9 10 0.05247947636609910302019146823303984516334033942471115868335818476883136506117501
25 9 11 -0.0003000315677827173519195537474998374210747121589089534020837752155094896466272172
25 9 12 0.0001809177514839167934845413800100722466064219223190660072698862692052600934177619
25 9 13 -0.01219786576729084535108207761115777881192779110902522324261210384635030887694192
25 9 14 -0.02987887470762890925055071705648299251490994067985612913260921006114479584006821
25 9 15 0.01184994861847598466091094332857839187011726569244549996545265952091867166708232
25 9 16 -0.1586557604718265763435352135365970309427622688583092381629456366100671409102744
25 9 17 0.2739933971837542738958050025087488925976213512516314502327911306203281039492037
25 9 18 -0.1405198424185394170440780904398562183357700768932232362437062892763407210818916
25 9 19 -0.3859205156673840961402886757178793762436521511550454704936426980426287868622113
25 9 20 0.02803423305516975403379431516784142614464333153188302229197847748075090633903183
25 9 21 0.1001741556492450355312698515332218463470909039399373930431155139355204048127504
25 9 22 0.3350839217964324966117959699186024191486453886874991287083335613447669953547062
25 9 23 -0.001725058766284485843854528180529898544899385309238370376727671006577365914478546
25 9 24 -0.002533577250470600964472175195091156497869806492430897486362001818782211754465148
25 9 25 -0.02696869286642045751535551022980646210069573698593011189386558699183388347884609
25 9 26 -0.04590976548937940709750936121407857336697304519193732345915619582327754116757315
25 10 10 0.3260544768957210058113125150960749066022283942635465874778440599309514224945427
25 10 11 1.139325133518203340594517508121174927683181706362208691841736722555769260210364e-05
25 10 12 -0.000696810949324774331348047890538123079997181579406520409565021795691583382313365
25 10 13 0.002738969732565121527992908778465633548762025507474987803357110483683625143486963
25 10 14 -0.0730784774416639808892642954302968424442174066589800642969864924570514336588295
25 10 15 -0.1368719706221844885738312676674478415532146399079911836650594756794422453652155
25 10 16 -0.1248176433244255595599083813135892065208871727890352973604892693482503252457048
25 10 17 0.2074584513202942432822660533184096116903923621851225165718939308214101152552931
25 10 18 -0.09932426760295312248642546534603055896598668890912975402895880498653904236438336
25 10 19 -0.2829982425435067522567076464948912457484540065196392040310702056469884393139048
25 10 20 0.01731147110982539888414488417337778585475103212329802986086521307278505137236139
25 10 21 0.09582410638054006885188643505557706674254281466612748658742422182702560437311698
25 10 22 -0.2780280204403835416849446977354784082382718549633755734795879816510620336433016
25 10 23 -0.0009504297749576759207087631555070738655974797235084191038412833935904338425056632
25 10 24 -0.00752443267895455386331065412694661374595615966275054020150046908906911832212251
25 10 25 -0.02272520747915527071369163331580610780141523505170587331178183727861833492141428
25 10 26 0.07411594415938643431624969410155322045165239848726879884633858561323541993737429
25 11 11 0.002819657356373430768476532034281336957636007661917222377334861136784601491650827
25 11 12 -0.01674464792354108904229165319084471900388048292093406599780343516462593325274909
25 11 13 0.01319572626159107411785418937523757924123129048451435744561076323647721484280132
25 11 14 -0.0008199975755977607399093030374223462645465058712684104099279154972935159206101288
25 11 15 0.0364332646024710699684598357591777765412322267862809385859169500421314522409533
25 11 16 -0.03429473657323888457034670051968724956013539710590578174184724341659519335670922
25 11 17 0.0551428338701745248342091185438089950533496209484703666435220380942578063136929
25 11 18 -0.02446308017799475350131959019870373606693712865705851079898482428759829787798557
25 11 19 -0.07249872728025386827758642529176987348495638192939802148256775973702804394343486
25 11 20 0.003592423699902541551815405320031759292585568064886121394640677119187525098396549
25 11 21 0.02297054764333561114181392589881031720992586108959930087433662168146193985176166
25 11 22 0.04902690627375289977379654898976924890244958050629634821685541248313863116896657
25 11 23 -0.002973666723352898193701792256992646434481349968554987593635360191457931327657583
25 11 24 0.01736978423773254524865094268988888937364441629284942378121462340662442650161911
25 11 25 -0.03459923841114977325695753587642615331235860268472418682480353022608226436575266
25 11 26 -0.02524497962286379975426220405090486226976169600152504663888322682665961391263128
25 12 12 0.005155364934019300612638995491927262585418494874318814953471747435826125007887553
25 12 13 -0.007596555719807264135954873832991838618513003537066062031845296378672692821589975
25 12 14 0.003635505444400957813699868178429981639771168631778754760824444266298107269333959
25 12 15 -0.02280828883995043409616636433204252753966663145539024703437476260083824216304662
25 12 16 0.03039396272686184619797312083401359031259885071867407329910579208160769421621596
25 12 17 -0.04865340610625614579771979087199576964716337931946740463146654345045821741521013
25 12 18 0.0213709935777717945874252095818452082092432763250484287120806569843316841783232
25 12 19 0.06236885025799000583995301249659393556945421313202883532798748219896636292332091
25 12 20 -0.003062146158042776176060656450580610969936793363480663925201213055117556573652759
25 12 21 -0.01851472380518198279752529909178162177433019941592328678815340324516487762422878
25 12 22 -0.04974250325431873677290315099857069819037390969356253230695896085839551807168539
25 12 23 0.0001258017678013802485520862042577480122802571570560176094037892124526516219660277
25 12 24 -0.004911750180670535632410841116051100998229172315436712622181991943910165011094875
25 12 25 0.01914553094393943773942586240767871005040657188062817315714264261934971190779836
25 12 26 0.01368304218687181544810876037963694769661017644599895469072177153336485123254716
25 13 13 0.008007115624621946749107371010740871853322203976149817228366084351589287372706183
25 13 14 -0.03948364464759450875995162979330571659386249764561654459517681178157070094944419
25 13 15 0.01100927840659969829589624983951652264552703212281027219232031553132117062422353
25 13 16 -0.02434920555447702247322259808315166667080658453002075702841048604503505228419718
25 13 17 0.03783471535498671737562487878393311789157035150622200543839498341202696736757298
25 13 18 -0.01535146700746717839168884928941103249633921017916415104825676207347225854526319
25 13 19 -0.04498425675857238727683492358863395830504759047857113568394313972244452882697238
25 13 20 0.001707724743241138988364353835346854554428278462026721323043690126254548885910916
25 13 21 0.01027445930214150972425314743471296930208376429274091882366675520942066337128127
25 13 22 0.05939589287215926394483500937640501320309207296639898172681006498363078138627726
25 13 23 -4.529256645359681178113138630586835694644944003092365611463132544791152008906343e-05
25 13 24 0.001587283949051421750896143650894679276987810543998373273106289388305157481254487
25 13 25 -0.01799539165362107801383994874570315074900616289298752056768059431106088862161241
25 13 26 0.01348592561777381778460838597037930891546317053708165972839511290894215705256427
25 14 14 0.05162864109332002542898577386429708209331088122240383784338470588093768259066088
25 14 15 0.005150534191028950395120531778855984617363062399876094092971670662732626034163545
25 14 16 -0.02015293596601817275896263947788388810699523852232523705153717804198924175032036
25 14 17 0.03366371829526113122285747137538578407184863552328070165637243986213198176692004
25 14 18 -0.01641404069323985520665442693704005234207952362133508396278997403810886736566981
25 14 19 -0.04569947652121206923248655670568127322762147982098538169061270639436715202460623
25 14 20 0.003038090135376546600506602495284213729996984398642887352656374523803348516859047
25 14 21 0.0154705377039101411529379790591549884932316376036790551344113528482065295938804
25 14 22 0.01702571593226599261900540242446276921777518785756994858005893034788428897639665
25 14 23 -0.0001780812029518346376863945240161935923406612405100543046814179955812745187735705
25 14 24 -0.00178936615005549559540272730087380500684011241841355457087257722948122247067102
25 14 25 -0.00238787695441080415309651793428035442649595521570747353809797492198755215612547
25 14 26 -0.03374749194613710546450820610295025960546231291960404646222054687336314910926213
25 15 15 0.06652917867727734656745821684759652281172988043045000225951043829679042191312688
25 15 16 -0.06447809423007184178712093315531378439732459911434533942409669123272947207234504
25 15 17 0.1040430549433117623432676095211642855177977695933410377668057770485250812410793
25 15 18 -0.0464832089774468966328206360930492366092210077684981939867612213912864112619512
25 15 19 -0.1371707510793771378139641227302717617579503404366373750995559200618563528028922
25 15 20 0.006802860874110385711342808306758701647291773958168077615162048276086044350488189
25 15 21 0.04534662531913758559993892825877680867077195134333405007417483142423495232327433
25 15 22 0.0811437096631048372363002561719856373658989337924763284697667777602699951339491
25 15 23 -0.0002442255139924458100157900127155363018429397248394188804952357372697271169096288
25 15 24 -0.002753133835009093085095711275393498887828053701165900073789793000683968166440953
25 15 25 -0.01162170570332332499699660493405487326638939243110493897756551456613420404431378
25 15 26 -0.03451582330631579253208742721559810612207378127701143329805462703221383547614109
25 16 16 0.1663102380666764839771307550272718913777875864869476574365130258414461765455134
25 16 17 -0.2637882875612608461359456187857116952169044944799582817807230783944828001202049
25 16 18 0.11576594435795450050026892902248368270039126152388311356607937464467923944839
25 16 19 0.3379438329221388717364030185581295540534382019562462823372304322065141360662286
25 16 20 -0.01794073899824146122559358449824520995487669357854265006655149658036197091829444
25 16 21 -0.1076374898737230969538684210603382334676525837632929810932689333112028838241174
25 16 22 -0.2525158278684546554496439389100904716145798106872508844324686862492140338529529
25 16 23 0.0007568988433260898711067630987353339612304389530781124762874200914624232605101509
25 16 24 0.009479909747140217611925302748005374642824959925925985922211700214522747440619731
25 16 25 0.01763654703889352443992505228475541739035438287106212136782387742993701308538691
25 16 26 0.03787758894027883863523072102156825133859465539509802185537694799472498733790712
25 17 17 0.02391172073065009395998350237736653469778745960252989731327306655726050895129833
25 17 18 -0.03394257943149289381494654017330831813619943936207740272514255870867170303489093
25 17 19 -0.04191828162375519076299797896346470917857065686268945062550776713190159608195256
25 17 20 0.01115009741682469042617977696815111709827784737245312738263673648047256299007386
25 17 21 0.02458914287183081473206618529874656909704010775816010098372406774566797496005187
25 17 22 0.02118158636603209623160585735500851701989738887143628357655692355437290886803272
25 17 23 -0.00103533016399989313112106070469033036777242506553652934449963623783043320920216
25 17 24 -0.003760748341700895515467322120736911013836768088636457766108561730544116295040205
25 17 25 -0.003219320899706807847247669591239958667511111578906561041054950553671745282311217
25 17 26 -0.005059597128871902541277720110722629732112055061758785888124610163251541510891053
25 18 18 0.004646334090236910930328452629837106342113800264296702526469391177357501621206523
25 18 19 -0.01978041294212008129997918162067586125833032392518165442735911589087255356184841
25 18 20 -0.003672905127220134744680238670702559129702690873377137026789208152101423817334667
25 18 21 0.01065277315820070712950710825343873818116100712318635989879236213280567888656391
25 18 22 0.01437437230396460766742002884692307448498942931921558448075083293480430596564612
25 18 23 0.0005941834401882881078707770864328302234743304566202541986257720396746922107639996
25 18 24 -0.000841047660396137458992819641374526755708381681952905137077790381049098308052305
25 18 25 -0.003494271458594099466033796656461002469864599310720151202414687907042610239024049
25 18 26 -0.003765345127406212192204611180588087565528812387750742084089674290361228830523054
25 19 19 0.02540926091812607356625764894774726090570526800897341919237589433878162569919247
25 19 20 -0.0002055971065495896128167972792703291731533566311780236526302379350594764018214872
25 19 21 -0.01458091374774252318502621161727696517098118941733341893618813622310260162056705
25 19 22 -0.01536319266441367289770796751306892971733799566691743549020568223312953780092763
25 19 23 3.070274397116423618070538514109060718147485294228332486869183903971159316132305e-05
25 19 24 0.002517342474254345265693849153495878581094348992188051462767827452829329126561861
25 19 25 0.001849083602903495814370726251882739590052217374175433006300723318413954121517122
25 19 26 0.002939527319465633613542777901274427589800446767732024275907449621845193222222963
25 20 20 0.00163118361040195824100570299897555054700082921585138255236766133408760338801164
25 20 21 -0.003264961236114655016828841888532576028446920729294276921924558848371071816784603
25 20 22 0.0140515199109125276198792914811398706482457740121989334923655334364579262053854
25 20 23 -0.0003713646250479547152454219954570190385778338536573371988923339663065116798998882
25 20 24 2.494120768049771811650463500950351609806149293438555352515013165618008219136676e-05
25 20 25 0.002486089262039988151491586413491708746489811814087226896836440252606559156612971
25 20 26 -0.001162819927067691948674958927109947443080729446801340403603962446065139244323299
25 21 21 0.005728437362466339324287072239398129277380914600728496083474289191861859150922118
25 21 22 -0.0721161455330469183926536847446536965233469833927641813410791193524490384397417
25 21 23 1.582462782160450612315282763780717476951614841034371963074831602704006177212143e-06
25 21 24 -0.001478232264665413593670403151054461399405166436092459182531484013569915880428932
25 21 25 -0.0023590693699936831633656886507010509070900654133260701980187594081864751761192
25 21 26 0.01459613957045944504972330453503420234613015946189870799252837022961562770741945
25 22 22 0.0785757423006486529462477431502887345633475692197126038928422093883315873989735
25 22 23 3.569379415196334294121509493754490062683313480235053386458245433438866028870216e-07
25 22 24 -3.535957534603014796202320504148601819056143268675808049642143491141016184246176e-05
25 22 25 0.000125367515970663733432897916206955924803974662388467821937641379074850316998813
25 22 26 -0.01855539137649180844875598435334260200192224684127091906081897612136164191855466
25 23 23 8.254504769414708757196828536855467203718021684085946072702551220119930008708146e-05
25 23 24 -0.001156140741078262794324090646449118160068059838881611266665856122693018320890708
25 23 25 0.002756832787267154955898724863342115856250951677624804618451741584491083206396965
25 23 26 0.001777493290366793632288792505768118632537998031866531019917641970712430634466958
25 24 24 0.0002978475179379059533582502343671947149460347264526051361549048940135675071422762
25 24 25 -0.002459253167682392560936821622862066134112712088738350420844007247056157271855501
25 24 26 -0.0008364518163036471814706446448256586884585167499315562061003441790883496742441996
25 25 25 0.001533603366183911137480460234328540757863431539875002051648126666264548536457085
25 25 26 -0.006203889745963360399386718790804662607274400224987834939965186626547051847636812
25 26 26 3.533673815310625803229591461862559965349935802680809540177012302982189969681972e-23
26 0 0 0.6369510665696364060015389625708575979914584280084637164595502213531431566846282
26 0 1 -0.535424915547999627657345287367283415713680747875916841175149027510491096030335
26 0 2 0.1721014524191238878743157455743873765749360295174129094365694851466108972521988
26 0 3 0.2501903814179363245926623317351553195084423462167112656059489678746727477564042
26 0 4 -0.04933167632083851258696097976895056958422615348798040576877980135051200081288142
26 0 5 -0.0242293179878599167420767687680580590416957708967291636714470407346961719146283
26 0 6 0.01002345464624385778876342060208636302318574127004994521616057955660317183433678
26 0 7 0.005190744201503511338969294254882387200393285799500480429129826731757371338345915
26 0 8 -0.0005938227699646508813039710338412587543711686316450584416318622819788841655205923
26 0 9 -0.02469886664791982753675944483930140961481952457818099481966959338213754058322662
26 0 10 -0.007762139402303952954100933440164494255145288544216548860082673958095780941607022
26 0 11 -0.4128625107908872614916569745043674727590028802559236966513478989130179643590567
26 0 12 0.2315185029406821454891896366213121802474672264921226478955750757492235369545877
26 0 13 0.05998956355885751301812484461296158768612422884483443651862261758921650090710024
26 0 14 -0.06074056508236023714667458025139616184103055246177236112622887347601696988442068
26 0 15 -0.00777171087579200821233500377361868425824554074065259329020450089544923222642009
26 0 16 0.004338214259292708688863203090059074317612193951171326389611097440868994070101622
26 0 17 -0.01021578435128466842046562360341674461127245033480569001811394038759262047717258
26 0 18 -0.01867187847725417910347269511384313926097493495510169713047982003782067836231167
26 0 19 -0.06733261255673461789943780892803176602379875057922193908857663185571911015652208
26 0 20 0.004922465555769304311933103790446143068883701757518086424017778437049833041200233
26 0 21 0.01391400665796643687242764399943923860890500546389399871478998670603993788036075
26 1 1 0.3879603764511018775953531746520533329212854550368649773708220100376218557956784
26 1 2 -0.3050922208006882313912667357526147412793405097556344648895641058553505829865078
26 1 3 -0.4701624220941477599419848876265131342494441592052879129566829373706267960641821
26 1 4 0.04171426189466120863094664201240493832686432701619402451664579707642229716571793
26 1 5 0.1718523832296563819638938664571353658406183205192144474008060452455473873433216
26 1 6 0.2583360331382061572602235318400941059219593458015794280947391106772319391120079
26 1 7 0.0004737120624874342802501460875227445990427902054924492837637716717968034160519894
26 1 8 -0.01537004445189397741207463084166628854585474188435957810661381585779445281019593
26 1 9 -0.06774205580614154925392890875057502523390128132744266197066345362719889173860429
26 1 10 -0.06861962661911137218965663479128800713168969592271103425038967443628165686342189
26 1 11 -0.3617686411809640491137354634724415182779273088274940651948963568697511312264623
26 1 12 -0.09534595741722006079271324289580573342025084836628895206754681020064387184831086
26 1 13 0.2233511198887586178955292527423173228161117757567198861860651633847532176561555
26 1 14 0.2326573282758627685299533229475924722769092973273231791719184269930664927811868
26 1 15 -0.0288909942311760353475129374846782842171932593916131934593160926768034611487529
26 1 16 -0.02731844662337992646740333896094604347999120996874823984560691903838142147151971
26 1 17 -0.04703868910521239276249513606029921778373954195835416212040596352187186973201673
26 1 18 0.3748164646769276991492716447307074008291932718609832779246996000678978143887717
26 1 19 -0.2581947062037906987891285633399154162365660696473882403876787807338236634174876
26 1 20 0.02778023021644938778681498918732996798035975219387348869109130418317601036663822
26 1 21 0.03654679510534718887835343119130734266607080507950719914306323837921777989509549
26 2 2 0.5662680137998327566983294812195833951426188209551865529609850996998811378259768
26 2 3 -0.05261090786573948232475688480023524140116421128261943866734214101822090693011535
26 2 4 -0.2356610540304191442836562899526612451011195211633323592928441447973363531953241
26 2 5 -0.2334270778667344186912146732466230583578206290092790605675725119843962842717574
26 2 6 0.228467974388399782035590256565158225057085236286194409793080142895974770680006
26 2 7 0.02361642121391648256122342550737886369406401624759192037986579374208870203817536
26 2 8 0.03836540349604415405723339391037779141901842832714649941708863900052425028332528
26 2 9 0.005388393455437063734475426122337089316066203535611589646485154906685333989342427
26 2 10 -0.01163534764443072626159528118913107895904763627650600501839867363169988579935248
26 2 11 -0.07620911611659188492110189197719036930556672810840503472518083076382159965038619
26 2 12 -0.2363594794162775621031402665956371863073995650398696570096400532005006623499311
26 2 13 0.1088631420601675740010110545560846229245176548171007045677041714178741677547461
26 2 14 0.211011916182115563106884757987049905337216403250386479991410315796141101111024
26 2 15 -0.003099682644132718488536102721628174666682030157302348021232676757451143949841545
26 2 16 0.01337465813179553920701772456692688237927292943638853350443914609294224380452071
26 2 17 -0.0270146019912243606164811575892575708673312232187286025443399014455722711225666
26 2 18 -0.18374857155053807977838338179540194490623544255568813157400822587587023439612
26 2 19 0.07891012912593377279922447408133281678551559889671389754102085768934457275333054
26 2 20 -0.01645508036395060707715649087594800474738037889163442245682813550179503759095825
26 2 21 -0.04978684600845315385371061194492076162069170795487426252171411394338812673489581
26 3 3 0.7010681062051943935532310757996163486356510522903549051224737922559181338515292
26 3 4 0.008747953838459916049290960057480857517863368892270445952055150510025354392502163
26 3 5 -0.01467430833267107287871409741707921633091928399717240196310072117619169285881402
26 3 6 -0.02033559077153368528075839665640431607893414772477588070219630182988927722396265
26 3 7 -0.001649386222799779237071894381040903822493105401541616866775320136017150918066717
26 3 8 0.001146503063861879461817662066325746226067398610682190462404287117476132167363706
26 3 9 0.009915162169174737127918696687269068755160607988861806880582980963760460652307799
26 3 10 0.005141337150412763477423114805879467109902725167196884224875692922001858118145668
26 3 11 -0.02461158451805825485703264614823426784229675871952064760846332539352998001016321
26 3 12 -0.655983036230865750243355553400086206941858814299326180364335494457325892712191
26 3 13 -0.03036797879832732182138172534795940314288386535891891368286611123429126342462243
26 3 14 -0.01619821192902137616812993125422264147027096048478854733967015774462394571022508
26 3 15 0.003361147558305988569010426829860046355564628280480951520270799590090563914923956
26 3 16 0.001894732475983750855972773972644949165115836749442189033242538147196529554843281
26 3 17 0.005340214128099580094466544475091116990557143065008782286632863733874644174321092
26 3 18 0.6868173269162333320245295304788539686520542370292325207168657616052283444038025
26 3 19 0.01291667799090205456334769952988747848429602616898256113162428757746081018916723
26 3 20 -0.001031960179984903514257576069700217815289725354543599008717284475042992993956417
26 3 21 -0.002282461609717772943392518901109702838178805118876699782102445328459708204707281
26 4 4 0.1360742827382909479630958173050543976308483447234729160803475636767970165347298
26 4 5 -0.06260611370574107055007797020065018480455068499727720062724698524424422217523626
26 4 6 -0.08116341625514047188259212724560428513706874416071292910074962993724951617561099
26 4 7 -0.03493549715898517537690145110822028593338185789426437060438629616061069530993553
26 4 8 0.007131300173220909963341916901046756035265010596797390735279898389786278575692911
26 4 9 0.03276385238007083624734566179647236854065731139529935827716850499431541470965982
26 4 10 0.03810670148031808085648509145931886298824694699272850239794142760384215612190157
26 4 11 -0.1094067527809773816048483066811189854477949733852354368951735759332768284128521
26 4 12 0.1368413762449274354620710752284911873705311275936925904961451659594082390210377
26 4 13 -0.2450458639459853498626797180372588602703231319390720651309582784250132339672418
26 4 14 0.003341303590726448078289387354980013733325023812931534348702250696901394542957391
26 4 15 0.03476884984340254732417550411025316554541005687615932696976555928807270700919329
26 4 16 0.01389534410757292934264543201494279079956751339479259224439678123814127522422977
26 4 17 0.0198893374351666806823047812689174297612516990114139660003846849988424203287853
26 4 18 0.005445004631011168464188942355481090220000106891992096535147097283575210273443082
26 4 19 0.06773310570663003249175340861016420741208422277811213081653086812659635842713811
26 4 20 0.003426192297436485846993927764830337321465239245117570067553279520321094803181142
26 4 21 -0.03541389892763402657075606889341501443382864342205499890742154006761637491537044
26 5 5 0.3240730847395786824337238492243231717343960850323058063080342352703772950076727
26 5 6 0.7965236166882674331507314070142312915253585417413617537892404868647289186445006
26 5 7 -4.776083050030836738966108778749849420283893642293129459309271268193174411751807e-05
26 5 8 -0.006519866031508577192008418856938197441267399128017063706003123794324556231221199
26 5 9 -0.02684596720789453118700787544651976295547785727246964506953960850293669127218293
26 5 10 0.01492441029868957727889403992743553521445532273800707277502665069071640674788405
26 5 11 0.03757551599593408063390285509047707810312081383838728540704905189896160097512271
26 5 12 -0.05724106317364569071385289105211132056248984221456272277951644067190509605775355
26 5 13 -0.2785965182447811442666995776543578192537836991259463168022734720305949068441832
26 5 14 -0.5693918766218397899898496275113708731314274623535449425275592793216393912553749
26 5 15 -0.001190956405978348833193492068848873917977298641758627101070628807164028734429396
26 5 16 0.01014060779368635419864464068065497042224365155354258380288305967295003425075595
26 5 17 -0.005371341612705379587955087019457918129282371310911893624398733004932213788371949
26 5 18 0.00992323078926824663708224579389600091849328380250467215108755043499421401231472
26 5 19 0.2904815114460323184160725134040368777067516339765409990053463653131905544287973
26 5 20 0.0005451071205270052785655275413087587310788317989105882855099319628308937148739534
26 5 21 -0.008976270433914407936000824786070091439036179274204217689168868530970693178245608
26 6 6 0.4619420487996611421676974162140397949905495251770445789061437807130449237454162
26 6 7 -0.002267679505657534119717109298462700110099948551170224545846386884349395763173466
26 6 8 0.01691069017265124659195457109753716863162075228012187366128428373169626308549411
26 6 9 0.05239827546231483450317545977047402171774202051090413710692077191793009339478074
26 6 10 -0.05334759550727670826720540254734195072636641076182821545998392772632897697616868
26 6 11 -0.03395795555483049991558432506450322233809506654959316961755393653745280703341791
26 6 12 0.04470343913074083530596069651309942287881357143043692684346312465387270157229636
26 6 13 -0.04454098880210190340566726189605826601597103665812663580457167696655670153350993
26 6 14 -0.1062894741506407083120310964463921164136486060496539754315118359427634583112404
26 6 15 -1.53077855410027383690868524847263636356771361689694897307734644814075590920737e-05
26 6 16 -0.03456015104393531518263961872115686176640286661313970295765834262380015885002251
26 6 17 0.002567989155769370813839088212182153604588508388305042584618874321636104756917724
26 6 18 -0.004218827241207127371462227821108489854181108774043390536099333530602059869369138
26 6 19 0.0387351315793323343414482021201079477044250550331269972221228875930188323574723
26 6 20 0.001861446505149143754242125876163193964706135127287342496895832904261948508410832
26 6 21 0.02744073197561137929011299123959947878235329326715467955303268882634175266243983
26 7 7 0.01023972574512931999804325522982682084320337248941802251681117852670441559504061
26 7 8 -0.005073302639475073728607194218986091468104114243486724135449670198925780551458416
26 7 9 0.005655573257802326411192864723098099176224735812188471087883250228449034702151294
26 7 10 0.01626450535781452855776138221987994526208495864702078148380641444460794913238853
26 7 11 -0.1341482900055998964440291180148480005441849249111902263447899990531739364146214
26 7 12 0.153081026938765686482965334667423061400136361302060419273450548718946127396456
26 7 13 -0.09321777379373465343381946798897259131119228559148470140969441929627841871901792
26 7 14 -0.1290046880967000003757318529084115164255330918835491191020234680462879415705251
26 7 15 -0.01063042070006168508253472767539469448885488657218885506971777523593868877624917
26 7 16 0.02641329739603069613552743355953650964518586014249042999362435909206616353611782
26 7 17 0.0002652248180960824238034583508790369823674243153611530407374401756928061841871158
26 7 18 0.02348758820355892421015808003288324996789422489629472202638626936323756711805958
26 7 19 0.04181939362224895427705934556063624381862244114418031155608658323252431526665013
26 7 20 0.004591673977629556223838517883247961362350372310149166737346189604456236309049889
26 7 21 -0.01097561212311244011977782055068436910810649993038046161531256460231713172862315
26 8 8 0.5683446220653587912722147890183303387937438328079273456933525914141023954703362
26 8 9 -0.1066037544447517560601189115441652227990037231512367844546043410998732634748152
26 8 10 0.3554482790579087953810668508907905003858929607269469018125927646759801133555646
26 8 11 0.0003660545587807595219982494589597940602372279625975003421847626148035645204048576
26 8 12 0.000483383078798139780419961789669345529582729347206174652270583532091932819044943
26 8 13 -0.001224569342206678909114774679016600445998384349153209588357284441065921584736724
26 8 14 -0.0008723287282854849662957320877447551321867769786200357437911528560171500049700355
26 8 15 -0.5680064046530542949018014349580495096815674101720930075394179856122108735780861
26 8 16 -0.4613434747046982112454330051702044845230878153287814219925025645936018070790392
26 8 17 0.3195383885640321392312514486606816492080891038642660175853754535594137137407118
26 8 18 -0.0009216266819792465469618441096173179922682710242314086574542058223187110596463365
26 8 19 0.001224142706966186330628733700352694312347498367121709786142913757165753373503277
26 8 20 0.5680229726745388221182404604435442361744189066385805811398961873380405162785503
26 8 21 -0.1070211126836676282536934494255753148716027008042735535799382978101700730186174
26 9 9 0.3097246704555295126373062515574987233513025390100143514115096276431125538297467
26 9 10 0.5747369638669117802326155487780555326385848421927836390251961150359677536442688
26 9 11 -0.02046256809755050207541944970721332289626701926990083770864338577600167530263138
26 9 12 0.03108171660417106853554424331591390963155859234377387837232722980821350021743598
26 9 13 -0.0217788581274195161959568941739527310892837510908735978779593857724515110986031
26 9 14 -0.02873932498241882052982758076382620099504461983791612419845514868108331616540452
26 9 15 0.002855415182589674387008746761459349350517953412637348888688526815662042959292757
26 9 16 -0.2979856021475905659675730912054146440502449491693692152308300453085135072483901
26 9 17 -0.8570547839856015125968367144626921020075835222447896892937689158784656929766731
26 9 18 -0.004467783838357038226979434283221932757907196039388058095096618743828819751462116
26 9 19 0.01374937873369369344067828643162739450155653951091166607414542358051098934963321
26 9 20 -0.002110202479610213754179649916782669210382670491456711776333007849646731768362589
26 9 21 0.2979893982282051212884793475818752680688595249054195538965294077453488545810812
26 10 10 0.1732049628616783244293160379676159442686069951684035814237123800715550379989164
26 10 11 0.06057051174739675374119319266033198193403889516228308678413194297406690068133804
26 10 12 -0.07998879388731091523000741727719980197668338367246468859740989048580326809547542
26 10 13 0.0523634146536273230100318765767695024262401026829951286259701007968659800622413
26 10 14 0.06820164794559407067331055392563693538217449261464612852282815937111846361601081
26 10 15 -0.007123463407996758849862974622117941097771049749320417215222462760874945717805653
26 10 16 -0.03427748664242076106414482962135424547407474668299819905404428923045275356797928
26 10 17 -0.2593766479371733374982537296618110026165398758620933987381939631976578689116888
26 10 18 0.000409514913084792867173764470917776952300126033353484322253272097250447290040148
26 10 19 -0.02838899305327650493489835196739811335412846779734958156916655764785793930991653
26 10 20 0.004873797506951381229036406926765937320123280786587071431063391653074801638530265
26 10 21 0.03545885484893791932249757296307302687441807712944730012539949895686092677897133
26 11 11 0.169516363342277955454716701228233833222976929997179268582083132256676314449497
26 11 12 -0.1419122944773551248612689001354581334708848895996885685017169632809550126004152
26 11 13 0.06210338106574544990467885705814017955656403454655514490588632278933441793449601
26 11 14 0.09604121117060176827897299135630507904933185748950358660363929751384477016951582
26 11 15 -0.004928004381754961142864025731712436856578723803025813320224756342474997658380793
26 11 16 -0.01748502364384853765131349191461349131244005445696752980973592859854214473013461
26 11 17 -0.03676013032663207397343859250179020348419870990329348538241595636735268135140539
26 11 18 -0.09023154085312259516046966320471003675184555823446585373239429807540088629793832
26 11 19 0.01083157208844834129953285089866894222983323307466302357883680702813548410565053
26 11 20 -0.00153213498168020178951672879080585791032468950095319071683885998722649207555436
26 11 21 0.003955403620518126683906271078395928683960136216282457288676283112010122960102295
26 12 12 0.1267281866454339713866129012211853752721241692049973478882860909073940689984333
26 12 13 -0.1009894753981658780017701515087907832706751821127706864644446616841361084635633
26 12 14 -0.1453582136016434515260530846554929106849703263023606771697341258821132968550313
26 12 15 0.01364828629113987036046525705087742752205816988830361832965280954337161285923584
26 12 16 0.03285450845930848036265651848725361813546485612052680949372611089400772427285271
26 12 17 0.05667974767162630652828543443075474945077660558488057702517486327824226666793667
26 12 18 -0.1370405213834259703943505882588409853251928763119236897620696150146381083113364
26 12 19 0.1050183586357918692137246572432376764812290720727395948214616672531468501174403
26 12 20 -0.01402747760020135318676289332249546522881793618069326502692194773671598167824459
26 12 21 -0.0304640250417151504990647728735356271259826828229238533892754082179435375736812
26 13 13 0.0665039962087350195947969825608647603267209976672439674659658078312077970023822
26 13 14 0.02065353349575242857611546365482878065256704351617523448417773490971907582826098
26 13 15 -0.01274339462225615819057281245365534532942708444343596168115731865025273094918108
26 13 16 -0.02313180620840967432554577903758134780014270514652293264749176378958885385098493
26 13 17 -0.01455557031294560850503896975585319747675551346752913659516648861527512013814936
26 13 18 -0.007683652715782865806262284292159444519501506916767687840270316440039047026400639
26 13 19 -0.0553889743650371756458425805689586900482223755592629211336725368095974261260902
26 13 20 0.01049338358753336746537577705548264817701364753373097756816777524577533163017859
26 13 21 0.03053382667957177782633159402993070362708325902734443021225102032752715418092751
26 14 14 0.03142327741362640842095562520019022291347045638532359162828318722257952899318665
26 14 15 -0.0003410307947154569638400926796832763295310585555190893965234707749206902839030345
26 14 16 -0.009993546477431663872190240858799715049722894404141928565736706576405937537509028
26 14 17 -0.02512422321197034365977804979911500007478621986198056804209572866289111693705124
26 14 18 0.00696435425161221207610815291905861538344493389138817856274991214139353226577327
26 14 19 -0.01130432103145247210148814306555040774671672021078529941978958191906019458754577
26 14 20 0.002632965410494075080560019930033981223155106743357757325545544743814286044541505
26 14 21 0.007713536117023711855829542474242257748588921914221484902963132571400019880940756
26 15 15 0.01098547824790817098789598243406353673244049805933529794108447427673222031727444
26 15 16 0.0006891423606478707966039305239825170880068013394161985025523525233172040686251086
26 15 17 -0.01083062541416793987284598948688712411644131976002337436302717048514437692665901
26 15 18 0.003246722035277334352020627320739480478673775432646538428333028259718332653347437
26 15 19 -0.00405040336817570980494708614632726665412754865925661217864386178429406871856354
26 15 20 -0.01041833804651398790983870034809364772982198611834139361778192161557455089261474
26 15 21 0.004919318255499976783241331127067403028628077961406882650887789508614009538608662
26 16 16 0.00959035538506467882204597100313605467991200733403463208454800234118858796625916
26 16 17 0.001367385794212328376905049476616479154154683922085668444427590743210201275642214
26 16 18 -0.0022906768618292590051224431047928572427600131561933143946632684628587183258692
26 16 19 0.001924310726581023786167379195385132001651123447370102195948902810506607514897669
26 16 20 -0.0002254813505483388550049462638011729333731702509954787882857898667941066863787317
26 16 21 -0.0119322580146100779782692615846200469711374884064013892071824523738145337095187
26 17 17 0.0229599000040438036901634467547529980132856407215003921401690864700289163859926
26 17 18 0.0002417886946390196481488158473069787642145064138737082770704309748221900963560284
26 17 19 -0.0004931375557732861464223667988726007584573326995983509178597056557915075367285252
26 17 20 0.0003136098814089849575478745394519817273735215472251777027828726212783916634173818
26 17 21 -0.001842644055031469279411509941736377432221617356813156236673523912985284045273801
26 18 18 0.01459200831060710280262596989454124869276570598480286048824924044438198118139952
26 18 19 -0.007609908599490125031695663359348669717069621729847914016839178333659930561113755
26 18 20 0.001014079117952452431324463192330936821996022674436895325245192103174596966117257
26 18 21 0.001720674392268912142136175752361798616740798045832853788621903936341477517944984
26 19 19 0.00377383420623604019605015222314537144651207933583504524532480756205703821071001
26 19 20 -0.001003766444258521593277048860311493132839202605160401129622309657447790899018835
26 19 21 -0.001392979390364525694051949560482712416857584973031810033768887758466699160085458
26 20 20 0.0002324776740419142159827292494936098813411839041564420887201875308422868799147867
26 20 21 -0.001453717889706887830500236370548494398719589633545124773598711304247160524109679
26 21 21 7.550832379413978766456136911028254757957650947679505794995281261441482886299055e-25
27 0 0 1.087774247542340537715815575426172454950062825093611090217599732406620333135119
27 0 1 -0.5821139624414835704717754132283322146107310067904579291583766475209525044908538
27 0 2 -0.8461155611553347274361256108774592662326182848503470684845157456255427003224354
27 0 3 0.00845626364604480725251938254806026121341235326705941165239887364540072979025434
27 0 4 0.445733675024063103174067313015100638368596700724874717130809823542509489589481
27 0 5 0.3413545772336216265108494054387082757127581705273786640134190710057187514806136
27 0 6 0.07797505799620320317734628526205956880971050593428462601341737262863241850183402
27 0 7 -0.07823069101649805648454468641089596764971695672425788490433022096503078628279638
27 0 8 -0.009147561835981554627359021445286446691536267742163901396156083555710169745659019
27 0 9 0.5393039669389879417555168149067291897418299379223040249914756789241063106133754
27 0 10 -0.2942332598860696838836100855738739730063789759451602202754283899771003055219326
27 0 11 0.00601679474702807232750765397168275610171788021636888222682209316670430087828111
27 0 12 -0.01124321251116456811490184094606398302586122195597110587640838828050415179757978
27 0 13 -0.08630318842574760795013688915747290212791623507135263260120449395307581805460877
27 0 14 0.05218830526621170043885031580528569307715168657841033383707071226662702294103686
27 0 15 0.06714052555018190154622397116267024972865550797924192948287321751143955427324777
27 0 16 -0.1281914679383874109164866434272622953230886653394154349214492806227299944989331
27 0 17 0.01680809435946069411556432310902284397539399976222629032639654503039186856401896
27 0 18 -0.1547432556204872038357507177141581300780334397957604993058428425420183686000589
27 0 19 0.4793089942487665469434052853797857090666058109792034454669548464543325410169651
27 0 20 0.04543825899945385610023892914031723775054240484264691569000674079936225570143835
27 0 21 -0.3986052412654382108388460036556416356599039513920657714562766951496733970401871
27 0 22 0.0891602950046759163185693525754561394633771952206918919909276924610776971444038
27 0 23 -0.002459987097895272245316828668732046034037281965914990966776637902563289950254834
27 0 24 0.04259517808306441057499304302669545443897143207999529221204229586949402914608174
27 0 25 0.0462846662933014257052190978435921425923165313944043341934535805237292485463427
27 0 26 0.02235304265464467968758865008227100138040178955584919548174398484986330794220008
27 0 27 0.008351830713415886863044940560962582761981464042320254450595055294528920610558365
27 0 28 0.2285949816548146540081715918205263059132880179491216855854710953397116220435503
27 0 29 -0.04978616054393311622763796749616397821144445231166520586771457939448559096375929
27 0 30 -0.08196180341825903587143458968825446099884448893511680533838839148318480448808628
27 0 31 -0.0008099017698779939942722605012583016463572775075257932926802202464939769242936049
27 0 32 0.02751612277191702534059685409998275890070764790864076015968421051105328272456831
27 0 33 -0.04478748289553722185863532108039924834825357471058923549986261582196971159642568
27 1 1 0.5128831222587518850676065120437784342991051221064286480046908504876431251295767
27 1 2 -0.8412559729301113505817414067975710496340948857716655571809998247914828498942301
27 1 3 -0.6104241852053761940359094537398759615989455516373416642780826658525791755699818
27 1 4 0.203926282187430162031435232443011307402450555058520755457888804630551236980551
27 1 5 0.4355347613313130606293340993961687468683423346937539739439852890027189384994164
27 1 6 0.0680145453569365776172046814239022959039082088933657067931122560478311440153924
27 1 7 -0.0002240838125565911636272304274231889611835034009832297794099020963277395772761231
27 1 8 -0.06137078585928162849825340623496523058484163028252439052633084320260099317618609
27 1 9 0.2092768115489137674015493311416654035425775139459313864958181546754197061330166
27 1 10 -0.06701732119412776311937517896107815006606637571933717797740078510271249674733637
27 1 11 -0.0001208718545566262550454782043516689439730981224337283302270464564039099675746413
27 1 12 -0.005911536265583771387677052479169106092010019143788579579622554841280485060552307
27 1 13 -0.03665141345634049695229382163817183162064336868417252270046612373906565394565079
27 1 14 0.0203097128783444841662393985308831572804781774531433395900780207490644502902766
27 1 15 0.0002029065715476461542124114893622440555277833146407650966154352454280108016248675
27 1 16 -0.06747415762332245625365025299678696437047758149446447912225297400305623210762598
27 1 17 -0.2374980547234990070720786951706048960547154918355570340273128589817285494221166
27 1 18 0.09144766383857212560972741617595852671866575656784596642366169593122969065964205
27 1 19 0.2677805590457278855037220515946553370330212368518424608028157964225813204037717
27 1 20 -0.003648915946692943142192330026705767570100031570492848162996492572083589684397295
27 1 21 -0.1569190830679738927690187790901196405840057935526576961314017934584388160358456
27 1 22 0.06776581132636088502847819249427898057225998365433658468910946617820920388060393
27 1 23 -0.004876220964585399071619124583028763843591550011655686228108326955638313665678396
27 1 24 0.02492655839796467448201650589490520125172375012210463177102566212282470481939441
27 1 25 0.005404827417331845002322923850498112639837550516732318443154706097852136103697898
27 1 26 -0.01000075450754980418769266411546988515908104240168491472456758222968128085082488
27 1 27 0.3729261304818771869638307585692710655442292942844988555455353131557827811178067
27 1 28 -0.01256961547209489686377662430260643379536028961213791049031923826494676437988916
27 1 29 -0.03217989196125744429358252392078202750320004844981419590407339235089434639837643
27 1 30 -0.02886381824954947884638317482679180227767011344409261656629720608883967010579128
27 1 31 0.005652160820618562631835035260162386219664004142265883696951221848680351186594154
27 1 32 0.01136087877408499242266722696264268516187263925499840250622585230951749616825123
27 1 33 -0.01020366107909745034190507560483212921460857105292459868928102795860296991505683
27 2 2 0.6790780814212836366306658735389082080545691621550414042468560798981862520606092
27 2 3 -0.1865530563106337490538100951383548155404194391510695217464497962836305179971186
27 2 4 -0.9425219495462623382667455115557259550953317788463372845643604786205849670548612
27 2 5 -0.1576295118749210694988163884711726767197832341396512287844683335415210020609557
27 2 6 -0.1318653556253607698946272465409599316986399404647823969804273701731632986115677
27 2 7 0.2649152284554155386557455373151692669819016340449069301772116167255889064747092
27 2 8 0.3910224316111061950506949077682685456923046485043071796464591547968138514018965
27 2 9 0.03794919014387979986890851096659865516732886966119966287041254634892920241662572
27 2 10 -0.09235726960787789922616435306445904815621313727659665262055756883819004097679228
27 2 11 -0.01586181119931860886800797404375631433792311664282314418752861557659517525929383
27 2 12 -0.0880575131002121316801710116959147225888451877482051118971229133591591982751831
27 2 13 -0.02278421437832123184859516334171778079483756853983890771331069100737210951947962
27 2 14 0.06244591476676401838709873281077687470352039202011310826158625538829500506248899
27 2 15 0.01173849036315714212622149650519219082058805546628880930375529082809062075192941
27 2 16 -0.7205089646718789415439146519468778855850778303407213159038331981409177872947031
27 2 17 0.1332439732918551295756533789928055540251434750072578064202221621237184228995877
27 2 18 -0.2888505212115086260351965624500608626142003670371798807902432307799437470993971
27 2 19 0.2148173910002412561835848670840681410088054942500723042070387594415225144163102
27 2 20 0.1879013963853389811703167777909796770942429122462090680303273399876267092134183
27 2 21 -0.2446584393514479398364737495671413903905897298543513500113645168267054547089568
27 2 22 -0.08459168577386178189856687893971866073640077982966117073098529518488626782007991
27 2 23 -0.0105649079955524406252814705909218885421423453970474855076159873934540068087586
27 2 24 0.006077650786903984213336810019346346800078472889220732022261266654647477689787656
27 2 25 0.07505994523234203062420909000023916730593506898412743785365244776768735817342804
27 2 26 0.02581656730603762183239800426872176588657327258063729943224085895238374814229772
27 2 27 0.3197970296024888786294634741311603695655636050002507909676763003068835148865907
27 2 28 0.6940098395399772655146712998121278912191154683518137462127928670087092003223041
27 2 29 -0.355422204969337254490687526479971210832437973232533520242005625194620434828025
27 2 30 -0.3516681476011572869487541912239779314546952345306230478146732942833648194686305
27 2 31 0.02112434112479965688112761831356230614326065857914270497807952550317478225127488
27 2 32 0.0822460799821421999485057032670478629317141628649067416265055571272019587715016
27 2 33 0.01407807694288047970617650776352957506598498923166023240744432780226478149870414
27 3 3 0.7138224999191014520929225967456089554636118012452481409507400315266536230507219
27 3 4 0.02698901233309915099373312884567658072404348347552188899367258270833145880452052
27 3 5 -0.05292469048284327679873384285271912887641102769015333797350485361385753742653996
27 3 6 0.003412615639827787710001985470145730871799544150219745446465847736896638201664596
27 3 7 -0.009920550486203712662232166833168365606667104206994777919820974874404384623810121
27 3 8 -0.007315802310220454520954689454552125568200389228380316100535569555706723234785011
27 3 9 0.03709399137178167259247638225726132488203783325221400780643557218173827064630927
27 3 10 0.01658596329199173765543943405683201569900304500546036212206929135592952564801225
27 3 11 0.0004310342060711420791575509368809506126003184180653543463540792918079438582388037
27 3 12 0.002518220005368400974374119032227105671032161769986247393246973632550613467668905
27 3 13 -0.003267231667078787887565464895430231502913229082726235646516979543903142225091688
27 3 14 -0.001925140816570960705762657061131549725730345997414459898786828487971625307583358
27 3 15 -0.003343834568217336178694262872813237472039379402369663574057355860680651172924836
27 3 16 -0.04800194201489427457857149082238851834453780536480073043343141977600396626175876
27 3 17 -0.6189659481145997353901510080821142314040580275732901924223434857287574588595058
27 3 18 0.01402062873183617631337566681862578233997940675927981892140858751157406374024996
27 3 19 -0.05021000330102962176000490455801836452563569228287232772525014091171029160537752
27 3 20 0.001961775570964902327829197308863978628620824943018715953222939531239187506233597
27 3 21 0.01134391699144194129350925660663631098987141761502533921849432796938729652544193
27 3 22 0.03084436390001373810535185515406722334108954451966641924749318972624890747858862
27 3 23 0.001379682154857842213520262247342987851986790209735601766186990221054692447030314
27 3 24 -0.002114462774755169431909125420233843608492509004854049949040652598097251737336603
27 3 25 -0.0001381804319819172347741337869074049116853237207091127554875267753686436957304945
27 3 26 -0.007172507631148640425076155562529368202759553328086653115682575395809133746542882
27 3 27 0.6745607217830610307792937232709848643304267226877835553802148814021490387513526
27 3 28 -0.04371253430686315353790625585512901045027973100669872219470861497761398829257953
27 3 29 0.004035531580635560486853709313220399487689107533288980772090425947070612116843689
27 3 30 0.03361109073571800770620957169791262473309619409053111686206692691851634102631932
27 3 31 -0.001327859808694767487000325143986411701807470333696294634785814065240745903207078
27 3 32 -0.002930656464360903095130399355787583938928792664084886456997836982300730766012629
27 3 33 -0.003828673062931304246381892689716130730720163481201028170405850271878149825795796
27 4 4 0.418522093756060703256019652049567031320324508054132843719910101194490058746552
27 4 5 -0.2013182934623436485495693323796750540771747633577559244470708046198136452563901
27 4 6 0.2110758846455317183590440694798244171474710507665287757061195775603183465211787
27 4 7 -0.1627494420627558882921680860679879107404406364965587603936408924118454060753468
27 4 8 0.00267613834641454914182230205474898310049514770982114171510935390217475957583527
27 4 9 -0.002867328384047161239164609702070620246382481761323079552413999617127046716204786
27 4 10 -0.05843087775830764325678445290500088362196393118780550772838150857476007849704331
27 4 11 0.01000263237955121901860139476999554902914752760364051349314679991791234419167
27 4 12 0.01931101667255876706229260372749143258321430398208126064888384466512770282158534
27 4 13 0.002875733481530564666646246504357241123336585451250973430747532190941612488798625
27 4 14 -0.01238778579712135751494627051953616224767873822742757274077935008830127723428673
27 4 15 0.01970465193550122890614351899474586959563587414072876980620257034506417018352627
27 4 16 -0.102554267910407176479331843591214220558247908537632251812586852599236527486477
27 4 17 0.1209738322646150336611740162509007702621306490571932328020667196524828170070236
27 4 18 -0.2515234434889905397649411878254237304521627562712629433088943125455262973896338
27 4 19 0.2626014185960668444572817907250750611188357085066067153566201474281271754707739
27 4 20 0.05089082926455432859881179153755231422268180927652796159720332153464790238729285
27 4 21 -0.00975917441513746951794635714945833445743879221206862918023800982146828879035675
27 4 22 -0.02446713865390240104472167862324133806284672895180353153176238377479132759648533
27 4 23 0.01287769919098955691741333143655860110529711384468055628418406184964508953665357
27 4 24 -0.02698509617055751179144118745774320149738480206669328528265046835283241652842414
27 4 25 0.01381917057975946134540099112617699381224075494306005048125158685349113127875973
27 4 26 0.009116801870736376764870949015881771558267228889648450179020258099745288160809148
27 4 27 -0.008473029225565013754430583973431353541833075519006624504931980761757713011896045
27 4 28 -0.1582299667711083573779404824350718055797296486283425099269534284244604626452367
27 4 29 0.09688639426130995319582758523834588028671234202130428643352966695005364949286144
27 4 30 0.03656849352381777510062212249289003884433128616302352788072645796843117422162813
27 4 31 -0.02103062785500536442137418922913987072762313355009030606153108742513023852277914
27 4 32 0.00137738297214385698006194937159767342437961242844309949994620703176906174747974
27 4 33 -0.01058785006476485214127256997886409803736865571006133177444687403951407652621906
27 5 5 0.3775329930761748239424969957573611785554956651193930167393331466038151852562383
27 5 6 0.5845891947385334836859364500022350676836929007865503249882058247385173944884387
27 5 7 -0.001058349432198927994279273157831187374430509334304089082998039484410852965525766
27 5 8 0.002499171290541582489643558331769251920161912572616984783058423895824854494726342
27 5 9 -0.1597127354761373905872285025984684005800507590483965644200834440917443571741308
27 5 10 0.04104979431498204806227628127306031892647420736312873048072367543195771145494597
27 5 11 0.0003351229928256247078914852505447310797342973248010985934165582014347693779674434
27 5 12 -0.002942301856832683231931025806067462886266284657542871582626232986908126073250002
27 5 13 0.01889716239079209048811357703475803622139690305934799879776275788854162982125425
27 5 14 -0.002719260096013106301194080645115014696897961524461182550653849893747611711972459
27 5 15 -0.004591539966702616827170073500079609266448352322281101198195684521013965676613754
27 5 16 -0.08471543248536317707544565005436667451151060295996540049695930578584563486410172
27 5 17 -0.03111144437907318942558370794432301928858599203875572271702258677903406049258299
27 5 18 -0.3883365537029039183567827434171126453912754983876932749810608832620615783264262
27 5 19 -0.4890803004531481832526572436977894354017596772663148170344581654260621228540359
27 5 20 0.02257146845277999742276758121751757986806558635324591210017128589688682972374478
27 5 21 0.01890806110255850723083110246354686255938496332680305619191443027912275613895611
27 5 22 -0.05317976593472218536985090284011458645711335115339936468324870021502743315585874
27 5 23 -0.0009693845031515132016353104126888858347693569158523191795530619797619610232920493
27 5 24 -0.005264514526212047489672705260753560187129325271543149502092396078315639167624772
27 5 25 0.000290631979337200365965334736861850153402031395241014196101222866551141448865898
27 5 26 0.008471145326487128195897648834968839253172667536758002328256006767387636177870869
27 5 27 0.1812628744876955065918757444105248501178826626570036912190433282376971664031986
27 5 28 0.2976083091281848467864783313765455368675136197373059795267213751076036471285011
27 5 29 -0.002069436050185125898321155923765128419184421207200172452630901886011947275727194
27 5 30 -0.06301808985543475441604566600444913408485283181890691031813769595372207420660736
27 5 31 -0.0005723370765177711581829092222599684387345127044470411185814542999049169568754309
27 5 32 0.007983477820075965402667993138539030331313633755216265311324601301820779428174326
27 5 33 0.01306268529318974502306772233504844851962090546032906769332666712664473310688966
27 6 6 0.8204882844064088176375877510847301152609756094928250981914080349416204030596015
27 6 7 0.002883898219182332005845074951183776429491763027182042578848736678821959947340353
27 6 8 -0.03237805069101895496515884031889569314624149229810448782272394622660776696054347
27 6 9 0.1284881178351121443938065327417249357114589419392156768808085672268207955775497
27 6 10 -0.1672407731060459573455372386741357119962310709852553993563882685785433824518879
27 6 11 -0.0003289696440290400854030667779001438894760199235068642100951941591233574953892475
27 6 12 0.01085565894555149972947656234201937960159045658020928747577512450271489339894085
27 6 13 -0.01540054464428415672064274065456825844816445067752434118211227234510208613362328
27 6 14 0.006671472470199427856446455291479396670631662996942613701143508128442062830531291
27 6 15 0.02868390458991368334888580349336791750323739397232415399850407766384378688619106
27 6 16 0.1490902373099769066625044108444116253688532974053611629151156044829167142071248
27 6 17 -0.05172969409498588503931317962964088761702385130608225620962725870833178783410417
27 6 18 0.2284048343742837626437798180683319286141161593389997819283505260626306826262029
27 6 19 -0.2048330423975023084081356179387076423760126931424618450036022740685080918979177
27 6 20 -0.09603890878350451374251075784824128779574376812954633753036534572207146766611649
27 6 21 -0.03458825845201056469319986571771312003461947217418862369424200733651576852872908
27 6 22 -0.001695936176933443159281851983584868471163908495216717111626752629440743498211953
27 6 23 0.00186279083892450246719752993213751225901836992541973214710527798117150173026955
27 6 24 0.01558787883919800838998305366476396955821068744575616157948101858322795629651374
27 6 25 0.00118053631536135791720337636112220651931458362934035003089608811068957152444047
27 6 26 0.003576938469560275280506270327982595367515425501562707275308166378612832278502417
27 6 27 -0.1780921716437800718122595711436838242437296738660767421650107825446388217217843
27 6 28 -0.1077482299447237343311217719760440603779496459543736715285172944201515946253691
27 6 29 0.06899165656154983387498545542707699731210839669371733903797578684196875289266023
27 6 30 0.1663173613941688761262225229380787628328920388656375386703085564633609295615698
27 6 31 -7.646173762841672874243403659729445499292465936482258244743286501684311235008338e-05
27 6 32 -0.03020738106690079090461942987215279656770102823032518456293664628926684456041984
27 6 33 -0.02510696612035340806837953316538532213572183143511800340409856109164920981139465
27 7 7 0.02940017196891972337900423898478053366591424973279010219078790611649637899582124
27 7 8 -0.05644642702858656592930144178257923737908436580857995941912278360148036958740412
27 7 9 -0.04690062771021831535225508204664760151751999129433397369248530439797737225779628
27 7 10 -0.01089938060109686556702018895300870607341017401024037543611047623659573855178984
27 7 11 -0.008267660260180852235687850586897297884976881703922808235961951357365309607921026
27 7 12 0.0131277599133627956175073811572874275884546534903020153376225382227049235945246
27 7 13 0.007401912590613583205303837538033185320221684917867218944512176685699910445899977
27 7 14 0.004108171449915992551500296424852686323276454744158165506612967099337259621136386
27 7 15 -0.010687466065126087265001496567283021289625386564345911757918590805011987624698
27 7 16 -0.08899775027212266252992687787737665458291010493067177115097036646197293499988841
27 7 17 0.08565629462779094210213141793321397058400968316197349759817385395362232205843841
27 7 18 0.07111175351092185970127256403485244639225648706779870521548650583444150645269075
27 7 19 -0.05101602046340860220768741740821706281965953223541709245645979845452973175106856
27 7 20 -0.07661606372124773316886227819011788135240873450840050969064857667681456596406977
27 7 21 0.06973691753501767341060283975228813292555086098414620933248736923147140804462427
27 7 22 -0.02964857597448453003640636492749379204740803331846982925611837848345929162757408
27 7 23 0.0139903767292009267713850969884169496052550942064902739389728124231216956719668
27 7 24 -0.003329428971240535035388262277667421283542918066583325012336381678936849444719007
27 7 25 -0.006099358514986492948218905665090964299428630294195901676738288333637785532017142
27 7 26 -0.002831019329225741799225078043912036173679514990270635357739019491483170603951655
27 7 27 0.06646549062395428499250492232341809872690977854537548998150740867363112984704906
27 7 28 -0.1429520248700386088463882051323952259714914363411281509527354624942259821577101
27 7 29 0.06046666144345337173806219229775819502563626154809918555748281795332279992796699
27 7 30 0.04949057852397612978767920492247177044766723324321150632045913020876503210187007
27 7 31 -0.006574983605318396433010842871390585590018802547860243114140252281541481405235955
27 7 32 -0.0154335080198583983085776669488459376172820467143920011345036342383398749912691
27 7 33 0.007856446735900345465776418523370985115945946216536166283995647172444360484522699
27 8 8 0.5801868895163029772644989769098512994901904880059195948140826783787862723028016
27 8 9 -0.07756681198678375918383219671787895306439365763766419201233017974309251205733353
27 8 10 0.352894793442703129987337549737055973599713039938098412324620907600170235818063
27 8 11 -0.0003755937721467526465968724090604166322190847063433876012367159436903858587491026
27 8 12 -0.003674353972586015610056983063942582901196647487609958608975614154596657967772862
27 8 13 -0.004442110467419847835887619352419786945081857448432461248513803974470775217164624
27 8 14 0.001128061652796461544472024124278497320717288950980654916790597938267155050262453
27 8 15 -0.0009238981192096286067396866821579363015649725499421447464858701443881533794175895
27 8 16 0.04653719243647948656326476875910062223028069541480028166403316376839811310808288
27 8 17 -0.04513507332341230912367680416506911347787734203318268812740815648003179020338534
27 8 18 -0.07506471408747559067164300325927579802005146222413892244005016694699430932451988
27 8 19 0.03189370559504960714602201116648279421379116327940925183190951211628752403356116
27 8 20 -0.5354826200567514660822066002668754769347325241664428247275743543730957727384216
27 8 21 -0.4691687232063015313546021194286448255513116952684211500797144826085054745266987
27 8 22 0.313898185709066437279855117040710523799891982162950876952527280326057657669522
27 8 23 0.0005798477827897925395804739069687104712461879808064046550531751510596168312863851
27 8 24 -0.003206215919458794505492877660331459748305720497243537708288884238877310353028559
27 8 25 0.002516205167480860757820560328934616752336114047149439731282353528935063596574172
27 8 26 0.002090269688587723915257512705529765671511739414882810742850317618018314995474132
27 8 27 -0.02906024510780650108693615707692307992723423267009444284959378499665959847122239
27 8 28 0.1029418947194185310642163369199964113941000272790539069819171389279674948042394
27 8 29 0.5319729056091884469820172825181496487333322134223250804916307882690960900893842
27 8 30 -0.1556969409777247203058796710627462482866682259997923149755626177192887073855009
27 8 31 -8.007581687944790032744481369866369658025244356673496946437162147564704634952918e-05
27 8 32 0.01004051719292455680108621287677597000616706687902360043772132091491774996083355
27 8 33 0.003014167807797352521997199387687701973076729727914723652127799547392718000531718
27 9 9 0.4456492072633658375821545350738724758474923717131375170917339967163856213667023
27 9 10 0.4405590731549431802109961253022632853681828259438605474560722006157147693664873
27 9 11 -0.0009035902704589854765314546293442762908059663920846210378890872862559274961531416
27 9 12 -0.009741436417179049560388957076338687008811905509474389657569536508255381152993238
27 9 13 -0.03068291208558637943402219338986193308292832723440033956616553824607643020545222
27 9 14 0.008725451926141365170932458972462456088188685147476591394603020646858121721043543
27 9 15 -0.001908823666125282354914777668848318241616697997230772480142153700429059448999737
27 9 16 0.1411146831205416968879414921684738512294507461071947765580408257931523249802017
27 9 17 -0.09274621660837847847215917425287250736280569403024912337326696733085986188337135
27 9 18 -0.2509099367246770133617295004978045631087350920069325818875841023255382695533973
27 9 19 -0.01534135511498722340818282461556856257280827179493776744586264306486364224921403
27 9 20 0.1343094207000340433485835014816991446683379734474601587610837226594250382114918
27 9 21 -0.2719542436911792293378501618986278001551432813242912775815249178687958568174937
27 9 22 -0.4976870836202054655743187310191888767222302225002115065420829615373874049263535
27 9 23 -0.001104254392022990640308957273058779481134097765070427569023987348553976383141455
27 9 24 0.002309217446700089815835456324257551286718890633776025175958074564399717274807862
27 9 25 0.01877589627437647085623965147799503819477955095696109001815349338628809912237214
27 9 26 -0.01682352959006131636546808512358627199590270342932916375283066930654813793039253
27 9 27 -0.1473406965463604601722451346441917927470918991474118553629694171625144145060901
27 9 28 0.3558266525697686581431585749005395081120461501103119114426898655285735909440997
27 9 29 -0.1483428921214850802869701181033547992867107227857590044574056511175372337641089
27 9 30 0.1235061712545756426661712585433793807159466453419993685330101603667931474546713
27 9 31 0.002220947545714783564982997155075002726207939637612499862079158510714229192681669
27 9 32 0.02326360638088461259936541981570874107425888523392586449410663958976284592848702
27 9 33 -0.01491470592393603401055330745473795375428590923563275341116125408734778186695846
27 10 10 0.4620833673421401400340044655953219555896668825476590976313637645069233083228861
27 10 11 0.0009898581725259049563753116395730162197666129152464174331020459596879894547241532
27 10 12 0.01067707386398568079421314295396607065498767265595688592998482035808605110260986
27 10 13 0.02763452168549171432577541383602318119005586989948700114623273712837860751854046
27 10 14 -0.0186684449178740498591521553397924715908015631841246322438953135959342756842478
27 10 15 -0.02423018605997577910589567924738974981950170848412937125015780628329007409160846
27 10 16 -0.1627015159703509536018156170168051868335357917622649049266458554217885862534334
27 10 17 0.1854684149146838146819736020057975067098674978432433551708288305589770804123003
27 10 18 0.1872039445244257368806246659339082703886713721673607264348201294276810576408279
27 10 19 -0.1767609293515929791111626179997751825368767469872038003758169058442224909570094
27 10 20 -0.1257909099129366613960073883696176311775237730421740483572956570471436319283769
27 10 21 -0.08108542856777055090814154145195367962714281057200619906447737682802952251359263
27 10 22 -0.6275702712530387969980723854417125244204856707160778325301736120733039021282566
27 10 23 -0.0004859380769482951038464773607152669521597618809669799271360190584890054384154714
27 10 24 -0.007978011595807941497916205024846394037067236245573812561841967544972444755792355
27 10 25 -0.03436615126674637803473675410786909751966229765793326511435615184152205426074537
27 10 26 0.0004680786075679399451928054089867342706648669755583418627361444757003947313759314
27 10 27 0.07176990243665538505315848322151378077550462923191515380802963184577515578795639
27 10 28 -0.2836090227939817653570675833228119126011494553580477702433609303078602204175019
27 10 29 0.1360151076016328983878943869348524608573415764801989076684647138264960580223798
27 10 30 0.248391536788162852228129370384219218459539867015997587073445036225889529834716
27 10 31 -0.0004725786188678675368236699997352600534129635287013377933678165008300815833011856
27 10 32 -0.01761141664395687407268384708426985890451230089716935834830821244029669113251518
27 10 33 0.02469826466754371905108848465637648409016648228232906013542153556701758132439132
27 11 11 0.003248957693582040828611511559685551594369629072643262717193606790748180793583081
27 11 12 0.002511400705773875761032201197604968405279126327769691431297103411818947192666782
27 11 13 0.0009055976421643447256747871534519345472153921853921604048125890334847292479597189
27 11 14 0.009264967254976031929631954810079253016539807885353164091690117539113415048740666
27 11 15 -0.01510382575775566108306387853906678702680226065729481854011776672597143660010195
27 11 16 0.05199050832648738431718855479516082604966248477376943205020281473013237893831045
27 11 17 -0.05616212560881127109360261248958143628294636049817690421552247044599398821420558
27 11 18 0.04434869419314949122629464124063085838250725879562034301485415911247607502969602
27 11 19 0.04549861998390040295399275127697176173691907267328275872401088341134590478398621
27 11 20 -0.08646503498700260041074508283075200320922978702375103496075918071299973055201947
27 11 21 0.02323414849007176942405416130000739199543774102705663381103108386489619828562868
27 11 22 0.002190709126440946469874286772479401744784859065969531249061968353633395954677342
27 11 23 -0.006897318712899031866036971455497369642600253148051298435824821459244785804125938
27 11 24 0.02107663618227986779001384502988651839976859684860692763179590969057540135175664
27 11 25 -0.02359564434795690185827125308399546002479002627687022324768788073956161441126237
27 11 26 -0.000908099653479593667919853864899291062407915640369457720807475856627738864472159
27 11 27 0.01383607564115739909653587314183985103589942494774989676470063710383310895504402
27 11 28 -0.05833770432837513236243653504029976583319763078540363923900268854611196814729653
27 11 29 0.09657836284970832565475759705123562868770246370105782841685186128962704701529236
27 11 30 -0.03151870635223268239396908205228461235421351125463213956946249688408178000631113
27 11 31 0.002402949508630928233312717566704927335349507001598269642554991971140128297830229
27 11 32 -0.01715873245719820968117930856337985030131673075767685723458529865584150327634437
27 11 33 0.0141957261042760674151440246741674959643943820756112737357294857715576902878786
27 12 12 0.5747314253788606517993398036628597906992444457475222358170636056603374820894726
27 12 13 -0.1260176288246680731339396459154994643034250001799510499070653784507045854801766
27 12 14 0.3214054792614470249046330191940476059759245815669113465222652449890549089162017
27 12 15 -0.08276173736849799179790041160481814058370140207243295720209882949414668392882404
27 12 16 -0.001962725526964928273069932808620593317930340340249193287793362994344408005750437
27 12 17 0.001798486388338513076258729632105953368234190024559162664140967708163816617679716
27 12 18 0.005795634325262555571929643306827345908730323095000326668797945767983511855624012
27 12 19 -0.001230944703680683233996758172690250002895339753028705392978650864064118407912874
27 12 20 -0.002547093012897150701744801729799864322341755598266060886067197129167649584449663
27 12 21 -0.001891689010147019972270644088445667227507368332513711065818482502565651220468346
27 12 22 0.003491340859735366761722026049843596337581319045477353071125794772618806286788762
27 12 23 -0.5745393453755910136163932599479399858088920285069946098970802756323017936483817
27 12 24 -0.4479656648223933594071583935862600018105713210876305222423080026876932761060782
27 12 25 0.2520740195960022643581777789357798697016088091060422502845402112301170458547049
27 12 26 0.08409293860156479856439449708697479859279509459658070008213009535957443380005839
27 12 27 0.002248719435748624658397519875631003195498874712758646095127848576839093311577692
27 12 28 -0.007998669760052191813395249593305538506340439909865652661440691186202293034385632
27 12 29 0.002983670707258729270401888665633254053607638937958281449112978760108958617550871
27 12 30 0.005082361982537952085127770235023860023102858803181639225051659682843474029795995
27 12 31 0.5745069531996408167192647257506100806209923961171797615573028199926754334487058
27 12 32 -0.1269016033884892266415394108037101317027848478363325631050737216947579757559619
27 12 33 0.1668546759700627903622949086917929391764965044417499906870775439516312496248702
27 13 13 0.3240637066029236630815979550584042976017101946510851924247409842924127144872423
27 13 14 0.6464098679732817847822625072057264482813452441284870021187491952540853070024626
27 13 15 0.2175085317942763173910675708571639712452893756676952204325818018556023319438089
27 13 16 0.000528573924366550582353390581146460828521634258580210835037773657122630696205711
27 13 17 -0.004019769869578774848638671953272265440659864524721078425096025499500670510341323
27 13 18 0.005784274868862319399535776859549196605522593060168812693538103427570747858832746
27 13 19 0.008946876644209780260039042422070453676674976671764974423766983884014108879473182
27 13 20 -0.001361166285004076906174555261625034906162039914432430075766405856305352235738034
27 13 21 -0.005381216014959210192344268131423498848256622803043066911828233859331402364482972
27 13 22 -0.008338928262272944871547150627824371612304775890734218034274937320267218606686452
27 13 23 8.320142086754106161101041363676957001708382438100795563324545329843014712527696e-06
27 13 24 -0.323130221805172254282623756487369320555893235975053240035063693383308675894032
27 13 25 -0.6470913318896911608875257152427277478138019291960932603239733733594262586703316
27 13 26 -0.2146410256203613293715142943406395523644464715062100320122963261891877229599581
27 13 27 0.004142497974860952843929109701313906763598320887904500122533041994952174095385577
27 13 28 -0.006560660489249811337635199154947340475940360572889714272205807195368370242080592
27 13 29 0.001606707670604240477079146831411497638591908859728718925188645259975339135634636
27 13 30 0.005388947533129265622145303938266411332760374835158233470299679263592228045197113
27 13 31 -2.885321749087687923240316613006632953253913531669726135158064335921594227724605e-05
27 13 32 0.3231382463805507815158785546712783793259830146340449975194616607418771080007725
27 13 33 -0.4321495574146376467625818651978035236097358452882023935934858808826269584050614
27 14 14 0.06740686227044960606799603827953155103084030470275579800045857603308648592818736
27 14 15 -0.02714790369218179424320576617379395607698492339111420780440519485144774279596838
27 14 16 -0.04858883491052835463209435802082236844418027152618523783168636925745299816061556
27 14 17 0.04449475380435084035444125166505551436263295761201941060392414393112956264853377
27 14 18 -0.04917276495337641612973198262966026467860199174895305201023815580239147464601856
27 14 19 -0.02062511882180192868144851554951851639536621674572553037070426042500918537651936
27 14 20 0.00577585802911298180971211326173002244165279197064357278242181222528882926701572
27 14 21 -0.01003453569592536383681890449438716202130860888051491471814285164486827007651785
27 14 22 -0.04833346347445228126735531914570550412467014742207712391362015111990479094824868
27 14 23 0.003498586377936567922323659494384462524825315358320628910605682778651331659075171
27 14 24 -0.01103591348663076283291666866244241197966562481876729926634918005244610667117839
27 14 25 0.01618171572585757402418231255623232746523800938575615408656086973026184555595175
27 14 26 -0.0220590553959697139152346085338484242326977393918477223443734810348930633517405
27 14 27 -0.01445356865990793625504590591332415061264752853574261193928908496389436835471347
27 14 28 0.07234982849227439638008642352012847927592884277982677943314122421104864454916083
27 14 29 -0.01571541478686932922699025561763492157491082589001378543806294172784325871262642
27 14 30 -0.02068570913251350070867356955573632476165812644397777767586070472109366674353808
27 14 31 -0.002502846750868335416021081778112933243599574946540814971180140196478449902849669
27 14 32 0.009355922204740195125483743384081776304443799601060330721380694608924102857476163
27 14 33 0.005088848296212080327971157639945531844286997860261336839853331349803162640080418
27 15 15 0.6946667953566434935885301591993865111035614355092124073234355356155074209531768
27 15 16 -0.01691749798749970728010768567399112045949681817787976948449822086841850430402928
27 15 17 0.007863861968040462663665092441938235739057820702939007831899740376571760120803284
27 15 18 0.01930124462047040088374629738271941724183039153905953081415979400435144603681849
27 15 19 0.01098373953875663476269335263858616124357876695999262895185192889897341442360695
27 15 20 -0.006553489515339984678337594842962473183502060784890526729212970034314246586522186
27 15 21 -0.0188160354785968158768523438440973674600159228087636953385526686401218182813784
27 15 22 -0.02104261496388915491340635675747129834623973954251666834751387940031191731094491
27 15 23 0.000419953397145134290840788237105350794477444697294636440713643235491153518295387
27 15 24 0.002793291740473963468746014199491089799775909071605315799613680700844155435574687
27 15 25 0.004551387264127160863803798375063403404599419386313295931644792920990968940574717
27 15 26 -0.6858882894556883120003320183281112098384887620395004130797326629212439900255926
27 15 27 0.02014609985804235132747804903178233572748669486950031624197732129744986955888648
27 15 28 -0.03196137518214829983005213277812147542614300067413780446339170145322104923007878
27 15 29 0.008471125841652745844864696198936488541731903407866919597400574713834268572997177
27 15 30 0.02858292348027572217200954718097343241267994576584498206046664798864736820846244
27 15 31 -0.0004880883759404712909085394641819711538807585076483573834692948466522630184605074
27 15 32 -0.003872640054175231223373664413814994647191944709119008610461960314554082311422662
27 15 33 0.6821475118671088106148340416416847994158286756400578742299173154391016958538828
27 16 16 0.425851667034979396340824078504591595023208698928736505714808346279392829432366
27 16 17 -0.4409418895644483874572168502958815072894652403578753128550329543591703022834304
27 16 18 0.01341264412312985819096056047312254219511527914701244452244903904539508471945402
27 16 19 0.3084719456033860366738273642466318884259481540117607118988012194012571205414795
27 16 20 0.0221650061606884899307818647111010564592027670825253232806883971050789307143919
27 16 21 0.04280391135234122155999578460023329794807321829558717652719089602116795657055436
27 16 22 -0.1386478498121112879635454127818644262006424352062489092904048655112981346013255
27 16 23 -0.001760635437720199192495937339128073003404663475294736374400846273416402170316251
27 16 24 -0.01334933443927769888790238723368784966911474391236918029603430131470804281950883
27 16 25 -0.02423900848779901791915894332087427181513188305811649245233372722872471847674102
27 16 26 -0.01294483321579191623101561846777010324777895652477159959221086328286627979769115
27 16 27 -0.205267920281163371975545982917722195594844592693170051751575176047163426632349
27 16 28 0.2452549746047784755695651249848940993952708057795472722356302081401225465575258
27 16 29 -0.05926409731802370250587813378528384555091401613957083321476795087532487763386719
27 16 30 -0.2131651949804348940696299700419483044507691989996943787395842647854482071241408
27 16 31 0.003295819525153694287251898094693518058895092815025787194146860194878302562342669
27 16 32 0.02871174301811652414876461079211255496869355386992019891379224997042415683198676
27 16 33 0.06899864553374300948865741635568084318439120593097954531284460657437964477467458
27 17 17 0.1439404395154407869844261680192674067804088403480689514058114501555844825999068
27 17 18 -0.178531391382807554798459565175136734311445856526179908653071931582180451677483
27 17 19 -0.3491059147521709131437601388559707945263022869384158552486662730756658873722912
27 17 20 0.0455486230281507053285273962364402500954418089458543289721061216646095583370189
27 17 21 0.2008502243204240641443019852120950181078294750515247894957288030703445770250118
27 17 22 0.3864040473364227540809956742761659165698392227595955799912197377934109683903744
27 17 23 -0.003131494775648706085203422712649117595346927974357788957113226631171555159007517
27 17 24 -0.02316898253763993268001008253381562232366201049930777124931496983466103828961008
27 17 25 -0.04463445424959469580841797760325453077112055524025996855361044860820407353921508
27 17 26 -0.07867604484506167330645195677282058802039010798718641085053974879356057325202941
27 17 27 -0.1747919198123369232006639672255045226717545221135425952272465253152705815631105
27 17 28 0.2166590396772379173758019549237635196874649363307290176675693897972983357406338
27 17 29 -0.05580612831599474291303568629246472873168626080120982851208800475195104012946406
27 17 30 -0.1898173633093924133537548597591471464152747964283934405198914662610292947755116
27 17 31 0.003816249796003832384574763023057628315606441503462357769823417687593942143009456
27 17 32 0.02554262588351349040396284579508203620005683029148381645014897361808415299762301
27 17 33 0.05965550341842994886874149552692858036331352624860078609167837292030786813947897
27 18 18 0.2691920104160969195508853936424650691015323464517519856705234718020687528627091
27 18 19 -0.02234637719796291039086330270896868332174308794320917625176864789271879535184402
27 18 20 -0.1108055780775820992512055069612360036983020040285639727625241392442572172187833
27 18 21 -0.09609746062593913018184654771851447037638654765805880204818606048840872190080826
27 18 22 0.1523153389123146195023348235885127663055554229113270497818557653130694387998206
27 18 23 0.01001121715860534885998733136056618276601796065425418130523973356154459039992302
27 18 24 0.02288307530148943288570756611751207002326447808477774507754845615487188825292283
27 18 25 0.01425339651443942706454286869936130696305743949824308557095005310227154502661516
27 18 26 0.002051039834673423854339782246331794763208279764928733738451016756627720913862241
27 18 27 -0.02067467561179108494483049977766785162397903278557673121888886911268209971759655
27 18 28 -0.2247897838882713526299302646643054675000364776539932920207586448321029885735283
27 18 29 0.0972209806381547379854108646856805608560525762202657429109046235721592297738957
27 18 30 0.1668165960793235921906574866420437342358404900894509070104376823544847493098829
27 18 31 -0.009059991939606338129583012495607325681805546622937801393154025878147791229885938
27 18 32 -0.02571368086871910888744991514845923742451422725222277409810809724006112159120299
27 18 33 -0.05818582346518684092969975190255334746830873784348816736868621971989121951151038
27 19 19 0.04837806185778605901506060594177952278235378878190952042594082929048606923237309
27 19 20 0.00121360651593879275667825419970548303675067559836641288050967008152265088070858
27 19 21 -0.02399713063082738066095818911897824954364861189158005920274241040811131969764253
27 19 22 -0.06934185687861811100084845423718826884417910104579622295906772291416378445356309
27 19 23 -0.0003493063076354005975495437774602145007937282394811049733645975876241421886888605
27 19 24 0.00282741689001680071796408431239418028172072452692465387212424199744890924238421
27 19 25 0.005476656170595169096317129692076235800788611278794110496127910124091494379634625
27 19 26 0.01133880975295895200185100635456230980259607380462778892887499398271097437283178
27 19 27 0.02686985555234373686023610552337385859473480158816432044931530390994046215703373
27 19 28 -0.04569734938213484543235544885701017403267399096881949947944120583078564270929894
27 19 29 0.01415351783516217781337202983372716192731725330432042752266765298168400830547128
27 19 30 0.0362557755259294193781689501260566747414866899087366259317716509811555358676536
27 19 31 -0.001068893582689755616354323916519393191965357760837971909544010104005981073996027
27 19 32 -0.005244596739404304792806554616677544387196511163363294449340893166567944335788604
27 19 33 -0.009066438457171988125853282923469844132802402327777095196863986774733406218380143
27 20 20 0.03932488492596893747968869168758342236529797079696871447736725007590719777699085
27 20 21 -0.02149613653410601625437039754818961316345772108704487515182932044926426114952329
27 20 22 -0.007050945052473326686548989674130973466406445812795564783707032274833963492317293
27 20 23 -0.009395360430094104000809718614880643386925208042009939511149404121503928534103621
27 20 24 -0.0007544859226756252768383215711758825939165198495713255559874641465792965088646431
27 20 25 0.008699736346617229713374890419234826243143929715757492139818228088177182289271958
27 20 26 0.01214734755790855943347985685916310331596081546259627725264297567421193231453743
27 20 27 -0.016671259840344895045965884654043746504944194950455071625758874401045522085631
27 20 28 0.02255626470257762925162016922192754843009235421737798378939611846491710589090788
27 20 29 -0.04761788984735031709896125010170779225078972032987191687228878200388736006001441
27 20 30 0.0232282025129962549887077911474968438697239440959728997925809168472279590335996
27 20 31 0.01027145257298127854137935472758273283300855661731422194339264860292489238892538
27 20 32 -0.000272187436907440167300190648056065544933974098138606394965993665428267239973222
27 20 33 -0.01961386255492678967470698566561270073849343310732022712221018540650318389337907
27 21 21 0.03875959183915795300500848408608718979679664743911441197294555496980616767872027
27 21 22 0.03523828126938401798084438571234637315977910563928346950915488699783109438404537
27 21 23 -0.00131850954704284944154440891951556848965937597820863534642596319398876469565085
27 21 24 -0.001824768717231198145675866052863954539011263311518783141984160545163307557566312
27 21 25 -0.02052882581346692560130384331611444651547007859039268827056385434847922341999352
27 21 26 -0.012078275951216475547070151106763936105298550675132146883799063197802978539131
27 21 27 0.06915025508705600283725801406318923080568691663417097078261052573092215846529184
27 21 28 -0.09051181457677627507181598229917783631807185674798684980818535324132835922506324
27 21 29 0.02793451852935851686015512408564153624554947908716316893732966274835816848360583
27 21 30 0.003243291270897124898216679712225228410318475078096924606645558583439094691414645
27 21 31 -0.001182280027557315526661031825118018698150781573815395605585857437142067109562168
27 21 32 -0.0002370486275301152881490213514979817105643527659506695924870813916431381375418553
27 21 33 0.002355339049399366430671688244851683789167458905511630027935036246007867334094361
27 22 22 0.1186291069622311115128429483961343996142237279136712153264522025686455694932966
27 22 23 -6.542637589203160240421189604959329451311080153738585438528747641949568681947419e-05
27 22 24 0.0006012218400388288908522745103703488071684677485043474885315900021055664426898124
27 22 25 0.000494596896615628645175361989213564461446655893705599593876412740934511759922518
27 22 26 -0.03628862120507952403896887645896011317901064569554920375729175465261406906860612
27 22 27 -0.02130106906729657910429193275603030444844250913906961495643093838996480829695941
27 22 28 0.02650145260886484548232952418737583595039625240381674803043751784635619295616099
27 22 29 -0.00474254208887142990143017401429496657081585833590024138435122589580042270078995
27 22 30 -0.03406664452403794826631301782131596430695710129673708194040471596858633256373181
27 22 31 9.350702170840686249135185218499720093571058764141522312121735929811734857944611e-06
27 22 32 0.004405548608618382338163172205664677561532233797536832105177940628405454157980821
27 22 33 0.0340277780927606953130630182096160649034075267202191437180781387101038664805519
27 23 23 0.003051659606636979060617328898398171862505146393968231114027032057695090014375689
27 23 24 -0.006503369885929396754402419609257765843395694625103889991693962843529981278973032
27 23 25 0.00250570610856187325753389990874965546943633774678548545510847592453770601023833
27 23 26 -0.004911690432230706012359002395154942908856873413358243595121000456111256087980552
27 23 27 -0.00288715134713969059156489730021888637691354039387462756114770443606271131613155
27 23 28 0.002703238316998875567263463363983233557860745798988150575934380150392293025286854
27 23 29 9.362793936320853437176161153048831889752230771051356644331793203655732555572997e-06
27 23 30 -0.001438125978210753215738758090588853091363654614561815089426689378637177911907391
27 23 31 -0.003101414553079280495238575318644898462393825873597713284987769876485405363931345
27 23 32 0.005122312525161309609533752961534367871833614793861479684515347502680257371923572
27 23 33 0.005691778449730783850909075972616497711060206031687330432055097908240684442553487
27 24 24 0.005104346089240895366713146523712708936229137053033103237835752261402165443019226
27 24 25 -0.002938608885961370796475397071461897671472149659575229921686118443285818188377214
27 24 26 0.001543109232944172495458566599549011575994499652593495425712133034779609841793325
27 24 27 -0.001791029780877061032145911485572350705999949427168761102356766531299670852691906
27 24 28 0.00326307068841445001320574024987515522469496774893592322140441201219144435012738
27 24 29 -0.001694419292365249839885810910052169029744277708204539013140669344966586210111847
27 24 30 -0.003032727364380404844990340251509730850107921673480011087052613094622225791388017
27 24 31 0.0001491012384653641546102920720508538946234288015382019128336700668305721746208037
27 24 32 -0.003052093701747893477305163755451349381898688637277190540227221652383769461367669
27 24 33 0.001997226836461531052463601910303954960802062284899616479054925823146327155380622
27 25 25 0.004914332916976743271889633735341950036230474978867392444957933709788140308390549
27 25 26 -0.01924585577140559841316214783157616589619449616981430549098827400454502733926215
27 25 27 0.00863534400700505257667187441403795478123418050864991178326719141413456545133223
27 25 28 -0.01187033652628586329720262928553165905506383868041214420004875177398753372867701
27 25 29 0.004011612618626285719113193941076222769426301884151179826526613198709708998541072
27 25 30 0.00838207788239356629166496823200012867834379573761025958951204815789199834882127
27 25 31 -0.0002615710084538807213645884384650528316527474590155636412386411061451725426196791
27 25 32 -0.00297453644241174199617102711997726755371861969729494877076274827272233887915205
27 25 33 0.03271690048423535093046461649501999523233336035615953371469539852460040017416178
27 26 26 0.02434384221130036921456778336640800650481059909769201672142592998529014922955096
27 26 27 0.01275860794383942960200173566761227874838527436958448051682520308978188607810811
27 26 28 -0.01627405677879051939482353342783446787292453871850467166130840816550033670851864
27 26 29 0.004468623077283683358212341025484221841694608319194915272885706850561676202199017
27 26 30 0.01263214113881600249873870966657578444210704666577628742243403980184960400173659
27 26 31 -0.0002869204477669421114760818689783845760087501272779400008347842186104109423718642
27 26 32 -0.001684323703335617895712288729150646474926438294534104962181550016820004919195981
27 26 33 -0.04323476642330600980427273755490172647973373729336439498469070230392004992454906
27 27 27 0.04716234413809491345737311914330807749898225828379741414261768923928043846844476
27 27 28 -0.0554633790170433253378918145253667618164808023091589667695441509588693177132797
27 27 29 0.01391967471248871477049690186891341027326836855520072936610554814799063247325201
27 27 30 0.04444644312356687124556347998095430663067322774780380416801942992489720770456863
27 27 31 -0.0008284290499955900568609181802150385549003889310446876898804210552562243278658125
27 27 32 -0.005839902961516677593335477618332114875856437757420065602575381685868132859194397
27 27 33 -0.01776317314202935106521025758801856224183668249791693308003864659322737922226352
27 28 28 0.008715845363489404234179448668241880521417578605231508986284947582384392761523083
27 28 29 -0.003494138759266518010689636334898213409219981404271920549848111501258438950287003
27 28 30 -0.01054963469729654894433258212715380941555386368178016731519112315689677114744975
27 28 31 0.0003668216683772074247459623784460398735543307437507298149544645543361869026114007
27 28 32 0.001564994333127267436628293858322795712867069798481734457435480575922524123316973
27 28 33 0.005382670713730097536383412503940221333127590458950362271962246167716200545077051
27 29 29 0.004142286780176388736123680877117708963578658543450425060338302809297395437770371
27 29 30 -0.009356754352691211407365428262576664438542130059066714293998458066562660371129552
27 29 31 -0.00101757265484811226071768219641021681237693837607167966020208859373538710687968
27 29 32 0.001283112269542445865761424409546446540091860998709231687651669867942171219513735
27 29 33 0.006247558419308372697992292199077752020762577677084443702419934906675729071557752
27 30 30 0.005199172237828779131249751105451529709835912250941200515973255852944089494086906
27 30 31 -2.892153931865241495719919355018212560936602689794124978141957897544478567270559e-05
27 30 32 -0.001085464332359329816929462346238139671684301302487564140139909314201984454313926
27 30 33 -0.003587954694339990223205640930936605435906148546101744047711812545128650776787671
27 31 31 0.0001058513197939970412062426883063280543432062001314318337223673732994189269071275
27 31 32 -0.0006794692248044717671648783272934563086273456233848780901178480676640763808075449
27 31 33 0.004446534848686030090267096210357647191298282569714560747713247436134516900413277
27 32 32 0.0002434911574205881473165916320298254563207232395834650122005167069823875641123538
27 32 33 -0.00885913375291054533198519677700321791237587471649343651661510183273610024296575
27 33 33 2.536375765938753781497835858322877093218399355296586211908283890421193503413284e-23
28 0 0 0.6351752758092294193468834867686802378972047312057839203216074945556627971380721
28 0 1 -0.4692182055517244635585242793964577585808833557676152439666026305511147436788231
28 0 2 -0.2883061203748483841780205209305075412855352211730805977082947136455933426731565
28 0 3 0.2491977415646154643132258741239763487285838554447834550149147522576371496237869
28 0 4 0.1548806034091786365436759407898779668538824127535105031115045918902320563360009
28 0 5 0.1656241851493757225019452894966039480010838948792878339243357794797623200380697
28 0 6 -0.03882808101099303180666097943259496683226402413869801040339018654091619987832068
28 0 7 -0.02415146023227299144154601687028023704842895304461704447154169551978822114282406
28 0 8 -0.05579911950019195134791707940420741693222199590504956117708970534888118321252255
28 0 9 0.0852253366553176445267079733507460426713002405789132863767197520653377637885823
28 0 10 -0.04698737770058944384832464626745148751485801037819126494692371300734102852288714
28 0 11 0.00227582560865231743003998993627467048512183939705038488516621269390558734964864
28 0 12 0.004124249886581322228885390826488935284217341409331030598615505916901747519848771
28 0 13 -0.01897218269896322417561579427540200720756777100334321009660232334219704764135887
28 0 14 -0.0128222147266953640811923224212191489063198205744413659051151450776081161233653
28 0 15 -0.004910120659201667942505468160655103866414583220635703933350460534144457323758881
28 0 16 -0.1521338950043809725376773108897187235716028283919894764412310940201262637293105
28 0 17 0.1377632030211062919767365700186368795365777053110975769225979956280033103508676
28 0 18 -0.02591606737943649327644483552346448027162636456583051939798084647375263925485287
28 0 19 -0.100829030731503330228852194119507911651875389099382907548312315789169585779854
28 0 20 0.00527575844430399080398467101966426058607374706110977410546290800622936128966878
28 0 21 -0.01154931327731706066154773830385212790466984716632066396105212605737042783422792
28 0 22 0.04297733256703843987910889272650780247549913542277457555363067578996839260298106
28 0 23 -0.002067884190665973614551132281876127153918734769032910083492202557295502173593481
28 0 24 0.008264578872296805525408763678829969542270510104249562640145263342366472364375522
28 0 25 0.004336094358630468378286225841528090320666564924322473946526569759539827689962152
28 0 26 -7.240378459885360052622334580934825431566700113660640848076706016739128128027036e-05
28 0 27 -0.02040388564547162826194989132859229134222993579937457694091810436410853385260622
28 0 28 0.07030913540342927536485287868828159905472976235552826972228526599255952274401568
28 0 29 -0.0210798806806030545542375372643497885662130162855382151436588477988092795150465
28 0 30 -0.05106795200655326176268599641337432325452134398060031012977101092608495146288832
28 0 31 0.001856990918605422696238056088235785585181497270100210154031252382368078925047364
28 0 32 0.004106394173299012329436816702985369251074021527283332601566285605712723056656716
28 0 33 0.03019004315871365271668762869034679072946299556079054688646801320798988532608697
28 1 1 0.3681460029823808779630146370455441247895922704636938940326602581136140229278174
28 1 2 -0.5261107266666368620991676638469231144432624150123290641029978260039981713518148
28 1 3 -0.5590788318118671387345110348035977555261929374141671671813132324871539623585597
28 1 4 0.1838658061087017253523838867378902493416910890542046721723962414383796606215211
28 1 5 0.2483629347979625303712683390322464371137569320147726412377382231114556124687408
28 1 6 0.253964683510913875600103213362492507298221517030157540540259502559050834480566
28 1 7 -0.02956179768065971368713726312896183184167071062703424773425480927028700330244242
28 1 8 -0.02935452742854185633202575003175352169363300903309036986485754778390903729955551
28 1 9 0.1195627536592807794206839750638754708862925856610511617389517147079280188104516
28 1 10 0.03257097761356396391400821352740633410008117443673041232343825093339615872023169
28 1 11 0.002938904022138638939879332801536874370709763872996847669493017171206586657294787
28 1 12 4.372758481966462905882019084039427912703510305018103746157600903959196827056313e-05
28 1 13 -0.02471637201213383202144964990210794676725827757809615150220521629768864022310167
28 1 14 -0.02797157671855372748862690930804737329109669648995241382680599292066534490058043
28 1 15 -0.04372923068091493063674201630127851705879575677846047222379525249613493188476659
28 1 16 -0.2085274130984759065873900076939984462821630777758783367212032227424682520235616
28 1 17 0.1156805125379145446389323759255494718477002877174059372893632287631765944616429
28 1 18 0.08395906982081576837173282778202027728068678017327005724796883906843910824479366
28 1 19 0.04654394046160459460020945343077922208074039000877644646443979869757490471692895
28 1 20 -0.0305811961229069907361254754476585440581114244488307946167640749209261791018258
28 1 21 -0.1027038634409367545402478675552986578376448698211099422824750244801136675758716
28 1 22 -0.02693214595442443700389358525861237784906415798091537611566513139010613376335347
28 1 23 0.0004553453188810363922917209364519943612466092604434786499924987173602641568777429
28 1 24 0.0205101180739126477577685702102628085408578265456243392285220455447150346843201
28 1 25 0.0168351280281217932506188780535976348816183987518211350734909698511081422462885
28 1 26 0.02510064848349543630015998393343140755089061649508508440947725311245834732682756
28 1 27 0.1452868034629265804307347943583264043119741086930143153127321917081800996029486
28 1 28 -0.1439272737242523937143793906540235870493757994861280920477106428156269404346262
28 1 29 0.04079018784557866488480024680343659930956329074635735497975768761136229518781947
28 1 30 0.0756774930079998096667379986538457694641716394010204573103305196615806667421281
28 1 31 -0.002738222260369136391649677974804826826862554420099272779678397095388234932299518
28 1 32 -0.01082657900722199256292173028072123061184560782260490147012928885032756191687461
28 1 33 -0.01703830926334708923065728534146343069875781576594123531326519454384056849979458
28 2 2 0.3833551938740323255909532718490790462754919989646255718740491388328405714738532
28 2 3 -0.1101718103734225913420801715161326287486873003364136534572160694343344651703943
28 2 4 -0.4919261508790525117181315493526226693723629712275880394064102577254332477647247
28 2 5 -0.2545452863193392531980490614487682696149081345840983903542593587869667776013536
28 2 6 0.2845013345009753144995804039310378882130929983927963607439477230374246581283132
28 2 7 0.1222215833376045641485226547655490413326845440500318766630019622931577635929973
28 2 8 0.2918289490286144320534339961013337193497498049389555648528352970219421907826026
28 2 9 0.1687394157402222896645951858804439994749925767879536831214787385809734847859717
28 2 10 0.09002303986937103240067791238236944595357873906742844451118633680517759028452435
28 2 11 -0.005959974245833951021265361663745232872032022162744330489684539910503344231788851
28 2 12 -0.04383299007563721698334231221163959216862336146634627527852179245933781741680835
28 2 13 -0.04747107527073215264224463720983515943211238341148393312205876437051087449643785
28 2 14 -0.06483694627440661195355148742493185834664057772013175646841372492918783578189661
28 2 15 -0.008400582894074552945087567240035765497631522509365781756657009293673495332819882
28 2 16 -0.1593610472903464122913894423836939228411523989575069306374555252455073157972963
28 2 17 0.08961008830241877455100659850504009561899074860465287180326900102628329359821151
28 2 18 0.134925431622785569324633216838160980389385894732818494342935464748702983182175
28 2 19 -0.01738852467857204525769786225808323163375300763079542716300908325895848828521527
28 2 20 -0.03254273722243919033188474523464868469231691213529963937935055917995573127828774
28 2 21 -0.1573639466140816841234126140301579637310896851204379675705607627093967292422727
28 2 22 0.04009524594684636571744667743104408704989631876932826249977996769737056871699398
28 2 23 0.001190185571016278341477257628283284879625546209038472772997158211699403170099488
28 2 24 0.02250025982008665504929440913121378794820152931595890054423375645705855475585506
28 2 25 0.04739997973157865106972384775983364706195253904875465406349260329090297064259945
28 2 26 0.01008010787440082689910822288378994132373208441165087638265330821319126658071315
28 2 27 -0.1659550957352456234279121361417527650342948321743738727005830645803151359799046
28 2 28 0.1767502665672690618641839463425146657470571226706152011425197003685507846092541
28 2 29 -0.05298664695704140356359409003578225400948507970517733782509926260538577177156824
28 2 30 -0.06208597497325630378443837270917679077260262708129292054155887178178280100171554
28 2 31 0.002638785186520246651607508342663429430155608292907179732116739203140266680367717
28 2 32 0.009969979028741019469580053740764584918055640421248152836447371194033035352320297
28 2 33 0.03206225660966322938196235458675963780120058152949444217144501770904440174517102
28 3 3 0.2839969186956943050923219109723888760796796156587966972570732202530565094729792
28 3 4 -0.03634752321319853536474176116136569259776155829510115635509276704366460853796689
28 3 5 -0.2767334886050265376188260469072440575648917802561307288246502384208361340894873
28 3 6 -0.6800557165783767422336344936022854904090621067350097645952581520742379155533461
28 3 7 0.02009128819691513723695730313002146205448241583488654483032428464859601346550317
28 3 8 0.07181450730707257885638958527317909170600197072138907841718543421772163006096454
28 3 9 0.2241796362140258857781178676058631779393280024365460348756331136374835030283999
28 3 10 0.3250954683608884295858080185500152348491069312925018243911654065693118900788672
28 3 11 -0.002562578111209541972633565547805667092821858329061614454648200347745823141742574
28 3 12 -0.006578394962210506057337413363829375258005175953377111371561261541555360519518396
28 3 13 -0.02768500693897928628059068338025841970348607155827226599569092204032246759778917
28 3 14 -0.04851770949453966230979729025364675231662046006311942604425891927118681572388841
28 3 15 -0.06968595327828510630971589461593392264620057636131108949839909842619256163669322
28 3 16 0.1158535033866820838780476431488027525984040706215002543929782701551527838264665
28 3 17 -0.2409728519474643715591236633761020009036277662896766825393571779590363897213682
28 3 18 0.1478747601221459757057691546504552385349433300817986564613249048382852158682745
28 3 19 0.262520780392568950848258331635537005722711623808958343411078486449493663071182
28 3 20 -0.03353453586189145533651155966096757675048166742675667667921656650295182790042569
28 3 21 -0.0859254504047742386305834961672219940046263461562593446786272091381618034024436
28 3 22 -0.1392686822734954815269321172081665929826057615768532366108666985403702710222511
28 3 23 0.00139705351677831346221075318113837968878981971017889509931976728548445574026284
28 3 24 0.01296322121001388307169527758018836250611332504160633301127703400403197775182823
28 3 25 0.005919066595287040646731683395581302720698992971466845800384041387547202335470158
28 3 26 0.02044421751432465413698830683506532866577856726480390267177290941121501510493024
28 3 27 0.0390778104800614690919119014067073748364334994997625708849955337637800438496865
28 3 28 -0.00676097243864181252695710898479847154988948458981289456513265434033638131794701
28 3 29 -0.00584922237686807712289119747305922057004240154238708754480267748557598500071271
28 3 30 -0.009796458075431529787431292301483176831535906290102181003134035617963469922602051
28 3 31 0.00217037501246485262836779459780813869016396151822940456519589310680603280291618
28 3 32 9.038107383883446924055607700209141900729812923718501990400442716580495139586088e-05
28 3 33 0.00860953351204930434364052780588986897788855524909820174325279936643456349860652
28 4 4 0.1195630377095855901723226349004588114673905784892212663355910193899663298366377
28 4 5 -0.1222945773100102547723891873608741082314509057660359293710835173341275318623042
28 4 6 -0.2532011045679267511368594610260753726081581773480918112088393594901945462672151
28 4 7 -0.08441029298071485162381617273854823523109366377039974292931798102063258028529022
28 4 8 0.07888868170749872057108852023656479968113601324483587043264625540591171160179709
28 4 9 0.02304790285066160523359027616477009770554871884117965393620794360346307661004278
28 4 10 0.1077362872934091303716530203736884373537729198971150378248446837875372134103959
28 4 11 0.01361800182267619979872579282959746657424796877119215112226121180676795707569894
28 4 12 -0.006008102830358986265549277268892250227035923139125148086320920360532600589698641
28 4 13 -0.01026643591485950779763329287899331355103846299293842609084343647282454610013997
28 4 14 -0.03735259244183232337726784245090972584101384443700251139939116853469992758850821
28 4 15 0.009732356040852467979449126872752826101048536236414378640235373176436466377644238
28 4 16 0.05770666516750706663589763249428370741516623312491310532875946214335994381479345
28 4 17 -0.02541052307765526292246510630825857725137480301579763192375446363183940778504221
28 4 18 -0.04063799192737804834721029487311828490522174592531043961838285134003472920890706
28 4 19 0.1941780842811036131647403060012922300996058302495779659080318871598943402268733
28 4 20 0.01317481894520352229025401075647597680358029514913400305731424402874729740368297
28 4 21 -0.03510586669484662651043361179077479747738842906541685588073722807885080864874463
28 4 22 -0.04965150365757860250788266530498966016554121210778362708813945566090422894130896
28 4 23 -0.001304628585765438729320789772219602613226105239519778383370658939758920050594919
28 4 24 0.0007469580008088034606187279946003994342657611996381340581848792927993620146596701
28 4 25 0.0004019489896840376271991217035741375816212929331086617490150397836056484822877401
28 4 26 -0.01072854617406124767385663252189428502744060577026044630950409409614335970045444
28 4 27 -0.06119817628736200286957382060104108696643683541514940659179303045768962099263133
28 4 28 -0.04471907310875031900055645789862808055991111937136541273627847588043351976000782
28 4 29 0.06649734429221851663905729764412861051026090677558800228588711650468197230255473
28 4 30 -0.05587177277425341787460597347123194907594128938961100418853275142354309707969395
28 4 31 -0.01214913444589138607540673428983895190805668943769685435267247071651892260623579
28 4 32 0.007633601888632297976008797816610116531705408887251725568270107305060838387342001
28 4 33 0.04287988040734389138210052973506236984161359645447701174289323370123970870272357
28 5 5 0.1842290323012408314929047150446795280313430745027132639022789682628016307214835
28 5 6 -0.1262144849683992916889202419441838620589508658249940885739592494874462039884473
28 5 7 0.01098626431675345142864314828032679570313693007527531557796674701725258678126477
28 5 8 -0.1172616641483349608275977357918627876043634178595886164165066749008538105134193
28 5 9 -0.2012534534573364916983542456926328927308965769281412307988868356363845260352875
28 5 10 -0.01234762452255968138912363535651686007235278276100160659579652670823257515597619
28 5 11 -0.002699760121599081129939067735617238503455632064044584884194712173217827292944779
28 5 12 0.01521596759144353827410188760254188387996739441291978708697528018166264130203082
28 5 13 0.03863287443107349371287035145322592823740946590744842040163384054711782652149503
28 5 14 0.02503534512085073949916979522724545258303163222367568444350570272146842973133305
28 5 15 0.001385191873657458928473746667250169095488305016431877630872678201754566784565649
28 5 16 0.003966664070248443783972225654840591503544723069634082862005722009689737948084101
28 5 17 -0.03985361573850174424681391636088510250338251637942413529561490777371909820084624
28 5 18 -0.1734247177160482131474958609646041950112567207540478393836637932876954719201698
28 5 19 -0.07414734394721684862040828564943850291340459800506514856732403112840404286379806
28 5 20 0.07756320037794642922447918894096760058286845276714610715070701529648490858594611
28 5 21 0.1524749881749269980652425508508644876257128729700371424011283769632066168194737
28 5 22 -0.03222983301975024854246977179035589784809827019334230072287347764048578490911519
28 5 23 -0.007863127000407184158236350933312135408448839921757618251505244895694514198970344
28 5 24 -0.02768640158965059321576825491511110982994195034487389197242437561900033253616285
28 5 25 -0.035341996003160298280787543712979976328344725903965023742422738942053406125101
28 5 26 -0.01424172308580329654011252877250552065786549483162714091911183340233658999134568
28 5 27 0.0706230850962062884291604342826123853339684668409590014128603706405962201543111
28 5 28 0.1197525300621123466073857298930310591699007520166138203592375652881261033668224
28 5 29 -0.07097184775744082279635466341055477548714390276580436420726029270266877943366119
28 5 30 -0.1079956622495038871571707962549534603583668815584610541399683990879567979712988
28 5 31 0.008999002104784259833332101265505376017671299789730187336109883888765784352784312
28 5 32 0.01802531894221753037749381244923715336945075232248196017778637935224336973521142
28 5 33 0.02315004200147587508930020002783677071344036359679016559681227209446149661644756
28 6 6 0.4856272866707496945248732269274411564239240500636611716495019799539277980918397
28 6 7 0.009937423581024945145449821723275123962932651311970332018058274303231894562378994
28 6 8 -0.04810502857372232458266344377428828145819453833731077153757683590207891072734898
28 6 9 0.07421461249521847398483415095874137950781170886081718517326830753884801939824109
28 6 10 -0.1758107043046079474336896740997152692990115296693535464516946312626780657935547
28 6 11 -0.002268208614774972178153933964002003155411737486397152651637163120325591844975937
28 6 12 0.009666428018891628656395933342547514553659054117964509112275458106372899932401828
28 6 13 -0.004944975267035710225110525231736502632334477321211995807113999542190911256989237
28 6 14 0.01164380400270433722572117885999968437425869085607564294712218373078917639607242
28 6 15 0.005664903882079340899411036374244952442399784732772628338712594129403993165501282
28 6 16 0.2593671234144131939143481843326285869917984029416322794561505730896664588678846
28 6 17 -0.1673719546450956312794522694610310078409382322041268329853074175435080881242409
28 6 18 -0.1365172213894407839362659595019374026615975295845206330211737265419479506404003
28 6 19 -0.08539780989549134646808884098846314475817569606232889335340413261220389372832252
28 6 20 0.05132496442269529803856529376151531402934131605837136612330278736049698685090537
28 6 21 0.1755834058420545566744972395794462624593093123845808922685469345543154683800193
28 6 22 0.0553383504889619716032981364584233373725957501246222242561766890494030917371193
28 6 23 -0.004784472952870811801499210180376356258656159059760367990060798472437141267711478
28 6 24 -0.02173196364727981891047588360725041098051127988226125811955685247341312950246626
28 6 25 -0.04719954184183620105199582930781586684769958189746114296849862045821819888770726
28 6 26 -0.01795784030216339249113265258985159347065533556855270056978223061330642017012823
28 6 27 -0.2467807336311594643897454800902969037599177479201880157240464397446316059038272
28 6 28 0.3233218786419335283714852998223393021691636494790079705712494293599354774129338
28 6 29 -0.09286787170359841407060406898136742278903491151863050506272015110389046058772925
28 6 30 -0.2268561314422963953015397988013132951929980006318216421213070629019476529834977
28 6 31 0.008745504706703312240745958124124606080986694048330834000130869013628875653239124
28 6 32 0.02566308291891164682169525901572872586862738145600950277355106067701013402301018
28 6 33 0.05106911290963220850425075800024553783616075022751915282798986774708509493583146
28 7 7 0.05809275639822370592161029054486528889045216688654532911332805104851095477417556
28 7 8 -0.1363186471326374377322599461724042711420847440904318136446168735502202748688958
28 7 9 0.1590085169388191936240757766122231992184574334074610957020433136714057256504766
28 7 10 0.09016192769534286244003512433266226926688277950660895801335746277532361515738338
28 7 11 -0.01436518549449405671447788886732409000103921110080786904938989080861815641153674
28 7 12 0.01953315463917590821810749642734695189525726283050633568426601681057270249842166
28 7 13 -0.003964626934742051491664019954515960092446929684298724917444721722963842658654914
28 7 14 0.02322306425044092012324531561729569950763210116665799342622069353718604820605558
28 7 15 -0.05575155156199408075581814155515756779852560483524841863902852334068374768020657
28 7 16 0.02343339294006376077725382631588083005182765307514210513810633896780924699727247
28 7 17 -0.0145363206077506965180634982236740286843661602279101708225026598693253680470083
28 7 18 -0.01881656419092001255704848600297005896308012295424153085518550802642921446383372
28 7 19 -0.001623659174155960407236720164289059777123627091718730211450831869022922260690314
28 7 20 0.005732450040390125876620109595816697150952779121623339393093268452970327039368533
28 7 21 0.01427285238947010701404881251480157746846711190629118431758577638891674489437737
28 7 22 -0.2032997004936036285716068463605110523452771113569033075388445775329005217193008
28 7 23 -0.0009194955262593495468011024201752786799203600620595823973927743038716086434718684
28 7 24 0.0028106205922033960070018660514416151194582661043635239354865108477011934265408
28 7 25 -0.005094361313626503004017314219954640280163427264799341445885605812920322030963407
28 7 26 0.03345847182613635190611477274034943747596849494869956796499852993684247208975125
28 7 27 -0.01787539444788334882030620288291621527365452444925452552911440029036859242726733
28 7 28 0.02589000029562983292686001724164041300518503333063749784774511849914024009379835
28 7 29 -0.06006396932516698571013343843665048616000869253290770949679386499638428104687655
28 7 30 0.09270256044651263469769768741785210081102288844677082791481562648578584368732149
28 7 31 0.01435641941247763069365536664361159761361943656094360281488091489704638761024486
28 7 32 -0.01673622851285250713670602483291198918584769455844086467399709992704755147948248
28 7 33 -0.04302716141714963434058515156632083030910973257272641251484211967612551818020468
28 8 8 0.1650226806933718438537483546587216647270229624305655065748204862583135802847706
28 8 9 -0.3576822171266223018175372471271943312942293154851019698151743483599363832102726
28 8 10 -0.0737121055003508044375912110613378278468143852635748947479308967257304934968944
28 8 11 -0.0002697033362045362138709432716381950745986200904484557324212340444927089676976179
28 8 12 -0.04074150070088111272520156532283154024688502373047496726517535154029117927299536
28 8 13 0.04796276696223922663736423502916091702325806939441073020227166796211938545516187
28 8 14 -0.001805267251939348233545802306102385265100523976411436203371042677791566546962689
28 8 15 0.06935925517813246351061979200258769283767560435577878567952933873439269486202723
28 8 16 -0.0547082299404534486607400389393590588521066370506868123433247248712041258086504
28 8 17 0.05151875142745753943964851072888675393384207054801432758968980141895576978897505
28 8 18 0.0460650513468805344982768839488013417033100714971712682146691853205622399744539
28 8 19 -0.0304489869427371300209639751577144132825857903119705211421187530952129868480794
28 8 20 -0.1349261905281440908025989114823965880885055020541333957639825342178802083752441
28 8 21 0.05910722194655376248804126506282321351076738222894287934014064170806466850842233
28 8 22 0.1205218219988044471902728216437417229693152741071850073239828023479369005390964
28 8 23 0.03223166282474812186864757795171584032752680426147562764151345547069794394983948
28 8 24 -0.00302704603794656716503447843060347726025907578142079099525317664605651751114761
28 8 25 -0.03182255931624490672430825290308095883205751198308348927141328978524869784977104
28 8 26 -0.04801919012312416798490770573868758776804131221227955371023056656241846530771432
28 8 27 0.0008277485008631436081238857139270105159408033548182585286601315496761617303408212
28 8 28 -0.03946030040013445995339876445637337883292246806338299966267721710380597107746284
28 8 29 0.1289006220395312786487448978635057566548538525329423101050230290156857264066535
28 8 30 -0.1297426814197521907331011089121871751179084487915245881951299478673045381759604
28 8 31 -0.03134985380294095851443989628354647336075858368903068495075365490446446904011011
28 8 32 0.02018037271393758887312859030782496965392434161627325383449472232714287209565148
28 8 33 0.05926252543383966542659006995227068134286325805199970468119414900375988818981877
28 9 9 0.1344106726107747964432206015548243525922085259600450053705335129576732751595284
28 9 10 -0.09663957174995330075367235879808058769634212758739806263448130027121197241124929
28 9 11 -9.099659240648144082270105947231094956017007326301934201160134131988178796591509e-05
28 9 12 0.001621221701909466276172223481012378417183907639826987574788047156480358033579084
28 9 13 -0.03728132950657175527440459602108647680199613976521780408554607800597780945371103
28 9 14 0.0285941837968194785853147097503176010503312444518157197499174302555110453772596
28 9 15 0.02424138761420880469721214634912217897995055467968031950813032539351255787453565
28 9 16 0.02485994900311568116297840124584413804041967176678056327182467698289461637535101
28 9 17 -0.02482406480471966697289984566077786118347437795075526335204899307693258298955923
28 9 18 -0.03572255378580277806586227905117228664051289330777356138265680207646212774539561
28 9 19 0.02418994147961421474796173628868161940394149767798227408135413039910138114004992
28 9 20 0.009296120783370338462290065011762404376718811787942330303154123541028719492086078
28 9 21 -0.03672354267553611915467985210492439463812322833765310345274999901593529256942698
28 9 22 0.1170331572946136341650521934455079184433723779962837572287142176724803626171375
28 9 23 6.007839553843836694302638322723046305834765426168302466459631769936168928870718e-05
28 9 24 0.007364484136539291882309779312850648128641636325478457910290614920353541417910159
28 9 25 0.02826809362339766751139412449439132743775811975995305211129455245137193538059029
28 9 26 -0.0185031797573183141983889261163998389032501615350481104357202716574570428342431
28 9 27 0.001436100735364602773907613983082729889963926986892529711601195249355433834025421
28 9 28 0.02814956209811124319752772275752313317738183940381102538359890032820362283161988
28 9 29 -0.001198837940376625180728884549323159449592109726014089354040339859774860536924761
28 9 30 0.006002207293724653778235973412894334576606160315466045320325843618434969946288414
28 9 31 -0.001207821365864101269095661421226255551683041817511943643030327243673459252581524
28 9 32 -0.004880396618130743667861747335488285511719953007648455557445755816840217317447608
28 9 33 -0.011588843462841860462503194696916572073120180674833225671322856140344067242508
28 10 10 0.3352495391948015559665439105138868277512768906476637831884978020529962285239701
28 10 11 7.072876263766499009252508288770184438253463341039565016001868393487127580638677e-05
28 10 12 -0.001694018122108441289998113809944027554081984829524886095749780546203881283848046
28 10 13 0.00042591955148834090167144222762191506935337226750508853672306199199386796187186
28 10 14 -0.03125396496455553810284775446478099932901336920966476313554209754336482876745982
28 10 15 -0.1754576872161013132032966525313293162342443314183168712009759560037094672396306
28 10 16 0.03761930738649548258287457410670155402093995347753963433834904782034873438781431
28 10 17 -0.01969049818484159583889426187904012888457667837544686270879579691922965818723264
28 10 18 -0.1069277817273134825309928192224132272864585243290763281854835629962754761251896
28 10 19 -0.02891188011943627281598466260474559713136587778222087176391854859061638759483947
28 10 20 0.008049670692632808937221070399688411617395799752415912245505325385037157166681332
28 10 21 0.01968411430273199341010882461279983088004922030912372587895092665540100577986938
28 10 22 -0.4337274049692128409854696128668622846610464766174211894245898794726575331502749
28 10 23 0.006867170162832941742818417640191866175567932563586292459701337830082049258189412
28 10 24 -0.005511401504696032210673860763787149407551496904900745582012881322432752618536458
28 10 25 0.01072237616926073025585715523125190838042013956341342288638381397937653428496402
28 10 26 0.1056689804902800157943459802391273384796072898630746203131092897897540969070061
28 10 27 -0.09275273630995228159398745781272772390074430113078954785943905315832506067862869
28 10 28 0.2014274312051656764747368245856817669218220896774059102185029024705487796031271
28 10 29 -0.03407916520326168693041023193137061914844805245242912242746122841202570156876761
28 10 30 -0.06531326731458600936483898040142368600712725385406778364510630619527332825330461
28 10 31 -0.004636836314705851555189651279814807220214806850608744834843514079089955917409307
28 10 32 0.004876464826152815270458118248436608111516943041254548062925890984551087896614691
28 10 33 -0.03309075933879093303612866528951708861862151268997812060867944170679783263856173
28 11 11 0.002814507238458049242889659642598003614491227966516649010185227907695499661392439
28 11 12 -0.0171564686906836730033181720971826259116443563676182341463338710009269238894614
28 11 13 0.01402680107062083565922904396211267254480792969201431239121796272522912571707979
28 11 14 0.04617853740717001804983745465131459326386897399817316368776655639295414870092635
28 11 15 -0.02236140498923479749348573884642359650698701059574136005840923134869387931339252
28 11 16 0.01863272910775536202514869896093612792941922969935883834920886669099961247289558
28 11 17 -0.009677375062373015473945289677606974719684473994025857497883444749348237766247125
28 11 18 -0.02015680345004149044313728443093090304040841669599989312756266614748287303200603
28 11 19 -0.006990871868373095858751933580650709956418619606597020666619105038971030122467827
28 11 20 -0.002407376152330577854935150112424894597355518232627534432580602039662505989036249
28 11 21 0.01757967483831988350366304571734400312930976085385179775395440326628115288157647
28 11 22 0.01552090072387602673587571341900818904530101884327548268838976712802736285526053
28 11 23 0.001322118235619643616115307293804521120288264430277233152797712298525575056958141
28 11 24 0.008182135463743621831916641469134352410010845001230243159552278410131084639296433
28 11 25 -0.03360956839151708691012327046654727779908211369028551746442158077434052046732391
28 11 26 -0.001658140580404983924129335563806930611040482135976178587194482076389612357617132
28 11 27 -0.01912478694356968413525072839387000896491879503265810051326845942441220889934224
28 11 28 0.03042203303525874252339977724920722066959253928836252439132006822919468991987406
28 11 29 0.002739897673904010401643004945256265648950133362153459929677597675901250119370281
28 11 30 -0.02830420897423389158245323196947607687685437752561580025021738722177251228320722
28 11 31 -0.00446992197261080661440011700416003731360194596936028710276621978818283255865135
28 11 32 0.01031582845314326569571751042794766899533598975768600028961733437418437983977269
28 11 33 -0.0424098108999178569631436445370868975392487161708357966071665261320280839013368
28 12 12 0.01149112897151747256039572303170265490116051370079001208256369734314725723855583
28 12 13 -0.009793277422348228698583308052290559271313849190536956634338004093016287007038101
28 12 14 -0.1090411179648428902357616845636647684881172403536351548233984766943845809131247
28 12 15 0.0794860621835012268751784874843056147294634691762211870493008398866797623372978
28 12 16 0.01088058546216053585036552178061939877898808530193602089625915050640781022062926
28 12 17 -0.01048832583885645156455478268150160001971598529629278974130268485083570943618632
28 12 18 -0.003426642167854452400035320207010650451886538515590488788350677079716195196100568
28 12 19 0.005691059017028689997947212568930637353724207746734072468513172704398717612864945
28 12 20 0.007873846109627950792939845650846781607929881735982045749779836501312027283062234
28 12 21 0.00728367887028925566718607004201030049858328500350129927276449968112281955571895
28 12 22 -0.002689343865266295191097299834890196049263545940063019969330714257314093312642154
28 12 23 -0.007345760835311411077061870961780520380916261340070258540101038686949228344372125
28 12 24 0.009867628961648938561522936984935183137774676079301018667162649812481995396109182
28 12 25 0.006872615531277754929981735840173851827789103400199226335735963684291584921510776
28 12 26 -0.01252851812002811008017445245898758821864687233460396373368439627566191275447391
28 12 27 -0.0061155473154547185308851565996902587420283053941300850135019192650165214244206
28 12 28 0.01024111332762408067685983091253632251991003111801192097809539963389306999293459
28 12 29 -0.009065729793152122152833153989681312487910486692712053584630783968905356833043973
28 12 30 -0.01602222623090022907946866067372945654713447381653794216021065599175447213308035
28 12 31 0.007284934464646403522595240331214714377172552253961873054410296246774201783654371
28 12 32 -0.01388569573919365423713249339925219229208942954803762865195296183910482486642172
28 12 33 0.08526657555163767990401447579801803406107024794007619989450027319876630487386767
28 13 13 0.01476640236229552896950865291672753404778599499578011350138037979328238482971057
28 13 14 -0.04549129503599305895742702122618968929526715243164366215751999672719808302323486
28 13 15 -0.020821358472111019589591581635296629343150032661221062283430231658004565148353
28 13 16 0.03011884491678612621744924650341925661815012713074996903194972329246459461198635
28 13 17 -0.02013188361872282366604551415213468839434245431180697050247783189035873745605955
28 13 18 -0.03003627806233175202038125757300781856099354494544366602635394210190622162473277
28 13 19 -0.0001003343485699784506199741938089495948801419589938905286205278080488605499931294
28 13 20 0.009065601991293977543078326168256290462488233203847279903511792656483533139158929
28 13 21 0.03179580543035576845829558505454134180160816881068592108569791541808632908518276
28 13 22 0.004576837457733235370255282650006966627394822022420974490748433511154509449046444
28 13 23 -0.001567605105020157273863965726908874745006059397199027216488402074634068033074681
28 13 24 -0.0002832737457736214705617193049512686186531557090429747902736997360644412873905157
28 13 25 -0.02913275105646234422093506370760904245818364792352505697353659007400765916144837
28 13 26 0.03039531005700421141548536057728881368772396861557060713401336831436817176665493
28 13 27 -0.01099182960337941328610565593263781796047478232223930040951505117787637599435818
28 13 28 0.0274762831464932767169458878928828815342400087772395539076951320104777202781965
28 13 29 -0.004582469876616659143053718643834554243362221634727252173971741686224354923693822
28 13 30 -0.04062809043257969918956629291944270829487595930726770682658353142528259784358108
28 13 31 0.0009003037271556467741514863312425216008101154507345264193407862826313557907383456
28 13 32 0.00337594478098047512004467836832567102524606443054755932804396377380023102651892
28 13 33 -0.001525571454252915685137682467672296062892305310689828731929305552884261375087499
28 14 14 0.1394052550272405042713069880886043350982074827112016040261576956201886626138654
28 14 15 -0.1616816334095834390022726476109623705719904156693891341260694380619902747811246
28 14 16 -0.01217163844812283572782527878732620625622948867993859734959786293161182871812714
28 14 17 0.01289770040915830796971783731183424341326973455850810380376526403343311568386468
28 14 18 0.02369865935829429719822224420819313689620381642844274903332807592004922917703092
28 14 19 -0.006661494469133513306999295095874827813360807206897248686455048669791229621687204
28 14 20 -0.02330374163833050492630369811114642626238394327871539551046898200902245753769817
28 14 21 -0.01302491857208502792502643114051677935827747491280166492114346271209591013059503
28 14 22 0.004424567642021307924354296344512961239591453693976767772694778339411140696287156
28 14 23 0.006933471952638465483862240712886272457661396608668518554350811749881413666062805
28 14 24 -0.0283766652595475610370992876704051713888412455430308223786561244451546108640599
28 14 25 0.009280563715720077416692062228989720803036173135575788416647558342853625304286554
28 14 26 0.07809151267565593065093629760503937078836245682559229526882745351736334417247823
28 14 27 0.01289473968578994913169381998953587378552656948573490006920882441120250421577398
28 14 28 -0.04145301935380913286988227392726622192859246253206560544811453880491576706526159
28 14 29 0.02895421387002255870322087591507583790604014160145523501323833013957746775306048
28 14 30 0.03394968425314621774385180869808350090338453783063845730467158991077073247081362
28 14 31 -0.007496081989536654850030904537444273688797866422960453060882327222703053240359598
28 14 32 0.02260510198352531297880051853284684076584390425712475423776698669631711765670386
28 14 33 -0.2066975565591180563609517778796881208991125113996590201407732449910547003285617
28 15 15 0.1315292553719015447145572040959047764373255041502068065612765821483539197525763
28 15 16 0.004280202418754674641568149138199747991656907064071667963157162129459605441971242
28 15 17 -0.01325765685818441156821515795911429053980699082489317001050904192016570513605754
28 15 18 -0.02352658797935129361861533081347620663751845804177919109037892515938713506836993
28 15 19 0.02097135351193447004841072418137791262334723983854929497862031943508657236792769
28 15 20 0.008043310492604572888381868996357976423592115265975306341825820181985096454110512
28 15 21 -0.008478230504790270637813533737158093677112084449015606732520926268703145227555908
28 15 22 -0.01430890522506811773738602317307918938348061031390047924664369837286109719338891
28 15 23 0.001974688698816821360191313276855008117749427007433084374905287797574758584341829
28 15 24 -0.007412177657022930489872324157336510231299423083879367088474761341778628066927588
28 15 25 0.01177691085994037490948901645380152149231144932940444804088166968656533747348741
28 15 26 -0.1076362474154518400520719374136435948983970310138621813554220960446243865712079
28 15 27 -0.01475609894211759146168055880416929980827625039171783168481531552940152540719335
28 15 28 0.05401849376296561206138233879923933699366223182534676816256347886439474127129769
28 15 29 -0.0168533723836936555758321175734962481270824706726488320644779285736314251044562
28 15 30 -0.02030647900422205556379524010195419184344105757068054124986936053385102834114208
28 15 31 -0.001150754527643055748700852096184977076518884190045918981938891778462664673980901
28 15 32 0.006598820194376713129980809448463353779716496567236182925208767612900633820821083
28 15 33 0.1397211389011514067691979659376576453236233062780609999748900022578822118546684
28 16 16 0.3823638638507602962868186796209546906661558874097859359383420642018414299634654
28 16 17 -0.4113016580500919654463383224296567923514018894032332272689137327598522422156961
28 16 18 -0.008311034186816573857939432409022055851015529448737100760200140657521552890841866
28 16 19 0.3274693856318718174714779392456558098097203902035395764274431668952881987893733
28 16 20 0.02136902785329167386067502771430986748301846079456454194141099160906669153992191
28 16 21 0.03219953490051644196954429766471447722258778064622361916516771172988811225842617
28 16 22 -0.1741825306938672434674611635731940253517747716208054687339628209633378474200119
28 16 23 -0.0005785371394555431372710259393315692201243700886873826100604323678310983328729295
28 16 24 -0.01191017103414593505376263122727679595926351310056230024647347678659634721262724
28 16 25 -0.02078957785883484011225306001311478615870380482302898242941846620785271659923839
28 16 26 -0.01097357026987167027048769265618750459489523351586909254756210763624100158586866
28 16 27 -0.1744441730620557885869634599924519523024003064018238204265820679937147166966174
28 16 28 0.2410352661570349576848351571028583470181683786264092598966307908469530607569257
28 16 29 -0.05002747232003907455275979364965699590716200980001297317778862266211338031424462
28 16 30 -0.2244410294907031838279895404579796075546108970297940668716455211331434527443572
28 16 31 0.000937318860648807358647626691441034818411556643948687733827297835331259561877013
28 16 32 0.02991351121681463964736819030695726500903911977331817874516870639718180405952732
28 16 33 0.08171231834787250138624786058912101852145265505586203242294699851236139558713943
28 17 17 0.1148404154376737606173763757424355794130073481364111256458725020919334404194922
28 17 18 -0.1306329172638797948493301592332779688144809781177504570127951546755144268630741
28 17 19 -0.2796938455000557408227534592194972258439474984650929783816283466382713019317588
28 17 20 0.02443931268993016531739432606840118877360370824944313890866108962247508378369462
28 17 21 0.1454942653685346383470933496397974313206804827149738369694959048605718465534577
28 17 22 0.3332837932906914447369140719966880278426424534865832448717828694151503135162082
28 17 23 -0.0005341906156413230350871881920836387052200652479820232991504851742365778656688734
28 17 24 -0.01438124697291213492633537254602841914860885786721487523904011680029840917791569
28 17 25 -0.03017893224954666809889071975305355611266040743318267942433669521664991217196548
28 17 26 -0.06882468409234862214942197359975326203141837642650006131171460375503666051954911
28 17 27 -0.1916006977405975774113415674922575486829493107216309314963259012952438043077495
28 17 28 0.2265142590906430417594656174955253442364980946444112692055100562084538046364698
28 17 29 -0.04863183671638560846518252484730765637515616267527450509246612841290854453416123
28 17 30 -0.1832063029822547601209081229574083980489240615284554581531366807733916179848193
28 17 31 0.001907905699293353041476362399334661927436757025761865671683104223271191025752589
28 17 32 0.02236295042715873538602532675998863835321868214084336999157929815515634479350115
28 17 33 0.06543858822461417930314459614752343479484475085031951221524347238327591177064111
28 18 18 0.2180510533665939218289717166103291198284635803809126415105585103678730653485092
28 18 19 -0.02400605061679120259975129404084160379298547528065229240214466341636497057808358
28 18 20 -0.08719014076972119485238011664937883597091493971715419658465370663028812168187409
28 18 21 -0.1196234128786943607111232462588002648628482164943949495913156941536512995292436
28 18 22 0.06661554627623495014102892783375666350021845485391587939689370883056347889253664
28 18 23 0.008889211916971997722162781301238033249642844360130283741908938102413029111530123
28 18 24 0.02276220577948842923351264382643808268160012199051500876838119409730774506078498
28 18 25 0.03449798996552959011689934417656139090404698093078753779502397014962367109133636
28 18 26 0.01667467324960293270804877478488635208334869344722569914432032642472001452489111
28 18 27 -0.08311717494443578915584117154434016515561726026669298310731165489215391957837201
28 18 28 -0.09860292239581367448348383223853710381971900881831216787474863044766338791346076
28 18 29 0.04777567262068482448386675373203301389538175709513340784890221792560260798121719
28 18 30 0.1594466443748755876465909882371283411030199145786210711306848789728212732084684
28 18 31 -0.005166794494066791839291064916401971151025816439673280616052053378067191939420551
28 18 32 -0.02717338915296460296292398347914283998239483832212960582773385101963639538348467
28 18 33 -0.05325593179277017492574657451416888426647987034537280636082815534633308593507866
28 19 19 0.04826177787181967988892103925312490666296898939666888993980757708123669156628662
28 19 20 -0.02701239153312582889549384162552929347831693473983901624694850364075110076156765
28 19 21 -0.001008978719488680662219557922959139116696326215453350803912032612612320582168013
28 19 22 -0.08503580615537483139729621960559372177518682982284264172202655894780495868980016
28 19 23 0.00704248209878421388385746680486588778435983303304502888552230904782390660849368
28 19 24 0.001308037931251184186216519143619105010261366157330067121974065145832282296164314
28 19 25 -0.001658336679311732183902688460425972470781148511058809702521434317649631660957867
28 19 26 0.005012676831487637454188905727555674636685245851186940957216255120869895738072741
28 19 27 0.08414559851980133297554548973173675571934368911924431922332646649429805792540383
28 19 28 -0.1261008531217861190933748250409472431733708279272631615766655905120800758891638
28 19 29 0.07308926479681644968900175255460287269679018589357450768420091056181731254122662
28 19 30 0.05372502498335701733057032730315188491053109331105672576561314708816471646794364
28 19 31 -0.01194612781744042459283300708563415642183167950569629740065622241565621849523867
28 19 32 -0.01001707269124805169996105969186516974435360312997903605183630924728863325593576
28 19 33 0.0001116435775364797228678578246478786288096266426543045975405932163427502644218223
28 20 20 0.05541731380198615871940149500097691714660748777111521178252211922920613803026783
28 20 21 -0.01241977523601320126357993544965720871973765971902209222931376381564026767315887
28 20 22 -0.00685572382287656753919328782242689145863590493186295349370160857226236220725198
28 20 23 -0.01368096096363914962772264224116188177212996083346746632969497696800083804878221
28 20 24 -0.007709688626686013522509280890387073279235582851522783751679258479091050850104708
28 20 25 0.004075104171786732908330535441542689555597955622847904616031244462577516987919851
28 20 26 0.006963422039910361145718305594554681381864462264950435828657984625355857063945696
28 20 27 -0.02854690957787895208866973853627596991633618502579692108727824499132987456759113
28 20 28 0.03888162177114292333871383690902849766562932090076672993265180429543884551434653
28 20 29 -0.07306418952123274313145242840381008410461474193919917352630039890549402204458592
28 20 30 -0.001513357523198237840500435098464332228695163152866929000449489898322940119707859
28 20 31 0.0160064032386659232291473885335260609475446877637113322095416403447604403070661
28 20 32 0.01037923794601930335582515665941348882254545331996184106162880576133302245029031
28 20 33 -0.009431353976804485014540828792565215871532174073816160545555350716126609334976944
28 21 21 0.04096845401110800970510110775319776928565617981515347493104084502690661672822656
28 21 22 -0.0002083561544621715403207351078474707176957130539179409497739928848884209819165913
28 21 23 0.0001358549809795012164445937486439923520072363327091447004200446449308981055220474
28 21 24 -0.01010402501100835184916602224812822037617508339934470670657958570278811510867325
28 21 25 -0.01793708423052454583354063100464869925608669763134023163772425731586342387198597
28 21 26 -0.01913325448118405688793489667013218108091162456271773901386798845240515249841371
28 21 27 0.05187817228412436246916159061989759674158185728196777448328685951541534707729358
28 21 28 -0.06716492159403569210052709162796661071641553813433297035987834195169977766255579
28 21 29 0.021751613146722706813193914904206303604515587142232205302661449269461493336489
28 21 30 -0.02303910703852668592458478070509318337617238567340632864206991277875379099137241
28 21 31 -0.002161686224657160729057670488451990161590872585613186498319511482589293268085284
28 21 32 0.009936380039027024916839244818674835056855516326529052473339980335392264497324938
28 21 33 0.03387819801838102958213569419221316060802316303731081189591413578918602009890509
28 22 22 0.07704373771807868655607590184477459523436677637399328206900164553062019270801084
28 22 23 -0.0003136601989320176948073111644453367830630266688851830435737778008952343574444207
28 22 24 0.002210068269952786935590626209488160642992524967996633731043062992546899640012662
28 22 25 6.452115971086701059821106441953976590417149150692265995041015965927737329010421e-05
28 22 26 -0.02722468142615814301437154986743876895141818431572987438797330844901480574111299
28 22 27 -0.04247830207432156609932734639352112531755055599223174356479851316715561386536218
28 22 28 0.05216762780945672984531939188447861277900853157874674704832196492536954218807452
28 22 29 -0.008077484497207395476869441166135994920952344814697291127295493736772438074855007
28 22 30 -0.06144960434983740089981613203678226594325884005850373003695714246635880583572173
28 22 31 -0.0001543617677284277463512068156977679770795240991677429111415508672340562241288965
28 22 32 0.006638371354516560675625824428096354180804418689278577355866063254157349472490484
28 22 33 0.04956725755315098674240676799405443283012385981554102071103778566924566457244345
28 23 23 0.005639247280764559226612908807430017341241709464250855587225526242586662316587305
28 23 24 -0.01087984278900089196601211757355399876042675816543240362151448832188267294438412
28 23 25 0.01035318822548421563415710117991865780839359759014363595613746676797037906682289
28 23 26 -0.01196254522110024433558437105390094413254194281140420939350701297028162264710991
28 23 27 0.004343815946294534027265083756609710537226766260137730721651025178658958692626539
28 23 28 -0.005395974752809259288243332137880612399784914355785957132603267780491601076275574
28 23 29 0.0011992366590713701682171377028511883720828707763858951222224994534079615030837
28 23 30 0.005361467677762524737827285356119668627773245358679578462918169699310132388143748
28 23 31 -0.005573431542559126615342938045043739205188866658218567774504780927430319789770924
28 23 32 0.00474921478832680384612428545151013183979249388337820085709913843602666280393645
28 23 33 0.03176989119193596312547664531397810046557497170715661446615341156989141775151533
28 24 24 0.01024263789784531068532222322564646372625154322337430609867246947508728216134471
28 24 25 0.0006340633804885696593513878898510863899295393697640770040151539272702668390789199
28 24 26 -0.01021315431516556275106599048114514187611489559951008189368546206357609797616249
28 24 27 -0.003951767376108241501170764777529515236121307147823939211426447191962737437882763
28 24 28 0.004968034644177259899575056233841088372881741116824180516938814431299237680727722
28 24 29 -0.001518539039400537995669704095120746051392385074558387598487534620610443780455639
28 24 30 -0.003641219350801381715583409970687820388342541718522774466980740658560515365091869
28 24 31 0.000147564801961327231110315811672394214093760968973588640006404013177408233187568
28 24 32 -0.01019229014429439545724714773399985557073214865342297992757379144925255512621528
28 24 33 0.02818685071840792251807843550891827738451870418026810236702680581514071272407167
28 25 25 0.007213963450442120803557319054024069480784178026214916923899149985626918008689747
28 25 26 -0.01414433272863845438622326597618317664713904615745307713393762982018363147176145
28 25 27 0.01611506800902588859205738131803906290790475567938013056479442788168191658843559
28 25 28 -0.02038848620591518306860722806458389294864176281307850745851360165420889433707354
28 25 29 0.006032902198975824099118450730609629311321985919357357207149209976968823681804535
28 25 30 0.01549468336238871123424370904416322148085950796037313066277762439082893087211909
28 25 31 -0.0001738554797456764103002203836168845419670397960688262105033754515952472753996229
28 25 32 -0.005584890894662360992697165849429880430775389552598932316441288977463139600055109
28 25 33 0.03249850001989199566830062117867083668143042141029105147419251641454933818783761
28 26 26 0.0173295371560363871134454380358200939427994375449260437133675345286856732962258
28 26 27 0.01232965160301049313911018478874024390915361118955940301335762211400764884819427
28 26 28 -0.01544448639042719908784533112844106855621499592003907666225922330261135870030366
28 26 29 0.004740827723729751877805017912438912483771396519551957472457608430620317637609241
28 26 30 0.01102025669734184644127527420233082866128722721644621274422940520696381951006348
28 26 31 -0.0004042765937891298185721138613292967634425461862816467180485255174408363795533987
28 26 32 -0.001211928562943696480644182215570609162688998100403781955198528153390718779432166
28 26 33 -0.04539772649721165621194744134482158895467618483293748677539352372599841827542228
28 27 27 0.05961878040067879832895628880471388501327152592617995638394728835421385231581525
28 27 28 -0.07185236239684192987932210038476781895834874681544452197229563081283936824324866
28 27 29 0.01765092853751078261119419937241035416759989844066658137799042014980885374283791
28 27 30 0.06161670485342310201290056834300687785338577070286330529971547602080584946611185
28 27 31 -0.0009959420085492130381872663902073091081682374997806131671054092726998188131023199
28 27 32 -0.008146478314832183451937523509533902691909710756180208364218438093807140547180835
28 27 33 -0.026862676224986052352823431346747146054981778178643264251390175476768002052486
28 28 28 0.007632619911064722030132664846282963861400344358083298648944672736068169261266587
28 28 29 -0.004739210809933856366422506225914862793701362585125900207937844124103431891979073
28 28 30 -0.008239599059847341412344379578649094977616083889935326526851589688417773633959763
28 28 31 0.0007554110370233686479619205055964245342912310759403710539925653444915038843864483
28 28 32 0.0014279157179956800075529606496616964312509002786943142836710435830999619225133
28 28 33 0.004335260788277742361386005858723719254621482598522002249263691401139943333520314
28 29 29 0.006764915268311277867215682775205082529567115155196301574496846693211494232120418
28 29 30 -0.01240689279300771535553498666455100144986364666855226771328203102610627053694201
28 29 31 -0.001692272049969595296414052182683315680432980910687138052944526678660167296110831
28 29 32 0.001456656104767135954080499388749325563930073505450412739483972154986134474772162
28 29 33 0.0096658892566412684505582338195512356903699549315435978428559625687628023787732
28 30 30 0.005125112064114309691018236432004017637527537727491061427601885596857481610920693
28 30 31 9.060312484498431691178482922039573723611690030871417580225610982751990844199097e-06
28 30 32 -0.001303726821380964829134632499550309043338281881543582960098329430694258311006325
28 30 33 -0.003990668456506456388520766924629573116943683081990318505278766973274493887403089
28 31 31 0.0001651547620396904977481508808448130765852779095724171935054223484289424547088292
28 31 32 -0.0008685911807691091808551195074735941724586525724984314699944239494808731980682205
28 31 33 0.004620968044522790099635832469275331028404779188607192710976966192189278006041489
28 32 32 0.0003384487874633850400470247962759758586953602598970673923629423557459403138047752
28 32 33 -0.01031658392843882868890609372363253547495125600832876342973660824791197469197414
28 33 33 3.203234600925727625925120097580959816475426753464438460943030823561008171047398e-06
29 0 0 1.28164025492618417463914474378922930379692043844790567380825857721669485505769
29 0 1 -0.2902873089742523230830092272116185235802158623860993131644453092958217213493511
29 0 2 -0.9931467005834566855283462487135363140315926865539561245018552871206324614111808
29 0 3 0.8019552093778473869595842606584484582407146313595785834016914371426308244102075
29 0 4 -0.1696441791110641193128704649326929297562755695286883193082766489458563622088048
29 0 5 -1.700333122093772748885575091884481227939837311440717253218841988976963918596165
29 0 6 -0.9931155774522498106874776948499742319961683962265161864265647630627085369358693
29 0 7 0.2069381361375050966986655193312338417988571419085148691810160757509873084738265
29 0 8 1.421805580903255262770276796372684679402271341747790477001621944118917683677994
29 0 9 1.919421018038917930714918462807019529107410535791781434939506656108986808940713
29 0 10 1.638282294537217641340749824941984635948832439244061429109585763253318337973151
29 0 11 -0.01617163653670319458820931164375388708267307258048574008773741883233922549812177
29 0 12 -0.4432943297904611420546980338677479676472095918032320943847603149059175577277306
29 0 13 -0.2945206750167821789148112711514549010437914492610919681425965406798266675534115
29 0 14 -1.240159623745798403759512993066774190575207029223604758600802356108428218043656
29 0 15 0.07984650317774106427365678446703260900894898001357475213424641314726857371549519
29 0 16 -0.002673426743712563327851836951784262905244389386965953687680705362464006814570728
29 0 17 0.054553405870463088625547898081685147961063260967294029177802292343248729988375
29 0 18 -0.02541287310486431007790185275535893867333735289639031531683715115657931880101405
29 0 19 0.04471354538880243656033710738238412276395366086095150706743234580190761561297107
29 0 20 0.130589582434416085327831031368735891830735970396892874263055260377332823915741
29 0 21 -0.04029605272578216571818209496117096440978767409409349520214384008100157876584786
29 0 22 -0.1067859631504560754062038801578777538982444119178696906947000818548821269157703
29 0 23 -0.3327359555449191331425958278467945286124958534870362885869829509430582873881618
29 0 24 0.7959567854859854655773748499224891312600800744690729967755257532305554917212109
29 0 25 -0.3839253921508639231865863370552636010128860366856034296288693773303958971263312
29 0 26 -1.421403182720092425456532148375257314996028580495898000451309081034339470822665
29 0 27 -0.2155291894214788610125956961921745868621631653140799526149729151842037531840047
29 0 28 0.5340842253335724234958087777429582405847064986093311871965550532665423019984515
29 0 29 0.9607423048773814018509795226426668785778396481512158417833022593906723753978687
29 0 30 0.0107872407537524005295760333412969555670414794698870317129760391347241403995971
29 0 31 0.2435396909413125338804475564542602233131271664908257799479047096255689519207536
29 0 32 -0.4296482234367492331897003538279345321594736306606687860134266083592205029355156
29 0 33 -0.107509657497306786691350307203796499714518790374834395469181241882153306595817
29 0 34 0.01398207147565746679415273963832090206970402446394420748173711892808003440349627
29 0 35 -0.05051581787749540297131628857315254143431357195429834615098438745226022113153941
29 0 36 -0.03518870517942988390954513285322337272680662066801376287606403833960277459588928
29 0 37 0.2775999496716217731877031470123458264991385009596816444727030300404539000393715
29 0 38 -0.1042392312587641461212202344190642849823951407702860262569819764932568494310365
29 0 39 -0.6508744993934075327653241493149461551666403821967900930631013652674324843774128
29 0 40 0.505930488137986427892337885834975933594640506022559112182295001261841158311854
29 0 41 0.3156062095772439103203807271671481187736786397685458063594458820645231211596448
29 0 42 -0.1236946776908557048563678681147078195534963457076085448590161484114161424023133
29 0 43 -0.07171749027371684996995398032176412537953050158954354825907268959549399042133789
29 0 44 -0.2914407134206388351255927511714486644634372993591069519956804526002411210702019
29 0 45 -0.2178927235907848861419765127284964786123469121900566540068530020548744791486685
29 0 46 -0.006332377343115539617185182873896055654390141687094030277583574459028594504392408
29 0 47 0.02787269410809711214527286539019448448533971106676021618372825404586049481738891
29 0 48 0.1974718528498122694147736518732300550080526263210673623513695043669957122665091
29 0 49 -0.04981161174811948929064009209643020240440079570653992183041052404901315915740631
29 1 1 0.9151110931518259431231193836223688348749940840027197841185548671815190481617968
29 1 2 -1.33539213243835670236885729441925225643246366206065482079014215543675752464642
29 1 3 -0.7604910719366528135334447258501393135772286174914819511659506423285767910155351
29 1 4 0.4145525289949329491369043414045843083344700093219146890032487097857091172567361
29 1 5 -0.217183043884921282343568055206601226022094656081189623262388289510065171116064
29 1 6 -0.06000435543678407389095750559364840171264111090088614315293403278952282425103397
29 1 7 0.01170033362968720233977595928993020087586363142330929316216179843245733665622229
29 1 8 0.2879823054132578614119880256809126764593201200074734791977018832363640233491138
29 1 9 0.8309559464016686023524782569590529656438954829117639718006696829125255924420717
29 1 10 0.7488447676587244124030493784718500611234745658918785778687975185826676640714947
29 1 11 -0.01143906638340505057577897001617516740118352138470908595149299356629692195851926
29 1 12 -0.1376046259326786258677674318649382601723415980823712734800283473265412998909302
29 1 13 -0.05236567458390098172005153939916104438703340084140113522858892901308565338397131
29 1 14 -0.6477177490938483849078572038942006351327661483083669708809308331770096215678756
29 1 15 0.1549040286021781206465637406495439658836683715576263793060882197028324828894792
29 1 16 -9.665235209176136940277429196364326757601463990158967068123260992619973340935531e-05
29 1 17 0.02695572184987478731836531124458008038825252095507996713798454986488603325153944
29 1 18 -0.04473185326359686199773372156979962142847609257026164317093835811741861156857819
29 1 19 0.03616325870239758947174174394316139932448602235420127949127419009621607682780703
29 1 20 0.05428886512088633248421422079152365775827228515685048126981840671587718749076091
29 1 21 -0.0004363950134396735632023976242119381716306227316275109421464809212466674197396109
29 1 22 -0.152572117885353767243017663826286451429963183223976991959708399277727354124541
29 1 23 0.5359755708218391835416514103836590789358656153678718335410029476747734534925748
29 1 24 -0.4537536456399246278467058091000476075982136351705567914078213963540925342784461
29 1 25 0.2361193279864507998658777667264763714582623408316796572913846572411288961278169
29 1 26 -0.07551851635960713456556963202521597029252561865748089045038795207811214672728676
29 1 27 -0.3779777769878113714513387923354723567070317154908166027900900395265245220826255
29 1 28 0.07596049049745670067742464978467787053246376395199795105028554670735545984910919
29 1 29 0.5449311596110157659723708807261523835714477999128854745436962866009418058241333
29 1 30 0.08039623096457065461260510952032871043333905300448785548739024761778457270323984
29 1 31 0.3133357120737359699569918260132766442035894753037914507942687953271148411022541
29 1 32 -0.238325945854589550466396525567330455223166479136472298395945296448463298675274
29 1 33 -0.2026115556680796221961984303607570577003741072318633511644103388068896299368533
29 1 34 -0.005801083974181532303010043878408329871396699329909574713995176744198866133376792
29 1 35 -0.02859746084431835276951036491375083710929441373349971069689692840306532239812756
29 1 36 -0.04828826044646132188613359422862556101154303121992565790866084691640729556412585
29 1 37 0.08976985769108340872365851373261475053036148855658495409567031726766059568020227
29 1 38 -0.0467361369615836143907947708181646146105653035862800814940127326293701439615834
29 1 39 -0.4987487770013227145588210356153117806583378174833479946607714776318463365027095
29 1 40 0.2886877622154688478845141821972228078284524591043705797695537910961977058102969
29 1 41 0.2696765629014893204682502467412372607354023447895497893096109122929208891055307
29 1 42 0.1359431841723721113728176428081392263202404671395599254128646061414130424748577
29 1 43 -0.07769917754514813874857789413135542737747475062614642523117553921339860882229361
29 1 44 -0.3368656763042386023728968642995874888385230141447939129444191557316982737162025
29 1 45 -0.1054447290444130964860953379537824387336626643041844889053221210891060555786424
29 1 46 0.007222787360488330549751264376008156410694121952210001152661594227075623751181953
29 1 47 0.009174269933312652338429522136656848015204775668266280946544076533381671962203711
29 1 48 0.18790341391320389587965880489454359916903570100655643881827571835315881356845
29 1 49 0.04103946190686895385870735148320223215277950239850401102291020469582980381820031
29 2 2 0.7360883996292445277514914503113677550993768279056062670381362584971211443355981
29 2 3 0.4582586005357753647038937694547305156416509085040689503366005615035201918248363
29 2 4 -0.9791390868530401396132101049353922945834804893423397433501439020279501081525389
29 2 5 -1.525667264715952451025535904483388665598206533471180548184821347770200859670332
29 2 6 -0.2623714231175991538359934379803574114027186001685315939463834679239471645447156
29 2 7 0.2643864066176822324819459337102848506775917272153789869484525369695278758743892
29 2 8 1.080633422224491024048064929279628336927882274822857689583671437969501653235077
29 2 9 1.071913187874754827426989248326872844457157171478911190232857378089614670129447
29 2 10 0.8189848868119623301048370745821713679298717877757412625198612603034480367623713
29 2 11 -0.007524187814115159180012050611001899580473254653985430814611714117329925674114431
29 2 12 -0.2423239801161912899331163703188175982218930439711680045500045191809788804818741
29 2 13 -0.1941118918843112406424649850533803548225766007526253291467179816689334984304509
29 2 14 -0.3559909604161031809156086389645283735567288318184859444186303164882655331447448
29 2 15 -0.1723404822825259000184493575175882815417335341884596861234656167108610056271439
29 2 16 -0.002420466591120181366923292863101318838743289528954013901539245267715510914302728
29 2 17 0.01814278317386937896265193456463769872515273130355031270047625203030151043534917
29 2 18 0.01041329572517903285800942098887151036502072068318897652626866874809189959957773
29 2 19 -0.01608928974649765608746251828550290228040604210769491627833197304506775698800481
29 2 20 0.04710613847917578438558451577472993934264187007989682082045652475442313800896541
29 2 21 -0.002265386381139266839574045083743630864490303165406478728277093483284639591011768
29 2 22 -0.09575581764679091739131881132675800324557306326534357108304210431403991654388871
29 2 23 -0.9302877333922099667173232939893942854682017746551140831223421473844153850464575
29 2 24 1.073169473104199391386513880370645328138794595118489430796915388854725305069735
29 2 25 -0.2384901479092002711016541488825735861233877113962856685564506100212327419595337
29 2 26 -0.9677121785244504543041581174346849416774033815293003980978293701696730774664216
29 2 27 0.2877663305375017136228911545524012813910714540718635283843574505380110884216047
29 2 28 0.3227293981854764367964536012142661416274215390719696305540495444559859053398127
29 2 29 0.4248783676039234799997750123435174563314627803319913311196367249789750625629309
29 2 30 -0.1341405304420731919441445594579769281505251710602829185847431225658710163878878
29 2 31 -0.2192422246729873477605782616904227362548542904183817970800370164948155090760192
29 2 32 -0.3026252388625000309274070575767787182642358616246979511703863301533219168996845
29 2 33 -0.03993919646099953660735132654931970968253932120400926361319674788660092751846787
29 2 34 0.02327136079742911216296894579912371391191270344266826889398616752985026899068188
29 2 35 0.006237209092601069037316256947926296103783102663967785513229999547279527402050305
29 2 36 0.07904464194554716318992964228049907315301318028661825042642357750449755400725584
29 2 37 0.06323572248107778538299081440676735571363496689089920455048412204700502593666211
29 2 38 0.0354611987395285178729009175441843371387303377784180551325748682863725039610932
29 2 39 0.04395213947177115129896743234347642906166867062414831668330834341410679501917655
29 2 40 -0.02276365389834333040283430325882714697630621438651818387278428924051607086515379
29 2 41 -0.190116969547896470586495285238096368274662903154963049012712705850358747962309
29 2 42 -0.1973832789878465757935964716243299431130982432257399751648385716553449843933647
29 2 43 0.09545607347566623998123167241891836474656566655233324895523029829105204086741041
29 2 44 0.2273775758004065081639270698623471208834505031691464163391664106950692490694938
29 2 45 -0.01128398058696897036593595762775191296549637711670645606654416760705451611306877
29 2 46 -0.01892603804353151219679167006342218300051565654296853017742429735086337546302092
29 2 47 -0.00633339837151799725844323134840507439824963318393814945597578266675194435740344
29 2 48 -0.08388880004205956915248652568795559119155231749801664642186334978449748182700272
29 2 49 -0.05894215833346488811361669061419650720199871759966881755622711920606471191231748
29 3 3 0.6176976873962977401390314218832854484943012622838711040739100043007542566688828
29 3 4 0.02159475459831468946692642246439519146262557885713533690387555221814242561331875
29 3 5 -0.9724761597715167995488780009937310070385910662367259367145744042637866530241658
29 3 6 -0.949335728474737724139711611689478320779663892229792019716260860432441520230354
29 3 7 -0.04975956332256975597949606188778718990802029177970439048716952903759490525687559
29 3 8 0.5663101011556373230639693792238758179181127944429224396242200326837606596737078
29 3 9 0.6925498951279487624414067141510537997357586875420708861205751009421282573277662
29 3 10 0.7113889490449914488538128771754999640517182969903818098213433303904697948217878
29 3 11 0.01990900083470156008243588699741615082957213902238689612923681988971540066851829
29 3 12 -0.111312046461186332258757333786705287871905105942543666630388983865794035875612
29 3 13 -0.1918674083178472114452077939468414388633509659807554518680298128168353619273828
29 3 14 -0.4610593706762051992421870181144394336744896660584121866901330921913938369457994
29 3 15 -0.07655187134094929280241638452995355996613252103259623798930958211991008941042688
29 3 16 -0.002237557472374730979689077136511299590624456469868526643278641771091111234767549
29 3 17 0.005526247477526216447905919739964556008845838392440723413248573746803579687937523
29 3 18 0.01980973722951843954107189220937672104749086260830685455016686001993117674207154
29 3 19 0.01989261252049091647650206421491292101358878411690363114944338000215252564145753
29 3 20 0.06560407935818893602236074760658609144183783453591684437347741920876161975131516
29 3 21 0.01726199290598705915573568922380114782643652024983655467756648995803699940981599
29 3 22 -0.06201159830169940973713388747284639552514798952648881926559102180357637077708473
29 3 23 -0.03109699311717467840353530462508315640038115552759058281913946377010135009481312
29 3 24 0.3716657488555264266882888342491605671681532933969090254081717254410231070096372
29 3 25 -0.2093079833124323848106878126052256626475776070021894992770651486022755759119715
29 3 26 -0.6213214617659291090668405384471644732172902452315343301189769266409643205090972
29 3 27 0.04181087927817544570287872512290842866416226141535463439199368378285020617190671
29 3 28 0.3209290409556543729316747499988554662713751651737864907066798600959290792742916
29 3 29 0.5514459396740560495513291893794020588412808352484122126858118021611203572665948
29 3 30 -0.06610409452074381614103024621086899618812585561635179194138118948812904323777916
29 3 31 0.01021358324343797179251619508332133788465480099427291583259133167044191281530657
29 3 32 -0.1175703790600515772422613345071068700678252177484941738775892375028931867216407
29 3 33 0.1437907331733236343021943268375846243899660623695075633551590508851686126714768
29 3 34 0.01793729383803967272992680935506877382757538599989388767030375463834563288737301
29 3 35 -0.01616718737229964426381922638532144595024693088200990150308005536803647914932332
29 3 36 -0.003926189445135713503963379096162806733681530375437208476268533107511241723575282
29 3 37 0.005692886371748739737631982689235910183174952445566489172825719160651631119239804
29 3 38 -0.06176755862971730178868211347825514329996638837520555166350590894053791391091935
29 3 39 -0.2165649625347196726002498298536777069246421404655833016290910707363680663838815
29 3 40 -0.008123423733218712197924993408463001116316285926512927915468587845730075366723435
29 3 41 0.09414885094978628953711899088282329814299060073396676295349618589655254762476139
29 3 42 -0.138744664746010351250208336447590845739445916710029050262463342075218008752535
29 3 43 0.03118016746822493803661602067943462109770777858309827635699268634021310349041865
29 3 44 -0.02935927814952313550480580489897263995228655129139893362837065203821903149133335
29 3 45 -0.154971785612690855397082566220935403241322843791885276654855131164460373744212
29 3 46 -0.01484342123644260812520716528224447591495462890195457086441080005314808551108804
29 3 47 0.0177002237202502717244329245963732682739418467556263578470419640263676722513318
29 3 48 0.01229319587557942087727164788678233117368911872288719094932520778678777834219527
29 3 49 0.002469068873324029807840003620048312389367654289370438926682671206404297444624638
29 4 4 0.1626181085509633860851957423371195367258434398659102681394870539200564816854801
29 4 5 -0.1846066981536300494772572256851792003661549800306260057834326811755158864868138
29 4 6 0.2209218654222081961898416745497566540936235467105301539258895930035984880713875
29 4 7 -0.2271177141454422599596586150773936693490652463934899939930586027018640076421557
29 4 8 0.1508283404775227397231370393810127648183875814663102182753770002702188742587055
29 4 9 0.1186621089136577827106354456701864575488492842537965427337284179561909772431399
29 4 10 -0.05274457627387558284203214516890956380533564733579260369354420845193890101723787
29 4 11 0.06803569579238964323985079731610211904438756854737782068827461191600812087163782
29 4 12 0.03011039159408522880261999582898285367287411747032164865742098782277385198978125
29 4 13 -0.06733345180966336967390123237975561100650867048658567326657954856203609431461997
29 4 14 -0.01993012647491276717245260171377044615277582714641168003628518696054443181250049
29 4 15 0.006675145350001064988547889625732642070692250715097862766197044848920283935711732
29 4 16 -0.005545744065757206955767930173800849231301342789113900266221683736649482870241339
29 4 17 -0.01236673165834650132603822837143618116459302093982655633607136833061731639955641
29 4 18 0.01713236451056453043710258222892388021917466147509312126188958319910394515563867
29 4 19 -0.01432175276857515009574531615347424762765835311868379636680569107337137273695551
29 4 20 0.02165461746449736763907570696506464166224873308074402652266591504129040980807129
29 4 21 -0.01512516476085469592121676242206860081829253914251633348505211076211047316389634
29 4 22 -0.006344192401061914862322991041470599563714983513069147635573368355038482660890656
29 4 23 -0.2039429142040219825283023697110901064662869140036083565172530500410891821708663
29 4 24 0.3151630853051149392314489044964423315278066741738605038486733890660045995582534
29 4 25 -0.1447923882315991846691861838660336109387033331839860322595532139445133639594133
29 4 26 -0.09394704465611227065468905378603888165997836647208521076804701310805536206465571
29 4 27 0.253961055885532166560926467234456042761465910147891402464878777959721773882102
29 4 28 -0.005172990256985424841283457961531200314135777837739054771402151645371460789747997
29 4 29 -0.01399071378769276975123499213421479328730911957167660789394221464659587112470608
29 4 30 -0.1110008963791974190189191218339229665794362845510480640494979690743137925058295
29 4 31 -0.1427504960699407479057250638908204159307810932534147390939451809762503860197375
29 4 32 0.02534076918811250391349871648679976040923347427702400047755643423931556470218232
29 4 33 0.109952781617793696768004137884794396098717985732239206822128948220786710371371
29 4 34 0.02157028229638327752651125374107215674160582058429897389410621123398620102974144
29 4 35 -0.006062777901626447261205575055768040230056037024423640847593918824760712789461725
29 4 36 0.03593868155665338253759381076235402672154157349126680289595370121389392172948166
29 4 37 0.009268766768803935794064917528843637008369495944432198777593037820540422605644586
29 4 38 0.008530788868062792531074384689688598476582880257080259265767430362990870131428391
29 4 39 0.00625475709145416558440273302576541215989043927253189409083846581289527697956926
29 4 40 -0.1485945401755876154577593847369349923903951621268650338265667596856074648439089
29 4 41 -0.01403437041370974271910270701890595838892023632167500176409897053895019838205704
29 4 42 -0.03331143808725809807361240377972248498267115779562008422962582767964261535691143
29 4 43 0.04420123034125540196445276526093738350217873552263532110926727037116702788217275
29 4 44 0.1080000655439007580231532749574213857683906032811722065048479060349399903934604
29 4 45 -0.09066721035437435804422429192650140351296834154329363489812908677256065378992562
29 4 46 -0.01622786327093259188676242014456789843409769028449511725256727322727848674157101
29 4 47 0.01988537587953272597004769241377374483312537410384873790820258128916877045937761
29 4 48 -0.08069784754267012895517750603648162661091993307152754395590500323695025472691538
29 4 49 -0.02991301043995421715459704641516481831351173156205131671341975891458008194555536
29 5 5 0.3921276048484894138313747278575105134865968559008011720972961938681667218483954
29 5 6 -0.2176825573766665768926184950279253331728349270646900140398066950884949238367207
29 5 7 0.029466158232002983739053466209598956866874342564879737203734659592842784956525
29 5 8 -0.7004544875942373520459475790461935373018438531355515594173052106157791489203973
29 5 9 -0.2781985092981367686100101027204714025561592262220167641133019014178309478765633
29 5 10 -0.08814807952080617136240746900201870527265951858920687149629640736312854022168332
29 5 11 -0.01255162523521640992152969447852092677444665501938730933069046145390302257880451
29 5 12 0.1553337552260523303277116763991239913662871046741880807740827285345277178147356
29 5 13 0.3950819640030233562324507673703871688030905877865504196988795071255310221531094
29 5 14 0.4815232156022644333214269223886345543589163512153691473973348217984365947992323
29 5 15 0.05734531650035627146766236154931397483826088491971129053676360123317828218193976
29 5 16 0.001192718773869282790725244927227836668864192959543431716549393388602600635604291
29 5 17 0.004323211783988886806478327561163141087508662640172654606599140899382428352981976
29 5 18 -0.09813988793157771116379100501983422904543407241910429995842940140288805187303284
29 5 19 -0.0402019993886678631377587417577102742924729206605360181828219984815997901687387
29 5 20 -0.1199668352172437914835883459213801467822114618576422926678232220219341342613581
29 5 21 -0.007977324606587681746245927463880782177923340233815703599212264465743971515676858
29 5 22 -0.03633239803291634378650267529010552671307902663220543694025336215154543180387192
29 5 23 0.2995743302257112227957822068458544858306693089888687977566261105882929836109104
29 5 24 -0.5852116810630930997344410450448264213554995360787031342040849999632393277149252
29 5 25 0.09412256356078241462821015760264682758234664289772619588643099477115214122804928
29 5 26 0.238634375297246345616897609274088257014956493684251164199420476048526684071957
29 5 27 -0.1783365487540709340517972748365796609915611897560505337948140410849932280745576
29 5 28 0.2408595763570205595826857580824577608646319851201222582240422417274019044564006
29 5 29 -0.338916481312417673878532443846506073108897641617365472239945510180422409458599
29 5 30 0.1504598763886072180601490908253463308017043955936299345620887970708102659577276
29 5 31 0.01894225097354490920428156672619092722376354088925832037340062309201815997343755
29 5 32 -0.4888864393405647202204296751699519845718332452204762102476830014175404910359318
29 5 33 -0.381809553709810742498179145724505605447510296068902115025005086360378655443007
29 5 34 -0.03374148063529775504984458858604412902257383025219381349037746028287697190345879
29 5 35 0.01673801328079104010343188756109736570250698006737684384550687799943696115263741
29 5 36 0.05277677647473692788598360564758299365866753680475854347830682166047121314409866
29 5 37 -0.01461059940112106669677603807108640255112567038534675954428885387857542235193955
29 5 38 0.04613591618427889247382901397005247901826688498856062781780580282347117919394758
29 5 39 0.08985464146545323749268664108341427267540959099454541507603709173390194205802214
29 5 40 0.1368175488639992458536575185022830161823868028900090113781686513165854692269521
29 5 41 0.111292270730009202554926922052908294688330607812213732636505523457790524298119
29 5 42 0.2790971525213553316050292689547745915772379447515442521280973702912981643377363
29 5 43 -0.1368609954084812312691024378041004540782962440693425778348204904456737962518402
29 5 44 -0.164098368321158786956223667040073262758554734442232145555329915084827603945405
29 5 45 0.04935858667119861183630479853548890700156916289250523098329540839582425519262957
29 5 46 0.03271784891432449323215537980968664837113001843781822926934434241875579061637283
29 5 47 -0.02277907950359140947098959165120093742080414081212519598503627998829976850838662
29 5 48 0.09401159561029746497566973060468961992271220545367675563774522551248565103493805
29 5 49 0.08985568245960424477075786237693749042225263762795341905085751551208418888594293
29 6 6 0.6009919475550498908662444836518725249701248745584234421307820028450706501133236
29 6 7 0.001331856770238706424380659490409899145059975312738004910302044428459411258804291
29 6 8 -0.02523606047304170178039192258551241131964929372956441630634541956256527736103811
29 6 9 -0.02780635421460182575412233149470357326956069956051733830457097573984547189365985
29 6 10 -0.3806797900283518173563767470394572149724287323999249021085935503953047425710411
29 6 11 0.0002444700433649912595558448301803954646454718455192803857476061136192800585561216
29 6 12 0.0006880326214537243806931494611782466651827749922850619795458475687524146560559881
29 6 13 0.04337316881360162956286017856548213876945807402981168680590842846771500913027422
29 6 14 0.06843326980618872820479747716858431757869491944634456898927607147190069478712433
29 6 15 0.1741404313574095932503035054107340632822060543226183710298992981685184107521142
29 6 16 -0.0001637090026805280416567129616176545538494921305134343864935099123803909788314811
29 6 17 0.002563190233620067569067140443998514531441341902294707918622702442570819071197709
29 6 18 -0.01240967338387341479030985730898042765439446987049327109508956501458266175129908
29 6 19 -0.001335003186109855764996080407919831229195002280745376004310391658851709100605967
29 6 20 -0.01540718765462487103612553590378321365049550048311353895154604848646542847519414
29 6 21 -0.01232423030551561971933962523482895771917970858470073204441563378297441743016372
29 6 22 -0.009274902741778769416843789730588231309883361022462763768695166181221374091683156
29 6 23 0.2390873693768082480734007378969611076715347091071035288943890275144997603088731
29 6 24 -0.1042521385862565741903308354851876749742380228788696368685781388088263626753399
29 6 25 -0.130226001291140198401015744113825656940724416164879456366733565149102291575388
29 6 26 -0.2227150044646770799528251338137621294202236692613710680481878594507098059315676
29 6 27 -0.01870376738229765675645122443681415881519852067526721818957488949255189886844903
29 6 28 0.2492516680962082195348697592718972805341586915524212864872760592947393220068447
29 6 29 -0.06001904467482606983573955809806843782900623330260592017960306390226370889562406
29 6 30 0.01503749829102783612795504528216211538161560885744127627797077628622639437944871
29 6 31 0.01602060321937057731737389550665803495437423632774696810186325613699981884055675
29 6 32 -0.1500954303389911339622624140797825633139163223351730247794114607192563510463302
29 6 33 0.06760070340841489662731822121874092435648584780072638817655539544059950347203243
29 6 34 -0.0017676477107122003837413960411061045840328013728544460213255927416967635762298
29 6 35 -0.004368579423699994028249886753119733450173389481136429646179066662151597294735532
29 6 36 0.002855656519528354811043999598752828564480324009999918485766555594622680847981074
29 6 37 -0.008891716331127029171809823839920527865519006817133696978984582442985659078772259
29 6 38 -0.04331776844727865740717728677721936440616187646702749325612089138116714367527932
29 6 39 -0.2466234210622732075616863742871494610148840534107247290368721323717178351004003
29 6 40 0.2435441912657710260491556280074955658529703760614530994417378090594458787913367
29 6 41 0.01972077756281187706945386527272222930826852597858692665056836553055032889628854
29 6 42 -0.09037203312517753224286898980017210073389537039256404647014133186622711194481139
29 6 43 -0.01976124898737653447588906330316667283643392494837537401278402017155554898381891
29 6 44 -0.06488328149637519771778016722663144380734536463044789534687888901912420707162442
29 6 45 -0.03004456532322736902416218269032836123311815408088251332579326961022978992616268
29 6 46 0.002315180365316255564639796143204442332931836761392741007161965085145088206044833
29 6 47 0.004773361488770690615404730435506503255551394576227202385747371228141099344174536
29 6 48 0.03723129913594230561353324218241787384321249538824957225657022743584827542979802
29 6 49 0.02444354527553586280243141385550309656555902500298341819594263343999820219311759
29 7 7 0.03819978991110338360643065117620279929151357701777991599489136405521086690456456
29 7 8 -0.1413246421244775478457531394745660744539716034156089334955608816412641793127383
29 7 9 0.4071109167223963387011047518316192838093557157575275447971080194641922280886983
29 7 10 0.1206163457492135455585777868962369821886013851518555911245318038288175206100988
29 7 11 -0.01636585010599713381955912029313808775425852077189942132185057180256955888460477
29 7 12 0.02054184675327050669513498743447999805882490690271692270638550796800087987376701
29 7 13 -0.08795458130141483429680359532370444314758417896761094439747308241573350746245324
29 7 14 0.03985167608256202731509676815763521428666824705953280065942228052100654768287261
29 7 15 -0.1394668794268549406365720721226553145315039117746679917165649625135493737891126
29 7 16 0.001670389149259414216742662049536698351395192929016415900312744486979545501391352
29 7 17 0.005016737283431813689567705658536836334801200949571172485722366645378363805724587
29 7 18 -0.008922745944046098721212777875782518494236997931682327638526834453555233423842816
29 7 19 0.03268568266144071277536131871340639751338034799888982132080160429310275265045994
29 7 20 -0.01977561004731663614782880402886279367077938097751259444910774987771531588569448
29 7 21 0.03964398107456902960398101775595875640505983282769162163682518882206889370564868
29 7 22 -0.04155860449252662979828216635791591467206132106913472173734585467612417613941869
29 7 23 0.04351305183170952225952145968956358914192860467593372872451953301575054109961564
29 7 24 0.03103733520572591294827584545776872708997508360895763016587352347411971481927653
29 7 25 -0.2542896140786004398772563251660565680452183689680905033235708888241873676052625
29 7 26 -0.1463860867726068826139757727429664894839985833345968736948597887770839306287909
29 7 27 -0.4024705673320100073016570798186727969990195819883847434527114267546793577460188
29 7 28 0.05326640270355436866160164398319431078271516846204442009448133417231227620837367
29 7 29 -0.09400644951103058592110254663880852343410064971853871298568518729636786216996779
29 7 30 0.2208390485360032204246693769619734787693738433883159623616831883242628744368322
29 7 31 0.2531990574298203633466187313438122757179283640002477445862951051723818634719492
29 7 32 0.006324597037432912266882399768273394751875764469407026179046172264601436183319156
29 7 33 -0.03213490852449706020174043319702462861932782460253740525513095799190023294032623
29 7 34 -0.02851123178032695070654087619310760870646198498138668429491230409983133161805158
29 7 35 -0.0400044613541292618320132255527112589813178300721836547440255239604955193980855
29 7 36 -0.03607094265328363592297468890347776083227354958355795552092525681487688013544283
29 7 37 -0.0533471464038741905169824560282590797177788124677022851745507145773104153503075
29 7 38 -0.02433839444103868398552176756884908705816567342258135520138324979841188084687046
29 7 39 -0.02574682959484982323991275335431661428786700487217322937676673519127969074147532
29 7 40 0.1550935534809553011497762509096219931452022219380166416792615148823739630022715
29 7 41 0.4253307150559014864084245747890485240111089447276463705872520472026357717331409
29 7 42 0.03637606661365059245764326189380066001075968870480508239777919205461072753928468
29 7 43 -0.2168691763402434161946591628894729229225681454878666224368419379815200327921756
29 7 44 -0.2521974737280756861935983161663806768940115269726518597907308423207777248511831
29 7 45 0.06424314979814255517553315561714212577355932549553464797962960900803123403134916
29 7 46 0.02765513958709177619443641279429122765627538051291664457544193389353006017266086
29 7 47 0.03164167805558744150025617406140789706721894388888375252263213277339228720997874
29 7 48 0.08108859506084071820965093988690674219553032379546870501149050852897369508356493
29 7 49 0.05739471112736382273392098107482914122918796024491257778700571114214858770832829
29 8 8 0.2494076290263663080925921634424534229835003708029376465637842873398127690955934
29 8 9 -0.3774651217070280492693223448655841701640780788529774789806095406208162749102735
29 8 10 -0.03594319757193421569256016024064153276728117917220462847987544732503846449194476
29 8 11 9.269944375465364966866192781503043609241230853395448330175910725869334777106464e-05
29 8 12 -0.08882238896355816175677053784842239858350492192078758333429180604040191463555602
29 8 13 0.02373725971230316387903697569889351029025065817632379801710048693396880322079799
29 8 14 -0.197761350785944269828422523188695161286500406236084316414698110776831611870596
29 8 15 0.09673579168551353106414401988690286044043269443886363795280881163507469344644812
29 8 16 -1.075470496734283054240676196919653777516855472195991177952795256291279094984894e-05
29 8 17 0.00557327838120593484739362285551028801081079851532876562905724778061500661318184
29 8 18 0.01645938466525329272842645188983131853525098655630836165254688844244911959941
29 8 19 -0.007784651890770924615007190991500652428350513249642915807326720903647416964209696
29 8 20 0.04183350031868614458440491364555429991615184400369529968181504456608943836879983
29 8 21 -0.01126200292008036202858108010494467552072154593245423114640376246302271574263556
29 8 22 0.0715758765101745801090178514744707422432252801624197419119568539469272416005706
29 8 23 0.07696662270310815616990020062807596452452997904279688962577862917465508315047197
29 8 24 -0.06523731055770399267076677612789092254635008430486438842342436306182560086836214
29 8 25 -0.106761616031774481273903044508754102019980592541583509845999079011874938657362
29 8 26 0.0922696556937949694487544633768231031540530663864563277548630807013215212507433
29 8 27 -0.2913696794535847752297122722910768282244791268978079726469103829516376786321852
29 8 28 0.1657488443304076635058965123019402491132110804987457832150735290342765516565657
29 8 29 -0.06411022247079455908812713979803950579881428016901351982145315551397526042209245
29 8 30 0.112524402486741348013735607385887067883655408412976458344436181255304540516382
29 8 31 0.08032907270639925868195177823876848564147088358403477946641418414718417772538328
29 8 32 -0.0488157983990257606468032903455915207865555677445088385433095703428061215591438
29 8 33 0.0615709263054883988772245870976693409695273079368879209059099964735169818250683
29 8 34 -0.00622415452746615710635900634581693025907953809953115562555375383699788817081505
29 8 35 -0.02899392114851459216999442620004989359916451729352110298689037810485949952779635
29 8 36 -0.01336311615605842075720505741441829431046918567515032578177685633589227299923289
29 8 37 0.01934620437499558305265367740662600810485285246121276612044698698907009584493251
29 8 38 -0.03362050641160327956216501034194749710790918139919418897864039801088064120595316
29 8 39 0.0361182232629656570985775433117439139905099640384017654429993553013140890707606
29 8 40 0.001501738524280416695590689987570966696638413342300305104460918306328966503271718
29 8 41 0.3612164685720017057063991291659182722302127203199734762087051006694522229809258
29 8 42 -0.4188964850473420857068692890586991378566281986017973351329251119010702458068538
29 8 43 -0.126413625120838625692321938163437795996171040885902189299429068400058946904864
29 8 44 -0.003756102231233135060251448634784812696961200259193780667069485501696276895630606
29 8 45 0.2540763294635961996657589227132607480701816549112174215829501593628439251534486
29 8 46 0.007072568040480786427383682570552815540878272636523856022080251969386678676332296
29 8 47 0.02383213365331040580776571997385608494079004976047593384568408218339190813041092
29 8 48 0.002652983852305190521934215158924989418300400312538252791113684013808352863724928
29 8 49 -0.04040419413230274251030226969439911566088527297137502716842263807643737337685679
29 9 9 0.3222938133000795866256628085172325848387356495215584195062660238911060615806927
29 9 10 -0.08061996167736106601354244680395054020222945953429958928201007425747067851135321
29 9 11 0.0003531680201862212513371497132986051800073733902765358616722622325732589222506973
29 9 12 0.01199335680916625848622498936729184648524016019322883644958011129522468821637119
29 9 13 -0.1847212303081696386579116286507422105185666366626305418576193746160509258619704
29 9 14 0.0001521127965435818202013817111426226093745547151994448338115852171500124585378947
29 9 15 0.01998772680806613499041197004077711105667940694743368376266416856186390437058514
29 9 16 -7.404767420380494516270304588473967910746695822804732141505880220711186934808681e-05
29 9 17 -0.003741233514845544323532108595112017140535280205866676435025039535352281704665615
29 9 18 0.02530009688269606012746017847226530878613618804569960176729415036427894073076123
29 9 19 0.03880095678790230608339933379314085845353366169750695523354577706504580384487715
29 9 20 0.008155436495714336592914669730647406938950487258926732143330594827421346649328598
29 9 21 0.01115427791508721286830849309667212098900360298773906318697842023170494168741214
29 9 22 -0.05802216829021452435370351790160900274064811599623212429044813043560708686860936
29 9 23 0.01657231071398928367689249594515028536146870240302814845071121407902288548296562
29 9 24 -0.04013566029140900137318642169555630708926664883218583098491252770153851509528212
29 9 25 -0.04935054838660314013686029109568170882888885338312753566296908146566384387727739
29 9 26 0.02510328812602349334624437077655771143211734741951983667748091967069505597930394
29 9 27 -0.02897174646842943885317342902697524141950246818499252428802321894425754874739403
29 9 28 -0.1959621378938096367675302397400873115582991150542119947299679049474825282447697
29 9 29 0.214890162807777290384784700950207306259557139724988103457341376259971739706978
29 9 30 0.007918457107824617359675560013734642866817417428086325445660827341672436848815245
29 9 31 0.1315624924863099435325698416569586670438414891079070028269109569914072723367497
29 9 32 0.2678609095185673186093818156146265349991788508967560621455963157452031861249874
29 9 33 0.006379892331164741060135972840681430848499497297774288427130150028140511339768281
29 9 34 0.001742889902486501093465147462324047366087502150661009943924237705457889129756147
29 9 35 -0.02050165057219107648348252953866966247113399283833303560202727498088799442780775
29 9 36 -0.04834584912600462689034904352504100356050616057841031275096244395255320921365911
29 9 37 -0.02818118167489316014431061865593231584868803403996773442775485988385575776411528
29 9 38 -0.007307948244012635657946334157377412028808272697025054555649859749196067179069761
29 9 39 -0.005708043540553519618670639948965895048235974488259521827213398022645225492656788
29 9 40 0.09130045137731788388910312915286869029172447250729819416003814332958285999894487
29 9 41 0.01414516859789779067467868963885550290441213335139146224602826161015472011593677
29 9 42 0.09199884545978044712324761305534430552487725280959371958996936460360620561361655
29 9 43 -0.006271841234124724974565300624510954457874719186200343457280041862839272594943075
29 9 44 -0.1137741778875473509797297753566000922356128228130195469003521705076265112189256
29 9 45 -0.0773661998656141914544060835105012692995780174575937993810726242351188659761014
29 9 46 -0.001740652183563544433095664616526866854496152542101126043992397584489596008818982
29 9 47 0.02173969448394775823058853459165410824820583978143793679184088651069798408025437
29 9 48 0.02289375031636261338322297951435412937408712989771317105765590985023433065958957
29 9 49 0.02383286199755390990779674518985448136441789112372717409792337266310812825246361
29 10 10 0.3451178190835060785155258083588927301743950458323616739134775011066584958202511
29 10 11 0.0007276379225353432823787593253543675910131798512747738965675703471767621673618985
29 10 12 0.003580540245865054034299217308581302724747079450415085219945564232279713403801495
29 10 13 -0.0009925900799337351647782149350114361579531369690982004245461813032246161175789097
29 10 14 -0.2649030190439844277816364126619981608821562589796299732481925849674760648114737
29 10 15 -0.1857754950089965968212432011596566330456015920825877624331841549440030946545355
29 10 16 -0.0001777394202114504383267183769938138729900771995764988688183021808794585693279896
29 10 17 -0.001103045073384909936119479630464867053616249592771691138654537727498591021039662
29 10 18 0.0009079919266588779318133784491994626372974188119938675558999097334267070966284606
29 10 19 0.003479799270853253944374280818123133097097599039344145447648758339216614482130773
29 10 20 0.03909786715786891605393719720387010753944183329781614232655132872124222811772706
29 10 21 0.0234153780500816628575244925084365111214560733640202510550213861006908660101471
29 10 22 0.07986569904345770502986496994039191882555379220325851163702443843396998660568344
29 10 23 0.3073134481527415328627118473039246153344429592596496867589746464083228978830915
29 10 24 -0.120045191305145747579352653642777018777940944266060257495867276281112860036381
29 10 25 -0.1292161834216547327437246459371699776857628467767263939748293296928600475312079
29 10 26 -0.2174306564053554070583598419873971578877640251825947803550058963098177657691514
29 10 27 -0.1702484053673728205224609741672876715915850275145042723624442858924065565614284
29 10 28 0.06842957359443585736895325234849000851270036901251595638215680056614203425653857
29 10 29 -0.3028714252368470887482921139681600811584988610429017658624539451158288454709185
29 10 30 0.06083505559303618259600456188482487115572555372026365210948972437264270118012253
29 10 31 0.1689484049424972122045791544228212024917674407904258145211799399858771918875433
29 10 32 0.07662798641066852957774513611305157245872030911608506207346851856848685416136283
29 10 33 0.2179749846136280688932828182180651028076067589601054416489453988724411374975863
29 10 34 -0.00216634660746437169882704601440145246201239380299114342034658886537651835559313
29 10 35 -0.03149727796517891285179300280580873422722883232712491455036865145415183604555486
29 10 36 -0.04509925203429151953011210628941333684013147972954376268478822839107444627819156
29 10 37 -0.01718985472370359016710009368718593960745882530943814385958349351186762943474166
29 10 38 -0.05197976767357847091453877773763920922599233556760794825313036942088440788002962
29 10 39 -0.3202354954040800862495112737837338304605892899681556051639474254580315560132381
29 10 40 0.2543511282326074387794120226654710818132850830855362082481580547352465717363852
29 10 41 0.1843594839615849462187209263819157092116617676561891018188764138039642306506619
29 10 42 0.08989523982479811090474995071441959133002047697919668808324407589339428619645501
29 10 43 -0.06918928898770788082565027017145506230925197524285616872498441306318953398854728
29 10 44 -0.2360877565912384711199197095022774864885329328991705317870948185553162432086023
29 10 45 -0.09344648148200388443819374622095540971734341935385757385965549815676822100275887
29 10 46 0.002936573990457142979610356977945195154828361514650577930870483883727134056532667
29 10 47 0.0362594804118531973607589143087320124670739488739546508795075092151283484657769
29 10 48 0.07407003738246587455911893153558763316553667783856340319180850687930946181624683
29 10 49 0.02106184086531999672519779083707879861419213384883980510424730373289569332491165
29 11 11 0.006829380568109529448606875395867351012063636940986636179857377893277762572193871
29 11 12 -0.01848352487608792789665447913195091946025806174094359212010331554740498978486679
29 11 13 0.01049326307846329988857808494197674477449135576259565186305276040571905602578209
29 11 14 0.06921740462040517119156497321927867323661795188050900508506172627220462458740828
29 11 15 -0.04279014309673869593028367280909430673261117214227262823490030870674713142658079
29 11 16 -0.001588535791579175976024862942604849078063492301549816820222290058808828323898226
29 11 17 0.0006975949018736807689770369516488931739906661936483957850438286667438771771245811
29 11 18 0.01059245562135234333774666550894930863901690196720424512183885982164306254660512
29 11 19 -0.01692634591376968039604337608434967526791241643352787295281715945698274185277381
29 11 20 0.01247568288479502060172962636233106970866779338042067232907887627120248477310854
29 11 21 -0.02674470635415587690976623416279310411488022135771600781448297098162990197640604
29 11 22 0.04518280279871050733712404108666908976917612903425806797808789165095863640720989
29 11 23 0.01340341173608532680129478165270466278908756642590857699690878348484719524734554
29 11 24 0.02197143289569113100011855178374993234018224627834089215289008973194002664260309
29 11 25 -0.08766327759231571505705717134038566934950403640490667967853909642283416641418358
29 11 26 -0.0281042328747327043564864829930921136711092017966610605531890390199584594490754
29 11 27 -0.0404640297531976102472338046256324702542821195619901758786444748190085295993818
29 11 28 0.05582956028265614791849389115957592127827930216226212322352832396180784517445362
29 11 29 -0.004321636782580947370725212860102259331244979261716508385473668318530135916694584
29 11 30 -0.01127632451643606738802585294182426151934983260431546190009290203356394076152659
29 11 31 0.05986434724337766206476405856901451526481198195652288634938212251991813830994507
29 11 32 -0.03895052074815588439479867008132976944530297502876221781220087366499049341729307
29 11 33 -0.01498159897994812037879989960571235412856996435728017338292039282624676947392193
29 11 34 0.009278101111812436887848591846921843893572546776932412827325308184757970669899903
29 11 35 -0.02145908985259607866778261813593279773098272881231462997549056807840155548849739
29 11 36 -0.0004469395781669913127032722231691686087279836774046166175440732597927760228703095
29 11 37 -0.01443497951619453120093733755741957438570140582925051239731201033007725877147206
29 11 38 0.03642574216885825998408830264425965282453171842559830422810477348339265527873368
29 11 39 0.004958566174912137026854172659869199889958799872330630138061128456496785479791038
29 11 40 0.01456429367493557938077576748285108420354767757656968619661636925255722557996345
29 11 41 0.08063849679816170096742463496453907257708350400021821123192141661704082631508464
29 11 42 -0.06906865466156262867827283643646045289470253449497977262644295503629230698210453
29 11 43 -0.003613006236323217156895720862115677490097327074102332863040237709482150269681392
29 11 44 -0.03186355905529956802802297784878634201760232734644180934507804226992312014877589
29 11 45 0.003305120356654528706090591865019360350481181742848084624533483091183448537463086
29 11 46 -0.007155765966749698405655602664398371633067617042217216665560040454299827992369232
29 11 47 0.01927745306683831284856679962522976162871896131125669596722407121541961465933966
29 11 48 -0.004705005707557254924603745976521196159355051153076049233307037063949142038858352
29 11 49 -0.003902114178579773297102681375401396695090898532435834382028253411923497147113676
29 12 12 0.06749250836338381786593645671719099170307124221962158992804380893319322340546385
29 12 13 -0.07280112368981965642892484095122931373128405079911543434518891849091517529861196
29 12 14 -0.1083034228591355341019016675146560767286560485320646390728896776343628725663708
29 12 15 0.03778197616691870494376678639881001456666235354755440142147452555156099355478185
29 12 16 4.767775723436893908772903707527374017815603215079833264617485866341416976201456e-05
29 12 17 -0.02109824343683489637249043582392540661393690957321059688612859243109741230614943
29 12 18 0.0307329286940154462198048319305372043434814401819482051440070379833344381946301
29 12 19 -0.0111312018401280495956931097043682377384370183701252071779537749126681975033972
29 12 20 0.04087309957681714976377818335788385408791462487854246066796084046023937445134639
29 12 21 -0.006345838549306710959385233827699775103290290544296833376019298123395769334973975
29 12 22 -0.02142399463839906571533851386526292875319881233401791972590301209927305967484119
29 12 23 -0.05654220628370678155414885527677470630659733098909500271003326416069166828713404
29 12 24 0.05092297179669023360940554174185833814891843922545837962490505853792563976390925
29 12 25 -0.03301232421479831319229508637128091701867146452368413961394614401070202545593276
29 12 26 -0.01697202211528520380721214469992738360422521631050020352831511779290228572449519
29 12 27 0.07620213246503826131860385151323904716338534153335798373813837482898504388734817
29 12 28 0.03847243355144296716133860270302232484563447927503477733081189956877935277634644
29 12 29 -0.01760525946558805054762985177794443092251996276848140921041731505912809177753404
29 12 30 -0.1248717072194548695579098828713521116371398327781589707107816292183375227344893
29 12 31 -0.03730074022751964233712339431492046530150479811148176024041190272723951578023433
29 12 32 0.110177527373914032668712258036131598411312694103127263533992104407966233995251
29 12 33 0.06593088732938084108263197246032328311117613186527971412859328246738105072903677
29 12 34 0.03340659817092587115038147674684931105631195012660155949905379211367172895309341
29 12 35 -0.01142648000414578445136504319431599208130061059332947147228965771988485146074107
29 12 36 -0.007269573217633275861459874309073570159389956558764865393576185487244141083115068
29 12 37 -0.007578850407447175222624035932161991747380315991165537395931797892403768161637626
29 12 38 0.007992140707406690756987205222497292431012272278539732925363785675385638759200297
29 12 39 0.05459896672566153298452386668339799592483400360724830958436803962288956114810161
29 12 40 -0.0322397952211222407759776035955587032566978978012650307523064601226741727482416
29 12 41 -0.05706740773139624688656599761169247176553334881954713564576907607516587288251684
29 12 42 -0.04904733234727758520710128320165636375964753076137632310300038796062761347580339
29 12 43 0.121849770004999234127497928284834332838124115334961078294063149862652026808603
29 12 44 -0.01737455242158391499140021324354281027315103983316476053983137072013493859916359
29 12 45 0.0282377990365991400789090591936448808908592196599748052224634332984796773642818
29 12 46 -0.03325022640603754952244099385828519284006749500952237684160373585177014552480143
29 12 47 0.03099493342836514166127732652313839586064088641924691073886307087211601675847202
29 12 48 -0.03179879994427313427452580858594354101237161420035363934669596010636856481439186
29 12 49 -0.02358451930842369273055610004207699111232954252713271427828148561673969427333579
29 13 13 0.0441494371916414425452301961591126169242027736896656727958649978691489948873996
29 13 14 -0.1671733030962256742022484439027649397468486674577483075649714153843348595992845
29 13 15 0.05492859458047525778993036164929939748147939729003970291367243148243204739618665
29 13 16 -1.783202498253783256488373146161465605844967855147303958910115289066490983183862e-05
29 13 17 0.001344109493260083062797137943231133750142236205230363960260747455523396856104041
29 13 18 -0.01391138750472972920012108420735631793760013472278267812022672969524899122348235
29 13 19 -0.0164818144256464733731393762848641814340729327793301535153108874098035542833099
29 13 20 0.02365820267060231736654925352620908850423389256717294161234689316500998369203361
29 13 21 0.03084781391947272068243669286020324098761226198124306427004315757045615512385186
29 13 22 -0.02704771040193599437001207440757765470300315799101503367318247995292818461901352
29 13 23 0.123483878700059777848580261337822267464822627387145065517606404135356103712321
29 13 24 -0.09208555461397206798162678973016969642445060783747661143816074491685972248698772
29 13 25 0.01852547128029296346996591864123202146145591239711521273673333193945840793187844
29 13 26 -0.0007356487628013712599308070413199686269398606501475230852023518173098270014744132
29 13 27 -0.1192037098267442269802903380851957616106810926502236103041219745356242204272329
29 13 28 -0.0112746019142318303598953814277173912838573058890946292577447432589404108091851
29 13 29 0.1231456754145945582480144153328884186897657762654365179045471584177532073338576
29 13 30 0.04374363020566819628844994059534130526989362405079541198799911239005959094649108
29 13 31 0.07540138954683968078040408220436780968942150682984666208848724701779526801602899
29 13 32 -0.08952816206197604307454514316705668095634252619341002403340466911273373963358568
29 13 33 0.09870985102659191372857707291476398559455255989460919771498857847620669067723985
29 13 34 -0.005676071410324908633416425446378942346930487244393154612858217632431169519069548
29 13 35 -0.005546306705697144922020997116888678330850973434778189087396304468454724842730985
29 13 36 0.0125390130424042128830865610228201272551632799137144255099175268791842948722517
29 13 37 -0.0549028233980866377358524371384771808726217499442731219374928816804880268178803
29 13 38 -0.0647237628520044169622947574143637441329176101157266363721039614869196617962006
29 13 39 -0.1286769478300180402347932137725364135554899036174518038117623081948880828021373
29 13 40 0.1029092881498641340213460066726410745712645231995209114701258293573307656478487
29 13 41 0.09321528356681841529167108214496930877529912026144117145848592727984794036407776
29 13 42 -0.002982464556822201574698877524425745792970479044567592294086090107290917869533082
29 13 43 -0.04217744445506159969974113590392981489638365687197086241334865890170791397490657
29 13 44 -0.06658840454195868045919501236269926202606049349757878099560258345272847985242704
29 13 45 -0.06494843613599228790610250030749050037107657787022319835665742249371071490305982
29 13 46 0.005781649629720153919028053142430721451830093318381565335869300568560750171324785
29 13 47 0.001529864864755302323562641116086086009124363032440494937063761867124812056550344
29 13 48 0.02080693597054810217600396059690277019093712061006992688632011463163207377536005
29 13 49 0.04902261135389844068385771264074746332247393147025585299978831881858573912560152
29 14 14 0.3052396219263456983140107561251691722783406648696313574621955724231467839633061
29 14 15 -0.2802694954383491903686499109715981151563675856511005462614599077871208592130456
29 14 16 1.205068951738211101103590096614388924392827853730270309133320823437384966326844e-05
29 14 17 -0.003419541183627425705920131569284125866553430807623029920826367731421528372033801
29 14 18 0.01778785427506899837011308132456702568186683394305072633807364804942074313805188
29 14 19 -0.02998480760800470575248589134791879820653134629420776083755739888483679563228361
29 14 20 -0.03044845749969924647730582306048311556400476015217998934497991739378780789324952
29 14 21 -0.02998891327045589082545942596466738601420401750706132081180360452126275667146471
29 14 22 0.1668061859929036343355638893051730188908485253159418257920383582781090831774284
29 14 23 -0.1754251004771949275202072477521904760710707821385931772070281740362784726963433
29 14 24 0.1059645958185970348816777961980903794873290588678716106055586366806198225597928
29 14 25 -0.02147740122880131839142555621221032873025258737353045531601038204064443264481601
29 14 26 0.03219554993163573421928003203333870686051071124412564142700613922133728526173874
29 14 27 0.05811420771067058595973025260174526084969903160443960712426417489344773093750401
29 14 28 0.05666893690898432753626626028993208224439593976921168537378067864475122579294457
29 14 29 -0.1972838922415603885411551330990548878018051094231061631440263783465714866638776
29 14 30 -0.01924235039578113590392094550943430471557066410510405425771589338932058936140756
29 14 31 -0.1691702664160539449838587509466846129032096226055487301323406849904190165349697
29 14 32 -0.04278030129658512426599020803159269252591964356925455047972181705479608235877315
29 14 33 0.08505807213537905521762588875190579059118008162322253919149232829025385403686151
29 14 34 0.007598639415578141838029004043542415224683249812690425818920810921127575802184897
29 14 35 0.002316575646781763478666233001193689305813571107661507885467003387424398855121937
29 14 36 0.04825579354858738375351047497074449081029137979733337520390033328660879099485287
29 14 37 0.03858465616342310923139454163174745616518179305128803670873940120142914533325422
29 14 38 0.02261157098238160005492230221504320693823430471397089213549950890391784759780953
29 14 39 0.1637696996525506072629454620456541702152856076760244961187071939898103845483819
29 14 40 -0.07899976876816795331217090533692700231823020746016564033987608207632175735146755
29 14 41 -0.05482405857909358055572877372245007389616033825507004853442530243212529172913153
29 14 42 -0.1392127929155971344571039877614424881328978287611320973693332542100981984490739
29 14 43 0.02278316346175556492028664507545653638609094498003893198134531978681996229894384
29 14 44 0.186591561986374557170900392654148165221720742290594794048657149327633804134788
29 14 45 -0.1736506051550044351000513174868070363531902472096130686361619548439234206375013
29 14 46 -0.008052640835484116865563936345062038543994608766630010540563021028475068032089102
29 14 47 0.002902700055097928234699442120279389960149166096878181299818715635827636264991
29 14 48 -0.09960497322196694084201585739938794293767506653726904729749947819603981093669818
29 14 49 -0.03123537662780546020318762622901663637876326086825579756967000703057775699234704
29 15 15 0.2765727197120741631237730550080220367589390166901474470598162563458325066776693
29 15 16 -3.307827517368269320300721227962101850001876927715618322019734901416805459921143e-05
29 15 17 -0.0003054286948244430271137764009621302468150252487007379004903329326585521329225236
29 15 18 0.00217006210826960657242376052367575660791740659559957142066309658724672971658637
29 15 19 -0.00234632981121930722498801346340966420719929983335848015187141160916971676336236
29 15 20 0.005483581486740877225014977743836957024403814728580716003819463381501238661844158
29 15 21 -0.06345149936390438946985620531372334353743772294486636655820708221063661424684931
29 15 22 -0.1296157192895851793703040871101214663921904449152122306678567188644321192384074
29 15 23 0.1999152693905678326770880244136347039930161902452293691251519339382661593273135
29 15 24 -0.1670574259092729353641695510310633141427232191884321854199244333739074990486777
29 15 25 0.0623890063923167949953932762061167962507498912567038829379029111051281550467942
29 15 26 0.06494770387633977879526871088134686663983807579145643648953814563298133429969262
29 15 27 -0.1501266948645874388582737590318255337425302550135738539989399545813031835734421
29 15 28 -0.1214179455980224113107321074836350471893801874939755187010761061413470651189584
29 15 29 0.08336124237789693646426944837866203193044152711350135297786209385981634003286373
29 15 30 0.05101827947939676317290966150737164187587269453794347890829622678947439069113344
29 15 31 0.08997640197293962866733111606166452699641678113566010538099557232839478171626509
29 15 32 0.1179697386998510578659496319462465798208417384881911186071847744029934708403751
29 15 33 -0.3821242760764462567603029323509268445974174321028008734180720387944695237189779
29 15 34 -0.001948885593049273918888285687167700022103984857463532776017541783788921832949495
29 15 35 -0.01958946378330803149657813154952982337888361233845018494994684111865174499692054
29 15 36 -0.02176962733928930376191091344312269699653191510076919767689164464778543610403183
29 15 37 0.09009847041169371436870943421261137846078995153473560986964118596833115193232029
29 15 38 0.1408852777452679747076751381523532584135005257389123788834899634603243420261222
29 15 39 -0.117599733030550460786941358752577472447364224224528895812966560259796349022601
29 15 40 0.0192796793138905763557966129826425195715139786692457215656110947750336719787952
29 15 41 0.1561194565378422694033701291185807432417481807640826112279344539126436073325079
29 15 42 0.2658775670490709436538634452081922095244913231439008314432032339160982595843659
29 15 43 -0.05437001487679956839554246192597436773898613262698531654164164573142736842055205
29 15 44 -0.1604532850738299261053030996250425139654578924859196284953675104319802146034367
29 15 45 0.1740266980430083381968382882699637078183206973273253946846657699896939370245959
29 15 46 0.002170632918423006177668521730588770354263575334783014619376743749101227327104287
29 15 47 0.02597156408491244935400620363254744138784759237308450147574364281882476424584097
29 15 48 0.03105704151134356449517410143753979616949356306521383592314688030879616981026025
29 15 49 -0.05460677196504743023955304074785339837212871676637280929900049291534171952036892
29 16 16 0.0002775078774875833171799450384763099478769816898734261480563121011085828042510729
29 16 17 -0.004240221202305395132011950838169280672917441489148028140309795775579132771604726
29 16 18 0.01804746861053172408662487741233117469076504979428693485869524298989765036198778
29 16 19 -0.02749082096106880489694488592015051227959008030572827211427613738390174928189809
29 16 20 0.02180268274768389846937997779801998704678036829771929669200260984412583085558978
29 16 21 -0.0248766611267333373603032848091963866464015146621400321657329678099289405809127
29 16 22 -0.001999501105953065849233998299978880658206550920148063683858032349598650956163729
29 16 23 -0.04671166368797877865766275122091736581521552921383681602016223042566393160758757
29 16 24 0.03435790383462833433514251775473489950603040500216830883428752492470495957168821
29 16 25 -0.001585473189491505157725794647122164670893751721891053093519021870698928803583369
29 16 26 -0.007519783614028788184041513799391946184456188027173077117753076980584356588702273
29 16 27 0.01952135026866885042321219752933522335317629909727358617419032708002901962763987
29 16 28 0.0110811883245543208267080025852229366928655702606837055014596882022861953426107
29 16 29 -0.01835602207817755408791360064150923382983518991909272547054949018548002967717001
29 16 30 -0.001900935103583917436095132634610071239179731635942868277973207285149954143139164
29 16 31 -0.01233989310629158104958576069581953817321340989278447408956428129588564621100141
29 16 32 -0.01512294562152505838266509619906231069140284142149044479306753471229034117246021
29 16 33 -0.0186847634629904837018227286477272281401312232952100871102976530455796525610088
29 16 34 2.560264940686193096286442309240065013638378196027147195272911564180437645919796e-05
29 16 35 -0.004195059943213009766089497236642347941511776838235418069788119459323559817583413
29 16 36 0.01022133481804378823081626637417039308505200703341892382124172441260301942651413
29 16 37 -0.007604508366220058975106234956567912021978426884236183527038866258411923551029102
29 16 38 0.06206709668347220481252924190806830276243447414902096541082672170185494549059667
29 16 39 0.04327630193810790129817462404309193960063357081794538838362387807301564277656821
29 16 40 -0.03488285910000917219783035485188171926069289716515029192617948473556835873538055
29 16 41 -0.01384755057567430405293531982349551879143088183490215983405748252752123508794938
29 16 42 -0.004184502816758802268714168237124704704333251640647252491520783327809523976632504
29 16 43 0.001843582202637161055802337831886237873862286283093030712294203987178572847825096
29 16 44 0.0133491503272354395288743996098783731462362486787890944485514292642223368417416
29 16 45 0.06112878368520004382238122977905142176981376090079700914443555229911903291621997
29 16 46 -0.0003361101723675457287091987213593771811633235747072273966225968710818186047763912
29 16 47 0.008359022732324692911627739434433508529163668284537248848800864097025175104255198
29 16 48 -0.02561406590867232013822656251180183339856261075625571080773081231432183227787525
29 16 49 -0.02672708781738367115190338104848959901330408721294404351737668070910262402643623
29 17 17 0.005099202850384993846117878648481970107819307818946348019096771204566005052057934
29 17 18 -0.02501477533378324471315948882143584647002426309157796385715572156298870646690385
29 17 19 0.04076673255314017572069380290065093853071169933967708433739051536367779362742822
29 17 20 -0.05008792577325092261033422295830508865046647119381723570409698019068333903901677
29 17 21 0.03171598375002850382865164044302757018571774899029156493616635453593909718719164
29 17 22 0.02011549462848425509177373724752286379463317780374280407165494723085581649323205
29 17 23 0.06243400071572480492742803083827287690827262610324988138716935070533927879224046
29 17 24 -0.05141552152277740208773273297392752440903093604614092167247357703288170602483055
29 17 25 -0.04644233591026211187351826412187345884236861797265899845818875441605672101020233
29 17 26 0.05652537424533347272964276001423430836326730081278560575295453768945706856681968
29 17 27 0.0539898672876877631509649203567297970413535718170701436591150429579417867104509
29 17 28 -0.00409415661075683073636619861685071493302893235160952985336944324718143087068507
29 17 29 -0.07277735496303717690991772208364129233234945296310550989383867510443735251161681
29 17 30 -0.001511221110755099477955052816249253246704857939431574513567748766975117109449108
29 17 31 -0.01931143012276975144635629062392401729879871571000258361247920018578008746335076
29 17 32 0.03392900920775122360249598577499125479448812657673583008899876897359259558866111
29 17 33 -0.00681881914016041346294759440088939224644152725261179953572131077483406930047652
29 17 34 -0.009748969247094497045217798591006719257881557321753504135925146078617710363489741
29 17 35 0.03384778320912113243416114576090275305669570525588451168355360989567481319453519
29 17 36 -0.02492921991450247121219105433817935487161874572374689934355928027644775915170235
29 17 37 0.04622887752142040331210782217210441516401413984233492628287326876769371010771014
29 17 38 -0.07082023450710851591896909951460842724187707111750976852492705246031392802991668
29 17 39 0.006359091275446615046906094466703621231350169181321550843341616674531216409077207
29 17 40 -0.0008239517557520650244428544988520123058003026806416167525702250707840014544386159
29 17 41 -0.01785055712965809979783602184169628031044708270317837036227901590298968546883397
29 17 42 0.02199559484332924544150768111986328939975010031955226971309255204370642836340071
29 17 43 -0.00523294592729118178801912940374767599612491547758969274079404848401609852422459
29 17 44 -0.002607389237852256807821412679095431008186370282834952494167795450929604739189352
29 17 45 0.04587123094207714866699655142283131092292470975578215793699241878159328948763434
29 17 46 0.01008928421029969774870802967608944403301779547595236504246609798183215762220895
29 17 47 -0.0367277850079720730545166188604845823266021677555298094483695055358135498501339
29 17 48 0.05440364763505973831026355522154913441289764007323414528156572164828317050381239
29 17 49 0.008004348770614114795578257203701261365398802795777944268605325515404420379919127
29 18 18 0.0231939017981330920613002670120657553851193427147083042630574198904192347786922
29 18 19 -0.04407237412056401780885909917523394564001555019460717702776177834107859268863624
29 18 20 -0.01169217100468489719815508158799018098435933336060517855080970453191439714545764
29 18 21 -0.02251488537804260968095639772132328869915926589811181388906552867054066216931198
29 18 22 0.05437052296747147825839754735725140081229086499009461763867990130157536613217272
29 18 23 0.07335037209892175651534807868376278773399317594200534847168390116460857336503729
29 18 24 -0.03490399167699094381457479594797845621141753974160823689607081896985569663706948
29 18 25 -0.1062566631227672817340498667784827456073556549067018991103227665462687837218931
29 18 26 0.02632085973310341059773631679908560550794646324652522391916116254187785933115681
29 18 27 0.1034388494787764656429493387057616791855112432164890178570822690711984355746461
29 18 28 0.03796835811198460803928811866256560380805192117107154221845626886026132224187451
29 18 29 -0.03995632707794094596197943591527215251110955321200919810028042389425495882758911
29 18 30 -0.02496076403042347635742173090858214041768807812978918437701444570634063207824295
29 18 31 -0.03760522753361964687315724707136983187412456897387161783711895425266705730011831
29 18 32 0.02339853951733895420902973553518991926607570010081019852887988515585746389408065
29 18 33 0.004060421220255995484972512869848659144274729139092197836669409711954432859448111
29 18 34 0.0009893656088266778285845890758180297589184112097391832213003719747857341221984583
29 18 35 -0.01254290161796470793258545598730781188297524548742150582359566416455554867926449
29 18 36 0.0140155429362025993686370159028667166455249615333293131941791639109350808486181
29 18 37 0.08005035117523384860310342723089305189996332726411312896328743676269112872307886
29 18 38 0.003305307605170931096240217356029451333581985263571116783215698813550984952159179
29 18 39 0.009756550690883779614768723389739430975782104429680798288449175424594917800527691
29 18 40 0.003421714788144031575277642584831630110511083471282078831246298780230405538494087
29 18 41 -0.03689601250583014896777201020054725629729342848814930690612136684706760170640034
29 18 42 -0.009772453141788804766033511680538469238068866302912926279874762164858016930483394
29 18 43 0.01226582640592032900229415588879296293739309388026681590530590577267613814432947
29 18 44 0.01514831904054769130368255979107377591935088054662854107886590587870742281199226
29 18 45 -0.004505180629560274571437336253661354346682487533398137194619494010203786574906881
29 18 46 -0.0002626444257879227127932513306356814184196767972620856290936985666423194376794792
29 18 47 0.01414863881962264977536903272337927685423102750991048760855039764101687900623186
29 18 48 -0.03493275524053795071426437211992715088152354896729190884986770497152789434809514
29 18 49 -0.04481974388501525533394577960789374061626868389234995254917012673111478447054755
29 19 19 0.02135142531548025286485880226527596695637540837704935813802610471204570054311266
29 19 20 -0.005145024419445371982068226022833352060317074716429265648844972255199317853077653
29 19 21 -0.05777365776636774777226157526983045301462053939297353504007284539221500443088853
29 19 22 0.1381372963695734166685471474158050222986956059743285574186393416500671945837345
29 19 23 0.2142192199231083095334237963585542067180163882681411220059040383729540338602129
29 19 24 -0.1399385712384704612295644369777907192240889817946696519909116577334729799823586
29 19 25 -0.1409932200870193026975387488390652295463597674335007388087572652485177692358153
29 19 26 0.06108338165197101382388355952752690134969716781710439859823192560640858085516464
29 19 27 0.08674163722839905115134880173279877776505427960818782800542414132009045800875231
29 19 28 0.04264335383545538649765592014205982839322367256606788216919428123355805066476208
29 19 29 0.01012828146355951861404806724807038334718070642408588757892616858797117431184235
29 19 30 -0.01822619777124249142080957839530041755194735919686027356946759377456656787790953
29 19 31 -0.01675876226076812532269482409413494072568889898634779145213884626464630247450996
29 19 32 0.0460038577631135814163623606699509407127952856521967643652812368437445643116176
29 19 33 0.03154828586100613857595622158757958931322836669414154793689695128279083034251446
29 19 34 0.001664462124661715137740053894065472367404292322221099106017683120440047316804441
29 19 35 0.003359287289139946319974590923973126574181869560667602972185449390641877430488022
29 19 36 -0.03553733235153118174283372241060283230313673128876318479786235017957617916326684
29 19 37 0.1258632616854601056659628289424615622248808414689162914347504085802536105621449
29 19 38 0.006791351154440746950443274972025585487274281509418056585695569981019298265613272
29 19 39 -0.06844432489007790509325420721453524605230083035228816461591283957798574965047415
29 19 40 0.06432727690097848984494007705552619853164538708373880939799820512865327598161444
29 19 41 0.001946152293534085845419751908198020228649817424736339109516125917436385672836042
29 19 42 0.01336592600317160673746610848867392469511378892197306753754189424129880110013267
29 19 43 -0.0008947082364177881460617467347657982877462587484289927638952464914578810911475803
29 19 44 -0.02640502364701440608435460039532015433804183579290576297520502316293404062228566
29 19 45 -0.1641518725065024577454271188552234250671121284250117421102490655107066468553525
29 19 46 -0.0004819914327588160465764514374783564692899390294548291036881380213075456359320865
29 19 47 -0.0009025674007296937833321262116236412251829498428900021778702670545768543821531466
29 19 48 0.04425828291087678204158562984450296183571218782282800645800459737184076315904388
29 19 49 -0.05331277366648280375827155495133610976253934664766079526776499104612459802811796
29 20 20 0.02650330008304018075221732267827888550245733754279088111263634412225596849667872
29 20 21 -0.01769041895890766423051980854002312496551736005464291252367216758147799978453151
29 20 22 -0.008667402645779325523228816269254025185877565748473255769603839092788363811120696
29 20 23 -0.08682204768619931789131416186377395777952555281540662868807875667303194283917768
29 20 24 0.0568183044765614410241767884389528720914052218722412282413269622490641250744459
29 20 25 0.07528299962779647670954365207376369575995355951849631245903601427823513437637515
29 20 26 -0.03931637654347635588261390656666431174403314508013180348331918408169573655090141
29 20 27 -0.04386789227606046170051760361838458823421264279243348554177547758042936322941762
29 20 28 -0.01970044558145207450624851608616319961390282512168842323487106756290284828231466
29 20 29 0.04895812626430868494794511745367322109362213967020227062913264533090252421218175
29 20 30 0.0006612624916201901637514682418766318587457404051881213933139604354535558022216884
29 20 31 0.006817167254737805931854376674030111137193884502994543483561591829887963942388002
29 20 32 -0.0226967003151479926711507729188811767247274067744591945741412552391241815287091
29 20 33 -0.002555536228538395939560837812029252439367369200037719842492859554341032385249238
29 20 34 0.00206384907037119954971003573488286342521058341614391125722611583683035859614023
29 20 35 -0.007364522044105401502008134723159797828964447025348278663057380176707954456059556
29 20 36 0.01078763494450549433666517136269535655238784007747141971274842583917833944001422
29 20 37 -0.04363415470895403736898806710127182106302532320058695857766731417069397574693765
29 20 38 0.05242100098341391748414021897177562838812168349128333450077558565327546441844117
29 20 39 0.004509240876620527559353852755469928985448234992838484878920257241235022977005427
29 20 40 -0.005960438637262337423919682548674452864013941587758606272830557030452710473186283
29 20 41 -0.009801198024164859774214161810832092757937802744603914380315318666427012645665449
29 20 42 -0.01841231993538466994412048845022560404460508568775299372119524688552978826267147
29 20 43 0.009955809963656546529521536105025444374117155238354664423478492030033455564355031
29 20 44 0.01874866463667276118757850136531049069466769080199979752812667560305550647360219
29 20 45 0.004595690710769072479907629865294094931565526679792654208401270710703401215030878
29 20 46 -0.002684814257199672911364402612112787590084800916006202061631208727565185005564178
29 20 47 0.005796235264997100593022707915161199540007698520344503123560808628913780076563889
29 20 48 -0.01947300391623618120395485109336420966424723182138603357347413884950911449849574
29 20 49 0.000576202591473613736820569631828380891273472485605824737843012912491490345219082
29 21 21 0.046639010324788003154440601676760348211058068384094099016410791426148712469162
29 21 22 -0.1254717759967015798016418601803310724209193795824554251945510036203992616047758
29 21 23 -0.1138858942153459913137297499374475732412669934036674794556311315568612020910114
29 21 24 0.06546059275272041975291095480273936492657414087758924900072484937456373706452444
29 21 25 0.1098154938878283629051784024112544599835375232885757119410663763034687918073598
29 21 26 -0.04185695778395167204634485857349088253883976309641691075749965373095255568049502
29 21 27 -0.1247101050040007629218966032462804384508579618078974237615790467422038532113839
29 21 28 -0.02440897718350870662732387472916635126071253053902749295687289656275341393208092
29 21 29 0.01712202122294900705953546825774943889453107723521867661263074890847101782736239
29 21 30 0.0365895282549264232862967437898504144635255533501731797279262703470219470096822
29 21 31 0.03677412367740713242783525706734685032048414741119867256849257017852776725646428
29 21 32 -0.04255964320602586854315076666699827852846021651906342418591520317076943740068564
29 21 33 -0.01187654942580529084056408067073420093235987701790493930091438495165200839541781
29 21 34 -0.002864210598726737326205268481861554162686926221100947587553859223714235074579289
29 21 35 -0.008015549949853706012268119761178627376023596934266570446419197606394963465142038
29 21 36 0.007737427477361663758006878849500854775779016191716934124813238613078396643108205
29 21 37 -0.08512353630308875025704296931633558097729691298249091784059375799662407304223193
29 21 38 -0.01762063425439827623896772361355910224979364425976520471147313777264990694033733
29 21 39 0.01982588130437997535520275677042217078326684109268988914586499560876776146887602
29 21 40 -0.02698703994380135966395667312512936383815078466156714155884691908229715945867105
29 21 41 0.05776030859876086131146660125830320291599730651011919859004407216938981628173096
29 21 42 0.004316387392871758600646844595993573977391691878931869016470560058513908460627491
29 21 43 -0.02305760876962503443330675390460818362377876932748824343687617406837147852967927
29 21 44 -0.01299367056886462909853651663852969792420987380717009276369932263912367266612594
29 21 45 0.04799297993894568470938972880264114645142694229083744839106586159228964682435622
29 21 46 0.002068065958618739247498635088146326113396969509273457631737020779872470560250156
29 21 47 0.006134333579365757922244588668455863825659810659646423099310319978227081086025685
29 21 48 -0.006962976650399489613387651866520691585401665065060097391873232560780701173156653
29 21 49 0.04970607272664281557806660420788337827419996967122404906175657293134109479421446
29 22 22 0.1623337365781981899921775039700014776280125005703679519219154101921791010290059
29 22 23 0.2205338437349549615295830516528601415747819666976650479262430015130924855158187
29 22 24 -0.1956185783974182587808740946522489770573446827177678092855073350250216064609687
29 22 25 -0.009308289870978710551842708273737967376851471612331159011915144172462882777551847
29 22 26 0.1332413582007296764868403162845103128263965572259975487677180292392895864060498
29 22 27 -0.01495347215709571962645234095275159234843114176657693925692187506582568570470604
29 22 28 -0.05743173592925891749643729591453818423379552181012889729383009182434329180128697
29 22 29 -0.01028994253415663395197421991169245769544660870109181005645560231265674579535073
29 22 30 0.002375722867232846091529905490842403376024170050376013294372906428532884694724334
29 22 31 0.04346794570264853382373776029871699024621392110430315975632290395841285449673248
29 22 32 0.06536186924576135849920868168335205929965976116208073306126245043896055633173397
29 22 33 0.02232009603974702940294331827391459271859476574065360404787861694261096935456335
29 22 34 0.001518174828293485762029605606302977814146571378529854342690080832032342363040138
29 22 35 -0.007188161591107779498542494118758532749513736479907709101128662187311747655018149
29 22 36 -0.01426777504807433507274114633659339973468620145855360226955659940583889151124054
29 22 37 -0.01680951881883197917512948355808759341774890962933221330056669820973775580708847
29 22 38 -0.08010296999010110342561707346926706935814741989773588391493904262107444369204422
29 22 39 -0.1084076276970085408002644285757635506040009525372483690100428656042851645028832
29 22 40 0.07972906667819423905982557188885187247937022655235539428101383942435819721429202
29 22 41 0.03438603924952411715437461470444250853369171474553228346778956590029340073497922
29 22 42 0.06600862549993062031637973695192309603592300626564706777631799895418635596365366
29 22 43 -0.009431045214175597202829616980857398775167741573867130379474536187216038526566243
29 22 44 -0.07017861292548052517184889156090345081902239069063809290032192115864682923471221
29 22 45 -0.1329292190656092166230380052248071266888112427506059631443965224318995764872814
29 22 46 -0.001012902817993922223253919414303271224989948310507513177782014129991034368065114
29 22 47 0.0088667777916902948993275896178506381463313086409708127748487276635944043968605
29 22 48 0.02196097296961927692417889733909490189282106064712798825293315346927839189758525
29 22 49 0.05514809844475844661268916437769257253453022999551237121836949026310769076437693
29 23 23 0.5094843895248074398304908689506265438851972337212685492679280099480537616505859
29 23 24 -0.5455926576270964510219028539469410093337750239029835197678649203960695939432104
29 23 25 0.05350382621705813311847320384487436782458895728546976474823749647093181535345107
29 23 26 0.4402449318352649427851009908732067397155497665951872031817966291061822045654885
29 23 27 0.02584638568748697606465876524264717465127793959921257156128966396333411952620492
29 23 28 -0.06607968811086320883403429173643873144714984514532220134456312316386016718841693
29 23 29 -0.1848341322236108396537521572845445802597263738438488522985680953836839072983048
29 23 30 -0.0131476932671996035498553296082570103981137864430457069019857331300872385888659
29 23 31 0.02109515978076624208628732609807679348396665752467613504714601698174414318122984
29 23 32 0.03925321297372760152673436960787854944650699730107607601465025826476489318755286
29 23 33 0.01427603627725239567562628210522739910968121630123214756777706216572637161051058
29 23 34 0.002830805997185519732076284869939647269267563818697551854040381741871085842935308
29 23 35 -0.00457813725227013023900932628847639764414844911215337980045476442731021338997789
29 23 36 -0.01022341902281805892213750105390225490933070133475762890368162937445966503375236
29 23 37 0.006958221434128170309722435702056467264699716570311243128040240603931358056247079
29 23 38 -0.01389493799503935730649366679208723247767460353732877884239017077328897508790643
29 23 39 -0.2998495682285767878609095939405066447810735939201286434454570567410609268924819
29 23 40 0.3480255767645284253300287615553969505131675787914699731582227052862437216566304
29 23 41 -0.0942573839595126104084800146325464550357390241545156660053944834183380494722975
29 23 42 -0.21470615973020222166390849536033415515420971312561857488690426954184372086986
29 23 43 0.01622170432422425664370210596734485303458254162529786879508520187518218392860561
29 23 44 0.008232137614271068369812231644438011641834089671178662846275193451840548280056012
29 23 45 0.03988003372696311556925735936611173384405083628837873038283763575237318595433924
29 23 46 -0.00273187436923260686002220674145752007798093152236019826913629777154788304170719
29 23 47 0.003327250376310119052353196132402084222849699103221146005918813840090308820441246
29 23 48 0.01028069960802569543660699982892069452173992165239896584154205157757836945599671
29 23 49 0.00290994305892189585052317208571278505445396286731463886383938016497797842931837
29 24 24 0.2478935877967077743831486910574457424283290375761278331140375463838437256584966
29 24 25 -0.2969504901179130920025545802361839315014615552514390405262315205313725726885217
29 24 26 -0.5349973928963260227768656961453915416734320193056823479937887451176085122579333
29 24 27 0.05197777458658685447612354403972931489373402905182419414872252569378692250207973
29 24 28 0.2574895548879597954809144020769951286285354963266483017346075626401745655565796
29 24 29 0.7132812254860964721847291717940471119017663157311454995264562091159535334321297
29 24 30 -0.007645655938404311782719353706470050415165395599678110474991986418054645427022102
29 24 31 0.00112881366952163493860064095933970480145412822660918391227161285984619932428629
29 24 32 0.0005194714682247893155070723206048271388178392342497094165025786023643885955564915
29 24 33 -0.1869889774403633953610876707702284722943132463100041583424580336454033115652688
29 24 34 0.002963453736624604585730841037827739346127083930432260636196679957115625085284818
29 24 35 -0.007704571487021947748325217230714548300449176344694640237789863458135202301286272
29 24 36 -0.01296260063978957766992974298243454994887414602622649894474728913786323579856624
29 24 37 0.01539898074460270399413416863085818627080700090562664937172294644881260069339233
29 24 38 0.005463149414939428215144968811603644433128630347841980012074687457657477839606826
29 24 39 -0.1422237943088413520207349751847680724111007144653556801850803037047811389243556
29 24 40 0.1210552092810178350140651977243794929056424906175871040497856035543792799801711
29 24 41 0.03186185813203651807432906713641344310853628334874976512885669482676212380971672
29 24 42 -0.03694023429599742329581185637649159965627691207891358888057291009033613390671545
29 24 43 -0.006878494615814676693854450023172595742575183523274927190719174031435257844722911
29 24 44 -0.05610149355692225493644436509626151326136670093362792096651165382050583482197607
29 24 45 -0.0293856807278595634932207171842303111396396307600504132157901329765700889018456
29 24 46 -0.002195009421514860373594100824948141730804588306216450175038969292078760935573584
29 24 47 0.01227950276752808162495457031548784393773845041513176798782779717459915692046602
29 24 48 0.01707286167263241960718229031648947502007258208332556401215091982260579040971983
29 24 49 0.01330195665087515879687839026685996778458231177252211966706348758567565959322893
29 25 25 0.2474022305182714876697728810689844418516554815556211465849177151362333534572933
29 25 26 -0.06720763163562523343201088278629170999157167582910868465349401232758147432869639
29 25 27 -0.1798999297879839051749115093563768684393281820144147313185155059970020992569157
29 25 28 -0.2029668588687208897974547673216497665077384894485913527526484524972450361216643
29 25 29 0.1801090380237704971083950210877312376335231334642224528038916812538256192435268
29 25 30 0.0339776337160023766618629688028441558944148207459560837042647058019595929574972
29 25 31 0.1328130504733108588723384622829239686228714369091797010478901784943147473273265
29 25 32 0.09016204391491979726888134890808188346726560951858626668902499665880321570865719
29 25 33 0.05369165394470787918879673668184759135582060098774974780866901753274183359319794
29 25 34 -0.001183189463668155413114224979283670752299608089056928753103639013140268800271664
29 25 35 -0.0165221016620738713623212189970398962330625046352892485996871922803501498641051
29 25 36 -0.01807011525317316893436854964651149600871743009663707588775217730608498840391349
29 25 37 -0.03754074065603080588325435206102442281094932996128356418550054675969304616340013
29 25 38 -0.004904633061412833394549586775064519142880704227449985380881692424592085639650239
29 25 39 -0.1246922136425578747155618330777730268282135629724480848593783325015415289295221
29 25 40 -0.03719152811741160842474164563536370930695772343845044283307476502502011173362112
29 25 41 0.07869663072765804348120743347285680576523056387805433186044220844788894245472781
29 25 42 0.2883289602031641764920126198741905496197893592584176980377041186987874908630831
29 25 43 -0.01616849361188084772086274400853801838811078634408615520442352193525591357937966
29 25 44 -0.1410240470164404073366376066363760844368347711328709480819005272554892280193682
29 25 45 -0.2652000646439649023862489969721046738413604926974601508207860734880027807514097
29 25 46 0.0002171691860259256541712824460102655099319724245018594531729777738984520682863809
29 25 47 0.01579694814395641250947875959581878295418561236056744230186549512285508471456104
29 25 48 0.02734597684038229659008588382660045871205909049249465235687280364182228127385809
29 25 49 0.05162567429730734149153103107720474570381440231059879117907621123840276473309258
29 26 26 0.156383038316275296781901089234306387686123107831829536028875684823886402462088
29 26 27 -0.00952185952046823543707209047650940579881935284787816758106844391576233016726192
29 26 28 -0.1785888808688043339782955339656009265300376775980992686892302464187220465889716
29 26 29 -0.3301533122101270687907080718236584962264423145815723026901736144677062116783315
29 26 30 -0.008563258798300459528263521171647552051708089599543167877253097830783554333580652
29 26 31 0.0735797613637432524523622208493419152028391612873780219704615036565594400045362
29 26 32 0.1490518811958752535642710752883215590562056061299458907508190663895273638265994
29 26 33 0.1594075976964652142456931436889999690897829983824924400320248911501362614591233
29 26 34 0.003123698294771454300171379745727263570428207685162011208510391866272635484724657
29 26 35 -0.009140782235322574833378620801609541336503181010429010506723700437889953846322645
29 26 36 -0.02504322601011344526379026580974856461905441987347852246823685202756550354655561
29 26 37 -0.01805246431739058649704468692466054460988704862405357076582205703906776102622903
29 26 38 -0.03615938750801543025021475829564244574306654911336494184480668449103969092612213
29 26 39 0.1203003556653628781253814473241543147576320063509590412826793303696070443280964
29 26 40 -0.1997570253409972982268052994438777295698192655338692389928110287159177265546714
29 26 41 0.1053671523251233217934084212748896616977088080683243055851285028252516172905699
29 26 42 0.236590846450960079900390585956799525848539001135831899551030594490960660380121
29 26 43 -0.008361766173082265974072357015670791559580283099879453409916021714719490596795043
29 26 44 -0.1010967970928295612460157727165694310672487087800281164587270112666545000179173
29 26 45 -0.1141947139573737358083137912380706267309165867497765249132791467749619920419529
29 26 46 -0.002197643253094055083142088268183829269853242740018725871770818252685161456151353
29 26 47 0.01239923730102428624253129091658673837266202144460179335653051020063547166504373
29 26 48 0.02043493503015610613386194843077737265958266674671165345297555633025944830319685
29 26 49 0.01619011628962795124554601532356802109547836120773162014649103770003990234698828
29 27 27 0.2532652249284001759970113936730125208231228101804497475824420980992823376275482
29 27 28 -0.03020345214958914009479168842616326744371321106184088929967524092725277443070248
29 27 29 0.007453760026303885417815650971952525317445158183197214443943376842188933159481112
29 27 30 -0.09546240935356627333552389409967244481039963014701598394863965536478069471616148
29 27 31 -0.1160377422939483302877992766449610033541016002802754848213391789576295730318983
29 27 32 0.03990279710167677373180544571287864949288372823303002984357174004890153267917378
29 27 33 0.0143026683272833314731803865311666347951447455596033551078383583302374731713851
29 27 34 0.007739900087010273065947564539994951149162789489247356035457748061523706775015277
29 27 35 0.02394834994557386521705730382451810485738304214208588209730208031864798531507415
29 27 36 0.008393077815613457335578918795448937278965976571602509855388992422263024898461441
29 27 37 0.0201817900472009336989998103743812954573930998783600185665047959521522770914533
29 27 38 -0.004990268574160008218372322031964890076422356401827982518117761891835683146255698
29 27 39 0.005701115209801581871327738979411908200323023314033372863866470633550916153277399
29 27 40 -0.008486394126767687075219911306171299936297282616353658656616622595620926461179336
29 27 41 -0.2511603869043735655220253790711845023882013289030155782132623743782485630920145
29 27 42 0.07136829343923910874503107586659607869093591323498485100689011440485658179413322
29 27 43 0.09584331740994706438474488830413409107537700346468971903984501249737706848255128
29 27 44 0.09319441475232990984533106424875939349458406720780463436263921012347065858586715
29 27 45 -0.0671404378104403899261060936394204324608324209767465329464171271661268651420287
29 27 46 -0.00785042174821274508471654943448714392471625378895066105028303523453583894646758
29 27 47 -0.02080312181771962288656680690479058406196915464407619309994943600421373338759913
29 27 48 -0.02223000124552255671368905216170796139178806321836522903555109493899228079922286
29 27 49 -0.0123039450548981027826595597791432207013885555982593350023691617785022436554574
29 28 28 0.07866551381532371106452178187510076585244210050390243075842414041815947392518336
29 28 29 0.009721096648052299190895839995123145727780007653838003658572554033338723097715754
29 28 30 -0.0005293917715418407947020543934947077032324769037417537882988099197183137096886818
29 28 31 -0.03239808397466572540760805364106189105276606011562168480645394008718701758574395
29 28 32 -0.07647959435147630487023848954751712119435288950702277219502271448495000138816262
29 28 33 -0.05984697430554130093215204405561890739925026412100588431280197376339863378949177
29 28 34 0.0002272035304396071893586957554077087006981815031854545277541679688399511188127045
29 28 35 0.00283208124187310161105576803577339261728017458307465439845597777990146300635831
29 28 36 0.01170610056180839052796472568173809801102493385526678750880771583173303785896515
29 28 37 0.01228224649785811074128484851130691992429056282736172809329212136368691654959457
29 28 38 0.01692953412273172644195499690894938654263175533589231028050873884761353443233977
29 28 39 0.01407944476882021057851725549704587703706957255155544723387718168623707467827263
29 28 40 -0.0228493443286774225518565320421057972391412300474212341825556370822470435785657
29 28 41 0.01399320569474268338889895242725589578538611219160813025207538138788215684253221
29 28 42 -0.1189457418826442673128544752104541978263389757310119472924440332381471752728185
29 28 43 -0.002943224592663234226669268706509531506143004459195308120144389640239984932280055
29 28 44 0.05389377477790290264153506071050101290700458543206802474236641633402935232242085
29 28 45 0.14527889807498361645780647972357312779838196925718642675097105852670414436115
29 28 46 6.889456820813174509428820901285634198232568483444681890097126239541851581657044e-05
29 28 47 -0.005394791211709398005809833074040687281373779461082239227823389939174487604446887
29 28 48 -0.01099262633172950701579917843599042605542627658451008422644394477165004496080217
29 28 49 -0.02433670996449303522368457219684186373783471562853487440145201456363234954497759
29 29 29 0.2861375801037152955813134883403648091516033281204708590645992837748000917720977
29 29 30 0.003630009252041571920764214822641357146774768174527962851684456294964041287233593
29 29 31 -0.003063536989772066028432271081999727244969688391226668619526283504671462266942204
29 29 32 0.01690046689868289724624102451179473937211603174417096749926686130402250299997405
29 29 33 -0.1733042640433017829448512878939101821097544716055074255079579811094491831876991
29 29 34 -0.001155008199882053648066961048452514718368256143802469322773028248555214446510316
29 29 35 0.001315062373710027445371775469605739345224716197453483692826034264844694651875554
29 29 36 -0.002388536653210107758019510406036376493958222795116681237545788933324124213310477
29 29 37 0.01716684902774495243062099221110076489965031946701101599635733027134454541896968
29 29 38 0.04243881558466938488144295311195128351948133013440817158911819963460774037029349
29 29 39 -0.04368432561444024666756327165573557951977239241801595977089933981893539936868124
29 29 40 0.07321780282142079702226911738207071889799616236596894518747692730599763148957702
29 29 41 -0.03471290051680994664458270683600695252726603216956686047483729622441340040767019
29 29 42 -0.1193169274093481836339339156880922240130212337042359210549401924133105851506694
29 29 43 0.002416542110319220446264083256277442785497977318506014636801710980137156644025894
29 29 44 0.04006114389866718645728027682172865709797163490736724833825989820341321899964917
29 29 45 0.1624422572158795448751658309790301927434555779427378089826545244688030821289277
29 29 46 0.0008191499088536952016276870333363396894489665185008747306936617628874460872143885
29 29 47 -0.003916444268440459155779408208357270159706525001451735642701497412915945951166138
29 29 48 -0.008030100644979500616896632093436893556126910729225747615874243684425395207706404
29 29 49 -0.02275110807005848893181207174349765783380554410099938419150564092188857341819184
29 30 30 0.03742833502736139830759855550313373372387334225991396587745927521699063379654178
29 30 31 -0.06403503936367295908937612870595327757062322400611154003899550597090488414096293
29 30 32 0.03111029315653189538444577179882346703809141096814466371817164903259425608772478
29 30 33 0.006313195923057640532686859475023507939578359138962099446165406158748105025017975
29 30 34 -0.01042452674599037445550130128160092913561247033913392508587936790019487757628291
29 30 35 0.01327881281537795924014104782274431938121454106340509723839697476772103085619853
29 30 36 0.005437916883550182491921047455265063118908388547750819159343581408826561543085347
29 30 37 0.01409581066690783096553508082915115191946676210035415893664261141484322336025279
29 30 38 -0.009992946002822007871376413739808742225710825686285804507560703317156462768309315
29 30 39 0.01226389993001193481263210270551810608848563645104354179955925476832019525238518
29 30 40 -0.0169430514409432462287702878679623956928120205537542339639817262864921235976163
29 30 41 0.004804774674996705423132321998850336546818670221215003641899566143998321786395735
29 30 42 0.02468231863254780498332772628072407278854576121423094886661561801745920961112062
29 30 43 -0.03693361395391588993808356574857394551455934781732685696173940013794235783016781
29 30 44 0.04015183677066164633848317624530773392213669947340616368614780319381591302472648
29 30 45 -0.03131400537876178961523298537937093121590834754188421008710821054489694109413324
29 30 46 0.01023593367288518867147638640404633531138666298303245134052941934840649046449861
29 30 47 -0.009102561238454298376019775360792283427341618041754134159013424869591633236438604
29 30 48 -0.01581872648538013109283832947836553695792172003283643302007773329355055370294085
29 30 49 -0.005263230050838157532245291972576211274872878677534291588563722858503453514695108
29 31 31 0.05282917963485762719542472237333156314329106865459187462386442294450587491957469
29 31 32 -0.02002066239682341954017881464045440641357365062443024972989975618814653345219337
29 31 33 -0.06094416277921388204661522462420551964450309517564504447711015306571187483725268
29 31 34 -0.001539317317791792386010453050758192674714373142226572991303629476384416243801205
29 31 35 -0.004194477806485323838093871804532422792893936170159213861288239005148711368594214
29 31 36 -0.006875852521185976327901485658233123946376553847321538816554484210230339791812207
29 31 37 -0.03972939352102501709271029748686137308153789559752901456716023068034092520806105
29 31 38 0.04308323678378353069942589804554832205891512718544415232395583005042562015044442
29 31 39 -0.002788149513404196977999578112536155169224623577323271095175435420663231597749687
29 31 40 0.002451507521569310692745667519459615942992794980048519419666142156757138469700093
29 31 41 0.0007321756451935525261490662931036557033480901614111088623094648565984688585274678
29 31 42 -5.93039052204220117931134973653173533418109033496144035136871048655224384172439e-05
29 31 43 -0.0009361881047176084955916321481041444304390776171702493672383147354075662082516571
29 31 44 -0.04487607174512833620902507404552716066130201177676853546280803911686954493906106
29 31 45 0.1546600483745463523264480136226871048261057956925104218381172911578405574145047
29 31 46 0.001674672104512792807315948512524264063217989511055398932105568843634235643123007
29 31 47 0.002897246687919428049888376232880354731922006991452919130268570439807206983553074
29 31 48 0.01831675784476394754161038506367857750148130704681997471047018339391411234980083
29 31 49 0.004154630157198865544032142943430734937402907320069714504225972679394949283650586
29 32 32 0.04695592779896212335779580352184530225475785681605655196560225179680796871910016
29 32 33 -0.0612960316670885575756207938532887258675374895163526158048256415965855505597418
29 32 34 -0.0002714598756247890960203763936175897578501706848581628556474334012337613699816138
29 32 35 0.0009069102607815758597143472184627343374576184120731790043295940829713711003259093
29 32 36 -0.00657004425581017216486304274028012298119333148184386395098629180375490344280173
29 32 37 -0.008269905775014124738404226759676237748688668056552399490007359529575959094485001
29 32 38 0.03284144021326066452122013929934599892906742597211049366365068300710526480234933
29 32 39 -0.04328038262859610384664514686113928858297070313858332239820232155573215073998109
29 32 40 0.07821153994638122576516019054306138739649804567849440510589535827830376815546244
29 32 41 -0.04249380668989214712024471755356696139370680905877966243774690151789727739651726
29 32 42 -0.1195762502583770401818501510124183322502156097559759263147852141250293199943573
29 32 43 0.009146032322277219105267523878687063041821947067877348042340324920562325376194612
29 32 44 0.0239225325248423978163276022243604229044626178670781415598013612793917588298094
29 32 45 0.2566933751845673697907213888999071159700848704792868363473085132634495637086661
29 32 46 -0.0004703912065248122698016668565911132382894255406914736944571805129908628619990677
29 32 47 0.0006967995521897723628567091695626916670600561093946805241960319400017925760832919
29 32 48 -0.00961052213212358162949872778375740395920439387886165650529257771534524797521229
29 32 49 -0.03308930103628248788367345241110111564841167479112398484245035565318724896611388
29 33 33 0.09775229023671495126373726468199615091382032974007747380290062167109687170101275
29 33 34 2.865309029006023118006571361912412556705642982712970043716263240208602422636204e-05
29 33 35 -0.0003289461485048000720972794916148402938823931356949304619442945423768208927601381
29 33 36 0.0004767305555579329795088899417284615609986833589609163215310180286179621576315834
29 33 37 -0.01636935982743954466292506094163421959948087166318539617851650672908376783086346
29 33 38 -0.04808555661335116768607777812701889709304601076169081800619916462893135125280358
29 33 39 -0.02976901593819612682726344641257821033237018293111166168504139033423865233921646
29 33 40 0.04990273121674165538975631000801190996779269557261083597667744518478847803921306
29 33 41 -0.02387391678112278138188931657302440906826403673970028367507607769920216911235534
29 33 42 -0.07448815779053416768943332761349535281415805550308010441551183285183886623504848
29 33 43 0.00407451965417775655559151705827507463461214119403303595970272020245572021470199
29 33 44 0.02791587179959592225267405778735992554913626092878839111579216749172110653793896
29 33 45 -0.162611991280532459361767861163101080033194945629688415163335854956882565592185
29 33 46 -0.0002309373526243151917922112478438194089270478813709193824103732666987396353957254
29 33 47 -0.002561403194634859882211817719710057511503602555950071796717348204345043675799043
29 33 48 -0.006160461652077461940596211339348584176991060346324778142500923774103467171847511
29 33 49 0.03695145350758336869476357308692489188060826658346206904993393722314613213123324
29 34 34 0.001951522422591433733387157118462085030260766165986530665789633089035246913002228
29 34 35 -0.008202055571770414426134728227027516401055924756008160431772539442507947113431215
29 34 36 0.003330918929040606979753417779483698180540169419781239639841904657320703608843773
29 34 37 0.01398319597446524780512309341658779928790370069827330212721976618754640325716212
29 34 38 -0.0002178428226483425420701342398165226300196857520781561873199042323195967686832841
29 34 39 -0.01500888784590862134350141677331959627486349875380336723081505793102531775134157
29 34 40 0.02449089735505292306481971907067732939468752548797449070122412793312445772659877
29 34 41 -0.01118995027491053732953195016785688987496711632168220176677151612474665493122249
29 34 42 -0.033484545483295608604490697560875771800288540235701782611066000788580230461114
29 34 43 0.00173644292220544443254707776938123101002649469318836795569832899134656064948663
29 34 44 0.01151528476920944045441154506036172048359005760391232797286649505172913054777571
29 34 45 0.0182461438061482471453629693360364382597400709253448601365868003522269743933671
29 34 46 -0.002035762994403471860393071647878747325476156188020725758125822942579783142082169
29 34 47 0.007567318576646579000573958697697392101451453316564567804412946771024319026321406
29 34 48 -0.009590200754193090592586407120362253910431619488457914774127208944771964487035322
29 34 49 -0.01386658203630224965582481013299761662630183571933555516689913257586173393829363
29 35 35 0.00389153834559567485994856899978019381567164827638671131014072723228030734360108
29 35 36 -0.003303245063596295671006636933052410898561780813367855926995537344973090542103009
29 35 37 -0.01033765779857882247245175332748280788269914543267575756160019430249374412033504
29 35 38 -0.0005283255359321332483984580133680741125581345139762440928602256724107520705205213
29 35 39 0.02100338961198910193728531203437961385443393228048674298836768840562102549522917
29 35 40 -0.03446524119652195895144120353688900110582823750706102867946083339840529261459795
29 35 41 0.01600592335938817575084785299709055048380911425721319580277777417751156420813631
29 35 42 0.04545312589229639821815844307301244972604711203572860301827445915281003084049217
29 35 43 -0.002571589821720950590761396147881325791342891968100194130510923304119269823865111
29 35 44 -0.01467504973713967579847830891580477969487975101236286906928108721562262230634695
29 35 45 -0.0304709277936813777320879226148505897357018436782235153621913956001493725550516
29 35 46 0.0001290457278573194472016206356749495412975012457676278203427584537040329367324265
29 35 47 -0.00320993444551424525795464074699797270373382731415291130577898700308365930955461
29 35 48 0.009833046646487541421508489015060812159553151897189900174352134154676800199283613
29 35 49 0.01286456274845536224164666311446696020097756796238736970473189316422516767041516
29 36 36 0.005807112870356485323398703742004615998445340274479811370901173386439662688832717
29 36 37 -0.0264337327861005921552812189853031047305846024859468430500432850260372917030765
29 36 38 0.01169320283538813353818787236412737899288140652330211224121675389358911138898802
29 36 39 -0.0369972297015161829104435353052667408980961471753551826171104236993816890175752
29 36 40 0.06086047487070986059102092862291288339524382520054690305284039783003572633844533
29 36 41 -0.02856737655833591133554260497055011179176187205991666190907434151512670494955678
29 36 42 -0.07638022965305974002757726009419597451359620250165338353921668106792846815999862
29 36 43 0.004651069129285732504240905009331210842147220577185639423002124410384692088749202
29 36 44 0.02298985354053923724370375019458864130309236130685231913969241732368718427623788
29 36 45 0.06515459433061597968394647439775481100724577887616568220265357109060405140782331
29 36 46 -0.000253360897489306677997580230498260495513000213405130222992767939679703875090593
29 36 47 -0.0003135329992994878290982982260711467442557683339914211790508850472475608232143613
29 36 48 -0.01672003971822494701079041254077183377459354298049655935828257146769001951995041
29 36 49 0.005785216563937659469839186077028204347287213414821465359409515939814025575192749
29 37 37 0.02769825279371153647740736570534654705796764586591666908602988085068223383023638
29 37 38 -0.01261265066867240200460234098880903017417916418000837506667233519085950228192493
29 37 39 0.002907428498735463340572739627258318625615106342269895500504718031645417665979184
29 37 40 -0.004821068380281253699290256454557379827548940599347970160016819790194893140584258
29 37 41 0.002314869030328211254823845904663494183885897801380475049686540426054967389542752
29 37 42 0.004990320054068506239465551053232878070044256602744402366890285390108991223773028
29 37 43 -0.0003334282730147204507860091621993718918435909840978823116356527016287742299519113
29 37 44 -0.001476411687138791559965086116432434764876078656273484009875529104064598600667284
29 37 45 -0.006792221449483971607940521717956275254887634840462177869285644667914922545387112
29 37 46 1.491664099525952890341219852463741872638556497412248858217286758487299453056976e-05
29 37 47 -0.0002425463504718674529622723459021241916994429710076301173759209904070903645172232
29 37 48 0.0009656949914883006259876403313166003745803956290284870806588482798553002578937738
29 37 49 -0.01437580671274107797298010486851070148292718946476667347895716718360418413542067
29 38 38 0.01700781239879483851256694192002939027973441208961505856386521873540287378595385
29 38 39 -0.03339015862504343074221270959128536029867886846045791723105933976209240577442897
29 38 40 0.05521374010154106370364569220187809988173618901634246905699098023953856503675118
29 38 41 -0.02606497785472670863795364379104792746739527241816826927935164900888776607242921
29 38 42 -0.07262858602479310922539587735373365012078915525883813391019916260750537032055964
29 38 43 0.004258124275692345353058735826238164671442049980593734422543478482332112154239493
29 38 44 0.02411458077157202257848953833111410927823270286454535854846751915628082098674303
29 38 45 0.04647242552493104469771370951968685276548555643895300157247090528329640944942103
29 38 46 -0.0002047614140665025260242429898125070822190195251484478865054435440284222493082034
29 38 47 -0.001590424136503302038072550951019069656389098006135733997648690355421297413142249
29 38 48 -0.005498469435950374847910875006835280730645506188468094828495041251793877309458124
29 38 49 -0.0155560606636553535775231214422925766395929642663562830679700008897127289739592
29 39 39 0.1097166880109201536493539647156409440575911435992232509354537263756906578450005
29 39 40 -0.1733560948682893405353989633653965387505444705462037667543001707298419276395217
29 39 41 0.07618889164452926995470821101201896018361388219693794847344021924486820258158538
29 39 42 0.2148319565181879350139036538126594577219365176049306469937148168726652877939208
29 39 43 -0.01206679763507647305296369078422630799130562362131015359990808310000340222299829
29 39 44 -0.06664799022296513279818629555622831232029629519533149902596871611607335137904825
29 39 45 -0.1586181687897730496654458707715520281931253124092605774593730203497691760969875
29 39 46 0.0005569943488000181564640177070276091274581536948139120803778341418130871886583023
29 39 47 0.005677291330382662062409668204213763904578966664946174071601741659219570618509919
29 39 48 0.01083901039336178980830423019748203428193339873522850551057746669451949081500357
29 39 49 0.0229785491879266873780773876441255264336518615740575081929537923848640041038712
29 40 40 0.01402850014017420499539732864003519161282560439839801712783087655567809825601528
29 40 41 -0.01873250050558588230910038235155702997821613493335023839262710362594595279872057
29 40 42 -0.02472796861542901349503860099444196061174925340455583954447346677993793324223176
29 40 43 0.005559069398455196400324017541510230138900395386920931190208278910618581903554669
29 40 44 0.01439126468265109642832404909889724770451384850338774339898673002102412719090759
29 40 45 0.01168378425634091957742033621643613681408319211708341223103610236196343535057755
29 40 46 -0.0004513128411445100842808499266763985874637019870282945160494357398950218304072222
29 40 47 -0.001902513979592187853136915398425276878186902518561973568199923629818637473743287
29 40 48 -0.002637723329709215753300484055225933784201370461491335139132719820625430445434868
29 40 49 -0.002884427369146547760087916555577312449937776544028052564275814825017391223553271
29 41 41 0.003798446135632992247616098809691815199736308410067733774668463110828180540461606
29 41 42 -0.0150850792756905967466411174167184208020548259235339231099932763982047508939675
29 41 43 -0.002066204282426860774159213431068416402369981074763229309426179880941842360799029
29 41 44 0.006389545791915014709096708741158418996236892546581321091143075782660549341227982
29 41 45 0.01696149358136275791656147341817695213657381770702817459346651208849381181017119
29 41 46 0.0002718147035267516459273785902623694550533074481859604017112335713512877165266198
29 41 47 -0.000613444099774057968112827286163543310368919258399217907957913951262386357068382
29 41 48 -0.001439756436686953409615409993215493365109545678352299940608442598744291028972072
29 41 49 -0.003050822733205349683846548198263256371806646916610588092523178168353343012076935
29 42 42 0.02121836506772376164787520327560132195184322209073458800671074059771972499508583
29 42 43 0.0001156634246382725374466535527708955981088861668198593424058263349690709334298498
29 42 44 -0.01144304265777426346831344840447010849261678109719294868625769593881537267246624
29 42 45 -0.02099651226253179329836607752326175986919728288954796990946539376501501540775524
29 42 46 -3.630468236176819855601067292341861821906429026725818050494762394384878044182928e-05
29 42 47 0.001721424560745667465383884957257016511382596107610057143794975329133828639092161
29 42 48 0.001647832345736016971246663289945600070044034924762729984627524547651585920512364
29 42 49 0.00400831131436991917943813465171035668788138190117192000519894561150848377020404
29 43 43 0.001054057959830111681978574288396146928072339600766429160035385432669426493153589
29 43 44 -0.002385058369967054256471553295045104566710330755200943525157820359808594650958787
29 43 45 0.01204483133301329413013975752380564032653988501457367318595014971690600738148883
29 43 46 -0.0002348753619254888759523134134547584155192425175726292261438551190769746888682621
29 43 47 6.33918165670091550816812181086069533596907533517026091103913874520177603354538e-05
29 43 48 0.001668093149119230267330526355632695472599991419701395617269409698687640603530225
29 43 49 -0.001248582149357105371675870673659154175844053396008911514295806731733710458914561
29 44 44 0.003684679190789909791693054268642995109233021677183310343307853679852341841884951
29 44 45 -0.0424253261422454742992921390943206966672348696066527437940627048106822129745055
29 44 46 3.663467246159118504285410368363462622211019954088948447012609917757481917157427e-06
29 44 47 -0.001004772265506359981116561545875143517184812565273060124249817231478109093839783
29 44 48 -0.001034960997443410038674545612621614823752610093613942956274467599222268176420701
29 44 49 0.007971849630701977046509080824652864632759747644535728387380871046864884022045523
29 45 45 0.04351295048383970169306347527094860873708737927677508565869897599421930689424453
29 45 46 1.941412028378754890780010296095488470267644014619077583938319120990902249201378e-06
29 45 47 -6.227448356482824014398357187055040268493580276593228024452638385282353559803397e-05
29 45 48 0.0002513013446799801093356464277572762746561414090617391863044514184920872166764069
29 45 49 -0.009888780410245468770094089807797378870605785359599553043123857006636048925295753
29 46 46 4.680631531026450912483204924816675413583099851160276295290884002075721837375225e-05
29 46 47 -0.0006756032929300887675690405285525164758709900540236792234316569456368172054449352
29 46 48 0.001615628943572416985865906155512595852159681991647619612563935953558170487566544
29 46 49 0.000861729586342582227906742705241933134298636747376950707311441213904792196238185
29 47 47 0.0001684063451103634727244347000222147131423716204588650045485304834504326372766217
29 47 48 -0.001367632675356752586214783065012901697779729803036971295695364378141957011882981
29 47 49 -0.0005119769259933555213570070532622689372765109223474181655437685278576406737277637
29 48 48 0.0008704527981092664152677288152511225482648957139459285757060861889906620343191418
29 48 49 -0.003547571309070046847069260401568925917906591768343490610837349512427733178930679
29 49 49 1.633945471027993827420691810006523584056396764752519584058496593166283500776999e-05


==> anc/l5-13.pds <==
23 16 7 4 18 27 22 34 34 50 16 7 4 1 6 18 13 13 22 22 23 16 7 4 18 27 22 34 34 50 
1.263478763470989781790806068911009509483296987344526163966699663340635471591943e-09 1.518394034443575566272238354644498057485318900114736860475332038206796284003208e-07 3.170666760890512526546974186869576328717812359024746594108617535168484682114353e-07 1.995648247581568459317613584147466099238954483763613330942233946218465654824221e-05 6.454379021169158339696355174060478007458795681789145000387838561481257000011367e-08 4.960576578330364587567817995824703131146847466626350071735461990036209472463761e-10 5.128284262330148708806218420730091422932154645417603365003955885921228858976493e-09 1.262618524225039974732095285427181308972743457927432535432819027364137932692402e-09 4.118988792619512511022217401621126064981120636167856826375810430684616527650313e-09 1.025130265309741272476451417492610269318763498831624959431634701126584842996729e-10 3.118098403437378424161721936295468479705056984703577362175212858325537694281475e-10 5.066740048065537043350987793930270386423480462140037559343781438888794752621017e-07 6.484505339877800587012788516988459619483364222631649644598997741829081927865786e-08 0.0001007398194799244964996523532541061740630539134056553923561045319456380894129938 1.961304052515052271855621982827008998006614077535976681040570207840845916513321e-07 1.217904080153663062616543573410576767387840784322603565070218220980058410894537e-10 1.206912345876820470910163426211253456798992723008518145045005507866279908481477e-09 3.947702653958404080286199582516721203830527897527382737937014248223360844658284e-09 1.039049260270413038151048856297008977242886322762486040395027319478809384243046e-09 3.89850446324427265661832117987261500030200927106497061204459911325128610648476e-10 1.183905798337485036534467888182085649684752289183141133024999777194519502281408e-09 1.628962826099442521756681103833076384714089287231921038185215087681749116513191e-07 2.439295897922589057878065346707252558644540786068967857513757324054410919434415e-07 1.963332691794675335739632840579845803948178057192924354434721365848765039637907e-05 7.048504413935535567505290439893617104871736323697226404023708094161692331745766e-08 4.650981567935723518050621370840151612353553268787202032608181038504405492892516e-10 4.772975708139620665685790088916123918849614228358518228704264162195593666476897e-09 1.215724489901251918339997213069792324768822303602796542148326763689349285043782e-09 3.809898868052840648582860340216654055470391096697275598572071490699970611342134e-09 1.01206646935980679901951210919355157523773305534331799266345450008822373383422e-10 
0 0 0 1.000000213567910477637114411548738559755348161722051722920777556152422032342839
0 0 1 -0.3404368788675989249350078774434579582980257935313597354801346982565403653853161
0 0 2 -0.5602271528323383426138734967980243930936643590815347393306031135060012276862984
0 0 3 0.003894126746002768699927772366992399205313162450824608726137191216015959861923972
0 0 4 -0.0908605658667632179384641571519781843187640961615996621014018064024615633840233
0 0 5 0.06382274399038898226798177462400094000869007025581822354781844701269108738009636
0 0 6 0.07609021472907731247520889965906998722106597375157225904693357109895347159436338
0 0 7 0.1039774955057119164073576573016057057853606351302299100885071622828761959004048
0 0 8 0.1889394354211221946100613573074938062121212053925170494566835808937929519836876
0 0 9 0.2277106069055017392033566583663714037936046162619458502273666833293391673091669
0 0 10 -0.03524031459504526517621388632659412278196361153968708188554578802802078324496252
0 0 11 -0.01122517828752910467123920689318602788110284863439765011764565555937037425748283
0 0 12 -0.0907103195242816409145177842115759339640107686168073534799118238271361509101137
0 0 13 0.06285826962307024228515143129651720748734638921223714246452105418609319375614777
0 0 14 -0.2018962958207561757100413678738413873299245646307869029641854918964658474965977
0 0 15 0.2052956313119005538566243295089574568449341390374689692328725554734964374647763
0 0 16 -0.000141506004021303612223226304459921564798955919531090419193158267384868602012653
0 0 17 0.009992370478998568818319562149201663924736014363666501997442962032763541405909016
0 0 18 -0.01471843734540717978399542233483226243146785392348448929045065824861167362870869
0 0 19 -0.03169473812557817081280999401581593131904718659212278257110869760790325044060177
0 0 20 0.0571263534242030032483170580468476832235016958190095370505316970193027126336462
0 0 21 -0.03460787896774466593425413211622449745162410554098596554987770042169806432835329
0 0 22 -0.2173535477197082075687137382001850554321103375741082440952282901763711004748928
0 1 1 0.553863471747773939709946374120692726190117695571705770411370925317924276613371
0 1 2 -0.6823574734218437668685144969984557135186808975875103357555107454978542593517399
0 1 3 -0.6180573287330829506810430860824848455600318189905345249714979979123085911100973
0 1 4 0.1609304787960607932233867750622478270668435380291795526245921846523110476860623
0 1 5 0.1430627964056798793818602004701523113412102588078566184736461400577383220819624
0 1 6 0.1792353720407585711921952867481919249838691511312368942233010081396495088875906
0 1 7 -0.006807700537756920731082299253780836463501369720538827337735566046730131598492003
0 1 8 -0.08413173273233623864087002185385132291325847069359467598952742291589356070101656
0 1 9 0.3046755001768576527337547622203890222223403971000288463001399282323636210969353
0 1 10 0.1455719472766185500519913820839524436376832537202050505797253150811781900869659
0 1 11 0.001101284527621726579273185904795903624497369823929245054818983723031181251963302
0 1 12 0.01208440200868115175934318352479876870442377711677035115137334587842808775430211
0 1 13 0.04778904700233001101258413914040641615496888027862498388212345291005663950183461
0 1 14 -0.04721689161173080729120297680780150326824513013296809816449598209693952995466931
0 1 15 0.01839712456814177298163166334163880652896673512035505826094127299537212385566335
0 1 16 -0.0002792221715208678301242369883398528492066526429393992698727612824521807197280833
0 1 17 0.0009094531695221434555933482164753756931667596653253532414097104180264006289161478
0 1 18 -0.01744269171743817398755874258842248304465557425901071543539828103652492060864862
0 1 19 -0.01990712699090518308946430358767200973025292414597488847847981028221255471200291
0 1 20 0.01208658259751499239915775029184948509795105090620862323578386190115776060953166
0 1 21 -0.008372038880607067020952619932657087599115357921114560469110709220375688923399067
0 1 22 -0.2339683471678684835936743081005574404518475445120546393120401690802088090625211
0 2 2 0.4613493933227851351534375417488821319147564805169380355306275308132716085367139
0 2 3 -0.04187639528319510058951589626152643400559067938029372363347152807915482040893466
0 2 4 -0.6346237620084186857976641429014095111460565983858879355231477200725571020695172
0 2 5 -0.3632642205929607108062049074131641939713825943749299567724393688248740099403347
0 2 6 0.2406081715180336665892059280864731323597986999891888636365311134022247171557905
0 2 7 0.2169460907182776828006214432756421145776156383992544127273934587375504312913305
0 2 8 0.4819974538222069130935043753495733183783753035120560825630930900914061490394692
0 2 9 -0.09573506793503346538512355123396361620782563419723303409977673662377326116446935
0 2 10 0.1060600842920887466738035665011939455071888676212390223733465718323951570424615
0 2 11 -0.02516460596318142276625922871232108619891157620369262500671452135603936663150881
0 2 12 -0.1404209012560386879687064956241108056432855230870222511788906304529157502777783
0 2 13 0.0559914122642916706328615090188347442081038491852571929456318557914979098228621
0 2 14 -0.2995250276795070464310753391474871979990693837975667445497222213080902629035879
0 2 15 0.16502764838970140742885558677006758952707631608237090750365424744385595209614
0 2 16 0.0007583077642511361613308472470447006286973923890459959055324994250930818330354792
0 2 17 0.01130724917756232958586135333227042606326319368383138821078766711810927649870721
0 2 18 -0.002687919424141519708238076166237343405073176074495739456148836089232387156358005
0 2 19 -0.02435170858374741083990115099864984276689883261135276861101790244055219625890096
0 2 20 0.06060621785456351404263050315558139036443357996749533151839389670084419643380892
0 2 21 -0.02082693334896233328248148037961537884218573308203607785335056837886710023216358
0 2 22 -0.05477208008743425612168903333913154135271594343329774096126732358836560450191069
0 3 3 0.5483278715573016536298960729943478789245022603372983628963688678482396159742116
0 3 4 0.02205364955276432372881278976181005133694887701398058990883340870139096852885524
0 3 5 -0.5948897465144563021360286797116338159709010103801177892668219375987203726447863
0 3 6 -0.9703986155991150739785865908599013130692242437363687050529226440146953735210699
0 3 7 -0.02878038596484923829209908627833846441825542987418352684796339296515431023390722
0 3 8 0.06057337227758888751316799472201074760312122575827928117711419230555136258947608
0 3 9 0.5195626151561566184755684165237209663058497264501846733664279230495958349476065
0 3 10 0.3680170950684025221065753739004159973970799307890609136121695616527908161779127
0 3 11 0.008435302130798103084363962327256442451090394072750900009565033879673534998453679
0 3 12 0.01681282747614034569996713051911587026751070617418367249054374337205695692690545
0 3 13 -0.01415469706593376958907735492036750049650784554306996298112978482266287829876355
0 3 14 -0.0193127809776250028754672715706365691899690106703030163935422181252905791606896
0 3 15 0.151946124318093802688952705115808712362000876957440657806473231016245131795914
0 3 16 -0.0006776132577028101630774484560264473046390733168671617023836432907115273996215535
0 3 17 -0.001445234462669048048625165069834182241607305213854440015172703651347654329490393
0 3 18 -0.01078604422812455339763259571376566998799435472456781471250749656624076405618809
0 3 19 -0.009330824823303661249237801770460021892009575570225211623296040536346378052792809
0 3 20 -0.003461352667895642489639742945008497301182645758002075890138757664790414871231857
0 3 21 -0.016634784279779439923925865098609805310560281624428140864415311905804557582172
0 3 22 -0.3555386756147043712131569310924511756507294666164527453063003084581473772293272
0 4 4 0.2086002224302812267503685673593907047677246338300472832056003592862790688180632
0 4 5 -0.02832814404940409183573844424208596454098913401846282074935615257664405937681943
0 4 6 0.04249459080592418901008895790884096038191372969996016725888820923355147026311504
0 4 7 -0.2651094433138553045870815065168416835755149478567329686089268231696510084928656
0 4 8 -0.08179254580858461530251841152687386875712528769518718644997827198801363587243475
0 4 9 -0.1345114023544855388720381927549200575079403485756188523188369529497574909662447
0 4 10 0.05661808576429551219462803984767608184206927725729205968048587899012895061665894
0 4 11 0.07098281388147094305285017916234417554794779934900000842888858934866370517721183
0 4 12 0.1118361211030631768291163526027669553646798333013044670890946624165323105062854
0 4 13 0.09665857560591635875033889589494867604155613701926879717667748942913422761429271
0 4 14 -0.1542059366348729156423227998154883935694060495050278059953975658529438798253898
0 4 15 0.1487576126751364789059403666710983010960680883857768615265005597204467845824056
0 4 16 -0.004802740513593886527813220818546198414977420931432804690401765122515436046781924
0 4 17 -0.01977000687917086403541796365816548723510951064377949163631540278268248487843129
0 4 18 -0.004968059409438780256342777931246525898357682028293025921242822985176015362720053
0 4 19 -0.04665910219388735520524729006143060002324710443834325614431732702957704136011624
0 4 20 0.01113993319669943989741353859707297295924201840828784138124421733551045843719147
0 4 21 -0.0007588423133753978965597531004048794204607247391367727478239909600996624998189272
0 4 22 -0.1555998683891255210954368999405806432996331571086883797969078263169898161466494
0 5 5 0.2540950546564800050387108648203044254723306137556090839686682905316650747737512
0 5 6 -0.2242769969526909219410582883184684937480575866084529485186969670180696227007224
0 5 7 -0.0002549663047112233378759290982311397580385408940789037436066085797344538700446641
0 5 8 -0.2968740758146535711967381772780726703049836399980125238990385845976562134617952
0 5 9 -0.5656156819248755960375865528086429724175633620031526249965268117457990633656338
0 5 10 -0.157987954433997494337733124020800730840713310801379526974573917096439633695782
0 5 11 0.0001513167678042607986020551029367255548072498587645733634953424328923238877438804
0 5 12 0.06508639622217022513911930723581114970613527428402881268305013724189253344469195
0 5 13 0.3231150618006176101853641946923884661493730105823096761866622909777119088772885
0 5 14 0.1056457390407335591233975250973920679727686205745285272040499924856125378288179
0 5 15 0.3619090383596690701076719909450979946812219556352984720494878136895215804538957
0 5 16 -6.240627790442595499472057098589994090478752421719738857920076095946289773153512e-06
0 5 17 -0.002891433673961347960609636530148572701360778387607032911159208519969463970545828
0 5 18 -0.0403160223805390618119535376369546066647157837918942903885851239663773704929474
0 5 19 -0.05876881344443413732547883316842253143009241459035888334372823038847566830680885
0 5 20 -0.004266067079142306628055236497081272045788783922975661508437931890205632307367417
0 5 21 -0.06103262852420601916265408887525821622207241804703876904823078936223768951776493
0 5 22 -0.2757350951096332629623892583851816667840123993791286249181716361287894814684073
0 6 6 0.8163910830563222786228106017776252964750499192577364736385094584353916157020417
0 6 7 -0.0002363463006943216607211543095910423759229609066013504505742883950458523688716293
0 6 8 -0.006532782363039063424518746534241031675913929533313902968672755368321173886059875
0 6 9 0.0068411124333012390817599071610369863088504005143191015756605823480884237152827
0 6 10 -0.8296115858502598352824879106634612671760817757475126243699295696762614350232001
0 6 11 0.0005605930155535903407849227114263432852407038605499926961431158715164986104285359
0 6 12 -0.002688968470326824961801444033201632555788375421481356712613223310291437708654351
0 6 13 0.006451799801457296423660515621837087473749886916886273573919098737425632635016821
0 6 14 0.2032369983524204535547208469874737581010880934620090633439600425234946176986731
0 6 15 0.5794283423141114399332562941313930025875591453329543736980464438326730367341649
0 6 16 -0.0001203448054720983625813320667315766747141013983783624478445975404982336073403061
0 6 17 0.001073560485590080314949037882425207831630322388844142901701579878509266317887777
0 6 18 -0.002111971249021290835927505636380193736024027617924518495444554042755209273959106
0 6 19 -0.0003046493289718047437214704966119710795357652722515304065163213111373963580408002
0 6 20 -0.01631193726691049209238610880753650621201596437564023572536685271804648063991335
0 6 21 -0.05689409799071829874954564590814710613523080802490773331094085084414405592655
0 6 22 -0.29503219678297493974676297504947223169139536906480715599331914933970604415871
0 7 7 0.009497399181092493846008021960031130596973391791003799412183619834726964960995632
0 7 8 -0.06623074394858617452172521243020088834470919027023301360842713949368228149163502
0 7 9 0.1153633022749785069268381534346901786575033915469415098008988484665829874969697
0 7 10 0.02451726920444748749032731270450296130311188677693234732871759204932255420438094
0 7 11 -0.01004467289072855976231489123257527200279053468037997234811420328525272717696674
0 7 12 0.05073167980763066255703895595773291753359706569572800322349743653619353876683308
0 7 13 -0.0410582103646692462384773498275656875476438028046285652885362990087987119587257
0 7 14 -0.01449479928263257347659695392717589598081528008851567994671406737021870183517861
0 7 15 -0.02176366093363388078029498555196190807373434820016565755360086346593830646291545
0 7 16 0.001804497172047103077522198287797976483077383737394607555452543695833741453145536
0 7 17 -0.007255725245754687758091365215473259154613415183288070639250030348624778033304406
0 7 18 0.00214255025256642616262802296290679414264367143715362676475791623023644430056744
0 7 19 0.006207726392579718237550576780289919550608942825482426469100427861712113816403688
0 7 20 -0.01175566580033540340704721556223044991419585984858768826482641560625758569991626
0 7 21 0.02076112440703191878992271255977936393938559626309005912313412300297158158396606
0 7 22 -0.05401039981482554924345712414483943736711901725898301702618190864652462519594072
0 8 8 0.08286806736113279075084177468657015601307684723828573239992644362126359232796599
0 8 9 -0.1712205615458678929993742399927931336225979518854331621487650430144942700647183
0 8 10 -0.02484679177891605927218589976468817497734050016150421317097397500318590356947587
0 8 11 -0.001880348987339136032642211586053005962510023262375318735426228183793260434968195
0 8 12 -0.02796287792505053609532510528117808911270069642286520507522464601221879257626853
0 8 13 0.03332957736256275226639004188551581023042064388102103404423301845960383354434791
0 8 14 -0.09491959598436894802113421495541530971311622447103403528809570230023071059260279
0 8 15 0.1325951509610158980882555115689229734749866039000165347342566783644824855335257
0 8 16 0.000426136370023712132203581156278309678458161839425836045674444976968352202475621
0 8 17 0.002555979406419926379384058437434669806243953389260333181372251323453172499932386
0 8 18 -0.001384288125872933977917812189563344662832320633836006779539444018391004006559389
0 8 19 -0.005346568783989266337154373572025838364886530113975002949303761004056132086231126
0 8 20 0.01784952937066573550529130730459635774340934721089888484147116439775433426869563
0 8 21 -0.009072575261240964234007714442849835555163415387202803952081463490129393521939749
0 8 22 -0.04267861352940705385523932824006509288932302962541988154866583244293402414890074
0 9 9 0.03897988214215049500748685993310476989705723910254928717317703798761076023830609
0 9 10 -0.06057509627081901850856071455534588951998552301220753126634565951634223997489077
0 9 11 -0.000116453411159904903877967576043724946797259375921526871607463393039907363598454
0 9 12 0.004868459477334763752989967146162961554453368458311459159555598011537707171247227
0 9 13 -0.02941119793470463710065450021238089167647265044247489179956894141709778483771875
0 9 14 0.01429722959676054528404318918936161309557290250205927252822604430831037585087628
0 9 15 0.07540985466362348549352361336416549832998661423363825016152866984266836341927631
0 9 16 2.306769564942585231569031379676308178383037417748259042055743192151613881888836e-05
0 9 17 -0.000956009695752778708240544633532765844666289310397449217867019372418255123950556
0 9 18 0.002477266972618251934286809402592663321924381557607027149323642116162726492530304
0 9 19 0.01085551315669959576073235410777520860700975833703468902502440693441162036802069
0 9 20 -0.001503880012990540226051457228264791097090541423846921581010544988038542153948661
0 9 21 -0.009740328425181898048801177818141618377531055893643143244188755679531736376131156
0 9 22 -0.03194401143469019943501573516506997068433387995767692226213192872511702361287181
0 10 10 0.1024889068673505836498475925388483783389882980367787015482997447998423450550173
0 10 11 2.646026019482441920663022086371339017453688384574282633194913184749465977407606e-05
0 10 12 0.0004749095595629397169863838638691540385612364779789448658218132202327787190372483
0 10 13 -0.001483180598736251312844792715692337757744605620441255978122199708259292165820251
0 10 14 -0.007538886384909683501772268033786135194782902821482420546291287389512774579053828
0 10 15 -0.187070571780959403788003749514794683914384029633481370836399095615850269064756
0 10 16 -5.712762607360972076755432558796998267840930113379547684492970533720729576484397e-06
0 10 17 -0.0001743973133592927869209985700673880458724624653910210985038671670202744587665253
0 10 18 0.00046282478057247948633757058045425161370898348275272289951913457743030118257499
0 10 19 0.0007767278255276375750203692544429636183457791942802450038871444877849463833696836
0 10 20 0.0003689666762433470216354564055393722933984143314685794427898126069890114837740614
0 10 21 0.01263416850523318173172654827720447113607599893321519812785782124837110780641131
0 10 22 0.1866823845557981335870880355007049461204739604943414404037508711498028503897088
0 11 11 0.001843710382037401519240737829261307609467800853433497346332517233459237642235211
0 11 12 -0.01614428242287527858764557462611048471923505989916766360697853935032240863867911
0 11 13 0.0143262810732739744933059994866137380939915135200377428944784264871149561219694
0 11 14 0.07487141886891983728435749605497083309626823400798047544668551222712867224580154
0 11 15 -0.07918699367488206644569209364737225165493455524064541760761164661662553380283327
0 11 16 -0.0004306926339909381373857674002948076153098015566019435192368768637931334628016574
0 11 17 0.003569004213156247889584946607886026878450200518279368242119810660943842634507558
0 11 18 -0.002237939677881112980458297722117370753699040070689429099764213021758822609329014
0 11 19 -0.002105910717781752047084037284387351721572283460680754913495936178154384792152937
0 11 20 -0.0083850657282801351489779813122358212206791220984181252757421861957115687637248
0 11 21 -0.004756965154445001362689713903423157532341246122547937680908308458975024002319217
0 11 22 0.07054434796644341949193469196436583629250743462411735830192369339751299673137536
0 12 12 0.01859593567096767341005514197300521333638854362719067670224025744359426696519033
0 12 13 -0.01932953113751824936255425708329700889855350685422436798491101396676738157456748
0 12 14 -0.1210564940453227496575408363446762152099982474236916034351907741554788097965666
0 12 15 0.1317375524604555575876266137069769026779262069113503420830245449873814554014144
0 12 16 8.605782901796126195977616504206984727423717657627274329204339254127771412691647e-06
0 12 17 -0.004567502907278450540950187051241088449936626050666192042758893977654079819548661
0 12 18 0.003288891000176681808208385367530571280311419707043262606986375900187568944437932
0 12 19 0.004137254361296717006141825832861530326318494057563497220421672992489178645623803
0 12 20 0.0188070377662092544296558516453614122246487031464329757834679875818107492740891
0 12 21 0.0005225085794540352041469737575958838743797174541616320325767556088632950488718449
0 12 22 -0.08844927741809171623281706180170924978671307770745126730833433180847914639191606
0 13 13 0.007138698683585426570063505404435050555198329707094381398521874605530675138298483
0 13 14 -0.08345814279733512693445926962252720011080865799045686477955180304044829653090072
0 13 15 0.07525760577763009381575460465432530712305752117840681851980122889592920083904334
0 13 16 5.771561771582971933176993927473966066177296001637162961132540164136834262351268e-06
0 13 17 -0.0002098832454150880088972794433382938695575509567022412289647340106239884596563048
0 13 18 0.001392587478292230803250180964338804421620418778855651574951740915841463500668984
0 13 19 -0.0117899033049968555054858013224347585087115431590420531267880884628168238134175
0 13 20 0.01414164176885209119704772263949188013694892297151364448556402462571694916127649
0 13 21 0.01385523169662089883764943303065413026671223569002019115480566829783173072025937
0 13 22 -0.1131887063623779121767887023848804964506525014309274265032543292164024675914627
0 14 14 0.1741610254049136111901473056580643556666419871469140710375746071168797108891384
0 14 15 -0.2073083283813431097660915620975979229575671899483214060306594101729000987197066
0 14 16 2.79290684911394930636305398154741173102276526671540752670465074996902548608752e-06
0 14 17 -0.0001037129389079052713419856432352458752535900987580751745602712930573526007434532
0 14 18 0.001084564654512080470230728657550873780220680473716307702047485424224471069003242
0 14 19 -0.002344571207867490762719752494269602524280661502687975370143032200465757922611783
0 14 20 -0.03955608716285687854729878965759160773561998187474298342287061445475757199576322
0 14 21 0.006721645326293996157453708770659211053591557772130890924276179883932834133013428
0 14 22 0.1584479544333803829932000490675263984897866909233061956846614641705135166486438
0 15 15 0.04624845224590348356339345094174914657548024950646620352480052393424455415659956
0 15 16 5.165839727544965927818334939995040996722260439518788474103466208137989939087084e-06
0 15 17 -0.0001703287903109274198043087620811260188202261659556448300188159423750663606051412
0 15 18 0.001064639244065708637420371829385291216613138095041146906762502447935084318364862
0 15 19 -0.001920389046773930582428955646004901121627503475024088620431632751781092416905285
0 15 20 0.001164185913284184577148265699089406437140795412980782573344773072891961267114827
0 15 21 -0.01008506721517674550133452967420116002316283557488886433211963137518067879617398
0 15 22 -0.06147496448393305083588401645153323911367307295541475591926576276659257436049315
0 16 16 7.529468363059092186212059369116348572208590273378349214232553059585079675879383e-05
0 16 17 -0.002039975334274879990401234850651793036247828411146955066402654522460076838546087
0 16 18 0.01122291074623099194185735726619360675725493081873555420715516543307561060707924
0 16 19 -0.01836675148903211688907238617388530655783828632111767535212281826118645889473364
0 16 20 0.01087961470335890165658762969516193178086078023134235091020381537708791195435706
0 16 21 -0.01759674967484072807636624756835405596065857310232357235899239884164580203728406
0 16 22 0.06925551132385308108959642921112298026805884177251922680360900310358818415715266
0 17 17 0.0007207893676306323616721842202567663266729878502867995598416791737805707338588107
0 17 18 -0.00725532666694311123448286739896506662339822570693233173110966024284576327745384
0 17 19 0.01269764974533042412101113972678017008443834873060769168383957621898035964085473
0 17 20 -0.007787304320258282599069214443961980075437265769152772020007720858455211468331552
0 17 21 0.01813819562777504145141302453910023329886098496275282058514749718629229263508279
0 17 22 -0.08304920374655883776727210319495542872468679470551836261889596193257039505950043
0 18 18 0.004232766949647541065722620883975882721190055812537912053059658542055754588517093
0 18 19 -0.009664567037121275077408010090853228279327680547331251967357052242913850629657879
0 18 20 -0.01906814153336137592793075037432391942772099929342457527821260855134991362498309
0 18 21 0.02819682397527451518161350852025624502575909389613119927828776913962188243174049
0 18 22 -0.1076094565822131424549830259737570576089622830683897279135163073005564685723817
0 19 19 0.002953082922003313141523271955091740495279748642109175970591302156757694690230726
0 19 20 -0.0005041365663483488308968136159431093732188434387018825818166531588961553718163456
0 19 21 -0.0123334742729926576778702460707716131903134658609969226166955660668745411925121
0 19 22 0.0702324319700195997565385943508972574945346207962300933084155308974596348819068
0 20 20 0.006523017965367936352792343740703882458011175479972701942716097460575204996708656
0 20 21 -0.0306518432035166839021245690050182442110497338639580152391596417320975727649903
0 20 22 0.1708299395342928881467542654400764081805992631832130158524254432980712445850423
0 21 21 0.003177131021385587822098990491001160544467371331566149491226891085898912554830751
0 21 22 -0.05084553188205905373048254135397639762276369016818027867248969560499434796554668
0 22 22 1.373333455428033190665169560213500339246554896771925185691914713833459526012392e-21
1 0 0 1.078559758574416219715837496587007428046358150186574863876628927379979959224043
1 0 1 -0.8709999867125846204471064957755464869529204604494562017453608529927823509759774
1 0 2 -0.1724810391051466679741321867695508140956837992576669224487330861399880689944096
1 0 3 0.5121973608113034721355443119966658978001544858904038344271497350798256258769154
1 0 4 0.02315940326628049483063783036275239485690734711880084935395990325542006091945654
1 0 5 0.1920598041705091664902223848229579947267865687669023254412505068409070388469319
1 0 6 -0.2779033280843393362281379651051897675780740402168341390258034419172941526837786
1 0 7 0.02278128914683730976144887150726509412036872245461231529130302922549070857382217
1 0 8 -0.05655524410344625579216786829227346030351491891774991756205815920507873261707062
1 0 9 0.08392666603495610543973240870317269713952422993350008936213806946771316305171646
1 0 10 -0.1020735273517975693847863609543632039907744908608611534641892416593194252206882
1 0 11 -0.002491623468176310164578353657455654204172077554854084563533368925782881953526167
1 0 12 -0.0007929617085723577949348314306533832494253334941316941980557212558872572832065793
1 0 13 -0.01403837159032774558951671408500477692464420623174349755814426413154616501407575
1 0 14 0.05202073068487921454628021111580798801143159834997919775175010068415078408038804
1 0 15 -0.0583737574465577856204004759886369161418186731508411892876852931195853537443834
1 1 1 0.5600655304203321455236640678303336306013755415908232596675171744416644433563363
1 1 2 -0.7609865649403217318247323601715095964310203610255689280596178859461009954107254
1 1 3 -0.9186763680045460182454560036496482892447981409431318088114476383502737471672681
1 1 4 0.2349043558924098885975391980946479536710542029213732690062980296838647195350906
1 1 5 0.4973709790667030638482480129462072413368115310659167671035105655322009543885748
1 1 6 0.7419187012798737789604839451715818450980897387907298725024071639559251084152293
1 1 7 -0.01569800556656352759826223593379986632800255922447292868049823268580781636021761
1 1 8 -0.1501719506067839652529110333433241285306262394875613924062303091151668538682283
1 1 9 0.1582102751932750650550116292813671188611860875534134445732441056288004916472138
1 1 10 -0.1389773917980389004738199419270545746688740107593624376328837425713186245990316
1 1 11 -0.0007640848370750133631608411617610302103562580342113221323911161238623874644787801
1 1 12 0.01237753503801166496400494995821176021917113147375015181408523918807414867220254
1 1 13 -0.0221321116626228717633755321991985890749083108275787950967573452541896334333789
1 1 14 0.06653080242312383089308901151399007407359276236374081476170523997605097128724007
1 1 15 -0.1113450868677679309796141933810426725570786823614960716309900211096666289592629
1 2 2 0.43433887758773380222597820324445176267291652539699334655656804874278559457257
1 2 3 -0.1887591824766970781879992025870666163358273841110424199774573736153702059235014
1 2 4 -0.5291337163856772749576494047405493073526083053290580287463773531925314719313259
1 2 5 -0.2013539028531069248071110881100979173007298914101019363930721047951455730326036
1 2 6 0.5417578461018060047118668775769312316869783523452958189258441191795523919112298
1 2 7 0.1294588483661976701092302066107655526710238864989243786385548373506080916624822
1 2 8 0.2622616185798913744810096803999652736201017184510396278601809644801766491214086
1 2 9 0.1322853047034395228477305179146232120784142517566497254602310001659931307423937
1 2 10 -0.07816755257288651118452505702813225758747485573311492319238494389526189942703107
1 2 11 -0.007175495546505295873146722236204307787781332839910763399017106706621049819891992
1 2 12 -0.04098740007723253216545404576791258786275341417886367296552710212056881941048745
1 2 13 -0.0313659514730122631658897372660896826624636555471366101565559207913943952793588
1 2 14 -0.006031330293409729228305328931724399732921722272660083483580561731752722714996152
1 2 15 -0.04786302621399409867364915702285788071333570589887108568828258779421767842391363
1 3 3 0.3680650158769995400838622161602044274741256810810640301148613266660053365301551
1 3 4 -0.005399420192037603775586060685615633420064091264575330920308669196633890239727234
1 3 5 -0.4285726969066734415001224996225972414354150193841640279491483614401337431436371
1 3 6 -0.7206789732445305580746572352092587325313385986527344274833230945082367944830384
1 3 7 0.002716783299931359085626637661767476801999734714173884169040533740467225719872403
1 3 8 0.07847720581873021799705684205798618564889406533789219332449945314817419849830312
1 3 9 0.4214889530268176323925375322352420035999202515416882999867332993800511363925758
1 3 10 0.443350659486229353947379928865784856751826875004591561534649558932853463598018
1 3 11 -1.249552997744587223203576812825674295920078451143645051615460179564819121947875e-05
1 3 12 -0.004840291303356580797509220028137909730090072121399230626866225876616371500261867
1 3 13 -0.04815618705464619378969891780912330282393543642434566400399738627026105693595979
1 3 14 -0.00603828900733390046786659154509566183508017941587414467839885491202760006542593
1 3 15 -0.1832163463232711092816046532004723112505943454564599780517242608959447227563675
1 4 4 0.09718011238537216370304270922561121434103264792426969797156913406626344115852587
1 4 5 -0.09488036565071652967415311289112707635290557334630714016839836683737322519764696
1 4 6 0.2067198199288197166871335593904491585507420134078859824175906938775024921452393
1 4 7 -0.0486167758227384040581661613231519832448638316417656848365969209569372860396827
1 4 8 0.03073309347517338987626928263750907799859554676622697387447542917262993403145447
1 4 9 0.02647641700790840577942078119290201856045684500171491226625988251452328122856148
1 4 10 -0.00641205534553106394871442618748369723148242750317601614593068252918264679460907
1 4 11 0.006066767298563258250404183407544156583612857878295151676283005686123802016334033
1 4 12 -0.001632739862803965773576175888391550872162810260811861644094390453581054635969906
1 4 13 -0.00304196255867240848863413129745938106235052732289188124391082200093149400499565
1 4 14 -0.01079324318362082356012092137757160265281353982578083818436292451388912739188288
1 4 15 0.002857370305666383808009144118424759474561072157230976360898059041169984712085167
1 5 5 0.08746237158084081427886086802982793925759155436426930595917414983380068683609767
1 5 6 -0.5483014364137995569434248272742242382387131556955370175869409156164787372040924
1 5 7 0.0006466591844458624741777512768966614058950021608539448913100730542156985708658971
1 5 8 -0.02989109921435549884125313704688918557809546891548415377299227403848130370911999
1 5 9 -0.1392809162276066792556300385226013312751624383076040737247191045429289426963608
1 5 10 0.2061711257633490056416657953841745468680590021566149600399654701423416065915258
1 5 11 -0.0001604658957263737769600077046570598880678897680376358699387833489026216010010142
1 5 12 0.00275936543301619548476387971955370725343165299067590550201199315874017781314668
1 5 13 0.02003736259118465228075442141799399441898614818748669799480902105229637964388513
1 5 14 -0.01989027691236736017637710520718994261373391602101724199753334893710868792001237
1 5 15 -0.02634626025908131024534188615193417271778073584443658604534337984733063438454724
1 6 6 0.3496128339532886191232104939683894560250006656964041454871736140519073005224796
1 6 7 -0.003295887923055278166195048653610256266479895428040091770840057135018012415594357
1 6 8 0.03071688425832280160247181460157696373782911076824774671875413621152953851334
1 6 9 -0.05843278615557370978864790367285496777499647892354068401318902967897896951734073
1 6 10 -0.2001132332444474768500705276347979329279762106547781142833223421801859244022442
1 6 11 0.0006220269325540581254683182947829658518850976952551410645726536415830310680178047
1 6 12 -0.004724097606468814432192843554204575578804909631758954984116453652567258449605775
1 6 13 0.004418439789181283993886278401645120403132975260398922349896335881960361819309345
1 6 14 -0.001796226801506119111454105867426905900366411958995437294516850727448337518375327
1 6 15 0.08303758017186969863904916377883797571714172007296377311560480306815607511078914
1 7 7 0.04130785746098920294593708779796359612042568233822903224491745861315268001798085
1 7 8 -0.1454312409491891871158223365713588747031643743267706573819263795900175185834094
1 7 9 0.2213405692859459372878086050409386641301820306080382861387080560704412233262021
1 7 10 0.04697248698442071665656236348543029520548067125662987011058610813400912660926955
1 7 11 -0.009314185701479915762904481270023672404451238969026527761642606922042552685312664
1 7 12 0.02465950979418288782751683633850899627135179034086622255303019676834412561347516
1 7 13 -0.01756091574482924021582616730133089633534432996132136844963735258482532730779471
1 7 14 0.03431133980950791771493533475145854021933839500849729680387681712158884448228037
1 7 15 -0.05259593585225428145815875973472270773757009451206054984697491106709287030070169
1 8 8 0.06806298005287541510007116421231750299268634670283064209983218115127774715417389
1 8 9 -0.1567076513117919220900998377164277335301233218100957329410354986085979612180431
1 8 10 0.001172529853190562718856198612103612062606321652680998472642284483203411796626095
1 8 11 2.124590369393728454300467033699513795186599269022616199643621138043732413105073e-05
1 8 12 -0.01564199879123218214337839698808327468216042708880608410985570521591294185652589
1 8 13 0.021274468524323115539868654439193452408081556855186432575806111186428559380448
1 8 14 -0.02727959693635081710949033082195209288866282339842897088410695786870828626951608
1 8 15 0.0301584374679297917773196850396846928932114660183341590844714610376823830548909
1 9 9 0.05428533467624557997350023795222010978703679541060508549455068399698616429467986
1 9 10 -0.06847929682705421147902929658059404080183695170471704085318035454124452011667059
1 9 11 -1.658803724572761942930764789931096137703721131495773362309932940486177384112639e-05
1 9 12 9.917448043010013017978156336557459135390669511165909449379943312656538568237854e-06
1 9 13 -0.01291529535260288226803622425410605864061771385850036213925684256684514754382815
1 9 14 0.02064722837081342699427048278578516212833436029181811291669147057788709820804253
1 9 15 0.01588613848869911169896859406813941905930963038709034198576889766840143237163548
1 10 10 0.04316115877577868277746143372705448964961169136214500901941137959354659401474359
1 10 11 -8.693798213342011560201772853937592704868655253860154372403212349112846380839797e-06
1 10 12 -0.0003227910577345581274180688941945634024308406503803450946842169506520688760526869
1 10 13 0.0007213768848225092279259187263272624900199443498075292307591571029117334500809381
1 10 14 -0.0006200909286624046818828285377467989019329352913179609942983467940719758474995105
1 10 15 -0.03519208251923072494623061844080998879356650699588420862066473072498535349893603
1 11 11 0.001476441458226601248499481199204635220245755293917664007738310804719779216540553
1 11 12 -0.01116591543222628502127128417524595080803444636632892182102202254040327203397884
1 11 13 0.007779197695875588641420587139723460035336316285127573256056059520531076093886215
1 11 14 0.07657927356709099134538815789493196674080580872454472823505891801566878033956132
1 11 15 -0.07273946515499470485281097183838590714684752565810227952648142009978183944440229
1 12 12 0.003318197086601715054848809999971273706154745207536850516771707453089854434158738
1 12 13 -0.001908404028790728303155848697935062947992020542401424558866163484275343552746265
1 12 14 -0.06995057492344623693039115588634785771614913165287916205497592959865567904269142
1 12 15 0.06997293897744024582691209133733112196955641101843898375795806053424500518666954
1 13 13 0.006727359328089270355981590339494487954832949137525263189326355191330995472259305
1 13 14 -0.03209770178761456916743528451166974142052370651992445747127764099216013386318601
1 13 15 0.01840247385168860499944610168381476422456573033358228008571490273718304796381248
1 14 14 0.01070651789944562262758981598823812152111640807134623133960916878815118375186411
1 14 15 -0.02019852351293863955479711739594292503212977211463036042331046727658217807295021
1 15 15 7.05102699968004704396775201954326014484964255102650879052536194965655600610748e-24
2 0 0 0.5662395691625704267164830635184739503256289310893945905171721557484948638148058
2 0 1 -0.5617770121558562683337832229278959407914314247142435923308916021920109793323774
2 0 2 0.1143965290708343200006684785221134767324710469918855401345860671745404301396771
2 0 3 0.4025948511227554669150401027246022790499222550392745603205193599852435071531092
2 0 4 -0.003279046826308829412847703936358093311706024975943881186399710828926550971844037
2 0 5 -0.05173644662212021913211729082784493002943230627867558950723896554654812881127291
2 0 6 -0.112701479794992147025802943269830489877328000480950027413866091483674392395694
2 1 1 0.1985459247626693103675740906773723844044682329231400834920759259843409131381313
2 1 2 -0.1310215385857872095676705940206535983965234719782721817055935059566866254445473
2 1 3 -0.04947919227787577116493150242764818384706203296797312290287874398033833684614203
2 1 4 0.02138426928622877724806159300023434476545427401754420790944323993918366746939519
2 1 5 0.0008845990130514587801086184643053245419957007563018142164316708237077681174489044
2 1 6 0.03095585491509604426630152029121611847230201467546771903234671199176230153425109
2 2 2 0.1469018549925665191636432999345759571723536001587054028778676792010473623819431
2 2 3 -0.3387997859882974766866076747007015196477296808923945944940031531888592708122191
2 2 4 -0.03651609661395492883606119399240834598910103437925485305843300279418669785621494
2 2 5 0.05878760676864172929825820195388537971822228849302384470380882630850068460885466
2 2 6 0.09817556111219645687790547086410865657687479823664208945081196494401219834638524
2 3 3 0.08669312445418056505502645055692316013387083745384446337530877966253059406534702
2 3 4 -0.002043268133966745042798071727173906634569395787504282091140801147417188634327582
2 3 5 -0.009420809083696380050144455858674905452383399529442866038681119783671641245866862
2 3 6 -0.1093559321227646224450629328432149351739967426903556142576372324388857478730153
2 4 4 0.001613318579633706831766190414518849740134771342603690698594940566867881053944048
2 4 5 -0.007150161035630760325458864407927817929854334721539059517423475609982564578850881
2 4 6 0.03644077824997101421991278222690084918297069129819636034850020146691512513830431
2 5 5 0.00161705587174654911395899858019167137715056085194816824111479835372622116824502
2 5 6 -0.1034298015236423594258984336241339331945121681928338591412356709656921519397306
2 6 6 9.662193223782130878012269761212993840544395560677675600312024828023605697776974e-07
3 0 0 0.5925156393300447000188342196646808358134083383511727666070815695551783454208966
3 0 1 -0.2399227613694252129067085800590908259240012644561497203452283673447637253651671
3 0 2 0.02500375574201109905756326554492147824033869302093795852618779795768009909828618
3 0 3 0.04128006808153502869930129419592193232629559554610395291976303337247053410748372
3 1 1 0.09421181832211600138900372956979322177708549947222224286737370637580037544497165
3 1 2 -0.02709504298935735398763179957252599673246522637556240766386502189310689177084456
3 1 3 -0.01315565912316347595391636468388073483504290909886702549909256787024215591589496
3 2 2 0.01177534997936669232706795827860084060499920831615832472218967805349667117993446
3 2 3 -0.04175522446943755880049150521687060204711069393062199526728945185685198628654738
3 3 3 1.837655178243787470705148158185430238023884889765085964071311854396294809249913e-08
4 0 0 1.000730570376753530121982771389294827115100771216475724070799267715234927976102
4 0 1 -0.6629813844222038948187339240949418546568605126450210588607886168819637225970632
4 0 2 -0.4425346739292774805294070617183858291923011839891257143666790835385667710164271
4 0 3 0.1957038338082538232582019854757442820249588900091138739373965319564699374130306
4 0 4 0.138592807759991378112861231736894117758052590527336750444182429926391285295244
4 0 5 0.4676322457657855658767615432800407602813709787435158602991604621365939430444344
4 0 6 0.04502418556459804711248847637972725082237392034805499433436789029311970003877535
4 0 7 -0.006995817856429198934606714040160761857299893024589800931093095815043030838726245
4 0 8 -0.07734116234711813601016319007784467682963007361550269549621464277916201725494345
4 0 9 -0.09704673536490287497997096953845218842335599006038241458569298844894692314553113
4 0 10 -0.1552367553314600271460223930433286440736163081164425784270337532491747212971587
4 0 11 -0.1070755103935915418016896368617656496290364817697735707815365283925269782434182
4 0 12 0.160309392795662520770835176453991852904055125893977538328693314807434005390485
4 0 13 -0.0101831138757547578235156222733487771263252163618937404205811366070510664104426
4 0 14 -0.2685160174149372190972169826803030516247390804772548431699364755940391946287523
4 0 15 -0.001315118709355339604724124417574422959453466974683908801986461763095439577078719
4 0 16 0.03065418424534114994573486393172401281442682644605700712854971683242966303409448
4 0 17 0.1318880487145230490939218864711627969151727793091219717125088625826304493269395
4 1 1 0.4484376664000676801996748725619073085804905691000960397484957416874717774881463
4 1 2 -0.597449455707904854966741710468410162286689283652256967010850111280644014903021
4 1 3 -0.8506468222710539576558702484058664777092073886705675576644696672515928786855559
4 1 4 0.1350784296571710199096002127640612467800027102708683024263456210028693365692854
4 1 5 0.5490692912505266575139513645507561032741345154593002836048133171028340364530092
4 1 6 0.7794072541247822753596873819840276679109397665081298125867554587821535782934218
4 1 7 -0.007465315879501579338740451899483819496567587444116142665773973771460253177141784
4 1 8 -0.06778518680033626876422569293107544842385196636589068472576294413879794765558954
4 1 9 -0.09393686664146944016464529623126101829082375440663629064343572074106377265651582
4 1 10 -0.1945203038388220482593547629895416990178158949897193685636133622863702852539125
4 1 11 -0.07848495751818351826024692801344856257177100109462328922745834524129880494844017
4 1 12 0.1208380424570288006729485694743861657447608252212399728600406112790499379889587
4 1 13 -0.01564666906837195947447544187290715517030071806976615724734029920829796201631125
4 1 14 -0.1828830013926593900853777123199384176198389628660176456019659089636923275036233
4 1 15 0.000637582939885462895281232327261122740659614923172388923905197013174515257457947
4 1 16 0.02077922806841000363658815912081380313895512119002669526797473279993621996282306
4 1 17 0.08775515581807198790223890092260434208274706745906281670173415632593451815229363
4 2 2 0.2873565891752512183156754242023049052990980411731530531501885822751630749888311
4 2 3 -0.03916628904821795045296944303917006255895770984424475060575275321412811872124462
4 2 4 -0.07495102151792243733702326161683886041452120839015273165953304347370127966973298
4 2 5 -0.2127050956737279372596650037827272568522213217966760860891763699648138241582661
4 2 6 0.1680631823589718701356848743939729664430328247179995655172169587383512742076092
4 2 7 0.003465123717975334690272077309717283067710135818344748224412813784153627422866067
4 2 8 0.03659586407378671658625133405940605182130735567086606427292874768766086896896488
4 2 9 0.04096592791560321189055499703783058191768473421767109760303696664583268124269153
4 2 10 0.04533589952967747329098105448682658571465439446337757957311344583485879351566622
4 2 11 -0.4740519153090119315553986212474948956401703910804302664544661476497986513571777
4 2 12 0.3210742732829564135793218187468909686739537321768432529895488320102803029720892
4 2 13 -0.08131646993780591518201348150869915716524335413328569566621544478537236490324784
4 2 14 -0.07900261919303892784769796880751423005158604322721189692059987917324061796635744
4 2 15 0.006259768884827989338865203014307557563997085098414741447902597190593813090853275
4 2 16 0.008142516071018922614754010065193242160968648534735025170867229466989292681782661
4 2 17 -0.02255366095433377162789594704799709704581719426908489838425969314791381750117774
4 3 3 0.2697883977914244186359841283485578367908203495544545874004712461610620395166372
4 3 4 -0.01124298004011985725360632175900010597398047808873190597205982503031157843696515
4 3 5 -0.09382363052490432843408838411317706479059980905743107574599635227217671475450868
4 3 6 -0.2333996220045961056440211806645018224333169228677064029734874090531772556201119
4 3 7 0.002760770232009949785814695663541619742440985037030657299960070482615179575826574
4 3 8 0.007283786051156089765274312396545550664062183616925811079890905781996999550162604
4 3 9 0.02230578983160649643085210156287864239891013422245981106181243896673333474947577
4 3 10 0.02417513605593567198427081183652378858312951912228684213772135024328948197011385
4 3 11 0.2788345654500295501124697193191099946748116221828571512859525577941235171198339
4 3 12 -0.3997181837351218567946301308198426812617386775970146895253246168371486687491618
4 3 13 0.1276402128636104888482085448344731228320500320768357640732148939699060821323921
4 3 14 0.2411705687618073615787324828393403523989109841406799947900589062184032979129854
4 3 15 -0.0118692342939214950999606521697018951056353184506686391189349990038358795793661
4 3 16 -0.03049203844087987644305384223206859248573097580556996370071870778857085959821138
4 3 17 -0.05130976732312790294627095226158504135939147946617569648452557697530920693769821
4 4 4 0.1507350412250315663591769368574512014394899180058603893614758915254359321002204
4 4 5 -0.1068878353195655010877127268640321000973130657625266626391874719558684387179443
4 4 6 -0.07394012915431412282027761419319326066771370071131131053786166435365573914480558
4 4 7 -0.0353377601932795983133314010272259612899610140828894512400981304514619995063858
4 4 8 0.002751370604959804473303763190842792369699749756167607108177356730158744507714764
4 4 9 0.04699482489733954245419836978458474808001489129906799256677110561690344150511801
4 4 10 0.02451296059019194489731270494392014925544449009303887278513921996607183652891288
4 4 11 -0.0839415803226828318248759209636816957035560852252401391137317362187662035656944
4 4 12 0.09700229685472279541301417424007850527147301168773853267055312091676121602659649
4 4 13 -0.1742323419152843437123504577898118358144541562713481076992332356487657612177734
4 4 14 0.122720976916849726724629420526274761542616656463092437434352625823063824590511
4 4 15 0.03664601053597049977886351618593455205116410381193335761090160523710175201040184
4 4 16 -0.01221650475898470727101544138304893333442377540940120352412770253842789386425976
4 4 17 -0.02419426504548880062073564652879898211225129346893341140905520428818729254872868
4 5 5 0.0836124885796544162092191200679642086366629212759718730900315923065675751235677
4 5 6 0.2235555872737885016404771225971772590453674166996730030688711947876507892666292
4 5 7 -0.001629082131769807200361702940658025794761188872401246791825927077827532455132567
4 5 8 -0.01459591919881760179819778993970755843181454258634862365562512042339076440174783
4 5 9 -0.03201437399561221505940546062815686970851525844414733367883167120245418510660094
4 5 10 -0.03682860988114167666117261489219242707289221985235603518964162908095173622814685
4 5 11 0.2378160703150081732126556115411254235326581232825128792058114486462781961458455
4 5 12 -0.274753177277263012866343536186554809152379218138060188251369920136036523612149
4 5 13 0.06868268391030138759833680174418609520106254627516592148453999929301200294713103
4 5 14 0.07856886633859004502629916655715286523634955849983169840440239048298188493307578
4 5 15 -0.002707113600743897468683868303044175203224022667705779154617136800447762330700721
4 5 16 -0.004247445112230142843718333524858409793542889846458234321542786198842312810891344
4 5 17 -0.02895524297202869571077238051666757108293141484172530857420131733325559356287593
4 6 6 0.5641223222013707626919202436071756318231908414549447115403049472509017574161383
4 6 7 -0.00237079650560537792366764943955073109294319907734876622502815108304560354994673
4 6 8 0.01100525562409001343606638567277672536521988888566062372963121387970760167058457
4 6 9 -0.00184774461645946541213934322127077676951384976531401270516067419583453857364745
4 6 10 -0.1490392467658109056435628114544940111829618263565938299139315727444359598069564
4 6 11 -0.08733680844690498738720005368370952143034394249240124077732182069494457546704914
4 6 12 0.09298334047446618999722332263032906527366678997832182700291997057642019269216083
4 6 13 8.266204154482524896712680828774105407220813501856150190389247437360499784416696e-05
4 6 14 -0.159484231834094698761342050607324760218940507188643774696590760409873111828609
4 6 15 -0.001411639375584108193536578311112336683950924577300967538279652084576110726691896
4 6 16 0.01455845086546391843281040591160399495627993185206247937870818026829746126751307
4 6 17 0.134005775416340239206837966223979987251671627488045049034215092745247648681513
4 7 7 0.008901314667942183212436487171729233308742266762211730558576268589303364499034764
4 7 8 -0.02154349736482374827638998640262480852900475531187881178451991589372826090558265
4 7 9 -0.005415492289267290441265846626004985910288102641026901828243405613377567477524152
4 7 10 0.03457897046367187917706824016972903849390721862826014177648176204713998187586133
4 7 11 -0.02053384602105354864215159618625403973208674792243944961609210961007307181850653
4 7 12 0.02036198082746664505614448879731823749124454278344430151562340187176425890476344
4 7 13 2.383053183820888598913511627733526828512457147817899419813047513632738058598301e-05
4 7 14 -0.0189485092787521413649043871823224264907564417346669312762247646316898147183259
4 7 15 -0.009423007334132893215144790704664633135245941972675400589105945328683703280732843
4 7 16 0.02424265400993461508364804408332735149159685287266173955264223531785320580935423
4 7 17 -0.08921537912294402519157799730849217486013958224310345260879403760287114764978508
4 8 8 0.01824896246598058632074561111303854444071695397660100325149100977817919236030441
4 8 9 -0.001726714808319775059934936937298320995509251966732624844963813644749503290353564
4 8 10 -0.08210850893609524957587279066106516309229412552618344578483919199395867722263554
4 8 11 -0.03066631928853045690720980893263024185987564121085235050149221331886449041418612
4 8 12 0.03684725262629781557461582327681479763588812493203026662092069403981848433425856
4 8 13 -0.013160028944726084849018507921543527713530810631764525964798908505501651284486
4 8 14 -0.02243775795727785087597888753579338517233373894833938048029641583176263214873907
4 8 15 0.001174665306807618676069825622169123584120519900914014361527358599071094128342129
4 8 16 -0.01213643723171291723904478341792678273447009477360349752470670479569852733553658
4 8 17 0.1554763711599473159246864128829509500825449935345815422286675326845988583942409
4 9 9 0.03801860528728164785294394007416223028695587652218298327923941162526710645755198
4 9 10 -0.1201023972351600324644062141302207751646302821331774601046038674121281501087516
4 9 11 0.1498872883561412992026083838910445079928378072746247286525017724349067746870143
4 9 12 -0.1674084896987142915591787176490235512168198636659854453877678444754730120123504
4 9 13 0.03611876694663821196461880448501429019866426936238499384622744849868025226960203
4 9 14 0.1292451750699116064589449916599330298663758633885139772737981472121927076792978
4 9 15 -0.0005421820488904068077361481166022995523687350875418331668848296253439418576409177
4 9 16 -0.02638085223796724910922695536602378896845168232709790836688700880964199810486588
4 9 17 0.1296881421560042157934093190000665735998945097171526411004001567083677535857696
4 10 10 0.09109083387191850762661025752075302344804790112895185322370659182014975029331427
4 10 11 0.0952501939302638238394351149097437686842853694181896661754821920388074149293597
4 10 12 -0.107335805004636233443654477096491077237817660949718528173717545303310825476609
4 10 13 0.0258389149223689604299752461467545897437839283519793012558657918401740417718413
4 10 14 0.0768504843510063545447281065533260474922755126710004612788177209608389809476728
4 10 15 -0.001380093276661343618605155562269817505128972834974167127361068086149806092388208
4 10 16 -0.009913417875777657919596310192046869006255549337695173734526302593238185382538575
4 10 17 -0.1397952464520353775468749544489911880310067484641134970457245266269876668840094
4 11 11 0.2451404710189428211460923406463464064541414631830670209404801290195520632778533
4 11 12 -0.2527934322797222201534252793129180148451053824165619888240255674071451668305778
4 11 13 0.05225154020051342931405554522032261345985375654800961715141995995551547490214985
4 11 14 0.1849063372326129310501633126486522431685296154978060074574616009982222839435558
4 11 15 -0.002190381415888374171879841239365793212004096578082353637799904731362013445256153
4 11 16 -0.02134455426950246734445354331070780028726720792462002423873461588143716548880596
4 11 17 -0.06519871605660815227645010950396335197900376638652459575103060937829538051523107
4 12 12 0.03493868849471454770356746123231252307597385225857045337101996795846117217549122
4 12 13 -0.01087747235854118836634890228546071668553633202338793835569561013848666273069672
4 12 14 -0.04377699858442546923066709521241238875982518321857991040433467393600899095302639
4 12 15 0.0009321292516841694988431919175440529666698738206969991907281055489068965700883483
4 12 16 0.005661861038289869113278043168078237132870864779340593264819464076310859295069452
4 12 17 0.02239891168330271023082425207920812151550826243729815850779951572074592008441678
4 13 13 0.02401566948822044170104989709865045912292260009381428538840461393341102271197609
4 13 14 -0.04044285044165476112164603916324306994844955373216045833995266991113460627899426
4 13 15 -0.005353868599752823780660695706223907763711976721623453124913591738693712600036648
4 13 16 0.003610976199276870490439119680764006614238032578192717275823011959521207658746115
4 13 17 0.02879129532222240129822871854483397077894149543870592083821959540974841386624741
4 14 14 0.0171097564502060326323251558619740250711470230312500577771898040810489758294876
4 14 15 -0.0001463119286346686157498006727802153123950623865142176551461179637824750153083367
4 14 16 -0.002824616240135769175359725982301943172255777732854964566506099409712095533339927
4 14 17 -0.02021055243855653868133721600991909405140256251903276653756265285541965635768219
4 15 15 0.0007857900375733378943759167107954994418675801270665283748738494309391337154219378
4 15 16 -0.004343408695246644004191729453898660962300246736678068353788933307523756170297017
4 15 17 0.03051882266751803719549119401499169763935676904557616669251030308521021188609025
4 16 16 0.001444195175966954114319020692725377041147929189311434146925134652458812824234397
4 16 17 -0.02838022578012362195279689504906392020874513796047411729791131893698174334586337
4 17 17 3.15313816513618941187066725078795478034713147954160812701714221962471105231423e-24
5 0 0 0.7435242523247734026445658055898169670412895258287303333667631005811976587418819
5 0 1 -0.7389403645527589601617159280261810803221959130160461347460290208727227200361067
5 0 2 -0.05697083800376939699374981310111314608226435979193761927630068265666733549417009
5 0 3 0.5315427705647507640474963477884141089489820103085541590726917406678861047852482
5 0 4 0.1006889138532760232269185461346249802943163478872771788097081790106704494137045
5 0 5 0.1984648282703737495542507581653184449310165190651135829416385980413090594595063
5 0 6 -0.3576514679417744677039210501475527815870849156576872105525105788811685347122458
5 0 7 -0.008669062023946743934782417050242312217669076671036274877201783933650850738942297
5 0 8 -0.1034819525729404083918571334734318224957336539483407001389040314174628536114851
5 0 9 -0.1648587715538439386442088033691498952356902805943173513193555271406708665609349
5 0 10 -0.09407628105345007481513843018704392783597599500959911954467857834221720794751383
5 0 11 -0.001390578376169233990459802319273310514873426851512807596268648047652748429778041
5 0 12 0.01030089785495422633891750696888274721646806562302873137780548139870185749927109
5 0 13 0.02420624729925242032828427035284569467212555004404178395381617994780932307866315
5 0 14 0.01587691518814439413064589050688819520530046826407282890880913650680113112664005
5 0 15 0.01371975124256568679518186415249662026990033730274611559569611384339361444481388
5 0 16 -0.1071305436076609900000599669693799253777854147036504884599415151625032947309059
5 0 17 0.1224917631874370295305755624302044608250316896776278813712380506612784465318472
5 0 18 -0.006169322653125783286217037993012144257188101159832238037291733175158044430319265
5 0 19 -0.1389797241812442077064976723268096535266422322620861539744946895983964357063785
5 0 20 -0.01415635687959778649515884141659935667032642430807804072052096050707157932570811
5 0 21 0.03037074068296178173891225911183978260561955721696113285674780083900640192386493
5 0 22 0.0561710805811576598463701951429546689002429364234662588168177130409500972399846
5 0 23 0.002728639214217177024635648830349858550489388515510536585775666121035908614577955
5 0 24 -0.002590347092784430161802833760299761406474831321722123799745198232147753702534708
5 0 25 -0.00519163439687472874665320575154618871918469119905135623924732026481508848728504
5 0 26 0.007915102966778654013950476878241890247062044895440780888187125856863529148775316
5 1 1 0.5029506804154412983644772610062990525901994898513501220877444816215907721789533
5 1 2 -0.5027810045082715905450472755782277919390457943972006668427549770539928235273249
5 1 3 -0.7755893506179027790801290413920644241039544130961740026987617499403280434605853
5 1 4 0.0310853278879739574067525018825373653969124641377041868287477847121615060356236
5 1 5 0.1696182816326274732823577717091207034546841895181722865775081962234035317715876
5 1 6 0.8129000304936319732761684415172148881297008278417753513460588217660154548730153
5 1 7 0.0002525290070186494686138833862663123624128982771583340118733857776566950639035958
5 1 8 0.1067823355842468915008182309857108898300492771531807957010327733566695816684829
5 1 9 0.2750082432785173485041084694138892241133370594772462206953754395640780002900305
5 1 10 -0.2414012173877959097842353441660846528072214355804270640428922587342010840684107
5 1 11 0.003550423608259245308330529482919738522407997252884187570724235637072293807063751
5 1 12 -0.02336052355415686837571690930150865819032624090122447150408219793813102146415695
5 1 13 -0.05529096940530957960655994948307354932772743951192984206530059908694481011612464
5 1 14 4.871236279431231509788264892163160107206331234742621896499640293414914954564578e-05
5 1 15 0.04524237307942600962715505558837831316617594637493210693204391732917795856683319
5 1 16 -0.2268194290567729874980200965229390132594406503198849746729832140600913940695569
5 1 17 0.1031994140549067036949019232216641785098481865462225895075172599610488028940243
5 1 18 0.1238606971484685242211966850173438115067616210954317909825044621968544598778932
5 1 19 0.06175702217369380586757204216230134762899056659587212671989017890407045896485519
5 1 20 -0.022088621002924191098801057045523532355616046705640641383248528401348398299214
5 1 21 -0.1685432203873623332745947178658520226173381541672202596344605552024254158294479
5 1 22 0.2138588833497581214690467650514382094979516358473902879580898170241207985873244
5 1 23 -0.002628217827744803631244072841635342316269844339078346487989587862441454189885741
5 1 24 0.03213999809930853423416416961127955399785851990903374380921323877838381663206831
5 1 25 0.02769428301700777514601459234591213455056371815733693498528447560661106299917095
5 1 26 -0.01896112301295187656849648668412224231269440142119745397862676192569032055861168
5 2 2 0.3123618791882948310026368904574716622525985569430782480257968637268679797734975
5 2 3 0.1397501065805632397037022963834195659567932610848491915398285152067751776870118
5 2 4 -0.3050603262264128983263523483758863598192481267116288441417048326750749130122991
5 2 5 -0.5235883287906779985700915002427754772527402560587121133454116552018669654653066
5 2 6 -0.2759496985313620369394382719190587697714608196170576713665978090546746988132811
5 2 7 0.04612962021450595912432247028308310210659002609447350741170206611696394119062416
5 2 8 0.3294629412712127012657098632057324668590941094896828736412167892150201018182235
5 2 9 0.3286979989293943463669543520419465338494576796307018732982046393076804161577192
5 2 10 0.210354124192856684274371866773929340181007074367110279191179738220635128923109
5 2 11 0.001988429737374593467191591091451697795410940242759223839598775083297248030228733
5 2 12 -0.04312480618187479889871775815187721710987331738300291855380744636586034965075459
5 2 13 -0.06070935253451985830070853992210410975097048660815573108069179115534478853514182
5 2 14 -0.0776656053550027206559925136678504747845470369426782522603787979736702056547107
5 2 15 -0.003612348462432623976644168775519939275703900000078373091655423828803018682606162
5 2 16 -0.3531674084708995322965105471936102345193633618146416543608132622333342714982002
5 2 17 0.1742885969899760788403790278196054946420657659942589992806912466764671646333442
5 2 18 0.1389547101030729613520837089788255864753322204609338664126527221924198270436147
5 2 19 0.1420514920220357842407440692252776226895255469474481724669139467240233156667022
5 2 20 -0.02664765362098487616138663940678620151019044807528159698250324152013531817189467
5 2 21 -0.2292262315125114350239328234196200265859270932304699154297961665474043590699797
5 2 22 0.1041430312150594951335925676506634026264075675747030069975298435151284039807598
5 2 23 -0.002642319414563618006730204182002705116456253683235861853427593724565656527994258
5 2 24 0.03713317088579731948824950682415829730892109247140536577967916162460738990800676
5 2 25 0.04669960571424090720508760419629347703584317013475858064426885412480482931141577
5 2 26 0.01134245408068581835795228304751406130079269604006492425824418916869825346937284
5 3 3 0.4413986134719423899344298815619740564056987105339965443851626456888272101175604
5 3 4 -0.01791709874945787967931615183073558895587727073036577902908562039272763810068667
5 3 5 -0.4723855804742520305103023038461720745281798226225286716490887795780884125644558
5 3 6 -0.7284722198784361115602327275491366469483640456493489121910583738197896843048614
5 3 7 -0.005283603344797383146626723206610524813641422542292634991737086061080419686531005
5 3 8 0.1312696758287309629041993204164638713152096983773199207442510036288296163515704
5 3 9 0.4407071972660035108247631883132066958523434656051886356397251521922183805598889
5 3 10 0.345648961001112316970237614546594839321987682475645683365812423958730098425115
5 3 11 0.002737148105585497847159776704192781400348836935949523399228113665562327841563102
5 3 12 -0.0135453245033934821506168642269632785749163701139509051089529053633916107312046
5 3 13 -0.05713194004706748505580446754132060366370451616517609948317421272232643314739066
5 3 14 -0.03231024642410676536837456815795836597281699216174002362980687522532716401150854
5 3 15 -0.06190217809318965196931936841912510395477041145205677767424693524846335879677264
5 3 16 0.1599929027096362202740964337532137493869213020587348768984707422535970194900965
5 3 17 -0.2165270616775935360661800573253426022436641308351897434580919514657747352870689
5 3 18 0.08926502900135575620688220003790543147802784654685681624322864701430412849778253
5 3 19 0.1783973086446391414411874257835271413145534491189002614900823108910151968020328
5 3 20 -0.00297525022806813822247960971300447542208549910021881506206164341077565404210086
5 3 21 -0.07135396538208901091828248026257946947873945138174188915688201828848683277279016
5 3 22 0.004776862187797948727896282145016736958848521734687576520278086196983380019038116
5 3 23 -0.002401035405279394488067857650771326956796583693630251454877092893239898185156087
5 3 24 0.01221475570461303971545242502329467530555454663973853714627954116118703147868183
5 3 25 0.004604361317588389189171660266056343829296709915372866131373465128292517168612935
5 3 26 -0.01289229867709833523047830737836782976779774388743749753024855755203794615749333
5 4 4 0.2254671147732504409922885456549444558759075705157159068277270418988941523555335
5 4 5 -0.1062756122608762008051528480691364421937458755095590727392507547073150242480805
5 4 6 0.04619228646190660800892115073879844506830356992323626083733258272810732853390385
5 4 7 -0.09716802418445981053378065955269192403811692211775440003220706794953349071749431
5 4 8 -0.02339289917970907818409135479728340323172261659245324972979055068895482259102632
5 4 9 0.06824943149636140467824841588959686091453185943831710278156501837946497060999624
5 4 10 -0.005555034091321813418112470500814837792111822995434018379332107910043782284126693
5 4 11 0.01075994102546485575368665472480106837565763942323722446931260210621959685548368
5 4 12 0.007365335289726011079295590575115803618838327647096055703852360022086351850194512
5 4 13 -0.004407632993402333833910596405709247176542287491245629728786819344705833785810562
5 4 14 0.007630759483075886112577644090758562159860192212173423850474495111800474689563084
5 4 15 0.02017128134393376800156968605454756817238342192431961125379770905792986155527634
5 4 16 -0.07210977295014078130164090538837080237947537827840603015479225316165463068351575
5 4 17 0.0695309139528943683815788871334578025432162249676724709745711132836301945004731
5 4 18 -0.2215627228983837854223779411186941400138668268788807064655218100851709495495753
5 4 19 0.1514284311045281403701748234232398654086301930999419705887945872390134681191548
5 4 20 0.09066040261563739593212294315997799160505822504153089237084151559441065198909462
5 4 21 -0.01190431550051572956272602453639313927296859837296122930563205147998645446288833
5 4 22 -0.06227604721211558116354117201548991054303258248536674352695238516889987105544717
5 4 23 -0.01011955738565469992404988798796437075457715642704074387736280379466988148049187
5 4 24 -0.00245441067004174581491354613059021354916219954905712408179902684197253603714114
5 4 25 0.00351539858214370272248712680593978267157419785158758945863047925818202105082936
5 4 26 -0.005995114459969130809282387677115247037739465198146972029930848529357134806687077
5 5 5 0.0917532563202063060504059364094758909152089583343824313291528262227060443364003
5 5 6 0.1937970370362312991393396853779864614758532790239227515054264700051356847004569
5 5 7 0.001003306894733781964597299047836510171649857416399805191741703876804487994985229
5 5 8 -0.002906753348347322762480416423496119337120469070864719415097926453498968361038497
5 5 9 -0.176965466928989867071299979890729573521848311142160165045140573893577993285225
5 5 10 -0.2023076327925079589236494892859982255748388203237975374480466595850180558798589
5 5 11 -0.0004930516535763632561424545176905349848583492405009551609659043414769125292772301
5 5 12 -0.002175476178477737714991394697664299573397893550226015264568296002866585479134282
5 5 13 0.02445923520649335470567739451118795185975390502487398201852019060130641320572768
5 5 14 0.001778192143889464331537013313913251289972104602534693183378963529011743390477574
5 5 15 0.06389325725834584194579332338967171555825757420502037867286459016035722922690715
5 5 16 0.02560795231583262964973829077779295949132090526604408048288725214894785614464783
5 5 17 -0.1726772378413860099429938031534503391578912680505238984673644762913003165494098
5 5 18 0.1892956911201805947089798268473369600574399219816519785028706282154771609273382
5 5 19 0.1452072189309188293203283598025771532442927481571996087521357575579148687552412
5 5 20 -0.05142131792334627242022508469632743517006895766393704406944744774989813483472549
5 5 21 -0.09056025626586754419759860968131286658591982620564580882758916332292335116219203
5 5 22 0.09370994691399284771068453266861261040575703703120222171171804445179509258139393
5 5 23 0.004078312492887843782123549038278961740433107493017863042566588989341470668026226
5 5 24 0.01262547806579796017734787325560565753389230062150129435913981332136378547681746
5 5 25 0.01105402207537731845366119050589217886404863794831483114027455125089058676201051
5 5 26 0.004169896268343770140186400779748938679432744101364687285125685774865698576477556
5 6 6 0.5606500865071615454715946306203173831474135039347278315830531632597203604440592
5 6 7 -0.003151551532534870654098340188881799753195734847264403114450737654237076756807153
5 6 8 -0.003711445643771412509220912294150039402718615522311331311949619784969755687678138
5 6 9 0.0388658880024084954892487809103688892164979906093077560127109074477442411571339
5 6 10 -0.2975188675713550289748505444687622093097229805300132012032150014984910960479202
5 6 11 0.0007592699801847948451301687501020588423289467616810178074258811897760959371233975
5 6 12 0.001428809585928011726633745586879786630487940091701633535764036468779571536672211
5 6 13 -0.007826990456843149926496916462611816558497215529360689858658773174742840615317115
5 6 14 0.03728745776518263511673119183439948011872072328115720047582708999648749386300543
5 6 15 0.06245145983093720044392325787299465155504870955996778880032148046665178517969679
5 6 16 -0.1178677940487372745193701590541539107549324756898952786166169645150517594725673
5 6 17 0.2321742228999104316927093396912057394998201784550345296609017502459238939663731
5 6 18 -0.1425898613223587597919597100204606909298994044256914079260404950246946383208573
5 6 19 -0.3583527871355114889988231030923119284277740800978380486890567598862490025153655
5 6 20 0.03205397321855566919167867883766044709216306530970908825076357621169950687608091
5 6 21 0.1320092382762893186629390892931614087373353989169573712285638985314444020011742
5 6 22 0.3065877322320359379113516972626209448581752082029327555655835350841018899888141
5 6 23 -0.00234019927691169745630836372318284846313300385945555147988248661449989414601594
5 6 24 -0.01468859969780988745081004646789593837206776288341525414251855371479617153987564
5 6 25 -0.01602591057881982064230456690609017661719681798960852985665602166568231384935366
5 6 26 -0.04824317063217175027255142819582265312581817086625198225845515843914233675031696
5 7 7 0.04813480560603254329743073543829410846653337765391177771189466238879527074493055
5 7 8 -0.08109634210159101903681279744229045558338051341511065468689968939807464534490066
5 7 9 0.004293942156594174715032510198645497794266706874236333095286841826102952762323405
5 7 10 0.05968503989414318401022727693939255552130361729583945996522713262981941919443983
5 7 11 -0.01242797151941080959673607769028954439985466966465232121085125613971047004340781
5 7 12 0.01657762858412391616926117136297785930499913762515165473977188782785220685216365
5 7 13 0.01122480468432221002835552448819685098131818878096738218092709448581009879194145
5 7 14 0.02032361928810742461459772557530952452332460554748476831185258545538033203953024
5 7 15 -0.05745116346968996623038105247867765221275450152092819359468534089928846558262525
5 7 16 -0.003051125016211523774410659401833580279654990128501265768046940681530259039285235
5 7 17 0.02471791023049811243047932861130497765923904103845860340501367269239732749631469
5 7 18 -0.02718293556483957851037755487099441499708645871275510434360612634135118310321428
5 7 19 -0.04011936395924774768515112737770264169427937082328846607469032438979877616794141
5 7 20 -0.04063903922605619295398475346664642531536755540159514356454193735460567437713939
5 7 21 0.0983506029203052986667169602217864026370097500269916911311288231950554758742197
5 7 22 -0.1790111612970805284808857499422781474389095285821734608311382331625966526317818
5 7 23 0.01187264300869290510899803069012890381105083877580663781899997765359726907299316
5 7 24 -0.02015737468833417595097036307028178049465080834310013539964785257716765295162457
5 7 25 -0.02110610338964951899166130714403877766084216892832337725272997565468388153971237
5 7 26 0.01966227394936056597009340900183661824380724533397933383978271719712571677142707
5 8 8 0.07654931286651904177368853487818760122305979244220667304118638710152128659303774
5 8 9 -0.08083788127462748236229587147754407067374022506806830000541112372041373659366353
5 8 10 -0.05464307935478809212984773706085574210435524729738136574030219418855599174052853
5 8 11 -0.001315412068167870760093124060496482927516166738281262594421306525522526262610499
5 8 12 -0.009703967647726628821958071119192244996374495232607927959801105898807977753780405
5 8 13 0.0008216307625302718287339817011851877332232584792211765012391027955116142031842742
5 8 14 -0.04618355110955690095040727155472731139780484853098178129906531179947880674743454
5 8 15 0.03964786362415219809580775916103469127598154023467435024583192615524774496752469
5 8 16 -0.03334331459272129796092041319163599662776801544396104221982629294098195488185779
5 8 17 -0.01780705442925643439033203893984431851244447825464691916892180801351296613028037
5 8 18 0.06553608779866897722135121776968381530240315998949808235287612905643890433792418
5 8 19 0.06838689870906778113529265004340564812542765855500046759558356437959831626694364
5 8 20 -0.02118605399387375026277921135581576413301375244265635705255093522616751650389796
5 8 21 -0.09390390557982464635529173269564307844433513266888257669939490833482933190099052
5 8 22 0.1306470799263772415037648743724412842094654351988320515899707862485808438035433
5 8 23 0.002991361876316639368759224299349345325079050462383092580240962585588461981034555
5 8 24 0.01050178799926615776452343078867769656528378434829794557129008416837132740574422
5 8 25 0.02562075918540445232888694071475696158513633693524094941846948713911123724841365
5 8 26 0.01419939305671360131062869313131037875270595925298774530526720163776129710283617
5 9 9 0.07239972509967510759555710075959107521128992668257081122321343618524629093991454
5 9 10 -0.05343466355577743121442261729320133996088222348686170243699003934660135225014684
5 9 11 -0.0003836782378396605506011535462861220336286426559706708091419418747975064838645075
5 9 12 0.001858449382999331926641466110979116933141480358066707676291768201916955620761831
5 9 13 -0.0150070236220099001190069212249949924695202908961715550422357679772283763879135
5 9 14 0.01051770740218064100575525502363377963640456905492106643571072212106010035907064
5 9 15 0.02049448956590587661152249476373375469627965190654053954428102078932332012590836
5 9 16 0.08977356255526159708635260682898750851248866803682552681547241874432354918545533
5 9 17 -0.04484154944218003416284812578449510715831130872657955048222633698307564190052439
5 9 18 -0.06001956899532919008378734793091731572864794396824111809527771137863638124430303
5 9 19 -0.00525525228320515175866713312982416287725173153429839932586977673391822386799199
5 9 20 0.02536136641390050729788877594222422061328640390217397400556802592881404559421265
5 9 21 0.01530979267765144781377378242301265883554414636234061500436084238841535518570366
5 9 22 0.1605238734909131985251196906809444570600665192123949529085567883401151671380103
5 9 23 -0.001977541188181328376127632157930464772796894000726502456528276030350349992867834
5 9 24 -0.004151088859606840876881081156856286168271332911233944108335388430054998811817194
5 9 25 0.004123459352008900390540701384395322382832242959448046383503412184198623326712338
5 9 26 -0.03264191566225175326213504594622823669009053790644565272934702475743456074355525
5 10 10 0.2629827248648169814107853625955899328456876837700196225111917781662416393593948
5 10 11 -0.0001712621549230095738837763546363722170962439113505696300030788906051965115399362
5 10 12 0.0008210004336213472576174570539931089452342861968047351662614165253192300696997545
5 10 13 0.0006230914181779881641986043811365682155346369024108168299727760400473221783374032
5 10 14 -0.06327306072161246557683100767518031917404249844631326603795694976006104574823021
5 10 15 -0.1144546004101194951473499051148521229909430270441253004460112604892881550769729
5 10 16 -0.07855383238327387641115533064209764278340329748500962546138432496141224367498245
5 10 17 0.1331410690572787364281995225124120193926863818488707256452625085706044147019655
5 10 18 -0.06883023550729931452237595735843228922858003957804402196111259170609601258727949
5 10 19 -0.1782437247122539959464540343581487753275484651609380599345709481902679376979732
5 10 20 0.01292067863218732436577187724089642274788120915726108849908241182141293744626142
5 10 21 0.06121899290485726132814576270294364327823605221572529879514767272273297450761418
5 10 22 -0.2394720004439495573739843291975207697901617678043811595296132993955671691707193
5 10 23 -0.0005570471644106843148352853989815754613208291348890750390292520651928891583632146
5 10 24 -0.007062019455767292673744222753400152412792992318916662503151250081485479915797128
5 10 25 -0.009063151822298569311792468636332194448141421446267336849440711680366661508446356
5 10 26 0.06509334025752996432108726160292913716315330903738153604840625754747125174537242
5 11 11 0.002247441277363791126793422044616855692320121779520623080177022701769082646052763
5 11 12 -0.01227976759726001216725690864884575376579483040788115308118605300511571563442082
5 11 13 0.008369030305937897399890451693461462327566812848668315531603946506269395944205314
5 11 14 0.005919762227574368778598031587145021033069221012008816553620437646324725040715615
5 11 15 0.02641769787561575045272437118581779953891110205752892066356735172350055637927414
5 11 16 -0.03114270378842925417182136545804987385199861454817471244013370212808601945758844
5 11 17 0.04464897164667511779732007663508060360061117185360107251407630767599707019392528
5 11 18 -0.01721741225405109976057909581832985674161646426834164534035866072741013161230232
5 11 19 -0.05374432014524475001769769759582586589639012295523792419913016634296949222921857
5 11 20 0.002627274814223485412444687609622634410612313235479544774482819464153572635992335
5 11 21 0.01475295195411791030412777985377326967751969394591131196118849591771424216911495
5 11 22 0.04186294911574027053177724515426996498749902582178873664844662928108510273568875
5 11 23 -0.002407640066120164897357577634790443576537470880298117586339155050219700069742743
5 11 24 0.0126379850580533369224707494027491159651022780420303579009963880778872974506994
5 11 25 -0.02152199724434662540086355255795207605555793399714588420800435110993080142176278
5 11 26 -0.02327424029774752951048641985523426308733292009341828342057676940955753413583314
5 12 12 0.003952918544345217365748860012360672178135348549821076581037431281696742511958093
5 12 13 -0.005971218518440237041163439902332329687415347535840302916544252697459951218418048
5 12 14 -0.002208554361500497497369194128160590674598848236736007117277104689354121821621524
5 12 15 -0.01830785117162478784106399554044771886747896357353847083256984615030775980500476
5 12 16 0.04027645461576890655785544138745950206798437136510018703019041465946987674887346
5 12 17 -0.05557381615712826852584470509810739220764865859571996108151187250677787678421463
5 12 18 0.01958700373485923872035051037894267506245224319379825192053344793371511044677858
5 12 19 0.06368499761112814953801105247702222613419596606843155640268280950227332679869514
5 12 20 -0.002767103038134483365310485922286948483249122258708630549028662293387433289413641
5 12 21 -0.0146406245615681738868706093320594326619086285932071932802634611702884428197141
5 12 22 -0.0603213977892279296263673718115118430067808047925905963361361699651372414376312
5 12 23 0.0001796158158913557818280995389300935619898258995152444913328287793193524993968239
5 12 24 -0.003751965520113331925826909770001846204394564428549071846013962041855337193771801
5 12 25 0.01355202954862469898961197102762480369430750840157547018846864528008123989391182
5 12 26 0.01605989382762009330373370432406346940431859859832397001475740682843823851699412
5 13 13 0.006848784749826365118510500402919722048732358905511690698653823507132957971170481
5 13 14 -0.02889107423359522509990119645436732398327064841453850921080703178635052415304359
5 13 15 0.00310955462576149078655783817308874709517092851168899686100092506502323828625208
5 13 16 -0.03508971447322675989276514654118619139294355437173514103682425387747379056621809
5 13 17 0.04098576391227824931797372393633218598501013634910908272453253636468009646224144
5 13 18 -0.008197287142688276722805470174642517457030653644208792873543683461781748897649326
5 13 19 -0.0374498367502780344978424292131703594767151927664689264986027507187656712818821
5 13 20 0.0005866496426840663474223298319647673713552712513320248350383714458208961904401423
5 13 21 0.0006212562097255121894368352182852098672222589486523688971502695089729063895611396
5 13 22 0.05310632355306798398234552254957040509998800909202028893553525529186874710662255
5 13 23 -0.0001345013636000321912598631493042021912943360659211961975072537382561106175921171
5 13 24 0.002231734625435878297011445270720293842828457100694057340666629067103597444006779
5 13 25 -0.0122983937691333084629114090692837633035726214020847818267265129859654620667823
5 13 26 0.01308301557331708951575212346198865440027257968658219969811010763296724279758294
5 14 14 0.04013281184303650776133957505522106225794621093186104488558820971965624633907351
5 14 15 5.256576339791342334238274800201629711230189868461355774285257411334585632436293e-05
5 14 16 -0.003020087178950067522986357786034140514000835028525083058399839229204557002818328
5 14 17 0.01275695144561150611592355718886551215964537627774759224785047285041269137784356
5 14 18 -0.0125354508690769374926358388616807697724916210923150534731763840740989464589314
5 14 19 -0.0217955534120903891362758927089745599940965180781307579319039571281312171917076
5 14 20 0.003289019050385230908947280338684798766834437779825243165977816394286944530052637
5 14 21 0.01030780102924698467355293122771238096092273053565565339147492993640559313422402
5 14 22 0.02731518266510377849345057904089578389458322676376716437598420594569648483082375
5 14 23 -0.0002263275244108285798490181891102972160917890339449223936591036735770788766017325
5 14 24 -0.001811022376326448422961035958210919606815587393663934042395571032052918777465782
5 14 25 -0.0001829269453676969661266173806917974729915365820959288940267853270272938560388848
5 14 26 -0.02960117328859489091952994305801304600664958649084100548517344509504672341248662
5 15 15 0.06204667490998948295966726779162318302311947645541468443240037521167264998335529
5 15 16 -0.1014823330387946811112453757892934985760328744555138921026735194037045469904377
5 15 17 0.1404671674356418693812866462256740642791763871332942155313455883736033181062835
5 15 18 -0.04789715704691584872796727752213212358415161517566617315297878651303197307961504
5 15 19 -0.1690677934303589726489188352734867362027480695685652197130181880796837393239762
5 15 20 0.004731256874730064472652277631518259369295300300045724046660734578306530905309495
5 15 21 0.04695721488965628759297201354207832629335865509687179707788954511523388800246158
5 15 22 0.1059539309499194425448235721145017567573313829555249216950666515646016452579758
5 15 23 -6.550965085420553366751037693072491960349425283434361118476246921474910690301892e-06
5 15 24 -0.002661780776538521352706798714807722978898828183100622723890697702243730489928351
5 15 25 -0.01016059393039579700794420666284518664896618521078330980857832293614359427309509
5 15 26 -0.03358289137547064887275995504100454233324607095568576496701775861742221083514368
5 16 16 0.3577743994569603484990336631556973746595342951349610829196925003548115007675658
5 16 17 -0.4451232777536431029941054379521276586522437888265218652633536220260151130981488
5 16 18 0.1103819864227590328337529339402443091603513528719525771228462077181882695747714
5 16 19 0.4875386122185607549804841517643316871683845777479551499283800886123635754497839
5 16 20 -0.005670422609020100802995856484143471782566238944033997326477752658778569107339517
5 16 21 -0.09868413778521227406116548449565622128981835598969190367446443670588517531941288
5 16 22 -0.4259766822831384621077256461699558876654822418532124255082171904182339849645123
5 16 23 -0.0001210115118688650271420767541432208850618554942157640475901023619085373082675113
5 16 24 0.003551643521043611270016152575269341226705558495913362881140209816228281947493543
5 16 25 0.0133034973559684994438170682030885609447669182562400915075020889527801952000797
5 16 26 0.05290640574186666224897720012629450504934851282372238726584980815630532402797166
5 17 17 0.09047829972156771842781329154316048174680347752507419700177011866941432210882046
5 17 18 -0.1126060322545850326484115071222212677850194838854869873604445311832085017846863
5 17 19 -0.1719320017210619348009760541618523520277481996420111076204540739390819699088029
5 17 20 0.02768866559688367432203238447791135359758085730167095173557100142546637227953011
5 17 21 0.09960275731960860518880732984432981985357386375152838124596911985638416328477293
5 17 22 0.08864657062687798990334338796496213762042857529049919640083356440466932529029681
5 17 23 -0.001492371542908814470847298779583806389076965868443749061316427251709845418816141
5 17 24 -0.01418945734365309515123664322223209769639029513710256572984658509983748507758707
5 17 25 -0.01317199613695538854032551594208827735038118214618168392596820220901255885066731
5 17 26 -0.0222389006161510388674733402882560926516038960257191884317169328213792158358982
5 18 18 0.00610313653637260138051920661888948266207960850852180225445545173035283983718669
5 18 19 -0.01941274133161229905519364421513288782688557089829583182310139119377926200656698
5 18 20 -0.006433060605392713854915941505904648457410162623936291760065045506440075305719188
5 18 21 0.01190159002622587453242704144804529995518619031817476121457359482893425831808872
5 18 22 0.01966321016805665427184299325095529685348177690207001262052127920573075740535917
5 18 23 0.001147829346866927585160768244029841391920110228857389823960769172129763341627274
5 18 24 -0.0009289455081816439574695912429828966646881601380888028258946739714706106792719649
5 18 25 -0.004021479396700033833035643011119381825280620983613584431409362737835933267703698
5 18 26 -0.005048004215702978406398160074741853132078516424762232225715506060711426329648862
5 19 19 0.02014245621270543974872124836311007064294740313799957659787008370840449284993911
5 19 20 -0.0002153399604941311446852782177504941442614611621833338397442162337392705776796261
5 19 21 -0.01119986925580944754194130238052124952493266217624619968908748342429503223305279
5 19 22 -0.02614946750920178538551298263384228978179294127934206976835542041571605723484891
5 19 23 4.129478823008709488134852364321583534087739037450657317017905578310831012242188e-05
5 19 24 0.001796810056222969330129730827314686076827916995635722737510152046758053476235126
5 19 25 0.001422517145412281043504156271064768431102048059006476585899953849988634927579818
5 19 26 0.005891439021026296310042110654854629921220330366357581276072410116038694723619234
5 20 20 0.001298319484166095643361119132927718746476259117237210168176774958771242712974721
5 20 21 -0.002170647358197828333836464894199250794633525781572533426583248712366174594116514
5 20 22 0.006778075240363867873823696695571634841290408566307430990941073366073846391230397
5 20 23 -0.0002970485089115263010834602166988044784233807701951267631363544232192336914680319
5 20 24 0.000194147913770031501310689383067401628176306195651815156898236555118345301424591
5 20 25 0.001202908281692286524755372474317125185531241784993716441580302771884438828788776
5 20 26 -0.0007276850637490209398371600332678466873570691526759582186831769496291128873645554
5 21 21 0.004109741336069732750684524764417766666636081174844519537515399810354484394169744
5 21 22 -0.04768909249597327429552942562066563191384704346462748249880085632151170608953985
5 21 23 -5.328013198646210670391375072231573869531198576770932933576154543732951533400704e-06
5 21 24 -0.0007713772582029719068719333626161317035227823916308702285243873396159475276329906
5 21 25 -0.002856991050757731845032470685890987973138538049825285230626564009326091605014176
5 21 26 0.009678225534768391763328339659026491746964891457650807244885080340488389417315869
5 22 22 0.06830572327502700501200763656941352605164612871054893500281008039481049096526411
5 22 23 -3.019308059368331177329419381044334075047466190428366698084240940184679432500455e-06
5 22 24 9.619575209483050272715908383185681567338504621717888229559199040110204866172216e-05
5 22 25 -0.0002360676889155410433647184962877697050754991138389126917156782575282670320176652
5 22 26 -0.0164201081666214298291028444443313026064444277089303984829254629600185277535663
5 23 23 4.312759913243381858905709411698486733358182624844388309107285476725220788124436e-05
5 23 24 -0.0007719772259153005158478979275519667409233172382022360364139463411734875440088245
5 23 25 0.001945249020522735052940611522447658244886427615022801412566599021783980920033742
5 23 26 0.001387387508928412573630884325239731989902033133016766197047776699911310055321088
5 24 24 0.000275022196415295064464768534213592737151265392983003561997127722250221357365296
5 24 25 -0.002034728587782134334178286109293056335734346714650472184048052466754278022528491
5 24 26 -0.00115610372471481966641011320019457197171792154173211870159292325440072602377082
5 25 25 0.001296342348144325866327449360524745842886633518485017955924401055421881893618726
5 25 26 -0.005221758466990338814052530608752729386275666760240837568771672539663463399159019
5 26 26 5.498206930806283150512035133854840040338649794998938788559965698002013169683941e-06
6 0 0 0.7445941665100983916437299161477968223378399288060749476327186426655287463162904
6 0 1 -0.6035689059847745448536124049398626284861721047164434642228659548231296673613963
6 0 2 -0.1552259401412133993797736056332886262255984650880431050120007584871278226735065
6 0 3 0.2913520467140816698434060383303128591505801358530310196785642614707875543369327
6 0 4 0.05403458943395572631642475015444960767641539031510101766632239669259598744623009
6 0 5 0.1732820515648675307343687684556510551774042782974779116378162985423651906059109
6 0 6 -0.1672534882930398258162387140193085583411391834907848372366059619717313967948503
6 0 7 -0.001218888953063874473361723879436139408014681460040542612115671170016578684662097
6 0 8 -0.02765272879387839477854406989048137319702704819321402074310411115459120038715313
6 0 9 -0.006703275772305437230898774837299400788996442817360693773991778402472230772511957
6 0 10 -0.007031313612251136350633405131985350272069103733723668505163753619552864147831388
6 0 11 -0.1448225425955755929360368411896960045579774248333578823249660645055953908987027
6 0 12 0.2277487156258653427279245757012130248638672147091721004714787739957113028132066
6 0 13 0.00238299265004337724433522005243390108068472398792852538864082769033069507881416
6 0 14 -0.1724189791784692777948995532273388907822679827954707775997188102372220135031805
6 0 15 -0.007914482217862193438087320287709238903447392068292623215143978575401939505980211
6 0 16 -0.02086830459422334732708435950862047493752282334462722690123807900055021404159695
6 0 17 0.0116804568510326222695820445398353851175564900104581695174523576917415131627337
6 0 18 -0.06360333108821632711548146262909983428887269758017838244865838941785115037767482
6 0 19 -0.01397655239264323163111651279996926064058964191213184176309696218352887451439954
6 0 20 0.005901255594043990364005795226137009612070850206005591374905112364024334018926615
6 0 21 0.03493896895568222941382735921215578174756929101014839113959396325037094886329363
6 1 1 0.4589523987480860643545442859353204063295611780275119879131715041678192153088613
6 1 2 -0.5391913459339148084942080913440552987185925109997420194412733802250908156160309
6 1 3 -0.511452974513621234351038530436213322822119367740010496537837638973328617914094
6 1 4 0.1070599277630700120452556552917655305568334929925066039007400477036579507133074
6 1 5 0.258335663256730983689807328886007841881957975695653371206944969948943233107709
6 1 6 0.2156632172330829889912694134348039300655682748879108089183362634673808826652625
6 1 7 -0.004475602492631914874168597375414566230953358533367883313840975119610584504433888
6 1 8 -0.02668720552732358607910132061944301561759772754308842154368021183488372015373508
6 1 9 -0.03863593802685220388483643136682985920458891036317539314494553830645106602382022
6 1 10 -0.08316878911399232125470496520017277789740522368401645110841722748636945715982882
6 1 11 -0.3396990236676037873935623298814593415615554051610924786291113967603968498420952
6 1 12 -0.06206771487297348773999225170560775462714230328150689253803499938318472888061894
6 1 13 0.2177712988143334420260661217373448721973728880491538521803383189415140151135974
6 1 14 0.2011432416999703505716685369852170024134881212859450357934370271736005162000284
6 1 15 -0.02857408593831923767117199910811624107143978477345590658909608255185997391089386
6 1 16 -0.05074138173555862586296054080636098467437258280792673093109906802789001579209645
6 1 17 -0.03093754092875553917672311086580981939784622972634414400385514544920591802158707
6 1 18 0.4493852596406477466110462787306055681937417889695766017605611936055488795128368
6 1 19 -0.285267532741705807494212373482640755055284419026308524517249666189222058412399
6 1 20 0.03054052696743804379967374590513856776559627443911638012553214217860508369249779
6 1 21 0.06141951173301160300111648836338497213188715461587406153876383471867824073263197
6 2 2 0.2122599746989642630193780404415054866010334262055443437991428292804214593201083
6 2 3 0.07825464399603933419280870451733334205862371949080954803709816365684738882869633
6 2 4 -0.02522745532422713085910448043021869001205763945420254174455310972184555508099082
6 2 5 -0.2075060153976445017933564189870461798511151021220500052012525470125011005467963
6 2 6 0.0315686489856659627703911339640279545895560734348588840377954189490386621454826
6 2 7 -0.004600069944511524158830443004224421638346737989213238661406139633793358057015437
6 2 8 0.02737661429173085509775613217313424389543846104647927083318496122753241516901795
6 2 9 0.03343843910526968928845817427565658334694711545356336158396258461729899417321557
6 2 10 0.01610007247198364607475177289472778068220101560367216652911506255742842632394767
6 2 11 -0.4235915969989520653859364032445383088302837246456832564104348389156789409151008
6 2 12 0.2030261346526713001855098534135038916786390258523969242673929050133513277833938
6 2 13 -0.1010785701646276056645032351908698881685957125610293617625537167709859998118641
6 2 14 -0.0144873486579445892887645026272814795561515646683356599639711148876165040893799
6 2 15 0.01932560133200096908213689502723354442303552363592241522320717160426046044420561
6 2 16 0.0190468971329445858479656920578679811058651313045327533815778296209504510694773
6 2 17 0.01195601704721586477241501127283754107201265705440944103692402816296333750544585
6 2 18 0.124771490656631965992701148896170549622568622787523550139769003957207899159054
6 2 19 -0.01725319903987017075984922335047053119549975346413437143331017483998315123586662
6 2 20 -0.005104188298768946242405317982760499038473329572342234502139746633937984942060702
6 2 21 -0.01072363577464480127275099418873154038980199132421848229822494813145726418281768
6 3 3 2.011586170257859967792151611697528155896525485148312436611236606768289575605341
6 3 4 0.001812538904273147637249577277634759021828883486645189655706122005793374602113835
6 3 5 -0.003399156426913529447637712865753750967871933169040926901606830353536796435747118
6 3 6 -0.0006533780226896107716113342442733173418349479264395862016262517036356616978957848
6 3 7 -0.0004144460047790821007808805394504557002166495554095790005005709591440359887509065
6 3 8 0.0002628903911419001079727473801056091525958163671219890284447077967763952040375526
6 3 9 0.0007576610995809574407903294246623531500851962341281748055671018758226321934306029
6 3 10 0.0005040929150458275873626483892414117919706711025871005328410445330669335093421351
6 3 11 -0.007611722426960714979404686765783491845327202300190989355837098210262735010901694
6 3 12 -2.002551330939530137131712536154294906093260029694957970093347259819969632689708
6 3 13 -0.002179143825719306995757375978496431366196173976293087876069824146915908323012474
6 3 14 -0.002193408937311671415167415593030745150651189288257176160744460954025377730685557
6 3 15 0.0004219580172077431064090964961326875509624005433770996616495624905285631927859445
6 3 16 0.0003332515039274538219819822881422767756533014345900287135082426580029568689309338
6 3 17 0.0005848583323970079039759603656390471113697278070825539224037494863053950082029303
6 3 18 2.011236493697802549582866169827758779950646332175331953708300327579029016971773
6 3 19 -0.001206671205360288063620491565984218674022070457973847096543989350076038207063698
6 3 20 -1.177378505253076694431698507205661747052864242169026047019613418537371767292942e-05
6 3 21 0.0003219795714458649183942371819142413757269200258484416117356763405269523534605652
6 4 4 0.1358461739570588213218533805604033022596049578509810410395963945135300086073203
6 4 5 -0.04567883119071334734116325500334115803650904809477151475047032735612966847242667
6 4 6 -0.07017662568826271751509566555038209608613546786768375837105233948198171725504574
6 4 7 -0.03311656986110902127301098945405383309033196921354000329239232225097546555407744
6 4 8 0.004970827139007774448849911204434730834182393576420287344187221245308866381682458
6 4 9 0.001372164042935810508679739427886740525758206342072522735580420250096916974198509
6 4 10 0.04194740394948964750782171953609537516521776745350849721718998418186749499904788
6 4 11 -0.1528787711445051559509132088996252886194062808225207490843869869980354169938335
6 4 12 0.1334951621137782263885591484202244240779381823368080630154498652269589359978938
6 4 13 -0.2140903109935311840894448543584020463835492167328000866704492527824720259149061
6 4 14 -0.004615126829351082086696131498513585516807894813915689651823020091567787460300858
6 4 15 0.0304961083372259543169311594958286147360525884995719798683548577222811960376224
6 4 16 0.02143416770458940440148984964378347997494751020191077079834771360684684181828715
6 4 17 0.01091964105913157010439984634663806556746426737032354876139938851076507819203159
6 4 18 0.05310110712923765155521088873206873407096171003178439303699260284538781620964947
6 4 19 0.03288814360326815162361313429905822888046064911268950692700781648222411905058585
6 4 20 0.005012044953317936761749378399081988715801792076668078272499592653290701259648115
6 4 21 -0.03107388105993099080963378981637981418012612804291494843383420908717812616360354
6 5 5 0.87813693585865650253277357611224648947449428276760140571578225537140652688052
6 5 6 2.571346561612283185607595964001302662290944726678042397901185105087464762838711
6 5 7 0.0001791119500465562751694812430753767426193759053280494254270210946823717273330518
6 5 8 -0.001910056213990416515437026486134296780773662298581554804850124933154692601307738
6 5 9 -0.00650830758187296395218821415885785135493181528105982652606109541773610580120078
6 5 10 0.00616675479455958286060064306838563510591812981628925485807594202224713705958853
6 5 11 0.0182704957585779854543195433224710023732096029398572389152257344200487238636178
6 5 12 -0.01970904237405257097045439063187806169534667137475794841665293230631082814798014
6 5 13 -0.8730604729176866391937963565488439602673649809947914662882961348949413574818511
6 5 14 -1.7307769980459575899503663922858960680083430989792036322392498917450904634313
6 5 15 0.0002011564256549069663958405196028918150461836392784800887630132113289854914372692
6 5 16 0.003892636702799894409909823654444657987322874132973960218843283289417506869659187
6 5 17 -0.001204960097231549239347156992584620154644890040955464386182874022627932460162357
6 5 18 -0.0005675149122861563746490399708041833242503946796899884532992572708765746743810347
6 5 19 0.8757931130773934749126804513549437901702082212320717067367477379812589827500521
6 5 20 -0.0001629054521143649688579524082037885244868751962543376497634103521688671254268356
6 5 21 -0.005547445596140955077144719301222621333428792872204591262197585073628251168666607
6 6 6 0.4848390975882737532777013991261191677744471747970927332828067578391778675366209
6 6 7 -0.001764221978885515503052557884724224487108430651072342901694989011986769063782131
6 6 8 0.01457853947758505089644230919095859786153713487586241278402713190615389679614793
6 6 9 0.04890265964189837995913981420782772452748803809284251424856011772761603291994263
6 6 10 -0.05422554816741284722033204514658953923197421198425163162177670278157287807684033
6 6 11 -0.09556907643473193117888474435550632269151694025183606490344645811928330409338771
6 6 12 0.1031707789452718496299988173397815478113532596011296839192473406558956898120371
6 6 13 -0.02003281770853562342315945246717040869801412320721817861444874452558372064172023
6 6 14 -0.1542313733742693628559723474791368019382933639360316926117101009855330401701798
6 6 15 -0.002969774201538943321343379199000291688030534826820101088164975160961732845097639
6 6 16 -0.03433812434644558325417725274942736230069989367148418158873335555739526669464912
6 6 17 0.005582476150911683778205957290318364024588497995164374001244640221532850175688317
6 6 18 -0.001862906732294903331515195273038110281854925914591136507318925084476523970704964
6 6 19 0.01232413071622301003295210978139361304275091923046736850569300069278539032031911
6 6 20 0.002339110141843269748369104007203287394043037178286439556151480771994162764555853
6 6 21 0.04195774079921678256196489520687908370863797728770738271630254443015045047646002
6 7 7 0.006784267542673116420997869904930637072690826435284437642809535489503014440803705
6 7 8 -0.005037094724855275684674517295190018537939724351047965738605291379571829493911725
6 7 9 -0.02328920233025632180772169105260017882407402040293434629717402003482569990147241
6 7 10 0.009501749334643868458590956316114556255908115770311605084608451506057374200082172
6 7 11 -0.04635541164791433882403179682306717432267822106728025393298530210258084011751344
6 7 12 0.05111711353633348521932260066546240654151652597357425111708882891081607409224766
6 7 13 -0.009507456847774009593822863152399652627180290424698087421246475869192791834622021
6 7 14 -0.04480596632829595700599912071327104251191746561712138878033755369872832529123808
6 7 15 -0.01349518406969959666480994615354725702077805147669991635038412383317134409740359
6 7 16 0.02408122914454245682127041924560686057034735243995922861310261800763269356073328
6 7 17 -0.01316036332755173363561776343349016211336482102127603421360822749491018114653774
6 7 18 -0.001049810852987153568771296921608152671457951651144748940931563146377671262946574
6 7 19 0.003347855045143024878678664486186489453084918713852519704478871678800590877850141
6 7 20 0.006121390465054267382544034071135065840787856702300619861353230639403549541888068
6 7 21 -0.01111415717714415919504309263449255945698552055817593385572542949279625651522711
6 8 8 1.652717154581519905269796874572869661726844483294684720311583863492813546949608
6 8 9 -0.3097712463421139442935554090174446942514599155272154388996377483233321218027021
6 8 10 1.032896662278946577363121809517583714025197518433867830035859550424150944747378
6 8 11 0.0002810716559770125311199240010087003693626735125214456778368567521018062211010859
6 8 12 -0.0001881078478713453806366542854686001877821999977363549693967949212799618222702687
6 8 13 -0.0002544470815987081133850785633881552342901076311608901972820438746047071301554545
6 8 14 5.320688001630901184164705102252860214206556177952916655821109879270084825662474e-05
6 8 15 -1.652634625360111610897047853553909043567154074278578976885155239818325608721328
6 8 16 -1.342826959091679575676938872689782444250604931395724055311380094473848292091585
6 8 17 0.929636152837302279316816934877428850913557319281683205111210229363392015924193
6 8 18 -0.0001151120478033869966462780493639796816621388114877056394354785231351674336249387
6 8 19 0.0002794190022986335304239472115434253636726427405676048232411051154745058433933206
6 8 20 1.652641057770262864121722241269701412902700205882605604220875226262768050342836
6 8 21 -0.3099405787955519481591762780752186253088258020034270698035495797633515058706479
6 9 9 0.8730177116210185176498425746530211901866141508728125662627207210228821551411667
6 9 10 1.732644844894147788259139743812441124391649334867183976579166879534430534911501
6 9 11 0.001809195532415874834295642114298242593441028661081971928516089394985094085604459
6 9 12 -0.0008300588087012619733392501279691604544698678261002175436690958875808588329364469
6 9 13 -0.002237976657413693923359370493221226252275933340069903130139218973811604204981879
6 9 14 -0.0002267954025213387910382000300532760850508177972158914452524523333729866513378116
6 9 15 0.000692193930445776762588024245854794120428513750981463483857447616936448755055224
6 9 16 -0.8709143232487199818599660046264661876167654927524022036321198422677050052908277
6 9 17 -2.601346999340180686603812801205820622638015703554394060253649632333731811183206
6 9 18 -0.001272416594638032471480303389551407043860665041371459612355907255005534280219009
6 9 19 0.002524251783591178120454495546231992931735011052511014245307430820839038812213232
6 9 20 -0.0006580412098621719915040186303336303223900999570707632135033197800214630438647313
6 9 21 0.8702574366742961204114606902436575898253418402501265636952461529121781455994939
6 10 10 0.1748017120338168518565856003991539599767154950743450950725193908702393928834152
6 10 11 -0.04609991578152550723427882625276908682521999240969438238305552048510485041326915
6 10 12 0.03932097518917080064009250656394205002524522414305281973428830130216152924786407
6 10 13 0.01531381823333451107219707247502742401568833166201217005863000154182888315959227
6 10 14 -0.02527880485852145170434967501462699788421926382576359262805444342038332517911591
6 10 15 -0.007108796945348513710792598310274251884723893040554242891402402882442303341634511
6 10 16 -0.02217438984378910392420990929427767048026935648789978506318729613173254418704269
6 10 17 -0.2194798428972906990688214425894033658033379440150263137574911520219294094928844
6 10 18 0.01476831021970312331617863880455345238288879875428191141932062831708488418798051
6 10 19 -0.02503974081559122152371242106015396670950939268282200772137548687360327110033998
6 10 20 0.006919058417985914611576627563559986673550137741522227219841130109912573068881064
6 10 21 0.03332123648309821588337271204889760450547240613154726307742345400957107209059401
6 11 11 0.2987084047779573284887949648964574995017084441578337389952292801068422412639218
6 11 12 -0.2217847537304607058363455211902967441229979233636020557803909755647811786910602
6 11 13 0.03970724137876439725198257622943779858876944255080194971036672620115559025223458
6 11 14 0.137186710833603005268476337468369828715265910870566289314136280898038047031838
6 11 15 -0.004717896107578439429243257434820499779178488081838679563678324716909347066381366
6 11 16 -0.007442092772995277408728743932445218810391219930741987939796763080141157490721777
6 11 17 -0.03192354833429790286536593958588907466254571980814838225143045208019656760387769
6 11 18 -0.1560486815537699229905680574626940293520818635559015629770770719198192685771004
6 11 19 0.06169205761756098144745616704781902882456479470559850384698508654846889565964678
6 11 20 -0.002257153856719251168179304817754577001322998867924161105900778701759427853098029
6 11 21 -0.02316465108896376245758382560122750249913657773949164245745149164018451293825494
6 12 12 0.08150867252025563239939114003331546192424979547449274896550730462079573651231862
6 12 13 -0.04801310123382255369415931051514370447427823233020863414662367710472746128197732
6 12 14 -0.1011156886094836050180898471299086098914621655610664099255897799483255201031665
6 12 15 0.005784610866667825086940882875676157031126160492077125274628142349886090718996841
6 12 16 0.01799767726127260589225316551112445837940007312882167178883022431987694335132931
6 12 17 0.04077391904604387840021301101497756130460823516917791334499313663375309018889683
6 12 18 -0.09370504689552220109329423834018688690779457775230656905235336195169314925829316
6 12 19 0.05891039768585296273517886216833993204742361970209675442715832630639109295039802
6 12 20 -0.007638509124228266316134204882985681125870461126877777354320079738135229585527412
6 12 21 -0.01355119429177709902200261847106751476124746878945386315968046836965124808510878
6 13 13 0.06010101295687060349846863335891976022701051450465610923306626679699519771995663
6 13 14 0.01654489385386779194846045956906535300833298118063901161531643936641747752433702
6 13 15 -0.0128255052441911748470741982344439009041727352109186706665056413610471730595602
6 13 16 -0.01939887812023470034630872243423062627449675669593151727069293659682323955233564
6 13 17 -0.008740829423235596922079736406555394096547467152287810832154124539945887523975644
6 13 18 -0.0102751119306374828374716547650479953173558323051453405099427778581597730406032
6 13 19 -0.04670347000170320726907607174466965235550782398799301928313891667932712438790299
6 13 20 0.0103144200039906712215556847801967004233779774532877850617580815883088385364729
6 13 21 0.02455819590588014515565842034981758949095857783268783395526519832116493237689267
6 14 14 0.02844618824803799457572402786922107185016839656804125070014374146985603295870885
6 14 15 0.0005166326164439160829079508521050963339317640621687504934201086532692269763728944
6 14 16 -0.009010578987416179327420377676650392200270241213526046488069047704771781605986428
6 14 17 -0.02170629779170081446054936872655013937108178923251151697255006413931356768867256
6 14 18 0.008865151996176839800757998571427005956739306467765857117606568383354956531554802
6 14 19 -0.01256858072239867713588061650262104643668644819827403037482169996784985292510374
6 14 20 0.001856115490807614954654056941084587190622031986730812347248445162832217007286931
6 14 21 0.00786116258548371770132796700051257129780799920922285719771414427262373140114725
6 15 15 0.008010879755790133116416357879714364621452318432509306490930740915152376856480157
6 15 16 0.001593211161535350908626645688448318878126358930988710483306706290207365877955208
6 15 17 -0.003090818581560946962923255571182606765897850512189471958921156035942970764867062
6 15 18 0.002894715587177010720693116891178357048891437589034095375992161820606342688452426
6 15 19 -0.002993530278626989403404919074379331060265927055825523498626488505033791425876474
6 15 20 -0.007595362563730996844798663202918181760412643454685846173453454194423830970084574
6 15 21 0.001790500619251565757811692275959423650661528584606991162446340232539401482259994
6 16 16 0.008921010655246156838989982660757064492762891549166913654592323343946600801387605
6 16 17 -0.0002918886885818005802610071574486483903240074331539328334163026127047323153664857
6 16 18 -0.00255478138642363411306147901506352727499039139039293735552800606970812773426193
6 16 19 0.002022343297081157552532359749531077515551604306604123678918804363083805755176381
6 16 20 -0.0002533612686523139722862956184187545743591979243233294541937370847840394036263206
6 16 21 -0.01089601115303736944151214793060888758225379941947024311132691432368388900430409
6 17 17 0.0194406618476003881520028968891567354324862996493999935637268608797383238360883
6 17 18 0.001175738908505483006739509449619278298262964633592164372722631587894007270337471
6 17 19 -0.001737727627142713742454090451269661811118652258525330475207340005692287141064873
6 17 20 0.0004881637603225472129808421269770360545782114236082581232899281560756290127397612
6 17 21 -0.0009352810815953245859646865147308913036622707211988638928121023315580518081722714
6 18 18 0.01172954111023232554893051929059746920689376740508545584839359266679991302103756
6 18 19 -0.006823016604215547990537776202085111083310509642425857330839931438663682248615919
6 18 20 0.000960759873618517599465723384934380226956622100786011439732694023789559882739702
6 18 21 0.001705858366409693583846280800662233259278534409172188226494777879490827503773183
6 19 19 0.00357172463921571831288453305035994151760710637470147298638866415556756074608886
6 19 20 -0.0008329161883704121018569800305222225262115774032070159808471884893723897332789268
6 19 21 -0.001418475828381489381236451003870069018088555315373555378045321254204951455454845
6 20 20 0.0001974792376814437602683535648307387944790360149737992136458406069653219204088322
6 20 21 -0.001165071881594820792087052733101726056054952067738875665261159865056364364573405
6 21 21 3.198455520756434346393285755206083485621522471043900457272084436617392640739282e-07
7 0 0 1.255632152070688904337576085757191808611767489325013305688021952850941331207505
7 0 1 -0.8868392661486704864213373152309384916417543371717040838112821559428813029433516
7 0 2 -0.2893525613195967430135441293244472888273589540823995828635303512583291245913632
7 0 3 0.2049673166584147236616407640711279656517216936088745303500164374332252482992623
7 0 4 0.3658203315239998074961693729749408960666216111846121750592712639633777313337635
7 0 5 0.1274640863618562666394119086590238959232880417328504296545872793546192266641486
7 0 6 0.5917000338960190377263637041536123545986815399593419271794540852284471257459863
7 0 7 -0.1793881476804347164665259515707510706263513721109354250498188738634610362182043
7 0 8 0.09196532729541884724057651102476897286866046308537094848761616608403083105588588
7 0 9 0.3783991074763504162604768861587616061097408877526096845064997602015526802184539
7 0 10 -0.6741139360713509796946673903237060058915247622217570938605673208630868038167371
7 0 11 0.02738660543387737245204502383991721866598720059197390921155102450550584037984724
7 0 12 -0.02377966640407581914693723764532329251623109579892036521512661958279930803334604
7 0 13 -0.05467695384714000071680533848602586811262957209949972614971055475411822309023848
7 0 14 0.06216433297301147129813969149375997977129667721472598538167537813961980394844867
7 0 15 0.239634038484391510831518744377206442308818209520609554491046747359388321617958
7 0 16 0.01893402636056519054616161142100668464085816783166085408242919728491327969559596
7 0 17 -0.25228811791693637391442846270606052273479141832249882865006679565033571808845
7 0 18 0.2231867459010823136963512362382961942196256313770574554463236319015541148464288
7 0 19 0.9703201089091209441363456714501142100440900675045996258140735568400131573520995
7 0 20 0.1400135577813402281764193264607397751208167438325738619024353704214024679709738
7 0 21 -0.8630582344012337421460846293357919179728415683691040495061757738578915333916573
7 0 22 0.02275355298390507220671553641283909194541505093759047758626559389283340403475646
7 0 23 -0.03310556617398930869566104160600681295219214069807842976655291564825557005333917
7 0 24 0.08737420357082489176528246192288899188051735378399320332324368136516742463273725
7 0 25 0.1400256548684567809456175192562573186859311201700873286828263674571995304421299
7 0 26 0.09301337133961239808216567049268726745589215881233652568130827625208356364059945
7 0 27 -0.4572554345753510975760692267771884884263381164531359089447757358471117399790466
7 0 28 0.261262775669410822150539558018663654677140005782475617147895872826377942673741
7 0 29 -0.1408960678439613815155744235761151097745207972873977814810174933586020993981934
7 0 30 0.1750311892168330176029198743913757636383232817632465303727055406409815346871613
7 0 31 0.01588397082789993091841896646844549155145497208743303770449629583908741925156058
7 0 32 0.00453246691929728627833730816487118809924004396892059818436076926801870705688649
7 0 33 -0.1466206671447791127493530738845191748856625848575641097439358218768172043209549
7 1 1 0.5991252423131297296826185319967817942396103946650672077688609307451404772762313
7 1 2 -0.8038177081590551452618062564127315953701268044710298406612070983282228739564443
7 1 3 -0.4774387494965240846421033717264655347826510468026293889185821874543827800151183
7 1 4 0.2006164184180312115866870706180560963132542429683946849791723486015963033032352
7 1 5 0.1450873587996211145750184608198918465946021854699632486050488662459781647548504
7 1 6 0.1179811940595524747324731805279028549354102264954610854393322130724741067975552
7 1 7 -0.009392417880314121184675376365085481158477982624354884695693640489100292663127435
7 1 8 -0.05201448009153277844810757962165847577631824289700198577586710909824847239843365
7 1 9 0.3459490583304894951647466982015460892732166227681470576273509071676596801579886
7 1 10 -0.02076625077061773480340249270453368085003797797662608687054184422658054338601546
7 1 11 0.0003151033500070908141379803225094948184051077598166246715339750856860655175260035
7 1 12 0.0001909431877350478842672561140063782085875190399673949841550099739122578611008342
7 1 13 -0.05244006347771965324397902295204974935781119426483299437419544064654226624111284
7 1 14 0.01514425389109388138591223802976145421050320214986338043744379802352567196607533
7 1 15 -0.02566886397716819495492728339142858008483822526700232808651954129767999055608649
7 1 16 -0.4078998011113494454618382242861281598386051600745582490415726938523193901805808
7 1 17 0.08013739876243886016800409350639459962217028398939243769536046982943137115016535
7 1 18 0.1571595486018829586663597697514058928658105463676965335028103020340927484264979
7 1 19 -0.02603849952272088723596955182744279494879615847618343853694912888277333246165862
7 1 20 -0.0281578993342229170448843465772155590181047644394703105919735000759477110131926
7 1 21 0.01833571417891111671435014340608933581920005790141279777323482946066077577742866
7 1 22 0.1406431403911909423734172179432140569920937403191612000986648606296748394132256
7 1 23 0.00154386415144778808397249864870755223880492131359807012971718858893453031423508
7 1 24 0.009531779540898007733046847062381016989870352912367542406720209905109230158951721
7 1 25 -0.00892363993226693562268442519196924678597257071137517859019883875735940394280701
7 1 26 -0.04053601006024997900520181400437137798264701039071452527332335514057815427698259
7 1 27 0.5575761482589629448101074652328601343902976337004622278373305051400710032798369
7 1 28 -0.393948391421837354578017336307080108418448549525643382959106351099652916761918
7 1 29 0.06295854570683871292097586915506593343093813200164311836039202055564726219191704
7 1 30 0.1358485785632299182766600844432527792225438732186951685861921838186414111524071
7 1 31 -0.00425955338648313345316014843267926319683123748603527709993373978808483333194035
7 1 32 -0.01589823679426754114071651765491623143886350037946994603396580379269704039526294
7 1 33 -0.01486714608308178405027453061294279791555266969753381992913427529119185381345827
7 2 2 0.4397368982604896485380642577553524766259842429210320280392940912457093032431061
7 2 3 -0.02429721286099613731945221144407561574417142587373752115307945225806297507977841
7 2 4 -0.3507978488136785731430018817234594527963831726321971395067928442895755000984572
7 2 5 -0.2799670105376256911825760761816663556131942927321112222972498771048484714161907
7 2 6 0.3902932499930403725704609155722670294646705579626844204216444526641366125729835
7 2 7 0.0406093089497571965093718999163489148933454236052633380210935746788498784728768
7 2 8 0.1719026252729195996364300755342083670082364160267406238532142111104774440665989
7 2 9 0.1406980113106830529333670093706910917302162542934792502999358009216643057492264
7 2 10 -0.1931449030046405876266122647862838426118618054853227472076033567124754854519134
7 2 11 0.003518123108824017472050525353455391307133490084798176878663827032083419935776078
7 2 12 -0.02964603214035585279022374566423534528312869596138526647573913444267484940685327
7 2 13 -0.007511171523858220910058903256883401836785506853311082128545140417456879080109023
7 2 14 0.00680180152905555774853394520417885167312719618238234866010316912326656558725966
7 2 15 0.08367109913384884726046063041457783243616219577016223154878626813375834707457213
7 2 16 -0.3591057781371673088391198494359628600727286866357152995643707217477588823152901
7 2 17 -0.160242803604292688213789552969687702683903985301760659884080082069002308964812
7 2 18 0.3071686100967031185993379174021859877670719463416789429439277441698888968913213
7 2 19 0.4484256532382906171672929149265296121415159518511910785850667624135947446459443
7 2 20 0.1292446537868662450526284770142228048248667361705351548555509759646354785191539
7 2 21 -0.4101138768056573095225816629176874193836608454443780825530530978965103763709795
7 2 22 0.04099471398371635584838938300698593150525958948855243368442742918135192021429177
7 2 23 -0.0248180737795743433917121188851188450663187828131408275203070082414179523354766
7 2 24 0.02886220055484786704710371133724113713663868578438806221279666221496996115633515
7 2 25 0.05061656386016016104565273375194506217902748053214930496246137486916678930604695
7 2 26 0.04120970129475685035837561159916143325630010107441238613102762298755088689949564
7 2 27 -0.1359455907432965508943373415256120869546274503231280416075786098872068853642648
7 2 28 0.3131071771317889264051170767201104793065299879989766939480900095530129935696189
7 2 29 -0.2596269452870700764797709966513891389239401302454005452488589020918003051220566
7 2 30 -0.04153794015591011965755599369485303131577082065139813745450811916902626176620919
7 2 31 0.0268883573865738186970813929121787856055166043552392073095452024132736724392832
7 2 32 0.03908010106273130074723015405882416161923314938562329957933260339467445802111661
7 2 33 -0.04246139783909199690208501881541639919648037707911126584434527265729177845026341
7 3 3 2.043013239621075200024031711182176068027381243793430580275153945219365074736489
7 3 4 -0.01256058346221406406080157783238829537719450268854530958785245749362720745365368
7 3 5 -0.05773661786349061005999113569762935534141014719601592967730965774402784056068733
7 3 6 -0.07630321242693466873079147379954504672464630338523652766542905676352302815565619
7 3 7 0.005411977466606080515982052290278721570928300695944484151719361987831633804434666
7 3 8 0.002458930736896037011260288142379717515334016541000115304198441594090360176254928
7 3 9 0.07253122046606640390281485202875639827117147853886912795215816635205478211387601
7 3 10 0.06655531692535509678064219444933737609373941796380511068197211121641221446841319
7 3 11 -0.0005013848563410614822786977484593695529748234866781197843650627947490645147706718
7 3 12 -0.0006058896403216164398276477396573316964584608848341066851567092059292896328993677
7 3 13 -0.007555418381038038152209641922529242871993212116420883373171751463616222692466658
7 3 14 -0.004150949900071096905745653116083082875674173721766225109259112962850513240904892
7 3 15 -0.01683485815566398770055958879309079296747004960558789364265411020299086601428161
7 3 16 -0.03394156973100554604967245919751429438096289893168062774577946051308330886678982
7 3 17 -1.91793617180781290248985357427943297416641386007366528432735477111294964687347
7 3 18 -0.03139815517400138939255703279931807370264532767270619184926540915468484467386775
7 3 19 -0.1183476680969234368871923622854864168364966594339037120919240937011160274273629
7 3 20 0.01255487463226854263712146606921997099581121364344460270230808713375096879885835
7 3 21 0.04327917889049947309930992463348476592812309656611979830496046820076241002183935
7 3 22 0.05165240162552910632518457669246924341395648551831440852539255246943967015110581
7 3 23 -0.0004796528081815501012346690001047097004132579278225249040299593357933050930829663
7 3 24 -0.003605392264986104279761757937064759770164191554303188681026143026138150419232456
7 3 25 -0.009106424807713610659240042988247068853327546090869661230462633251624907348071052
7 3 26 -0.01287512541903875242515688221770488746527838704190483199193495569496698497526193
7 3 27 1.971738036488106811419057686364173238478224432080469298643012444026445537059696
7 3 28 0.01855276377644635308542379972597358811656140772266670869668867038784674579325212
7 3 29 -0.01318019413948311805547109188901235669854179153101283863875964837985486521442574
7 3 30 -0.007405470549689805389235586216538654314942682335131763189539430096282217506022293
7 3 31 0.0006717944672250589645768739185709451316368384555506090391607384533756113023357836
7 3 32 0.00195854177401737691626451739190832215712198550968030690579903923778199972295003
7 3 33 0.003959732736625235275402706575385905508964124292009040204256114218410757708521494
7 4 4 0.3677382659446775719558438475692907531612171200510952176795943047892926697422375
7 4 5 -0.02253342036951199099951040403242213399001503296933553452636172874084583611440614
7 4 6 0.2785166619519257184680853174803033907209539142691894851251504162764027118999071
7 4 7 -0.1982793421532824300923107286099027378031495366757430232744440686805018372311639
7 4 8 0.06115043442653889015427092992166690598586319442793135327893398928713207534885449
7 4 9 -0.06666487148591068631915420861293003194934896263551310595726799655946036740026677
7 4 10 -0.1918464769053761019657251295469192958491891729674408834706902097171354627134596
7 4 11 0.02634234728775785854601308342917406508357081771759010293587416561044785024218176
7 4 12 -0.005688950715581995368112852409855910115280121798072838012598587557974482003880459
7 4 13 0.01337684004327142778744001440632701181197029847385187649571196328226787301540885
7 4 14 -0.01020843173195379815920071829684395555289348322710782707394105486409757817405411
7 4 15 0.1224307556974212380470173325445035545010713980998127323617541451469151824632629
7 4 16 -0.0400348989955577902118459819792833233613557932356081248671352684185676763908448
7 4 17 -0.2310875885869058650042987498619618199924525762274038898026393970356918858829091
7 4 18 -0.1393885250222208289184289559238205540611687955446026780710549629077812742594989
7 4 19 0.551486655985038150070059126041206914532099990656340719434559843024233481746282
7 4 20 0.1661443297529581380250392269196697534252440538426888734595149715311979756103849
7 4 21 -0.3711482419799265997628169506857918605958587683619371922444029017783409810436598
7 4 22 -0.01751703372226873952997135823500600046892408455733272689101944833798471004593952
7 4 23 -0.02994575227961907947712417494066432152407767053042324340536141387459232925872539
7 4 24 0.02527826880173538429774049734893798175206139978294450317103086680011345737938287
7 4 25 0.05756106046279274554396932925214967706578030272600624135289371695845203634394352
7 4 26 0.0549846658466086090088698031989573550283356507892447403444329523349970902887799
7 4 27 -0.02844885678845431498222193067893662780229301768960032540082311824347947379272205
7 4 28 0.1505682214615903068169437477501052368400554215119993022663633296572735541823504
7 4 29 -0.07430786974813124992632352414086971729787262955994911298351801232175547133914798
7 4 30 0.02665848214993007189787344231595876166546375922779537351423238072727433657392961
7 4 31 0.01122989896965209834792989311497352587595354041125530447926394868807824371374954
7 4 32 0.01254823344633178584034551934950583622666195920530985862797856994181562091971629
7 4 33 -0.06744608985081262903814752934554619946869153625572728318998428634093675348449444
7 5 5 0.9590554546799059655316481389374744174198207088690433102015940032866731385004601
7 5 6 2.43548698208301522186201240937687565268382830474701324460878533741673189645567
7 5 7 0.003237738690646567195590699000155946318594581295313596278012538107265744804344933
7 5 8 -0.03301531786972667058603860520392487729088819949645370697652564939158473112541339
7 5 9 -0.1932505574034896736648855325003860657967820813230490855709065586271462311077615
7 5 10 -0.06766503343546386613589390589610550901067519200173829972727459210807749552450011
7 5 11 -0.0009775191874658715926607217126532157222478180546131213883932641955263048297733107
7 5 12 0.00341596773623984328044724833449680765487467259843875647738654502261183717582101
7 5 13 0.02489046599699385703600290300219505558990935988848813791531284495172664627937762
7 5 14 0.003274366340918032681201496086304980521647578386776506886094696809883609993379846
7 5 15 0.01902400356537473673103795772443688094072004564599828999273565104742547001762704
7 5 16 -0.0327886389897012341659488671509839397519588969496942466061557068361705648519701
7 5 17 -0.1836927869110648183854819005172592170110200716813128541186677397866145404810222
7 5 18 -0.7150465119330400416074646039894754010689312696964298862406503662548849368150555
7 5 19 -1.448130303881741173356992623196841749518099618103662457808287410773943506627038
7 5 20 -0.02561428284881157623771685841420743040626988228574225524694703754818391336608973
7 5 21 -0.065538990736149625785985188089960321806814070645898504663196401533208760809163
7 5 22 -0.08427432981329595781840395001299688015880134042955637817702523690136326502618239
7 5 23 0.001424256978737330912880731014235336991719643448371556332934617581974081746671406
7 5 24 0.005476550553381235145112715239941382754760652358464608445465698212242318500238671
7 5 25 0.01164152373187800102132974423678689974782676011695530664750403144966682530657436
7 5 26 0.01985736663393310190360422676008538442475258916171523839594035490512197758276054
7 5 27 0.1782252336965318419803547549338267052117933547488375907723572412034858248208553
7 5 28 0.7611933359425775422442125044350241637922324855871533618114092308640768982906536
7 5 29 0.009527077720229334698230464595862634131331940474253939210480374230581845687502603
7 5 30 0.01021864409837990669547630616364612161828748079380204836951227215057625176608804
7 5 31 0.0002104734549606900963447018333749314713594192302403602015146113218928531553884722
7 5 32 -0.001012874524575954865501153389992827430838738373436422756271544758024712352007584
7 5 33 0.0008333630685583651725662690356485034607655764891317100513382119942514697592040531
7 6 6 1.08219092436111817523723667900744472177250662760577079391974450711631118736049
7 6 7 -0.005633201092689224821459820181765156148058133215464882162013035846419163413696084
7 6 8 0.08072095333386269936147202171528033199707519964508999942845331307013880913564646
7 6 9 0.3458373305545376529770520171535158866201131999042599359935769337808792681447907
7 6 10 -0.0714952976553568798000462928893232659958702727513992653024041221067164778056766
7 6 11 0.001546921625204837372546850387966103112518836906998417222616219624654699333417289
7 6 12 -0.006761066943562593181651645050543715684110595920013664573420687498646576277650141
7 6 13 -0.05044367141281145361928999427914154977168135315503857383154460353552332115794933
7 6 14 0.0108225567097288975149451147226256510668357356924208505822082209864400919433823
7 6 15 0.009852725231497861943140965665458308431160965980236303902147646137960292992658706
7 6 16 0.1816715151423593202631660356707640328540749627342865247296008049844652904071535
7 6 17 0.1568473512029406168404085464983062830245829154297914699465466310046874662056814
7 6 18 -0.3344262665694422898093823456178072816991820200021797681524030159856373732232113
7 6 19 -0.6464606771067078539574121811829949082493826390925422704894125824288478167617817
7 6 20 0.003652465863781066778181801690739589099306106350278268199588145673188899960689969
7 6 21 0.02713359317187769398260231840105064216090589508106698586048710334701881744075204
7 6 22 0.07447163539202009732982073374049463052942147965279024120260500586426407567257545
7 6 23 0.0008668451219581724311385513435154883214499677018722984029550973613599798952228299
7 6 24 9.684885574115826192699630583381683252881640322122476242076951213677309853270619e-05
7 6 25 0.003834020189374636162702602089777384464613748270806555839525597209463729596893372
7 6 26 -0.01377879419988445622371950680642322643637210026216878057208058046022008093826977
7 6 27 -0.2915040158344003591713597414179346367176669299116193220647230750612252119454647
7 6 28 0.2840894810204449202594838972638787934734300824245421032401697955245739517486195
7 6 29 0.02156040335715294119935839126583316517705063062056508906169285414904200023229848
7 6 30 0.04770176410411409259510508824766517896040156218544701711896978099137367388255151
7 6 31 -0.003097795788466973640227922022732630037367380609899148319685862105551773074963999
7 6 32 -0.01069959163492054715698897962448423630680641573955337131593836140865259025029326
7 6 33 -0.02363151943138231816686047247188153482108699715887537006694796722648165926573067
7 7 7 0.0609780852135358273596546494329964862806011286167803131589578337070269030672819
7 7 8 -0.08709544960399209352529088927534138823866282287631800067580371617836387328356526
7 7 9 -0.1058542858079569376589050620224705127620736130378552857607428702303712805329951
7 7 10 -0.02971513299670325439570906575816748107699439593907470698371822610336656383506566
7 7 11 -0.01488020736268577219391145991683034029460311928225623335114464319043137394444335
7 7 12 0.01763263064163495151253627958309307939091410704815975859877668345215833886259939
7 7 13 0.01326939818550968965729058582875458738520876861973260280999697362492088631434382
7 7 14 0.02356156718309379816806770327999611391186378911674532346981968832903908031500102
7 7 15 -0.05578335629096246316963948309056245195781869824643739122944590075439571403209418
7 7 16 -0.1490611879061107551238075791287740030903347780486744252250391206123932974664636
7 7 17 0.1237381056104354580954881551576451358536855490767178890083375733439261236780202
7 7 18 0.01866715012037460462247668677994142100523970808749787075641480642239222965566979
7 7 19 -0.02830931984815786728626717429865454337281823285746189095167634206291698091259111
7 7 20 -0.1590144203875938144109690227827583848832288602781588205382533054208771830548866
7 7 21 0.1895822403179419018016039256239671498494067691517017359085381708580123653148862
7 7 22 -0.1208295268459655720714274188334428786634137718280401037329696999897018308825287
7 7 23 0.03108207888226736570234328179225619725791703057388667674632072239916360027527716
7 7 24 -0.009537786687316290785494213517754146244317015582485527991114591584277780205545111
7 7 25 -0.02243000290098772840266068000966397023639987843758090775573711203790325290197573
7 7 26 -0.00817309449391043127655419860693615194688820684389485639285035229224087589029508
7 7 27 0.1954696833903007948034714545764117652556630139927476585775899882725109909463233
7 7 28 -0.2324884161570227461290344511629394375805262260880709200564167829637601498116964
7 7 29 0.147378402531043435311634857874717634266065847090312440485397040565067248357575
7 7 30 -0.007621788418591367962355137337556011259304105494975348561475783053414501751094554
7 7 31 -0.01964990562977767476375491458858714225251758249746111979907920378001079261637803
7 7 32 -0.0195698014468849697980709969585763018967456658750999878953491432710609799203269
7 7 33 0.04761026179705203189308528448362630001959032142849851419071153355067265725303581
7 8 8 1.654546969286410426281352592755340434410908823015557691839691116317323574293941
7 8 9 -0.3135295572064974475045972875403150693168492313128691190500833159212888101667659
7 8 10 1.029762262371426333716580061040151483064023468385314030632162207289429446623874
7 8 11 7.532328728315992024337001477982889887362074500639155133679907349928200476583563e-06
7 8 12 -0.0002629651774894342849389973508695856998571318388038229581929842088803183644970156
7 8 13 -0.0001824236266003985945705169044124140950706596673735359122111997213860219350398617
7 8 14 -0.0002571598570410400329383589927672305183791465672831750095911662448900045792122441
7 8 15 -0.0006533091183980158135722993012373779005749368380485518792015181207846706673929961
7 8 16 0.0162871606549302206393483519591288060184157214646951954680448496228571117793649
7 8 17 -0.01372843817835376904236362089355621348469581613802373154003938035891059162474207
7 8 18 -0.007408772232413028525232716463152076653067025903716810710912394320740009083600636
7 8 19 0.009011027156874067211657340750121925264058954633985290595499537554965471884028062
7 8 20 -1.652138016008366425277250910092339180790045529481389728750711686138673874220186
7 8 21 -1.334640566530758591730799929092090684868120445808085652466657829951714656136459
7 8 22 0.9214717167158101195889736475053251863200008774479257474220867268422785681438344
7 8 23 0.0001731165221146762814444513326489498346884877576143923958585751505675642583288363
7 8 24 -0.0009906502197877740928623883564988695602600760308117291938918298746807724506821855
7 8 25 -0.001061492913474204616038099933908213170888248701494676659628466968910188201487265
7 8 26 0.0006802103897705463251087373039045950821564710055912105615599153277579733409905253
7 8 27 0.002836923093378631989084324771519798285813854848089302019438228138162770332162114
7 8 28 0.0009099542055159772510820358952129404941971080424187010861875238345126574885254016
7 8 29 1.654518063196573083437324710493977285976447262465709318868298876201926791462126
7 8 30 -0.3162203839196834528924418211161030227214453189049767593327822250259061655481174
7 8 31 -0.0002974086631426234935405806802131035041532066149694868065301583494123635948844217
7 8 32 0.0002501463102834196128707198759155251949132552469916966454308584968330317701401024
7 8 33 0.001333519508168562138681036605141972983538036913161361421440129043102774672796614
7 9 9 0.9324102049283669449305853993276837221373866812336635761598359656474812211802964
7 9 10 1.747093626871573176830595710710621793939472410362243199233508091179893778207839
7 9 11 0.0001473420277118113491195840171580566212256215758008464685955219545214089654984158
7 9 12 -0.001598153267356517084314286337144152707387416289647100622309316326104432961821788
7 9 13 -0.01112102612108088115294281659644211832380313960508415148772931687652434125198845
7 9 14 -0.003042181737043375433371280312885978545068024486480335283774000090869555840225951
7 9 15 -0.03298152160701453977163805045038824252630429075031853702814044834757663244202571
7 9 16 0.06170096202000595099702638178299559870435956866569585107798943134114033558516037
7 9 17 0.04490892028498377374275072833747911626898785385172629686346525869703154783152152
7 9 18 -0.1303302603715156812363585536841416278350319317661743633902523592556902532290276
7 9 19 -0.1872158937413700113895210013413973684963325685880380367455244023860131604721908
7 9 20 0.0312460267317486617195048062941001477632871971786781806135514520104893594755933
7 9 21 -0.7821116940111092521135305711463550059566467574606092969826792158488433106699321
7 9 22 -2.347326176766670859664553889152345977739564349558795768944168108379933718957965
7 9 23 -0.001584208506682929335804100209485939336258681777478479167252123566419709245520769
7 9 24 -0.002173863074369604057751268662634340538621225368218367415750178036339054068855187
7 9 25 -0.01447376111015627537552379624650525102336676522531492010432572405752688185145792
7 9 26 -0.02066741822256788607922586799230502118783626132098907252837368334438932867634712
7 9 27 -0.1470793814493998519328428482466728450743125803502206176920226165532283369794486
7 9 28 0.1760934222246559601714442138812509378228557128681153320213906892227003761128178
7 9 29 -0.03467226139589974200778646405196775863681065391864641939775542375186115770912134
7 9 30 0.7484825733739637392356179868417940513619079881634174001157826937119958945299448
7 9 31 0.0008822634233473591241301977779098513864767962649335985006242887818810651656634337
7 9 32 0.01071221106937878459571088098273567551277442340260089504401735969130469375351633
7 9 33 0.01231410338444665369241218245808322133866661731205072932782447309095491145148133
7 10 10 0.4320721209719757535944468607307136827754425450456547837838834130132399995902946
7 10 11 -4.43972031721825839014236857472561655649369255705946905981496497768665295031461e-05
7 10 12 0.004744541017214018884680671572970958548104277135510636335522732917449482991485991
7 10 13 0.02529438295723588647250968341679938235286398708667993568298508719676572902764826
7 10 14 -0.02106798490485411573149486845706802633019212454675167661717165591556439664579282
7 10 15 0.01383357413481814211354539444596984196300940723661357717224038293396381333357441
7 10 16 -0.4227917051014656847622021189632469960778756081509751142529460044588030186511003
7 10 17 0.3635991370202036264220177435065025073338034112795243658984039721478843338908269
7 10 18 0.0406297975872791678160130283239133390277362234775422457849956622536455817568843
7 10 19 -0.20859363593250414336292391726378710815689155696202338958178338704281062034191
7 10 20 -0.0335243149329490913116279324612036954639181525752431712762291364152623781171781
7 10 21 -0.1078687165641199635578891479715150233086120006653076258841873602870217091776261
7 10 22 -0.7506053569617261130387221420399418831274740328462191769653098899568515395829401
7 10 23 -0.0001648860466454604898236051309062970518544630153581524160335577714823101187647686
7 10 24 -0.01525700944889103571172818319826317670475483589348829596524031040567213613881433
7 10 25 -0.006957839061130244759018606987511901804924838665235649303250586596938903246404077
7 10 26 0.01269637945634605248666508258639918436239496481183677076072333927349232792011327
7 10 27 0.2639687372485015442712009800925383418079028541592188325559716478190850685848768
7 10 28 -0.2871778077319154115645694857026832264928672698568754733236308863209728484644279
7 10 29 0.05914554313754569140308536950744551128754892589836368335759052743351967263011065
7 10 30 0.3180576637695057044933265289158474351909346582266815191521919417626975388990971
7 10 31 0.0009015483921036006452624085549275940689234157938625036846335714446331889226793202
7 10 32 -0.014605490075623359493045967395091625215125795555843529093576177896458958826933
7 10 33 -0.001137194678472089626880311859570657586264188358828808208549470470104522326685007
7 11 11 0.001620167061239606972899934914040241009694633327261725083940476074062748533654534
7 11 12 -0.003275988866050725718403216269657978801120343355101924463555247365118863021660773
7 11 13 -0.01045667910350753303924685045763704109964632986560601718117686634191989858051723
7 11 14 -0.003476839425661061489054188964350281631353597247949043920705271109479862511024221
7 11 15 -0.05698515898448266986060763962636303221942083590666336933483432969224285270600118
7 11 16 0.06968835091322264277946717506084139445820084760590595024330300903216224785233157
7 11 17 0.08300801740895668066299210428869742450540269067155764447485678463788347373878003
7 11 18 -0.2275367379977266642358922113393300721258347642898773583038001434022163316806004
7 11 19 -0.2609531806783368845053709372212202706992034129504901989638902546807005667217557
7 11 20 0.01730736786783275595031683740134823071854186334267478195813586788087673775649518
7 11 21 0.2432710899008076466236218271867770557032947889089654960255496541652820754878422
7 11 22 0.2239196862481098355780197570489383667814748718659482208392045539006230440012721
7 11 23 -0.0015751655554228624169975723230516400299475803397531503500160762644311918851265
7 11 24 -0.007778730925787635604976240601144389280439060968184948967763845816483786126117302
7 11 25 -0.03500076968050612527321053825638527923693802705471356728399186255253017950302291
7 11 26 -0.02531203596445279761974885847431723926399688852006367973536661280452783878520173
7 11 27 -0.05583776160923296129085321449353273600941330975039381943367140891987216577564163
7 11 28 0.1046909257970367987755307508822406764045182716085526126617734101401337507190206
7 11 29 0.01983881949653191382597450811427498892686071033822278389920587246377510852612034
7 11 30 -0.170088962262061417976358028159333462731856039341373477508390855801412474206475
7 11 31 -0.002601068189498710814516407690187768819748674276030266130831610730663478435598535
7 11 32 0.002976333708089514347675473576514242523257401139352976329099163103963323978475966
7 11 33 0.03167312302002987224085878115204579296663587819696732720042543546544820111908745
7 12 12 1.670900626903793678241028558999827332633392406056572773639940790275395164450609
7 12 13 -0.3667368700609341662802898002362749695718144446353111191435578697686609766850482
7 12 14 0.9372215942008763037244663921468779283507878389432206224717888979013669659627887
7 12 15 -0.2442221331802794570418865025296349978471120135326451864409868415083099510520388
7 12 16 -0.001673472761713145351567888548472803888050239172064503219007069233634067299301522
7 12 17 0.00125966189075398550692851671130141190310345889531977805777980421967651720488971
7 12 18 0.0007568930336078659482844030293719763046961645533348600991007211963295493410651829
7 12 19 -0.0004635173784905388636953098623202808647434843634275891200314774403799200955384554
7 12 20 -0.0002778071868528052946818046801286241106066169594255354785467896009847929463770416
7 12 21 -0.0007171659112818562832821669029213211816285716930219037311785976734352012270990707
7 12 22 0.0004573012697169407770236859372121219411137470011868821693928660708044828690798589
7 12 23 -1.67088647101636723253197783521738208672007169049996159435533641413723289451981
7 12 24 -1.304010267071539046619545634740714464767657330399891782951332219671643625150473
7 12 25 0.733628884486052579876763701083691325280124070722749292935315172792316958277082
7 12 26 0.2445727920327702970294907698366205097939857771962967222403809605043531883211457
7 12 27 0.0006194550516124156003417248439938934226990282603483517933003219487218925206739812
7 12 28 -0.001012550995326507810177860089856677889025667399144499625104184400841547144509784
7 12 29 0.0002456642374391678732835799982351426802499508653110807083985289670185529302557118
7 12 30 0.0009032275996074021050992391220663404664019511212922204398612974662590252278339283
7 12 31 1.670888788204576644740239422509464047327368266272765762378259389431033169083957
7 12 32 -0.3668689660141528198919066718983016860549502492603895639130509548351501930630671
7 12 33 0.4887949252130497540713772723662555076410666923080569063484794224229524065933602
7 13 13 0.9419776646280780131746132002032362531063135500706020075654332123983450735527856
7 13 14 1.883315999282443629617733144328280515848553030076841893084695986616389647592665
7 13 15 0.6294960821136380430926509128042171926434843664249372733242734848384857448659406
7 13 16 0.001129414303097313655286945333487748903900609188552165405553309162109545942151082
7 13 17 -0.007141269378004124961621206613600186015071108187696952544400092845481464373983727
7 13 18 0.009343112021017562454855984279225086458327551236600168942836182773134695193162471
7 13 19 0.013548492457733490770974494293812757329979074204118073865196044040343047361716
7 13 20 -0.00183084677562266033546453971445165633892346203154986561956058514853462312160867
7 13 21 -0.009032542033958269454843814159495627471188446255153879734115829676165780831654677
7 13 22 -0.01076934607867104412263626495336298344808473897514229646192960549193527217475007
7 13 23 3.619592361607208785496459095395541595519144787275507885302915707973647757924064e-05
7 13 24 -0.9408121117155802441473278132469573226691909188415269383474997163401768227218977
7 13 25 -1.882144993539287751879856321090296142785131266073011337917776566169793505309615
7 13 26 -0.6265809226347901936716096055936040139010319171016491924642026159424888801127068
7 13 27 0.00160414931160241994168931618372694896916345102846991356022233298801624410457933
7 13 28 -0.003756275373178043151338134194563165475772428999550971573110916302184722687885757
7 13 29 0.0004604424633252456494756814233212059156669984536091757198977126154990127821764255
7 13 30 0.005070988932364463740827615456024073008887713667785825891229447362842288294428827
7 13 31 4.66212055925738631985720091423464003673536251500247933503005296430437479671768e-05
7 13 32 0.9412747752228927826895152871914970856162704731413690418077910355478630226098975
7 13 33 -1.256077004748428236764260518397821206545054622967694927609631580364451799808135
7 14 14 0.05467886950256390097587183406477820230690995802800211502174777146053691283118422
7 14 15 -0.01998628839014144867130254844530524018008764412507695328104031053897005000647982
7 14 16 0.1014066335530364736249239656351301448113720222017630500829691650144276234134647
7 14 17 -0.09132478688793177984621841131603532061047339026506117044857823419856593406323843
7 14 18 -0.05747626788672898916497799577078503813974208300668593841701019262526874553926605
7 14 19 0.08249359785909696377191769243125545655768218899281559593628949511321203775666421
7 14 20 -0.001915924729632719054620984697686132887138085003434547102773103129161740514044725
7 14 21 0.05092889065496550143895895791524223365781767268207019443961942303602651517741678
7 14 22 -0.1527930160562235460157699841778765882916970632193674174128777805179623437574988
7 14 23 0.005210543783685911363204261290373593478221478246227183830927949596049732108628545
7 14 24 -0.01807807414440912336882221403167186728705364849081144386639471495679988187061874
7 14 25 -0.008741115109455485029276104023189751647517770435648202038951777454610308502830489
7 14 26 -0.02072892166480477562319018736702590640814807378233161987410123731927485365179418
7 14 27 0.08497967547324962506104695908339304966796964197094290866427819873417224069760993
7 14 28 -0.06087649999829670210508166676969882011520011164091436072037315261886866531215803
7 14 29 0.03766184231543642914686697205522208058629209526618911582069666662474858918987178
7 14 30 0.008669054396583620268965960854307993010092113566416303914039506637777985604823731
7 14 31 -0.007290401700041031474338030352218718300613273613169766523846774631653534652963773
7 14 32 0.004045093685267804640203864728477124084490593001660784281519499511003052810780698
7 14 33 -0.0007426332746633269518876389217206662202161003261050659445467142314202147518558649
7 15 15 2.012643750084013971589907020174788756521292338067469421001031170530841701713538
7 15 16 0.0001171246510463176659862022376667468935655907612239041917306529300335209462163167
7 15 17 -0.01470141023942470971884328095746179871950569529837111370734157345333038412834642
7 15 18 0.01901701644154650546440496912575959770383673419303725547568852697911295900590335
7 15 19 0.03266061714749033107380729482300254333171876076852571187154955023802492618207449
7 15 20 -0.004182053716641034258896043235077902654073281375521182575963869353352566881283589
7 15 21 -0.01969668094448580919907208962987526243209151197559691851878639388902991801873388
7 15 22 -0.03618618292580695288709661906267102855392613991551841247320172024084088595120546
7 15 23 0.000255703017464762359342044724431812912830319345446160868829957259096493472805396
7 15 24 0.002024454027645025600089282195406194848281712972898536617716595074277609803110379
7 15 25 0.004184903071977559831435812005827784647863136653350312209374205825031239229210698
7 15 26 -2.004430700293584722392893614135431481858636903444926383806122631875199872372119
7 15 27 0.01590881768945443910934064508930698936395229940672961424635045968246360920884208
7 15 28 -0.02024058352351041467308880631354879700019727563315367753528198521872682425137164
7 15 29 0.004197174420663163433067279040375105515557140590815341431541234154629122924356948
7 15 30 0.01934229803385164204913656652320874387722987477013336371404831579738638449546655
7 15 31 -0.0002116034641111930548527555284666016963394773533023382940958155762802873271541719
7 15 32 -0.002310036884010011195326752534068445320746711519819256527226157142244251273924626
7 15 33 2.005133405395306484070870389802952061875104661062997270831022279257149866560432
7 16 16 0.5545867114328537556353908962649182523503114725717320041589288982218796296578676
7 16 17 -0.6026484442346511090058933945654475817570251853819259149671498496825135543421291
7 16 18 0.08784520283646842869349703719375865676355001705509867440239890620335145109701702
7 16 19 0.5509245685539719926909628332022797954889930939490559624695798724958879967028039
7 16 20 0.002671358144896670892378282809703303804319782832241196969718816436023023411375295
7 16 21 -0.04933175652267697950196170724728581338558782264258596212508323635669628532299435
7 16 22 -0.4511104533210823443765618435447880959618387943750859557145825892992382230834464
7 16 23 0.000206500586513679235551780718051839325796722735118563818353006357051073859335262
7 16 24 -0.004705297038271159327017119736554153824853480477298013528785514898452211285348777
7 16 25 -0.0009353105295662328740921490257277567012338071889621181204042058250911360082619107
7 16 26 0.03624824384220178480246962397813848525021600625172675776611448764542417589517237
7 16 27 -0.1072789788678219994268211369802601230560106432738559216427279267780439480707059
7 16 28 0.1111763044307287041917011790863348092231620218204549703348475140546907831588693
7 16 29 -0.021279549871604807953604918039962002466189218778605156733870970454733211392025
7 16 30 -0.08858073303817919768105343883996941091279778462497455048933447405708435150590672
7 16 31 0.0006212838483586614343250824044289803501289288751018051410420396207963212175694102
7 16 32 0.01051298954071304653959059982201900159656244707345789445666099467188908383629274
7 16 33 0.03497639765639357298601091695254207781238278087535541864686644898732071833667937
7 17 17 0.327419825506700203957507369017736002682579386609594336040679547588362025146223
7 17 18 -0.4446699704458761589059765224699206850017392694865118941382795984029343416295419
7 17 19 -0.7170141062073917088610690536781544540553526971802371406132674946967184131413676
7 17 20 0.09998792142223076263790968096283861064152916394678651222530580175578937693715054
7 17 21 0.4495553588831760602129723127835695907909993201300449399573126580837272562435171
7 17 22 0.6953999683064939496266066558275828604920104267930130243572172896277388221815382
7 17 23 -0.005803185176699080784532349521547624083065920381603505489114217987052534952246181
7 17 24 -0.04992309415653048505088206668881620565553605082482825529152295427416187717896789
7 17 25 -0.09339980262900226208470378301734758841888721156233465169191312423209405743214466
7 17 26 -0.1498966191516623166802897292486845209706204344335450353602691295657082731573119
7 17 27 -0.2697926582009249431638150849727660150517369440824348344346386647686063472779754
7 17 28 0.3670037473935676301046851679468661687186350891680135318431845872607543202451113
7 17 29 -0.07759243773452281214641864475261779651085500121691363871690616094017835830771631
7 17 30 -0.3629676211472684445595009021593029465376644167102359035183755576179504996164789
7 17 31 0.004081660196293001793223162646295630494484090887754338257381749854693800762454109
7 17 32 0.0442755302061390361597958790663058566946462156906739606704906455113758140592122
7 17 33 0.1181643388975153031553334595909716932121257271874579212566527551508315849221447
7 18 18 0.1386893939690632475297535651439594455735601692821646445233947784169488131713743
7 18 19 -0.03991659240414262734408566666898059446041073764298960451160316184850454259345676
7 18 20 -0.03897915391007744443924807522786458523838696928636597560818317466123140852000935
7 18 21 -0.07950925424550748824893366040194167450468356235866739097134213927413017860552005
7 18 22 0.204119244015925218723163906812497328398827210796943263427753845480101559480927
7 18 23 0.001478302222316387878910899849173989113657116963010173705953744981553707267830903
7 18 24 0.01695124564539834796983151328411426192705139482185689429990873297911200756264724
7 18 25 0.01564825012163600204468080804774761484747426978025163421625656404210914374788554
7 18 26 -0.01880981788806622017545009533640088438886348480796619209911529291690718765803596
7 18 27 -0.2164717793260494241227437557120260815161304067557277192734462933796765529997826
7 18 28 0.1325562699253745208879701903088879714359405442258101749069934809333828616401835
7 18 29 -0.02876602349449714504705592657181013293787659574859994623779726027899293407296286
7 18 30 -0.04657515954823025086683287044839783226516162191964642670532180627766335316328818
7 18 31 0.002415497110762140901753615842692373390284190140416691264295784668833645801437563
7 18 32 0.003503904938314200058650765661389792907724368600896257345195564146535723293109442
7 18 33 0.01569864692658202859558189728960353572214327338311830893451623849265498974875099
7 19 19 0.05497580769837651047084005204180999597197438991706436604486555904206630641228561
7 19 20 -0.01338589166449638936394474240174789039924101528322326722972413654808851915051404
7 19 21 0.002869487283350966023694800559333007824903258077836483659650097582891366664881482
7 19 22 -0.1127076569753472741675471993305825857438742572455088544606391721540291237751554
7 19 23 0.003391540660882589530221229975202719238452246648563555281742279892087544757888897
7 19 24 -0.003552308522947386105656403207153026736557182380948656870176038391525583697207439
7 19 25 -0.0004101438241499752154087232060690428091959613917451161504716308131197413365696863
7 19 26 0.01496767509222609512926078206211625847833502503163602052298220593491975205772912
7 19 27 0.1478722380178827253481247527618423152409646720031506742537810630028651077661242
7 19 28 -0.1886786276836829489477159709278100693774772378065232742500610059034569372100209
7 19 29 0.06391516978679865484414599802242390344294240652856816469730945689354434839498324
7 19 30 0.1014921274575915478328743139709285144820138701832653726663123302374723949776116
7 19 31 -0.006831466795932983071885302365911929625416226919173026723637164737670242562667823
7 19 32 -0.01172673036557836204594708778329405766006557755872752625090284085689944432263789
7 19 33 -0.02882222778296144308059988472495815218468309374318958309393731465089408425139148
7 20 20 0.03495243272375708177760863737300312548460076292468364334452310523096907877582038
7 20 21 -0.02379829573094838072860010666565261725511467604738217743362396171749846763381598
7 20 22 -0.009263437021178431666389028236446312608890076138152879112769611818180349417679784
7 20 23 -0.007671433666964965374464738171265175587364845538584282565613042245564297612111345
7 20 24 -0.0003745564269482986706139090373504048081669311165886699530601227638199910673105903
7 20 25 0.009123657825855100478678152127702166049779234041711215778202416458538796514819657
7 20 26 0.009876710920392936280041326227636415818120063022809984271400966714720089108655905
7 20 27 -0.02841538396676340369675486636392627259590013831236306797502593197413696248679288
7 20 28 0.03513335943691644285023971477846777538209389635616393167444706740056334163385897
7 20 29 -0.04583731774099442422820002181094905841800284544853936636674511847933890821637998
7 20 30 0.01806869960329355432053931833118709371029853289395533607563925045859434176887872
7 20 31 0.008648738842612020232441202497993835880989547078487431367203322179944181320679707
7 20 32 0.0001797506689251109755847399934756845639678947102348758632322069252291608571151817
7 20 33 -0.01459425649229009715942744171947485168425815605581726473745632245389653715385354
7 21 21 0.0284634273638683047681013965178353520562364320024223208645819263763521526531235
7 21 22 0.03506866132945563288845997904372958800278597805930267785851307151056066095075942
7 21 23 -0.0002993662236061311593876927621228012591901254128779681677537919792461938073138594
7 21 24 -0.004604520634169430689632456265448016823300170596571548997413955326023502653679098
7 21 25 -0.01022038976153109447363910986021528703938258465913521543489654779160349490215854
7 21 26 -0.0119184471695207963784697175387777765919184864893233149906429486252802676270367
7 21 27 0.07110333256164432245992111751585856169573938726138967453493986816579893324236055
7 21 28 -0.08605467563689196332488479095461364554072762058504632626120650657719282861158509
7 21 29 0.02297313428540012626297563650516799910496497512123854243837637331447961061980301
7 21 30 0.01816607118383248086718059479112413966130969914720593216421680727406473531513276
7 21 31 -0.00130839470684253569146405764384219036608232830545536554292201269548497068376045
7 21 32 -0.0005822201853660883076855999185255577094161393210450508973475343921239012079204976
7 21 33 -0.0001997718240556186433304654448374175513385164797823503204354522448984712906793081
7 22 22 0.1624851542551246872409127566440319606517958208345501674379814685648326082586434
7 22 23 -0.0007633521983181575648295161344631946640269657217019463346351035562511925760363093
7 22 24 0.004270826293358038725804928701995302053027564065873891561612685688934542626246412
7 22 25 -0.004580200490810426960728285923097781765428749312380325607509895636649329950726669
7 22 26 -0.04735005112144034109946518513535373757852826106215214325440255689828190237924036
7 22 27 -0.09196824944265307264362170168443889925484179866319294091140913806280723301243657
7 22 28 0.1039881126028776243991739547960195847160756034083362603680117306900315610521653
7 22 29 -0.01693035412498389117902901321070335723121812161931802894395364306198517214844985
7 22 30 -0.1074599232223842339562089806264284323846293865465110779634106983864128666069496
7 22 31 0.0002961868315552366370302813289153886501907917723896792888006994149321231166016337
7 22 32 0.01215584658938254015128337420957194705571378061608253319885499241670910795381473
7 22 33 0.06540146580589647178281325061311706463247652088198990118345474842696804006852755
7 23 23 0.002239447925215456115473248374602222811948622347431059415562432523281716120998253
7 23 24 -0.004949075076210806700381900414668013579237099915310346739069032262851598097944738
7 23 25 0.001490718621378927515480542507664837479494356119455468161313749283985312086947677
7 23 26 -0.003976114736563515631785851374663544057551877874734330592696434527490267746830282
7 23 27 0.001041962474025619323903656127627354400300269591635097908436756456678216582974909
7 23 28 -0.001772447220899259338588949659039639533363024666574784975199337176532580499507247
7 23 29 0.001039307778233286988955732817571910124524973138718828211913961329265605234507755
7 23 30 0.00157768505878034456728954864064155768744303429520822097000702194584418975787348
7 23 31 -0.002362593771471565560691806888411119547308254010062290215963971906215583185678481
7 23 32 0.0037494887113707783619519779129123133839585514022847840881910430183459897318406
7 23 33 0.002866858045538021048901251105852785942344658427789167094389636904224013670091693
7 24 24 0.003954968763184518126920220199320989923478387692515708957229007554064181651491628
7 24 25 -0.002158173538913934759558064543999349155677528508784203924312657482785381938146435
7 24 26 -0.001091474649721713105266584137475908661607849275206722935560807755435316836586174
7 24 27 -0.01122035452080672776376227499910019121217240802598359909883873646417253460001185
7 24 28 0.01362099287200201929894032626180508148791148792168386372682861812219415056508075
7 24 29 -0.003639200904206577258279109909533420420707552757291246678965335014211984042409076
7 24 30 -0.01143475245846854433807794905306842099895066287924345159689503184355294639272601
7 24 31 0.000203971298320803784152332187389941709401223099904545054388572775660225119763615
7 24 32 -0.001352355796680784345905815869778297560968718241199673594298272942581372479934038
7 24 33 0.009367708711106325209760223355218710495338726605900834457958283027846503206137958
7 25 25 0.004983913236792971158864590040582714700584021496400149779687823436829349468040474
7 25 26 -0.01512818354758162438888049843699811701636911167805756776380947583769815640677343
7 25 27 0.0352359559591455722969231852144943693137540658399944615420468153813906660171419
7 25 28 -0.04081596427277939688147712226017932712679855337908946845458164523283116576220322
7 25 29 0.008762579735390541655693595613977496131688847050597067387622557511562598881731333
7 25 30 0.03382287843231810269312951864481265834401686892746215570993820392174395779395138
7 25 31 -0.0002218079396557830570743924259212915474054456483991687652910191299103203358174384
7 25 32 -0.005891777598960720275928495420691881742592521080022563055548512976322364833081179
7 25 33 0.01440044092688177135866063555144081437396259970463616937918162791272523411449391
7 26 26 0.02461031560680688191843515176530782613794949519733679467437200683873787552222519
7 26 27 0.01702445360035108710976822917653297063422948458707166036698840730676692433130552
7 26 28 -0.01990898803413681503075807464849188280207113066647477312873834778588219141353867
7 26 29 0.004499039963385125257721632481244305640328052925269984523123746717832089532072629
7 26 30 0.01673519366112422105785076058719749795705408809941352104536376912981325305055728
7 26 31 -0.0001943857301979569903974572507616652903401343916353602106809506517015357412156539
7 26 32 -0.002115652570059585701551691772451253757489367254084385939528813561046483546319461
7 26 33 -0.04540660271350332959368743081465956004507680351503058814564361202202875927324551
7 27 27 0.03860307122833558337195118625175660308038556413196043313934906314207855124445953
7 27 28 -0.04156619286801406595544032718475376364716167557169613191097849278891596438860891
7 27 29 0.00809810068729635755149920208214115837604058172272195943179759630045787485824224
7 27 30 0.03542347305745968102654247021158763160112164990443999845405786409658306418301213
7 27 31 -0.000201740445215426637603880562217774608166297565526499068302568098981490979015052
7 27 32 -0.004454548090986583152054769129294922883296954929503197888890859334549549088914603
7 27 33 -0.01485954707185731463139415396838443086813508380919508738439992486963055298269082
7 28 28 0.006475855269587249503188328349285782854630719463248672114331590823799436468301626
7 28 29 -0.003571144586878026450795484044612426866234177710929157202814318275656737013529812
7 28 30 -0.006337282871966027569347994850262666992362790710516111088198244144098824267108099
7 28 31 0.0005110218816087861335054258271477833768828499561626092012347741532371383170038743
7 28 32 0.0009664393925814333978161899124658693296265460523419021678518211427161564660803299
7 28 33 0.00388388363102004404291603254463648543364845828061610706156556574807498838725777
7 29 29 0.004873341916540637515417923218176851590334751749228098596884464814656881403492355
7 29 30 -0.010235963304988537070227408954007734325199964717586053445856812740579073579666
7 29 31 -0.001115929501865359979291517492189496229144922613180962633344593092141714517843837
7 29 32 0.001349109285606291510169172150938945429573939568894032727345376811060983303796933
7 29 33 0.005567949093560961105984143729065636268444979552630100143676664312441290510333335
7 30 30 0.004200481856373701748605620921696052089274006982515448521723146376502257698224815
7 30 31 1.649164573247868433303625750469052627424598665575123902325946070395962133445284e-06
7 30 32 -0.0009485060747468688307188612287022327647014744906249257353875750619703179557147717
7 30 33 -0.002773397293356217802840230615106202934811562378120114229271157291840785841228892
7 31 31 8.809139331212633577801673241485250345587572214612624250687318529520931973531826e-05
7 31 32 -0.0005301655009167721002326988684364258898964420930656332160856182161079152200000243
7 31 33 0.002962097616535208418380746533996283319076841194943902721231136308110871564084798
7 32 32 0.0002105528897610695447363663894031724610749477637353939553226068782641120410438065
7 32 33 -0.007740620967562772478276910907808269553352647261604630612987422257513323307388571
7 33 33 2.739661092936714609759855458386422281991107064235705233835082515667076180904221e-23
8 0 0 0.8984805590878298942705000970990917585313474455837565723574224174670228189557447
8 0 1 -0.5712507460076268564851981644940608636223287368712079834168901230158643053365299
8 0 2 -0.224714778075769569513266364143317617184336690845915105483208781561535756179593
8 0 3 0.1511621767233578740047889438330712921233543127114298376587403950853285988308285
8 0 4 -0.06016604464659639505371359128918320845852112329265386932905444984286662790670468
8 0 5 0.1861199462989782672520950452459832084683603707178202821875436034062654839951456
8 0 6 0.01747849449065240900902349271549267676571697595169086366664059716055042856528773
8 0 7 0.03666649120763919897627670353988961877569184797125838193040067592632529316995232
8 0 8 0.05534400880966650506559907277624438976879786543386238798955851333639430518320034
8 0 9 0.1041155017323707729594243651356083053845827394877948784426401104692211244168769
8 0 10 -0.09013716662677267575365158049505802471034103332897296088198190788901485404689649
8 0 11 -0.001743573202213452382799946397826745688306018062781235879028519908926801058466796
8 0 12 -0.01605346666550587995035522988658600312998894427009138343212605143213975625525951
8 0 13 -0.02937586216487000072419798288832126005102846228001149153490374275912299532730682
8 0 14 -0.0213935948545001563163485525852064140876019444096005513406442429356641947784934
8 0 15 0.02398837253665489890453544889127009405986892552755919357534761468984409826983036
8 0 16 -0.4380480945937808105492706385778159426397675640968110248380470424739810379592503
8 0 17 0.3168001740068897464381814611167548104075580513265169734462799140264260508349143
8 0 18 0.1471203185967424205211637888916101494711633461360369589221229447551097892292968
8 0 19 -0.1343307616819228366347716944490092921113191831692794783332686608046719292823476
8 0 20 -0.04483179539013286373504178024062852949727932773156167851797797770291240200330781
8 0 21 -0.1637611049901569437654855752503190687580723803804642744673132361554613353165183
8 0 22 0.1283581648203696939413703070954088498292804620920459259560712417018470652207697
8 0 23 0.001178310435156209860032722085616304546044505500740661084499415133155781033576144
8 0 24 0.02922724414083176844539606817681454782043556325949617730521056566466378458591242
8 0 25 0.03872312416893973087986358149976855743689831807141584048021366906203844093032244
8 0 26 0.002614415083665400909173347135152932589132359819828805267499762342311307722789819
8 0 27 0.03630566198725246054032630300507187907412723075028157721255095196801787665551429
8 0 28 -0.05054103140010079977031449345347347112600622008719732899560590424884891220632419
8 0 29 0.002235224666100959153795028400183588138393847419827099527309323176527319762194285
8 0 30 0.07304397506173485070196867087157323872540811229807666739128654888978072552710955
8 0 31 0.0006737169150684598129995109215630862203110863451964531232917003882573051410411345
8 0 32 -0.008990549126523360430242191917249301561046522575502748419578181878473275538963998
8 0 33 0.008044898613437919001095540613841982362691380199152549705669655471414667338238319
8 1 1 0.5439427159014714733183584816442488382909997562773757527259263469825233791386858
8 1 2 -0.6129166364963017324812132071464426139360332866294713301407978419629591878118461
8 1 3 -0.8026143948012952397156117661069012633100017475587650411150720652335404929681895
8 1 4 0.08404403981078729491039730556458310628769232797018541297410022811110376101085845
8 1 5 0.2589046050073761852435258384745948559442663406266549603502903994577083628049753
8 1 6 0.5728555041763974121342049758689709655629005815351536638322512926532245114886079
8 1 7 0.01304593589500721913791391739418120125440755927910224091644076807574191745747474
8 1 8 0.00446411613115741448523937088356942456621322143185491417701213302824585019935926
8 1 9 0.2398061964300233617433287117530786232855465128315661518842655856992412660232285
8 1 10 0.01864475859039729968568676476916394225634214281300006700343933602369030993455009
8 1 11 -0.001448123309149392525926659375546470176436913077875469426617900595097322627723023
8 1 12 -0.007097835837453418614851712356400277032542140922639296282860799357500303508037394
8 1 13 -0.03339463420565965822086613339413479527700253530310951200927371030379497997679555
8 1 14 -0.005815725102438804256223139806453754309464510309793738717250979691936204335848386
8 1 15 -0.1383154452329836968628269256489080834413816018933252846906332642806972714302055
8 1 16 -0.2429420069039774509275296428253641633535096992403764580080951943011514527506461
8 1 17 0.1436985571809154624449021665360973286972603441372609495139804290781407158941302
8 1 18 0.07998639273577896885335970342503596867896032009390418738921715278687357376264601
8 1 19 -0.01427081476604590323355620968990584060020484384497142652554907208368856089295066
8 1 20 -0.03782268202659044077952874204021942523591278251493916962233612728777403524656076
8 1 21 -0.06872986229765929838653193526563929730019084983888431192543391611563297267806246
8 1 22 -0.009126003633755563794129375790831718361551431969683765512242764658094650044616483
8 1 23 0.003896833717413799073345310909782117320444886577467510618328651119520747494883766
8 1 24 0.01225954719602823634487906666437820045262190143781311329771542824688895810426466
8 1 25 0.0002654603356372731115892545518488472175001659977407589797600606489267868555845153
8 1 26 0.04220413496953308340408970765661014435197657127153266056293771091673341626157443
8 1 27 0.09074041797489016056757062704427931945395645801264452903891654644239994766218815
8 1 28 -0.07531572837089234944299890013904725487822233849127471995528619898887282373068386
8 1 29 0.03002537990258553453634116801445567306237183240042628060897175364653665425312904
8 1 30 0.01443529672842147013826341261370496388742687227853550911884111678303919220473433
8 1 31 -0.00450044843347371988857760872472885767016037024290421138092761518670431562196428
8 1 32 0.001009088642848198498477542921145307499757669969811237889563060730224492188545029
8 1 33 -0.02146977264036008858504920906215557590593499309325132737544869158027433384281202
8 2 2 0.4591540212295200313387056058706671795424381593834079805818544228668770187001651
8 2 3 -0.09305082815257274818808988640283483200561486475727244474086025240880653435689843
8 2 4 -0.5478136407897274406784572048034944871990357425715523831174694524213318492949248
8 2 5 -0.3340863184170500222972988357214786078010705048840031600422477616159583331585765
8 2 6 0.2791402227232096206803759235361134365838505299413089225373039784108005408657084
8 2 7 0.1223570662206852300362192875805884472517178319163967534743449086772167852975942
8 2 8 0.3514654948181310647396666659127383450820655574198165446446908021268552627349922
8 2 9 0.1481050767277525513853087342155560377776734972188947351455676990978806413828268
8 2 10 0.1033866877789044693150200010355614644933264642233670800730941944995291010600844
8 2 11 -0.005259755270662340197435118868151431232254374425452092513918812262999674265354567
8 2 12 -0.05061880045407433076221440514409177567299995917515888821356473565607386598853041
8 2 13 -0.03988113954893912788932359972073922611407976083667897461739747029238514331316321
8 2 14 -0.0923308227491722988456310168629364592636384268120084460124669717937652271840689
8 2 15 0.03220875939904296555494402567455045186820589820452151370244865514777540461245479
8 2 16 -0.03613271178547262806293338621565829999429369382159400610880179946244327387665142
8 2 17 -0.1042790949963464485744795764759693772730596212452334028443390560486113712703979
8 2 18 0.1949570803480966741434189399252625818844632696498930979609134850190670102876265
8 2 19 0.1928328814094666767692818590017252990248300828908150558448289256822185969325053
8 2 20 -0.03630010913422470578534562940828821748918803751918027893886873959217342963517612
8 2 21 -0.1827882344160867285282885684156912051798674946580198174608750892585868714079817
8 2 22 -0.08205714427815163002438537145385189058845499526310500489620787555673601082689799
8 2 23 0.001406542622469161773891494352805028237630086044992507096601035709864947560223841
8 2 24 0.02334519331365818286543210138346802512483762531083036441473050240648979458972155
8 2 25 0.0346169187178977375482935096069884209981941196728717489981192989237536889167169
8 2 26 0.002616530899823172862158963574191683082923471551261067850605629306886674951476337
8 2 27 -0.2250482121967795907924515660202195317056165605664331971762035102918741610143204
8 2 28 0.2417368432094875957485927646642185584188091273714990006622996135696977597912081
8 2 29 -0.0639113379904586424495643926577220121899555240884534366173604946497672157805613
8 2 30 -0.134298311975014068753454814168183191700028366470907935640007139373241147068842
8 2 31 0.003099954749474960026323025920824578585085843892359684632521441126333560663213302
8 2 32 0.01818986626263352818130672516779255790693067701177109010834190257981471538047293
8 2 33 0.08347343823220297199106897449022027099137572053029491375674707981185301306405944
8 3 3 0.4367229744391562225565576456845454661122700691038501877692962238732555513492481
8 3 4 -0.03512772482176696727684461224850346887300301840780191177857485719388430712421157
8 3 5 -0.4381658630328492615593549769166492768125485022028641010033869011764010535706316
8 3 6 -1.025106949685262227844458971980466060427529970251098765966501405332795045854382
8 3 7 0.02548959069580048354851186272193584761126195175169515255402469448960222627246849
8 3 8 0.06789409244936667049267897135288700425593293192160865973255976645121100960509084
8 3 9 0.3904800131964889342404877250319426084857361190203062676279685039300205497442372
8 3 10 0.5632558351767489850195594356428831886266337775124955039150571048855211157714343
8 3 11 -0.003722131121623409458489588940696576823183578563340579491460557515704647378374317
8 3 12 -0.004016754523705746208046042702277440543551888644052609925540572802437634363520665
8 3 13 -0.03383004351446585649406867425938993637812560805580231613388018140428017260702999
8 3 14 -0.03068533888387996922133382664907417061144370729704129036368584275726318561603513
8 3 15 -0.2363072794936325941856101390360171998180456194801309630457038599356618151573708
8 3 16 0.2638080435694297680946897481822298126976718414825107565185900480668346080872203
8 3 17 -0.3443948449926415104768860607174777913371871452517517629475811552741227545387985
8 3 18 0.09219332104912455629751166951151398802622132030589044068189273171438774086042413
8 3 19 0.3136522344136284315934315391526352310836412910441672244962414193072701904887533
8 3 20 -0.02468877953682957218024665365476754559540005840364644963643142795072040005734171
8 3 21 -0.01469341475183076884424859665502498525745350990752840236927542206882278041496597
8 3 22 -0.2495476652970639900809622822841430701543640180064770267785707930166434764486914
8 3 23 0.003890434367117057236777825364552688110737735776532434485074456844881829577657625
8 3 24 -0.002802878918972381852803422569008249956963039505319798381180642340433856686425952
8 3 25 -0.0223480686295965587092151475458049960244532162508264044327460750529412575195511
8 3 26 0.05410948812745671794205953314313563128524089236000752219793035295175013475426456
8 3 27 0.001319391118462463740125165506203634381232304683136603572747618372596836274583646
8 3 28 0.03388281900329328865153141577274846465767931372754369469741319258437550301521732
8 3 29 0.001710537663461466787730819838117184414951391836884454351597594979120825150270547
8 3 30 -0.07648556397879233977799925682287004621726212937375869949470673096991875454008549
8 3 31 -0.002009932247833559725206282660977163286613479112243667210305612858534915478447409
8 3 32 0.01265368342099531453353653944529252581449865152351166941778781480951655562470276
8 3 33 -0.009228670779110317574979323113417884588656825551858479913586726251813914666413556
8 4 4 0.1162577999996150701628144124711896905194993462425409591280309685732932494201614
8 4 5 -0.1061791144108675719392365289285974777453167224531949440469626228048422208756605
8 4 6 -0.2637676923345888349483605525191152655075859594479748702066877539690789034846085
8 4 7 -0.08075179910958632547720976263913352130699292782062586918767568902365056160952416
8 4 8 0.0545806529635622667658422912586342039259926618779542980804377951203316917703297
8 4 9 0.02669605327701085124710186943181791779571566271200348541684020966898170141336379
8 4 10 0.1896525855881061762487836161626402734615941087980425327107579795410291508018858
8 4 11 0.01204684620335849659532661551883645503553813785480059344452247116974635509589996
8 4 12 -5.353880052621110803171719304419244837547972735654074814382007991565161057219051e-05
8 4 13 -0.008082228576348629226603572034099998404344736673910102117544694004216046631140195
8 4 14 -0.02951024190026104945979585562210079153525688843053313724868669797615665463727868
8 4 15 -0.05824633947319153120306267718995994697147368205558477344547323939936001446660951
8 4 16 0.0311414575481153156138948851862210485642372962622275373004784059854667897098858
8 4 17 0.01845159019037956635300241787506870919416115723626569304589681726813898115423057
8 4 18 -0.1404036633161172199718446255558172752352895672447089853448256237863724229454209
8 4 19 0.1474783426111253994964129514579552760680150968468372253184047336235189290815558
8 4 20 0.03832728907962125298856047838039001731724221975020167650748668965755795201392366
8 4 21 0.01657734314446084241368155005030747723350422640270660234693874529342434512966779
8 4 22 -0.1772920535225765042016694861358410020638184917915327500765796615997303982099968
8 4 23 -0.0008580544532592576455574095688353014184501504974217184295520609819782585836941736
8 4 24 -0.01222961092593903320742285527817861445659685459203972240784215581292436361214093
8 4 25 -0.001534654439865162905728437583342964214658249703228554264471041815951040568815178
8 4 26 0.01362855387430754053953243048001520694662645898448778374793819234908414381307856
8 4 27 0.01119046557239027414841249094769430605207695975054463421934810407091358478970514
8 4 28 -0.05326980467308186730854384335991572408667363024915292715622040230412109058248317
8 4 29 0.06549468433550835730025662366736218629736015955748397478265958524565782086073993
8 4 30 -0.0488880368502197276452196189422305318314620008101535111887485127391980590896312
8 4 31 -0.01281697579422424331983652422063850404781540843356520691681387919012726261302587
8 4 32 0.007008432325535433517630254452973822499341489684578043566622864816770433077023568
8 4 33 0.03426344752753516162793759047284142253873944565908971542513753547117486710886608
8 5 5 0.139454464270471874533906748284855099718507782403052836310545350461277868137365
8 5 6 -0.0698148044861669616564265486219586430052860437579689197487707443565256143283849
8 5 7 0.004438184621976588870620929267309945901901132933689356836918335618145723403524822
8 5 8 -0.06334119799039801052562540467752998428659832017045105719762611657443672491938204
8 5 9 -0.2324883827853570735895121961436409112145496099771553692219693187740674725216143
8 5 10 -0.03767585922423996250491379159260009646650630519531219161074258959158528919275902
8 5 11 -0.001069529779522916976421535604306529601385142040907620820825565948462457532700878
8 5 12 0.005655115918442997284183110617674576895283045622341516117280753519946874523999758
8 5 13 0.0417896414920072335180778447655334502644967910731833849911903276325748572210283
8 5 14 0.04771486188428498028305135543661084374706953490880481269503309807832778564895628
8 5 15 -0.0280449877394154689114932813741425908894109999913830255401660984008198265727524
8 5 16 -0.02295394708694989817832994932883247476251582134954086846926965793995992709398473
8 5 17 -0.01759980277083057350885600853225142689651182526911162297887615521073318839140334
8 5 18 -0.1328218802051452943860551458430107339108186040978752296239985974515124024689807
8 5 19 -0.02856061368319104767135921969289509810973687809958452736043968434557841967371623
8 5 20 0.04156371446762202315911493202782243207039425511315817281480866118889504258074088
8 5 21 0.1500907307368125670604653950284809924965121571916839129530379652282266100792372
8 5 22 -0.08420090659474114035657684855970804877115471999993019748196532752329258762981623
8 5 23 -0.0008583964199440269106826526606941844163173480489739638019845834604739411899245581
8 5 24 -0.03404307528559775459396160455934967830387258805218417882213240396877933356377001
8 5 25 -0.03918422729353896039421131922620597752952940148672238865224924886180030671219114
8 5 26 0.003680531376324184445746218259228936631601257231098317081621516212060962266714064
8 5 27 0.2063588131314624782784873280942491563403481628780913907392539259405521504345829
8 5 28 -0.07647821046313080563373719082807362784956648203985185988843843666302299713671521
8 5 29 0.007179835695901703264737756600839517400103776682472289571416844780766693516154785
8 5 30 -0.03226770491233007939821984910964896104830917561883360735291067399947572615254662
8 5 31 -0.001472490386593051500869388003660464994487538829505097510740780095168494566501939
8 5 32 0.01545549043068549056128039695674842057118819145546581912108611818102936973526439
8 5 33 -0.02289856956147001659078590075214644574703493941728604105276890413054869701888764
8 6 6 0.5295779209426094112987232287446463317197298537187990186791221778491867528108427
8 6 7 0.01028023073211126496169743720442888814367663602847994571371430551920165808946456
8 6 8 -0.05729333893933548417047636217846135296948009982492539537709577676324872490087062
8 6 9 0.05583797552606239739978790413426440886512954478749922800440603056167892701479034
8 6 10 -0.1282003887489181587766409858029636987909139844373833954033731975950362572214747
8 6 11 -0.002365539601905139391486260618754337295812184959797597386875748614192396204638754
8 6 12 0.008458402109811633986470563528735195546500630589689695799124287232074411181583487
8 6 13 0.01004747620306068552904137369341017673125343531116620957204492958451033623159605
8 6 14 0.07584135029750757174159056917554279927536570239765337869996642875467052068316035
8 6 15 -0.1679564949033522640217688729090770751298990277199455181067007901442994013625553
8 6 16 0.2778830565764654770869390651030680831195802929904724523975522688785569171722659
8 6 17 -0.02552920990407605872084098575127453561107158379932124242885180952761907404129973
8 6 18 -0.350439647141471812771321929760519001394985791869104787073437009751128607144204
8 6 19 -0.3266863549741642148617164857546701484790598861989893323416497986973616416815714
8 6 20 0.07356737171069505073686217884503153232650614729078795558034488656896903296980465
8 6 21 0.3822194432266985688108762725614516509570621343473598929134178739417669921257052
8 6 22 0.09012260297763318235635306739072288132023110494767512621101625560073459782414347
8 6 23 0.001669807371931109752149404069122074178648290324794091001823087980227610393125037
8 6 24 -0.06049178363692968618844771080428807274148258833928714523700404461770298527055435
8 6 25 -0.09188744515013553714742280428617774007664690267845496258654295161172929880094436
8 6 26 0.006230306238874373845457860200867010951454757268719612025740403847558255454479711
8 6 27 -0.1904284008091487412127320338371289539865044499974292685229623002452267758530075
8 6 28 0.271832533910038802011389541152399466983696176341705925133111130033756560917726
8 6 29 -0.04261354831969390332980219749886568487634862552814853374680006796445144516849248
8 6 30 -0.2706220441780785248233497862505999107626769120091085234765354482981105763583831
8 6 31 -0.002653463312478823052919559545001130007051037885343471975877276406034043978266332
8 6 32 0.04094331119643220809606722289309353768750288067645053933406111633277168723173256
8 6 33 -0.004479106782605655992388276455103851693641013266228125714087722243462619972229741
8 7 7 0.05658847644496813183874573553373695963854341144760927345388063091592010295608023
8 7 8 -0.1237429347821997047194186673621795023155817990324428981496078915281287987145254
8 7 9 0.1319193204164803424172791596741106022244213687740057538013745800685708159940743
8 7 10 0.07879108278244071953360165178850918571811493359157957908500094233176201787482534
8 7 11 -0.01236199700257610534369462963677857670950282240753350342386083577753434340041502
8 7 12 0.01264862777807190901479201675031575743197143941272248611901087495386585354443654
8 7 13 0.002506222891405269901304603993444512754466547808671087827134657850769001671669249
8 7 14 0.04338508643756907374563980211178296613460873011748709378672766508144502184046938
8 7 15 -0.08282887995207648710471157196474440975482520746561536990182042644106057755232706
8 7 16 0.07486752897198897323112878445605565694520675527044837690820433752174689603559715
8 7 17 -0.0407622672861017816247844790070544532026074894774971397275247100685806106278157
8 7 18 -0.0389002807798077405122701064573826734186862925061003475601277862746090273013582
8 7 19 0.003362178577360234286505931185620739062155565837914599432923625775563023555211181
8 7 20 -0.001022779751935242149527008268029315599558008195243920051806291771603626545205889
8 7 21 0.0503418823402893385505504446771778388293610436233541188096645125711400622442861
8 7 22 -0.1816133097883123557525507802682051239798573591258195990331705721972320096666539
8 7 23 0.001853641794917603579096150272769854844207745711141537461144764433208995491100691
8 7 24 -0.003267319542802103903515439350763339012650970473779406177281405990769233681670386
8 7 25 -0.02092039715243009854702054554459654391266690663612356497731511839560599151866937
8 7 26 0.03289665187906692353326377328458722876127725179648377692256277909983740404273324
8 7 27 -0.03569484589282302030350754396873691764957842283377108979507345760309800269703137
8 7 28 0.0329815964487006608766980344680982916134868704848175769630610430882436797483517
8 7 29 -0.04084492355149827319766371429163531804274714683927077506977831174291788085887318
8 7 30 0.04607504582112637745627557617088043772022535656007631029378112361415664913680888
8 7 31 0.008190781253403888432004116024064405255664715647897615456852299889789997212764982
8 7 32 -0.005629616917207334237914538736651777983583236011655051577218864803826045092640968
8 7 33 -0.05167173382338197238677070822501738757156614046893946368566064062783819176381655
8 8 8 0.1574048067370060457705304875367433062134050821806287060073373101150420438138958
8 8 9 -0.3295511106371997112204999561628810769343530344104607857499920648286952647482426
8 8 10 -0.091342165316568460551978264916114985271717259289545919258693682486467387907685
8 8 11 -6.381868997493939507060703081260043224121062862069680596994365087410715371942592e-05
8 8 12 -0.03472141703552773084813004575218389723319666121677403126153825520207293756745862
8 8 13 0.03937599768323166683154533802585828798094680875388888781494704513274586916531369
8 8 14 -0.05331210097083809291022650082014931229570054174025614933852193225233714551489366
8 8 15 0.1232933356482182595590939185508723674638205444151888177482224477149133004426464
8 8 16 -0.07917394481934643798204720295847219501004883904119326518822697028029404731259514
8 8 17 0.04477089688667225054178892483765402928209171506502421646228019518441038222432804
8 8 18 0.03307437367269921952499453484741121612925619263232636746897488564769328629900571
8 8 19 0.01281962672543501556299587055105501015303314282355992359744755046114726676409685
8 8 20 -0.1140116270423779720775793727899309637595161547390616099489613672286762178795294
8 8 21 0.04454527615323186768132582461533501167149997874452013104939360031855346383385192
8 8 22 0.08531158366183430752786239408765150143390654893150294510866843099064674216831403
8 8 23 0.02389249624500278263560591367839156437795040899059770620692083821000852957183238
8 8 24 0.007968426450542931655950718506364362605527531471752464044787839613728613094201895
8 8 25 -0.02972959456851427195067235612271615878904784548035172983554157901603389103360928
8 8 26 -0.05042311200985608106859396325920450982928836132412435808662789158548974266631396
8 8 27 0.05579660419901034512565819216578032233210072492188533816901418541121035119574616
8 8 28 -0.06095278963039343358759895781657088541260762623849589477666839819447794400348733
8 8 29 0.1163089696281086220868356830231217377328879260740620576144886414886173401573155
8 8 30 -0.113669079172574398021963221417888121831582147764726675956789627797079017572301
8 8 31 -0.02387621054617385875212375680551350616933532387475441668416333264498033153651931
8 8 32 0.008797706051795466211571267548850112686581143724726285991739975158918758226802991
8 8 33 0.09352626393276124684433885246476686442133840950051884969717594003342755877819953
8 9 9 0.1114421180068193665649035357938535873500329805284947816665558007786651782852018
8 9 10 -0.1285893422132847656975229204979952210261042654970864612728226290882818262790103
8 9 11 2.20607347274637907045632522512790557819900445083766258702833498566738496997438e-05
8 9 12 0.001532846189022959901526547392025121272932100148738994740398259359463554280259488
8 9 13 -0.0348981753202314004776319859608427431699951913426052620661905197562144326896467
8 9 14 0.02259653823463382610769552655597239103092862335189717681628767768215410382687873
8 9 15 0.084726217744550675249678107925645474534823794385913170516827265826200568325115
8 9 16 -0.02907140728734136593624812579938750414937674817090971999140361965362297041589246
8 9 17 0.02595722722657527829516577014631790492326802966365616709548462021068125754569713
8 9 18 0.0297406707815218379344297439448105848504587067551456335033184032472467841224162
8 9 19 -0.02883887422758198864969322828844158572060906313423513904925371873696286678438247
8 9 20 -0.003828284807961989069938212360474132547165298552008956315133313517002303027398915
8 9 21 -0.06883591155257873320086826551773103781662293466826842634013792150166524531773005
8 9 22 0.2488869999979507502247575986757529201038718899529130462692546450337632630961449
8 9 23 -0.002017016698318834166336273571113966577638379084327897829993385394941319436262703
8 9 24 0.01827865093705628338213759310667015244191283281633669603273774661307821708835424
8 9 25 0.03504291291154770819485143905383871185745283676143733279996781033241882994449899
8 9 26 -0.05572723078984794540670384751010092141475393064896553480571972194758679939917362
8 9 27 -0.07145350638927242845397578035030592947987000334553108920282616968649942167117839
8 9 28 0.05998495326973830447935040529344850775178041989776739922628401174836540754793859
8 9 29 -0.01747114629019726123640425410543560479821779302342837201122752523024300703641324
8 9 30 0.0015594019938043212222135697645996563043644901066844241319793764717385962775666
8 9 31 0.002792274883420372975396810446540906892622574581054639262626241702564796227763876
8 9 32 -0.007363539997547199835870824067451988139275592888967153804909849848718355540748312
8 9 33 0.02154492315416827289168958825212407305135950172455093209327371182299629688841321
8 10 10 0.2974382816384687013780111054476800254822455021707065095026890920539172799061322
8 10 11 3.381287036196697317356069931161353045547134648877862891288318114420986477531665e-05
8 10 12 -0.001694147376396555316183342805373044909223430127041410027531961605875812657431988
8 10 13 0.002034708218495615368484473602787700379496491501769980812246187369573132930460322
8 10 14 -0.02381958179644671811128602170121490696878669002499053222210005864182280014248699
8 10 15 -0.192646969722574977620776588196469848866251548111919307134673222974786908282915
8 10 16 0.03504408951703825802635015700826808124859001338876678917974221494814782236341926
8 10 17 -0.03842696428174437566342188803966090607935410535346907963742776318611846304569404
8 10 18 -0.04559092615555783447436582575155997245939740403357737259216120942048332685997314
8 10 19 0.03618155664727821996206935942805640376493910852828211691630670138182198840126076
8 10 20 -0.01080562216449236941933395838514548419642042986743864116050385505030556985113246
8 10 21 -0.008528080467857178111276321178134958181044285579947296271757924584163600720649539
8 10 22 -0.4937757204717363282290574616793767862013260607077229012452780748173790496618189
8 10 23 0.006716274387469383636929592015779016931935565918895732116757332146993658042710451
8 10 24 -0.0006904742303970468633364139043387272338840976562945684147006890608310771329684983
8 10 25 0.008255824597640226953698060001406676647763458002476634504208025501285811100983409
8 10 26 0.1406781825911262003391521975812725982004050001951396458137194629333374841423803
8 10 27 0.03038515058380130625552230585165897869111480267098100547759338828634895274033143
8 10 28 0.01528549156465426370021578534780340083314155044335460369949634665346670866806371
8 10 29 0.01621419819104139670099578813387320737175560944517142546143854420943439129204029
8 10 30 0.05084726067399420704682400809355545274928431458142493477068163075634637861918407
8 10 31 -0.006380396385613541489889123367556353044855082977387402976814627721600119128831757
8 10 32 -0.009480999992809231842453128602727610452499051414974217554617071026013812849870017
8 10 33 -0.100635717877709128271742736523246869206136298524023974800710545514224575901024
8 11 11 0.002732818666163939911290610353077277726218000362298940112610203796559054574483475
8 11 12 -0.01605340493124026709765950990068397723594133831159521925297501397392727599698751
8 11 13 0.01252886049688056125644842152392901594671730822019123742438862632691729112957062
8 11 14 0.04233690750012213340230576246931827699814995783089826178007511129701502168178022
8 11 15 -0.00476616524224176998110546323526028942201680210394773782053228489051889157053683
8 11 16 -0.01145697296160490798219434396790433201585814889392140642599504405266172281597952
8 11 17 0.01687877270507503012087074624744668128927875940895804593265727756357800061026689
8 11 18 0.004632751888385750534346663550317424854593202974387527687342857281781772226462154
8 11 19 -0.02920941259911408859340945690727554747952295136432336578745853222003061759464263
8 11 20 -0.005908832814395214837483070722089837027993585720931868142660792676096689875823081
8 11 21 -0.005267725463993999303144012800656219392641280333026256712314810835062392944792375
8 11 22 0.0417100681281499244303461984225479741197790906682704253869635823051948493484413
8 11 23 0.0003202947150411286094559930389988422910856150980413256873391217767437041966714847
8 11 24 0.01144709424510663432357698029080455366604879128868591223165201384989150718042907
8 11 25 -0.02444676632660829446711809235032849569893833332406357401608510850848113404189452
8 11 26 -0.008523286769621870164040529689778265001277805165790035284463740191166109881097537
8 11 27 -0.03708913150142772456417221972118708508532248179476328649031078495730679645846606
8 11 28 0.03480112070715754393347167699493081500787035177028573685271134904384797131800566
8 11 29 -0.005073076436821407643079679483712159452100609023403862105327892819585084288044373
8 11 30 -0.009137305265231473855027619100163253978555616518182165208067724258278141788291867
8 11 31 -0.00233374621517881546686147779875960738009723992505558811449280475864680606497918
8 11 32 0.007326484113165028711606076448157316633348888498871477694200531157994001142648627
8 11 33 -0.0397670439185763813983783751268757612289370769306847589292198083218002654209134
8 12 12 0.009695301631652250781421526889308362089051643554173366731645873326332595238887662
8 12 13 -0.00931777400386287538078182518073139361576336449002788607559482487144770335759109
8 12 14 -0.1197499916599485829643181189209113237323351611470509105334331245902072062628279
8 12 15 0.112148785424991284922230204213867087608465457589405271165095509107824423377885
8 12 16 -0.003737970772530300361071715236811207331237823618484292317657315462316879800125591
8 12 17 0.01088260935371013526874734646388201354720510980141000111889525602360879817800327
8 12 18 0.04681329672090786129853498355119877306302728789359573001637376760299174965226888
8 12 19 -0.04822468884590063338686046495189954333796909365544513226524360436059035169221889
8 12 20 -0.002972541217055859245945336466235745200592550968871904736233299143320329674691524
8 12 21 -0.0293920289366316528239415338732737682000465365851371485122542265832884388366816
8 12 22 0.1105692002547168319485176451557355728713420447698440200456171434926008289596668
8 12 23 -0.007603338877000019875023584388262999881538382475012139352452168938630679180962578
8 12 24 0.02264332946424261565690079033846945173012859621775883384666590701521242018550627
8 12 25 0.01503547252180209711882006547128888290998101604345085294581781069829934836960312
8 12 26 -0.03495431052653743348318009377595568767954460460369673922486727627808535820631699
8 12 27 -0.1446049096872442345265274027368780671899037656345953187193119997378784349161552
8 12 28 0.124890826796140831709557545823938874098883323956993207529735333222888018716442
8 12 29 -0.04183912913975284118407925320686119104307916432117477114208840751634330338524791
8 12 30 -0.05321558997158077484451997391568055797151789408006450523532826105775693347553605
8 12 31 0.010386275863573336346847729509973166122357768450036592593374205642748027026806
8 12 32 -0.01384432387898439854488386682008290098704503334564409657549383459361480583387812
8 12 33 0.1168255301567236263045866210283941618103250009309245950214228646487491677535124
8 13 13 0.01494806580803332818229256645584667071776782071711209795039709899740801134905675
8 13 14 -0.03681084893727065297592344540539694698450425141984499959702391147889424288630142
8 13 15 -0.04224463530803145315867475302206228562296564452561145089416388326960175248962579
8 13 16 0.06022199147478618504642655275754251532294465195053054894620289649926033000686998
8 13 17 -0.01337297739627164573266745586675181279093173223655564868441891102070012178565831
8 13 18 -0.08005239081249417882227983564820070803094273493381408629351811802657645184639566
8 13 19 -0.03639523284035037824519729198755229516052595788648660681114575961842266057772772
8 13 20 0.01138108447775617624418676565085555112322972971988876871382705538955704677791304
8 13 21 0.08168839451132932195649243710062072360988121804291786256513605246610979662696819
8 13 22 0.04644447540962814268673608453423250369502636961602046765237468912512470241237256
8 13 23 0.0003134610033212708637625767043181213104669629986096687700471001993385961835409542
8 13 24 -0.007601712543850511919850768637358670396898326731799060359094565477075187896272303
8 13 25 -0.03853635044560283384591403779990074729186256640946094299511039214132832299575474
8 13 26 0.01705684265877492644526527730306109353758332111622131512516322564543398999021115
8 13 27 -0.02741542756597186869693263579059633767252137541778387838704034424861433978093848
8 13 28 0.04892906674627271972557096663693271285009033517104324128879258739711484988245253
8 13 29 0.007160073598467116531646627457284260102941848428220669077608424512748443792990815
8 13 30 -0.08899277481162396084965633748404760618661316896107194840159988902400580932479963
8 13 31 -0.002611162824504489613186533833877324834033616687267492817853845301326527919803419
8 13 32 0.009328439925411653931156217774449388123764130402527437015900010000525879678508869
8 13 33 0.01929494164826810288085309716497512909941153108202026932435016748829480674656781
8 14 14 0.1232621631031129983310733900665827599724460026142144511636454171677277887915397
8 14 15 -0.1818562251549050383718141883394025693308745881557519857165524597618055617678482
8 14 16 0.03754423505201509390174118545955971013423832452896464454333865091311365855666153
8 14 17 -0.02346537025706415935478054221711692380438031128723484899725738461369739673412473
8 14 18 -0.04767521273919004189406983431370984321897748895604354289811779964660028582741271
8 14 19 0.03056831179535974584563488545473157049545215586174527227163237387343681029218453
8 14 20 -0.004488281928210767803527428780375278285475155212838157329626469761164386250253177
8 14 21 0.04563620575505809243084604189841764527156539166481021069745136221804843282279005
8 14 22 -0.06487413703655762688947626807632411157124950588680440684930089360107286220742581
8 14 23 0.006174766017017263467175828407644295870013117515973778773330865515099945956514645
8 14 24 -0.0335902726581997882669434244982084637246036040882887966725606049176484085389143
8 14 25 -0.006743670726444395277321685417983947066658182736344060274883722344351977012233712
8 14 26 0.08555552541476742788622944107045756794389073779492853042618588160844422913251907
8 14 27 0.08877741093691323620450334034355494006453187331062690546418880493621874203358625
8 14 28 -0.08465104437068459557467766326380112450303394276525047561865120482607049535406885
8 14 29 0.04534297088616535087859055964135433285031117309303237092183211398840592401398034
8 14 30 0.01225194216626846385510564031606029186597500778760456876740855417356949035487325
8 14 31 -0.009421620736286512231900922484405166194211900094408365767722898907155946108584575
8 14 32 0.02162357860179106659550614224277816784160479587474379508856800838965186819132485
8 14 33 -0.1875884851262338925551174952888757682066971199208218314053427845410950219138501
8 15 15 0.120183112396174756184441996888930806785257013052132697773434358030371608869603
8 15 16 -0.03763643238910066235879580374580751102562487205192827647799611175043765540696738
8 15 17 -0.001515549907065136113183771330827709600466668693022891682887820366841967402316981
8 15 18 0.04934819660236795501182892952171619609028151070012943075591349565187260823609017
8 15 19 0.03683467623092489920807433444312266820361390189200874953907729226506823518526246
8 15 20 -0.0009130642321996885646352759999087314407919050383418771068271733850253079509682151
8 15 21 -0.06208681556550035202254403167140560286139309618778377634215897779084935133277953
8 15 22 -0.03683491590612675639636832030082434355332881016375091670326145562644692744145203
8 15 23 -0.0006513345623138023644179530391741229143502502465713179777311977062159832777481904
8 15 24 0.001822218669129153820958724039080409812912868381263399987843614364370430301465769
8 15 25 0.01923641730233831290691624920362150916933002279717669910239277981365359688256368
8 15 26 -0.07215610080796149739380948994603887231513967360145865357760483902939545735626541
8 15 27 0.001082783230887783995370768182825616475698462730211641179016321653415284175389317
8 15 28 0.003444566178363979820228765927459480678626499494947022336762791286806423638677217
8 15 29 -0.02058124649834322011369451460523086204131625742110633557736668873299195186745041
8 15 30 0.04360752569407395789453943639523151953030738988144352296574913710830438880742133
8 15 31 0.002923696579735842157003000984035413380818716965831351367059160590784948399096074
8 15 32 -0.0008513523217380098609566931425361896451270366429365093018611376037243285559191257
8 15 33 0.08080041655987390416949060932614671713903379104060366042653845661657667260368417
8 16 16 0.5790370931955020203969529039391959134823150378528725039567189476223956127105164
8 16 17 -0.5684043226164009321521266345671424144857461740981284738139667530106076089415402
8 16 18 0.005774725098590581665296063701568716491189465032105554057945901066576449362796538
8 16 19 0.4557060483470532551563662361708963421880335409642838627550823342800659300846201
8 16 20 0.003908903573077169620429536910690271868498580785471184952255910493187237132550374
8 16 21 0.03450563504411544001983936999655732621287340147051617450354748444394843131235908
8 16 22 -0.3180060236862129400237952395883972370432544539026207752978866215422141980096206
8 16 23 0.003242892821245903897661959645545659749728931937990603697396570378371782292394427
8 16 24 -0.01081590283159231346776788983944301305989999797896086841042264235445592191319793
8 16 25 -0.02086074275612864622686558809725436150604978798177964642113164678045276394663467
8 16 26 -0.01138597781623021922337584775346692499334494814613996155800642171220695905754855
8 16 27 -0.1881441107460463024883324216349021368037418148065382061370210366119009580808704
8 16 28 0.2096920170254853581179737164546031682711949041705562659806943799097868182147843
8 16 29 -0.01479777626593261192371176003147603693903327287310789048401582374141211272316734
8 16 30 -0.2113612239579657098963901523323275326653227000478473322789331458697857847384324
8 16 31 -0.004486431784261404983088846269287406251556932615804850421245209745822348539803324
8 16 32 0.02234405582462291416797337822426291606677377073319638717707622928671279941104778
8 16 33 0.1076548339148787433747680209454390266171380449218368523338366436258767351317217
8 17 17 0.1651163907711420002933282151010838990919778197226590049395492095792137578507825
8 17 18 -0.1969548336491363800149042532812350101741561769274469406524133616671572664808473
8 17 19 -0.3517476835125504269728865962803481104557419897785938920116260410982079859158766
8 17 20 0.01979728516066797163190257879905729522494506369558867538906270843456036311190434
8 17 21 0.2007153011445857693851606772056267411330757843073981219105408202705238263349179
8 17 22 0.4258625772220634668613144367819028600828058527254777365818773633919489067743095
8 17 23 0.002381042055128360265917861217450661810792629392930764610254907450044898054832876
8 17 24 -0.01525777734978786363138856374922572899968461544195929562154784836323243415412523
8 17 25 -0.04308382413650162055373749497397064343930652511373631006115809375571146385355175
8 17 26 -0.1040509593860669690570053393782402859187547483995604607916916114298695252079894
8 17 27 -0.2448923402795702570229754503546012048104795359056105513882107929364015054130145
8 17 28 0.2784628763356601721839589508054906611430234741835378243516819701762041805485258
8 17 29 -0.02532167407837865341315030119605411990838468692478937435595091769934635804661826
8 17 30 -0.2679120977342701945515857056666977099485833372779668070119811834818897439437536
8 17 31 -0.004328048811324275571394718770509419571153223043288758999976315987268139851359037
8 17 32 0.02782748777695796073648289226859588561843167777764537532669057490703904487622318
8 17 33 0.1229943250517644090426268049844296875211222675736294274060184809691015178972041
8 18 18 0.2027015581512328266211367448690916190076167074595121338650873819361067791322377
8 18 19 -0.0634368692722384067534221039537395798513006614394338946070591516666417270416456
8 18 20 -0.06172382851150994476741627461465581583364133697116935566216554337549874192604645
8 18 21 -0.1210620015917256195629509683582512798704099161947259314280084557543097112540227
8 18 22 0.1551791863275813337216246910208563906051190945862030770859026587254949061587779
8 18 23 0.003184309263841113373575510306075901653177009529468176587385280983613237274608676
8 18 24 0.02366757529289091305496101559164289500311963158984679088604162527295103898877218
8 18 25 0.02851778231235767598684846027306661959884190495125332368997298460498409660111899
8 18 26 0.02897789883053206087734721864885348327866075138775225470659153100502721072449346
8 18 27 -0.230379113582886781675193192765222705310846935067924404158110701567440018200074
8 18 28 0.0946366200106250904740494847061734470805839143276740144941633885154360010083548
8 18 29 -0.02369135147013400754705065322283411139928948510846882914919938155914165189994278
8 18 30 0.05526656177739674266918259943934349481064454968437307384536110849237213360450511
8 18 31 0.003524172090737648577207747078574192200919712060370608231691499372299387313753253
8 18 32 -0.01124646602982992475616245515936763286597668261936336489076781247072818948421988
8 18 33 -0.07609307475884803662009379408985697697431691560246880586460227825107497707064612
8 19 19 0.06779739108962356782193654680447303007197501767040234196959720843333996576569978
8 19 20 -0.04111896451098326227718461642322780727832126771948937902886690766495048865460847
8 19 21 0.004225964923725392152795193890817949917653370433718242456460771945740904453024292
8 19 22 -0.1364975647578056350655789797091073773848368539620499620967478994567544394918185
8 19 23 0.01014979811166854693884438658215310850152941212111619933855580263646995571953792
8 19 24 0.00136192612428608235136420742049084989050549937418780755446893432639643885305491
8 19 25 0.001444042162005139086872904095387915595102955323617396135189707291845971225486803
8 19 26 -0.001533059555549635335569522990229501787273783175221614770578816905153233961682233
8 19 27 0.1782662609665871784299994447326714323351225964603252328187959855706519881764823
8 19 28 -0.2349601839680793774406609837626091656828818158492364781796124108720167823532274
8 19 29 0.1135351226227084789911444423298225002157453000714019603346549113612831570245974
8 19 30 0.1128433546794236821826591582998057295576465688970175808051222358583067192286778
8 19 31 -0.01650946930953404425080702297311042929551036772155121136265243465892897211373083
8 19 32 -0.02012356010186473532429631229570490670366658546053107506182875956841090483053992
8 19 33 0.01026557194986418059393365748040389309703445087748905837535556022365989132158745
8 20 20 0.04823214589281917606683621422189995794017078010036161201525780497155046755376477
8 20 21 -0.004764021311922169315312519988126397509911294222276203131251010824321519941655193
8 20 22 -0.02129597169982529740957598572606120677724720790799978558440536212866088789723278
8 20 23 -0.01017111646328802181544394960402735404803845358463063408904196351411395837259184
8 20 24 -0.01183706235163570657652824747218387881562909308724204198887524649832538938727181
8 20 25 0.004090893511802776762619913180687687310335494382352709462997404528928968286698774
8 20 26 0.005881682745965600389364379206360724089717538152580774173409597061715361119638576
8 20 27 0.0102571096259782606610788258388293055137776164881033453141300710267089128388229
8 20 28 -0.00852866301185829600598138150303322228066228404618028677621126068265397965273791
8 20 29 -0.05331671366392927145809311817490660617353044510725116248775880055593033143250624
8 20 30 0.02558967424079805162671306073225963516952307459514057968235268721596506292943846
8 20 31 0.01163657904780266291352130014962499156845306445584140072560950821638155013244109
8 20 32 0.008613531631110859939728042292775634568097349040782016353695925676853026625701334
8 20 33 -0.01388368325901420023596386421903890914174310215036162602142919062185547184538687
8 21 21 0.03435852841619907987365455848956970761824850651696978035748163581870554736112301
8 21 22 -0.01192887126915275804604275716743970515505107955935235719702187795810547746800555
8 21 23 0.001104524132401095917673553164656690843825384999913709910303966995112566036295563
8 21 24 -0.01062145731383095524700436877084759171094624257101059105662333421756392007090395
8 21 25 -0.01035540889866614287617430261613688570363140635192346987200194435621811202975261
8 21 26 -0.02211774216765309190714470887347925353423918401548081141250727095394482254117704
8 21 27 0.06325586834576688698451222158630556075272953891808510516011815691416185273067391
8 21 28 -0.07339311947721270139095137905275516922991155462039522750860168052945317709153724
8 21 29 0.01668267095804734185346939814023538127885917656643596033165127903611252734573501
8 21 30 -0.0001015348791843981710848710670944449932842001931973511711464681032303666489822629
8 21 31 -0.001804354711051907533906829066137339173364403155959445568026851846146758058332965
8 21 32 0.006343976133918345941936298774760300070637381696306818525253624373857635779883525
8 21 33 0.04137980804770136188124829081223964796070834071605771968952970745342396940497119
8 22 22 0.0809985691256846976312014966352216417497512657124700284112370985570147004053797
8 22 23 -0.0007366651806040457230032742986923856565207931406673603673883988044709480510874992
8 22 24 0.00190914312502964108810849823582253938029614026042981056121375364167556851854166
8 22 25 -0.004621422507656389982879216472329044574240944393836469530216062493521413453256048
8 22 26 -0.01598154916303473299936917597969178449357583627551930450450447610056411406027597
8 22 27 -0.07720539364820047553800654499551915247195171722071568170999032572065950828934647
8 22 28 0.08582888659008735195661763012511834675743143419701436296920873092260181185683904
8 22 29 -0.0108391369902851614110052877919697416034080129423619158655065512291481285295197
8 22 30 -0.0921364456883125955349539774221180032702317752928099269393243781109318298682335
8 22 31 -0.0003487001317679448996626301851421179349098875997071116893141700600098266128338855
8 22 32 0.01221461733780530908831200207162357372250290218075352884745478058320442528513993
8 22 33 0.03350799391417821756490316179490827957551888061991553045169708334801682931593455
8 23 23 0.004381073797362481128702020680047596912609356263119584733711495164018306344254291
8 23 24 -0.009424749484425476404146833861016280884208786097719014347318524479826959201214958
8 23 25 0.007307213181109219384006097847766174755598132565333696754200008460045721266058125
8 23 26 -0.006972690768894716452105958585146083383621055250422760723707480342504651509193514
8 23 27 0.00203584940209520609479810120845780316539356577635155442404269201539976578633306
8 23 28 -0.002410892047626746359148159028958415720191289528656758940169720345028532179785481
8 23 29 0.000509471584386411686791859168819082111202918666835712995916012683668647307880006
8 23 30 0.002540182939559527003981454858736774069883922681528050796810230385906060211280986
8 23 31 -0.004356762524967408513285180436864749415288781201585150648831537861484832568610103
8 23 32 0.005281785255228113057933155022363872582317890584531248625703248644723241185428786
8 23 33 0.01931565768929909748337155457498253254372999844055332799138336189537960958347851
8 24 24 0.008283198271672874389214509253198704951532965021408693875401524661480436251693522
8 24 25 0.000619132903664356853732603250125830281668465152535193594339957403049586956161565
8 24 26 -0.006953996894362612253851776497621411981588886015698294575571575326884599046844843
8 24 27 0.002249191428224423422000247970235048755134203847374595247361024221750107486995334
8 24 28 -0.002519071794256217415719797197063492447906231298975062400529834922613880534743499
8 24 29 0.0001267288746345161792364551963252370279502820984125801495830314939877234419614874
8 24 30 0.003159984626000959010452881866538851166531646046819099370806114925070667507422524
8 24 31 7.928787525375424899479860174429849460430719687768316607522043899641926653618403e-05
8 24 32 -0.009064123110969402175909660002454419541956876596543283560815401937812277515049671
8 24 33 0.01737712894418105807912738851992316823518509035752080321500141411254358716834415
8 25 25 0.007141694951126061440810509233513422805480944126237132822504302838718751669888
8 25 26 -0.01316223553490401197556411092819337452140006179411982070983073767743793232128531
8 25 27 0.04791969005606888266207968180554063674665096451514914851066242213168459241804237
8 25 28 -0.05436009564030150938305353478930968858818732764344815968614345077644301430638475
8 25 29 0.01064519321717173256962274853557943394978852828610043747773307959949990931643779
8 25 30 0.04716618647594130191519940276859961682682954168710588915471572883501649798193283
8 25 31 1.395421138693237570187829047896229086204681061288371448826887981648164120237779e-05
8 25 32 -0.008821387595639536863639354885243824739734232809643855317781850238070640582484269
8 25 33 0.01220314014778717228283766263367359852206215282274880591841941216338770944086661
8 26 26 0.0124051588788731096059342479705123957961015279750466471024843961192345473395404
8 26 27 0.003937806429618080554079197651745358439187742448128998080013741618935172211679201
8 26 28 -0.004564866609493564219027376273843787882784092032184404112019852004819920590484687
8 26 29 0.001969379837927763105654971564017609615835840499056572048977397867819666000939095
8 26 30 0.001097989268571318219173580271071444356397181288239794582995441714604821838916091
8 26 31 -0.0002428919835869964710552941319986111365764468546541267530239026290339199649107976
8 26 32 0.0001857005756916549977336863456785754512258091458912834229262713773005016422737424
8 26 33 -0.03167129443061705190329222878359996179656731597752095902203118024742363792613253
8 27 27 0.05182376303245913820828379081273352423817884441808982372223459492583745726079153
8 27 28 -0.05788918568287399226433603540277076378835575186506315284733424970168319006985698
8 27 29 0.01191133674975645979868151525193104065684724727533574604382524586111463652810021
8 27 30 0.0504423386313323954522534388713066259509142637546146125584273060786392752280431
8 27 31 -0.0004668514310940165511110182857417712048232072435132867121955216225539412128052209
8 27 32 -0.006075552627485988501468493371580423764098493515722161169139208573297202498303097
8 27 33 -0.02560513468160144040313143035546773205573422820199462976967600844148635117016461
8 28 28 0.006268109210532435532453489156610024829799181838707707145031817229904026484381537
8 28 29 -0.004671726764622846902916889057818723592920801513722160414207432222063187486988866
8 28 30 -0.00573367153111053884020422807511863812440655641937586203225689742870536067186729
8 28 31 0.0007683315347147996818753104594009757989091208857871418418575778634226587568802891
8 28 32 0.00113446815049628989575274935609354132826034072939966746962616511847945429034527
8 28 33 0.003094096832168310265476507232748313466031485484520754366733401975775496540804975
8 29 29 0.006095717427056607511784152901503825998109497300259203324738941731557334019862729
8 29 30 -0.01133798742121965719840348749216911021331638698391307992568925498230775295240289
8 29 31 -0.001385601361419975317707267299032109813410267210313471779785522564086234723590607
8 29 32 0.001186193627385904562922216955076822492223253362700511021523166205246890003630215
8 29 33 0.009400277961024611106893639342881672870851340307303313223337472078885016367625199
8 30 30 0.004132069962078707405317921181238093823397843211414084577616018143184982602188918
8 30 31 5.415105403046994647530868714621891965586550260793500701681793491278393387375575e-05
8 30 32 -0.001238100459700576377413929386005036587697826216274589022798038954685654753209946
8 30 33 -0.002195231913729306964687790280231376064443892783504149831641406797778693255012611
8 31 31 0.0001411041357533446037107627519398282258397241368657993629386183931630707838143585
8 31 32 -0.000681313750079238361133102847104854001554887366852927119003427727365515771005887
8 31 33 0.003091938154963833158951271536348210237291293729719344229697012768856492427104902
8 32 32 0.0002584909665738595787921274003667670936673443350074794112593046145863724816648137
8 32 33 -0.007929377536348586304487973690688146115106842985615675199875993200070959179223736
8 33 33 1.530167169425072577998786283216000483832920103034694494570927462868876089320122e-06
9 0 0 1.294625620176954018200046974096449818937012123099579897588108794360355226149792
9 0 1 -0.5752201272275502269883556563503843819063202864906481384879387654214000977000416
9 0 2 -0.08659304639358343360256723769065958576717175010216099458390333106027882415134705
9 0 3 0.7425138224173992213556114183940114433203029935080516090140978325125479243936872
9 0 4 -0.3421798383240255116684507684098849619957862089080848392436907445248620447286438
9 0 5 -1.126150107966352097238700937308222431945006160722704276751437578577071839394441
9 0 6 -0.5534743328543413435583899397071980884719510738599599864317935350712505887103839
9 0 7 -0.2063931354457175276114634875616721886576807997524500844029701421224369692306227
9 0 8 0.5354337994983249861776883064139123985334589761823587230759659980201442460866913
9 0 9 0.9421959676432970184501123695497328804362828925074115354993857957575299487307968
9 0 10 0.7008457464374133255444337365231474485872521064258451660229229824085779910889097
9 0 11 0.09206948170763311665948268874262974536060349106886333317606167113814532641002723
9 0 12 0.1111364925233619535924179485023688638411538229208184574872238550201098354927905
9 0 13 0.08735423289217313600741429061549224771210265767577489062539079530779726860067323
9 0 14 -0.7554233416211867424495307825230322932403780012974552727576462227268646618905883
9 0 15 0.4271857717097109813233148951283901128758901283428519436110413697060609418294786
9 0 16 -0.005599365690481512717023855064940027044969122103748915589807918962616500967684756
9 0 17 -0.04150089623891646309646390433786260617998325791823172940247322760131631421870453
9 0 18 -0.0001856867644721735756275637372022532001351546883132769476882801981652934813075819
9 0 19 -0.1443321805956504867967301728718577843084911725938930381672495256839737263535568
9 0 20 0.1463358057459005102679994661636384824657034557350659248934854891761841836053084
9 0 21 -0.09472643680239481712152856344751312566166768337403792740972641210310319997303633
9 0 22 -0.6005824793141845611933503832290400348710464957634377918191367887443517835410152
9 0 23 -0.4709851026024972622409440686278554616266365728962982405184730646400954069354813
9 0 24 0.4668654337289008602887119469223819808721276345425078023815191244460628508409496
9 0 25 -0.2416400549355991674995800641871725873193360050019828547862614503460201166660149
9 0 26 -0.723132120113539572586442793046586648950377864760623178788048830936295433499477
9 0 27 0.1931436013769417654844954295212841917931432440631785774888958258093858793845367
9 0 28 0.6278060864581343124917986215129234038156406469364780417853592287239948875939708
9 0 29 0.1158384350977649089897190970915678624800847070056728675711665039182307902305823
9 0 30 -0.06394740034650627330366020301082141443176589252300232895800794694534400888864244
9 0 31 -0.1967981196362195386296090850588961740052375257008583202355127304811880080030721
9 0 32 -0.6004571373944741680693966116506541339315886967656650875479758871695237382369134
9 0 33 -0.07453344491724254947258914316147771692259503048613757146667494295927529020059889
9 0 34 0.01598911598533591953024931929210445344944609931254409227120089479890898415674464
9 0 35 -0.02170191512924309409687472786692373820151370956242516046559771857530149508523528
9 0 36 0.09757520429996056012522302563385550111510677083615577608765039796640355445208988
9 0 37 0.03389489501551883286643454798125649334323546698545294444113164503450713844990248
9 0 38 0.1806727303341057291116745993612730196044139167559107692636949515907062437055072
9 0 39 -0.04067177551268118666402641970227985806459022864398483119996989012596941884775751
9 0 40 -0.1445309150524542982101687293126497210791847204817807824989089429356127915978972
9 0 41 0.3022876169164555243625338783581685467432020519742531996540090157292099997623234
9 0 42 0.3122477563444054992537799913982467924242065685696062811741580095744072767170337
9 0 43 -0.06272243487506964976496082637281190859376252131251083326590475005361297413749806
9 0 44 -0.2360784873189209095843603197566324701731208894941034650366855831069331814446742
9 0 45 -0.2180415688431554993102903727796080023402841239488618995431046162986528019525946
9 0 46 -0.009322163128399743046571370270284713340110562506436308640378324791960126828996138
9 0 47 0.08183003137215534557270778757957465956437508154016561709243836171578445953957258
9 0 48 -0.01664588200779195246827286595390861261507985211642574112130952178850637687510644
9 0 49 -0.01576799736117215568320529404751269642028287062124296768007888572876347092142771
9 1 1 0.8008260414419310468132116568622158171905248608281251473831860154293733179921946
9 1 2 -0.8302715997453027555059528372328372828317801929704644330324051054354725074315272
9 1 3 -1.185332602002059241647927174735162194830792867370392518204256659544154880809758
9 1 4 0.08534233441488872241629857664824242947619804986550388532123233176662474699429312
9 1 5 0.4036046454066042658477155747461174976685112075095343266699441273371217803523885
9 1 6 0.6346686376141484067307402122894667563010300359136481838566324539949210465929227
9 1 7 -0.01875113397747762518180496716128115006428214130205654350131605498475761453376651
9 1 8 -0.09055505115526174568961723984678425844414176641662833497401898622387054531348004
9 1 9 0.2098380622887405030228086002665057481284558259245862763636471437595847269482371
9 1 10 -0.06806819979293486291113156579591301561027069767749778168557356804824093202721376
9 1 11 0.01225064476578310662892537429206122607553657247975199417099287205808680569849214
9 1 12 0.05336186051751121447053899598699645563601825509386337174204033434610920829312035
9 1 13 0.05921601591198713659706195106431338364185715651325946261435270118666531719019675
9 1 14 -0.06937993941553666024473785613884215402534122887212745039668415581907297727703652
9 1 15 0.183772486552112612241446383890389657068543350044694193250965322755706823186345
9 1 16 -0.001039002257060194432774894774463755555857439103866872099690172366210126717581314
9 1 17 -0.01275487413259821265266262240339439166174266809895967841669085388344096477744204
9 1 18 0.003129822145631779597243563002306838401031951673323713575148919074315507626024453
9 1 19 -0.05300201370756791373413033664757987129045427134782302832397254189476640643451301
9 1 20 0.05389363321598745000404310195010481295999042653167129497702791068052844535909245
9 1 21 -0.07977793749657070735466482647639491498404649784940618595004021817402506329903439
9 1 22 -0.3557509761436335766550939339684464135525173820233896371522320994938080153215371
9 1 23 -0.1731960690775271746430253431090256557256600065870613986805927239175287554545235
9 1 24 -0.08744971999922525696561685859872785715662520947942051039628656250464091633554946
9 1 25 0.0320600119894937698343544508801897039259812836723815111412006154151260197645866
9 1 26 0.5576403490946052733958609349274742049110732511876773432311694385519936053475759
9 1 27 0.2825690007314157404238782517384191624030479212902981105336159948355333761302992
9 1 28 -0.2547158837988078883372627923094780076168532998364379884756965989098301048864551
9 1 29 -0.09036076090607467507833374281691621082495197594498855223134380115024934226706458
9 1 30 -0.1320774182277929990169405454437538575543080484489085274840384539854281930316237
9 1 31 -0.1102208906809197594018927255244803180960487232624288330129347594685688079773544
9 1 32 0.181738865984965989802842517817321284176837332747216950245522819285941010508544
9 1 33 0.00878617686716602699662308949272229005586968803708745590938119801607703277704154
9 1 34 0.02268681970708576069208957941634026231173903870340682914815185401662497470412403
9 1 35 -0.003585321137693285897771997442219942252870319450026473844167039768605796074011046
9 1 36 -0.0002192674517990424349673003330204676305560533066578975684613600013662399787779906
9 1 37 0.07557558656492288008728222442093489530457209184277041214782847064544962748353825
9 1 38 0.0930684862934796641021450354398044567034980239938161537539953778094716448269298
9 1 39 0.158070692684339239480753707999887468417321652061591666715952189245504799303498
9 1 40 0.07651513996671678484084307123044189384846465202442780112536423181841569126026112
9 1 41 -0.3028607077997972336479977473179684048764287655057847011062071334573817668526171
9 1 42 -0.3670376618502743000537592347492853941900408976676624617293903840274448405773631
9 1 43 0.1299750428490368728509096502062386617668564138693230535429597762038995180885202
9 1 44 0.2253702855844363354016297687122164950996175491314108246768461932274997762453129
9 1 45 0.1841489759482798759150264470287512734636343172630491285036875202230582230148722
9 1 46 -0.02250433491966391012108784295837618967411158844942273807189159059742035040293518
9 1 47 0.004570714906627844573936744774896663831651738760550372827702024729165909243488508
9 1 48 -0.07411835320230294385492843253846268217202213347610284853780510618362202091697477
9 1 49 -0.1163147094531753582396507026079049408599294503563456792558602144697266336368512
9 2 2 1.255266116238829458216401969569168769057303936162575646483087474143366235597556
9 2 3 0.8338159298486051663604200912629143349994484955417303909198837607345110767029246
9 2 4 -0.6924754678484989843258904887969447226053994728875802184833455476617159733178203
9 2 5 -2.300941870603125203529302200100302123677149344678215673338551409321558251390438
9 2 6 -0.347136027556976417778140749216142535538616402914669675410773103775447956943662
9 2 7 -0.6707470652725531465544967170070982204261574048025726209654233064910082558533509
9 2 8 0.8887643479226758692516856799669003793610012088766753995269350675927640470498103
9 2 9 0.8236952181538388449604836711978187649258577643554168471145928515794364899483848
9 2 10 1.563788810244909432341412518652689778458027425409641914037808494167349993899425
9 2 11 0.2214444234068104647126116599381767991693659883803241257695364421165866975167353
9 2 12 0.3287117587516091198078499192256290887259407172557416283577268273972923063106769
9 2 13 0.2402341326564398370889948512900080453145939359433722046825624415407674036204433
9 2 14 -1.004803194286952674002154267546476531989530075318732853188677397775900824099634
9 2 15 0.4018146255124360566706907544913916307343375044952738403276407051268579664483044
9 2 16 -0.01046149189690359347746894989294815304014590864268169078548653175308898332325766
9 2 17 -0.08120123771388040545784891354845489751225186241753672941212161546927877106636498
9 2 18 -0.04159699320620539536778714645821162700927145462035705858429681027796047276273271
9 2 19 -0.196606278518117893801639665287881330445446505313771101571938674160146195883989
9 2 20 0.01264491547065760500842826022036023108863914207470318821020143721227390642101551
9 2 21 0.001087410370964453568822231635096015159485545324769372211509171144352032432693804
9 2 22 -0.6343800871711759436296376170236961151619339188525292856873416133460396447970361
9 2 23 -0.6357555139616240208308627729547337512106165450765788489328513732127264897904508
9 2 24 0.6734621913318917730799465514070331404529347483731000385233389651679884428505942
9 2 25 -0.1316790297432061688544817529827995602771761613306923466868856388514470123442642
9 2 26 -1.447800386647323269142646638778916840752984363201216388403659800682392021776651
9 2 27 0.1959240360802901760218172520620009552944395076921003936315232059363221223571096
9 2 28 1.004727692654015443582043513330330360817729863364572005995110257703651175976922
9 2 29 0.1120139747834932888889300551276500021417938868311368993066059432305292255955054
9 2 30 0.162806614845852870147120866605334264171243814051220904405624408726335231050302
9 2 31 -0.6145332573121622474940302256918036766362216480926641776227360407855811703254289
9 2 32 -0.8890672374531152413356022962711547647573090132624624656086484406618612448914851
9 2 33 -0.5952386563248940300266681431611180196645080537501134941346505116500902572382849
9 2 34 -0.04801765186140905303589794555206685074190629408281677581481318089248050758156284
9 2 35 0.06964714419658840893143986522247787231059488762220585686068249267892106427928503
9 2 36 0.1771065908178015445561480072342436297144967800226015159628114116563861097009246
9 2 37 0.1753104342079861092737663511500792192272010196396088016370018136470380877934583
9 2 38 0.1781756504323150861516234798127099010925196104602667849972116278575954013016373
9 2 39 -0.3150966948959581805529143878951738920318920766098868986336501010452086011336716
9 2 40 -0.2170563433398570764693394688795069162979871332417188751903733773132329395352977
9 2 41 0.5065933332773434226590740873194823591720298771614322811810524052901000846987225
9 2 42 1.064006534546733076717391226333922527600354554842456620337808250989513103594373
9 2 43 -0.3290288035027717044671893511514163583246551238028755569960339744466404088393068
9 2 44 -0.3389202022933217922099830174338833649396771236248752837897350326959148972384047
9 2 45 -0.3286880759276238092887516860422761710064622346874089910638076043688126550717496
9 2 46 0.05267120655890387747252963077775587180007253463489314046528671504996941790316144
9 2 47 0.04615678484960576807637955572117741754006039392332724292325611183164522221729281
9 2 48 -0.002766171758550205009647892488027516974093957910725926158652104845610828795367523
9 2 49 0.05307407439557760673188848820015439899816373897370927042592313908287303769944178
9 3 3 1.050353490296373776836141524927777825594795930504019427977770830212480647171186
9 3 4 0.05807498521227030541196220776577644822700039544222604221120632330820289096788886
9 3 5 -1.204703294232155526519653909814018764439205202528073054823740273138839970548456
9 3 6 -1.247220361718705616069744992400190893604325446147717561259836251509643165621971
9 3 7 -0.07584262032573098314781064928456762370351391985780153721461580170264066598839624
9 3 8 0.2717287068975154240385013982280531262534647036789183907876109749560088258609687
9 3 9 0.7492718133165730735912863377776084832511498830874251034714863906898348452449984
9 3 10 0.8537152271767600987390819984128669216815978977513526368395405554159775864971382
9 3 11 0.02372231296043586599048338222075849788082593117315590346869096321261355676006063
9 3 12 -0.03498690104082354270215344529834242674773539998098156668601262664645226189936658
9 3 13 0.07713544615868937580049423101186990657319537529313084472457070855294514251694809
9 3 14 -0.3447231158311057627283962480026048249143133265550178373483217674121939829212438
9 3 15 0.1015087437089210635879020952079319439497458836705705866537779972292139246646712
9 3 16 -0.0020627580158930733871279100893299709011893172118909942073379190473181208313019
9 3 17 0.008002631256060221263231199508171073551470001948674449564663796241800490649580873
9 3 18 -0.04599823487877184167705542011230477442821719855739013932563939467368148685009991
9 3 19 -0.02455891905656004094708170644808262093081245005795824673603774113468364325312874
9 3 20 0.008521315373117539255968036126089771167284065611580789789727690195733721336085558
9 3 21 0.05528044584201742187397816855564531751077897604987134160324424779460968644329897
9 3 22 -0.3262252016515190665767637445176836092003982103429299236782980472898305117278086
9 3 23 0.03493875656709852400033600303751220231568655069536398157655585859028384932901439
9 3 24 0.2523553899851506001092881318053918333213973249990892019268511190323412324856033
9 3 25 0.04238869527247228589891665631039316905913363120710824859249594336806322513937858
9 3 26 -1.242837143404281275013791614709387104748081264313456039238434953873649010350333
9 3 27 -0.6354783436008896925510533684856437050193340191933184069745377250410372042836455
9 3 28 0.9162876263896096940570196627765757008685079851355646673280776179414520316007095
9 3 29 0.2995415127221172534232066945570989257334945190389443975320291253886000214196659
9 3 30 0.2391142645456638708948635709019775019575273919486891795422169122382497903170437
9 3 31 0.1715520207510065316109285802122467227498877644387264524199193948584999092019615
9 3 32 -0.9565088449673687591792758935948494087809114921301329504305318152873211134174168
9 3 33 -0.2338779737871905955720986619055943894995642564145898264527616697081776939887654
9 3 34 -0.03146866775305544162549117260700147743346852201410651134984664069265518649773113
9 3 35 -0.01711536107753931659267841000108703057085794810545866451704409961592494826801929
9 3 36 0.07561062896128025117418279250429400794241967985292082574825831708450714103167421
9 3 37 -0.1419184961379432332066032838995756671453543278423323982702665367566837454122273
9 3 38 0.02486186846555434629178435836136477808429251779676441212286763381102123743116887
9 3 39 -0.02793248312716094196813008033067256800044114272943329726555167058722604575425857
9 3 40 -0.5077805971523319255893154667326168799169593592620234057383938259569749527331341
9 3 41 0.9003989997358466776436722442012853958984295695309915765724996578482249064938529
9 3 42 0.8770016008440368684472948160396480959656160544208550399316947153869580844268708
9 3 43 -0.2957063415226503533794392633171551621979260676514694188880427013464762866902424
9 3 44 -0.575789986597919102164441134618223163662621253119236513580710707492119794841281
9 3 45 -0.401728011330133956048390369712484238736664215125652685804901680569013153557991
9 3 46 0.03531402559435809171454000815718133445977662658458529338918167429483493392106945
9 3 47 0.03633533540817319621391488330468625268448137607591412774554142636723294950793208
9 3 48 0.1461918486063753813751418121854539260093210278493129495325190302575620965391732
9 3 49 0.2099427336683017201348152877017218462458873444551566641362684612026060137296543
9 4 4 0.6075355559382263243502950948129485874646628215200779021017657574135853419083145
9 4 5 -0.02432629384188062938219470797084206145146711662022073514223682966677894236117504
9 4 6 0.04393201711557420296138813520375182172672324090697018471353635317285926146017731
9 4 7 -0.7460884658867055764286275172898415156583721685701009476573349947040052248166567
9 4 8 -0.3732446266766007132386706025713295261201970808392125191133989843268777548040115
9 4 9 -0.4357427812733334059103000412522754825630305781482432990838117452934022137270593
9 4 10 0.2941623827209415125445231819360379135713531097714008790535164895800578111593612
9 4 11 0.1728501403653244490205935765761345689721353840314663457960033827139945603724225
9 4 12 0.3507639489182380162342354424627796798574537597802114510849982497214641809989684
9 4 13 0.3499808733558277060794018266051505225857676358746160645887929114523471799303521
9 4 14 0.09461306648544052087986752248494567107847322387504467348507255258153834617829493
9 4 15 0.1195016757862538078408930481761137015756146238951185942864287410509624637252671
9 4 16 -0.007640071919290277466858926279892383128720201485655844368512437069777951334018179
9 4 17 -0.04810233588700101549893987332831288600699799154050617950077982633035902119349211
9 4 18 -0.0556039790868398449083198889619972082930866410510051645714060700816968574105517
9 4 19 -0.1063704245775315813935291340409825302232365964966344334086656095307660896294047
9 4 20 -0.1341330866981026492469898962283026546785948751268627646508544578801899256603391
9 4 21 0.02315800051487026078376439214854115521093597304631447928563046497673619105910714
9 4 22 -0.1253441019597663423300200730111872032682288315822498953047462656636874928535359
9 4 23 -0.1221865714047198696474029242573059694341907147643024457260051246214503118373368
9 4 24 0.05757090332616636121758159291412899866333880238055375155396146548477741769815707
9 4 25 0.08553505907879048979909714457253577091921653614552698243232101424010959839445495
9 4 26 -0.221299325355400628555987468925702214201545206533723528715341228735612283462469
9 4 27 0.03617468981380554151276751643191062227461980136418567551401039548903723042153677
9 4 28 0.2142878445662795247815114169261170202662453732922739217648721713295292251689109
9 4 29 -0.2213087135294593423449845230866545358810283867072566615876058537517789502886032
9 4 30 0.2245626757651322568415845487717328750440515422584533624048187904056763980431314
9 4 31 -0.3972686000845986509031711548599473675520490451180343944671836782494022520704122
9 4 32 -0.2590301195644790331875531604157754739195623683981110928354133607683156319480129
9 4 33 -0.408926625403904089527423241202961125214686921298772802205480732756924542702571
9 4 34 -0.06112619752137234727470744920635394507258361291126884242736182238767457069467753
9 4 35 0.07224631138111952408431367705852769140212490181365394688626558919042714732153478
9 4 36 0.0905986190483360071570404402128250082061232441550572384776703405006179654993333
9 4 37 0.1112085846274482470353926735834537599460513751740979074373968893135175683271528
9 4 38 0.01931783083038535924381851120301571911142414296026777025564468373978377400332968
9 4 39 -0.08359868217876247088750606335920291168133745001103307042245593943981117341545898
9 4 40 -0.258204110355373334947358586191089942803702877860719085213427436703767015037234
9 4 41 0.3358837331495076262345137968697073134096415855918484493911979811105759952486774
9 4 42 0.6581828813982384043990695962048049128084037414141157789485428842702313795873687
9 4 43 -0.3054242717229537689667380116546317249690214220453635442555007672470497341137406
9 4 44 -0.06375534565920908607585760060936225752337579717337156303743084589757551207067849
9 4 45 -0.1674216620107102979517685289148622487500841949415051130898123668095611745514637
9 4 46 0.0622793194695764753664616950344441940151779800455146423922347395283834489944546
9 4 47 -0.01827372897773208584774862504464625874935690156580466010763239382038355511280631
9 4 48 -0.02501503809126585475518874390060832497667634740383836519592880894142310186417251
9 4 49 0.06811072065036986428746602364658412428162465429687697093806768448771359463758935
9 5 5 0.3572000567722547535432849682023047643861185306458625555061334431612443093017734
9 5 6 -0.2314801675677947969344725814544524195836231444757505665704374970119987744945868
9 5 7 0.0006042689596141446672057251946307868925782716407131131372896695337704646896608795
9 5 8 -0.4799253478754623832821482891232753003191358969503547456802121963392456155875783
9 5 9 -0.6196649594190604982778543081514768908620451770633001236958421662425222872167256
9 5 10 -0.2261077525910407162789265855662268905364808122611253399905314784738061481350901
9 5 11 -0.0006343162851557018648695199609726661570987055865100268378122393245832865102174778
9 5 12 0.1134203279076035577430633071073884863752244723225812953858487883915158326005162
9 5 13 0.39112784451478709585194891208190801006121478077558506475599321954249247587708
9 5 14 0.4071829862113070498262062734911825185581956637356694152144360561997361007830566
9 5 15 0.2710365003246860935098813722552612315162264800917259022651128723626913742641963
9 5 16 0.000137635409016156705924968976045980659397634764699916638199803641586027362809619
9 5 17 -0.003967597887573693876838128061677419813339644124366651620205945122468659347385501
9 5 18 -0.06241545154467284091770988189380256192706342562348059145196252998043321083634837
9 5 19 -0.05025144645232460200075776355393159755641669688297963408301356961659703526403303
9 5 20 -0.07678630532498690270688068612594239663695668285341154654306849237407902708800827
9 5 21 -0.06346088599958646529161487386576263498354144741906052449672811160375786696078017
9 5 22 -0.118520688009221293070933772194737163663935072627882328540181071611599994318671
9 5 23 0.05124707253034603476300051928270797730771197801047239810532346529985776802466146
9 5 24 -0.4185796522408511751617736263461077128018990907678533117336868713064303725069806
9 5 25 0.2804117500243078032731444052703087936714240168328175746657952480358980678617254
9 5 26 0.2862325012121544036653915280751550239979858359670474493952089429744420369472385
9 5 27 0.1741930095761757002435682221656703397160893378167973464020449129837179693613664
9 5 28 0.2039300912969081056834571611123391358346868832372536022358998117548276184997662
9 5 29 -0.06711796355742060885230281939757585260966384851529548246504406638176975840676093
9 5 30 -0.04614435788467539976458868211396304943735931207301229496741322689660813767323621
9 5 31 -0.2290355774655451034388025865024471584462699038986671580393431834994082227268755
9 5 32 -0.3949359092722334994241813699594742116144629862244350719149617994823084655556809
9 5 33 -0.3944656093449940768834076296087761137092215126582551255410248667659394157773993
9 5 34 -0.003906734889032546949256434694985868236156379035918196914056093675558947701186753
9 5 35 0.0480051694145905694842298688262853964031502803244004515295106571091366862550918
9 5 36 0.06197592443988057690645620035941178399573092582687743946161728124933173396512909
9 5 37 0.06167134049388128961080774200228630230727682535101171258795383548471812972500601
9 5 38 0.1050916467009511164955771975777624074081998247910919435165267571515840792869098
9 5 39 0.1253945656678157807906728150734778865595536939257074764214871344254879961005357
9 5 40 0.06435466784876650420866007187573370634202678576215620323183914333988646070558311
9 5 41 -0.301463890741832486856788950784179247286693421440280302358435424579881971246073
9 5 42 -0.06638644004372970876606973670940718000818950036679137260009148046056116246727511
9 5 43 0.06489448961137695348585854804840360588096269032489874312634962507792373976012351
9 5 44 0.1759407776261100132144065891017964648077240601763045473872539253367208475198652
9 5 45 0.1789804545402212019807679185159494559753427325719615274089189124503859980664174
9 5 46 0.002879690398268366489596874219050632217649555409463221657350776576430457040426753
9 5 47 -0.04681551771010633637567504331113267620026624430941206602385925965199598011774703
9 5 48 -0.01091582639440317584994329141659582200936876522560300949878085698117945092245416
9 5 49 -0.02062509245935220225874505391570083616888562274402992984069706418367742373784958
9 6 6 1.053607424086868238323500631427995270137208490249676463109033428731409751004524
9 6 7 -0.0023110899945502503636833322028462370658987518601196395488452572993809927998154
9 6 8 -0.01122078624696227521230057414488582060951199203239481001544352808786675934031676
9 6 9 -0.08142802868395729785194782679837449219957887918813551620512949178924790214907926
9 6 10 -0.6506997700033608198777284602603988408200339857227938478012737981128041862738625
9 6 11 0.003422379645169858757840612177989261930172337564642675607998620812590170986165981
9 6 12 -0.03919946881386472165596132014268433509213864876606811139226401244250571340611897
9 6 13 0.0986569691042246072639987668515850073899560726695980873108010564703501849280878
9 6 14 0.1850755908487366094275208397450322414452246091544337176889831911283752101184172
9 6 15 0.2771455604151456212091599460322672544371091287944442715534302197035419156337278
9 6 16 -0.0006239264274892900453930961908243431282961068178773778802966225752663536444059059
9 6 17 0.01300121845050916643066139530101467298094725109195295148099605416443265893723365
9 6 18 -0.03441994075470355640183466452224560418254921342738855111541051691199127221484563
9 6 19 0.00371972171604624439953746494516154878850065641834012719938655969021001368202965
9 6 20 -0.05268789412548944566313366721159319949139401444939781182850909219511657628584269
9 6 21 0.02723762539287658612092723048402121608199510023795614362262853704876401473212786
9 6 22 -0.0312745946107159790788428750036326393773919307615895380319869017998393795399682
9 6 23 0.1412184198034903464036019185285668302623677115253931947498631220313666657080036
9 6 24 -0.05001350328955806930823769481207560924756742505923278407316563406089266209405562
9 6 25 0.1162226653207278524503118212106908147810281990186783203071294925791246009524528
9 6 26 -0.5449555050479143548340390923380936380197218207435996775523733810074022093441
9 6 27 -0.2453112672037316714219526143605681404909104183941089483414155578070232322074844
9 6 28 0.4210557995315169364752442275871852653350866896161282963557738846979246952404354
9 6 29 0.06492538373356913142338740389331567522366066726074757753292914307448117748086109
9 6 30 0.1352658360522115904314603915807433944465148264829292276385480123088854345252606
9 6 31 0.008426823609390872940401973492922098299841341931080956625615306357091922483128516
9 6 32 -0.4939421857227442583895933801612195136400979735135531280382111068893421485756547
9 6 33 -0.06392728002135241613908786074135160052194214760516453168529059344192992259861663
9 6 34 -0.0279198724529036407415227371107070920707487629309608213019766333899982011279054
9 6 35 0.02057709367408373467665587471391870068399503690792023281371663313843587822635264
9 6 36 0.04868280819725998222644119017546574426951107308556719407038900818429038919044735
9 6 37 -0.09133020148811451315356746934664643356662758746218086841056233558959163963654319
9 6 38 -0.06705626526849182184380215340915717602489242429215343224484527958811167721108396
9 6 39 -0.2116747992749563958911652867800366031034659722462345887941250583693495876145228
9 6 40 0.05198868047567314223455317159110018696917361441982703668364832845512657576717146
9 6 41 0.1961800305940655034731422789460871157689563032100605073140024472303421970204888
9 6 42 0.2578204315398831663662651753547568534439186482032465212577982742083607362034918
9 6 43 -0.1311582561514809389263683075854665508535934822707483349646426013743879973367313
9 6 44 -0.1383111377806438883230545504635726630605081772678197125366612497577904156466377
9 6 45 -0.2599740242493425810688129370437901418241402714018987337848368185801442618414888
9 6 46 0.02808073850279176338392272654808026182926983122264312230648263402595957714473317
9 6 47 -0.02203453788083300500513331043395521242767218588299600905210412123198108713659285
9 6 48 0.06143601166861732310361754065998747137496451513975549915326313892416253005707008
9 6 49 0.1463688652936558572494046003520810737641308284864242844665799934443614729886429
9 7 7 0.02281827409764920348750480800126983201787722615824877973703477282504841074694639
9 7 8 -0.07083839108471694863822544971015707977888161852621601647030956082223103569727482
9 7 9 0.130895215598885164373765955918630609305371481305639824533993506138872715529065
9 7 10 0.011300357945738347041791918863235140386740038056412282954392280547325277466459
9 7 11 -0.02008000331238107779812140955727148342686916276985078525971657341032840165839133
9 7 12 0.1217075427697972444623514713047201971565641007284486846993002544882676748527639
9 7 13 -0.1181153327979485436358034735819648365474246082506722963408725338450344112460356
9 7 14 -0.1579479848414618827152130139331485603020384128701658516137663145210715238297381
9 7 15 -0.05148625172213428007393218135797371665739742610242924325996405022689024444821787
9 7 16 0.003362940417714210267102611244530417873909956933777985455205196611373432049160552
9 7 17 -0.03026945576977017467830127099417839839953889239210796067995919128151231685555056
9 7 18 0.05265531827863165930625997297706392428358689839255458019564027368959196319111934
9 7 19 -0.02733575495009635417374104740637231782988243835569620178436369508105196355188783
9 7 20 0.08477892774178451569080590132176133848137402907019548365094714702685087095762244
9 7 21 -0.07215548994026930099272763630279466765237726034127173530323509942903383270942538
9 7 22 0.05442907213895259412932696760078779356909551365855249202531918763072525050006229
9 7 23 0.02369154490388485726926946709526644311721659889055110889540835185749337167961768
9 7 24 0.1381643836221809716384402391996302174612265477515163142264898125416056001540456
9 7 25 -0.3618861094621946322044146913557024402706557520623565289334834542933291690928971
9 7 26 -0.1403166792620875008972228469786401623312462332940676040240508095640195466597823
9 7 27 0.1210649569636780185737483504882355528662047287893868933589072623868763101927357
9 7 28 0.2088794020082752971685880077899602155898779933633097210297272223715940792673607
9 7 29 -0.03023198574272161694102884430167073554376111518173547701705528800658324591466768
9 7 30 -0.1429970960640552409482402138493267303458751467698492770095877016519344428529008
9 7 31 0.01350879514429875483120321094324220992240542605782494961754959500596625284166563
9 7 32 0.1106184518274221110486554468491435247288735333476219564487724902515169237303445
9 7 33 0.2162161622030200812929335830498106811701801756127203694817753819160498137913716
9 7 34 0.04522185455143164204819608279587824984134428804203523376936230941280946249359521
9 7 35 -0.06264286675276614077050832014909647840906039792390193088688520869806151237580822
9 7 36 -0.01602694755357184216133619043064438635448512869841900694835604892898588675595822
9 7 37 0.05763395588764592771673711678665572625109758480194307936493349698468677970608689
9 7 38 0.09244097498462721408401284357187990064145537723747075253656468135256466715768471
9 7 39 0.1044885895983465832632307923118049307607338553394529388935189401827014977112854
9 7 40 -0.09188879147364171773492886997397715680794597718553493976451752285155909385687057
9 7 41 0.09594680647822548762151716739109061546954921896102886731387868497108478334900158
9 7 42 -0.02579758884886515052945416374587258161411748322932438571179067126976271458746136
9 7 43 0.116062609271791872908952364263045637834189867563331795195011862623846804864244
9 7 44 -0.1532622736970667321174782653475001427066086851407749612071012735488100758417908
9 7 45 -0.08222932928655187767841259967163040548724015686407897829331232978273723813065654
9 7 46 -0.0456270482987716213022043282788855984795960081606934815889493449741538598790974
9 7 47 0.09292057804281110227100295925169790999777521779364653123889911208991447055160718
9 7 48 -0.02850763160908159363316228045173966047904673651775654698183728182541531278886517
9 7 49 -0.1082501581325275835221339302746494317338727431012432536999038137823656678520009
9 8 8 0.2350299978591326846093364206606391673835782473717855450459080067097978411827264
9 8 9 -0.4510504618087141450529932622221626757983930065236239713335030567008697613817785
9 8 10 -0.1006039195459506902110972070893499488036408218751631657505103881676851779988029
9 8 11 -0.0008769367370133543679967034392870499204573827189881449714556515530072783038702046
9 8 12 -0.07764200332587847870202448615442955600716654583061589211391424158675705481031149
9 8 13 0.07162530806137343163503431938871819975490948791405092678541948009239799472545606
9 8 14 -0.1847254696669777575364685335389072845447621644523332218825150394027988098171916
9 8 15 0.2365043082033465319919382980458875509668957407207330559219058286895618749321931
9 8 16 0.0001980419908918727871018347347319272402526768416007945417632781786573518057989064
9 8 17 0.004737062983384423757071920044365559097254324651221278864968698040906375005614206
9 8 18 0.007797901011535300948575371238022891768639828610564771181779752048988436656527939
9 8 19 -0.01935956267213132596180281076534253925456850612376862925534561955396804559484581
9 8 20 0.04346856272893099655005274134650988072958501362038447449883378444084341341249166
9 8 21 -0.03242547603753105350947239117836898301083317506216724558060311513124060887727049
9 8 22 -0.01877552405955977172723433643001365235800540645175168311398711373931876991896644
9 8 23 0.03153822078112096852523674140061944780902017716654383647478620603467442683597067
9 8 24 -0.05717661973841904857436499801073477241072731806386205320687924992367587177218279
9 8 25 -0.02133710214216476999106636618000197322966752914526183551594152310215249546040181
9 8 26 0.1262357811440063966121301070416299292585541855658598639750170975202737958172932
9 8 27 -0.3117151868420647026762912857762225158641697531250879700891707559216184048024675
9 8 28 0.1943770169676229915074563493358944032138643022073363146485158779032528780730598
9 8 29 0.03874512120913300358427116039149283433248571869627649797643511636321888201348367
9 8 30 0.1103842784491586386897456597741280454664569509973826785849822240791733102287085
9 8 31 0.03901022967415865530471720927811821631491075196734489951749304580854096858124113
9 8 32 -0.1455078442194566676308494875061963699017102905909623087152473258679679490198953
9 8 33 -0.1088636656557256424231917094023867471390767387800181766408797177049356026856229
9 8 34 -0.00692443407125252408733485359689359164538258113140909618108822075429495421209524
9 8 35 -0.02149308559795234533725711410704422911764504664508539246200935024276962123971169
9 8 36 0.009732155527339925818235527234792892648645677037742781442193294075616861120850628
9 8 37 0.0264309846002208576941324469046928672028056667498027655718139195271609163040837
9 8 38 0.04504479759838776414895310215272696851506376651859247295440353699749759802854896
9 8 39 0.1484751340831554075639545029005599527340792858384315453796813852365776583940877
9 8 40 -0.1625800997204819166422896405614372315817259112150573128890746893409903652841684
9 8 41 0.3905358294408891967381616164505108189540643418570138981672686940389965625698577
9 8 42 -0.3082133283569878773692289766132088258446597878524279977690874479059157951949479
9 8 43 -0.1218830654972015425572260338822966754135440890879692359955345299609480413050743
9 8 44 0.002899327722970311015909140063020404077053080437431021781445991951987758722249452
9 8 45 0.3066515608480193400569180278600085427282403295848348100584666010961423923776565
9 8 46 0.007374800089811726379102697607343983463050060994669797929267974772284278571950606
9 8 47 0.01890420247793860232223617052088670006971349107129981953666868840092494999443972
9 8 48 -0.008553156121392212297245762054538373363256876379248402954592854562801224335172735
9 8 49 -0.05098151718702869779345892994318093585152216570131029863090383071509844778383622
9 9 9 0.2335186250665773662993938363872858645345705261505038158480742176171498640894965
9 9 10 -0.1724118336754075955328914591321575612463619861811979853832334865792942287577878
9 9 11 0.001154810911456371499537238161576467779556017486890021941804349102009018141632002
9 9 12 0.01083849108586512091172495983882756424584506624461207265084551403309472730776361
9 9 13 -0.1452449609675988525453100799562539078087493081804598837021120187715466788789651
9 9 14 0.1119889407334664333690165566616948754903074423412009581377668844512334436729659
9 9 15 -0.04047721427063681400759777604906846733819308075905917882750079510808791754802357
9 9 16 -0.0002807534883336513398395668099525204926359174490883913158113781089351871826547124
9 9 17 -0.005272131772262375056652103601599515371465744569179813291922406073954946815399008
9 9 18 0.03400197923879516079509592147356509636047500912206544805529274386526631770364998
9 9 19 0.01068534299987342234528689301331565777541707013557507346254295071409390856856941
9 9 20 0.0169200159296620762813921154845967726740349282641410723973104000453735824142565
9 9 21 -0.03357732273178782166450307993011242044062997006380469027162251515559406061751513
9 9 22 0.03962343681410820457454621419815957599035775345771782218424935079659046842760213
9 9 23 0.05584337566283238695529599215276870577633509613862920164815860470584195868465843
9 9 24 -0.06206938944927477614733455482613434792448723850089991965183596909116807723087761
9 9 25 -0.2282578874921429045103530137093816315165123938770778645541230269345985903480932
9 9 26 0.2072520720443050018075307917967062650339876238834643701252531516372440639475893
9 9 27 0.242275646850253921565359053084082938579737821208479162865442854842461191959015
9 9 28 -0.1011528889584649476648899182340965277088507380140010236585385959873354656245988
9 9 29 0.1055449599886267414060560072275390590610919583035266935465740329956340908243635
9 9 30 -0.09870309658985834571904120506315914961439144667271364153109332154130342991629239
9 9 31 -0.01858178187253052979552756591523744980178759308871304754342190754810006491356074
9 9 32 0.2665698786189460597078197312504056099131525828053775728957164354992525525212433
9 9 33 0.1195639292906649164432675568576456987798582888547439483353476132832419093959305
9 9 34 0.01832792224927038056355779528351197570455355994219225038851793215993280291168698
9 9 35 -0.01764095229680585983163290774124042158933536714396817141269679020356253582189439
9 9 36 -0.02783500923542224609650730449551258373818103727168592885558308485914456530156753
9 9 37 0.02050722954464924189997852453138357733501186004671900421784428520941997328544068
9 9 38 -0.004670767934587680860455294105027311342315696069413596858150473854909331231863747
9 9 39 0.1141992994856656647323779597992703039737047598448586862933124350735036963541036
9 9 40 0.07873964855629724475175671790374622998081272063525565142213719057713812545163546
9 9 41 -0.1863401045536078268270520743874690032926395150936669949091998746664826939496718
9 9 42 -0.1938616389660639690000398816778025489099305362474413739424552223702863042317345
9 9 43 0.09060277945069303867455255520238150296217208360491804705069122889479921401574203
9 9 44 0.08278792895895117803096455661250789571707915383998017885030145889973619904669683
9 9 45 -0.099852292829844485904707615609852472280829718642965153266706259403227765430691
9 9 46 -0.01774892657900193897227970480248512859982490363840591244734066824562290451851635
9 9 47 0.01729212385663161463981170894007104363484759379063302005317796994339364311342202
9 9 48 -0.03975838223577198904469256227810789487734666104513984518802567354168836252083386
9 9 49 -0.03742580273633894323297302005017229975538327639285936437536808747248605635568331
9 10 10 0.4079665563461314797392841929812226535571656790595779845866325292257046217316869
9 10 11 -0.0007520949140706592046922848456420745979515466838228156877053819533565971886868268
9 10 12 -0.01062811602351837134269050040775420864871449749675203457127166455500232645755985
9 10 13 0.005229335609768793110314531606867062351625549165957235416107001894172003375171896
9 10 14 -0.1780751229256427556447841713584804885279460789417660482962376724772702087887013
9 10 15 -0.2684528363501044743931073369304137766431913159511310213260747914347640641452425
9 10 16 0.0001967335130574254647442299695536365033636846080148441209615946889708475045923972
9 10 17 0.007202519343140297175482428916182335826412361638814650234010210292718283877733205
9 10 18 -0.02539011741569148236922154611931400328420193903678843011245835833565474471759565
9 10 19 0.02955601470888847817685613174159889739971880831907359067315657467260039908859501
9 10 20 -0.03530806176416339011783797859020213133322670180566016528095656087666874605762247
9 10 21 0.122889190935861139716669314014972319250669542248316227894849398279060822797655
9 10 22 0.01850453242238229343670969540413118680525907261826582008729532143502143871955447
9 10 23 -0.1466340896444487515013105067449264669686876462572247049731059538758964582330855
9 10 24 0.185023776236315326328404262401733291732032303972384523460807107161897655207782
9 10 25 0.2100830154498142717342495655370819172244433458528980258379372400836245201140699
9 10 26 -0.4582762451221012309597859886486055115477394873000247719403573090771635349401444
9 10 27 -0.3327905694750367634843830208766183881830823722675246062884011559585976361241025
9 10 28 -0.03255507290531364607858746370038211288821195824948152299195524294396341247324472
9 10 29 -0.3618268756270401804752099797276019071932028529556533327183910785781264863720213
9 10 30 0.1429488880095176398656072884479357141621402711524901731658152939333294425467508
9 10 31 0.1634527924505091716234956635248950128437285266885414006674101789795184030698924
9 10 32 -0.02184186009195214155880504442141091624118286574055763681895306707160014940816332
9 10 33 0.1413389382059636962553331275193965285871340709765689586122524411820473965199637
9 10 34 -0.02748047227094611940779519776047332730673658522953450483951164930726923351898884
9 10 35 0.01077327488173358196721383221060390553850354374630856250036334792500756484642131
9 10 36 -0.02089377510634144185054698881227676181825659371450290334160696892829156312484779
9 10 37 -0.108160765843936274196807666269739754212984627015499114677899786367243463803429
9 10 38 -0.1159246262286536516797788507288767263532491296864024328555329087363808368805258
9 10 39 -0.1582723563292880837899697540835166536426666816447244154175566199506937014098537
9 10 40 -0.004583394103888321434138470877381473690247832145467102400362414426558228659638378
9 10 41 0.2143705684753896065363129902007931519520183026447919254999792947035110118088101
9 10 42 0.404813663064748039065986044260401522057276350326443452009484277252367912580397
9 10 43 -0.1200463860567040475294782929718389173349169277269323676271746171102646410881884
9 10 44 -0.2369329666901031711710166520280396464573591361273832432149357862821933205164594
9 10 45 -0.06359104212270318260034567963044205447677116569651170593470445914757666473492178
9 10 46 0.02593846461235710654939149888373260874726332769371110547680889131577038483488286
9 10 47 -0.01187678405672960968463815548936339498196930703215756678005247054093037400676368
9 10 48 0.0853326240008268841011425539529305927979881553140756709104120504216311137984113
9 10 49 0.1194135348471152635036804587385463405889099708776433780450615368290165292813842
9 11 11 0.009250758020203309003351634375550124480652176187274726010176294102362772134804558
9 11 12 -0.04667402748174002981198789418443554793567154700643148618682413832964971894925057
9 11 13 0.04145219326304623877421755549850603281797149409257851522499232261032382549172903
9 11 14 0.003660573127467080025284414950339417653924139013854829220645166613171762447272136
9 11 15 -0.006145910362660407682828637837087699779450920830992496769091080951765640423430837
9 11 16 -0.002101308955599724713940031866705160762882535410885326776796851063963986774242219
9 11 17 0.01051196387940306931155727707245116750772376288945902153521274784669400732969844
9 11 18 -0.01199830814755016645547203698726820562714501860395362695720250998714030486738615
9 11 19 -0.0005461548332749494171483734307418228246935486296677199948593395027435799070627672
9 11 20 0.00390423372816223347755235679060836370697378435793747355428168523072502403830234
9 11 21 0.01841662052402608139792788343584663753027948539645548345522307073727627588414908
9 11 22 -0.06023461284250378856839105282287791299592721698568152442434110504563538314095764
9 11 23 -0.02691247476867725947756087406301928986297375069522013975237937100912651449352186
9 11 24 0.08553431776373374102633773466528179742412525458399882923932030572420465807831413
9 11 25 -0.1570350946172510534154519163857489600484440599856799584974203017873569623592065
9 11 26 0.001715151461653819562770073642901907867913340365114198726787138021162511631655426
9 11 27 -0.01747584185474761686871859874552161458621893936746919089955730758712474802345726
9 11 28 0.04589870344787271336102433807392067590910010229856330206902442470951896082770165
9 11 29 -0.1898312833599388966543705475792257247558654697957777278757721799091767011968657
9 11 30 0.01785961789126589738828934995128605188890182115963902177242915729037719166005932
9 11 31 0.09328470479946237572872529343113825305893389911669525370508022884444259873770762
9 11 32 -0.08692200113726257061494839145399676685072413947034130199730693915417670401679497
9 11 33 0.05059481057966067200946395612060075052088308237784888397765626538987689132835485
9 11 34 -0.004824253119250407953743760959153021134361719835181235838397182682566105793202002
9 11 35 -0.005109019311920732086863572718521068441396006326946827836719250688853052521508159
9 11 36 -0.002397011764576860329176628459398250151075390347487746445469052493252196409726482
9 11 37 -0.07953171325746387120468346880376712656138177921983480912644385075068138904380486
9 11 38 -0.01444838613553404216466762137151192198781696569743206492947759259198740946871639
9 11 39 0.0647495040238516713558604878859891390095311101600258310949883438357380330411366
9 11 40 -0.0565615522087740047996871129725159295684578034699120208111973670107740518390365
9 11 41 0.1307061185131385781292530890614881205497533904342702149187648892572100053093101
9 11 42 -0.07560638177822911737239710431404810086749698912684708364956527083566572359741599
9 11 43 -0.05021967962602384851534383302006093397877665124642054222714835730885729133340356
9 11 44 -0.03615186622243890466805252925738041002751980318268101974343083046751618708966516
9 11 45 0.1564214005746088886876773410649673618078509591669693222805964668435193427978065
9 11 46 0.008433058039584690673526415308960508951784313674872324544595958443808566545145515
9 11 47 -0.005562598961793738022667869471458538526308634411970034039657169564754442638017777
9 11 48 0.02304481748919360124816468496185099919878455482185665104139788496465342079511643
9 11 49 0.03159806371312651218702523833595574807892165917077666217589566229943604588667633
9 12 12 0.1119888235474210187496906984850879711123038762646374897874451695598282429081463
9 12 13 -0.1070411280590448564122577691282466186384808007281388563937536954703787910039645
9 12 14 -0.4139358403167725269294583740434219819487060793726497175671754616896275121855286
9 12 15 0.1932220260701968718849887367057479174647509790683668523132432495628899952774151
9 12 16 -5.690169437995024789431379494676049926488145660789237129299580279579622915511396e-05
9 12 17 -0.03540442930074468901131925351192726755774322384469903605540297438334322519338037
9 12 18 0.0642998647502697899729336323373064768750759222597294066519980616861753572425856
9 12 19 -0.03559389508590542724760014134661629913124647941410813824507054647177332840568393
9 12 20 0.1618944223012110713402460626226674196856767828468521042343618214811482495436804
9 12 21 -0.1190504423672973457881221245863261398931784587082214540415384678142287527547234
9 12 22 -0.07344144802047127432888361393224140449036085301226472401819326420388756055804691
9 12 23 0.2271333510964352635784157524009349945831081597548453185978811251497520688089545
9 12 24 0.09505390125621416508044508927143414860752980229554341300262557906844646933447896
9 12 25 -0.3871648898434351265910125582862711947793985571917531632617550082395753630838852
9 12 26 -0.2154007703447392457195858657240176328436100102191785296238982855027921944073769
9 12 27 0.05289564125948538761908893908517266049345600297517947872041691050831720260541392
9 12 28 0.1597964964771306106077943296380878857496577572860041610057175246358184339342809
9 12 29 0.07695642555558937925001225582716501611587541886622300409140450149722867793042361
9 12 30 -0.2268421837137603509890592183878719830205546685275312448085818639196416015752982
9 12 31 0.2045077348145533553187616656320822600980529382933675586300168253771103658065285
9 12 32 0.187965050851442670920366747637458391790857615743293616724241008484151394404053
9 12 33 0.2563269128862157552655343663727274746639884362654186780626295335243215363693747
9 12 34 0.07244317804763173936568462437279059471665248509795825369414165443488710304923858
9 12 35 -0.1021864284251955961492326752407335258330966561805658142229819374420274436835925
9 12 36 -0.05186042425332741768811925590722872118650257524175557843159587390197180112303852
9 12 37 0.04346435879036519329595467504844096545844482756497058814196506968193732776854389
9 12 38 0.1577616594835497648138288956507158676003175308831254886787125022414243344252971
9 12 39 -0.143759591036614021360951540449219048043094000245189249636306245098816202312962
9 12 40 -0.005988944367484122720278409447893084980256619841691907573856854171488471189716105
9 12 41 0.2344558251582286405838742459301231191892550693890857364557088314436333419830232
9 12 42 0.02658664308058638539096454069021312847540974783969992764885966243359520407059784
9 12 43 0.1629980471670452817974129092694440126015952269789898694860449276545498068400024
9 12 44 -0.3568620703138903342886503659062372530416445114202774343840761422438695015886542
9 12 45 -0.008950294969507519690055038714153132918315688103732873405684447931045414871405333
9 12 46 -0.06813525514158405313064288091369060783402976172634794154623138493778349556377127
9 12 47 0.138847037309529724558087758195106853243165859991061369866715382596595958143525
9 12 48 0.01125039707314563557035020573047152166837674052246331719256283142295065977226882
9 12 49 -0.1416247953779918749734954094946938242148240913139865835001201497391115979982206
9 13 13 0.03499153659554574800587599184578445712791745158325084745298929469748751733681744
9 13 14 -0.1588931319572229422402474235785827824451108354404214809650009090027635262012908
9 13 15 0.02198052175278160648916715265421631281351139507037022293726788872008745282515817
9 13 16 9.54296250795467049125035602963960631260529289325398898409961817318579733388022e-06
9 13 17 0.0005481883998403769216065569718794886636313214592549365007266824632284416126903751
9 13 18 -0.007756591705761817052697258275179999631017216314977644093451842622474015226585404
9 13 19 -0.02127690835997872218801202570683441949574042539512707709835512723286460292165696
9 13 20 0.02281840671409613624097047781853230240030045100324893175145361339008499435361332
9 13 21 0.04172035851665592927709219931775764883481824249729919318201961964100110271469217
9 13 22 -0.06205597551588747630341092744155709393759285623788968027763779482028095377051258
9 13 23 0.1105148787346191140617964851955931071742997083140637042444492826370415494855188
9 13 24 0.004254643840349152350365134374475117838586476079286932602842466936575504016903406
9 13 25 -0.1216577545685830023391170301930070184695472331342095854866554258767316392376021
9 13 26 -0.0512211248425658274194753734266224890115915030523070710021169433185568840314363
9 13 27 -0.02579962642877975250351603927867323795001061947423338936505430166257647761824261
9 13 28 0.03998628047098781261655097318452945995541291659314072406572221380970319328388828
9 13 29 0.01404530248887673636107428416543536600497521250553812104434121285569604908654467
9 13 30 0.01420053575118764721818298396669439744450706894436791785746241875345293360177803
9 13 31 0.05379612483895568889850102380021858003562031068194051572290244428360113196875131
9 13 32 -0.05003973330072535411341512019820337760240685428438664287838179926538703715793717
9 13 33 0.1928519433235330278081016923632502466827446689898715021141971160691874008146279
9 13 34 -0.002239593704731326450075628369002809085212057978466425925512095774624408482892442
9 13 35 -0.0049514549946384006240516156090826165431839879480600603242674549305755330204448
9 13 36 0.01096060987156267239846486115526687871700105612394494257140701706831358277412881
9 13 37 -0.0779491004116005194394174502700045209851363992682976902436809759323288191278603
9 13 38 -0.09444999207076300446783342877847488734216075009820291717856403779572312185675776
9 13 39 -0.09839716834635738912492789032541272188731327330235028754892683332897733659475301
9 13 40 0.06169955809035415998411069533737406081755924653987665796021813644859673206651312
9 13 41 0.08885611133406094066152396164958354748222979703554174794608401263540838338087739
9 13 42 -0.06236654123889595946874900037965753488967303156302184953448197056789502522112086
9 13 43 -0.02929939477812006440015408953805156295686699806020008805802884791331689380998055
9 13 44 -0.04674460794155464899655164936164593882400692001267610933917284621826189231541307
9 13 45 -0.05192026114952699435792471912925398648962290478938696717081974402804672979798844
9 13 46 0.003288992975470465890619294311951970279214355337540082680939726199484200380856166
9 13 47 0.00372455090648520181843523841761879341085170612938318493946712403276980850560103
9 13 48 0.004562278266283897789603471984809026972532171983841755794760833959814717187277019
9 13 49 0.05673450629663703350470632485220595894175387558071973796896224904202011361187251
9 14 14 0.330017614555437156585290673249614640602648035198699164805242484382230908702489
9 14 15 -0.3437635285509353760406689498266484812125636571340584883683756109648127395520885
9 14 16 -1.994679225369343779219983991201411400135836414602612488038990423237830508717698e-05
9 14 17 -0.001440433793512936958030629690994947046694227859026496837373401037334217754408522
9 14 18 0.006547666861598340870418452580331657508809055915115500269015723626236408403153661
9 14 19 -0.006740138450258738028832494757041607022657956208844905641872427308710247845528451
9 14 20 -0.04854654490289563598543066527741212084213026417248111942142296764747184658349014
9 14 21 -0.0323979806849148064899161284002223081140416368458456108778568568993337386692937
9 14 22 0.374049198982274622278714169092086942943726246555359096072170745322101235798127
9 14 23 -0.1976001030377654940591401675713177104466378159301008354805138126885211826642757
9 14 24 -0.07569732746137297771482991498798914809254006766132923118888328211098254326530492
9 14 25 0.1924631654477407517525485538586593214429657090260290076307089341951814057343327
9 14 26 0.1859304492741893371679777287162490716093423089265456713624741143867150730214881
9 14 27 0.0735684222885517705593781523317776577239643917290997319410599962450494355184804
9 14 28 0.06392825119146247353304413551799637731316042827518963210114425458291063866595915
9 14 29 -0.1129780821511298025935236722610021481286233694245743889563286215833877652851968
9 14 30 -0.02268330229963169171225552335972282235663012066608789651723617536450264415455016
9 14 31 -0.2279594387445162276194189654333828879718968281771541101139839399732337109416
9 14 32 -0.2123124951647892932576598537953156284825882120726402370507673776664386510914832
9 14 33 0.005451278957173991183830994007589417252725872605665085472308063093468487704441344
9 14 34 0.003076868968062091167560992071664755809934792975506825549419215930936844631489727
9 14 35 0.02356173692505110159311092951395200161443556687259339714906032305857218204376143
9 14 36 0.06035682603535631318593562284011553273347652681766433181139464994963815327675543
9 14 37 0.08628065333026380664769520206690051941857106183819608595864661377244361160137622
9 14 38 0.02482281697499009332826432008156962966128818538090400654490481560881145544915119
9 14 39 0.2160082736369049483847907248080935123250709110433552496874743843766330146996392
9 14 40 -0.09456953064501970785089566384927249423811974844445907855425949983549672493051107
9 14 41 -0.1376092813090853216982153912252247377171683576819253064855601616530370470396435
9 14 42 -0.07062106416622895100438291558012260457397696896203397471329229825906430043093218
9 14 43 0.0339098240608295136128420122707528621964331477193453139549079588155805684850301
9 14 44 0.2193483142681552616411638681444855992540888350780012127248830729735063158473712
9 14 45 -0.2968215856826109071230984715559232547929397278308173847459136712943213603448696
9 14 46 -0.00370356142987513428314183173676770834625899946762597513675277413289239472105673
9 14 47 -0.02112076314812824787890803090422889542851374757948836345343948595356240860105817
9 14 48 -0.06683586451971199240604387824643459052611032045155528886774940169269938409465983
9 14 49 -0.02684771725001144281533537924357088284034168750206637406971493288777302649397209
9 15 15 0.2614907299036774271466157150771038785151504696611090749840410694307217449636776
9 15 16 -3.902970225764716503421909906950609870571951705696737836916658856016747000436852e-06
9 15 17 0.0006400918326262545081812457448504282891434708672834104796606766081336763440809932
9 15 18 -0.004279682694314216358259696976229893615738753658142630823823543664675911234673444
9 15 19 0.003107419551095995829852446265159894198166790286861101727607425624538552280221965
9 15 20 -0.009374966509389646958695857742005795337869837688861148880828346129753495317174552
9 15 21 -0.02391229345911903183267919491540750416886632532660815929726834806495202787049498
9 15 22 -0.2077170812732433571323779413855891788033928381643808471140273414285099933891109
9 15 23 -0.03835750622558263640771183197237031803010161552345742227029299738765097577332729
9 15 24 0.05663316846132215416541951531479953605847691705835579036281607348030654075194628
9 15 25 0.1412816077063794997680978695442617472240670040109469675951616995612871836071297
9 15 26 -0.1331942019401141498748000235303198507157950113101825765968071154594624908654095
9 15 27 -0.1374469395143888010182900657917871508774002250566729827740533270324540230185816
9 15 28 -0.1224533242311726324903557875316350853571983101848396416974995287425481614503904
9 15 29 0.2164358300347412444034880476530467282460681457473631175401144912381932708993349
9 15 30 0.04120773692000907244833029059456441076192734287763735520664358427920914061462734
9 15 31 0.06495279010026273797394547316869049200565821073391880300410589712363074106208131
9 15 32 0.09908359928371464275324872072766971502359009267243828786483294022106247310184643
9 15 33 -0.3929364324159745267101228454561274464243875005545116791608097184763769430848943
9 15 34 -0.004881587138013743152645106794281682124200341145735540389467274068565346731616328
9 15 35 -0.002555518004441226483001891773010862760204133050832469809317242929219650935686487
9 15 36 -0.01352098207368960258147993890675501938163315952870808945212877540615242836846278
9 15 37 0.0503644978990691423090084894637713304966841821491229077312148330447812316168782
9 15 38 0.1184384933891092192942094541119021524623881558598006732093134468644906779263571
9 15 39 -0.07817079123284342724384722097235552811482145717035430394584375436267368620265774
9 15 40 -0.02550161899921314437153635049815501003776142347304875069605832365569707306964142
9 15 41 0.06398016232498484465547796697747813487285164423120820182658006922257814178354378
9 15 42 0.2377641306838633042425210728385114122123156854169995127185631924126940664387868
9 15 43 -0.0254579071416224842411300849388777483550558345972777022561152390525191360823248
9 15 44 -0.09319010762295762408314920345765092593005753013452247013364195950182656003763916
9 15 45 0.2743739770845957101208788631979553238685412659146499778474033127393618627332197
9 15 46 0.003820319202108326875410143032811572920673070201499232664517254715516564216491406
9 15 47 0.004478867754757076308029187759949365111073618517224602119943883460028949111180002
9 15 48 0.01746687436816245963860179667725370006038619087985968371043004089921796195198449
9 15 49 -0.04148857126358347769957856292386607800684114749717087065004430720634937612948091
9 16 16 0.0001798463881169569655798004425631970634447544503470736740017148819885434126213162
9 16 17 -0.001422205002947159297722228825976475342661319221644633788086183420505112430561552
9 16 18 0.004923771572885755813559998574690859999920058707369499484120440815645686782947623
9 16 19 -0.007174742090526996489090895024422308194265798156167603844722125582513177321241606
9 16 20 0.001585612101802771606114700864021381268972813955617212510198068142084269731553143
9 16 21 -0.004302885151547576779839864085426807044070481297104414395429216545338533162826749
9 16 22 0.003013537831367888983071945060925658121250999359804160150510713551845859594791151
9 16 23 0.02458056129495568215979380696889551443150244272720778020520377711095748562364482
9 16 24 -0.02002926341721846748515548704721413187227564972368543408801890095731291927938856
9 16 25 -4.970608482424205501563690931711984434317061118955487816103253182968155303289921e-05
9 16 26 0.007265607197532455943017574532300607778057156101808541076142940909351682045322877
9 16 27 -0.02946299765382528005082114434737869296286436918986327881699423593502677484121366
9 16 28 0.01067534099713317828610166691053834473937236470506458048761077633789862414125041
9 16 29 0.01555450165877844697288545192688789841864319363855527584398482047800828850702972
9 16 30 0.0190584159677492664850489778496148771785332631910625129329850785180072989544967
9 16 31 0.0122531789480821066206536568794900144047961388726733978338510606453428609957911
9 16 32 -0.001536861191339884003821154916602617466968060776828262957547664663872128322064641
9 16 33 -0.02660051867977765991599517079636923385553222050014886082596616493104370877161067
9 16 34 -0.004340761486201040562294295299793976261056959626435547233165176805950952011876635
9 16 35 0.002324633532585706254308010361424308285125568487070894882050704002019038978557717
9 16 36 -0.00203316535488635553402169956565272780463615785195581975324483883578819955064259
9 16 37 -0.01420383739055903584109931840894947845499220885085590271949846652094655563144763
9 16 38 0.01836401372397152119192193483879002146364349607977574520930676793849738443029198
9 16 39 -0.01075886159576479028433974594450400770441676836723782264425719151407553590317602
9 16 40 0.01111895461034714207657841282583770212717003458791557057167665185303892259926255
9 16 41 0.02519583589306019151169686593408112415166722859101459120686858975545631413863981
9 16 42 -0.02056092561335728204403172385697695393933026678819258333612169491220339385325327
9 16 43 -0.01806169601209067993811667028047828506635394308847979651231464368824663709383491
9 16 44 -0.01047186166575010082577855930489807055379923975797040734209515644553540771143929
9 16 45 0.04921116021216508035770448864975643340422046525115262221634387706719276306476422
9 16 46 0.004094195667893837727006136132840943246097347704505645460494092374457199493582773
9 16 47 -0.0009901348133399688092901244284599341027006689433465487939594450884792039519527255
9 16 48 0.000896947558488289732828649688789797258359284830281502459975769152161762603055716
9 16 49 0.004309476230022542119269222958734304324302142550271740718973459492602254629673624
9 17 17 0.007303941637926149362976451652391216396972193323902720861939088101954712880450867
9 17 18 -0.04365291244127413831280325979658149933657613296499642452969786003663870765965836
9 17 19 0.0605145883202815567899662186848872702896569980930530645789187838936575389506084
9 17 20 -0.07763178996676864951013419325396140243593420274089860931524545330572386260643548
9 17 21 0.1161921023872351609612116954204329171996173544294649241816218734687464852050155
9 17 22 -0.04832528791049118897576215239049208184301306492755704754619149010949108764379409
9 17 23 -0.1301764578360111538222310268346172868865700350211250391133559397290464758527208
9 17 24 0.02690051706940783310892791555737687390634633742764317863213754514102319094336613
9 17 25 0.1071530841706551928779129080318749601646440756309597698490335161864298528218594
9 17 26 -0.02786082312850169750756363232616015880897504607978333034452820785959056231717636
9 17 27 -0.007401199434367503570018805877250626565674961178205014485340695300813619769875644
9 17 28 0.02452007322573835500196082983382405847713190485165147279772134382896503971746842
9 17 29 0.1131966373484930337459002692323168643951437409332930149439773735084717803334773
9 17 30 0.03764857952460253666808668706901181729162517425005721622284858062364857137437508
9 17 31 -0.0694794031353448580201477958459180839079721182974170260622652554345068392571164
9 17 32 -0.05991756136502028303312873112162421651286754884555458066204293288860798521541731
9 17 33 -0.1310290361615254936520511577920697341264308126111777645823340697556482791629571
9 17 34 -0.02140041500041444352931266283326564253084597442287241743609960034105951694330879
9 17 35 0.0653853617571978049677494856101426352634074578056221869254561019818868880645739
9 17 36 -0.005851286983734818074244115601235520641612064311537600125100235027136327455984658
9 17 37 -0.04572678964964112555161407193494337133324671235776085137003478602855125918827972
9 17 38 -0.1472066915393823930302283008663178339098287348272649155482871383962491896199842
9 17 39 0.09457567829614959061370968840539301360043252637672484514394735462086306494151518
9 17 40 -0.05134743386478770390042285865322137853304015867764614762476952747903815195164807
9 17 41 -0.06067592557723214535053685582129405441444590167017869916228474229707362307552929
9 17 42 0.03070111506535565354781845313077912468680393963259387408455056300069178429121885
9 17 43 -0.02129844483456579266735206741703807772149389819554504015957574037917944751155962
9 17 44 0.05878944435419385712368976080519261064622783772654174070030110577054559798358976
9 17 45 0.1205991962003474530423159047969768374606966761694248902675645822807640869291134
9 17 46 0.02029913704826455292593166204904112906441814616976182031304066656090321573129374
9 17 47 -0.07176474848473291464067323460920233791725881587808629227291475732216097744694332
9 17 48 0.05600878930577576221400968387472627627623789188347663051226702437958068924795623
9 17 49 0.09973588934647971948879517581485349290358762912358976241747171838777349711641854
9 18 18 0.01607849172349024953359275290317179945764982962600753390017626031192667950303344
9 18 19 -0.03060999880124871984061783303059783164080259247685335918798963205150461295211756
9 18 20 -0.007355061414965789031754893273097525773471130164708088596107109768840651316244405
9 18 21 -0.01534921946519633385984462954213233721816682171176412167611632577392953689089439
9 18 22 7.743158534743752782117187347499501496025610136322031766306001091592270257427003e-05
9 18 23 0.004658791884040505572874378961329320978848172141137613012200375323136263437684656
9 18 24 0.01218933489174506692347000377801853066370647580925804743706584327866573228364962
9 18 25 -0.03665771936103878333531656759918431598578048243724137116495731303164745436056865
9 18 26 -0.03513661118057182815537148400951225890586025631075572119231514948566975284245574
9 18 27 0.01690606997954007861506083127942443761097391510111583915985040324877944931312649
9 18 28 0.04434569515601549836781786035214341630345534467451707105139315448255680057641898
9 18 29 0.0493632209081712957855940750354325159769818401582260325610765257448974255540188
9 18 30 0.006790705052732177710952886439448461255989888243745871377491178921553617202374199
9 18 31 -0.02607545254340272215921147106771047422255789953724308420744848125251101533434608
9 18 32 -0.008527800366191519496678512546541189995520678596392267959252754712835242411030378
9 18 33 -0.02249909152944417369002008654346118619860905761081251296966122248938644876350172
9 18 34 -0.002475717834272541219445910371684575596048586486621538475432380139848352149658947
9 18 35 -0.009667715593723917383397226398857131834567345071618852272195836676222275149009431
9 18 36 0.01461299713072447250346185458537770858267122091273389409124871730406285803084904
9 18 37 0.0511963430423011689227354247404445542162357153839940101746823499541764679659316
9 18 38 0.02422949740099235542427675225704119965358857681969718821284541406561350669480558
9 18 39 0.02932173493478675899519767900253211609779274410140908660001382841267401566181471
9 18 40 -0.01856784017361470286544578115500983670683681646173123839331700094136840408071623
9 18 41 -0.005308163688521793783684168550920766182076482737912660705384436647253244925450278
9 18 42 -0.002603479460846761478940332271462502064050618831970231809915361754789584061008055
9 18 43 -0.006585050541729548686025068282636161395469202563162975237605123512465776513891713
9 18 44 0.01738169846418901058632185421878462777908968833414432844032279469818638400565871
9 18 45 -0.01912573156288167503094269452990667008088578969562313993230420348395439052766102
9 18 46 0.002382351335698140185317626609663823671967658514855256416433625603047919798724479
9 18 47 0.009681640409692572595804918854521021281793042905475997271924874128248355660995865
9 18 48 -0.02967377183978073765488279076641694868437981258224154469864255744342467802882023
9 18 49 -0.03059057297685478793700015449194525834865840961324676923465566318984708276185741
9 19 19 0.02099323693897872023360969071803578964621470176429805732766542724664912999993783
9 19 20 0.002296081203990995873028499710467953738534331468141716817354380559533567605447703
9 19 21 -0.05790288005650627403814204017865181982059902741240465594631120995830146040828703
9 19 22 0.1047110202877920837788958667685713161176300526110358367260026875748851442823907
9 19 23 0.03832208057217545006708735583401082319057155451836928254043880677723170444629427
9 19 24 -0.03900806632810388818242434128687411482536476725047429028713974563853481252479422
9 19 25 0.01594259001892766600962043504536460083763865284691574913145520928037895593922579
9 19 26 -0.02859895065700973171607931561427754816244333188981546625658499583016625316315394
9 19 27 -0.01288210883438629272342570751672407025827793690493688508527232230407656132229258
9 19 28 0.06436104742293251848812923612994413235440096307618064942428446584700642982962466
9 19 29 0.08303116997039895365953630242982271343409931649532366425840873407547057844376451
9 19 30 0.0002979172901949717019904625340663681511679613132452894196219210844818837639182657
9 19 31 0.002955376712405162402329553484209553803242035670421535655228690694893305835286814
9 19 32 -0.09658448115161300737611923942041837156741747072106573689182406732110469808417527
9 19 33 -0.04607142443540178951066723825002569627133881389466650899354712785196007957164939
9 19 34 0.0004680843174639735971430467595399526108535151259974801028804098909309709477266237
9 19 35 -0.002248082530860108336568342673843196707796111976241677781398152610432427925580048
9 19 36 -0.01170052614155163809220595538107217453043560220037428464543590357913009748688461
9 19 37 0.0876602247105045097887673736924392549664992423196785686739129241739643021939404
9 19 38 0.08364640827768097877158973216348742385116147544163050732176534701900889700057411
9 19 39 -0.01110153642083549338304280372435026365158418827416044978692745374682608317324658
9 19 40 -0.03496986390336466787682171873866131656402581572290722609906819219848161512931576
9 19 41 0.05467510826172797234237496904464547450792586305493829105273969947349000651169701
9 19 42 0.06984697364951434021871946562970771271704223002061858202669373763902163904723133
9 19 43 -0.01207657059982246287061311158048959574391078089354036485039174488045414173863036
9 19 44 -0.04196997700279664323427103868183326508484273497101138833077457004999083704088489
9 19 45 -0.09040291121234990281089528619411309985714505859891089603868096659686272465946289
9 19 46 0.0003847430535494825513541261432469927129983468436157917504739896703241623837405209
9 19 47 0.004346583445936830398010919167583215655132493153945350313419077921727493667962791
9 19 48 0.03395231950023653215145083423915486510820095902155187039537252511259620016664997
9 19 49 -0.05407758985930837304684330275790919983212921183042991569282026674109958133820782
9 20 20 0.02234717471135154352239425234149301588752868815189917465363896445579891232842641
9 20 21 -0.02995195215118422972311421499855903340835976017136960841298824097012906121823911
9 20 22 0.05704153204488546352761183049664351180829254561555466605348484359181530169990536
9 20 23 0.03867864922858375799517565410435968017551524776788394900222390690489109435107064
9 20 24 -0.05692963171066404620806609100933557944437980839024667070457620435473250959407451
9 20 25 0.007553327757686268302092998580577929779395490967593023699901739086608880439696994
9 20 26 0.08810397192646918306450851353860307678869757518489210203191816429964091545696441
9 20 27 0.03196931849052978656310642136052329473183128439178356959875839963335328978569428
9 20 28 -0.02126519371179071942575458017659603770319214513033079194485218346065559678838534
9 20 29 -0.1155666127457902685150371872930876839956080621870404975397237881696991768285852
9 20 30 -0.02984928195105972773336434484531111875691511542699451501871419707298170093899578
9 20 31 0.01041053837438937046084673783383497023311543135099880686778269222750420176313956
9 20 32 -0.01786384369481481763243315847233217968185025174126660795341325510363461838507932
9 20 33 0.01836663281531759167366145523057677870626522420969944830889851445902414426672974
9 20 34 0.006058184556075388380354262146736021036148067229725954034423527590276321278478474
9 20 35 -0.006772737533248491761330833081620728906945200507160590504776934480223114992815982
9 20 36 0.004855200723632311665758413569970451175941443338454090851408767981152305431099084
9 20 37 -0.009153806128528738259437376294284704072957072364249376031498887818432319611377266
9 20 38 0.04604403282416572622849585133371788609851630587443216711382188547413714262802978
9 20 39 0.0007844770865981594062229144910314170029475126869239680230064056429165738444682636
9 20 40 -0.01057552081976987552763219510753343934220296203284948787696917465725010852086108
9 20 41 -0.003575932888002235556406739885298620487188339010283839968167057420789577707104162
9 20 42 0.01354293359330887120109340684654789771221341118167219462065357280266274123485545
9 20 43 0.0214007022889161853481551444730472328416265804083161699409381612524618182271558
9 20 44 -0.01577996030020560275922346907217688265671841006902179236331230832702270847367127
9 20 45 0.01363315768368679325686680602303352519339909435881906874402194646090784665534213
9 20 46 -0.005463114038299549198013934231781174529088116359270497394242384000701525755383749
9 20 47 0.007883492232475982177672399020693790666990065119442014990684675232928012032484109
9 20 48 -0.002513876393896999522031911156691256339170424902532773444577302673048208750164745
9 20 49 -0.0163526145792968764347270851777420466457329764327085931357671857222390365885339
9 21 21 0.0387915847540000186652178094052076913810498365133164277139555862496691113034281
9 21 22 -0.1393144026026001980538960623502891165254489738073730030044569696261498399205628
9 21 23 -0.01817409695653582956323607934415399148676348281580246369484260073240225235325108
9 21 24 0.07400545149849217693502106031035081412316749937462904188612730188437254055790824
9 21 25 -0.07231797982581995824261927532971551034283650628578997666561867817947220357155295
9 21 26 -0.009668675630336560001286488651728878961866134955410690418127498186817446279420062
9 21 27 0.001331924275426107654760925322236780285858615557058977258862379147970251155433605
9 21 28 -0.07745549057934961690624450976613967300557270367602960174919075567525242100837331
9 21 29 -0.08345631097353184861808251668714371528668764051787721771908248630092628125050275
9 21 30 0.002810871281943015053451410970757877321740660324714505835405217043267340816469096
9 21 31 0.01438666028027946547007728870596416646370541271424153177577392576806071373058611
9 21 32 0.1616190510645007840234651941564381349379717697209839334468282846078745208675461
9 21 33 0.1209272635074220986880005330999853390570913301457747990116857852278545177984135
9 21 34 0.0005089204228047219393103088305291905734798142602024890340517704087927396690595149
9 21 35 -0.002579873013346769901521785578091297330217275497516442796826715352657605688365766
9 21 36 -0.01983344503457836551355218908880219534965993384079342568720804522860928368047554
9 21 37 -0.05773407616083438183043051079908139024807000945291418432450309927726686324163732
9 21 38 -0.0786095784485475277503922112249695845392141285050609522078286456806582660658559
9 21 39 -0.03528072160041972556248485220562146514576149594089265988445404853244435786062681
9 21 40 0.09099252756815031332215643466287329380859147254758828987051079762263055694845061
9 21 41 -0.05280772562139005825313924802670100773873557875173527991954579870030394712559381
9 21 42 -0.1284198664446133914862524993113902022033774290462977008794828229879555816712628
9 21 43 0.01258479546286082586275447773077709977199212347117727975095220168206904257930187
9 21 44 0.04771648686680620028298108526592042253123286813441677254591367269534225146845769
9 21 45 0.02996850105037000326364100889879252297404998270698375527727464685117034548733122
9 21 46 -0.001645605696827354638389797440143995500910810250674277612019439937342022165148843
9 21 47 -0.001676212624685732923158448801994180041302930538013152576619994213079478858356625
9 21 48 -0.01332591899894501193468777282042358601860189781238110778809658442038327466640529
9 21 49 0.02990075689337764837767685562332897583303711638706967651073206856460755873360072
9 22 22 0.2141145329979607603916764085096122333539340325452492934350272656860410551668073
9 22 23 -0.01528547005638141732325566556948138008573823728025597337934523161159544422538153
9 22 24 -0.1279663835077849981810584411220068143496900620268176015435388947555539878932444
9 22 25 0.2618715785445632689688159462279214275611777160827611080763832390495982921052809
9 22 26 0.0533760063313809110408470230600840782404256310663873123592807551738781000041976
9 22 27 -0.1094649778427314863078994575956287600437344879723258337680908362507321657750817
9 22 28 0.009156780896895235178637296503316766284522125862752136826748999712235759276340841
9 22 29 0.1042156721623188138396106279707362819383299834655441081641452787385598987152322
9 22 30 0.01359777810977765813146400003509103321543095826520077359992458316487692143141978
9 22 31 0.04672278984957696224077014826171947348721470459584645837310538760845585254725829
9 22 32 -0.2456116913956792463411426200531903970160108068156059109305658398078245794228835
9 22 33 -0.1693129261061080867054695808968222172507300809639090324035596471779541306589657
9 22 34 -0.0005128524477771570983030067506640730556546347659167965513713960422266267727011525
9 22 35 -0.006608381444207873165176243977617800015963121105035618846681168197531863011449647
9 22 36 0.02986887650680930641204445357941056939127054854937190957607484203848285708290675
9 22 37 -0.02702893418775751968680924986506109529191482774092566912402316615985626607651736
9 22 38 0.02941767062166663528047844172833575326993719469085167871087588801709999831605401
9 22 39 0.004926958239265996912330946542956316940500861189139776012615331595977584279936644
9 22 40 -0.1526984232594683596899567640944120526277553700160040265403830134913845130320822
9 22 41 0.1472615642284660810771545454552587330101690337198639656132079398545048089875061
9 22 42 0.2980760945144154620219417912871539058144800804633398991931907096474273458810267
9 22 43 -0.03427350388527620973592504688553940918164165583480439616258279603059825189320752
9 22 44 -0.141363296555580793971236233500233996744168483559462146835881499534698110097394
9 22 45 -0.05872026320951081529564673057305333551495963914064846798320660260400335217186654
9 22 46 0.002261101883302912442157365475562475318852792598806602782699083302155789473365541
9 22 47 0.01385680957698252381275980479179833853259496965136947108708114374082785884998135
9 22 48 0.0283317434737611608897573623752182331379484461989326872086927793235747860040085
9 22 49 0.05012941981092999741161672071263562745850156854498165743328395516313147977255869
9 23 23 0.8113197876358979950573355100495678968619534761882703622371075075756679716048431
9 23 24 -0.7799729005818367073836397916447213195079122563434300857407603517436251530495849
9 23 25 0.01665658466590866975887737790382456371779999248876132546266492944059759074280511
9 23 26 0.5864254004786752365763985712233819157986608243572048608124379817686071356233272
9 23 27 0.04544331503245986335329114251934926782247183490160451870753496637050802985026831
9 23 28 0.01828640403546704328641737320280463235562495509109816302684917202908464871722016
9 23 29 -0.3065118528914485480596015218085456884074889034106859908665978199807709375190403
9 23 30 -0.001451170664344660232595492941367128801656628893345496233784840882534282999394131
9 23 31 -0.04261564120255044545123577231490269405972568047934000996855042174172534666801383
9 23 32 0.03275959220961307658324752063560814245791040473687013108163891153379754343875467
9 23 33 -0.03011226276804705059085717893753110412862346094342473257722005169044934091263821
9 23 34 -0.000631054852160074486121156540823682276458542029917211233929934256253225731495964
9 23 35 0.004050632829458498900734134211567770075198861918985566122542551729164608668445182
9 23 36 -0.003597112926580498147504416919784595966923160590794770872189462425852477250020645
9 23 37 0.01702327892515932602534363219794693437527998318225819189556857802596803865690279
9 23 38 -0.008435783554895087773316876158656196203435382435167053910888657309695286779659165
9 23 39 -0.3752053331195258074065076304426528249693312324975405594960079232226906295124409
9 23 40 0.4447366908184885498575741900468674259546822084193466382311593231243155903159215
9 23 41 -0.142297879025998277264091888014683501055852064369654708495054132156915630944295
9 23 42 -0.3942762157903100334949536266412226488692935690229082786567730717724113584256612
9 23 43 0.0147100797125014286282847627622140916865671881840085731175374789829041512244895
9 23 44 0.09153515130190769821071449111009734313105671471492689030347345196094476541445222
9 23 45 0.1807363815542820461604709818717134166259623037952884808820399544313733821231214
9 23 46 -0.0001823437445406286031419255074259431436130433182502995275311956648566575923342389
9 23 47 -0.005964822160679702471396438795773584873947560698475941162642806426641575167078227
9 23 48 -0.01250386936068938844577455341509478222355570520929177818323681437126073562292681
9 23 49 -0.01667687241211799774462230974162350347425748304797472778611087853041890325448625
9 24 24 0.3570405351205956077649966599411041292770398197133499976917836008120244134928515
9 24 25 -0.4294207285744834362315345538069451356148041408670431649792385915176796565903706
9 24 26 -0.7330628231768507041916399474673568669431281333502552076036337260455909831080989
9 24 27 0.08671527320733190361437815402776225235172795119749090789094363053067150997790757
9 24 28 0.4097304022211156284756771566636836383537813707950734529372929959366156363804447
9 24 29 0.9605581342243695720058949146136369227423821110876503309620700994852231339458844
9 24 30 0.001090751958927562385911078549259173754330362430031238390101277761965910664074212
9 24 31 -0.06336443036186695842449818132201647885214414380095126403700635242258708837637064
9 24 32 -0.03165665464097712505653993208019146209021767869611797124655979977301753705959321
9 24 33 -0.3067412378156115099875978379682164378108301231276098201394696106016379443795479
9 24 34 -0.0005239374484166832084946146057492793843830830512443964433727582805129307195517579
9 24 35 0.001296986449178975874219382851876075776772279251385269724078125110729808302738375
9 24 36 -0.003930868503428690529191081438423286157091441980864650441191170959735890213671033
9 24 37 0.03303520654612230857986414471921899042569548933358233358186665609417885582682546
9 24 38 0.01741445920192935218384206201934087734746255404903751529261973237905694902744062
9 24 39 -0.1364386261397793794534310012725877335540383487959086641489916600222273900858508
9 24 40 0.1326888371310863284598488524415728003613227757277699733892892381973777610698167
9 24 41 0.008652885143390782738865828315776108969157385829753024706361254059411640470932925
9 24 42 -0.113263401773464316768165783973796577901325777757328062292761745490970748528143
9 24 43 -0.01106261312543851040310114987657712679664148579485913065426212804920578557506911
9 24 44 0.002620737231798157788396152656908802432167345783032606774643522735201856053890638
9 24 45 0.02617159981870326585482811547840362243823992808789511503433197077004833476089249
9 24 46 0.0007884557722085144277367802639688403003035325127936225193219688513518134483409892
9 24 47 0.002833312352450784363625859999005197474530472301407983475726881184571967961520702
9 24 48 0.0007433306590526036894156615121061089949668148004619427557474730664034561056882424
9 24 49 0.004073530786769587210224941505739343367297014095543750769861302526961309233322658
9 25 25 0.3087255583596093235776869996146882005447710119922894073505266489946438448987703
9 25 26 -0.04636633905504721726263760862043859544462625554110707981916633072371980218287034
9 25 27 -0.2531572779160340247290532831049062966454242617700190714297389375180835288467749
9 25 28 -0.306002002680498380323651864654726143299881001852760058118734513830262772148034
9 25 29 0.1414468022259385404053877955307446206271922406487864542123260062228569850861302
9 25 30 0.05043697830325078814923357322339492265041565526922312050342996147370095808611812
9 25 31 0.1816890626551649903503475167537073098490518877845351771393683788857649490792526
9 25 32 0.1533452509424052038767623224105160515784671491389931041073536218541209002769127
9 25 33 0.1667728999510498522909897330551083359318606798469676913419916565227657103281975
9 25 34 -0.001879938182336788321531591780835508207810464869967490686322343702797540098523889
9 25 35 -0.02239116940100460146173636861128881442916336586207933447140933021254952731174819
9 25 36 -0.02675671686323029836962220562947972279027802748034286135330819047101577953826612
9 25 37 -0.04231511228078151767006401283523693545694289658129005219429144746525332443920161
9 25 38 -0.04714067165792878082261938681772048533030591162808472999467965436337626043874277
9 25 39 -0.3130175711455567248323481809393867909702867094506558805143192762603413868826955
9 25 40 0.1296317628124465888498596154490184443781726241422796559426242741719047600024123
9 25 41 0.0960297340522417347096002012410041157211335214004635315320387794730090755804934
9 25 42 0.1892631993836897375568509433574954694976260862226137052854026062481807758027638
9 25 43 -0.02961548678097633663930341853730788471753547773957024113471082940548360049041268
9 25 44 -0.1494961246181759891936637806429126566094816491583491136439242532010721717800092
9 25 45 -0.2933940826915446251039553861177795809944081354977873575755127477209239983240938
9 25 46 0.0009353741694516860213596083365762110756418133127483910658484658375120038442241983
9 25 47 0.02011995833085216720654730521840553236691309787688867187764644187571785303409913
9 25 48 0.02848616863281916503887592631019209841233288380984903523885666407576051710881552
9 25 49 0.05648435590614817541620353904173607706394270733439009192520533771348579576164547
9 26 26 0.2506833844198646828574382126295277213378351203321956319027833460164999488714405
9 26 27 -0.03700052232507717317196509640307098631836447185003648159074360619984417600828175
9 26 28 -0.2656009341471454718656857654390290973507669516113477151782970958404386082461803
9 26 29 -0.5341274024690772063519478507154036472037129131547807823264686754965946972178774
9 26 30 0.01092791942697128772925975728717616981759197997151975269717500577321818023022304
9 26 31 0.07032427225614330915781922488151975031822478415179627390762816772608941431903156
9 26 32 0.2427977858989676276719627659552134848011915811573381250122289237296228018679266
9 26 33 0.297586909582198407884293194997508920470297818938066110372585576778645992985465
9 26 34 -0.0004136367754823497810156307331935247638072445996367266488355108247605772410961958
9 26 35 -0.005923750413426988615866694685307631378067785317562077581785750947405047695126552
9 26 36 -0.03054992207418460046516694828194934657005934032719196705857899071738095093261528
9 26 37 -0.02854824474094417774343132456872900304333184139292453258497544047938963621870747
9 26 38 -0.0918618538107896117588425159455050747993854305957698780259301158649489237693102
9 26 39 0.1840382109989134435556584861664130243857936615972627344000610394328335470166903
9 26 40 -0.2490573392236653031679883191192259411192224772778577559277317366523850337424612
9 26 41 0.1187519846376182066255269101879660562967442670563872825786419845989564556300366
9 26 42 0.2501483019508656049667241581453517386808580222430777257058445110392643164462499
9 26 43 -0.01976345698313294201974837957166089315562134950997047722690926558897670919171191
9 26 44 -0.07523133049041610830613589300120463684288147140860688678347417156066090248967622
9 26 45 -0.23125561200603078675450371996151124702481849716927309575382813449659196341301
9 26 46 0.0006596394278648896545228532150887393351947236674836058086686189226973275829969737
9 26 47 0.007223415579863556514763690943158275219352394740192037265792106555921641397027623
9 26 48 0.008451428624774141490544061555857808946897737701203870226956740220944644856086269
9 26 49 0.03669492483705762087096554702856085222749988700777748149164987560702180461504091
9 27 27 0.1964372599980613935465951064709192446412449141354137296025979738043874450289737
9 27 28 -0.0818839175099125730606828550705353463366924416240927842696941039266157913254127
9 27 29 0.02221962614851788590295929980197227968522193171174472368133784372750412892677263
9 27 30 -0.06121600324443896059450772225413128879715859463299065711193355259647116423861747
9 27 31 -0.1073327758454835942115789345335527661092268600077279217752651010470348405350293
9 27 32 0.1277390113482571314961684952461045197166601604618650753985516930617246483916392
9 27 33 0.08395996180966404009508815243504690525764256557329270860121712393285259608941877
9 27 34 0.004254168242851097533993770601554351288574563104721838978321964242717279663066501
9 27 35 0.01948238612389226056610541109439423394927706820572840898081476266705491512688712
9 27 36 -0.002035923248256169287610085681278134213774124065298808994747191570002222365948528
9 27 37 0.03131605905799730908543708981785452746669532409485921981951874499239479460196198
9 27 38 -0.04813379352251994609230193116431289817075485368827556352195922733986779185943322
9 27 39 0.01968368342108187379142283678489685266016518664324402726828476935921182895692553
9 27 40 0.03941506699665082929111528122531111104408160399941410397538770078395797947536694
9 27 41 -0.2739030034780422400617650402514342989663403380050637293837937720442328138940298
9 27 42 0.06078660880674673153392638486850913821758025755355478642821882035517714878834658
9 27 43 0.08436159142932140452029969710118511857481019428197038612461138589172108788589292
9 27 44 0.115165980932645193768998254339804428210383034581326633796951609362161685316447
9 27 45 -0.2142263301024394370282292278164531910440820163439911653658523267290338811228397
9 27 46 -0.005993547189375211902318995577306600143171970016611041574125415039062215650611973
9 27 47 -0.02068662182184751316340838085406003484167394383251231316113028129781595982022104
9 27 48 -0.02679649155821562528448401319464095536588319406813225588233990314604356066658784
9 27 49 -0.001503928039893290090645520146220117174970747258497671384914458399039741137444518
9 28 28 0.0771343786883417934560392781864846051614851029306062804266129904786188230037044
9 28 29 -0.02469331910484730966531481773335410395597405423092229469579071041848254706148553
9 28 30 -0.005386838292540008545361171800949864438509376341414946048168123116772642002273978
9 28 31 0.0006074495716185764801398831696247331707027412779507139440791293643132948875105836
9 28 32 -0.11633243521712613602942262060757661850071600673031574702338602738126522184431
9 28 33 -0.1008155510591191482318182413635924272704433637919741020485570551018438561385109
9 28 34 0.001317537801981868723249436126119399635158006230474108752688445097438922136392547
9 28 35 -0.002968756697073392077484815907094503610044776704459491233789444760716875854901582
9 28 36 0.01337519973188214373887688155586007982584148497943761616180556393027588343093762
9 28 37 7.652668283185950274994632652325704044220356740279534780460442302016185703492994e-05
9 28 38 0.05570127691969700354353575883938898073747847438422037525154505209483018007146288
9 28 39 0.03524080916194910816414232239675833085445833333964397921299228155388496293675678
9 28 40 -0.1223787625690784980654008378531586708226809795949070333760814449846733781265577
9 28 41 0.1128041912615472300943617137958616637191195603881190964921585407965931083637903
9 28 42 0.05812366457025370962479768427774278195642661235434336570914809630087464820152115
9 28 43 -0.02336966625255688052038757902063516171618783141767134690410857586618989881429039
9 28 44 -0.04946877304746987685021432786067358300053380440855662958186892294684927350861704
9 28 45 0.1636801580177641112635922642846279049955892787300442130511786943791106714290493
9 28 46 0.0007032336443373708550484040132169836042722604509437387102833267361003841548193162
9 28 47 0.008434427175566345639911009153307676957790255700029559854090781555471904363834738
9 28 48 0.007579272448689936076212492490429674657636324472439884114809758210670408780949216
9 28 49 -0.02016709276363339613977244401167280863075973553988038132714100836363490052812784
9 29 29 0.258633580106051257780204653587545750511776504626129432272119459714856392847124
9 29 30 0.005775290020955588789752366808477194736420485787147611725774194413705333745220278
9 29 31 -0.01955785544938406710630091100605943160908070947748307201621265109383882495869337
9 29 32 0.0379206976664625496899970180660413231632858519031993900686842889633068870237746
9 29 33 -0.1406889732371052105545260735009118986484658847115972163432140211019930174082214
9 29 34 -0.001450186510126207773944458614125605531174686720078029872514075367618644150936056
9 29 35 0.003934816650027652723187604983294983265665902191793053068575964786684011120393802
9 29 36 -0.003786788041526439226376547501970504043812406101944848826124020620008849470604199
9 29 37 0.02211477705642821278288511087012038193949890854009846617240066539603202093306385
9 29 38 0.02692849460032624738708135270420735957331327829868655193900598963473013414459101
9 29 39 -0.1124553403060926779583246446193815969162173074232106101537340523549090785571121
9 29 40 0.1937122362506731459214986554812597419640572411222070278745598457518301414453221
9 29 41 -0.1019368985972360914074995028358167784461470072067445614281849990286764691029959
9 29 42 -0.2777726547905566611056890171356809550506115354098099116192875562665773573432536
9 29 43 0.01379830571517653665622750509742440642078108182403376162190882073018552616616631
9 29 44 0.1035784495358232352733811168941642009884094877526484961252453659266144295551775
9 29 45 0.2416936285219787360708705158786389716223791325792746595215663105597859544118954
9 29 46 0.0003092448808543549818550279894753074422330099842026953475256027739048470149047952
9 29 47 -0.01109121376889300373092292994356205756875180445578383560577932181316623848333036
9 29 48 -0.01636549384035259526835586254318411458497482400159803157672878319194684941656431
9 29 49 -0.03863427571149044589541294371363764277662486089826301438833233797931676670373169
9 30 30 0.03769141276707069685384244672984496150348636666471995973776199543126450552367084
9 30 31 -0.08010692698061298552307056659933033702327583263795818783574400184533541458981041
9 30 32 0.05631175707542832383434943383682760669957354928475271668805520192458888691088351
9 30 33 0.05369707592954640433713197001406409252287044218717294902736327440904748089678219
9 30 34 -0.009416566153783495254046957513612147137704608115843087396304918339234562455686225
9 30 35 0.01473256183064564511785939609195067014681205365685374904688208860922684993143935
9 30 36 0.003238159373560321654210282910611245863064365036160006735124733109022001278396496
9 30 37 0.01409554352202331045385151665634258869848635610097931500350724291847575661563079
9 30 38 -0.03884391017265188423808756055244258107406352079861021150526776221188546195227256
9 30 39 0.03831198830729046287866352714499468305118829204448363577205102448315855878066977
9 30 40 -0.00425712592087255709960068144332597975398439450155102350773265417356055812536103
9 30 41 -0.04348727997721814424040172189219162810708591123446091188915617986213827961141133
9 30 42 -0.02982287605370182210694131449119980647633717416896806934655051303313032506543072
9 30 43 -0.02265919055254881625989677485553267551880184524353154006508176329210060643726842
9 30 44 0.08890978357758916183478362755935025288545316231983185211248794407673732399282915
9 30 45 -0.1188478969980739002666267741882998294613958915525375971783029839830701379591037
9 30 46 0.008225990986769667490072531572319236148421582138685687968428934388371435397056797
9 30 47 -0.01541854409961849898517222562044841950827448147717181235694581053904406028652246
9 30 48 -0.02330529886882754849391003018509849860843613165435318728006022777340311946823978
9 30 49 0.006448098420622009875812410382446531232794195822781844203686965272389206285647462
9 31 31 0.0578146278064738200168587409953741366939472059963799301447827535803274817766695
9 31 32 -0.05045073122380103091543174601854443943912361694468562676915286343866117636600619
9 31 33 -0.065982962183726518700176723495264849655571798057492945069743055650485593319764
9 31 34 -0.001241112093554083185456781725772022911188779478720917977396902923738584499169544
9 31 35 -0.00629553047527467269289083374960809827552038980592106258062117833602957083483906
9 31 36 -0.000413513856740455921909482107018088647418362914379625840306854703385496819435037
9 31 37 -0.04300762927017083306591171497398921647207874365607844871308124910338075608906423
9 31 38 0.05309767216957367404578453770304875124071892551726180189662589277109984813610622
9 31 39 -0.07941317277209477552257137695747557216180703022442802758694559075471910003361057
9 31 40 0.04492037294286839352661930202075631340159867379418987454448526599238594828005847
9 31 41 0.04434074136306897242219412295188158465704717023046482331883512909625260505512467
9 31 42 -0.004599392794759662202750964114770927351279208288651109295976315532199171189691599
9 31 43 -0.01807542158569517773799291407985101640689369956236027640439352170253980283377456
9 31 44 -0.07190086817306070925149846067784534887466142878069091180335279397820097013641161
9 31 45 0.187262032966769730963767014692148488253782074935065843979723371343354086879979
9 31 46 0.002698963547939735658600679603127219052142151533361012552391150147952960376864735
9 31 47 0.009575079940057022125192588784507559991054361432874979576124157609127443445362605
9 31 48 0.01738574455530032392261753234677022585740827890074195815547290591556266800662126
9 31 49 0.004581741469142775011576890723603977777885985633745642682064668014968044910773198
9 32 32 0.05019355264367245709394246164506122010157224820601516772587883157871857639102868
9 32 33 -0.04955389613421349412224288122402626178653418074989184268848100327677603036294971
9 32 34 -0.0006828453077361809552135910764923805230346689668979547215862024603064740953329361
9 32 35 0.003441221699136166595951214502151222233430699613738118612563310262613865240259355
9 32 36 -0.01018860645145748186869931451010143298435959124705626575609155098339690701787678
9 32 37 -0.00316256168341127241134559915761063603944927226014127335868474164690529008116539
9 32 38 0.0132440792551559198854417987653772984676252491520221313425307989822480833134194
9 32 39 0.1181470575759667407220057712523736417171090776764242527088342492831317376850821
9 32 40 -0.10273586992643425644533069974615637309825747177335552158827625859786204323309
9 32 41 -0.02079258037528655944713863864234182971614371761679538204599840738604656027792787
9 32 42 0.07358183425866679842160524096683458757235687131825863636229900905203943059072106
9 32 43 0.01499775167078210847701435806292491943840944398949608896783171999150535047440076
9 32 44 -0.005915225051779708830933763197348733217342867791141711886692646193753706218046709
9 32 45 0.05683472195824492856325650345196993260180925402298934514497186065419017869278408
9 32 46 -0.0007446214080387354659920875100777056928088882036454694398082975197449611683502571
9 32 47 -0.004118531738930345333339660813909076497290554085480735578877159708303326554231901
9 32 48 0.004795942193074687760021901919245222595280305514900350866764733507328687314531676
9 32 49 -0.005229363351462195126608691145815124066021071173029690568599192993395772577605171
9 33 33 0.09073552571633249175116752863419203638263824546335421554160394527083055516501362
9 33 34 -0.000152566635605819870468353953497709596862049394009986166765106693401083843991735
9 33 35 0.0008474193173012344510284969834031413980631171812593604014893833235683943508342272
9 33 36 -0.0002932780454279469092665399127165838660976704856508688780812131232673006212778724
9 33 37 -0.02185211597356801367459684418857585371110988036113002984355844012527011862364926
9 33 38 -0.04551810279455021185710098377339516273092742648968979307579041589855160272520888
9 33 39 -0.06475199162961766497148581712563733850187504986574424522183143220908695691238743
9 33 40 0.1017887449947150868269234719944717003663043529765416142360448356131441738886804
9 33 41 -0.04682116020125727631275978694405688799065766820451288340997486788834009277676823
9 33 42 -0.1317719766592414213843370836877316261576111664333307606712445864313910778758557
9 33 43 0.008031544213569880666497650989986233269367456712132484561526644327840856228737013
9 33 44 0.04334933378930295212546090960552082695855806315282807402142791711500060063792794
9 33 45 -0.09119249563326754593009518265740948756988622243129789284044261423144377360176415
9 33 46 -0.0002659128761679116531579627874602513086217806300797712112516029109983439032952968
9 33 47 -0.005333257689998044722040524742417648793422624082135758491540750111502812420697937
9 33 48 -0.004988105834880512781371268082581065625294712598174400962638660107771821220502501
9 33 49 0.0304706661995897439190792927855152887063355723113747707707769227425938125841907
9 34 34 0.001805335808098993241481141922980272956848755846154730536889637795486184464587459
9 34 35 -0.007794090132098463469252147146076830251814463378012215516515667988145651071495932
9 34 36 0.002182526439010680087889697812239419927033196031159846870563059980672030135095236
9 34 37 0.01835857662625186603836821214715015995188498856340901327623530891149968096896538
9 34 38 -0.004362453318462407792132162605068664969834253070450761485943953255365324649754982
9 34 39 -0.003661260165114179245847505771294307317191912461610814005856325174406082507708146
9 34 40 0.003777375183711751636163836755642519570880541553153921825740587162042025157202441
9 34 41 -0.000443528520567207560597795124240939057020230849310655789829678642365165594430307
9 34 42 -0.004636417386280304365268206619176051161436763789090306386963389607804858235576605
9 34 43 0.0001373800662606790688599482347848054848507986925364968457019783590222934991496511
9 34 44 0.0009943490121182951633220160488808343426787473120087419943090226359572299572625881
9 34 45 0.004130627256265105719974453022895030269776950449288286742852966775122379341825751
9 34 46 -0.001851872440010168450306324848823539011641718140947076516520694729729834722009934
9 34 47 0.007792009721003014590310683745262358579016800184926240686381407945932199793603317
9 34 48 -0.004777304602793929196012567179076095414360651019571181415983911428792806484894242
9 34 49 -0.01374440176114665069138976966347083830986592396495644204353115602073797305525324
9 35 35 0.00287383065508355340307984098701404751344497882329063582285986340919632993229199
9 35 36 -0.001971594225709760834038694566319616630574116683776027795410065412766407911029963
9 35 37 -0.01137163540741661108907402704074269339972218409822462147027888454599461153014269
9 35 38 0.003510923992249381295926073525564912769022151927696217611544091284783512303349773
9 35 39 0.02008630849229431337037582526001969116571661822701264399049708348186978522507691
9 35 40 -0.02456604036677224316270388319839450180426116240393337020887067617433529242256698
9 35 41 0.005842703719718931801894165241424768630249534753366232708697850428775608696247041
9 35 42 0.02706284276863276888618997912110041408488819100319960668452468404871454738463432
9 35 43 -0.0004001580327668894486398967221796990802151557876514891011775654247762014152060351
9 35 44 -0.004984437188221077661957712588165134784619049769277867173513256532833894333368163
9 35 45 -0.02767902677081131920316066539400922867034693776642414081481046703667099849187666
9 35 46 2.835707112590778870688731823705845330075222051832493479801191222859406354710876e-05
9 35 47 -0.002903417338530928773308318220345630180318395431163981192342485936753772174058298
9 35 48 0.004467343249061442283955933172521717399569235444883715509410191356622379461130011
9 35 49 0.01123312502908655912654332056091659640085726583910054088204081343218656487854585
9 36 36 0.004642536461314035462930804935742921906980181833947631680780640531306663030895609
9 36 37 -0.01980838110061006813222375346622528006839408486306834577346318655193921482128745
9 36 38 0.006172284049625664243294745759080949916398850365374241871572504645321058170519531
9 36 39 -0.09099268091013340391671509684395365733778364323267349629541699141566352822807884
9 36 40 0.1158746881723599825356701078947256351375531208148100356034882691806582413966057
9 36 41 -0.03155761709926631637848878095794109065476834989071751760843078431305437574493272
9 36 42 -0.1276569762649453398738264499561221361596050448692856936650733860595391733027195
9 36 43 0.002501908858555941500751124583364083029252760701378228482167340860465314389152639
9 36 44 0.02576360061598612869013894858027151154991734773349790336036599466126433795294494
9 36 45 0.1176564334142010981928016965850433308326132425362601086494112707224121105979037
9 36 46 -8.48082946480291966996367249499656755363887703118120434456813951414603917989618e-05
9 36 47 -5.788673513273940770069641851026319261607629406218965726877459328751224124225443e-05
9 36 48 -0.01281295073200478169307225116047390728829329449568645758914751389109173781859505
9 36 49 -0.001857332413933590714708176414678720616381804611983196925799167783478275004739367
9 37 37 0.02332102478731379460272050263969263456589853105722714236385872239533621174888548
9 37 38 -0.01052441030890786706389479506134568414255780979781802357680964614196189136472103
9 37 39 0.03002962854549536290576540984632317090137347705590314259018275581156050387368816
9 37 40 -0.03608249349418796850393513039686501564655316952558089701510327062285700238926058
9 37 41 0.007485439777521486158691440535373497291247054212775627072637209690336492584628206
9 37 42 0.03831794967926232193609640579313223357330152521731291964318065704184337566483975
9 37 43 0.0001244582399906946770200454805463788897709432032018860879019392650273925099652741
9 37 44 -0.007113988020376509170325466182029233341745923934378576444461595949744313272552294
9 37 45 -0.02762899928662874633220223288196589334657209670701006347357223860795198095307291
9 37 46 -6.239074195359084058708130374930906018369253971595207887805423913143685318056745e-05
9 37 47 -0.0001582464556175421710623097094750556890620586311396145377703779852011576132401593
9 37 48 0.001816891984263308455722740409181124935340042739279128087583396102235242107427052
9 37 49 -0.01066148939689582103368849432162031447150865047512732744541077295891637098283922
9 38 38 0.01198566213441004066041789740340244076647307743160711493147992929144979510061941
9 38 39 -0.04751451564255388289396135200742807430636637088372910367439494716065418928940798
9 38 40 0.06087788180195828065932458570551365128372844314571518851850632640561762792070418
9 38 41 -0.01672373426478999700192410411115409037971806655247340697312690351675107162245859
9 38 42 -0.06714824262435905906187674251646677857285258661953028200834815194242544265921541
9 38 43 0.001187866397189211774408363200668853726211650371939946820117195633113716858703071
9 38 44 0.01478800762323093852009813650666506706992689397836884115223471714505791688145522
9 38 45 0.03763699298199280323333365695817858383728133045764505509448230609126628582392708
9 38 46 -8.772636535937198855172551661837331095803478948512496857617279604485947492631489e-06
9 38 47 -0.0003353568762552502137606315392238157446146677641328837802167194758529157941956615
9 38 48 -0.003138964961114886899665831515175359643870284628349181147893357480675643290777252
9 38 49 -0.009443729742529984800716752697070707320472703996150302042325136019439740709440483
9 39 39 0.2892626539260839020223995638250287593897948363106304029293491625524333832842903
9 39 40 -0.3648421711002022991423434841419524035140629830467998211759615073758614883602772
9 39 41 0.09552143695738781001287390457041581568264470910706095583014058559662584800867475
9 39 42 0.4029647737144371803725389938936231975767110999715801975838341580172083093257497
9 39 43 -0.00615130264636844577345591102856260215508419966096035323498222765670729696028925
9 39 44 -0.0851214205989377362571333491111206091838503900068325900860452246647680131683329
9 39 45 -0.3443410917536016143202256112032615339275715837701688194779968052484515749409898
9 39 46 -1.037992526542057938345041439107305020491986942075520954959450790242323052114183e-05
9 39 47 0.003664711101582964398637179810383918728060057742026725946141530174949231268417952
9 39 48 0.01143890513946250134901787354803866726405853164411229597931457670683351111646348
9 39 49 0.04277437405169838358252189241603503171597813745269978527530075152829443836691309
9 40 40 0.04774400753570741649273587976079707187527566577652535567378877682985996377271689
9 40 41 -0.05972774254200968067152873333973524554941795813649542339430179901277625027695837
9 40 42 -0.0855275049781451652804165058524385438718252938143249732682489330138753852623407
9 40 43 0.01493683453134834174269703328083173401177415041153811492144622131888474127774077
9 40 44 0.04972435378820903286246464803105200799293528918047052681389571677232019511631235
9 40 45 0.03795998161468905973468413173862911373910074455574416434174163984899058567517192
9 40 46 -0.0008509926006085009861650081974133224613501492972972959709793232713883519950978228
9 40 47 -0.007023684311365216476742946749595676476330669517770046364513288676877488661242865
9 40 48 -0.00680729380134094133983965066032178169972591616038375274955913513443907226911131
9 40 49 -0.009752963404811365040967730287937386401042865652241649139075099870084892813888722
9 41 41 0.00335876534920627725277769798050736336950731562481015416099675554318495835307568
9 41 42 -0.0128178699848725403443926968159791183740894357468683348233072967073378961284174
9 41 43 -0.002830330771155284655358115734665803719479683111621793974048852666402198761444518
9 41 44 0.006790075002808695871035092957587413693407856245970098017411670609360984984274505
9 41 45 0.01335660576967940595723381090109051581462905159915241670398644028468565756907007
9 41 46 0.0004716275190711724497357502019979321727812530258046206763233842129072537335258996
9 41 47 -0.0006621926525012468042364507493050935945001382786424117437904076818210423493359832
9 41 48 -0.001784398473544466649661269396661159111020260979745201033921649276502387669598592
9 41 49 -0.003051974112579496790738228903200328557414426535875056975983861962825227530606172
9 42 42 0.01573509789695727554778503194685038597035974025526061832448785346126045438151056
9 42 43 7.982646346078699716525259026723206406272941036602582403162843882310273985191816e-05
9 42 44 -0.008408016656783016540099615065707869281503067750432995165851439992133044819845494
9 42 45 -0.01832562526959275239793764765849214310706617450091459238098366227449403694746347
9 42 46 -2.405055808209680710419932647838390652950832184248513114113423872439965451038523e-05
9 42 47 0.001276783101893248376120204144525343053760883563650901531059685505328874028395304
9 42 48 0.0009109537480087009023772232107942188394682190886600447222373423693880091817331901
9 42 49 0.003926460557546882160261690811888074300792899271721335298795476602726659870056093
9 43 43 0.001203535602310280091802070210905190849595853818467611205911946493173368308132739
9 43 44 -0.001964403039407966133913524898794921423687599624278720074368147968873317878027796
9 43 45 0.004304805487419362400938962607217725835514710837274267176705104482378202874741859
9 43 46 -0.0002742555599932189757244457348966643485101304501204873092212646836277435285468023
9 43 47 0.0001812472678598780691286780307691805243294241767316173697327038849787480253779592
9 43 48 0.0009642561418341842803984463890968275919484575839575716440944059892076406806285575
9 43 49 -5.90938205045597044542798482966278775585241774915495657689062344123235512692633e-05
9 44 44 0.002482001795728365758898109548249590935603757137649543314440469735544227646028924
9 44 45 -0.02711625305800958601520291154940961326875573766962406004518339144076345637654375
9 44 46 -1.732311540260762927202994169967957817879855666543695509597939302348904958535739e-06
9 44 47 -0.0005264299111549668423402351943175618005530809694826615756104862918762956459117723
9 44 48 -0.001189667688335735011032744551242659292820496128639736127969745523136635413342339
9 44 49 0.005074415136750038769225805982957775895238376039768944340365622071460079515822309
9 45 45 0.03902697479147782301011356224773654263736338254805654215317343746542092428389675
9 45 46 -1.185268173352455496559607283927165957757371611876707404188099162888523665684179e-06
9 45 47 3.035518831352369214227507276595818556280208672581157794954370798138637865518031e-05
9 45 48 2.705144154495879085324624049723894339124357514640342999460088948805480355406464e-05
9 45 49 -0.009291920493007589666835292294193022414023934564013743397116278712338933937325483
9 46 46 2.471262133085129322707377613550033429572367930576335394978318958139930845034213e-05
9 46 47 -0.0004469739458952740493758423479335582344242030617644803622765379887389199673070357
9 46 48 0.001181309777501725928407096137980870308840913188467109820276678412976498951586234
9 46 49 0.0005803555969843950760446836546450412868416720333686140130290630502246435157558243
9 47 47 0.0001555275302113168051330013055128055486921967434245492423140382388291980296333291
9 47 48 -0.00118994475694489977799103105160751582319415726439319031215115276438134829811361
9 47 49 -0.0004991646046126281094500920427340310895830052303971410143417379986812574070833941
9 48 48 0.0007262365018866829753341205869095693260935116515950247623045892526348999963783939
9 48 49 -0.002932513082146658118145230480185665424094873082432907089155042866937665481510003
9 49 49 1.619078598651376609222677519089741804803883026750125280202333031713176542695622e-23
10 0 0 1.539250503488545706484640352763110740045157294233382532107820980920906860893161
10 0 1 0.3679339860764657074951625940850764230739950828505869509060588134145526029867333
10 0 2 -1.371830380389376402899687107187515815462163598763510790097967672310959940506483
10 0 3 0.2951906457487735240963059106604257828263770780504593373630934969138278593058141
10 0 4 0.5942134299646563313820580363187807897532024618750497651617329511867087432300334
10 0 5 -0.3465413925480316464052717628486324114704871929915446854553616384550880450608868
10 0 6 -0.8461363140292433642015426518908873453808161453104304130297430288313002768463169
10 0 7 -0.09632068651979958662103548683149311025825410168609124788480155018383167486047912
10 0 8 0.1323914221796384345994493276859570357575467211003498228371639725861323779787098
10 0 9 0.2035539777937233291028667242746955823240921301282423103982559911300850117641196
10 0 10 0.3880233829974632844340462739249638336747977106166405142647628668982472580190446
10 0 11 0.005346651516515824979197443112379281479784653154098388987532666325665032787854045
10 0 12 -0.01422716275468722738037339088829577936614258666322757496707394661032892018520999
10 0 13 -0.02642970935608007883639363191829952667628806411191871083683429483718144584400475
10 0 14 -0.05588565775343086792369142759712015126626563916258884462018019190615394145315813
10 0 15 -0.04827717942951267727101913929653137453878918514106651226095062110635188100934903
10 1 1 1.221079862124695854419649055638041823637129380690491915933548216809668978017693
10 1 2 -1.242774837575968379285931452779001726194952874375535361495772934854200302918726
10 1 3 -0.41865589246696498531770448921504337458234222356839824417056336983378409146753
10 1 4 0.4424130184842313791132461578582449681581806483504205886554808239633929817023059
10 1 5 -0.1232973609132464352623581867130144922770143230099836812147374194368143499083253
10 1 6 -0.3604153127275045146139003536561721037641846341008679949360727018582487554417692
10 1 7 -0.06669421933731710129637970223558764770938304735283662521697055894564424386253874
10 1 8 0.09011664326734785256292428859369540940050832504706384737958186678804318784647958
10 1 9 0.1289444846092947405162733029299001158297624026152408817982230652489492942109178
10 1 10 0.2525748140860270232237659609763993729095904334520821403907255357990982909593259
10 1 11 0.0036096038658543787777389854260815540845540183128270064762156532307844350516
10 1 12 -0.01081920158081352853922589103221136235049272907488797541281280534518136613780891
10 1 13 -0.01844342281966927679494351116066548406214207471381545590927547483312370827277381
10 1 14 -0.03908846397109069224217794069208417916379030784582598540303754391403466077737628
10 1 15 -0.03456586110739187861091393930811362424425600439780111346204637005753787568510564
10 2 2 0.1345446740153502417291459339968730782784443026382507175747217419746152561343213
10 2 3 -0.3921778426614128799740428834528623544094328686862230750673303999526710699616878
10 2 4 -0.09741440435589549491061521602847644906163283201509583808312616583434561039206181
10 2 5 0.1909699661256858276012799404411647219795261339272282910057608850548464109893222
10 2 6 0.69629801985883579735806141886813892779209663543169029209123849648486213836052
10 2 7 0.02184514458038983850711943530396502507614254545832744047885301767628540393383891
10 2 8 -0.02439033244164106100981458087984231161313400681073401772126729655107080670978607
10 2 9 -0.07986013903518636817215386849486213597610104280777891618882231831997760152224792
10 2 10 -0.2132152655038731835634424134075482468152407285306695911113705359882940539602598
10 2 11 -0.001480486611092436470474826755239868730397362076427915018455503745693490298196983
10 2 12 0.0005369256208890775981095665741585381688962844846994464354977338650368701440129173
10 2 13 0.0068349632048786646932498307121363623112588231205559464158568581551887684744064
10 2 14 0.01574004273988335734210882778099538700536412100155312984214742111636889055877093
10 2 15 0.0330777247575996518738913080716191553200143616777199068424590006046087050609747
10 3 3 0.5195942497011153934462475668443742484634803371100548240924307550887393477521317
10 3 4 0.0002118245980955739606370641381529510466951126769268695530976864858457266017252469
10 3 5 -0.3871842989153464971908448636430309481555118667984137168791891726122391841775326
10 3 6 -0.6267918769880062818621400162378990400389274227853819289665210306604474308480774
10 3 7 -0.0006593223299332977793296632062165107841099722589138792390217449998716382107695997
10 3 8 0.1011061829285577129961456097202575085935524145364905906478586402202740447391884
10 3 9 0.1498211985015203270266862934663269112744177953560992439586509633024929715772225
10 3 10 0.2103121154961085682072950994878496087308059079521711727246268988855703107271661
10 3 11 0.0001355514906648034289947366409841188181285592195513318009982656956613729642835535
10 3 12 -0.008654789977113667893070677299059277377022745718268721251572941214402574153555975
10 3 13 -0.01647080773632781322497242721284206684146741232390128249785961698524592660346282
10 3 14 -0.02185639797919962083937709567932812114807188733398347209580309468540895508759163
10 3 15 -0.02582241519365972605773235569865622778343315335179623067639132485292801553920001
10 4 4 0.01265986935705658040815207700638309795637142601068007794690572090059656738080648
10 4 5 -0.03368057180018882083755926579529078602283086262903119584304849603008714286197193
10 4 6 0.03818633489638268269864415988997448741756175948600934407289361845388894344331637
10 4 7 -0.004928072228216107368059209266280947097105381382571554519341264916479767237948055
10 4 8 0.004028753028940650471267548273694274034026534851228859178146068744323486420536698
10 4 9 0.04819002911816928283358284756959591950715180842298800882977733284156935819277066
10 4 10 0.01016694445646746261539530075862647609455813135762266384056434102473278987468339
10 4 11 0.0004517229367666313552449368131313674239527290969011444438251614881004657407114266
10 4 12 0.0005465715235903809829792354556426680208320182539121729143895430524012234407070594
10 4 13 -0.006453774679537606845516142093696066608559947873094753960545873431338373859435833
10 4 14 -0.001318333972864918025365900459010396647985545304996254593960920619895386719928661
10 4 15 -0.007681117790979698867713635677053552932539774095158603585799757110459966330708794
10 5 5 0.05446277642415131566804473012269680514560099195560334467477946005981231670532783
10 5 6 -0.1887445980718027311198343436469759006887930869588996199852683713231322904833029
10 5 7 -0.0001173099824893978920726108291395368325441475349140457564916182996418199155459517
10 5 8 -0.0137250447831913243311980675202855861889174670140508946358078552328393079522957
10 5 9 -0.09231981972195067148786836830643718564258775676931204776588489653677138564322515
10 5 10 0.05199273621530251219476234659978749535314633412719017853536123937491163958666036
10 5 11 1.299376394538278051524715174360584063345678447132066078336513766237760466392252e-05
10 5 12 0.0006857219905078151490836477084326589195352822707749399988995642252729450095292861
10 5 13 0.01332859621165437229926922330049408202672017948985837907507696654612954390901485
10 5 14 -0.006470077089221458547695903694904103893005219551004525162477103255052830851133807
10 5 15 0.001184309715033589781245359270384232849697800991481053111149147641078575209308283
10 6 6 0.422849895939122041243701178875744836026577656263557776051184584358721023302353
10 6 7 -0.0003123500897184454290820564146237307833971109106009695009012841140918134490890884
10 6 8 0.006194157500028466733367284642891550985240595535637745675743303880406262581193224
10 6 9 -0.01351063945764271549354864631181184486994377172935933977112934214674907087069773
10 6 10 -0.2051981343844626297644620655671650533688383540673132353821950167590641827081679
10 6 11 7.383613010307380309992914428721985716871163938207927149240134416050412693092133e-05
10 6 12 -0.001401788928067262240158860793372066572304710317540303499934030776927117655790417
10 6 13 0.001641296239630989897500997792047166422086914769919258599275207352188355443991647
10 6 14 0.02569966253367399893072889171329817781909158571126215310391753669500903915884663
10 6 15 0.0412097414171219597279615909934127589812733368118303208639532135225186447954616
10 7 7 0.001235360898402490563667113734154216368581895296624345309367011245721238757134851
10 7 8 -0.008992639025776230807346495181890836018325397354142249860284911001374090977845596
10 7 9 0.01662190155020951396508337195271677220751663747485796031622899265426061917320175
10 7 10 0.004442761052170975353547971416014750069719395784491279094370221840122999115506109
10 7 11 -0.0002997754217228934459903632177625320445831105176460969261947193200835939192860244
10 7 12 0.001936072835387936836313242482522850183099516092486767196426510580843252761143389
10 7 13 -0.002008928707577471644449324589261616420066810491919057175142030088436518180898945
10 7 14 0.001691089324153477223083443983373446937887946830422529180391382418296274501206363
10 7 15 -0.004366966715275541726834763422165878969781514263806556666770411950608867935982355
10 8 8 0.008908490450965705571513878908339445132907080039903208165981221000322523645450224
10 8 9 -0.02087783293973406560047883008259316399621571089450388192092555946876689057965827
10 8 10 -0.003618108952862755881782943098748028650566213275171840944096523366972000090824331
10 8 11 1.23771723122284388683997259507236029015782471443293178961848543584755285937237e-06
10 8 12 -0.002199643876468499737712117811208769518443874805793305523262559174325332680803971
10 8 13 0.003130155517240553829884878297157657585968791405953104147507959818643300981226272
10 8 14 -0.001393541587157568077521768112379198004287645599464354141770125882977801938894053
10 8 15 0.004338044713632263582857194285683125629421728597639240737011520710244104846355715
10 9 9 0.007416083957543079204553406758697706103943962224779054201951887644490896066417761
10 9 10 -0.0125571748776211235498777259130575495610266390706185669705608444825796101429054
10 9 11 -7.84712920276022041491725322332238789146948046862183437686418686899312256833046e-07
10 9 12 4.162843731697224969138018380691874201323912106533415363245424466830574127938664e-06
10 9 13 -0.001634236100242012287855211265488143847393918703354420081964033274360126678079655
10 9 14 0.002654923266298596895560145770942688916894725004682003650879049378391966692986542
10 9 15 0.004340454505026052502762399259399203797942840127874364886373254958203112084820949
10 10 10 0.01856365793443506650556791775674926979717460765775848109375010246078733545475362
10 10 11 1.040118111254959365173074581846243454952308516230618201669955619283696277485037e-06
10 10 12 -5.694493409942459319962865189632064886074746542231703672769595842831683029756433e-05
10 10 13 0.0001151989689917038197150733026963277565802461344623021446268018381773313540247577
10 10 14 -0.0021851326325863979450979567528977503061560331222938581904064102681820222873869
10 10 15 -0.01124587572071765804558728320913222257738444040866043033775036610859529692475243
10 11 11 2.413039513501262346372312590647523391898704895272665155415901491278572034759572e-05
10 11 12 -0.0004371548248536162506530802759963547489160194093309513793578173910955604602633366
10 11 13 0.000598183651274011569837528567446230465304796965343321652537442026892235122313106
10 11 14 0.003699144763954517773738897683959818225877805242843490615371914766536284412902234
10 11 15 -0.004567059572327978784667457857942401235601769893577815587651175675799156187046495
10 12 12 0.0001704956156943411758595926034487836407869693280338969179206073371255600340406854
10 12 13 -0.0005519495445989850700470130580745980640742444896693238239379130907745378232966276
10 12 14 -0.006331544085780511451067097141037546476078886754351334335613746898246827040576301
10 12 15 0.009322387311322222217002586962916530642150811801278598386249955493299490432428007
10 13 13 0.0005530345282048633372915933536556686947048920236850101599865561903765694332130857
10 13 14 -0.005176196201961562515481845616736125487396693793487936964882391802727915132567912
10 13 15 0.004732446519731370345682844022581151009645486804269004317297569868942868556013028
10 14 14 0.00195088548008424344991799948244509496783103350491615968602818081506628329493379
10 14 15 -0.006995546427540878335392198874541262091422099488426294703906621562285771177825506
10 15 15 1.522792525594135678448461802496543091358524956664210394910908282887253495393943e-05
11 0 0 0.7709369745044811178446634592387544896273300353257476503856147450008579265277195
11 0 1 -0.5725007801434363055091423175719204708676152250768235870146021944749846968640913
11 0 2 0.1240019594031454870143266301890058418740712524809035801822422504431814131734172
11 0 3 0.2839152148062743249339089634608252403617655355520704425933088698838166077545457
11 0 4 -0.007178063936617778959299978440674607944432309315222183392929273977506549965176071
11 0 5 -0.03269092230671287460110306219695780493032393553195572841552370433695615322952972
11 0 6 -0.06052784197874437920522263984808015131569543709033908805950162428277892494630138
11 1 1 0.09524277880203820910103311117220250250237664121007437711084780271970694238512039
11 1 2 -0.03668040596936321904080365372744077642760877790827890699400269301708375688190302
11 1 3 -0.1119507143889646022848533363627161733584120369925270801420936021892009699550457
11 1 4 0.004276903164388666822473738201367732156332374331029307549142947610070714366896873
11 1 5 0.01448275128389048029946708673649221156100506244367169763933670578261114379635128
11 1 6 0.06146150402927660998009434616854226631919065070834961041874137653938587284913936
11 2 2 0.03951059241858797626128195057543142043364132804858159958108295987973361304281994
11 2 3 -0.05740466580184065314266369844872582189096230204831697936805638102723756523418181
11 2 4 -0.009588741548218717463949194731874150694424971719943662705079250619591742810253296
11 2 5 0.005316885942231749744749908017074686612653445757896616746470838128075848873090838
11 2 6 0.0395589985075065086614875134030792258559026516413264643290108072908784935077327
11 3 3 0.01904598969898199905453908041671898405479703954222404152955329839681519897736296
11 3 4 -2.212446698744024664269812373458607017577237720741430511182370669170354156294948e-05
11 3 5 -0.00376593336132102534861357557666947053912588528374865373818181337119601937380364
11 3 6 -0.02187801625505499027859215714134412420103355543480232508066895728968727926266854
11 4 4 0.001456025036655101137232455920159995062574827986964973609031301576148141162173966
11 4 5 -0.005881522689827531717284893003057020450318373077129849714730952000631900884710067
11 4 6 0.03174922925368300966677561525704411415389259828443516492967653174779009714000235
11 5 5 0.002407424137572958802242840667907183585014448373779844174938692780395424177727127
11 5 6 -0.0324285127640967251064237631846377062796194714642229087810589848960400640562392
11 6 6 2.370330574704139684189748235662355092166622097956639283250793839687924646912614e-24
12 0 0 0.3312330910882740644346947004740019742923371235828735160368945555969975851195778
12 0 1 -0.1311337622330498198700408425786098077983179486556200595002778333202467303645025
12 0 2 0.01188493174855822630671894249263010120270827155736038615072559890726020562453635
12 0 3 0.02665710293537244928312104184635539735312991645465611542990642358353030821367147
12 1 1 0.00842076218254513618188656997163610989703823561033949551355669087967158783740297
12 1 2 -0.002813805732122884460131009283192236809870157734244588261303117650907098781898618
12 1 3 0.0005288318859993206362071285950324376421137709406572454573124622624322417426625727
12 2 2 0.0007563276461901567877451940836371204489602781756487778200601723957682090693804758
12 2 3 -0.003712433284995841655674436363408576458617498520843962353113343125462741357511428
12 3 3 4.888912644486480305829130747792876959632881268288953368306363284467655186638299e-09
13 0 0 9.302116104959559051265097268386333625720291280893435763380197444100253803027713e-11
14 0 0 0.212292717815263124829692299178370539517070700762075570139025349726299584212317
14 0 1 -0.1486360597584431179839291487048821672909316993934227784013385136338923417089837
14 0 2 0.01939728403159572638489514015528861673075021118785676279990363397267077676819174
14 0 3 0.03960604366109666862274365245278254274327236284097175473127030898268628800319249
14 0 4 0.07022041304386649216689530152542700349524015189317184099716815090605429982479366
14 0 5 -0.01256306530203948724189743314673381050265764763661762182941040874370647563824761
14 1 1 0.05498744703121197621185090404676071773691510040324273748353549542606222073226264
14 1 2 -0.0118562665366693740303930858038005042086902045889328297980550065173112700029679
14 1 3 -0.02658670347424070504255774726056745202446459711462758939649761871985531655874199
14 1 4 -0.07635162946542254511703776668058189717724445299265620179916550346911277050410001
14 1 5 0.01724918346187005247325926915749359828419159290512903577721963944261230951772804
14 2 2 0.005875670429860975702976671195323245402009506811098466773790041614058129291194971
14 2 3 0.003579389497210965147823307351076272565179289877730940830400984403508091755783145
14 2 4 -0.00362480843255148539017176998235825274735822910191646594937226081104144712029435
14 2 5 -0.004257487624251155369144506584017088422235025228809967403180445816033415245601339
14 3 3 0.006402667949792650406434580084869777660398884292106285078085263468734783741409422
14 3 4 0.004518187717276462555682750400160909479489874708692817835591473756804480393042263
14 3 5 -0.002348974223857375430748476632023007114679603896804161942795424737444935986952721
14 4 4 0.01723113588988259590024335671807581828463872984924288784116264059489137172411039
14 4 5 -0.003953592685864504335284619226213000641256214046363354882178725470839312746632257
14 5 5 1.482528375756836738971541002174506448400104606182101937331964251115104471944401e-25
15 0 0 1.696513228479834900523294138282955100953415756168664916716409152952276325935314
15 0 1 -0.5695863233533415427343617797011039355858014854955366927393277433439230754747238
15 0 2 0.04585755648038961225341282999150806801644713172181919395508093790621553527090883
15 0 3 -0.2933200983397840264250790851424715149687263459098175718693758549660105646176323
15 0 4 0.006843179561274065882467241103049831567759494998560145589356554733913552410210508
15 0 5 0.0492851796341531870617094566179443088502551121379288222811005637734717154879654
15 0 6 0.3744626839021265767609791706964207844398947418415500481577175054084059183817122
15 0 7 1.23737798019421345094559138859499287135746880228808027581733038511991599452991e-05
15 0 8 -0.002076229678854425454375051641129938164237171604273445671282821499833365043439775
15 0 9 0.002848654165841533253493400268151927347177228042242521988960472735384310435241716
15 0 10 0.02183057878570089968570778478235659809658989808282502751702961916410081513445548
15 0 11 -0.9045861130529791451869358604461167379973789036527769810744244842936603065874315
15 0 12 0.4094020539427641857451390493961213360363331746047287687738445833304166706176351
15 0 13 -0.06646958900443864301268419567582763043501992093917077993371415028061315301451566
15 0 14 -0.006531823723434301611352440909891842976992177462857494200091268700860100233055161
15 0 15 0.002832178281402113155394102102112002957709559124540717409165308743362659437617705
15 0 16 -0.005309264849078283067795612724020522035951832916133587157013282336995299974073793
15 0 17 -0.1071017557641507899759617785530583113649276966424128360747675789280063816327198
15 1 1 0.6417159083584165519609165851777896093568798401849158892617338964205020752838754
15 1 2 -0.4601836004057652606311736333156902668141267288959173278936754545327491416398358
15 1 3 -0.8994083801649622037596752693056303208010610877152895509739721020253400570123966
15 1 4 0.1120937242776050146501965427518948159662934637324617541067406902477244886569947
15 1 5 0.2748474786886072310137393988839067284285087848361657279557682535767861041882282
15 1 6 0.5715745453997145318105366328996670539888398020927762280602424380549814364878347
15 1 7 -0.008525702266961825306488991631293689281509068577956783486306844321584326580752305
15 1 8 -0.02641021313549279075783478054702103833145608755791751664243541694461321203282268
15 1 9 -0.03434722920214554095940524965251684899009548601230434600494049096532694599451653
15 1 10 -0.0629307496222696945945954847007120986245175069425562408231568708617156665364363
15 1 11 -0.6718062833568939443705114993718427337788405635678168035058922545173364010041579
15 1 12 0.4800119576083660261250982982908674083250924133261648751753091716844353824575808
15 1 13 -0.1162907855724060389409785614702388954797404568182037151600696201044773651828135
15 1 14 -0.1802903579759592404810423528759095815996869282628287136173100773986902275834155
15 1 15 0.008801956605965339886037995766732555147172359760254074662166949204623986893674046
15 1 16 0.01950771613726107678938155526249864605241432637944952351477879558088745609914287
15 1 17 0.01558969286631397104371144006619323453328337610685578386711353582138623923474345
15 2 2 0.1267282850743560590469639821058768582830022140561215688194975203256103268536634
15 2 3 0.03567535995500131785419845077847044913205855167536171296887310966470144760820354
15 2 4 -0.04735909217299456752964949214488481975647283841474386854036046447199517853571813
15 2 5 -0.08053975021741305962546431562372688045965705316523874581820978644253882404130576
15 2 6 -0.03159745118687311653162418748922435578300071284797959512586070858920904816736052
15 2 7 0.004219238822030467650685298740376525901445194801792979720303421269421831684213238
15 2 8 0.01318546882203806124615033529327577253572427552772790881365561025206326806463165
15 2 9 0.01691673943253401050718207746065826416436757607699346122311800867052476974428911
15 2 10 0.03128550467640097501420394418185192463813155161578237280070974127032922200239299
15 2 11 -0.00224183474022054543957399398285385990611508592750579008472628801429679714635575
15 2 12 -0.1147861376502700443278746894419575869730992845055740201752851874266178917388018
15 2 13 0.04299851863183284662385195878610462525697442734698254552959277237389363475666896
15 2 14 0.1090129040380359104395971245521867967866302895225166238851330319623103994335279
15 2 15 -0.003841790443865404728155204479207348419550899779950928444323593608076400127119688
15 2 16 -0.01532919637292517813174352338345222150535144290097367396885804597436022089400252
15 2 17 -0.05129577306884860436280910735446113821529902078520252903785602535473824724311015
15 3 3 0.1185358351183324585106250832240981657653569250098183065465477889055616050295286
15 3 4 0.009194597021556443415208321855224431416155855960086881720562916153705774009610325
15 3 5 -0.08811232502837104854064075590998655511575056332672043252779653684281636190014857
15 3 6 -0.2233348939951053881291908272331369753648208368442891825845938170004973245128061
15 3 7 -0.00152160957530545746235705182768014340125642440870612160719599998657819969084072
15 3 8 0.00932008667119268260751897661921278861265081088685679096798921601501709788466545
15 3 9 0.02403107582257799979632692256349564053485791310649837006693819719872944243231816
15 3 10 0.04720004026774456385753175227257266793035262193779782966812393098886889681250621
15 3 11 -0.007413944491887018299398484610779584247202902796568053276793549803268401583625613
15 3 12 -0.004275571006597476307200819707310212296014216639279517335424343451135360308202213
15 3 13 -0.006744437517891735158443251603983652621240479391780203364481925517682434190899142
15 3 14 0.05623591720379601947744532316564104757865197806693911695554989750465954459478206
15 3 15 0.001287358266462500183341955409123020329179091967223421031410595094462417499735672
15 3 16 -0.007749189693046402330976171424413820215898757668069246657715743842263655077225056
15 3 17 -0.02426375068197133100738676288367775745002080326938186642522079769272730194534407
15 4 4 0.01161377048137051862445220344795607408904016160642159808263648464888331801872342
15 4 5 -0.01137015596686105544011908124422124903850038489666119854418042949990095629004835
15 4 6 -0.02664772998032781541185782796548626930284440191011599723979885796961352071324724
15 4 7 -0.002902996900761957011246070217126723016235938884175204421923044984008445155152798
15 4 8 0.000714855207857688309602140978643079853887576762354574925862208777889257471753672
15 4 9 0.00567220677208870236553877590547842966362133334458832998793394953779680578345213
15 4 10 0.01054266245721158737183647174382209550364548981945398144469431655636551806814046
15 4 11 -0.001357476881657912759274890186391032050871748452010490037851050931864544547300901
15 4 12 0.002342321783003075835146301360221361293391165061110268806201253438475417282480667
15 4 13 -0.01250161395197930731003302499350276138365938813022023154170622299102359238868059
15 4 14 0.01859081457777824494973754589018442915856339219458035549013425322485507836683538
15 4 15 0.002995750664361234063410636627756148836121163952420506554745580056595118216835646
15 4 16 -0.002519989110508496992652265033915447919818340467308249099530656856625445464641765
15 4 17 -0.01110538041776699659487071618727578972320967961942236860605863692008204187509479
15 5 5 0.01128683647077528794532215766039577429151285640689261331874409768504375000296288
15 5 6 0.0419717703167993484623402877898644592577141825389623033517848534381384891954625
15 5 7 -0.0002935486702443703272209551296744065269931479542701213570312632627730996912977277
15 5 8 -0.001099923312032670580765239242737139244436119967176484794516206473699562230997123
15 5 9 -0.005267176870402775293244582026050495264420386231163236535885694967093862951052812
15 5 10 -0.01129351951287523106100660004869560082360656738917307005033606106770912477832866
15 5 11 -0.03274174704306429801047160911885160029881064198557463656547755849138501710679498
15 5 12 0.02018710446530364176636398758958227318374672462876723305000534901383309014188802
15 5 13 -0.003453343329143161128642926868366603015522487817655131998358637047254694106707113
15 5 14 -0.02576773307034848666036810797758044452277789061312854327081777720036931606551608
15 5 15 0.0004021546261825091895942927327607270051992358311490895089617461385407595059570284
15 5 16 0.003469486112218449275582102466055605079942760821386716949708260256380795842042191
15 5 17 0.01060741730773627833802544123425955884921845723418298445036923376783301071752544
15 6 6 0.08261161416324612954527892605336210628423558594855010599227297232054838393109859
15 6 7 -8.842217889736277951946330854064696495805029580758119957501505994816868482439405e-05
15 6 8 0.00048916665452747102864587951959210417329467006428300670463639626067459536314949
15 6 9 -0.0006257749876256887326989561148916024221601590029105767072568337839709047866289612
15 6 10 -0.0150153321664055167551071958563281697704953739287065662897221111547582273013257
15 6 11 -0.004318219558662567809876643205554653191827691652447614034860463975122340431587159
15 6 12 0.00465120418399223239500276274292885801953589558225862279829269004665214276662691
15 6 13 -0.0009502840139986221182892000081680938103832385861876009882425890840061501577641472
15 6 14 -0.007743603989421968414595904872284536089331826518020878428772348185122942141032462
15 6 15 0.0001021402732032562602377726839075889214617748036207511095067056810194139903648161
15 6 16 0.00109549237465166250906915968431393646781706094321740526403569517914894434172503
15 6 17 0.0006408987584520968013523214819474732780367634555246077260888994375385898081371829
15 7 7 0.0005352490994810934116308360454428942415405375249943587140182258348430472056752304
15 7 8 -0.001764614005536100587169476895844639029104863190735598786271538355974839981813785
15 7 9 -0.0002713602585002431535681284134108885128977289692506672629703182533950928256075313
15 7 10 0.002251998686096080142089330566105105555860357655735666209716989626264805874972553
15 7 11 0.01096505118279095344510617084403090158600341323617006431574125700434384170214989
15 7 12 -0.008560155558730228402311485108889131156769899963132673122949618567777914615766494
15 7 13 0.001889060576599984328320109594361505263996611698567885386277392274593951064190967
15 7 14 0.005667774633797859791660891111210269186167905759928551625753679360961574256462169
15 7 15 -0.0006344658140197940850387912770554145447099844375925432241793879458718432158595322
15 7 16 0.0008589916566448840109279017727531149930897182161108282143579055535712457376944817
15 7 17 -0.006704994001196438136971020719250778931339397435628534888040601278711670963969411
15 8 8 0.001240387859527768612685019729992038514771350565743314860804802340362855753377835
15 8 9 -0.0008049904486017711651850318984159145297361814590907897321787939509981914734985471
15 8 10 -0.00483718415798517936146699724134549046939488172191432551976962255874665698048349
15 8 11 -0.00214694835799379575582312102603936434475935802852490455113480917267804694457471
15 8 12 0.003250856445309198011113640917314938714031802610431855242987032959503987448235075
15 8 13 -0.0008860410335039671186148272254108662296948065431590995004684720690175108802452337
15 8 14 -0.003761887543005465750374769254680874940260130858873514782474571560089484826725632
15 8 15 4.113015425461597300023952903937203053228754904132783638098532874894894800292211e-05
15 8 16 -0.0002220294908328370923801138807525108008363724174363661247687765331730470218481158
15 8 17 0.008653035140674870163547697483965303161514239141503641357398483353888927112651615
15 9 9 0.002330269454118180004974615950489949674815018346024990785908243823591399428934213
15 9 10 -0.01109290433905177851678958523420614256804003553326679082944703996972301997745047
15 9 11 -0.01698249780726520153244994161958447695676859785472498836172354604226349146833569
15 9 12 0.009575838329564349556291798122986397146191921254090741537388421262221104437825793
15 9 13 -0.001770927166764075935574471190023488158532953407404530024520791359797901191018664
15 9 14 -0.001933532363198407768664842438429733738419590345954698654198504947095302191590771
15 9 15 0.0001229831119314741861343794477608088479486539148379794106640602324793400879121529
15 9 16 -0.0004868786134536954318477947469575999569244907169178501515004799526409532359578196
15 9 17 0.01424888756161808317937076830757030660915205427584056973397375131787400683110211
15 10 10 0.01854515239947238193896567588232721320352654003964577732600856436467369757150608
15 10 11 -0.002365579742268086802400954977848485230477402187899741549760344991656168105535441
15 10 12 0.0001474577364994093152618906100458861016598446054844273902509990091707270635283551
15 10 13 0.0001938668707021880627472769618554752687501903819369725743427649425856038939638361
15 10 14 0.001076982734566886209188531193977667044493923698692534958366394839557763945156443
15 10 15 -2.073772161842144224104745274078200954733812109761809742829222291405453625371907e-05
15 10 16 -0.0002106314418081482135541003241832689462567586449644838017970416210856385381539916
15 10 17 -0.02311394491351565388926918901201379284397293961518419027322146922717446439342952
15 11 11 0.0826184693549793072554696374282001788133405522068211797611277049099353089976481
15 11 12 -0.06156329262930939667362561150798309914825036590696358940618530311861222250272729
15 11 13 0.01392798219785308291497828517641556402206522289783424109197046890886588770331585
15 11 14 0.02997453420170368571121005313399097001012092986819516507074221064173936681193409
15 11 15 -0.0009315783512527118477181808416983542165005399207455231230010318146702195500265056
15 11 16 -0.003365601139276987457659474218837269762267248092280434990020287055531359263659127
15 11 17 -0.007115954025955730687074875985977583873373619484252802618138607191532320859507618
15 12 12 0.006408345089830836900848746264833243342476322796545528420262172872138150552091678
15 12 13 -0.002468554856471429116652150149345882184190792628462943618122214245632862442044899
15 12 14 -0.006333091202754337059127217126480946319953301301862488170014247168520184346726677
15 12 15 0.0002223907949965139234825818856253705410506093229766697316391704510912711195269391
15 12 16 0.0009754549402253209703862813250091529733708901765806478230727946579949095701029075
15 12 17 0.002291251753497015799752564825273826407695962970454507317261647455254181277168471
15 13 13 0.0009066789861800854608558679927363715988476690323217971533051265344295867192977561
15 13 14 -0.002639724494515717998048572039274899082266351407296738137689217123907707243823803
15 13 15 -0.0002183475974426719224274832864599502651506325048071313732870696970688928298466362
15 13 16 0.000426025664809369176075383678433069868810743026750551625260092995395090653009463
15 13 17 0.001481953645372242540007301429967322253254618534846108019888616944522762195093415
15 14 14 0.002829855298592668235617656551763189628730536374577034822383210259986719375931403
15 14 15 -3.502845539702261819256636013676985876785238789321486720451564325105568251950984e-06
15 14 16 -0.0006364332887746500492258803851459692637668042467128887850591296361253451717037116
15 14 17 -0.001285073651128479454747352543284366391087109716184119412137942876460909645391159
15 15 15 1.527010183574035918142277061375547061091249057128008573442181902650168440111346e-05
15 15 16 -0.0002002182209998431098694349932335787789874775210983441363518705920032298591313563
15 15 17 0.001750069887643621954567486542356412809969196118601205284409941107242452837970956
15 16 16 6.989818499525380578112619588258141636442739839594940654786574305393742449003372e-05
15 16 17 -0.003868701633858216191811143376462793917599935448851990250827627565492250689784034
15 17 17 6.020722013557633430546367074684320937508687706674385017180879181458793483009179e-23
16 0 0 0.2990539295026894948511761750937556141941811183420203717727718584414550146296584
16 0 1 -0.2131578802304252820658291663693733660652078777236725440744104100997397057661799
16 0 2 0.03807416800029587947834024435120437293952036718594174415003556663046788829882973
16 0 3 0.06625493610471689285311235577385765432206545755702161473252114121482111603362285
16 0 4 -0.001194203328458672627961024337005056181582837827589317515327082210609302477907511
16 0 5 -0.004880686936820034490526561661625607264160690552016132176178899522482984183074677
16 0 6 -0.008508011642594760121491330513365180664562931560437743996499381931070251455871645
16 0 7 -0.004608532312735930779498595592716304061980442841883609884872055634657157894129722
16 0 8 0.03765832777579977525419665422914746472728533182819181618012320827466076946134751
16 0 9 -0.00560026103645235045229866654749790400819201865837215604132534208348484739617932
16 0 10 -0.01045458381959323914418486411294548003759469093439154967154788718513044740669697
16 0 11 -0.02859660832891711759891570154471018958349870466926730512807280468046085144294768
16 0 12 0.00389529318896548611433215842833228520801979530180859660785521604475806331902318
16 1 1 0.1664800808525333159856609212859968936467852705865640676947717175344770232446431
16 1 2 -0.08609817395567568462962835907954497979762714007940305499971764215448165863050864
16 1 3 -0.07819455984261848223999824074754073960212530676482195537287264040824644232134325
16 1 4 0.01211490782873028977188975504093534666247935442067383546193532180452289220375698
16 1 5 0.01175801273830085186537323619824891852040255059494303319535215978400325718984488
16 1 6 0.006807490435050861034785797057723216162784060544265435633684884935555920909817094
16 1 7 -0.1796459059219251414168249205741504556347162815371730498765510670243507755366368
16 1 8 0.006195044584475090961870296936109346888171547854786003636511901390503424004334635
16 1 9 -0.0001178188443867932302048493477707873652668861173334481576969491827866514376363718
16 1 10 0.009974993875846732691098060179991165600920888989144785762714588177969436481531573
16 1 11 0.0843896044270935732018685376836500864881807104723013642428224233820976058933118
16 1 12 -0.01234831513614676281773935635920702317852401021134664871049956174201925056358029
16 2 2 0.01777261716966160553367280566958860946733533923151610321549840548308081622626124
16 2 3 0.005407793659692297812857150072878415274891861591962277613166362038888332464991941
16 2 4 -0.004279990280685826043847485944743375901123246229913545068437423054467994100129252
16 2 5 -0.003390364989735476649456014192481525928160095172788895197592268460928196794871767
16 2 6 0.0006858848245653736792580192479221434391723652230577005174376192679021037829185986
16 2 7 -0.01081511537629580671208033530806771986261808717278922948576615398833331160231774
16 2 8 -0.002529798750701859237451094726860599039519634779514423092648831744280033885147525
16 2 9 0.001131955972036383403174698548944342082640205561422956044178748762362921008897415
16 2 10 -0.0002033196009474793222480880247009386490492326235502790875111443201310693688720305
16 2 11 -0.007937592410394157050308244799739014316218343809903809548024292714814080845089175
16 2 12 0.002058027286180780370360478948257560390111297951118647175632462974543319661483379
16 3 3 2.010064215293100917095103813691387699177669995706560308843729156989855408720255
16 3 4 -3.292656375818477215329681410456102693026966537172750595829392917224262980305577e-06
16 3 5 -8.076077706445406371542119068345694232174360360117346785625662304027769027396906e-06
16 3 6 -2.09994128581320647729390112610332192293531603705819020258683197354340326299969e-05
16 3 7 -0.0001323508215863906783616837246834474880449766456968333158239498042937417177706568
16 3 8 -2.009920433000705496348115711432896116446121067179224045901010195667161004799343
16 3 9 -4.546406902295984640768563978052041022418324220518472282086677257472319798694791e-06
16 3 10 -2.92741785754114219752053824795115095788544854891897806440639785394026408932744e-05
16 3 11 2.009951564921409185967687973477069814964928725357287954253734827475927612625003
16 3 12 7.979552227722772099179823914370291902743335624288682945655459762416225399948716e-06
16 4 4 0.00264031600947828713360842559452008967138741139472596331185792224415032694211933
16 4 5 0.0007029569831823708905168254873117985697689650341830663642924432197769180498849573
16 4 6 -0.004117154263951809865201034613445449739337754949147677192860781137089939028205883
16 4 7 0.008271126910161047728286856871476676570893403952805738033626686487305536593525444
16 4 8 -0.005295917589510058483087574037891708622991108132085461485741957285195988507536023
16 4 9 -0.006223233744888874154859348594580065428365786191243402268732790411154262676892457
16 4 10 -0.0008158676993119662487884172587309146318972645004025481025457046697775600163285362
16 4 11 0.002223829231305133619328298247706663277057169579958198923718247524574598725542384
16 4 12 0.003793536665160252052650095240982655946397057823215078023213414188269953543653068
16 5 5 0.8703743724090022665725195977281076426729149764541958102167675185485193783072367
16 5 6 2.611052110136559267949663532981452425036477857434583650933476476304530807519473
16 5 7 2.298751160977178414770882611103846033367678168725918336258851290555830396330539e-06
16 5 8 -2.259078712041745539556413227428265650542967096127937677434875497049556763528389e-05
16 5 9 -0.8703553739101272019436697865565910342051016710313574427253107286931530478905421
16 5 10 -1.740722292204283615995394851607233377400550336926370761302730273977770967611352
16 5 11 2.728680148921099829491507814232548709816416410842322982176503268875153500228727e-05
16 5 12 0.870353948735603505377864773544542650201540543545881889767864523929862274664346
16 6 6 0.01627340210477203395710450217126284822168244126679427936100237497998538016045531
16 6 7 0.004704497572475005313011987444250405123560622924454763794516283407097058617755279
16 6 8 -0.001834614373326116912415250544663460760790273541792057553298333281202098626206965
16 6 9 -0.002698845873257574227295955669183553007205057352993915998302210759366306300785223
16 6 10 -0.003144906885150575749838863826862216190760040535283061507689403061457381364928035
16 6 11 -0.0001538290911293012330186853974257571181980824999607098953974835843006068347419033
16 6 12 0.002954233255846937313222730048533451061642148302013205813694715329880812004498233
16 7 7 0.03476717653281420679987257762419637742424372977681810522399627758314649427551703
16 7 8 -0.01710629445426801525593711440660160191383384457290466559632218492006014715816387
16 7 9 0.00150794488543503923859151959080751666166460935092232195800575370151934880790524
16 7 10 0.00364934243264973177893773663492134251079558049587621687946266145596397891396267
16 7 11 0.003831927722679203548288950549676728535732391101830261905786808039483920884421636
16 7 12 -0.0003362333779795496572028567711814009594810247604593759666047140757706874443263522
16 8 8 0.01442277643718976436694655217460366695299057173815334263865090190438096939753245
16 8 9 -0.002815601144973956360533963053303925440325816764672475712229460232815533761703881
16 8 10 -0.006128590033550985803143409299132661965606615466968772471491040185828254355227375
16 8 11 -0.01788126576906156628518579734654345760792234734556955267181175689761835894876477
16 8 12 0.003624625910095361888415510299948032687263937741567543347908677834741372229287612
16 9 9 0.003072948242640073804007039085042392635476903344510324276561889677959615967372117
16 9 10 0.002522612341809929620090688225585812069976593182993128533052244189416281087530445
16 9 11 -0.0001203696712700976508604387799459386856489973094875324348643526173791307128775142
16 9 12 -0.002993465326436720797913904839160103878736045803790032926444655524264988517898075
16 10 10 0.0007266944509922097756955227723472518427634164521398160317995986627718324752525797
16 10 11 0.0009359695493724776692191427078155732445035790095333518705460410608842779847932069
16 10 12 -0.0003244278881626309322783215966836985857233917448781773102678112708078836282151547
16 11 11 0.002011882102144406542784530190947777430295799726758719321950608837511875137042826
16 11 12 -0.0004700496396128615468301206542928199624919166925371306241463191739880904224600085
16 12 12 8.85258800593794360320924999317560065035998942617092862826631009510570465835614e-09
17 0 0 0.5038503965221785738775822275880879588472309668003866890795531648699353107814103
17 0 1 -0.3493417663544805729663838909630358734471068897646627393518641266721119296124514
17 0 2 0.0710635354389748822438862807584586641780259022208968511142842168009985697823753
17 0 3 0.1061372830518260472152820522963826123498543873434241926585790199249560059064457
17 0 4 -0.003192560831633709342956572978442286105869792461369665086483402681780580921588767
17 0 5 -0.01016927728378787576509177833459791019831521251414905016985218210815670100579141
17 0 6 -0.01162165167443530432797747025620659737262137441679980686259841903593836476426756
17 0 7 -0.04222888639326401767165354653537830614081941112812390547757414201268076961163739
17 0 8 0.06461243156637050765395504735400951252276515817773561792508130609676841746082304
17 0 9 -0.00974790362092541434300920132123328850626006304171791153962636410931726910801133
17 0 10 -0.01465948736017929094261665196354652882667543906989457990667900873205936812312196
17 0 11 -0.04152485148545553956132700494237309982648811121684859016077847639224533212395279
17 0 12 0.005967353965809792520781683854891356159872910088422167760657319693331646953428373
17 1 1 0.1125679701658403073562406849248072932527991274958238441837912138674279622352773
17 1 2 -0.04996536109700006325407634015510816781701372477617551393785303140225897074135187
17 1 3 -0.05314999640972948182874615719936838257677311093186127308769439531041730826353298
17 1 4 0.006212160744928182149288521599282706683530864290139521056640795229230231192737109
17 1 5 0.00637131327511990861649835127586941176286746156372320184879335695803758869094254
17 1 6 0.007432505925871731337325233905617216794062183608755067698467387467124603001384923
17 1 7 -0.157563901952176238674251283313863359746665401549666559373899368750201421640724
17 1 8 0.009519108936605189895189208960462884643608854768466809914592643920631874714761574
17 1 9 0.001430091566034216810622194081011284550338327475463154834583361114843603050782742
17 1 10 0.008433324500051295164528477810793745488414113099865170166654493713681285703583864
17 1 11 0.06266910534633467172393536615983126722059680205013548230372075213313075029220633
17 1 12 -0.01037209048659829548879490329012228661793433832124589260658877773360756000734813
17 2 2 0.01451240216515847712125845052112489452457746046333693799853684299838810920812507
17 2 3 -0.003282220522086434870701880475908099769198815635631488085122302780296698581786528
17 2 4 -0.003821476044377882914252724511734856255677719272466494296533201031943539823078727
17 2 5 -0.001772242702720616956145276576262222038667292396514200886410244428144294779701754
17 2 6 0.003730007443077683958127618449493028636998795725287122371555234976637546034733742
17 2 7 -0.0180768056859405036472645462561105853699424623671278685413483846793740712634456
17 2 8 -0.002897035937190595187901221630244236213544127495773854404169938304773867850708807
17 2 9 0.002993211607482989921587162473214122739888018395055324470945175368223449152903147
17 2 10 0.002733034234387375279973728975453910279438289956427069253379175740624087212859746
17 2 11 0.0003851845848958396828006588456638635559384440532421117139508194154564595922995232
17 2 12 -0.0009584995502546944367029583480949205735105715556055923848130032307457413486237366
17 3 3 2.010110817672933014820561897838431447772746401868979758508064968531235474805767
17 3 4 -4.226795586927615138041726689779564096626689995366362517113102324750937913781557e-06
17 3 5 -1.29819313213352047118377111190298545700697976273929143847034953065143257511595e-05
17 3 6 -5.259608364016939857610545079587701332903184870549065849236958533036085017290359e-05
17 3 7 -0.0003902997466347361599385634771840762888670938723475672056557442420988461874210389
17 3 8 -2.009788442949182001261261697719514155273402138837885091908446738685804590223933
17 3 9 -1.735789321012122437775950355680413424051954283418174758676671481665696078695078e-05
17 3 10 -6.763477634804984721241557492714733587174062512254257476725282242853970227023852e-05
17 3 11 2.009897153276520014428234410082433644776755305055976455973181718448856396056221
17 3 12 1.814273633562248163756341009556208860819338701928655451620102511454982381274091e-05
17 4 4 0.0009638099465447961871541136704844545211678407256901221996922439814905484507780959
17 4 5 0.0001066020339921919409143345495463244160621248008394874194998423074015018892981924
17 4 6 0.001744086737777312897668816087006210805346246873804485530133232920177690283957112
17 4 7 0.02623328970143578004708670442327664922398288546007708516858096419083747788402741
17 4 8 -0.01783370674841293113286879868565683773009917733092583864480736809146425002945192
17 4 9 -0.001149475939517371652730482924212221168038520368905230907365692331692837358758796
17 4 10 0.003650163993427985182216449163175974201611115971936078661375836693840365577335124
17 4 11 0.008610009633335503503295100817448768526662442959849518360000560627299784590009298
17 4 12 0.0008119898000144680777816325915747704029815120658694433407051341918246102312652904
17 5 5 0.8703730520352331054352357214271518337042692551087491676887222038323363641989015
17 5 6 2.611050491314738270652908585619050723144611381134358468005706347469440425569025
17 5 7 4.052248295581704919275711450905575540656670803083503186229454551870009839328856e-05
17 5 8 -4.58179152061467653417477435747917062746172734708088170064097789645579301335582e-05
17 5 9 -0.8703661337774132472168001310605886082715033868597275859615513242363787483260567
17 5 10 -1.740725284222577965003553631056490833559831379739280267893663960112284930455509
17 5 11 4.087990798335580089472191399559864475495400779714453412238042629102450171055885e-05
17 5 12 0.8703645040711124250184630368952062738702856486875241340640911958451973185217179
17 6 6 0.01770122577950179078257457114359860678564117186662740100399936101936316975010122
17 6 7 0.004810212315606844939781646598284993878864349321105431830063528019556314007717615
17 6 8 -0.002373380539021356200486653395608919916172840129751256688499680171543617098182087
17 6 9 0.000417904468573003322575120068859511738468254950117221975289283157069627303962522
17 6 10 -0.0006829860798718261090682840023666251567305268633762950615078975101172319599753722
17 6 11 0.0001491084795917792267020926515672644606933762253692972788341391287006572241244859
17 6 12 -3.256664041068360556317151622701545253253461828691092093163693296554441572159194e-05
17 7 7 0.03844767484793057669278177505103843193126935209755217748956662684351029051981375
17 7 8 -0.02806470053917433341196391218775865075649168593325632524722215890531063650867547
17 7 9 0.003485809940320520120860294900488327112336046051460805663184419672063259189497934
17 7 10 0.007738107439848734910575550027264514949298725152446525740368362557066926409586672
17 7 11 0.01478795896600690034448009307395325940432252209226645038562019151792882937259586
17 7 12 -0.002473546865668178375272285074336074468421434399744701986771126051876781524302385
17 8 8 0.01013304438415008298394513120676615149535706988583889051667583102086452073324337
17 8 9 -0.002348763227208000927021281303810134205240625762193989667481462513984952263313211
17 8 10 -0.005069373072536355159422374318833456907292764584121576208351750030643180356173533
17 8 11 -0.015883481838431452911679505493355868579015540959473071362054245375701157287634
17 8 12 0.003763477464689791920089834675104848717059368362019542039994203303563948448914224
17 9 9 0.001537628778970331587760290496799153998791598810712672880893550294803300125823935
17 9 10 0.0005475518672973469787403758862700159244989820928402437491896590992936329191666685
17 9 11 -0.0006615503498046926477950928109855135312093990804210210087712114874035887526102571
17 9 12 -0.001286568134514192526583590264014000045430982272853205603489952331448734318343705
17 10 10 0.001062891872311184442867551555549956242199311427329513901936366252427878104203408
17 10 11 0.0007679244062040873393009097040925611418590514532225837126596753159826443256809896
17 10 12 -0.0003557819394090616079025125787767667482641700218376417400798214853310568204471558
17 11 11 0.003511230684274078423884283732962496715054423332155799042438587902152620141807601
17 11 12 -0.0008295773866429647892015795142868122403866501465505770614449647421133025323761641
17 12 12 1.224146164313782503107072347240324347644054029618099465192087774297390214357232e-25
18 0 0 1.052558970495467777650717274407229964670906861425658879442741960527994801491182
18 0 1 -0.6063176813330672878898775079338920385610924363964190270168192363982666282112322
18 0 2 0.01192539276348152980557673549488428507892241559755682074282639542440705190664441
18 0 3 0.1638923794360657403460972463825027237889058161328653287985526689580091841753721
18 0 4 0.03460465051796645345651942612116535015377994620221699431355037104354244544620248
18 0 5 0.03777126311822316399732169466607800329069573039153832252350000375681109749609157
18 0 6 0.07020028639554252048770273784511825960315263398691139482707761265763246760144183
18 0 7 -0.004062674406481322997241340498445256648219499558331376334053650226391329205600226
18 0 8 -0.00917027214334711661632426575729035729381607545898935903929963495498542022151981
18 0 9 -0.01034758018905941953500538039040114686789420763438135491301777735773290328096402
18 0 10 -0.02157216240152694470414831591339861565823883812408722798035746519260105738211002
18 0 11 -0.3625868582090392490720262926649075969816181840783298960574700800001334960762499
18 0 12 0.2577954335370463075279372296135891911337226472222568802795740599800579583876052
18 0 13 -0.05733610138905193755940261817165086851019804939864092463756327303531876483322288
18 0 14 -0.1166791389756420855225833783852713721402718894815993968309337300708671462246732
18 0 15 0.004310699564242396862524922754932999211363543471056231904577745822924241865324459
18 0 16 0.01211972854396229403892303263484421292681975350965565070566527683251805989829834
18 0 17 0.02143315438338216159981004051603503270550907823923060160809985027300861497603441
18 0 18 0.03309539385317800791216990376864666369389848269040109048715800421161939301779871
18 0 19 -0.0142624386332795673153768403343642202047890452423530230380084041785033557139347
18 0 20 0.001083908647904632130097833268170535523938703458103506609888128458210294719028462
18 0 21 0.003804970518676410049776839641204172843297889750183410418781215358899926283224051
18 1 1 0.4025376635995032827425825016446856560539156298429141737785974061862852892820498
18 1 2 -0.3308625603448989302520872452075085518154240128916798668877915463522578948210973
18 1 3 -0.4752113804698997911403143627141039751140151465421271803511672316241952152209537
18 1 4 0.08603821634285435545176798702818561363800235745931189843027922155790872345630461
18 1 5 0.1614607317409770337970013404311605182414520855796938310653711745544609530226451
18 1 6 0.2402960800426320746155987311393523696609811527795320327239845386374454295804243
18 1 7 -0.007112217440145100137948355497089260993038713966106927966271473356074673835416923
18 1 8 -0.0154785395184464752928087790841272463954391869398107261981578032453625979660654
18 1 9 -0.02524848062132655760723958415595419348026122648549152664358697994334285043819757
18 1 10 -0.02787352700788281153878101294156242788664732130290606591537303455583442793773242
18 1 11 -0.4076784679769071570730981121788977582406546682626255457600825745718584867157566
18 1 12 0.2421414353367848643156945016123407976943952396220011862450758031352625038098156
18 1 13 -0.04383479592171759944734328510748009791065762235523347839563332888229564776263103
18 1 14 -0.07755568036180742819923829671717633311720701027649958460779429830097047601693698
18 1 15 0.001536492425843897373068963792124684006148386784124167950360754395849965259335355
18 1 16 0.007192863343324815394178314936979217003462012344070438740223806120614348300078313
18 1 17 0.004842381414489741698432152763390179884715308122365075211712619355858868361598339
18 1 18 0.08891078004215296972981709159511451387667384530581227911438270801809920684849269
18 1 19 -0.04154954083477268248006742758664817924307640751516481536983266302157756704316909
18 1 20 0.00546150376302228432859006529911342417870688082351105844726026226863945553646883
18 1 21 0.006781327440848071013463753551521433460102349797778401713805598938983256373670576
18 2 2 0.1841382825671658878646494020558876611437411663457030878923674297716664059066174
18 2 3 -0.1922692605566436978855356928672288326569066558008982222242565198457230490116258
18 2 4 -0.06886252940075853145536787557053878710912875603249798119640464479093983854320116
18 2 5 -0.02458056278152283905020206916533974932158399632072305727959645339285179545885003
18 2 6 0.2211206271624467405815085440919995302479654481914008253334262295642981204586892
18 2 7 0.005899512655338148164020056520493163389401854639600330435579812218259839855143686
18 2 8 0.01358482266306534560695243656790202672341138768668068507493788423427705409586267
18 2 9 0.002341484831150483948733362360452321511309286383953657762313186222275012278440927
18 2 10 -0.01518312339228416639341278901626426704532022533576267723918044365673934854292172
18 2 11 -0.03433047944129113799625141236166197561101046573350068642504392756474067730981996
18 2 12 0.1123497418609514240079692391872356860237314710337540407054701652183235345996224
18 2 13 -0.03027587497781743771031725797248554600725589729998166249833064202203247630678487
18 2 14 -0.04802992449800258697231791754475062799179299720122571927639436575099362656954829
18 2 15 0.0005460079554449260771757920385306142049584075069171844178859922357091933722299897
18 2 16 0.005871701533048688937598951429751839965990022047796624205596609258076784271796744
18 2 17 0.01023055761581520019132046447171029393814868052822759780400744046359714086272888
18 2 18 -0.2628546021342919960120457688569170207683997182719868630678539863507215322010728
18 2 19 0.09004276596896808080504925048872306461230388647299681968361765190986153270891343
18 2 20 -0.005723288485281091336930438512655184617179908935946286425590116796681944315530519
18 2 21 -0.01890335362125162427354116992135695331388047029198509532356387885923720549279795
18 3 3 0.2261765992188090675532668172785851045020873276660074391462746338290439269643148
18 3 4 0.006299261583462055359614321459495367272162455822477885109581745044291374967590143
18 3 5 -0.119218782663741188041414299868364399978858390739298197359670416706222244573986
18 3 6 -0.3607575422519976048022963715780814967160358130231276917589394546935610518359036
18 3 7 -0.00147747447584521794283712719314684416109326300262204329358759978408433369092566
18 3 8 0.01574259106112493404352668109171176413451338080119118374951488967415562440914273
18 3 9 0.01785119912746550830932313003653690546459531955238523906378117083051809152910613
18 3 10 0.06983186256075520465711507347802151857742975865086388881275353857155690092989199
18 3 11 0.0755312851693918226812420673801542981511419769267541214911842292597392088199108
18 3 12 -0.1982112111231018127955875167072660349106207119730873370651443751193196365776852
18 3 13 0.07816609776010847822958088695461336574170381353138714510052155443405587008442728
18 3 14 0.1820745306568736491298437459043258228574640082712276477765117892042709346123445
18 3 15 -0.009577853128984310222172555606874783842649788962216039213930516940510222751080172
18 3 16 -0.02500347299942924616505538529137729761924182495709548231110803029118710399210241
18 3 17 -0.06070915470804032939177320840256029487515785464446414446740460709055064940174099
18 3 18 0.1473596532483717920544692808060513423032489581962555592256333816928674865667509
18 3 19 -0.07445869061599716084221709336561646848372057032257651370288268979398706474307801
18 3 20 0.01052278149529079883475001825102429787788741032550912032234839056518937669421797
18 3 21 0.01177263666973525269837711119145423169768910567643620884650425168116378870594361
18 4 4 0.02662560572249408049080791175748499732487653596667176325352374915808412608812852
18 4 5 -0.02979206225272550200615641124062547701469471503133775656070007896108624737931656
18 4 6 -0.0710657808971429971551874940747155628969305223015633544580116734538471251552504
18 4 7 -0.006587083679879085849221130753387719834651523495487378769934957733603719106933255
18 4 8 0.002365586842667635744460149535658045029649819934833373342133069562903294744080871
18 4 9 0.0138300654979200135221342737417156903048530881725594750789283846776437554646106
18 4 10 0.02557343799247857351801821251582398036075152948072554739041201543597963747372197
18 4 11 0.05188562964522877830445784641477939118269757133728898715253928324379365526111681
18 4 12 -0.02118362112590034597038721799380903122233213061503124374195761150542179845208819
18 4 13 -0.01740460629929051880264987738778600428590084252403530982662888705572385382107264
18 4 14 0.0543298846320087364047241959449003168459309641306871135646973618742476178643516
18 4 15 0.00505366463461543048386548425250740761432034744741585737231875630433158441750118
18 4 16 -0.008281987980780205600743513295888211634938621369398938117947447796663287481841139
18 4 17 -0.02593971834094612413693110048333206537540006916189097864149020447076869493665254
18 4 18 -0.02192730712256203191703293483445107362995133420605840300894270523278837743501908
18 4 19 0.002073428440324606769830710253464893735837124338020866635544215122448904827180691
18 4 20 0.0005843567626330998514108810103053842065751755852531244312028045510111572138399923
18 4 21 0.0008972213245997518385110494532433683198513048681865692432411880542861948320575124
18 5 5 0.02332826411846263500641342357972009488903816185521856689696954815910054428371813
18 5 6 -0.01113312524470495250026304501723031950203346631825961442709941830129631905596306
18 5 7 2.407677970778478680357495477213405078637241193185858012809948922165465956224903e-05
18 5 8 -0.005808989792312766876183177957164883639275668917079752730210867862245375398806972
18 5 9 -0.007422081487624001539540041707366344596557127980443470580884914274104950553076084
18 5 10 -0.005050659462559008068124027887732621364656971947792063468630147833578454478852419
18 5 11 0.006571504737708446525181826656267858870509173537857544244012156446228075392391783
18 5 12 -0.0003162563408743787696666037795289429300609781300471469280525077101028036747456545
18 5 13 -0.01789087221724428322466193703339878382875110707415148625457894952728117981277441
18 5 14 -0.0245633955219031997218036442497880633674669343912219106766978349466584284932252
18 5 15 0.004257845027378053544863630631874980401152341378934300085980382966040132334582163
18 5 16 0.007817911008527063114691808675386269658168908892124541105869013858757453380451464
18 5 17 0.01237248305399667734303904192278858186520862799736978939982058492291804724689617
18 5 18 -0.005894512314512965184626566699628241239458201760851198598406580678955571241060562
18 5 19 0.01907372763275583171131740003342490004559727807675743878766795096717836325776367
18 5 20 -0.004307254933098240015653119458015181478871419107662677015082544203263036620121665
18 5 21 -0.006003247208128446002229004558036292659289095645318116624576029250144903829946214
18 6 6 0.08406643424648256031439412340720563434307673873725838547473465889669572154680764
18 6 7 1.739339161875285404928450909559082140575478016239570603490379854537764846177889e-05
18 6 8 -0.0006135749518266111285221853241044414402799354728920666648533864108022146174947978
18 6 9 0.001931969375860801347049982246882737865855598813009437820986163147773320151630122
18 6 10 -0.01550066047506738474926990141769390688383693796117114313500396650511316996061565
18 6 11 0.1269715762392386833037787347464291687594194700442490731767308122213913402081129
18 6 12 -0.08541851799942111218674940814054310028153462467772391411117769530710337704148513
18 6 13 0.01352745750505278271017580837955938536707068983998368937911603319302947664575679
18 6 14 0.02196251551774232238117482219754720890997235674098973336551851404223132799924394
18 6 15 0.0006439259331949683519930345473751993967066145261634180611815550481197236298535787
18 6 16 -0.001626545321993300829342476022880060127313918259942720872508334969777398110694832
18 6 17 -0.0005429088186185281677203408562646786185071653884527268164000542996574345227958757
18 6 18 0.004456306717142541916857751632775673794944599992208668955400627343085071955821527
18 6 19 0.005791688039019551986073936388913869841302625317231364115981374515524065121190677
18 6 20 -0.002397135610430068146595742195994260525339130173502129175897817014231538730561192
18 6 21 -4.38811310142866937787922648781155912313648363824630191190256523888506916613245e-05
18 7 7 0.001091881114627974515600818548854159088948020336855368078668843340293923761065181
18 7 8 -0.005339368267525343496656488693372994634999850109090932766803274499630276314533064
18 7 9 0.006809241916873807912236450551378671093684415244466274275669979456010657385110576
18 7 10 0.01395787363757546772019347579269206300083277784887875516067442271702921306253481
18 7 11 0.01992339192752414600371481535157761341901312489739843595252474400396454298840106
18 7 12 -0.009561041885910410529234826772831064257221681157145481797159346284384926833461371
18 7 13 -0.005147203497007782412406718266084361956477143296030807155679129458322044768364655
18 7 14 0.001179893716849128777410633502806054540973881145979636747974332221685095392614175
18 7 15 0.001971521077673774776951048877166420706166757861976512787474991770214372384307113
18 7 16 -0.0004687027461795875875818648778260095352177109787141421577575933235833503491667041
18 7 17 -0.02058687806515766324681921536704623033821094456062373359422003863019269545628952
18 7 18 -0.00673850847230892980511952917835616750910239468855918245679016129546187969223735
18 7 19 0.009253687529103886734355704230126537983253564703118752301990387734833773227650038
18 7 20 -0.003386503182438877151040830618871995236552350229432175659839761177217443282852283
18 7 21 0.003654063401357688781360181482626701657095674041829637110840625973399122550866798
18 8 8 0.004146376088967267676255673817973264936212204071636788055525304359164411188244573
18 8 9 -0.01219634620141132115775471563607995694570189794627867632630957448031216219611013
18 8 10 -0.008690584651725514065584286323507030906805898289636400723128373780026521409765247
18 8 11 -0.05867096260287754959140346667487308372415624828624545060584019214567801203648157
18 8 12 0.03952434006477425331861131330025034064209137261142713367592261446634504235230762
18 8 13 -0.003077727387031152580789213214496426406389040427146157632052322496851165357310514
18 8 14 -0.0162179735337572123045218871051059402632008969658487976640688773222028400965687
18 8 15 -0.002932100655724086906511442953898275835322524501687011287081074688364557722989556
18 8 16 0.005337880548761620124590188152808737753360281746912684611291819846596508260105656
18 8 17 0.01334599297478781339358741154315161817957146235204743999434257775531116796319704
18 8 18 0.005434327770103772041408723428986645821301912953217036962327272030506271270094943
18 8 19 -0.007439750782160483564408806721061891214703659880843357918311016301520751622623497
18 8 20 0.003675320740276123261424087888199928551485093362376307412546541501938562918290139
18 8 21 -0.004785567139664809098722913462445478334183912813132782032669363762707224286711978
18 9 9 0.01092908459119804939386299400056213320183146485162755938012487020277476886024316
18 9 10 -0.01276145331765996688136939763598030162966992693665693772463673100391966303977332
18 9 11 -0.01048789602045625463572617173993394869844601278400665522954965307068501029321311
18 9 12 0.004100084832073056957118085200123348405731543295613700334859418015318637861634126
18 9 13 -0.000558212024826072021226781702153094071181034415388136393519320173163149853709565
18 9 14 0.0005735794360048120648902356752873528901636395721974051512957474585183200057640332
18 9 15 0.0008207308005138058892356851479616947651259816046912930494131488447146624011384255
18 9 16 -0.004582243165458769171208044873585698574016670129580423669219888336034869731015054
18 9 17 0.01676766229423724345370116941912496970287040891824061456161085074215677692433293
18 9 18 0.003890757787816975922299063060241551661259303012287902490493642728686609294325995
18 9 19 -0.001475667845389611582666018940959762818449378820104290080170837902745195403590113
18 9 20 -0.0006143931057248718237945103062812927247909421463991129309105490800816174241285832
18 9 21 0.0034382025455767704485072356574647921354068879703680232970828471896559933206589
18 10 10 0.01938710301776984676242111223368970009930063657251352122965781062562001535422881
18 10 11 0.004436090121158411029203558225878790208954583350005024019162714001167553746128714
18 10 12 -0.0008719810061088276221390764017329646176395840040523389985369036720264850479116326
18 10 13 0.0006646339738248825686805386305899333291952948505442132830711017035671215837986477
18 10 14 -0.001661540783330744457597093996206934175970420920922581544730244916478455135513014
18 10 15 -0.001021867519455275854973657053129551244673139824460865497908236525438262825412513
18 10 16 -0.0009520235395101266359717869155086722585658331407822962220893165613659753672857714
18 10 17 -0.02693204488905284957324234826719619078170057758164158103268086267243632680998093
18 10 18 -0.0008320954783491829800793409198585923355660069436257273233329501841859958193609611
18 10 19 -0.0003829133248388297251198192842106969425877836764410219026223828518842356857075448
18 10 20 0.0009541790243590495705614237984616293739788591328162795902938033634512899930994247
18 10 21 0.002591857800920734098958898014338167576648917166300369615018980411493242578166935
18 11 11 0.2099456171519749766495342090700508979523438221720921808848071793174903232895351
18 11 12 -0.1449495249456831265255578841260947980149957832180566820614833555257642995006202
18 11 13 0.02790293712756168357720796475575068864733825869443675539991129023806911282189115
18 11 14 0.06424441312957059920338906964217212740320450425753434946168477972275540004439168
18 11 15 -0.0008160903138198793089710640064667946956687780934401921193110951335303570317425717
18 11 16 -0.006657541029863365198356011971507874775895034242132825381196954038853153204769611
18 11 17 -0.01151442703254669277535636899166961534017511238184942770530542275244566678435169
18 11 18 -0.02297507867598155349430550065825611091731801167202372533094095742518505039713066
18 11 19 0.0124390628790090660391587237735836166097729856014730105664878234126291194948902
18 11 20 -0.002081034125133538787500357490461465523431488031987497349561694444222837974233249
18 11 21 -0.002541664123120917827815394691771283609989730961066634376783973754926323540515669
18 12 12 0.0486794469472382016308868089173737851550061917377387272174265894603516393886522
18 12 13 -0.02554505147465559862406994067379155899353955509918431156941729087808630595358809
18 12 14 -0.04577897086987194302320949465746215194301689518388924352638037460423463764099468
18 12 15 0.003491580305325258727541721728776579429760425321884555299816628067144022673098606
18 12 16 0.007624852582822368344554791967880977055509038560561124073989123541687027057177634
18 12 17 0.01491470134034166156801222830624929657731491842866623368191014842671001757016818
18 12 18 -0.0813601192160910009147629051053793092620800966544727794543006798271945997482681
18 12 19 0.03979405354169568003968432697099614991395771119265792715371766531414609595691089
18 12 20 -0.005035228084652493246286899799024188767595173953208075719630714991342770526089972
18 12 21 -0.008334198754850273436081465322091777884875100276792743103717094829697612113261428
18 13 13 0.02166459590696005127020932207138833731922567344606504160214859395934283362534679
18 13 14 0.001436141134587118678627308701807746422312216763478855586191338449753499461266127
18 13 15 -0.004816161030846131639571292024110031464510007346896372555231329070625991694958291
18 13 16 -0.00476735957304809868146417229296792827507950199415100323367572837761639032973433
18 13 17 -0.001530332967688206382066803482787693214942860203381267691021263232840360522780085
18 13 18 -0.00649072367689577702638816047126859183722715845905442592930440493825467683820649
18 13 19 -0.0185160220602523407716243695959861158672174023724545421228325703098840770031464
18 13 20 0.004446769158217596131603291639516889257313066854375719063415665571820171951626116
18 13 21 0.008404859911852160947093677152947361739985949103934614047874148507936949977458495
18 14 14 0.007804499829407156890625838317002109557952017716002406589777165321265456244604989
18 14 15 -0.0001265235535415657090755819834889459670931318193626007354755679540653858958406444
18 14 16 -0.001453273952403869521531321471980317266474735808276214816422707276709238223062649
18 14 17 -0.005682034553532326059198179023723521448114923808673716978553675940215051117578913
18 14 18 -0.01048856024688353247077099943150036213995097572248171501793838211817176100498247
18 14 19 0.001674467328937055544420125006884451191103395830305903182753864258171866588049057
18 14 20 0.0003291344332981297051700619500108760302726815158565449480737459072302289208737724
18 14 21 -4.7985394896337391793999418548004538720394895300177878462201947928427063586309e-05
18 15 15 0.001274162166964581853525604223102143216439028143442012329895454832963480085438023
18 15 16 -6.425872080679252598425645031981387428071052672432586169351574517640973191537369e-05
18 15 17 0.001331373496299744052521597745293060651342834761037822239555707212829475244450812
18 15 18 0.004645848644737638134915548891814251456245000600601178751991842511971994323748118
18 15 19 -0.00223949669192588590499314817380152823722360630936618143087205965082492899069235
18 15 20 -0.001051806242031131241691536347517680161608432952514550486861593020157702300289725
18 15 21 0.0002648120319397499047130166032602288393720926464431562738275015320323604753981163
18 16 16 0.001405641017117646856883455743234021989298066392490832538670018213657049021708122
18 16 17 -0.0001755323057798803017499200951831701077273083367464233839228271892641337823136301
18 16 18 -0.008337960789365555625613664295783732426256515544333286201861857233191511319870557
18 16 19 0.00398675431638074259060189525865608515925671042601405119955089656169778322385377
18 16 20 -0.0004245554055046197976826738932850829175555479821524343537935235329842208551335617
18 16 21 -0.003070212663134392366076122667462721529192704611411294522527104440111911419645647
18 17 17 0.004601544014436679233379968402912830327708877460108217647947376731124909957303013
18 17 18 0.001777632219665284421427042871461350853664352980303352014497007748484983681435148
18 17 19 -0.0009076901666621469471818810341864534923022283818442710367199618303569940534926162
18 17 20 0.0001732268933849336316574085187402495659301558332059211294811653186201830843941047
18 17 21 -0.0002872527770734910017226343492296624789552951878577369028678041289321481220146626
18 18 18 0.01305503489850422050807397054910459945081512800358761696778643974293101993540943
18 18 19 -0.006211685886507270473072847111758912621629937745435650899775219179527829647078116
18 18 20 0.0007727606816954957493873303719265364334597062131385869633167873128268018769952807
18 18 21 0.001170830515914596354351016101515465137607993205732062377190920198889431237740522
18 19 19 0.001120786461776049304166773663670734863466728924616026923416561636957160844081845
18 19 20 -0.0002873483190765322347892803875982987509498786555762757711912996447003760679589611
18 19 21 -0.0003669513827785860160222992593344963703585183501415658053989165751945254447358284
18 20 20 8.558329069965838451532649501006001024171034000977990250849953131684446221009222e-05
18 20 21 -0.0004502241631300710392863817799426005615071216082757143479342588916366494500178273
18 21 21 3.592570346420636086665409555096964840477515634229211109214678648349437788502782e-25
19 0 0 0.7805598824696612175394001875706945978858720364187630488789614468163152652810543
19 0 1 -0.5148465460911481176648080949801711632967071294350051429224434228225780873928937
19 0 2 0.06573282813962523407659431452316579589077584495779506689930523156326434059688119
19 0 3 0.2224437358529136433696943459869766919866672231791567690370334290218923279010461
19 0 4 0.01052296707825462518904042543471425118971405190498148262600772574674712267142991
19 0 5 -0.01309754511440620592697470576480256245442801587158268033334643433302795096515504
19 0 6 -0.01733129814430653872362370033872894713383901351044480263474627338478468418953034
19 0 7 -0.001764884184803075328409954348706834418925766386265871146956405685300783719924197
19 0 8 -0.001944336293987408686120677972645213343583651470333756117822856201935434512659818
19 0 9 -0.001747110040308781482015968940191452201039560056681112738055152845077492174448638
19 0 10 -0.004803316196518021958348769605422485818509903495172685636786123927793535277619894
19 0 11 -0.2638475452425998347812619893351129940909373352783241954796246443289184278094442
19 0 12 0.1709728492764309290163301314577116881777973861586150409940339372171446607727643
19 0 13 -0.03110424367390273908795618403758946362497940169573938461274956692763905963471839
19 0 14 -0.06736695812146393534406623654690376043930114485873818479787949209610082341193362
19 0 15 0.001857531188209726526527095699933976307611017416664611747278306808627597943434703
19 0 16 0.005558905154416350757823974578105140597656763731490918347048859809147521140301349
19 0 17 0.008246740196198503758453239903936138179657638975757152851280788106367106362898101
19 0 18 0.03715659134153858421547521108033716662329186858261489695040567817335104560182005
19 0 19 -0.01906030359455303575614359625039501022100349161214107234082857744357449226821135
19 0 20 0.00181114192214189279938191463092616860736871152421983944598189282031122427520431
19 0 21 0.00501443508667778558675874999594007974677594891167715499616166407963645476399152
19 1 1 0.3432651278081937503572597060014397619639375506393732760612917791219869557908738
19 1 2 -0.2805068911933282439543370210272726458955756085809277086974806301725791602800517
19 1 3 -0.4153806816511642696921689194143905077451021525849455825549355182119867856084489
19 1 4 0.07139478295343854991807841879583776123322798453508233647524911068850854145847408
19 1 5 0.1411646322542107512664282823681072750513108466850243560966956791850317517049474
19 1 6 0.2524959140061033220952492541901411678126795643822254429298414828129782205795933
19 1 7 -0.005708926108915127680317321853678556340988911585877205710558090729834768075398858
19 1 8 -0.01359059875994397277995956961484993283458788442014423877499746202778069425964113
19 1 9 -0.02041490401064740688071252754844355770128242359153817407014275503670882099477711
19 1 10 -0.03403603934642890121840932160719277997716880112501393123102161898901043422024744
19 1 11 -0.36646311257248746786675096859006968070985051754970569527342179722252282348694
19 1 12 0.2079269849831183635526696984119620934251913505608977032595922935579849109280196
19 1 13 -0.03258114655087408816326018451870761433354024076865424467774975410079913297366338
19 1 14 -0.06286997307513943343385231107199334360749287956882369861187106129564059757174494
19 1 15 0.001169199881114939858736753343898035601102452648929080925717110239924312635574774
19 1 16 0.004222661800625150892875710293023629815416872702079365272986716132052643387204793
19 1 17 0.005409546448371149593558013677652159172937435430990459057884738506387754700837757
19 1 18 0.08637831357172259974972527524132740718686871657181223443106021887765386153931752
19 1 19 -0.04099491968274428445818497679347263304365467373944360838347253136392393770091678
19 1 20 0.004573994972109212764079764700594466104618806276561421717495958660478457778056754
19 1 21 0.008001229123542172236779599713628852575497862086681753745995048954582353114414202
19 2 2 0.07002558558698116421169306332271902167991535826243903047660422302313316068023804
19 2 3 -0.07145289258445673411744783519433577252108983156194144735572777562686220963841615
19 2 4 -0.03110611379612385167571331684172932641826380045216363128011473119656876373847062
19 2 5 -0.004519294624001266429168890713880300528852964113879108131468421733349154298673396
19 2 6 0.1099112631622093450800171862932429981589543380509407059251306192697822795485945
19 2 7 0.003419810893644771574118013787561368563699672751411837727140805429820793015545079
19 2 8 0.004845577175857642333667586161059426539371630641995280794721437296712751561060355
19 2 9 -0.001908762724160396899159699305135750046488474886035620413321686375521295304547114
19 2 10 -0.01176663401759785291039329046430424297859764773580979597396950456735888816682706
19 2 11 -0.001181824610446422593681084550466600127694295503406281016262469837495098778984769
19 2 12 -0.00472191503365321033146479946768005644725385436659020844772019365238363899347049
19 2 13 0.01581348985970622114925824922571692245804247122621888962160172883113242042877991
19 2 14 0.01515635098623417672918650242513648590726526772026901122548193414636673149466235
19 2 15 -0.003953585869818896793422774694253267858244362794937333090874811449978173715488772
19 2 16 -0.002508473847516577728037772405739631635497976909320971490076987515930034293707132
19 2 17 -0.005538889058210792216095116939040035947480930586414931502315246628630504422288354
19 2 18 -0.05841815394181919964646121803330887686307907938516293024167126405244150975961678
19 2 19 0.0129330910734131314208593927203921525014962184041651466534852875273178654642942
19 2 20 0.0007185889651644265737924033948249293458874938771892263531304683326116247148414616
19 2 21 -0.003814069837327162605528892444985033630746358886264899605107024417568606280906011
19 3 3 0.1826651451672832499283109728819084174845316595724949872380209177575221855439494
19 3 4 0.0001403419114669562641034584168093841723547364048144724458257312436014816088427556
19 3 5 -0.09208233947048124560723432484512041412314286322252865412628741145184976299752592
19 3 6 -0.2778072137012756166182426719933322595483910921401884595451664196477814274407435
19 3 7 -7.01421262205274212295357837148766716796642986219822288025321935335672204026215e-05
19 3 8 0.01331477723503266674009889409813345848063911781424067309055858955514131450205773
19 3 9 0.01199893852935931333883741694766761209413802677268352531054828567685973373772384
19 3 10 0.04763142170969980296536350735391627037955818087601439360332107739671586790958761
19 3 11 0.02419023829518916674056721078667786579110063056011772805068138143797375307275279
19 3 12 -0.22614703795925657298750380555219309748757676194307313523771238229151928611483
19 3 13 0.1122317018401448154705144323634436957152871789018189656858748934449036585705424
19 3 14 0.2198371273306926205879414196940050378109948441359755646709358210806132169035199
19 3 15 -0.01600567148039254828801622719960978491692195690959191696907706610433407566441067
19 3 16 -0.03143070005257541147025902580550632861134389635247848680993649585697317448998773
19 3 17 -0.06018885018985879677340528909261757416637896724456230160324528145939283455320713
19 3 18 0.2095693286959894410060587598884638703688694534551632106714755866147393613678322
19 3 19 -0.1089258086214486606832527267720047924944555192387177565847113097730412174702841
19 3 20 0.01587381494035519610510035007595113030726941471359306318317814518010090755606461
19 3 21 0.016060588001920670649913345295978875912030110304823249905293831474208395846845
19 4 4 0.009972501957950159343888972984641958890177055840877636094821841219571704021110243
19 4 5 -0.01110267473716889167182519576996133737174480671942418419302946463517649351932429
19 4 6 0.0116684499718107238856068210127175468106308772094337556677161366244750270740639
19 4 7 -0.002406496324210456441840565231580841053958346983831265886664350691793552320025112
19 4 8 0.0006449449038755748857835718196260078873976613934624835334516885619966905316353706
19 4 9 0.005271629096372707613402279204312570626790026333619359591154517515815481875499998
19 4 10 0.003281832944248692833935341571721557129889411464995538502791393451991422281563673
19 4 11 0.0126159633668326107757219714336787769587483271347875841743256120096843928868668
19 4 12 0.03420811259665191413101726917222473629218544762320279612324043864781979710538938
19 4 13 -0.03545339911241358643729948662332827672298460135720716003801059012379415059782175
19 4 14 -0.02231552693576816831259020177145081286132269939500859840372011445624517171619042
19 4 15 0.006353947250618917399631084019216974192918306805509496627535245379999471889937458
19 4 16 0.0052518325968227945548898203694288821546164424590536953639893526023511849715236
19 4 17 0.001662783767967153434838620625242485895332725490313971812026325716184469910706734
19 4 18 -0.04682112178388404695889072056822851373818091752946840991641532162313673589048773
19 4 19 0.02865948189263231124672912162747952557819272152597057005747408540939662166240298
19 4 20 -0.004166696269822386607186908074601286844761187590955694286379979836330376592460765
19 4 21 -0.006208458544304177704868224047442278638666989408123796285389236442433855358309475
19 5 5 0.01972454960468083751977005219920178307874204044705424282325488051262506554646814
19 5 6 -0.006644249829192067633842306761030081396169800999607929977772668526701820076172352
19 5 7 2.840495846636092200037890367991856312035035194636052726659076420418774598517285e-06
19 5 8 -0.004358085828696896826603337081715619541002556386326368367939778451332083103340622
19 5 9 -0.009950611634619443732556117118211012468718936212938733108820520388267121910491344
19 5 10 -0.007532826486981129008256826832826933857818088714532364453797959551858564998831403
19 5 11 0.003442351501208484318598935993707946918459733850052223808516671333660142730769571
19 5 12 -0.001789480745046666222455257604433635249854313440374596209057721272173837311157059
19 5 13 -0.0236666493582592899941038701289499520992834775396565914963972118866099001034058
19 5 14 -0.03784079549778316404945115184698772653821677875730731108299448956444429482676964
19 5 15 0.005214443075237445590881921778980439664919634244905553636448662810613437685784129
19 5 16 0.0150127690333375869667821014695222017997309625323579339582164683068983486050092
19 5 17 0.02698800604328408689979959092828908559873110162649832198589095689836534724557968
19 5 18 -0.0004906064701694748790292725940924519000190488765044439096550645670085138226491948
19 5 19 0.02375358409406864123537512239644533841079144780236325371493173058730301960431212
19 5 20 -0.005154020593566407084134584662614374144232377051179132808499862712215585432161377
19 5 21 -0.01180120184923175695172827366299864955638964117840830903979286070824428356833487
19 6 6 0.05673950553774903340272734883658725698408365279908833398494724479938421310849864
19 6 7 -1.15449367192252801564648971854190067160821883154957441134468407306134130597534e-05
19 6 8 0.0005017028677583213757387277727047074529030792692893096460583153023870887865086926
19 6 9 -0.001023570440251748803334885789087121374542129660469790566559112802279054906246278
19 6 10 -0.0140222512398988339901182085394758641743846036727466231753069331352389190651772
19 6 11 0.05891726424288181864277184319342368689029057381933150211887668613455050835935375
19 6 12 -0.02103757422307296814160035215055733595149030461037956440129707024708233697031297
19 6 13 -0.0054650828813387430058428509182596145971807272501926853978146573250006023434702
19 6 14 -0.009370829701136286511242959290766408814848145525864244825870549009001249271720203
19 6 15 0.0014745940491807782100759861649867307919477468357737881824152858090504221668862
19 6 16 0.003815210645744108576219215097215058159180476645378036966431382765288549543634351
19 6 17 0.009603285169433861966766070169668793121295867307911270794204323889395788151003192
19 6 18 -0.02357994431249595557628739258484917938944087701572606768516295410337719535315842
19 6 19 0.01654225240745207832328113434262621697419648839539312890930103198896132593989463
19 6 20 -0.002372415398075480528737336049139584667428668122332196463762546881502437630871483
19 6 21 -0.004514399466980575682982733929471583080720000138896656952316808218021153721400087
19 7 7 0.0002755141346984210423737182332402486854563450852216715915751275858629778541584273
19 7 8 -0.001854594228188332913134336330996439972340711327654945959258327141002039762088154
19 7 9 0.003411538037400356092861707229469655670407320180863625839164321290560100093955117
19 7 10 0.004026458261147218043977897587737644450670246762335512476166143002160120007612244
19 7 11 0.02940247523479739006250780214917386987957841194298402588406026815136459969668747
19 7 12 -0.01651411499560367066674319394475718728112226875662921274842986117366326522556823
19 7 13 -0.002023422072442507553092555084902646211877203041788662673448290191832656665629952
19 7 14 0.004398030827653517396229431156831614118330563269579638716864462038947724524527488
19 7 15 0.001244598463612868048776627204205363660230290866509139743091801261901836102760143
19 7 16 -0.0006367683833047538930456149428125877407971668815309584947727925541394860492071769
19 7 17 -0.008904944927409402244005252477208253134876943120134958449750842519507423068730866
19 7 18 -0.005985425263223430882261890411762740034987895126519178963856434956410843649254335
19 7 19 0.007077480504317705792123845988214325647469732219285240010262342937410996417028495
19 7 20 -0.001837813035673766588320402827369259592081034112841706984056502439297577093527935
19 7 21 0.0006881800258980433902640454174794683201431556790177350937571365054510603555618227
19 8 8 0.003529498730058189027979130119918075345469998945934900938513278638660732199332267
19 8 9 -0.009949093734817640712954776315796340015944892583992690510618563365558676622199012
19 8 10 -0.0081989665852632217024427766509826946877088130404801244692602283718833752023755
19 8 11 -0.01307892221827105371884271703236876567986537643818341870585937811037872252457898
19 8 12 0.009935754962597450064124767137859428508836554228041846203589138642991966299584564
19 8 13 -0.002855592534549184934708528776746370194346842045109678102912753818250756068654827
19 8 14 -0.004264476004736165237631293725853661892695642785318024873567058703446714520995261
19 8 15 -0.003909079072273456096032923548087160205412488892498102153461856144015545243592789
19 8 16 0.007245067922683591668670477924896745651415911434673179910078005859371030377641698
19 8 17 0.02124629194582198752697266417327337085101833369154746898449684487795251031169857
19 8 18 -0.001072619278924424944699446345734629345012804447803106709554936889067061022366276
19 8 19 0.000904587190047937157650912734908764962803026256482046425626556557616314768406021
19 8 20 0.004053833613171041817220455438740713078570880596739952535840149203713029289011087
19 8 21 -0.01076940048991841360799606881420060937443824904167200578633146760322365788768495
19 9 9 0.009007643843993414504766650021608939402087107279995099804233288791810001987566616
19 9 10 -0.0003965460389157066561602185959339835214866957619685327793991981698110558219854119
19 9 11 -0.02553988578999078498643408300025648083084219003648961598205417965292924962501137
19 9 12 0.01529636052746100204540713913267500009433871256845660139050809963056689072383356
19 9 13 -0.002881669986870363873561832671098600126405728152936551865589486619465537280922881
19 9 14 -0.004961900883345845960374178642663775509541494831520078082114869765487271957679594
19 9 15 7.543260703435095500425317437671812505898685772918772880911075319182960195691555e-05
19 9 16 -0.007924152455431938759107474629132602890890248492820720133823633581493241016296238
19 9 17 -0.001992088001963404243556595240491558554001073205372454918616129876952626690440176
19 9 18 0.004115283185670165441681956435843602241338885987831499520197800550283146921201224
19 9 19 -0.001731702033141859662696134428170678898805601281704018036056042679159958014189182
19 9 20 0.00027283480436505872846700456000792580406521637340576052533861600312245595901222
19 9 21 0.008321997367598155212811539542078834697219114957132279970894672173617517263015154
19 10 10 0.008856999850324645943545395183504912555998356031466189055093747255529242525541158
19 10 11 0.05433529272107270554321495830713648989407998787058513599636563858033136652558429
19 10 12 -0.02239710383812735406704927676676058063826235073268378223292802919570152331928733
19 10 13 -8.304776075967944673699509562511436773380707238745176859310282178139680857745044e-05
19 10 14 -7.380631597656679453337971898999536970855625490724859305920013636012085965515847e-05
19 10 15 0.0006241149848991640391598870948543487571809670833401938703882887463303446355775992
19 10 16 -0.000492633932037744725173714073740064198860027904766996903585519838578357608473921
19 10 17 -0.01518713781736935156529817524684862236968688742121386644173615272705007828202585
19 10 18 -0.01873676330150873618343545902653852852942953826416747135328596611335170829761627
19 10 19 0.009852191664831780526069392684674104625773281364249355911536332291452109009694425
19 10 20 -0.001368478178173428110052122698045732641811020811474725882224667967324379877868175
19 10 21 0.0001840687978215668055611252232038762259737389845062336316809375545066942758216015
19 11 11 0.2495323273732959937898611647575230209534208319981787238663748420374960485800777
19 11 12 -0.1998661061171917819452534656350762131727232544999909792857173158619918394131657
19 11 13 0.0476970454963788005707400857360258488072731557463599083184172285172020730314043
19 11 14 0.1027586139711159933671777113181101982570673276171246422060276267080249481729956
19 11 15 -0.003419579341588618095361679368425967276140814267331769776607324974951853277097793
19 11 16 -0.01196134108768383409378674601904873588799886319620282972462394242240009132191582
19 11 17 -0.02418249080313833676556079033237019195761305755116904587051326498641766402352395
19 11 18 0.01265110027668461762713892857990712250111333308122719550953694101277023957194422
19 11 19 -0.004928324501271596397037960816694997437330278490177139858159975758171076635646433
19 11 20 0.000510704676056291366610972872374306183512634482626483335230880078577090552067945
19 11 21 0.0008077552875169739056978870384255020871789463821937185676145857309760539341765894
19 12 12 0.05968934521700829553195727079892207716193667563937671306647806305776191410156214
19 12 13 -0.03410665798092430839634856320745377912831350748151777831632778684971048626760553
19 12 14 -0.06129006675857243772108107341352213632875913763745265189944907028421159492734344
19 12 15 0.005183947320806306398863961532984234843502583358766703789890213015628974107834156
19 12 16 0.009982725477679155105495898642797962239224948221689719771002510045770900815475658
19 12 17 0.02223430826795497718758182689810789620222961013978133004861663592641636537370993
19 12 18 -0.0709327892120021965571274819791392414967324339067836630048722581108977337312165
19 12 19 0.0392311213005054199962950194170566029495167394474202293595046276769463253001148
19 12 20 -0.005775490107111101292762682457558083327531560641007817309886619163654681801063186
19 12 21 -0.007602549984831429288808019805162974196818918639162019200519235796901621854458713
19 13 13 0.01398207740351709358382179257988867223594826991272640834308001781160232655058334
19 13 14 0.001245355834410897049346591167939876387964625826087344529192685069178184306864073
19 13 15 -0.00305743588048590834717480214041697293969743293827008364465140367214672450521512
19 13 16 -0.003527215911675642856928378413203427412682733878682769948903167286378168533832498
19 13 17 -0.001718280951237818735960535524492265627342241875539013441050185442954519829875295
19 13 18 -0.00563236688856965331253704865283321312690463073514886023875404456418254539441168
19 13 19 -0.0103749638337875636562462488162080744431400686406174908013122427253059653535791
19 13 20 0.00251780466431888018546245465086196832881398315349552238279172666634116214382901
19 13 21 0.005497463729369360037885868221704087943937371435769814276581332179513289118878394
19 14 14 0.00738334102078766807209894163150240416531364123319691147967939861145038570430052
19 14 15 -2.463526248614924712298328770760384833845001348764383543319149102725942857374232e-05
19 14 16 -0.00163072521623913105447504039911384341182943079345084534991786813887688811856097
19 14 17 -0.004988653553815844110064850265386472525084261192781224258678068475140229125735272
19 14 18 -0.005576467742599579696610159512565032386917015632834304882348787121867610674675769
19 14 19 0.000650830260508218810563737474370847244593510633133922335823051316831659121686091
19 14 20 0.0001957607142173166311088661730225707292029845735501826290795704624773021184093825
19 14 21 0.0001609982339499315841873752925705789346236590493403359259308640927856648357530953
19 15 15 0.001174054152138920413740917512611730163854744289355024418338102728846555965999638
19 15 16 -0.001040212934577817301208105987940513256430904589200137235123350539529396267386672
19 15 17 -0.0001930531293011727568036957974653862210255705836966133436179834743595156671519071
19 15 18 0.004195434851580380936527438548020133963668493002224435276361794605250845627727102
19 15 19 -0.001932456104509087897179104755417578278675732647794793020142081464960956005035183
19 15 20 -0.0009708492768668598836059747532948215138555363896464783996870767555301731451596502
19 15 21 0.001888216712481826286019542510405668525168766854432007304847767231501085395868268
19 16 16 0.001635054914813137085533693461706314297683162087759397973621022589592911668774549
19 16 17 -0.001032934913221052193550111263239117442228885669027873982777538723731941920041746
19 16 18 -0.007178331061336432236011786063852644595720181140105884873181759881287840329572521
19 16 19 0.003181512314977516375435367010946468956311220245550425159897449946769539414065281
19 16 20 -0.0003363903117622799574746996878795034782883575129074379826385669206580885100023322
19 16 21 -0.002647016650722190249604230107890013213655805482407316847894471632549931738395878
19 17 17 0.007152160033544952566758423560543518280860547810355781032671940796036877340879997
19 17 18 -0.0006992868604917283392601293775644252490615672805648416062124338244006924130298015
19 17 19 0.000370626723252130589899591066478267993395750501160080576699967122883886657940464
19 17 20 -3.165069569424607259779627198398304671043794180612941135179663927406844403206658e-05
19 17 21 -0.0004470381969065044169534394339541651638251904113119268130834612038600833125620542
19 18 18 0.01381439878457424080870033678551379821519314206768176710526521214155824037106876
19 18 19 -0.00629637404623903415445005659599965855146272308300531442188605168559988466220975
19 18 20 0.000717266862535349806584006717283165836200476064651640424578013762939912889926953
19 18 21 0.001333780010317031841508064341916321101470406021053767725422329529492178444673429
19 19 19 0.001373406431322931460060855400433860040968488196780293829190389003693979501337805
19 19 20 -0.0003387437720458613633668522544897066132961198929032765314503601729959785586944765
19 19 21 -0.0005619081647147026496079622270202134825804511392045838631745840267720724340383757
19 20 20 3.565369582951819640398706243854935537264709359588413684445749990101946522084011e-05
19 20 21 -0.0003947585739185348043448738703730821256051038692860352101109725199726998605251866
19 21 21 1.562201853933065452170193130359179173313357986028752151221723555577265901151221e-24
20 0 0 1.149039843057274473910890285288430996903309165603149063782071338077320858900841
20 0 1 -0.325027992906819403137877316609096997382642513237466436222414271826805900614993
20 0 2 -1.316762033779721384669618540224047137533782848849374582020775865154862032154532
20 0 3 0.5188011874986261714548604003287238403242862125008272495390350419765507257579785
20 0 4 0.2896861463197281454492491094642259220141304788483164305245179217514149267970383
20 0 5 -0.2299576663938292923248800826040346530880512346848763567980160027138862043108224
20 0 6 -0.2714415049350949937737567685027314868557679135761894877965580631041814391789387
20 0 7 0.2813752929162685023466848848047352905211425298875351907175174131260724701463418
20 0 8 0.635201105276287749472702997780355582187412075612360151196612552985440604751089
20 0 9 -0.1485660115355705617721755843317899066160537381719516173249729293463354164018047
20 0 10 -0.01158211934928911725880299149628797543802276928939581638059310570155459938500757
20 0 11 -0.09184252257749512743287429660989855738296359835093722165543262392018455084260246
20 0 12 -0.4311047862352696026534978616398701280203367924312344392401835316452929749457086
20 0 13 0.2850746033876800793095210498667486298516969452762655724998857113336058726769133
20 0 14 -0.04275935913539577009557201804042934887660338995997921019857689917200946063376408
20 0 15 0.1795477581976835223019172999636565185314053344711793953590040176542972178203429
20 0 16 0.005992820316285784215911318646888631930545675245273235684658982281749290354534581
20 0 17 0.07018477320287425207919353993782362170920158019603583703201927234350796954165297
20 0 18 -0.07647777546401225580343869161619434961980847906441508530123283631533234522914993
20 0 19 -0.005256709902247798239699054832608354844655532221241740258365171171532242069639412
20 0 20 0.04649746008532537939092468520370178454828519124298052572483237151247051665093929
20 0 21 -0.05901960768980511437167856268477042948632623234698769210918786411558285152438179
20 0 22 -0.2117725225576166526090125389724518394543088527669730238981613537830655800658986
20 1 1 0.7651424074725539170344024674012948153177421464882210307856001140117851485102747
20 1 2 -0.9528039905485174958837406754422546253340180798598584745949447753867824740363799
20 1 3 -0.845317328077164843296926009582857134696106508648433193857519596322879316653838
20 1 4 -0.008713493522212951343786574007741515562468133780503135680339184173728120050333241
20 1 5 0.01861717928236696592782547277054341468650233968788275830813158002280891890184744
20 1 6 0.5818057310603742439410224383988442306317229829464774937948989955109278361380732
20 1 7 0.257212017026231501687214560471500261030196341253227735231729720714839039270238
20 1 8 0.4183173101800339984073102072864847526222942545425677556595514938359342734516465
20 1 9 0.1470425158072050672705425398034958567862132524932793947293423453080196479802798
20 1 10 0.1486466527370273247817660229707549005703682847269494966304351890379853331260201
20 1 11 -0.06942547319224954279677142653524472372742571384248048095118071727401580372786689
20 1 12 -0.2656186558281358772400041398974952792392421526553882238084611130887298950603189
20 1 13 0.1023547838290500678862971506589943411455929704508301745137237792407696011842571
20 1 14 -0.06422880567204596309542230983577914212991417816150302103357249796963611687462588
20 1 15 -0.1084778549453355152985932388919279805789644991785099468534896009000603257489624
20 1 16 0.004369305025581518026426478126420675576036945713327865909567165321225167177228812
20 1 17 0.04261008590787794007730266150590599697454664084524611074558969189460475989897713
20 1 18 -0.04264100308412696862365743184000505215044070862718152871027047380453766513864276
20 1 19 0.006398666222390617551324517159830474202537393635245798035252968427742582821397177
20 1 20 0.02192494738450548479518309379877181154775558179352868416929491787790211326589509
20 1 21 -0.001722508880866422006436203926358251121721795515561909627056195998400171997851093
20 1 22 -0.1321843998303776797830936503768449738868682851136277915020743407477887825018932
20 2 2 0.4831182756878172003438266388325934578001886491646919006559013266804424760715497
20 2 3 -0.01562608640141140836836689864457021252495465553292382628514878486457553176579839
20 2 4 -0.8566278432445674106010066282416229227706011829997180580533100121186575402737092
20 2 5 -0.2779229810444769509649130801806618430428108846741887788902014956888499970137108
20 2 6 -0.04845182149492699636364476017846207135313449778387634325874361064862477967300372
20 2 7 0.4608955303394598416963232979408658636288746250704070402133368068417060330271232
20 2 8 0.4225438604022461137279125068846733510346655938813465562387812962260020753364545
20 2 9 -0.263507268758543316148940849422568559623493448787073947537569666578283627005032
20 2 10 0.1569627713243605597605979138179962798488795912506094728702594840744681616417333
20 2 11 -0.09107026069485951581003758023810655744101398933406113875912449533433964777305709
20 2 12 -0.2122300859320133403729479662769889309238315280979854316820797560211091010780259
20 2 13 0.1945244613412993371962225320409775067723567098301804083442600747389404690355852
20 2 14 -0.03334136192386358654371074597512216245601820833711381886561927372924078119895417
20 2 15 -0.02230781235126599304990818001668609132293771897070402747089383831658963111079607
20 2 16 0.005449980891944189480592629591678137694525943827783125263445953172657178559216328
20 2 17 0.03087310317991021466054268125013444849801215849975907344792977221627536294285286
20 2 18 -0.03633906591895524344200040164479545254722936204554684025510979850103211765508022
20 2 19 -0.02235441113894078986416060484385422838362028540941808858863224530113644389876297
20 2 20 0.0139369672008038495186654917005934115668058176524769762173939857092319492283731
20 2 21 -0.01613170247113847009643554031722331964864898727197787741395806292104456029391519
20 2 22 -0.0430671067312219467246075705776020892307426143377729294238391238595601291201199
20 3 3 0.550194667062412378787010918491341603995376663559155720879039535887968480993614
20 3 4 -0.01636553842949015538860772261226931418114518971469577880241331535330856972572971
20 3 5 -0.7106728913207437971896472555025114685001382613283798614356064130549000805895184
20 3 6 -0.5162033606486019220284376443058756301007669152899132599763517549213273949481375
20 3 7 0.01890143707304836415451614148325340997661578066594569384800804330657579756403844
20 3 8 0.2645452432328641241233699265416863359776832813822016285508613542161263365589544
20 3 9 0.5764785368901838256555083620727376048140680055588337619193816203659219803317123
20 3 10 0.3434561466900326490865883397379967289404431295196228653834814776131857936633933
20 3 11 -0.004498407860643594228200369843299818055807674892197490158883573396300510573556601
20 3 12 -0.06084351531172780971735219373057264276451924625719362717257031048730957828393999
20 3 13 -0.07944843462524610215026162046340912469819845351842434061777932936689878039966183
20 3 14 -0.06001435475440353097496685373158773957064839270660550822926026954605221097358938
20 3 15 -0.05806285372280508294314738137766975474750354551771242749896989112938802156672032
20 3 16 0.0001911410064388948224049004691599598723892250432885290016979940426378319007648738
20 3 17 0.007760292621841684299765060374545380011713974794443227010319929064225451516395329
20 3 18 -0.005580374871556510174195276867644943488684986694357093485547515205854128130142448
20 3 19 0.01109870605595520192175342378020563529335607460920865535406810640945536744168863
20 3 20 0.00308073965367484707656564882319294085104040935366008184075454082589992364240469
20 3 21 0.005645945108296183034197533162601365664973987272949964408461777598885392964764684
20 3 22 -0.1083710416115089061066712386272744749993149599560093706150746448018659707988704
20 4 4 0.04100826523892430505443757126579896564080208211181640587386565896255509563041631
20 4 5 -0.1248375490310455719109597546777831734626656469047911665668131702796090539589494
20 4 6 0.04013137204011469636945901935971775509635942651344815036169224137032544062439774
20 4 7 -0.0609786071041346021801146332280373527967088859378791862361077409264688043041122
20 4 8 0.2643850947306489948122490251624912566243613496522557129720372444998928384582876
20 4 9 0.02837710190326271968233775000380065583382509554097175384849470170545687763784271
20 4 10 0.0144112606287531270770006761858534673574736388703878863794246614064715542271232
20 4 11 0.01900127330650263176046806098297129909533708278615671672753127982610863862513367
20 4 12 -0.06133622003395920312643750464459048848225049790055377169914894785819457435230391
20 4 13 -0.1185551787402634172344673669102856630183914964510648246427832745669150608609159
20 4 14 -0.1877472518996551511079182277345795922657550128682920135789372223334688951542298
20 4 15 0.1052078185056683596018051729160161558164053462531055157740964689268646990027471
20 4 16 -0.001573988837166890672678968524270800815798882240714989878060842817950614656729198
20 4 17 0.001028108226828617015990841829445696614506617229266867844462497860434526172531911
20 4 18 0.02682147770843998324773946450688918457720053960218606499469489193843990520937847
20 4 19 0.01335346696223826680370012080016606169418727047615772993087328352741369108335057
20 4 20 0.03392957882766446089711789010253099591160483244090514082023031359526657816514019
20 4 21 -0.0004460912220707860148542569673588342582279131686561864814665629894016668172864718
20 4 22 0.02245785369115572727142028044123394413807670877652466337519207018434445086146873
20 5 5 0.2198732928495277922670493048481504183084184824107581649463053404897924295724888
20 5 6 -0.2079563141044593526333041530617135349270529835337330427693699839804318050338113
20 5 7 -0.00392336447509248849715584719041023501527539132913584618051228691154610184364997
20 5 8 -0.194305423323656505522095670305411063420461761456936310141161217807445822100556
20 5 9 -0.3347715897698111440290951338678247338304407100845750911167764292145430984438537
20 5 10 -0.01900973830839642627418275517055915881779562813104168287775829250470409142255832
20 5 11 0.001555498618478758629936612707525704804904057954550438129421588979004267311305067
20 5 12 0.05182394454765855616960643015945675389619899072882714470083650694273270265693991
20 5 13 0.1382039705262887921303902309326060394510661069772689673225959487669427390656474
20 5 14 0.08906619926814385006781216500304607635572249210058675415471394035857795735456156
20 5 15 -0.00830540109304849748845060535231232899760417963284181899413160082629532407859627
20 5 16 -0.0001410199363278039523738743733556596963953750925623408833744627435290947380414629
20 5 17 -0.004340529631761547469669759400989669342675111202030613797675292449594119567429309
20 5 18 -0.01483303061115855359052405987313698810545497004040762966388340309568765781295386
20 5 19 -0.02432447021735670499360808024046500821872867982750295583208271228035165095569494
20 5 20 -0.01602082524714941854700595705270389572229729013349051498849396031509016521535392
20 5 21 -0.007055677003252141015162757478717673847690568180039610615170477185883579615312982
20 5 22 0.01535326669317357978210087700026919980324333928550818098031258215900702805642066
20 6 6 1.042578040608006333185453298244590384070796631622810591060240937914325312563546
20 6 7 0.0005497571055694979188574305469951348483349626136413629232083964317049746563702513
20 6 8 -0.02113129809201483647473784723849356278927543997463701691565499985855411802919322
20 6 9 -0.01695926134126663390447334194109728637871287715345813237978997797219762445472064
20 6 10 -0.6270330559239760914798622862371047616732874866008930222806473204547512192991805
20 6 11 -0.0002029378292857037548679982037380251448619390463843549072404948020233929985039247
20 6 12 0.00638665176392621650642877929664841676280314115613323473612276972788942063268021
20 6 13 0.02532314095520767405970359819805928440613242251402177539262928616130531166611881
20 6 14 0.143984058422952897584810164410861307681297121237121095336849894210759531029793
20 6 15 0.2023635459366966523765044473588498523774392790291452050095168435185008673599458
20 6 16 1.819998588477609557796078911863413303920255297196399232520092077646524079793369e-05
20 6 17 -0.0003907955240859040287326467339539462174836468043327298786536122365301340905327535
20 6 18 -0.004187108805491438829838949699460794437578974415147725687643283155456887370782428
20 6 19 -0.00543798204507860521561120711374538493722584503593444395019626995493683220992233
20 6 20 -0.009414471094322113212526999887090153675375435301931783020707301696044940687293364
20 6 21 -0.02504012754296499767824892692163245657855833465124961610907623592914027529355214
20 6 22 0.002486525868694451213322282749088032244908284100817492740016458028641284242597199
20 7 7 0.009265668154738412549196219059077264386390296294767847030036941325023745935428571
20 7 8 -0.2197015203894448532741936423434022598027462942649063009905038293994579087127119
20 7 9 0.3138295530193868008041419555197639469817501203661135576245559256568729985908665
20 7 10 0.08357892480643332217020333751906357338061980089459620741133903719549466723971005
20 7 11 -0.004524101613426440333290584570554689911456070196075429471197794887606651702582232
20 7 12 0.08370198116345965728644953330095633183775588932589329219517298985180887002631585
20 7 13 -0.01815109850531737198199471623457145799190798734402378654199251952264508056046522
20 7 14 0.1174886599657347627459453263299984019939534675905570599019536851360033226234606
20 7 15 -0.1920775903740910228223850769161230844489964752841912276634053127331523878915361
20 7 16 0.0005498162915097795722444762401380816578607691734804408630425213672075782773243633
20 7 17 -0.007308256300948356984945890870194132454094234241020645490070106419613579053923947
20 7 18 -0.009786957644794786596944818341894965823767529007475439383624007513083856281750086
20 7 19 0.003573007175110411037167039912147161862801064982100705557471511278372212518368853
20 7 20 -0.02999028342893218077417431479878588292421457071074720263588039247494529226629646
20 7 21 0.02434642330323916059394546626364390235263078736549536558123096968367838748148647
20 7 22 -0.01948341946360904488959153898954801949526850505076201770934799310577929884071205
20 8 8 0.100300337308261453648101734391453712781938107064956202251636282396317884478323
20 8 9 -0.151271104408991774528884122459251714067194859733569159203644849158385836676522
20 8 10 -0.02209936855050640046799219223228376109785364776380135811719165640860421937989395
20 8 11 -0.002449258740473840208248621823371595617875797247011701612512429249498882502647236
20 8 12 -0.02549419741627094110774517965046207766733859726611642505144005919352056241335952
20 8 13 0.0001242448701551918584908477892387950385594709693457349550731263977991521871562231
20 8 14 -0.1122290378178116614621783373528853622249121319293461571234821136616790186810031
20 8 15 0.1231758980211867707342905256178855930865321197534203254473167211409080772674777
20 8 16 0.0006090543606234553871885836812348049613196011070407389180407604410905951733907244
20 8 17 0.0003049614109010014281298218231577905661505267911944046226300004543705842761002755
20 8 18 0.00732973297024705247999396295404247869427119765366896234646476421892198975441198
20 8 19 -0.003041435518403819264133865864882331622695468660644727081256112863742702975081965
20 8 20 0.02253918480523183036499936510827053288637707486245659494727774862134743167161581
20 8 21 -0.01059227519781537134373835952855880483318024388901955561075621032210216346194855
20 8 22 0.00105684689056719134824984884253795097130196709308956538724285288871034989406741
20 9 9 0.3441530318319524324658508157304803376436197421833027038269945474060307302875562
20 9 10 -0.1464235939785431449990873633309171168275976824215888344409480099601161278708533
20 9 11 -0.001035630823563533426006329052189993005012181760717939792000976489847638295051993
20 9 12 0.02553833382308400812266536080468841413167276711599898215712788308962330498221606
20 9 13 -0.21498236414863690565722997218095293189211239432544536048383346903617160336189
20 9 14 0.05121601334040716069341549560501585572537242329170478092334151539594360377173579
20 9 15 0.03851944978425948673799078744399967793032143933407720451496549869411233278804197
20 9 16 0.00026621920390621968632925860279052748820315944510822191458863267759623439206109
20 9 17 -0.006528556335371904180025460785467159524334258315900709710509493316013991028485103
20 9 18 0.0329324549327269964887708958994553951455332314868174108496366186551265511537944
20 9 19 0.03578806828476843248115481122223052711695072017655505855762222684752009002645423
20 9 20 -0.01120662758645406676601248886379775433654054476478790046413436331710962316945745
20 9 21 0.01158524584533583102567127738735962768235451058013330429216170410682628892490288
20 9 22 -0.01811454007239888510158327070433860313995214443586570933823794620930483267821951
20 10 10 0.396658450543610963218445291217164221222104449037377634483211149712010240984992
20 10 11 -0.0004282573537485707444524414053261484953343955852616141351830659126089005513935577
20 10 12 0.007765317954552189584283323588783679687140129858025538645954181491014041983796437
20 10 13 -0.008978335151679100173896663035641397385870123491922568143240612947743395106954687
20 10 14 -0.1550711483071641704508527331757286796244999295186561364088581338701044531839246
20 10 15 -0.4596672530365539101312376431567415630828381076941149710519254177679295157259575
20 10 16 0.0001177342361459086867157674195844342953763680885710840165912465125696414728632214
20 10 17 -0.002370486757808945771886963890961331689777131578588205185246508572154407078757399
20 10 18 0.004155675034597281360826802112851994073345358184396884984136183305978167587486567
20 10 19 -0.001885513391962502745276663976756640726324107650523712038294479832169301356670253
20 10 20 0.02287763537978973751576593071612364259576550505744228497335657416414002302512756
20 10 21 0.04630366715503487527113731806834088557183036794986865124371197418095070672449281
20 10 22 0.3095543302953632567310853555081691595059716766329614513091836149123704879197558
20 11 11 0.001975661529046423604730343580587077843929615548632558818023492088453240876755872
20 11 12 -0.01765448567612663210866528810684856879581511446599600489254276389231219258576731
20 11 13 0.0157776039144026278452281212076158601071009743381056111183001683854707437893253
20 11 14 0.08784469696178666221281045432031542668448562899753807510935201715107622944801359
20 11 15 -0.08925956637599687431814143575918993270577678890262776196450836715115299722904124
20 11 16 -0.0005013313642803393972456379504904459266336299680153096892831667289499875296080729
20 11 17 0.004535548153156064187850297836162017453787489313565102544762617373335290529123659
20 11 18 -0.004716570239961021607954809811375324462514507044001138862855654136521267839689413
20 11 19 0.0007201450711585931186925227349531768963939247402817640050805816674161262202538153
20 11 20 -0.01555754260169990340303242369884714456546602037538007235989336829618999206424399
20 11 21 0.002870371612859069095738894282350868793115570944725590849672977406515428576005712
20 11 22 0.03704598556549143277135094835150988582431828288676339245244220774275208554293128
20 12 12 0.01762838498656775263219058486909096827457449850760817990783628495082316640167788
20 12 13 -0.01813512716670676740801555107929434094470135122881930162123531780742996666889474
20 12 14 -0.1466345408496221724572470656482371521457335104251614360765393798515327718235786
20 12 15 0.1591193175043268618064118689226943740100423500827906367770027360185959995390365
20 12 16 1.823907199947683325158948464391238386667929852567905782986632863265747659915691e-05
20 12 17 -0.004968102064500783037047758065385396264092830829898265331436733888529000852380883
20 12 18 0.005348031460476143144254984585301349401344169830214152811160438689507211593098242
20 12 19 0.0008481770272437509089710338088118405849548896859511981158826960737413508401530071
20 12 20 0.03078762758093061277949409766506877133429117782550757922341294456626206852250067
20 12 21 -0.008950996454803161856794732011136695477746041083763750705092117909282488506168983
20 12 22 -0.06999674598710740658239578607357097790325808825350862385071953826088242819613499
20 13 13 0.007409159691577508258071664805359850175517700692155637628744488647913155395694238
20 13 14 -0.08651473355082293892245759717090994266856142396340941417986318946661720833253881
20 13 15 0.074954296172911236463749240833990499043732046136522247810150258085027951633617
20 13 16 3.878815201131003329016212123166012057594725868676052596610695594935250851537963e-06
20 13 17 -0.0001713706444369478713173150317341921763972091073752789872485616719125302173906493
20 13 18 0.0003193258078086135350223201980516630540974974315680317248840239991680101867748045
20 13 19 -0.008597102928465353127223550067678631391239919944335671896858702628372247423081513
20 13 20 0.01925518847876493710442027923923398409004073119836653435442390296250357878894541
20 13 21 0.000368950141969655909570328042474143025333863795517183039949851477125554690709847
20 13 22 -0.04044468165704093889622137593862459268830732388953906431655071812320886063296062
20 14 14 0.1808961819893759862661638833699454550048201985645516034877888343428322979938775
20 14 15 -0.2128449329579166485755178989828844509481587572437728445817080161937414761222436
20 14 16 8.645613006256005302187975118715329386272805255461825904982937508038814689269833e-06
20 14 17 -0.0003332652671097881694849485808920439321971749738403398849322666966836908132626159
20 14 18 0.002748656589340513066560096599316534423093043870157743986625410510584445048830685
20 14 19 -0.005721065936141408230766723381681867652395713206763035157960381382144518026676955
20 14 20 -0.04409352450234411617180108606972530964431648772703146744195254927753904515222985
20 14 21 0.01754390142239455851008243819986622256829427519046727173621260992630752595484263
20 14 22 0.1034840045676905648478890448100013169898719565183094080912055984220497036612569
20 15 15 0.04822852136525498423813492739389463888460330287642675748907999261459815832229543
20 15 16 5.845661662233299313596898659919565707114534843107248471657793986910349389639794e-06
20 15 17 -0.0002248098755770813035316722536863000622116138935515716154946794631432099495372674
20 15 18 0.001293799251124657584848946401404808939476938732032161486020876151572149633985334
20 15 19 -0.002344436422083124138045277312193665432190139494877543032083258492972753536470381
20 15 20 0.002573893516155309837134666498442265190114293828802988622940062337073229712723276
20 15 21 -0.01128662362631828083452875939090360325329569805602642167285464185503964174899723
20 15 22 -0.06570249583676331454490218126290936305781175487481283946856183295765860294128512
20 16 16 6.707635143883791176964218452481192730559510982243801123607687250842917732348307e-05
20 16 17 -0.001726273512117949831018694208840142854339361463689787353522791875835808522364192
20 16 18 0.009360946497752298318187788054256757852089877087886596549660608087367588078242409
20 16 19 -0.01533742235563833300872609697510734175401605706250606363717642907149207983389587
20 16 20 0.006124510897887137974118986837691727443483644145158981226643572179967319068534356
20 16 21 -0.01056800423814517216061281127357781628440331367816361495800655293494594160958891
20 16 22 0.04431577562014442094402728409118629204032125229027429560588249785221763563017674
20 17 17 0.0006705881243561839688075410938803586392496349457147262940351417050624278519983996
20 17 18 -0.007062797482937725524010774227993536135886023048178319301282684215032909464680939
20 17 19 0.01232998165443590323317967909231814874533401356370436656205000936600934104798658
20 17 20 -0.005161129663797332346950169249986620915509408660707886277583510705316450405668893
20 17 21 0.01713800598174452266427343504200758710639935465050256567085210518160586912629015
20 17 22 -0.08837812770480927058716873815440716019625041899468329568954661982736930011671541
20 18 18 0.003258407743262701574017021602108867982398981709415353988949283838481884195965587
20 18 19 -0.008459957811124248547970471133524563069779825739506453667395124235360485752860186
20 18 20 -0.01811656265148891302594750285272515304815568029540470075851615635338205713092848
20 18 21 0.03295610241861266069792338942082700171293408497502199820942862092720120647639783
20 18 22 -0.1396827349265254382302277667074938935419205924984736360372498656369810748521179
20 19 19 0.003081532619319135422036431958983235121184038734805291697757825159176422289317907
20 19 20 -0.0004200036575616186735750731149530725671688485802992853488099874226189930790826999
20 19 21 -0.01599399662638826473311754332054469422862344404696200714087854713999543126701816
20 19 22 0.09598323353983375653620037194563345967723005148002881736996491666020748448895714
20 20 20 0.007722562443583474710673467443310882413804267622509148093924499259521319227077011
20 20 21 -0.03450721588485600602706474857070578302011904314278980984006579384052749893696112
20 20 22 0.1964453831057057721180312785113047306063097512703341315386387853246089461674751
20 21 21 0.003591045347701704102256046751786490856599311674098367905321279258150393555062059
20 21 22 -0.0566112292359878971022815851291826799879847928994998399072897403063087617694149
20 22 22 1.397064878950449485333390764783180559351677437415169409511963639389419916684636e-21
21 0 0 0.7921415908618638772400421593739688926645336325632794442861303145212293692862585
21 0 1 -0.7267674129087509553088092022335513652035258131151687975252633851002101863835221
21 0 2 -0.2874068651537324219810518755725935310505061065393179946848537486232322508964017
21 0 3 0.5278979768299134122886287484014546948541156779329815052601165426179092735973462
21 0 4 0.285498062308979315331878047234333782802774916353500731529307382534734291152447
21 0 5 0.246750836861891067090506024855147373541374473889143544257943479808553849505989
21 0 6 -0.6104274294941090518707399632840642802385108033375008860327492466781940373688099
21 0 7 -0.05112391339986766437123352558261267424078321577946258522786676691351487632191396
21 0 8 -0.2007560354839586791688602796299254824207294425456717921134741880450782224281176
21 0 9 0.02597811321474678676738109089461810476065132496303511047291922197865592575716717
21 0 10 0.01356347941919458768205750870466741864006138636011760561736176467958529454214416
21 0 11 0.001794219125753472036980608520660727344862036636867853876139476652935757833868834
21 0 12 0.02435029356180199985228519566338007529330207731611080965513310046531124413961446
21 0 13 0.002874135534048892586852432280160836306508032946440957420247028986495065374276639
21 0 14 0.04863497800991338959176842090106505286848304030627608511915974759954096776910827
21 0 15 -0.04288724655191516557317498654279706243797321347659926101009157567364850831316111
21 1 1 0.5305893268561954644740888706100786555240127493922626943814878650127070438219844
21 1 2 -0.8171631002597273095636734461445551178952877119492671799639605065141846427878983
21 1 3 -0.7192864061698331418163534921479641252657275306304799054645912264126977420477761
21 1 4 0.3262991450374091215260872849404134141725138012169307350363874456218062920065544
21 1 5 0.5738859845259228306209658552725959324427775381632229962806027327753463672391398
21 1 6 0.2310484591436795326656292690478908521960142281637908762610594312270683656380694
21 1 7 -0.03976504765559197366068320089973049799004444727784267151750446426211611968854287
21 1 8 -0.1899063485492512141313630694408156029974084950665532094226555911325330894114934
21 1 9 -0.08672857769818110710207053006766182592741877948016010830895257918283976790466955
21 1 10 -0.1107421968398393115388883455122893086659796384260133456373019068615904782270843
21 1 11 0.0004380637951674963264907015502973374740676307882464295773373300717784814332582871
21 1 12 0.01786456329864916264895570831723047585071997016280760008702005302079555039974134
21 1 13 0.009869025576629903618088216597183967083949384960785144023706686241714054029895
21 1 14 0.04353493709863917029250443284984624051244203009937287571704915328219299325592512
21 1 15 -0.02637349776656708706780455324672173659180701368921407847389771228583121135641772
21 2 2 0.364483842293873240270171938999342878328356517456041144090429578709307238503834
21 2 3 -0.0659425340597054414761245127434295489593322653123745255851448131180705491805866
21 2 4 -0.4581429320927806789837566297449894643980809461228970010851807380793181462959297
21 2 5 -0.05488113058556003147491625736036082635247359879895806189079223422534104670961367
21 2 6 0.05508155095429800857595663701416667701337717403321708779457900863304207436276532
21 2 7 0.1358016059842958482831343315761405147879532337192978809628311214470849708086999
21 2 8 0.1382442801558106185215027014881917537865333943062495007987876665537406993738745
21 2 9 -0.04966621755833782803635578059393333717358888469609533895612011951056749361302189
21 2 10 -0.06657517275020618973166076391199996590513495320987447544895909141821386473969634
21 2 11 -0.01120334743887042830416975359660557767539328794735583243407501987981205837559847
21 2 12 -0.02432197403726297142475281164036894018415906353990811245824626494582002609178649
21 2 13 -0.003200215225769094218032373955200332797583839034791270407147505721557642509153145
21 2 14 -0.005851350341833365096054869477769559801573534784809815719738281122366577061183576
21 2 15 0.02708679582269492521181268897255605462032713326630840013407943134340033580213154
21 3 3 0.670526519575657568608742110841876707061431277185747045951437432486608621333643
21 3 4 -0.009422304338795100043681863768454252880250676925008270329225336295276572733396509
21 3 5 -0.5277095759511888135989793071074523284312266448751805301161079649472638033146562
21 3 6 -0.3961889998806484891339691164756945029826971540425054904024550948004066526232885
21 3 7 -0.004000034486888790410434441484395681730216851046470143570302117573334630275340519
21 3 8 0.1795718199257956810109334530108521003565496048787957589360373952522155227802514
21 3 9 0.1866084285459849609666059149264059132726997329174209749319608906056120829913187
21 3 10 0.05609410965585570434855314783285915463587065575407467749175589154646954488717363
21 3 11 0.001308243523020614619956186496483899169020621853824503548570189552622343140282974
21 3 12 -0.01793313953972949601405295552011257058869438719892928653059155577343174859289463
21 3 13 -0.02671287399395733238007423539899250879254562572711583532939619536556097074198511
21 3 14 -0.02530553277981023133384219419577896276671577955833618212351085815224312823837744
21 3 15 0.0388998378499615407047703760937017145476137370338858730275857057398186938669738
21 4 4 0.1264026197224031281268408882838492632320234846375378206744891740099183951908563
21 4 5 -0.09442425958320233001747580651838184693310685839094697903045755260660848973306896
21 4 6 0.1393352000550597576629095828537661239270977835574566438812374617963173329127378
21 4 7 -0.06993391300039695803741538749151359539646628057046195847413803749384844094541746
21 4 8 0.05411578481599966853099323845264817960977555664462660999725269095075300913971597
21 4 9 -0.04237949693638626348943451545014707700924564023430874796345479706225268335711858
21 4 10 0.0204867881092623368825868155883626127197566921260941061949533508948586906975209
21 4 11 0.009491032399409910336950565214441788671640723324601027731992489683784587855590636
21 4 12 -0.005394552675570313741197360976605115465531207988749286705362712870394777250819936
21 4 13 0.004481289302384191558402657634839754037500492905178852362559810380953545258363102
21 4 14 -0.02595535432571995325762006036392117843723285806310809171849518489249223207886707
21 4 15 0.01569822050427994614158282534042252550517161183232687124370373136190672365001225
21 5 5 0.1903038024307092403292957344285561248225819974923559204769567901949452275978849
21 5 6 -0.7681108867837260118182271511608481659015808773112262596715375113242221940989828
21 5 7 0.003317377820393618445515188914001816030785981150136870710740488754203243560907436
21 5 8 -0.06229865727498899593889144002338842849647847680734382412592193445942103350834067
21 5 9 -0.3013147106256063454108665757813394477288945558121331094654119283353833742002212
21 5 10 0.2365093688620407836478523961493610313448081594393230366673935285384081451629205
21 5 11 -0.0009788608938047474627152462588113533870145310345816574636474740398678444649081284
21 5 12 0.006046151714683187749556561120198603287043191890724012851583954935929006876271714
21 5 13 0.04338323227316739533472434228391396951118494978700043661499853851625132273197872
21 5 14 -0.02841835490118422082076215483648608405426260469713999428721897153296593684929692
21 5 15 -0.00669254178008288757105587465888818157477223629274556104404044155284587956957823
21 6 6 0.6694296199275418888435240857490150527422756773573861935694162266724322624186985
21 6 7 -0.001325874519047681890775503341669506621625358419939039895257874083420347930041801
21 6 8 0.02029977370538527081935737438940090306667639958318857080274858943362291632600026
21 6 9 -0.03897533994112248423719182258141507347467852014410150961399276715891669726556409
21 6 10 -0.344131332278193995995848430667444512601586027524780739433799257147906884611827
21 6 11 0.0001112233567642118144655828409940018726093897095402042440864441149766056952632972
21 6 12 -0.002350665358777320270856029379345855809462729221438287703708440356440828980033246
21 6 13 0.00165743208556347892520000407371152727114355986579772049569926525140183599378288
21 6 14 0.02250967773465582250522803077785136913017057110029023823500101902651015201891971
21 6 15 0.09984878351191293790180954951651307576953238204414313927481761259519624358921186
21 7 7 0.04164565169988355593468585764727140399018913147808987392425073174152036758323844
21 7 8 -0.1361017779912317477469479533808875073175736472493204555717027324345561049071863
21 7 9 0.1907975318330836173416413333557971390305272234729352769631118285399910439457888
21 7 10 0.05415759407531943558598888838183548853520475230739199143493950489191492033708237
21 7 11 -0.01015487429897077415505713020657613885391865230226084799893675314931905637719612
21 7 12 0.02460843198266003126349617360147321165476225182237787355528471023051292227455437
21 7 13 -0.01411003100892115313503946344495582737345297413881631655848054708838230400587268
21 7 14 0.03263252807226172737488929704103396613214794067473279928424864925980227934683398
21 7 15 -0.05400112069794012854449256968081586395174213058675825630250517502574751704466209
21 8 8 0.05692606359066511084815544003163992383731684246138921236164317595464547796990783
21 8 9 -0.1349560059864780259129782514625915950038550356686547416831175179229047623325339
21 8 10 0.008434074713201667851512799896378941080204686895102224954825657370233894330781442
21 8 11 -0.0002141960882184151754555809026055564027634089762095755932074729206292408678273862
21 8 12 -0.01242783310006140059949317188641708212680706263277355878055336910496937559245951
21 8 13 0.01860193153836216873495469901408033971707653076652007149653844783022636861665456
21 8 14 -0.02122000087711786411074198336409467987896220367822106254547557732692489348129984
21 8 15 0.01803860974472057035183237748023583810893084233044387414306571357572881444618964
21 9 9 0.05706475955877222988845328690760862583626400947191774844988301449435268433854338
21 9 10 -0.07123001929201248777344268685855539860691778523796782745617198274855490153654395
21 9 11 -7.818260574201228718279795245808278651521339720177446290780392500987685016966238e-05
21 9 12 0.0006462715147373477533011055690976911840156123819466038452015624758271533413721217
21 9 13 -0.01400432688827186021521812636310379702799275102138882625296532624452036538721074
21 9 14 0.01523437027465296532901024033535135709998347361488315170295355905291264441394379
21 9 15 0.02225738317102588615491382117868117023716916993319275064561738810668239274376274
21 10 10 0.03997418942830451827425052492180094834405135270011988806545732028542220093293467
21 10 11 9.422477896582157655840441712775358419201987670320623588089890545703280758210096e-06
21 10 12 -0.0006736582643406678983314240389610283289653114017067090679200606108723315479582525
21 10 13 0.0007671871281592681543130567347255133455211670119693933893481535085426925272899361
21 10 14 0.006588992986286585985140505683297268402765593598655048030853047455658533346750377
21 10 15 -0.03932494369379639631240476544558112643764856095046878666304411520885721749267053
21 11 11 0.00127986574713807501795047940306452732087848036560195768160338755865784449585967
21 11 12 -0.009545381738117598418860160530860037078448311966481750107922931726842626546414649
21 11 13 0.007525863528006196510792774319917295545852635354574340828550750142120657646465936
21 11 14 0.06333377948899739886617328533273648043869057961868373980146744925477974475785224
21 11 15 -0.0632098572506911040453884588941956932975738383358956207226647140583556726723175
21 12 12 0.003897030641483374846526497046812611551926405104242072743417566793510672043878135
21 12 13 -0.004146479421465680166943480622157377916920926499838477560868374550182946136458962
21 12 14 -0.06470799057034037784403879030519023816081667638817976564654198574105150602716446
21 12 15 0.06944239531165455878709968338341860061704837515245962331780766127506568269946994
21 13 13 0.005910327687078402205453132518474936477709501115792204543474044887208024710170034
21 13 14 -0.02662338868388857687861429048822198210046944329634922073721371899938413445877291
21 13 15 0.0139074931549098524109054998054973612055465879339502775947529212574063497140425
21 14 14 0.011905967501090949731561245448189857122330094750778437846917900265376820631516
21 14 15 -0.0222424724416725847264260607773382687087934364541469675486189919639085921807386
21 15 15 2.101612092347665652937074610100420251910156018748536276531554069994673049313575e-24
22 0 0 1.119086775254881688554941317065620301662112031682024251288787384225874116088784
22 0 1 0.2669149124719317634830999836092475578351600558410295323738238286102967194369987
22 0 2 -0.2435094015512132809611057590192219618646602063566819858346314901748873780215035
22 0 3 -0.4774431425608058106800444222005670643742607915087399205103380974046428106349803
22 0 4 0.02579537708053823183613838764465944045286035009244911100698474182449703123918356
22 0 5 0.08722047679809742361420272410185121454622551082477766946411377682097783759097557
22 0 6 0.04054333436940505038984041052222286617625273079766419129884892563698176947099787
22 1 1 0.7260542555149090556763627661992670131585292051947363585488710233714648746498669
22 1 2 -0.2695390168833269605496666919198478255306771523293061082159098103435001144574332
22 1 3 -0.6409434505399700136613698017460652235617974946583678651507260686091079208506904
22 1 4 0.02155978574293111086531007722398447516930498410152642040414645790182248548429327
22 1 5 0.09773501947792739295435521191678560009702138919447759377087120237012284242554243
22 1 6 0.1182980110101054283288508698729986232945646173185661363342094620938536623689153
22 2 2 0.06605912731409301606201587505779791967361309869561300001268735882953168042857665
22 2 3 -0.1903199391165514584711412035162143308692817645899929403618552090956909927392945
22 2 4 -0.01614906526227447627984306240995380247185664667001203043047653269347978946581273
22 2 5 0.03108197420187160868533993074507257125476304977118270617415724498490311714829077
22 2 6 0.08859451881758093009147651765019103609251003095607696798766491236284448291444737
22 3 3 0.07658478317484239293033268378036745168211218892946046090238368515495057646678771
22 3 4 -0.001885861171227126298146083894994454937501419134117403013527497483168012781009839
22 3 5 -0.009256362658866354985163814021069633601712996896155308375573610746393952038656029
22 3 6 -0.07529912553116808938380262501371049829522494117801528363657142395704426994753475
22 4 4 0.001442043342244203194911156611512409119459864896283211804874976251318968329102038
22 4 5 -0.006630950334238174978238844137315224566437706962297801330165599820786371237608215
22 4 6 0.05955632074787552630083229557345510964341158438869526627074494623113809727389876
22 5 5 0.001383855774046200792825196955455783479089550721350825104593381176833301187638011
22 5 6 -0.1142826034198096298770935463311266885369248904644841661190837957165891965360108
22 6 6 1.625687390693584123493987562773511776418451855799504082046937556505894498036775e-06
23 0 0 1.01688632497875954395374087065192294872432888488517004441883575411924210631034
23 0 1 -0.4194251270803274107750960421632175001537037010546182062681565866813934852791571
23 0 2 0.04367421119409491038413791574625039481351467013403517368814292183391787737504691
23 0 3 0.07528131526109388561458429295766156478575300327738124959825421069071829944678018
23 1 1 0.1018310482212236582911631812980439281813394818795534108968358929488448995192726
23 1 2 -0.03523880674912774991776459195413913819093080340716662188338354459103205438230666
23 1 3 0.006875406534525071957623984956954215529706547106766207781561015689557090870866464
23 2 2 0.01306696839966717100549176061771392299462855773383554224946041479170702392205958
23 2 3 -0.04364549490208074759195138028883756902452304666453591657978473634393374519463997
23 3 3 1.164444827650320508504525409203291945644155091021892332690275998765480183160807e-25
24 0 0 0.7020435829678672522632746660730486148644455172391971559009731961290185065972029
24 0 1 -0.4220571671351928975449462259039656945650387079762653602799300324003337163281434
24 0 2 0.131765787813065713452428332778943386404359838965388274020439814203279742608049
24 0 3 0.0911212307662398903707736426187577282414713673032003332009685439590371756610841
24 0 4 -0.06925437457585701606827964849941708319067703143182282305864974710475639185320376
24 0 5 0.145815581818749585040608977485763519616492078573077275427215756794047136261745
24 0 6 0.295673490899150330704632841985510355451218338299755651939418463634907840502685
24 0 7 0.009562348056518196456884881488153825654119609254934716025666651749658266381266823
24 0 8 -0.01742730463572116161839404191902672038140118077215681318130516772239152288915043
24 0 9 -0.07208179577874484850468701716089778030223670844580791774521951721059368515101697
24 0 10 -0.0123816019232275722048829227171376032553794720422171287027693056933282827742694
24 0 11 -0.5505112194793096590987028701430970292034013233088571251435278192156313758683573
24 0 12 0.1863192532948678755479432534312651013574067819278431615428044804875154215605259
24 0 13 0.04328640830544763220440250153138415320827347494981099324869047262545573805813757
24 0 14 -0.2223307909762208052087148103391165177696423868174429011836779093639785081708081
24 0 15 -0.0107792167190725470991427649729686838535587997902097607830293270687318001292538
24 0 16 0.0287077571197495205614438440730210704177071588270874634324346848104407234330161
24 0 17 -0.02887394145106692701011691612005942705287920395466035853740512108602308600033237
24 1 1 0.7515205975188890969634095155296518047106050175153139408631458894946237396826867
24 1 2 -0.5444426608753258450514022243879517490963461892233957833780938910663414412970677
24 1 3 -0.4638633613712106524501872537708723440387755830668898524156478951255604446884092
24 1 4 0.1764310975211557317920062848897180275741070478699181877318067934810589477106125
24 1 5 -0.1254625332161641146428295818378568440896550497954243131651012105527717292059112
24 1 6 -0.1279400013703558481938486863925586190092915693586239693187335815575066291608436
24 1 7 -0.01482014683971951668977274701742166975991622738066366643633490013115130463734542
24 1 8 0.01677707338859897334657597930008461268209106472247946421773580584039131371344886
24 1 9 0.09717505159439072174870260326845810551682818972069003710175768711982397381287915
24 1 10 -0.01103060207710936027807455453565885728693552147368971838819318156564655694287969
24 1 11 -0.7220294698115289779996162635575350066203233301200451259920246444706372546074918
24 1 12 0.4718899811737710334913571142696853852767112414805072818597540195021916922390663
24 1 13 -0.1394173679022218035147572073242263906251438328987290568418026255431397301603605
24 1 14 0.06189781992314577320088642657014669931509110176421767665426334567919013351159447
24 1 15 0.01011181522017026906080891437031825761249289269797499185961699821759175103473535
24 1 16 -0.01629244057774139422441599720918973287826985293886720871892670624545954835930104
24 1 17 0.06740727992395342703919966557078015712433992700888729864627437932853420624938597
24 2 2 0.6095303447865206145271277015591349580623050902217079808577064722548909465293057
24 2 3 -0.1348891546558009740319684857492314856641868594018763623468731263282094415300188
24 2 4 -0.2705871741845511419038249213750087970583215165038749755173095090195040469971558
24 2 5 -0.07895918556584073431113951386404060119334930841466003123929265239511017987929929
24 2 6 0.6898024201429975917665409603019806148181878786440750331913891913440524723330863
24 2 7 0.02629448119473791754625539851345633912098212339965040160780182493721937458741259
24 2 8 0.02908895017593984882237721905699296250271685470034094811328462506102524503800524
24 2 9 -0.03601066187675800883603293167318966173574499581188632061959741534706233307944634
24 2 10 0.06565476025717321075550245882406731927499698854194018224156820008867218638423645
24 2 11 -0.0209352389286350675231101285482256901238134576920118288403690166101578489047336
24 2 12 -0.543797767973819322217644471957186993900624329452766190401509987552472024145971
24 2 13 0.2505179927387771082741189057957996871195817300203147416385529270320128982781489
24 2 14 0.2640460691849068656988901291370373684989797911739181927145101187689971376128053
24 2 15 -0.02554283202089945730643628779902968643523210315783299143806823671661288143727904
24 2 16 -0.02982957245952011626571223409677445082288004788060713074304547502095997556352801
24 2 17 -0.2897724631598808251027378470212416664887310081320703200942998921018754059270109
24 3 3 0.7157655986201808171859808181431636569687461112001486016214697451036337874434088
24 3 4 0.05403587922352701971166509119207899838457152235738514470394160292648942950906736
24 3 5 -0.5832052630507244426092993779344777709354973018187577125985861891528743443040926
24 3 6 -0.9251517194863022590809988716870881647887578796692169527197801235790482787013853
24 3 7 -0.005887440560109301011730292744062618909738707913732945213585410809870118554841372
24 3 8 0.06602254627437660767311868466141325993656539820373293153426067815469853165892091
24 3 9 0.1852536496671833755039240431668905239996776178462247381017405653701475127581286
24 3 10 0.04242241255971209120030741384467850113122811212364648066151840431629188518691488
24 3 11 -0.06074365710009891491806255589389967807523964223516655560521093403999222838360132
24 3 12 0.04084934764091358187097564549361720414100570867706373155896315066326322844318786
24 3 13 -0.04125945020394367186417276248045301718885474036102677353472409912804147022558665
24 3 14 0.263983859092682284322215587512748328827139643358671569822005116645370291556257
24 3 15 0.00187629872389248800208335548116004173329921360518041332047718519946175023304085
24 3 16 -0.04252975673642304674572283545422379475659777411159946895202020495164376712372104
24 3 17 0.1250246271992702245569468604271258267919048472062308625070524916330720947507014
24 4 4 0.1531559410252948748817489947121597412820454624520823951767811980857825752453189
24 4 5 -0.2061830043629553011112885932719086907352537550180910810219744117366759507988939
24 4 6 -0.173598526454758446248939747883874746766023594661893503615182397917692352768802
24 4 7 -0.03444224009974018222383080903095944135521551879696596144453164492575872822142634
24 4 8 0.01685027778674883397743844078066760387894312400053760469523139248279285965652261
24 4 9 0.09502029649224376875785860509867798013435334978126924747500035457444667642775625
24 4 10 0.02994560201656245483772290304085315741409336643654642597357191140525919211669648
24 4 11 -0.1929820979585146170271332451121095144256609163503381722864743518859886081683853
24 4 12 0.2773615634138303826772705534265806997579438836892232816806367271398986788042961
24 4 13 -0.2473124636812814287854006146607709336795513556359814129710348616740420397508495
24 4 14 0.1410653796915721694119632685507054092177206747793879443359407757990261998483992
24 4 15 0.04387737841852759304461192841931391338816089436257361294828379507461086207949629
24 4 16 -0.01918024004874854534076767870734366998356844759901579611192749503014484402277862
24 4 17 -0.007491973685043688586737062447263812830525246068203730733271466468298491151140549
24 5 5 0.1975762827520691241895884225235058647436287264253964199957407039780878635660092
24 5 6 0.1625974353479788291417506521215636321104794069051162852640163955781742801811027
24 5 7 -0.004535643848963575338186985606442550967623212505238153701464403720407653561559369
24 5 8 -0.02889684641250319185952644755577282701598813243516158797401550363912123678559045
24 5 9 -0.09478616452777538195369433384781545491539897703011647794631559470393370296728885
24 5 10 0.05454567238298152420377299836302100741911912519592863223069747313003207100013741
24 5 11 0.3381408652395247399619775424332817132780786331341607769071140430157056729798404
24 5 12 -0.476607206995793569392929300148121758328025422557011641993019691291827170892191
24 5 13 0.1528802992767544255903808490990773587967428163803641576609300200792441248530389
24 5 14 0.07244737058715041898807825381158871715097278222844060619820546233973207769805888
24 5 15 -0.009888036060020726388354624664899626326460481945020611879107284805901304959859965
24 5 16 0.001630490161636641625776691771148092698381343450619340295806068774322253457284088
24 5 17 -0.1588797537463251254488679925663282901348454268801757552223087343296075566407312
24 6 6 0.5310854350888129423107292928450275495856756129758540579461130794254869259453811
24 6 7 -0.001290099858396218950808164461284039629718723573424271970007918143037758587916083
24 6 8 0.006622469102117743852726343394208560822316905890496679693330527651327621890144689
24 6 9 0.001177591678910600852132329434699526585185920127077391737059299183059407545880797
24 6 10 -0.1560709962502542369422401637179568348618263182305898587116946994984849662007567
24 6 11 -0.08695730250516029160531101605492818023449308326585032539514260990780049894715378
24 6 12 0.08959106026724231378856796179143933077709821049438211824504766036693193768496748
24 6 13 0.00516177801850010345351191941722895696076365337682331205361660393502926546801392
24 6 14 -0.1591151303083422202255771704914036145256670676267480273442714598651101314023735
24 6 15 -0.003886297835804536695445153277882315405283872199423177429047672714380427563234834
24 6 16 0.01821588506278729559900261502705214104720775624569178464639234405619699723046975
24 6 17 0.1433901663618475419764946488886422203223544396016716248618164042523263668797937
24 7 7 0.009047237497935902454463872896235524449074808862770360795173180552886016624542542
24 7 8 -0.01791071696209886516061088619181357870450250625375932885088789810992610942942498
24 7 9 -0.004226170283820290472611349560562759319664169000854583594572903050554001914798665
24 7 10 0.004260856260991128329358852661419934368453980912169567424746546990585287271123038
24 7 11 -0.01205946754666554183317008677729787421615786915693013667996418671144251354162105
24 7 12 0.01058217311873262811361463464803776384082729104358191596686275396245807249232932
24 7 13 0.001883297296929494832112199501006417074024179096898281766990034371790662541902603
24 7 14 -0.00965088399810785816954540205437404977269925518117181239636281278978319484535165
24 7 15 -0.009729848007466095896417713069620782727073114041938172242078432622617388256127184
24 7 16 0.01914970147375022935646938522421567910393766353472435963116991085200781652394906
24 7 17 -0.03469330266037567441272706996340115487943409256237640319307125383496658772221181
24 8 8 0.01461215329912411388279664615021077720087028911396255541642549653947630820795586
24 8 9 -0.008589727572865588931010002853344283949032625792173505703626559136237881314401871
24 8 10 -0.02054563865209913955797576725119045671815289003978997532898799260929520858453383
24 8 11 -0.02104427172072469191401507967525301937582965427958141008962576584902881914421165
24 8 12 0.03215434811371988592884128803104848346639859187265987816133858698034548133692795
24 8 13 -0.01240061961389560230120374700470656778447839475079532981953208866491837128065258
24 8 14 -0.02266218941370592760070003397206736117587321781604341070239293036993948436948589
24 8 15 0.001074428115803288320723862469551091137900147029504631883505062360198842643698531
24 8 16 -0.006626953630389125334528562782557814872681744707893673282970037816401613324541045
24 8 17 0.05866612967603881053146167826150155620341821823741540636094746341965852137575773
24 9 9 0.02742761761599016943089403319151450540133729766800236703012650009077244726556091
24 9 10 -0.0782589613299909377541938714830256513576419973283807871277366626121203946578497
24 9 11 0.03442411262145066287850529621338932282346692587321890813868583958486726108931272
24 9 12 -0.04925253607030015795972216084073201964906711366702785368426138912178517469410546
24 9 13 0.009596768760179623303643327041181709740676694583908359451768887873296822559682882
24 9 14 0.04765712298693984750943591751712642550136282948575722538808895767052870979102532
24 9 15 0.0008128911709129838450887950046494716272893735895493624609216013357117889325454391
24 9 16 -0.01496118517234127907956519614416483911914405819492438814358528511801448364285793
24 9 17 0.1084394959238904975785932225035816264459393564874214732672322473358139112553331
24 10 10 0.07699253774845549631414871079889136217472817464689602214937129516775342585940099
24 10 11 0.06246985765518175686563957134426304218140085331729750566704701999036508360926958
24 10 12 -0.08281427957851911141572359762129479256895445246452258639667202086516540184068432
24 10 13 0.02422554512736766605691896383845626459267277942774547753423394700050349843361777
24 10 14 0.05653390886577067897918039063154888940966622086428869261421605402129107821296832
24 10 15 -0.001860877441234110756387810066643692236779255420091004024207915279478428607146821
24 10 16 -0.006920082041760846604068715189314762718147766841849363907640464681051373846644954
24 10 17 -0.1236532374547216670057935444519277831145740802127533912517529827911828018261787
24 11 11 0.2088199832654212654048216437983833046077435304471470606555342364052262089341005
24 11 12 -0.1906528793325626366470184515714727671282947873127416015270105429809498331986834
24 11 13 0.04042536854600362249521381942864126073510739305049794974973938561959728434955067
24 11 14 0.1270704726490218276710483697137082123225585008233095461869712933261545979398098
24 11 15 -0.001715531790073227845737030398919589128958012602376125374166581239834403169306276
24 11 16 -0.01562965010828392486933096867043893812625401118593214738446400226185555968644052
24 11 17 -0.04010616826188043788479340619636904329575123977369349160666251335612155468805828
24 12 12 0.05416620072951753385362530130590630587260989019407234434249284925042470666062646
24 12 13 -0.0218873547631667903242519328499039177669093739078613763197858299749103784216791
24 12 14 -0.05451224083484240843028600326029798076298289058679770535878865840391732497486747
24 12 15 0.002415112319794966695897859757947968945788881972451908718145852209468427008711532
24 12 16 0.007470804407180795948996240684163342035444750700919138429773307037858362733106068
24 12 17 0.023956215829940948082033853721759065147657377844576298549051549588511640212683
24 13 13 0.02631264616182327367858848190022549807126939683126704094745470373529487344506358
24 13 14 -0.04798589467539803234732757515153532363276784197452209324490558062418091859014459
24 13 15 -0.006453005955293426682801255502208462815877739434807034876562196784973638456949246
24 13 16 0.006426229912639274144408865129925809992053977810191851283725282268907932081944427
24 13 17 0.02577706388660282203185031171614168407716543827445652821043612646401610878165993
24 14 14 0.01704815292802299584051595787566623743477407400488005647760476938501027114967926
24 14 15 -0.0001792124432585625026181802985302871586762959217290413311515871588910836868333113
24 14 16 -0.003024084179740396764516673978609625425701748672722994192877827602938022006240686
24 14 17 -0.01415970951557362449699211825959734268787995403606768631414993894305059544585706
24 15 15 0.0007239693433822362597395232343418498950220718574306776456217593577735589240001791
24 15 16 -0.003484071180847516236360754155130801715288223402135186862752268137780066896506564
24 15 17 0.02144495440943319354818234298617355447827904238101750244893437935333275883730556
24 16 16 0.001613621777808683503961608984155003286968417117907210909589998293838846857219967
24 16 17 -0.02777271730115844485712737068063949162822575282524243013313884506810442047136902
24 17 17 2.349999695132556030189170368963005193361204114014265357717237987268836982034068e-07
25 0 0 0.7557902394306933709601686226535899680890348888464382277114486142098856466665983
25 0 1 -0.445552928836898459617313532269449518343465116553305064823390367623805362647293
25 0 2 -0.7341890721157500293715451672647673529144042775155846926586461263882821727991495
25 0 3 0.7330340486048087669713757234875200817267600517406891704160294129347980458783799
25 0 4 0.5362258248627163428389659805950199434226465445098289480717633612131088932203253
25 0 5 0.003796114547025145234034619638143613303644020666115786110094735372643407523174263
25 0 6 0.03782789242288081330750346880957596822699385967086792819914087118446204728957802
25 0 7 -0.2001861079913324086809201384964815795008322612881535340674736798466059314312541
25 0 8 0.14658056863177472628581768589372255118029224724008466013003466781703169929943
25 0 9 0.1983597908656681769228004431365421237226035142608652473599566215426783570632536
25 0 10 -0.07243337245110582947675958149152191768381626913201541070283212964671884405707285
25 0 11 0.02863118858177990706068135238946523946097172188230237579675959147132894159014194
25 0 12 -0.0337275743871431829817474699654344485154603659263514978268601811285661822074713
25 0 13 -0.05893335178709847752472237199667241098900847691645541766332935459488830858553549
25 0 14 -0.06071467002407936944232697466384234659490620928642840491323742588091949046709382
25 0 15 -0.005497626436031103194070806173050053618460981958850557259199785578040229949560782
25 0 16 -0.05730598469012580000697605775842264830040017369980272353709814651337808789818205
25 0 17 -0.03834555366893559051048432254176501391901857417828377078996808854979424423990396
25 0 18 0.127528417827062923923631733999366430395929182944902024185920799112157841065545
25 0 19 -0.1695664164254605214400980091771541824236767877587024989153979791024739168938556
25 0 20 0.04287841556310980376681160066064450294367543619152544644253385580131425804013436
25 0 21 -0.2062183763476408790466482026423259233259055760984391994900661824310562863153781
25 0 22 0.3495880686362450358070308935369556220293453026527988590994709381164686729858482
25 0 23 -0.01747254738512067220904096310588334255131180863998603128682168325635647673890147
25 0 24 0.04859809871766988453353413768534540500919948292599801857036104993074332998617814
25 0 25 0.05340975880660689667962225728388468251423049005119535723282645317694875753822164
25 0 26 0.01317584446989999168343303451446602137074186175839482523611092853263373659163717
25 1 1 0.6723785480228365769057803821384653132630489582928509369482699296151785759443067
25 1 2 -1.027022547061252868427227172784487710710673119389692397314303268953648094409598
25 1 3 -0.2918227647089371102537068794128891301177630853358838118070421979424682178337252
25 1 4 0.4647983906174466768447430639620570931205929227455066358155900100408669118753377
25 1 5 0.07370716416851363710097887672151297266274694462520984384859952122342567239001069
25 1 6 0.9248003733531956463054015988195982029276111047285132809488402343250971805621151
25 1 7 -0.1863989751420303120330408113744094328887397125225071587369255647523406035803205
25 1 8 0.2702070803137158530342435264990605310764134477243692179574482404765070452218662
25 1 9 0.3223675340071123458700651620587126447387103406456880879019127175073665881202358
25 1 10 -0.0907567848110242521298533892110435781962528816211798900137330052575865606023983
25 1 11 0.03068788967893741978921391769080499735253437664430625504907596671059226494259514
25 1 12 -0.05496000906265666554429364703568578814732006458901935547752292125258311632651148
25 1 13 -0.0904869982238030191057803985888062564964831916630416759364697722186267549303506
25 1 14 -0.09592707821002229748831951915485694118340498694964953603717801184712753441177241
25 1 15 -0.0227242533464496698745421488495004025628635746944690137785678981724080172439293
25 1 16 0.3974681089270873482939428690791514363955486934869060172012102427604032524306439
25 1 17 -0.8914888072733858438807072445335689237084867709788826597568233863020971674595057
25 1 18 0.5877104299742653802177568817203464331374943887441011846092826487712412687708895
25 1 19 0.6215303151168446957024347239827931734920875629336609542465400923812388499733918
25 1 20 -0.03198757398865770125992147056231636172451358975656135982771306652236381173193733
25 1 21 -0.4943463898614943636201442848679305491977572773569905273168863913976266502565877
25 1 22 -0.08261303294583858130992531679093646937025866690933725457459639277135526961058676
25 1 23 -0.01605548734727794252650310884576331904058697350965501928741698763896333861918525
25 1 24 0.08203397540757651073877767478087373628762960472701221066440429389299699987472929
25 1 25 0.09672853862496494724057934254762707650420309433028335237183555638004880992360147
25 1 26 0.07773605657271057143207611276498874894410150201461459949802513714105390477382893
25 2 2 0.4301370638997591973082490721170092793513409663772286725019544316584302315896714
25 2 3 -0.3363162943476277290643881476103299887765873062114250029821907672630164425537172
25 2 4 -0.3311536925106755449275198165644221795528114656958266563722393017628868127465283
25 2 5 -0.06225229886743260702097876342195198368519373139176147432332278536627995396641362
25 2 6 0.06531454824319419993830794074987869608179718258787284770453919613535875643812835
25 2 7 0.1003378466402266745527794780060686564855527623626587841462683190713933988908042
25 2 8 0.03407825333589911052657001616641061417375689771790295026028045767202592020427398
25 2 9 -0.008912937499562544199961793199587189092949266829993059602090231744756079946170516
25 2 10 0.08788327808102035345321297609154717278227772342265045171821043210978124385490704
25 2 11 -0.01104506202301279798113696783191166560231298188902991199257146535781631508625746
25 2 12 -0.001215078740486213550445688929313813051705797539668810102052485685870014867169473
25 2 13 0.004050890604463051791901822467996161972428051164828425394251130971696523702816284
25 2 14 -0.002351304946686673615012418746649941315841359277969323500976720791034321319442744
25 2 15 -0.008836655706991133830650937015053808693931369296557156787247538440827613758186211
25 2 16 -0.4125223573876452581076689412247017783502525921177479392212760003537996366996078
25 2 17 0.3134584716262000693196442655250810108025890878840632698189388481665661290338529
25 2 18 -0.07119445790666402420178612251659703599114937071486732888588716055422406220741983
25 2 19 -0.04473659928060847775868410805758383477917084194284545978783654832013982807287457
25 2 20 -0.01819196238036942054852106508405282861711310224276005377108416696780492169912843
25 2 21 0.03477135644931081821932594196983075476481149072503113957354074865490335342799138
25 2 22 -0.09438325405371470744765040562674365831067605512782624266312007325725218629363516
25 2 23 0.005636126024812029823968502370849772866656318783364219362715181590367985957028972
25 2 24 -0.008273651281329943836769228414333755378668587153644103169452116154209783854201221
25 2 25 -0.005702056728944768405515586427782756104322851948901295201817492185977108238526043
25 2 26 -0.0007119454950463207825986419373731487174914346438911389490619150465743866106486474
25 3 3 0.8537871548958584595142989011663375667194380659767821582739879803847272901017226
25 3 4 0.07909243398268134480128316594295380339342866685900642197220545365423685033558164
25 3 5 -0.626312151142682106227360864534074212261642226938368796088899410479000645285441
25 3 6 -0.2265635979507084862558309584147662326080144955277950950133842534135866509300251
25 3 7 -0.07541082612146837379515366700970329757781519138392363310896900489719596199788609
25 3 8 0.2411812357099240281226420581950343222135574147175859537012223156992576945837057
25 3 9 0.352930767170357774025124855377053834336205251280058846693742829328086006526971
25 3 10 0.1069640038440833422572199433368333874314919807296846218745561877918844192599836
25 3 11 0.01367618834941726904547888667512440762466996757628090959266078093168382430659221
25 3 12 -0.02851533990707731926955404480110799803788980403386220420106853299861895847542028
25 3 13 -0.05811044045919163949074029924078045151770683834827083792801723520927680348164525
25 3 14 -0.05392790580831579970345623059093489119980990828454505936543470213046563611334347
25 3 15 -0.01419118995608099172429747503703218711700039474352060369108160845113242694636617
25 3 16 0.4714556582704026891440905773713401465840576618405524136344799536300696234459001
25 3 17 -0.8543905784527468410542690561019029774694895611434912704589967264813449166983355
25 3 18 0.4006706608098703612135214519054577828487098752711612813683082293908854033540017
25 3 19 0.5861551792612276540591178459078462148779401253506633740716565942514870426441662
25 3 20 -0.02642523041062542800190033408362896738463851552884743779207137685528822130756738
25 3 21 -0.252343108217305744610630733211554485983540319429910979296411216511345059482219
25 3 22 -0.1115655833193487943410500038120412801070177473783081842162019839719747275072293
25 3 23 -0.00668410509477450218011274933492554589019566715391913118433112095743093491809655
25 3 24 0.03299249480125743314420807633379813055869664879803486551005745383320596724505179
25 3 25 0.0442111346603101621935652271291551092480531548949834006135479967843545427248254
25 3 26 0.03544802624937722696858954807896926353099096717186038281389348223434944991597154
25 4 4 0.3451003732660215727126403036955762147158442026763099804744976242986278886374223
25 4 5 -0.05074183180668652446288547430757192967641400959772324315563279966604960007754736
25 4 6 0.2732234183737767611461139692286156974646841119857820411412015662694084671129644
25 4 7 -0.1331894947294396110962237731634926163868880729566973970431294768268286272426361
25 4 8 -0.1303636031719952246280805572184505325726951845676507684807563921108471208017097
25 4 9 0.03573014571870456659104618591429984622340487348575534691728091138254770257022054
25 4 10 -0.08021115649022215155953849997635044384470675906543688599632548573873358969500972
25 4 11 0.01169301554514427958428698417076292844532601791194110659076829187169556413920524
25 4 12 0.02788990173151784658470672411107573177024715608109709193170619832562204381601902
25 4 13 0.0101423530926988792347496503411407560065713285117102537174030104722154214975111
25 4 14 0.02952830406765442612760471043834132461612130585553199177398103061401282096854971
25 4 15 0.02464214122267514289714287852456068414354107259270458429775669280691396514452381
25 4 16 0.001793595542564558772206668076960761457719048018039959092738949456583047109466355
25 4 17 -0.01138647045296728682860036991737065677055211707266684005535788136831945620187593
25 4 18 -0.3284396406855592888120307330796157386493238888364962657539852515965238309216174
25 4 19 0.1405948085550017016249708092517891099359887354502970452941891573806593479567035
25 4 20 0.1281929284229648312457180085694718397420209880584515110851453398422813756759877
25 4 21 0.0880963917717265472193876348882149889157799945078094987829474201629591492154433
25 4 22 -0.1228781525169066053343095593559688967270671854536746250442350221333077442202227
25 4 23 -0.01131734629103042532803440833703329469434204059223495477318382932411403618649403
25 4 24 -0.02283755759181806579295551619666078326631950708824139538779536113745228580288759
25 4 25 -0.0186749498567764300357200899753592608542742794846956340673256676115383952376004
25 4 26 -0.009902091904565422052742975534392370442441379000553353105440134392052756644284859
25 5 5 0.2988237327290999950447275685561043353634137479970149437195700379725086154472017
25 5 6 0.2184818564562474607039156830785507064573604511015098168533458538458278989353019
25 5 7 0.008949708887536101096096221914629304662840879482940736473243301780623162821087239
25 5 8 -0.1466111479887589807979352482768721244522639388630196201239793240671421127903253
25 5 9 -0.338479358852389124585950738489732579858826127729455692770272421603148925559088
25 5 10 -0.09756901084772291382067266577476337195718058645797163884276748442607241132782905
25 5 11 -0.00189876462488951021800726119666784466669305017962458931892628972596980290766948
25 5 12 0.01606948556069469262985405292346917684212428770593468605531389232413955109014946
25 5 13 0.05408952816068624493675081920657972124111465450864159798363197168658797125964783
25 5 14 0.0322817215684338474586689624298147938524659740432754702979021401267452951657757
25 5 15 0.01285883584575297053153417236301655152274472604014779367262294573026802722266357
25 5 16 -0.01534598162914051409826234679424163700863976315228290297347690554970321687755225
25 5 17 0.02050294627671118443436800968743424305369395548476223167849189666256139145882925
25 5 18 -0.00163790011811342853919122287138836519216901700983138840511137902992011495645831
25 5 19 -0.4253787554524771153900174442181522501938275490586606674278190835972276942029141
25 5 20 -0.01077541427979421140387784498288468180876559021701946413414184551736385186035154
25 5 21 0.2092938474036801178740548914808097957550146558821575223122334593007370441595284
25 5 22 0.1430912345911302188605825568010922558040298158398877176994580628213053185367887
25 5 23 0.002199325825728600997867852727241840118625049356610727322933467223531547774405746
25 5 24 -0.02409737958569351104815854530750396869049622208225599006308136040128989332547131
25 5 25 -0.04046230262098585812877878797468387005455414292442239630825770593334697137542027
25 5 26 -0.0328431640385367979849145823192128086829859350240513415857922418564781996194383
25 6 6 1.062125694261863864025656901615771527410447763679921197371185087212028492532488
25 6 7 -0.008044331663294415069314596040064411707400879363947208709306665282002078246187669
25 6 8 0.0295304908689762170691322191104468678093491028843306293730262804991768421503611
25 6 9 0.01296679033399570409470369711081116572220575920794288287381142813104931371804442
25 6 10 -0.598403122573676831207114712426719541800385468123603227417535102743942393965056
25 6 11 0.001655489601534414355977036040133054513189632625169719972956194022000702340671372
25 6 12 -0.00376247719024014118795064853845516123499286542670347387490533123679639269384601
25 6 13 -0.007648860886448698160325465751898309759988573878218382275889489130097372962311266
25 6 14 0.05096600106346517339851273452346955016159723130573732186673705429264301909884204
25 6 15 0.1276211244215102003863846325181722512005573068089305909692324409203348535491662
25 6 16 0.007966668332106425327355855708108002951558871477958761406240298832213061128140089
25 6 17 -0.01658767440848229848433139908333541009300636197575005511584132023666086978939179
25 6 18 0.01424113925036045342805194402023635556606884594130138604271657642331835900164242
25 6 19 -0.0698390915774885081634050288796859446341243052127026647269022800868826938641083
25 6 20 0.003720441056819390656216353583350114483807564706336391515492433337308706281753667
25 6 21 0.00302606512446843780611616265625133253163134895859978510140799211348623350525949
25 6 22 0.2965582247982427887610935754918957399606696673888094569901385212095294463860461
25 6 23 -0.001234195158175717463360247018042037750199017241052821884882500442844976386756545
25 6 24 -4.263119279608596332903552220169228607142080748126205442790509752187897890615596e-05
25 6 25 0.004887905136415901536591368464928310450547542894926089939674679188429358215610977
25 6 26 -0.03074838076322835306845476294024037564434862776224508592917661799953139105073539
25 7 7 0.05843390255337731868927920629988871115821959402046159364465850406890191381725666
25 7 8 -0.1407980088500004064727503926916462124851466703524337630233686411943206092070286
25 7 9 -0.01003576771451059663168767662980936887169016937169077018400708619188621035624696
25 7 10 -0.2041016858943706097610032447991004808764358015483501563033303868468860524546226
25 7 11 -0.01490183148229983728008297035821452367228669385018191155953026180241079175239519
25 7 12 0.02688710292378892614453543865911781334003648483788356141899405909711260884135435
25 7 13 0.02516605063338177941908763788018928138407831370058346574955229145718769502196797
25 7 14 0.06368375097897671333155927693004247274452644341042310070796393558997057163252828
25 7 15 0.05117762802855851405514953816293939172117362939658164889130555572147937568771583
25 7 16 -0.1493103990515087876285615184788163285765563006192052720226014440393865887051005
25 7 17 0.2590575734888908997580452397112496557840010525666922382876166303362743947720825
25 7 18 -0.1429908567938410319916781215545443270463011724233301796417453194265505539865409
25 7 19 -0.1307053855841410716687092560990708094786384896353141516790312186756679151576785
25 7 20 -0.02710139326243414785054469896690148921840537123703514120775861927812738341346102
25 7 21 0.1528727456529389494306241175649233014856693171816470308664597303707179464660308
25 7 22 0.121346128282429643773643276090028472304581026823440295342219714755241891629534
25 7 23 0.0125438373886548482452746782235344374481392950712454385951991586486216210626243
25 7 24 -0.02629453310582314226301625292295790333758924318350169627618433144771866047072098
25 7 25 -0.04206009014305068220939162405051430071190358683281129715090673980640272415195506
25 7 26 -0.03658249649235682913379382340790191776382723164509819437883057878938648830123499
25 8 8 0.07248567782648049833503736873389829568055538134862500256928022231178654638199758
25 8 9 -0.08438785809621854447627848906483741311099462431742180070050516990748322519856326
25 8 10 -0.07969924940593641659990213038902379715345374522999924564062045924956310809842133
25 8 11 -0.001684940187632885879100393979170620834009539780233541879149105878882571655592815
25 8 12 -0.006562473320707422115072790142950447117450385150540029102403041595154564724724548
25 8 13 -0.003692369888886581009171376686543817697759689275492766865676909897577720629748195
25 8 14 -0.02106115052611951568907187504649759347575345896301956324921170570661515607676554
25 8 15 0.02909895067420624784893087085037077051700135841599385522989903870493664639978481
25 8 16 0.09033099500228852536887242134459004110627068212594226534024973530055122111421142
25 8 17 -0.1460636350539765779260869390707429903912212509807925803482532869551021033143786
25 8 18 0.06604476014162815441988196277180156211406846811982938477686402113673115525138507
25 8 19 0.2178500549462271734330533304633881602151743845435393274279891645337891871631212
25 8 20 -0.01241190369226779324680923457340788465982515319765180275148651612881456076095074
25 8 21 -0.1072422202301715116896363250899399207998784967296558191769178383564320111234959
25 8 22 0.009577070578005335153154955018925964654603575871202469320962996247374418235455012
25 8 23 0.00258361792191570387249916808153158576138955998955395034393321438638862390930381
25 8 24 0.003703880562256638542027778428007890563312610432198306579433014202281758497163898
25 8 25 0.04255568761082610150583100041174841666919701376889749427003137268500900933961897
25 8 26 0.01914314556017615983108324786775844735175221341344748853267853577130262936163121
25 9 9 0.1263731527727023419946438757661083382599271426431686600580915582525438254158015
25 9 10 0.1204653673828961180062701515806431711287088313616191269686035460491503198807951
25 9 11 4.937141072908192231005566689348929940639902028468269424572011353756004712030788e-05
25 9 12 -0.003230189401945381751998665725527087594982531431221010824212288226805704536420986
25 9 13 -0.01662719467647836184966628503885953174975014046833464787234639562782563562623014
25 9 14 -0.01455960479062018394551524539818786933890249075754549251124246895027606944645715
25 9 15 -0.0187925878009414541990620665722151469027397482277655140035252304891012216820035
25 9 16 0.03943202997093945636918489682949524603601064167443048854536774293978171763113152
25 9 17 -0.08527112607436200073199155638153914813452862604406719356871609342304939656513813
25 9 18 0.06749049238810193274713563509282404545853935490129630348573788692163779192620384
25 9 19 -0.1252063194637758706708128048244204461437415279366262954566961913337654089793161
25 9 20 -0.01601263262776725367984344527801318531709452969060309531772791602140532274731221
25 9 21 0.01715876792389150373652490637558358911156594366459107974335729445920575831617038
25 9 22 0.1443584586288999759240758708280897303329009519139747590602816703019788881034584
25 9 23 0.0009068162316076577733295146268776945480618124268466519418239988592548187887443208
25 9 24 0.007810968641468839134570463516155665301715269087402495440915945059275157547897749
25 9 25 -0.01699152147939336863710224919203529261902872265578497554527092032215152746908689
25 9 26 -0.0317697109350586208613299939878985260089639819120863757398534830522780155491903
25 10 10 0.4137348542643313261641994063770108213414394501588765192396100694585147753076309
25 10 11 9.727006368700776725304658259354347760196874378407076269758971883302441915442545e-06
25 10 12 -0.0008294028289709545285133137358999942710738980382674174525473247128835509762616268
25 10 13 0.001131182277128606443839599838964304676681103523947477825903259139687631545661062
25 10 14 -0.05593684869400703510125358972222922509479969155319786596683851739229909208174727
25 10 15 -0.1721796062481319729033350528987744480589651388109504043160209453364910890942419
25 10 16 -0.103584873089620093813403031287263332788121114565005113003829425143219404221315
25 10 17 0.1701727860222099862217589746927210194748094947645540566232827709388533169310431
25 10 18 -0.0779571672366044618761485655328615602295262684550311374902532677917723656980544
25 10 19 -0.2784456986873146057229226974276404103070166230002734465208526806369585209276268
25 10 20 0.01259894471053101368470210296808559458722985512156813101306864965774278265924372
25 10 21 0.1013603666265211730139149845203499690510290554000569518808842572580702181316373
25 10 22 -0.4196147037124721639965680980111497955249125158705933110498905957930726777577021
25 10 23 -0.0005357660438091597583826743734141808048247710429933956031827738674544309548155028
25 10 24 -0.01006947439597395244464291180545087721991675479002250972463878184997327965553872
25 10 25 -0.01809978387754863786596944741367147245458768789053409545846420137095717581074786
25 10 26 0.07916434853562573627263867613072924161512161468651625590626127200067615196512633
25 11 11 0.002040110334672098240258590453818298363877302934134231620346681101105989679368773
25 11 12 -0.01162616618898771882819965576722755966592344751876383773389582823857500068422575
25 11 13 0.008334515425807666344291340457748148280268142202182686829204789568022069756655119
25 11 14 0.01468821383433765880447815439261022858647462864457831300657357317291746669293729
25 11 15 0.02154736027689940987232369532341443973573879315453827940589852661260259545952545
25 11 16 0.02147486275810732836272533474346376373513000103665571274073545095495543718149406
25 11 17 -0.03853323641712512176757588594813431147031280445636969201878660979117727992792154
25 11 18 0.02219255473110194494195274379519023206721657897450915263205146478597983174277569
25 11 19 0.02713899848543012001859942287789593322959945836473395689026432913552128504897176
25 11 20 -0.004869015248163228931819952429440710560387077653192008695713690512128434088220156
25 11 21 -0.006633355514870483092490024480938066898782097709057076074542486933331422508152644
25 11 22 -0.02251828883214486595090427107368523411040266593220747161774207770599554934310645
25 11 23 -0.001698120775579920542446191564417578436480401628685408621633753210089421836651236
25 11 24 0.01339300376174904154046949383697331288101246713157941195233972406097720018398897
25 11 25 -0.01808661886225107395046621693240793072604834872929515547845974535493042577118047
25 11 26 -0.01735132841052392816183822419999253600341418698513118930190737254104595405121856
25 12 12 0.003656126454986512996826400813971093385675311623071162857500545373429777661492787
25 12 13 -0.005548008386829566485002105395923906109662231757988458277884066922952994245952505
25 12 14 -0.007474710667371380906251280933342605493255856849483394409348446119826453577643606
25 12 15 -0.01208021618205141568578928044960942810723972059404914680924859868269700399619326
25 12 16 -0.02295809647850451927711557408983869751963150073307934530495804361137489159915002
25 12 17 0.0412198780589637214819855409319507677948154688590506010495794000391491799083284
25 12 18 -0.02363417974502104478333668243235191486625089913990001959208609037714831997226529
25 12 19 -0.03205436164474997863519447537776365570155328785723518787158380198742735345320486
25 12 20 0.005108587656209104577996468241170062131133684123817131274983401199074102136226844
25 12 21 0.009605897415175545692192574491994300770840919833034775984372271219360465385965903
25 12 22 0.01576678053536238956779565431346611636546857658489720747263830323368302207996878
25 12 23 -0.0003448632996329564713518939919682302695105622436637406027368620577817275528567098
25 12 24 -0.005012130570379746510198330261403743872011594162801586413293487594204973936809864
25 12 25 0.009286854119882789746130990557978748757105738898228112658664985072435190665148039
25 12 26 0.006900419751345875195534822503145709744587916402074400900589612366469962672991253
25 13 13 0.006054906502621755698299585160802541795964607445320248696165000268191887469549246
25 13 14 -0.03374082386003642623107593264156258390013047008097827447653206386802496670069405
25 13 15 -0.006082172481269303764040025021673104855519059868295188125264161795106610069387422
25 13 16 0.04439725013177866154547319988462159153974523253592216150323118303239213642633836
25 13 17 -0.07746799348490582425982585593324030646513904307728668549302323769916985998942776
25 13 18 0.04129240620909145469550076598596326810333029946104941803981687800938660213520891
25 13 19 0.08641234689059687231555066876251204022781579445598560961326708742721917813020486
25 13 20 -0.008074887565797278779105715309979219354618320150690489782734844042749202963151027
25 13 21 -0.03071809769384722480380119748489051890205016060415201270254852680299338589133664
25 13 22 -0.02851900161218379009255196276948773049712748757965079666361712170054510774258775
25 13 23 0.0004541568841686246390424113793219406309604031625758620901046728766271536790908084
25 13 24 0.004219060796052733236120235688807070544626802282963820024825017766986978703132266
25 13 25 -0.006029038398026384676186803804181068539784607629762811531551911205915302008088778
25 13 26 0.02808799137013734004494623870712243797701689027839370731472878179543940929130211
25 14 14 0.04894187756676902717909666237951697812004206933513480760152293837084413836044598
25 14 15 0.008747463574688091989174827121587062480759741470730051921167127230417106579867861
25 14 16 0.01437619223221542398748638641157072029945371864106018700007779103911672904532861
25 14 17 -0.02581965538666172236551545150306151183519808368183089702039529712797638275646172
25 14 18 0.01542231986883569041331977062048211664928581012216594370560381383856848049205618
25 14 19 0.007764062926554780429929233279906122352481372366211615309982047991382044484214765
25 14 20 -0.003666338533581860696733142585439699716849568537105261476310486677253276044096227
25 14 21 0.001039550878140993980403112629065145637539120267893790663725580953262128087141187
25 14 22 -0.01570220255597119807355581527851466702652307211181610666588112532854129226335843
25 14 23 0.0003067924902584216333507736115966862728438887127609208553621659696361485889898137
25 14 24 -0.0007075757308141229583056283062980276333646511645444799699509221753164531549287969
25 14 25 -0.0001380567299362196397348076417852074865070711443055025012690317702798293656537633
25 14 26 -0.03004898765680165552239894516280345276710371644961270108483733474524656832798922
25 15 15 0.04832100021606650992341415078366240133542741858787466380121535571867503824590545
25 15 16 -0.07457274821728553176728290271547370290144050991163769805668980853246186447052842
25 15 17 0.1245694047254643830267896046907512626114678830092780517634806690296875759630095
25 15 18 -0.0608980920034234575124823707261454114857948763122996270382861674634018323406373
25 15 19 -0.1546160371796640472190037897791688718500258682835534264488264460414180920941407
25 15 20 0.01096093393192934922535527921481224177463663686918226879488974617230543154536156
25 15 21 0.05104529988225468583768928200915739280258795899789348646476991290788015218167764
25 15 22 0.0782524209835005570241628740034018328136008016918061449092608950934332962509724
25 15 23 -0.0006082420955162572029241925517413625940325992393180605911552149938696138878994985
25 15 24 -0.004380754231546360014909863209823867581090564591156650429066492091481423504418695
25 15 25 -0.009697227163855957249899796427145496444002987537683590733690598812438289340315492
25 15 26 -0.02569600484638739594935477646404755150386520646002688147461645710084130765778683
25 16 16 0.2306848108903272456547878107312483789250813597527259264056093478740352809536586
25 16 17 -0.3909341831533200304210306518245118073440360838484349865365985535684599071984539
25 16 18 0.1987946546082954342981127420266484707318181488093554412624393656960568033718616
25 16 19 0.4385791824829501450059223483484818219465508218617406981765371481301230710991589
25 16 20 -0.03824265294945690949438664184595569671798452457674180940665257771178056972548252
25 16 21 -0.1374159904853991516931493754031146727421601370533686430524508457424962019781207
25 16 22 -0.2938977860176400711685079903107780034289833414135992366014213075011684718236641
25 16 23 0.002352964788415799939780633031384800748428123732183877517229081977025535818419411
25 16 24 0.01267659328244113161239388744468099135927493744999729479764075877501034341072365
25 16 25 0.02008265612436113045805391194946046153792852178160080854671906917080064151531237
25 16 26 0.04238776773701836268273971824015067653753092708133330853539390824485317483402325
25 17 17 0.02599383734518581432946914510732971806046776252461785843502523647185830541964131
25 17 18 -0.0380479775919673531847034173965901894847561837338076096547386644996751444511356
25 17 19 -0.004965587898954178772256385205892365159132565893535911149494810331711570593860554
25 17 20 0.01239345449359605528481507357137685850504682166530140102994645602151026285426363
25 17 21 0.007197667765410645444382329217914407536298843483413207149880693110739800155547073
25 17 22 -0.02076625114110955314509273488671321415994522051576975347637179735333302586187221
25 17 23 -0.00113185253365656245969750303230373575597878605012496151671766825021407578939472
25 17 24 -0.001502315744771062669639835613412679667112175609057745674831636221602964439466256
25 17 25 -0.0005995731827529185224101900760905066529921010842258804322285959927487920709397246
25 17 26 0.002634906587551493283284828530205784569142397201273993951102081741587592191222735
25 18 18 0.00472491721667765581220723231850895641488491615751995761985297731051599120071628
25 18 19 -0.05354126610322420518425360010640388924640454767609196101558800560460294092767444
25 18 20 -0.0038042383993039103282271437861580062165036043637987945800035600611822482887554
25 18 21 0.02813515930127000216616295143166274083403553271862489777479941748700274447547066
25 18 22 0.03894244545950130606965184450663181216439961120513751391417087867303561962491574
25 18 23 0.0006609047130876018828461782946302893815775650119113340258362991047013150098616495
25 18 24 -0.003894291348167257841454785822019325418537141330086607957803056218069075989036554
25 18 25 -0.00459377958450811292798564801692621377280280293014147697325682758843016082837205
25 18 26 -0.007666554782508753798728464715192335724148282589638491536175583222486740797828579
25 19 19 0.04492754371360887292084502599420828895629634800167022400378127663103928206704047
25 19 20 -0.0004587045674823803127468653631903264729800818336350306939063966639926175891652653
25 19 21 -0.02308606249348113830548564331475917674008396335162363912349235700678512028467548
25 19 22 -0.0344476682712412799712792062340726360672744063458074508239167128681646386151645
25 19 23 9.326784830022480644721421297569102085711389816247082180169368939910280029836808e-05
25 19 24 0.003655979689522687949950147542657197108562029155669081300230354138240085973079857
25 19 25 0.002375675615590711147835932202714827036572240822767599819573525025523731475451634
25 19 26 0.006200750862377824554151645482287719026675428156382942389922134048655005287222145
25 20 20 0.001325773353373840073372632568956457012543754046104845049629971298048082668942295
25 20 21 -0.002569286454108992615903263998462269108315621032656043306553130957960695533927086
25 20 22 0.01119502127769154440348565637935394899567896935631606387517835571973203840777285
25 20 23 -0.0003233032609468977217987334720273036416471245231293115002886448558871342302902413
25 20 24 0.0003153023168594780834130619583198322065060308506429143862278126284366002414794781
25 20 25 0.00131851122444818708481130251221971640504785382022184704412996457274504106365389
25 20 26 -0.001459752134124560824884165007332032397755988890874563642785798801225355317617607
25 21 21 0.004582559824125803484369110652778778866183066567928538660287156939245941148077029
25 21 22 -0.06229962679985032364049230788939955762717751616001057974293171510968590862146413
25 21 23 -2.327409557646830122335445131488477462392177495378472776001736852918035513988847e-06
25 21 24 -0.001059705906277205898037758772368741769141164846098273459501242650532320300026382
25 21 25 -0.002231487965186989839169576025823438996738261618373446769347102699751307051546184
25 21 26 0.01256876069856968219865844531369220578069571321519926984199444230182792932061819
25 22 22 0.07162222869920990688852071904952892371314670188047857256313974734692467433732717
25 22 23 -5.671452773392467641797455898331770846931925697272438806647079123363262783062507e-07
25 22 24 -1.738346676652204876002830253828666846859849209620336529354893231781023064126731e-05
25 22 25 7.65695467356228365783918001110306959803610620283692163255314773567858017961196e-05
25 22 26 -0.0160255523927575794943757961586483832970115843954985475222157506708019241056209
25 23 23 4.314748869522281088866515783651450493830851721914586757859894003868872635509158e-05
25 23 24 -0.00079310379262301565273101424923535320272956763763092057409481295308535032185903
25 23 25 0.002089507965595724121742438219704257283069222271765227984950874651278752503724453
25 23 26 0.001262911969167413346556690292759766355652156765077642173609184762191004892033366
25 24 24 0.0002797692910831324136777903328074960632795028211800233297271366720450708279461287
25 24 25 -0.002187318663968129667738663238020324526368993000680564892467600185443151500013461
25 24 26 -0.000242377972199263632895237179925510246111139794535293820168754441010764144281683
25 25 25 0.000995681610840926938141040637376817783151804782408166121613819758802619709990911
25 25 26 -0.004796723644517064920403219163281330757715775063176698183223164222408095787216032
25 26 26 4.354744160262048256111057258620925260919224351452762486129201383988016108399985e-23
26 0 0 1.034732945943471911392057105316237022303729144251584908430046081528692533252793
26 0 1 -0.5008511386680127216585062646377808528456009224208726405530547116676287862390203
26 0 2 0.5703230455905521916279586608990762582780923202853318070719077807483468851777209
26 0 3 0.4200296498773281907966968448653215005320800692287433834802440388593832806181122
26 0 4 -0.2100470439415097408543814819490882635024176214833394088761084306050542052236258
26 0 5 -0.3900075725765625170747037068083713037992913628659368309696653009263422915935394
26 0 6 0.08095898037900686796979861202680278804948921218607908609502649796148182300915025
26 0 7 0.02332797670960432649546059647968364207270490824143675821087669328421267788951044
26 0 8 0.04905428186710053416711873128278100380734632203898176839963199613037604986647336
26 0 9 0.06186875407517829234765877179021816881266677005703775107153882568523291354580719
26 0 10 0.004535536765412981272600920224443588609216597800192942043837128542947055329848817
26 0 11 -1.312364513315966399197395447384380647705544398136429738963332039259085098162324
26 0 12 0.4117471869768243749561495125395499102058149025614364709274239144403635747554489
26 0 13 -0.02735138644855149657799686294759628226486527330347087790858457721765209342765625
26 0 14 -0.03644284643392979442353887738938644260391187989192315090331531368991933279182982
26 0 15 0.00696339755864305427622755771217083316003040188222243057196866663212252999335638
26 0 16 0.02760247594383659613858690774862690657857079221245580511543046000236688718118661
26 0 17 0.004470685982477261296524523031981093197831288098308646115427411980534063920090262
26 0 18 -0.008282462900503815840547332325771590337037029330623643108936130255369849086188007
26 0 19 0.04689355212313082774023325300159377216828223353426963795889816156811101500266691
26 0 20 -0.01902394513003386502490518604642685265727651049121181515423424002884385314995025
26 0 21 -0.02992529371473587486470013539453515984328549422605961198316925732378394733017719
26 1 1 0.7194922955781165435827686585152201313094635949732909345143720010872186324071889
26 1 2 -0.2465285049701148053190427348279480512865409971766258545849602884067987803097526
26 1 3 -0.3607285645140142839822775664507706949902562947396000523756271051661321497102775
26 1 4 0.0002149165714592212856385652687546690402590523532664876245277812509178605318793834
26 1 5 -0.06144770977702049057176767366045213996454974907655435171090934523246656296575808
26 1 6 0.1629611030733886311986701808232300449448268250965485289745932863496845752230947
26 1 7 0.006578188162874879247612322857142065888791078687653466634481949382831812355980352
26 1 8 0.01735298702590337311155727671417498186723784726112049382575939035135184294351002
26 1 9 0.008338868093799144554765388592581899710145999522182156304238471062432570032988495
26 1 10 -0.01704525539931423201608667385370661253943007207519896113243793512756336537312429
26 1 11 -0.7246092856387920867259823110343770442631722551969440906797628871497467121749931
26 1 12 -0.05778556791108002988987417813506782549937727925466949428907281141077430390411135
26 1 13 0.04496160342870558838221127793835852610818708782018818809133809352186619276268409
26 1 14 0.1700242621164929167165708485395320940045383268417017752999327646087007105536308
26 1 15 -0.00563262770927377617047261014334043002066793634271844581925860318268706224763353
26 1 16 0.004502417588830242632368898286746752589300749253896228301685506180385433947847267
26 1 17 -0.0175991406866134076678716931089503496970515447673972449669704517853788240121819
26 1 18 0.3029429966029342540924033883157028694911660401955494879786044874315486609472895
26 1 19 -0.04242547178145398120888989379181528075295889732162631222389587337094832433879639
26 1 20 -0.001437941747032674633574314717062046760383014364807432577590326896611730848912876
26 1 21 -0.02254336176618066089383822192527297113424488727592346343698166721175629406796938
26 2 2 0.6062699396225409135317835982919774642918921932255577004709930004971513318217859
26 2 3 0.1212221033457843232512390357695930549962422788808918621699505032482432154786071
26 2 4 -0.2751222617655403634529162795980095035619136561207087363779673542042298181824202
26 2 5 -0.3497335504721254873001931558639982595717204647932919222896921124313227313983717
26 2 6 0.1740151815564633973689674873998496238689136581500836622780570779903082210314601
26 2 7 0.03304730876650064709529846130742376333259084187537255396335025814165452197689488
26 2 8 0.05301072579494336229929175194653184107981592147228865517731606623387412230265349
26 2 9 0.04434029799410084314472048970432273889065691577070891143078928673164030961542372
26 2 10 0.0004783760791178923163593600232378116223993134940075485727253712129050942176876688
26 2 11 -0.04774943544705511026324362008780364709221320180151114411849938098892683687890566
26 2 12 -0.2026197266060353323528676837362983104775532943952576563877743625739161947777567
26 2 13 0.06917818186710605103887212444600458362673689160099507578831597485657443904549172
26 2 14 0.1422919802217185275524732945377069015176749085452459301177369667608959046714471
26 2 15 0.0005354183923237848984248391816756168009240953378080212444826717347587100582225152
26 2 16 0.0213239991345042311537681485725682889220329646262721487317118837010318381106921
26 2 17 -0.0131784685548149585921849030350732606011020785952785386610181558999582061459128
26 2 18 -0.3238418299518196556041067195058913654704357357712164866249512570122230872973088
26 2 19 0.1814501481132784013371094071858677746311663436617132798390016147015981412694871
26 2 20 -0.03162968434723323856345812421552574698656702255188586982143682421177313120677747
26 2 21 -0.06350845668227727240022577028344985502180831697901200811608437556180872759595212
26 3 3 2.042305732115685511569197312904802318383674399931201451522030718373206172739128
26 3 4 0.006016581385635606348321971564331365684290863922845220538338235467060484325423589
26 3 5 -0.03200489364142207236005047489837726961831916826157266858512836672704028558765115
26 3 6 -0.04417010417711456063093353364846184030242235629378931331038190776109698357019466
26 3 7 -0.0008694582398450015004193235327916664931210689147477812706515820459322858283913026
26 3 8 0.003478555085142332892151943046601779040969187251732124910145537925762123694858253
26 3 9 0.01397908995797620660740277758877126434707931043456139581995226358650880572359354
26 3 10 0.01208882807671416339761684234537109682977164384240010050219801648674421090396249
26 3 11 0.01100007680252582892314669341686987671972965909364648568634106856621528915549978
26 3 12 -1.955705069035987940199345386688484556769449472808063412714548373572213904941196
26 3 13 -0.04493605871847367296431764075232079829288431236265232317562647885362838421341783
26 3 14 -0.03711814455560046486250139125693672201295926618631148820637537400392079667695244
26 3 15 0.005424392564964606901270571008945647996087182085458844550872367924334283212268157
26 3 16 0.005000204274608032359213993292784705137730194441116009721392973921092016824952016
26 3 17 0.008567929136846045326577402837973886662304207411054219531132424784352207657767035
26 3 18 1.936731881356386853907425448658849219810579756080385706518781860023428090737069
26 3 19 0.0453428583430911515635306525775685482060234496216743934330186441764135729745743
26 3 20 -0.005142786322283857029284221090242522735973544902352817421211478441087204522650159
26 3 21 -0.007452754426258365063690260472807092881373553749291283950411470541489600149785542
26 4 4 0.107692967417689601245019276396967613911834484979706320064913029064876510893197
26 4 5 -0.07107352874596078170524648096431026304330570937002667535572457847472338273319024
26 4 6 -0.1173959958018451330633161922210701762940978074904593228311369690274515613863438
26 4 7 -0.02667390031748846964369058797863801320632299709459198168220960934439036882318373
26 4 8 0.01021153772389113734062400726357768873062066871515948300406334344138180504180341
26 4 9 0.02168897788628217774054593595584370136328569754946246245361889362642099300735573
26 4 10 0.05063881467986938033212800691690068221869797456457068104451972078845088422702707
26 4 11 0.01738271103780260782338322217222318934873958140842632606152668025365369629811718
26 4 12 0.1495206479404077802723674450713652985277669558810109090477117245675216640165371
26 4 13 -0.2275220294501776461444008738406300934052704291692321807479769157966667588249274
26 4 14 -0.03187193588372541576175172843647170937273600894992515651287928217966302844644385
26 4 15 0.03120621013974755619789312089299040415314922510740449150160901852197656487313895
26 4 16 0.02377174716288090167634329189976205195212670625728207706407882608437569187626643
26 4 17 0.01694265400389330856732287839792557491321751684173592730661196315691787944864365
26 4 18 -0.1820410427466474895582649752042387953436848008127378271122439644824447416053992
26 4 19 0.1319956149338677032272907269139472797685080411684892288418502023733304265566018
26 4 20 -0.005872395101132059798515601387725914833045204892935453037414819649813253175595698
26 4 21 -0.04836689807146011102649002269610628910124117152670618915352643540704494364736646
26 5 5 0.8898089573963422817544742944596425019336066374761333958069595682470622260306343
26 5 6 2.581398862926415787075738540470364606019007043175988602259828901817939677668905
26 5 7 -0.0004086136938915041851246533864739993392348342767518177399621596786446545988575536
26 5 8 -0.004609969587427560177692184490454507949059930324338337701202140551990523369974804
26 5 9 -0.01897076657112554448058957926243128403586082321530395738991754802217960056288577
26 5 10 -0.004712029435608317772773873717877954074283029127247006806466161476729203993610153
26 5 11 -0.00865962719233664818394050123032696442085426232732462618376031724918452583214824
26 5 12 -0.08552796954967258080938648221413425101581311045470917657192696438543023552015393
26 5 13 -0.8219830296275826099675178219802250791761229082483482282074317293072490768562976
26 5 14 -1.674718133446178720153803371598973141096588702303325938104760154393856733009374
26 5 15 -0.004041538021388882214475722746987041004451203706165536011058655202285685694553007
26 5 16 -0.0002390059697948437724295190819732042059396098270755838681058601587139423488330632
26 5 17 -0.00859064289690846633786596232163878154198904473545609109143422416969303675244368
26 5 18 0.1014509854336553140054873162365497680856231369974546284624364143679185533359023
26 5 19 0.8161046984136449836980385797182510495763978309672998923955969044118082114789107
26 5 20 0.005041455031852151963560816379372216812942983102272376708370467890301852399057669
26 5 21 0.002383890781821937240109920651297643352575082643470467715616443848273379432822225
26 6 6 0.4738635799741734167353574119680932412289659319748668952961057859090061271286776
26 6 7 -0.0004127389207624219555966667674843638369181332394147734228458068063066038309827879
26 6 8 0.02149640889214313337663647098309909217201930445364286018017871915793161228215414
26 6 9 0.08362897518431855292860994102989631256268940125341700549262823709969094555362389
26 6 10 -0.01789034533155630669605797023898602786993371571850927683321781579151955540787557
26 6 11 0.02004334678123885647205177546424459974958178142751630018001434009215642501988178
26 6 12 0.2526135468022781007645121315282931551279111956464291483879006169237793282214919
26 6 13 -0.2066374086439666152296261701361039369321990389741078399093130593756921655106689
26 6 14 -0.3381113834302862261299114295547529404328726102896651968973287989171611143890385
26 6 15 0.01154155341748092970718245677682038926781353993205844580553499384385211868623382
26 6 16 -0.02145967624446668659950142162824537767257665625950266016060571367787945234198643
26 6 17 0.02647786952436936757307800549725825644705024375713325294848884761065825912246295
26 6 18 -0.2949133893181845230990430958759511830017800023634503086281607332420894085823232
26 6 19 0.225973829772900575292784237763193925586908679404069830827297742692166615911355
26 6 20 -0.01352418638757258357289746559553805270863258007550684859457172140130014849424441
26 6 21 0.01012564780743547658323859431160513484450787168781394497770817923990355090142911
26 7 7 0.007956409943460285214708812388001423303379860143769309245881648650711770151367598
26 7 8 0.0002172814684599338019190467073316183141902720078783888141280270793863395640544352
26 7 9 0.002561890802754602638213197621196174974482632096737131081659676332061109107278256
26 7 10 0.04801649411068905251490306198347842192145302315545027286386426000850690315703371
26 7 11 0.02072126294026465402372875759969183174948793362563423654712137823593317504382862
26 7 12 0.2224640691446658492251602419208325606535164864840385853386305796563679688401425
26 7 13 -0.1703662235684405137916216593535936511201621766417217753564809678349279335168014
26 7 14 -0.2394199669703930126288166296744018683767207923030259661436252017640080453267076
26 7 15 0.0003694170291653747597010589278999090981024898543193690680644997388261331746529453
26 7 16 0.03877065321718496398221329599978368728305299018283777529083615577594341583666084
26 7 17 0.008460185627482078717767299894969125985987227372073298184789787600466040921871275
26 7 18 -0.259363300521726795768231964139619502453755934132400627339844874185794960590197
26 7 19 0.1816143165014863862496589059177420671029964410202070177463691036345344483600056
26 7 20 -0.009093705332798647574907753763126443850840765467482268503089431953351767219501015
26 7 21 -0.03444366892450150753250412590346195357453215484241288891567800228312804285949323
26 8 8 1.652724778744260616811867771615274668636089347093577184993259657215312725923486
26 8 9 -0.3097362209700947178127681815711952450830619440814883964587623738202016669918968
26 8 10 1.033197788620860628506769694363788243789587403467617264352523675562232520164185
26 8 11 0.0001704027421109164097190828075728612836685646332657838988035463230371800174515577
26 8 12 0.001247689315409209213839526321089249796264029729388792337464031693664016020851649
26 8 13 -0.001077002828956176581993627104624271115255782157093104811751216200310929971274842
26 8 14 -0.001392385357921722391668776049388711727548361959453207696515310658374383474716452
26 8 15 -1.652547838054455048933813511350883712908240941934705011040404521747649949760233
26 8 16 -1.342661856428985802113512565085527974634575779098134357099511027334816528813949
26 8 17 0.9297586244511356347020531332646615357932778982089371473989218706825329331862208
26 8 18 -0.001488430049693005974349952527018645393234955357837104571668511241338478198875371
26 8 19 0.001111389645002201297291741845171747353742724632316114200081314101867299980599128
26 8 20 1.652550366378882730720763623082665392662042669472825973394691293654513636809371
26 8 21 -0.310045339347205437208124372447924609750899358036970674751079428508922507488214
26 9 9 0.8726612354828467746299105863139035900201695810174090018933502436219248636536773
26 9 10 1.737460788464958099057858257130533792979214734122041835275334339848363189509541
26 9 11 0.001776779126260570837888853214545085547793152494082057320381910808375395042793986
26 9 12 0.01352181406831013735051403379851153839191198304272145110419193977917361282397849
26 9 13 -0.01121796052548598620217369551193629147393274710439469687395930819645327870756956
26 9 14 -0.01491368436890433930812862351134588751318002818583433520016000757431051021136947
26 9 15 0.00150002617988189631946841039104406249257814725427918508427953391384655003265853
26 9 16 -0.8685206209227198616617080108880197914734857449046792070448606386114103972827285
26 9 17 -2.601591723552886005810802874067196693960130075711844737240195709996225912526764
26 9 18 -0.01632700022868239716692034981633110570065186007528136391129758592082794726628007
26 9 19 0.01190296797596861577833248588050409725068149280502092222002184476090627621317896
26 9 20 -0.001515821428983562454292051033140999989190058144165103601822251947498233133049011
26 9 21 0.8683128786680632646528678006645765967787959374853544830392176092972268863698802
26 10 10 0.1239571945766555527322336449278978713687896962950109195700311971936189212657847
26 10 11 -0.004126947012464280091885639747558122640158680110343256574295120517746328047673266
26 10 12 -0.05323280350377805792149310469250528717166116262856764855808908617925612823671781
26 10 13 0.0542540594523280349476739009485660496684474588305359938852693858218373318582111
26 10 14 0.05702431527574521902846490525192106774768253206435413500021425151820055107989485
26 10 15 -0.007977106810396611183795804089318695693549444997155735562550805160200202892218992
26 10 16 -0.02890845366394113935282949847053298133792307866467221649815598343631917942043493
26 10 17 -0.1899172548650827559728581317062913924610112236363788606196603377941933863711497
26 10 18 0.0593477483690184225035510132583473219730462821035821520678260092333435269610082
26 10 19 -0.05412665173825153480159296887488640574034602421854611050703560944627938533393652
26 10 20 0.007471217703237659951968247089200752710911023345286554473903304732898345335517026
26 10 21 0.03431346045260715116543047930272395745537906150752474482052090258378399782562971
26 11 11 0.1153090324035658998889856740213960502425303848580416299749819347152563799434867
26 11 12 0.07556037691954621601334594463811897736434892143747822664575160335945664708935983
26 11 13 -0.0714428388844001243114485427729335250149868561656742539947058428203138727385646
26 11 14 -0.114741824164862070941033074641934254590344019291045275740910462218093113065772
26 11 15 0.008695008825939448272280745043216531084864316660847433110426359383196997724609535
26 11 16 0.0228070116114783766766230279882441633686410816279281983054776517165989852809471
26 11 17 0.04392958432964281420257320002012831557746890795044912656594003297765785336377968
26 11 18 -0.2403173701411132326370474762896293477918415072877517501730069002271665672936524
26 11 19 0.124110974695504434900176135017833067886808304049879742860105866015795628006499
26 11 20 -0.01342032043369165341145626344009190190442978270045532498210307277737446231682199
26 11 21 -0.02789338380726152332017142021210297848671363356255849221684963179674748563921919
26 12 12 0.2917737282251717268766074048469493897517739248745325778786122772404016142414123
26 12 13 -0.2048745004985844259263828060806671402115598219250833794692325086925858891024943
26 12 14 -0.3028319051082864931457644510532980133795767284840439029120492661894852588084047
26 12 15 0.02626149285360079181778091860537845187090981389594968402448953670871507490531003
26 12 16 0.05752229067726511374724295005535317264114276000273725892612471883615823423740075
26 12 17 0.1096023561451183936311372299828179678791524456788273519407971688333813760666961
26 12 18 -0.2998338877777822522186634522956419194059849584174729117123381207509179477881637
26 12 19 0.2049602476150349660174185964054405108969988354010844953640455843926514993028668
26 12 20 -0.02586556823957013886486822097303975248124910588266541648229132981041257858924307
26 12 21 -0.04937119315475611202658222567341147919156572265196974188252943593268729223215994
26 13 13 0.05885239747620727613816502666580274260010209620783439257960107047130249742998339
26 13 14 0.01790488875189275231483177677070515039957744086911963689933711378650509093828704
26 13 15 -0.01073163981202798171722176092208282791228146764955108164478287037054140349324749
26 13 16 -0.01967476193419542821076086922870803384215217701723538340445787193865044518962648
26 13 17 -0.01703999152369833617358519964623261921980946982001825113091226131786506556137714
26 13 18 -0.008581319349103822721179262798042702723601196632569823646098592616714378142518098
26 13 19 -0.04783082142706089630135878962276052854219472365867817699313617602193904657558389
26 13 20 0.008553945448414980820335374017744078966522601915947599751612396573085332033106144
26 13 21 0.02631553568633653585292979680883631937171450775236166554021759119222495379240871
26 14 14 0.02953798933210863951339314896967289728188423691172931063607287505540690480693827
26 14 15 -0.0005624499081121585988329106789273883294490955596133493720014520595144459596747705
26 14 16 -0.009321756320080531558762760445601895830531669542963777869373711849960877684744202
26 14 17 -0.02033155564867316703641419405722973391144630182795807589221836459877038483012966
26 14 18 0.0086258536469045087838079582133892853961641691248380627953035488493763552338345
26 14 19 -0.01162385974201818762431369341013695599205525764191973278811522662175090955075732
26 14 20 0.002836902196580164445243905316046538198280171385320326590225213341843166023004629
26 14 21 0.007043761366554060242406311599866744729142127020738051154867908637308874185935749
26 15 15 0.008902480618598201999341615226709080046248260516336138189194158599674175790075097
26 15 16 0.001077246060082134478108581678817556477396997644548914965358191042911913084550068
26 15 17 -0.01076113249858745769891018118146430308342912726573079241342745941372971237319823
26 15 18 0.002751007729896228805628673885234412224664590059105141413453060135943549176495139
26 15 19 -0.003208056882464812603534243501689037975964092946745726308008332676662983256120316
26 15 20 -0.008449473243531206149829092978605437067936649553337335461809707596320253412819569
26 15 21 0.003317119640588293730954731451619852578790292584668580797543162126479426211278475
26 16 16 0.008350965411392399565248502522013420780748583040744636234517353476320452487456345
26 16 17 0.002775819546739287374747306883447648203075718436337132687698490846185774656625473
26 16 18 -0.002086845649427448221990879002680444549866566960384041208569388926122610843681433
26 16 19 0.001604870713516018546647814928685697951602868139183288193282130574798925524159504
26 16 20 -0.0001877785226380278814958050537918245847303475480944181499733293433643716892853153
26 16 21 -0.01033479129668456194380483852344181228105120440799507414870006668582135411164318
26 17 17 0.01740199913422893191208890613613244671429777738931738750611833953577787514138018
26 17 18 0.000117917143544517852202013496576731878863005035972642490846213386973548086389765
26 17 19 -0.0003369237026246225573523794304038177090065883845055862805184948579130580870543296
26 17 20 0.0002224584212830676641696773066598744568716131678015750644944191647518516256280895
26 17 21 -0.001291394644298256031504378744230043607943960559407793164838291764226803401664418
26 18 18 0.01255082088719385557883311376153361396222142858585532003018201361551993323784506
26 18 19 -0.006413800787603894156077392113716098910965746956908560480821750281213846715576972
26 18 20 0.0008351427987118708522168447019742833368760488445673874966450134119225825547699041
26 18 21 0.001434574929401837666190289285899697046722907281754919013377604662121237079589293
26 19 19 0.003289992272468187128166869669954814761374741079120799573679599392791653951340399
26 19 20 -0.000857823112547443068363638253288606099588409125703000616460710550180505305194121
26 19 21 -0.001067085746134078506121846301837887597968445052539919109402249052100434143990498
26 20 20 0.0001847099761406330063715649957033061938370128045169110338502123305082908266835824
26 20 21 -0.00107441859911139177827676846536245111918910513199315499542932407137710257796169
26 21 21 2.240133992080987545633100002611061893133313595020379898802136290972322159419033e-07
27 0 0 0.9377493491583127303793795696723706208619394589732863041537927522647404661978738
27 0 1 -0.8187869923006960712878908036128334406183721232290682189314380849675882236282325
27 0 2 0.05818690389766550694120819168556630846402132440448517758738138653516209240649418
27 0 3 0.1417934953391253340807924352269444709635653334794619251189355139389876715919359
27 0 4 -0.3935209858133069805279687128005100440950009925549914353802352890936925585074098
27 0 5 0.0726910263896272068705387855588520824782682883935358567645470929120744379619894
27 0 6 0.2288206544003657735629314475353081534171569830284884894140877439779133878238277
27 0 7 0.125782255463711171306863281290436073813578410347197945355541456800499782234831
27 0 8 0.2574923857052386432190547442949075548274014981654558147290459498432966932268497
27 0 9 0.4198044977040159172477807667857594591693963909013004684458684020898842080689921
27 0 10 -0.557301605586547359942015214637239788521124788505427077430353748982543584453356
27 0 11 -0.007308701239230843215948808007163119918228364787192339292786031867766056618380352
27 0 12 -0.06030296584613276056742332801830584861364281136486201450799414142889129833119743
27 0 13 -0.07098224284286140540940779388530025315060083306055684067860358262163663078826808
27 0 14 0.08357824114193525641662852732935855169700464019916136910785931854429124881881622
27 0 15 0.1498398798387735315357578071750054563009252708977234407239570728548130837546527
27 0 16 -0.3745679805494961945858241008433173175552068106394057245963183631657364996115877
27 0 17 0.150556515930475476873870081517033787287437602230087607502468251781016492426468
27 0 18 0.001785715874776126151620222476558755918921826359739327804879784784062345584900204
27 0 19 0.5925509925345597962770699649860528147608771574473146615805988165927926857648987
27 0 20 0.1284950988920836519243864275961815301921489392415069219266634951853152306718884
27 0 21 -0.6883294728804003948625346406483928230780603711594314122669574666677281595602269
27 0 22 0.0007522093545314368162013348734083053486150926385561807224011070598603781492831611
27 0 23 -0.008907979557301644517349535738069636523911580631592939283018634492191392514298507
27 0 24 0.0480145767403130361710124256535786967147384402926188510864370872503053978410094
27 0 25 0.1315572188965364530358834647624008494935807792213778507862497016923776993983956
27 0 26 0.06595941682600730237523701789121378483026328150687425865227697741567211438691268
27 0 27 0.008763020591350142793077646290089316343058379759175450232052908186929522502208412
27 0 28 0.4277347113531711911464270242838878427938570961646748675999686229228603767499933
27 0 29 -0.2600251541070080262151877427098790591741748692733593853215398741282343034658087
27 0 30 0.008725868652272718222319026460552210977011595256758619275391860527793627559737466
27 0 31 0.01583132188720889580445769060445635727807677740390007495955246885421222219051448
27 0 32 0.047193849066844376497888515837380202481075698791388703474373103475995671954566
27 0 33 -0.08388046301276622916052078928379167146293224698618018308032828922417494528105908
27 1 1 0.8407436213735968510625075761671548655079176866814703479630781346929263199467837
27 1 2 -2.223098029250464952528116050609198313469016936298678942623375725063729165403686
27 1 3 -0.5304502462849316292230818609319173884779075085603221754654897896395910529157627
27 1 4 1.566766067443061025981085529502654101083652283125784705165028957565110704075335
27 1 5 0.6817914326711373530325757741935478029662887906214897983866840228834950615158051
27 1 6 0.135427525886884481610445785764870103792153441097608014121062582410917854352004
27 1 7 -0.3717915134675572969347826969752526284889920831928955756170688872643191049226277
27 1 8 -0.2564005664566321568508735635438821102722796883356271612495078313714330812781616
27 1 9 0.2665356784420857216254315796105677459681817858386680945177011137611680378637503
27 1 10 -0.4028909313243931245968195790680525101549872174977304544548434442929133583363987
27 1 11 0.0255859993089918935635864106481539872897970775689293935473049320672244837129866
27 1 12 0.0269846802855793692250791431219628906212249620606392167635205658842977489013664
27 1 13 -0.03934644265664792180217737498937899991471502629256074361531615420075910054284301
27 1 14 0.09975645085148257941112721409851480005075771362410805273543536793269199096282216
27 1 15 0.0562970734889959971594071056687756910383733467725546314765495107368004363571186
27 1 16 0.2364002425299488878796632163570343364954966069727822731411648327115175789162901
27 1 17 -0.1084914851776999093068078380311368661255368444020293831603053441236602262616159
27 1 18 -0.4022497607107392762716431192983056032039557013110188506568457235511372948069131
27 1 19 0.6460253397990403661593196091091918645907369467053141855537048604625399374268203
27 1 20 -0.03147330781527267573618033718104345350617440588075022484594709805306201354799606
27 1 21 -0.4008147708288031329503420216801038523756235591627891599021727538114497124190483
27 1 22 0.002543217583832220415427349875223946361392410418722966737994477912793693857913941
27 1 23 0.02887588750046500787982045994980429545621785420454729680949877440364145262413999
27 1 24 0.05303304346108956688007746359538219046119207918909262347707098370556724527903331
27 1 25 0.08185291600602985521410271774710426442403871868420870750191006286844248901993298
27 1 26 0.01584952295021793429342711426548335358819606143130267988119680288438944995045737
27 1 27 0.42195876110723171991627402290078052234549381024794998007391261644963691575801
27 1 28 -0.1982730914444493418169170325680799883601499439285281593716977038477648340691667
27 1 29 0.2270034191369494727611707837507873145412377092559395495324964405020018090857247
27 1 30 0.1460610661293940558641476064711052610419752863970076183008513663973929154177994
27 1 31 -0.04483220017550737387630843367529120474458155411740346488225314289191467456448537
27 1 32 -0.02432268465072408544375413692464455575472213155592889304813208473869035277472693
27 1 33 -0.04044755053877806286597999140329233744808441896554355089882585274791339609682074
27 2 2 1.03926665032339017119205005953969333364750906744819636641794287487241998484374
27 2 3 -0.556487458507056729763270359121174259018415149974819423267252756470409834324246
27 2 4 -1.133686633268604264669980112151435166535239999198936216417430698937780133982981
27 2 5 0.1340093223824733377851444209148695112202308629935841323280451770999635869332705
27 2 6 0.1060714200908536477144679538644641419188714170284220294897635053406041436399139
27 2 7 0.3015724325561003293227443990925052774363486092000388666324673500742887856304101
27 2 8 0.106096816471596262580866071729494565176867473268439436888313061982626792325501
27 2 9 -0.4636966173051854932443076391819901990392572545285187135461333790534966898654409
27 2 10 0.2604690409980625263130016083221017358057705894927379298162402695770226068590678
27 2 11 -0.01991515568213497926404213823674588773875881076507901758323227050656143630886309
27 2 12 -0.02081047780465778901066749779024904001271483073811212729805378681732482513319344
27 2 13 0.05170836984628946569976156519855964372265440453084471538138030045400733074376181
27 2 14 -0.08389526414644420859679483827089157905493030084131063874982521405482846435188004
27 2 15 -0.04563243734487754725806287569636074992335007116754201153161942101374090936755056
27 2 16 -0.7440267475393506799375681180366243907071739811814733247857367285893326038982443
27 2 17 -0.1311074935632616420133531600577967758140248898421540721214575592184422054907385
27 2 18 0.6542668787757796965882854479311492492934692859327090181745208684282500201326453
27 2 19 -0.200856927478570052780391736770431787628807892032681199579575535590206578656323
27 2 20 -0.02282561721960969714934542796789395567246628696451802392907620643159018335759793
27 2 21 0.2355755913582860053438501309934379881875324937318853946616103251658083396848491
27 2 22 -0.08697052211883053420679871383283510753122738063606206214155193235900864746985583
27 2 23 -0.0288539530948480635026759172613361012136054902071727335191100702546340863724698
27 2 24 -0.03407388948682759550147218986829939660886410774126256570240562357996684815059693
27 2 25 -0.0682586810239421327966545142042276516707398071125431371814933942039120397522628
27 2 26 -0.006174567624161073151762872638585336049441001330648853414852618009470569219182883
27 2 27 0.4253799649437950877499171990633774832031196825366967759838457344914090435270841
27 2 28 -0.1996705588363946899010463081179762629611118443329107779226332639234955687123738
27 2 29 -0.1538158833309824806993629770260522684670321817322685458314909798490089730481856
27 2 30 -0.08257743968914515665824158796728060699872797212953845521389210193003552248607666
27 2 31 0.04177789936942633860331422893150512121030588731644152149490633188285187742688086
27 2 32 0.02440664635332003861164689918201964218486694701634470063569380837911679627039527
27 2 33 0.03945786972071647410630000305777541386839155719406518874414431564967574925454157
27 3 3 2.063421566812429312922910870995791299715299531103843452316433609421819573094404
27 3 4 0.03977140412901689508188907732705337652294051544074701646195044528967085159622484
27 3 5 -0.1175600282638425240476649767878182413142825962013117977477906864831123358121761
27 3 6 0.02895954290897839620530987082242098672020981751634480455278429955720456649284668
27 3 7 -0.01110939866338829602303206833048029757676053908305628200509700657721128154844581
27 3 8 0.01591756338529344349243179141461658866516624712652344773904636500103269106848908
27 3 9 0.06495379754035550555894845757084859873063650524997475120528140479456631081672661
27 3 10 -0.04492749126765367262561239677091147078057246049397714136351680597924334508542795
27 3 11 0.000249925908947872096417154480210896861357506199559512620511941030652563668192438
27 3 12 0.0001697648442191501802853375995335538539232912040982885636903279642737448093551106
27 3 13 -0.007306570181283953012047573171167317261125334391126717490170689802794844654062719
27 3 14 0.009177485364541878510562446978843120221402708431933184046179307108184570844842704
27 3 15 0.008461802050303784396340314997737601887420463223044857497386166704308093166654531
27 3 16 -0.02114203482165040310168181510067424155174390211954282552613394152800596276033456
27 3 17 -1.89146070662208601277645784280752943589116724701143369728969777389254303487915
27 3 18 -0.05052358832172786479399746132419170305032575167843670082867598165357735615162708
27 3 19 0.009969318483974853383505976740341750905604039600865354120521627324495705928545547
27 3 20 -0.001669145645760105243030221775318295617026311390616735394998875378668097931232575
27 3 21 -0.01303932444909253461364216990335217766555157863852524992395159885542895076045856
27 3 22 0.003178258799744161015880696114377927164485138038557042276369484252944083417922502
27 3 23 0.003463174959295702097371178216900039554100314306063622184741317939759064707794188
27 3 24 0.002130775076328638953956961346787699483769606911050583164310366166032796988216323
27 3 25 0.008566050496965121287637390140457107977874151319642549539573834881120213383760794
27 3 26 0.001908716707703552160976570052207094255109498934461928140084231237989780637306654
27 3 27 1.919127767760752824419895307062334893469653158802560460440954982750521530335315
27 3 28 9.644818312917740474985647704707991479674695370999177461865982576114870083789781e-05
27 3 29 0.01430145778750758927650821367762440883300134392483577273539316734842226292818071
27 3 30 0.02139663694509178812627625441075594665966890503138556162480498266170515027688004
27 3 31 -0.003753300173136687639519645014688935037534276347125310039927341543301382091951483
27 3 32 -0.004891695162741386950573069049878023009082864147682637845267694039504439776600085
27 3 33 -0.006553085342600232235363744945530507632210626119498907047835821759666794322296341
27 4 4 0.4336167092414585244913991997862355581153916270210774379457791176419111830751037
27 4 5 -0.1944499553214351983976451930721708873684767074051415788944002363296325345532024
27 4 6 0.0252697226752715007142344168772583441958111584634734480978579449762233390191993
27 4 7 -0.1463672320336395157027553776261284354794407296701886821526514602456175597616773
27 4 8 -0.1432573730511858186773501709107552595900382100667320372086283831743361724956266
27 4 9 -0.05297645964087580851552810458033435924444013195547423582359003253312660089682039
27 4 10 0.1476804624858716258256333452268075903221594025053133440713346501850327043596421
27 4 11 0.01039118062976185193531257823077795654624379061820781967579643023622907981490989
27 4 12 0.03670475930432126451250393206235582278313214670523360576991720638055001649612783
27 4 13 0.01707942607903661388332729330342558694867028051837853192527152183331362481689788
27 4 14 -0.01606428738347357243194623723614371927556167915993816041606782823833609946629744
27 4 15 -0.06105294075730235157096891650459750047384613811513243316763446257158567325998743
27 4 16 -0.09222527070031006434875398139274591349671187019133959188791786899597387785123084
27 4 17 0.3180187065146949746082386206194565414312252464452924639574923810966468019050414
27 4 18 -0.1323301577880793906734868469519580605830258001868944039129784576492844567707376
27 4 19 -0.1346646468953325065256134488908216667102032713197701989186960548190438897573727
27 4 20 -0.07203694038366674073031286427909635988971932517539593950239986272891638810573863
27 4 21 0.2804712159913777583412102458166016008011329817412020566666252325747180470171378
27 4 22 -0.006940883297556977123880879938753861280834696258927011180319840755471400977620361
27 4 23 0.01123023827384645047781082334112962162867836029866524801009504394242677528795139
27 4 24 -0.01086672055914484152328425660197194509730661191404783161791148218779166766619207
27 4 25 -0.05278609887019736948548689549062892105326494956184329950554181993621149850059687
27 4 26 -0.02687704585596524423001916338479126776393226199622812320535816014518415016961628
27 4 27 -0.2207465721918290409086634290992103280637567043753902600493975504290981501682208
27 4 28 -0.2830186642831237074697718022932055392255630449317472350832759423606069328263564
27 4 29 0.2040111861730252104626142072214529101766545227559344367804470053003438818850914
27 4 30 0.01726410076783938383382902012705919554552809522441744849021273604985930490422931
27 4 31 -0.02027695420614608312603112808705442698334528019780588511571995110005196166333677
27 4 32 -0.03303797980895483483179336017475547016843564068526062548259296809793674116411363
27 4 33 0.03417589490133710734094975311980623271102479183806679141430279935682129143698657
27 5 5 1.064143714710848001367275766512673052514570917495397689794380703177008964877103
27 5 6 1.858459391253161511572063766679646406397744603446393214060392983018769190760017
27 5 7 -0.002986109747051611525717104294591434624539179346441301261813118459386214423860485
27 5 8 -0.1432755052157886713906471294926149923919727584630735276355869787465699697881086
27 5 9 -0.3179807014242469705874667858120734913075447451586422184910972422032602127757679
27 5 10 0.344878675179109513671310726189045255090088357801402923612242388619500933907642
27 5 11 0.001468937254420223151108027674725799691138774080888107918344177981386591326513685
27 5 12 0.01790687467240531898239597932042351584877052255952542464606562626577848024336256
27 5 13 0.04404349396877650803390588170771060448911177289251247173890133984872419657302123
27 5 14 -0.05284855272584856636188829318699795216481187914726366864046382658898042977864269
27 5 15 -0.07613171570467696863227778960176520571488769274746977344214344625417005620724816
27 5 16 -0.03164630596682308442761999029195774073090348341351234361252080318433673172239781
27 5 17 -0.2524436388605405789987883108848311305266642393600895617929331890019147669109012
27 5 18 -0.5807776416579002444302325039742665792576751131637394528636165631431973718717568
27 5 19 -1.792826902841294089483392324952140788136909562017535145377691359055888252939612
27 5 20 -0.02850833811889268831654940616270215805973159322788960109753406388470336258560923
27 5 21 0.2558942690999702922594640761898183679294641084042255885826866877748419835321482
27 5 22 0.02314577041822207837355437928641379724825368374510258033019549512419825074653071
27 5 23 -0.00817417874731058771067422951434937402167161723854768833425505660834034729858694
27 5 24 -0.01950599624748240754050659770051727000615384046818318133139625661048790518916292
27 5 25 -0.06555529869219349649933686094193742593923985191309776206380722789807697635335485
27 5 26 -0.03186046451569978901542683556537059348326595219165250263701694860618012336183617
27 5 27 0.2980326680459543391366966167118309695830484909791757507762502457084164386187489
27 5 28 0.584011041292617201571434423664696030734529366410116578998864883725018959898261
27 5 29 0.02578276101775676166225107333068594716790522802306904123179479718659854341470987
27 5 30 -0.04644506857933552937502745251695725923346742274941651488560812285223040106200468
27 5 31 0.00726150305865025212831148665170779224650808125858707946103850104917872634028383
27 5 32 -0.0004204797709944166156077068453175975676420349432804054227563871546076905296645805
27 5 33 0.04427125118897717961685095403639461222793885325340737805780692034021704475697299
27 6 6 1.971683502363385088814362921034539119232079350362316631434305159919163114259331
27 6 7 0.003867589862740457787584893278085386283478493865991384508684942442883875645046007
27 6 8 0.1822769923891346718007300305595545891576554844824080166009258023596801554851553
27 6 9 0.4338887804361465794940704968343900168184972804252873997881368401196261771505255
27 6 10 -0.5507687106562833551671365572781105015816864074699716602962367617819153632902108
27 6 11 -0.001876338663289475728703851409037783552122177901981927792182296812528103271969713
27 6 12 -0.02213471501753891852713577777744970223543668370057154711871798203615977399330661
27 6 13 -0.06135033475048683687414306398370918665353665624896807202063683208568718950888918
27 6 14 0.07948580524901158437217452503072222624322827800878986644325976002600476112861412
27 6 15 0.1160674884460919970233934819796740567449317912172541696468243248874380847037305
27 6 16 0.08066048128763067627025382307119975768492782251373782460126224408318882165095228
27 6 17 0.2342306666768677479543088927203445286939137528281923111952594603580624721665796
27 6 18 -0.5174030886003916731243340119097600318977190544865132883150524924820116660390198
27 6 19 -0.3589651641361207577460707993238501462638086917567094282895439989581312136068409
27 6 20 0.003730165761075359087824329731192482937682451944899809424714690903861214297379417
27 6 21 -0.381461140475330444763026109095609727943919345396739663929483143017512614872918
27 6 22 -0.05802479746513936229318245065423588749228290954428229464537132872812859122968251
27 6 23 0.01276353409784268180198607584928935221785077944990601658143154942113592004088021
27 6 24 0.03355603733534329123468804971056538131269310844945233263759923893228994568198575
27 6 25 0.09573421147169561187150895184747544252933901568807123433828174460377564952599053
27 6 26 0.0482804796151972167316650290582216878174520110736505704579761615555122427464796
27 6 27 -0.3640053369589369376607287231680317914831901910509722067757438544490164670830717
27 6 28 0.5556656155023613914790912373500681799462879560978933200445702891775587545660559
27 6 29 -0.009239256447106402308795252645861332575330098031664027940807002674950278650236515
27 6 30 0.1121131080056715991976291566635135959890181465096106454398994171926572077140972
27 6 31 -0.01103151879828669280836462169341779039371573615327839947011632268979150510817925
27 6 32 -0.008170833130591377475956938515123737333752093139540903770413698430514556042830314
27 6 33 -0.06778700883089478029172845292145236892016218049217107694862339961283349864280223
27 7 7 0.03486342568927740266662527447537572676638718933777261851492048711154264838596918
27 7 8 -0.1006256360512934537323563348367447369210589557706332175085357193033427984489919
27 7 9 -0.07673941579867176394023216110963497401422985176186126375076645955999505639072341
27 7 10 -0.02439360496403789779859621974998082078423963690592832313042367346783432005345969
27 7 11 -0.008050790770132931073262760941542664848046299251298332042095446416731362773188998
27 7 12 0.01928868358143285707938630939157897270509513336774004834781929441953869825004062
27 7 13 0.01291804523273194628032827897928038370115164275207860582852155000342798010326883
27 7 14 0.01028274513832777031175345028704360597776321659292198891016526672887795279010053
27 7 15 -0.0001065571543834384610211403240618552558976736442907584080517560947101950486065879
27 7 16 -0.2635417811897384461426910162868361372857721107031093256357565846904556498475502
27 7 17 0.353006630137966974665727330168735131809541112570404109499849995457729324148519
27 7 18 0.08445251716811034537419225691368980755123852322736010707635034547252800177016426
27 7 19 -0.2431295159230287940141321207016050382494717304802304594856071213537845126926081
27 7 20 -0.1134778024815436344290314957466635428299837921005796423879316232307780192712908
27 7 21 0.1007894040452381012592106610726367307511061326071521306749203004479466313120434
27 7 22 -0.02102360892565468233735022048133418472675622625598811687338769515776511690095588
27 7 23 0.01457245783583503957907339953545907012658534638325807937689712813821864000486208
27 7 24 0.006682569742272805787502671930578351871286335655810944836829225057857198657929383
27 7 25 -2.928923488152235328329697386550683184052216898592462669188131617469910672959936e-05
27 7 26 -0.006774812864390841227210532974939702945931510682895253336428571930007872967514467
27 7 27 0.07640302907746160186229655404770739568893353694600769862512963733340123661326246
27 7 28 -0.2811114171298542608270010066386068072269521819581636190107324203198569362652886
27 7 29 0.1123308425790258183611317199126987456200912001295334552055370084868944412276348
27 7 30 0.1632452029950216137845846002382307921046430205441363796479811615048646394417291
27 7 31 -0.008316401141652782024563688212585156743410206992211045815936173021974948524157452
27 7 32 -0.04019605565689253135527788687227595281139858028023558768927192992124286756252825
27 7 33 -0.006668255710007402766189392650877847694147858493767669671337311508955086472312171
27 8 8 1.665047807392171169926246275508438670083019411401968835777945475283202068030312
27 8 9 -0.2864798784332299746068511218048356109687992925885680428148151429785907446367247
27 8 10 1.013026420560168801081072615467989022046511914529725143715693032202841418290953
27 8 11 -0.0001688409201483391077315894744983663700380887307114150670897613145175503919892765
27 8 12 -0.003675957572968384042777694462114971842026336552542097914837157621815117656110865
27 8 13 -0.003148630180752043544862575179944708562803045144084805386767339659907910071951865
27 8 14 0.002851682052332212455601618854302376106100254983247771865294063148599540870172633
27 8 15 0.005245089397681774163567779556372238619290680475919281489149419541214005460353255
27 8 16 -0.006106673767235883676645903775169853160315511628416159446151143671860064153543414
27 8 17 0.01324560673544829710663079648257718775059254718900776011131315746975656963564557
27 8 18 -0.1052401109098215538248902201643490967655192020223056944109638944811673894812025
27 8 19 0.02176493788005306724817536673358536906509926185277848121256200400399092419455646
27 8 20 -1.617887314410933812819860249605528662775797698693094183436625863351431116107722
27 8 21 -1.358933834711122793421687070341238519014816378236493832814021974322754584247876
27 8 22 0.9197339625767951479943052839256644019190166628172771969139993132048188614936507
27 8 23 -0.0001046334760771464820497675974660999685617948781574515881088577098064805567864396
27 8 24 -0.0009488209701239927699523114141461629768623447451547187445635297312267505751342625
27 8 25 0.005418886608541977435999059048749025754847382686508032767084526942079960169627362
27 8 26 0.004808070188051133812641260243728270587037318391235698622008425594573535527815997
27 8 27 0.006878817472094946382907611557588092186068144394195278578458041808112228614878854
27 8 28 0.0820768604280198873424138516846751142171134087095068536950160315272075287073909
27 8 29 1.624510624882104298058521286973265535730360477502455348154905911554864085946455
27 8 30 -0.3393049096678449769940653276953877463847921602804101344600473469205479726480494
27 8 31 -0.000229178925564967664826003403799667214653060491878037371662353741658847110971654
27 8 32 0.006460179903786300033852105529403908817931283863488903151588663418721543983572826
27 8 33 -0.0004370192096306403509265193126439680325956823621210643303320702267833235662433251
27 9 9 0.9426929689383680796614418312220342774099776105874661507307485410304106808635802
27 9 10 1.561413234846792229716591635344728799783905303164723564013410446339599860851995
27 9 11 -0.0003354203399501178161963832542171655820100944604795889260678636473805444220424746
27 9 12 -0.00825942747507003144822113016949259224123576953347285527931157348452619365880836
27 9 13 -0.01673498389728592063202079422417424811524644355316553074726705371228855616397345
27 9 14 0.01002240672680550962483517479270878726264708816675427553654883455137132099194297
27 9 15 0.01368441134132628201405029274513607650085812006587110030065742895402842510996408
27 9 16 0.05617525992543965681281533998025819046949872468603865025969887251904994526634854
27 9 17 -0.04057144805296945893852480356577805252971398087119735751182629993132053762316615
27 9 18 -0.2288831140039339309146263966522163853527273023205686629290712831320317174205279
27 9 19 0.06243706130391812851686878072413290122250957848304482307667485545456895887654289
27 9 20 0.1068587929445809139131946214210334481584364498146359337670946882473688544303503
27 9 21 -0.8619846190181921561020854201786969546580218020616147337654309430672468323888292
27 9 22 -2.394587029658122512058149225879454533435664847378082518015237516099529645844008
27 9 23 -0.001055735104326772257633042689796029746689539150273064317735590851911276250343307
27 9 24 0.003636980143312566033275697762626200530493382443603744781897484936434186801869981
27 9 25 0.01730981057934730117704485009071605901293167021252130547912077720617129709479816
27 9 26 0.003724346162281081656328446840555286867682030954045934813979034907881607069273193
27 9 27 -0.03900440502805782299693858457170919241317858151428660723125561395348937394036668
27 9 28 0.2446459969577447034235993573192071389815707052582595339692389076679708751245204
27 9 29 -0.1043624400900388161196961094410173375931611538749041650872777245230390414063702
27 9 30 0.7461119655914456474050236198944071122576613044882705443385354966688414233827398
27 9 31 0.0008182657872503155990286104496139757623095304576851620683202479372477981858598748
27 9 32 0.01502664138759166905427215077365341287806813403505156232637634190681103279422948
27 9 33 -0.009960065179045200357721845904580789632932004346107745923542682937920554391104862
27 10 10 0.8461518061178535995624629667043173287788659658304448481854748722708135686610552
27 10 11 0.001058546624812988410832543604348352865150905983636250613542245231161153419299092
27 10 12 0.02318041593815918224513257193248307720483789057600883386946028407759539785876687
27 10 13 0.03910589398368624158858046102646460481808849473572694307180088891802999862292003
27 10 14 -0.03316343459693736872286002468507781785449529339638138737289736362166425045329286
27 10 15 -0.05907402599445259289127893447978999165898414938437499127777731355780882144634691
27 10 16 -0.08328932695312920851230984009624944632250669542960787203674249156514057306772604
27 10 17 0.1460004856568867128650648061177489077152643899680035445216314161210652146900291
27 10 18 0.5883565803271961479983430244867572149688305751494434361706974401360961009851555
27 10 19 -0.3489561235615544285976485651633523665123709503648548957243280708359492135109726
27 10 20 -0.2902862039908172351922444699960401243341179633907838916934813050439168430945454
27 10 21 -0.12446084094026515144425388819909047413293695755706469018910866623724877018452
27 10 22 -0.8899981490043834853339132698504246507145515595059725372260103311611557001499908
27 10 23 0.001509955814455487450742569168269799789193895550936316473549449406043469051017599
27 10 24 -0.01152224287259592180057980748851387962049568459143569999764070015571386564655696
27 10 25 -0.05808175003236708036493433764473566389167168760893543881538109731479685122572984
27 10 26 -0.02708347236058194368839452400062552211885489092782574593175516062485537687750449
27 10 27 -0.06508693995243683191729855655727213687919047829128590890030977018248465785112774
27 10 28 -0.5480293595325068602737181014205380357513570349914971049580083473776267148830979
27 10 29 0.2662580181827691102699582685600324275657268173012417739888794878663570182283083
27 10 30 0.436044770266871535877446191615220736239313836243872086739434846338627098056425
27 10 31 -2.926839936224787210978556764933918627196256066419246037868066110202703103249758e-05
27 10 32 -0.03648366045940028826754007347596523742852818816729043690851783283877165667297796
27 10 33 0.0319905536338706492028844104791644695392435856211010791851981996044706123823019
27 11 11 0.001620018771436588168932418803324666057612938329124889937049745740447584430473503
27 11 12 0.007095413571471423015521265314526872537789035457565869700488557064946885883106229
27 11 13 -0.003932734210683117310749146121607317384743196017855209025441543482355521361449818
27 11 14 0.003669253000883512777651221456641398657496438815479340587709866055042510273407756
27 11 15 -0.01488159865343346828967775308659112915800574163223794389618279054720817481820591
27 11 16 0.1052407398836037928404036771231176683007835248548494885441088400132024228718646
27 11 17 -0.1611892920786883676821169998887029262082657223990338857456533950790662786696635
27 11 18 0.2578742238831123587537076865513234953204514750629348429008249568601453540127968
27 11 19 0.02283906726358628688985148603247735053163901087099312557761486621097643485854684
27 11 20 -0.1252413022000875488947972593592211653528181486673331202666355454767303046764813
27 11 21 0.002999512383407912655329886804904712619773139079929483115040277005713727409322133
27 11 22 0.1851294680775720222029366304844546993683904179704688363722842834710571574857619
27 11 23 -0.003108835458183177952493454485286446488065118172037647078950279250790987565383923
27 11 24 0.01701195981236609810347664410343285042143365463955136634796771611126621216555214
27 11 25 -0.01340732295607967196388354442220347884697514374988372844755329291843803330377342
27 11 26 -0.01696617406159408787980790082938995563824860023450923165119761598252547165941115
27 11 27 -0.04066578853082078299603787509907038259369552148420993379646319418342335354668107
27 11 28 -0.1254089444330577987213926186125999082108413473196882811126036327209987674277304
27 11 29 0.09658523765828334503673074859552621625268667133814938592220707628425779842275292
27 11 30 0.003831744816229245668273951624976320673032951419444122991928101699943722104564269
27 11 31 0.003138457781827984357810702846978132788184345947351178869379893317554001710265629
27 11 32 -0.01737760870719839324910403701824724016238325047731672678584076047071623436850075
27 11 33 -0.002084575408160619590130147742798826476168739179425762985206027845804638820430625
27 12 12 1.670972068313457288356857148462716775902457624604697416472613955891495523895093
27 12 13 -0.3667830925697355029387095548958950922831913793339001296717879013222990317146108
27 12 14 0.9371523262032828639362237810772308669773279690273647461136999249621746816436471
27 12 15 -0.2441938721793735204112544356217674854231977711920776328405230026823273005764011
27 12 16 0.0002977742384360648236688154831310475654467039313739702369823912960025734075754764
27 12 17 -0.001944724408790084042146629778194403341199487562678001331137249327526717132475709
27 12 18 0.005179817521740821204501981232644408270488888554829398993946532854350612635540263
27 12 19 0.001017814294902692391999166165697584670402461708970649173175369244562548042769405
27 12 20 -0.001973759517187421569450439342000854868934782989713868068452822731709754630889217
27 12 21 -0.001146186172014051603259475622070428755698035667177601757859813793695827169197993
27 12 22 0.00187010830588586491952197801043855991753118636709751858484485375671995684174122
27 12 23 -1.670801735060842304132936874374913479804414607624491493027378928320983894280989
27 12 24 -1.303852908247702429720069765908415188735759805308002977189592743923579440934057
27 12 25 0.7335576874344363311353567801762462667810612529825181158403625948876367969235541
27 12 26 0.2443727764480408164946467097860410086202619147352445027200374308713487330448041
27 12 27 0.001072527807682287928698295397655777334688349947487324169783522609928220724441767
27 12 28 -0.004214785301087486851024057972064315903512120120120887364231465954113489329947201
27 12 29 0.001713947373649942308882383249767158726523428238993832846785408243291600296570074
27 12 30 0.002080342168132971025298013128526229371441965197963359597745506601805205939748387
27 12 31 1.670818573120172056118506722805869006144878011776895396361276959418718758099991
27 12 32 -0.3671257959608313185712919219988723087581330416453733363821496298208599220760249
27 12 33 0.4885666486274143369059011454078084940434898222822042738840917151500382452818082
27 13 13 0.9418340523302030342620653351329943107728107970767537648378379112156632052164784
27 13 14 1.883270846970899436256645717794442993282085875403894887532246522879367998053477
27 13 15 0.6284369196201101148797847859247510533181292662535634647350147609144715900035691
27 13 16 -0.0005530319101812804803597964742744552237329494075794110082107297085717842938341222
27 13 17 -0.001806605121050191453078111700055069480796316599242792283675407485057883840250818
27 13 18 0.001377095204103269075214244255777373335816168643332903427069625771591089672034675
27 13 19 0.005008334682834824298106249256853129172347491877573821829553576806989422190622068
27 13 20 -0.0001722538938290131435303702358599736974526953586712724701996450287195557238397532
27 13 21 -0.002478741703976525964898650183687023581562926736982687276498879870908325278361775
27 13 22 -0.005456845021504337421061982473095300357258214701614074877192784795170639756609921
27 13 23 -2.594913530070294439128811801648615018149315523594442119227170009684151261144934e-06
27 13 24 -0.941541379924837923160369516827250952450262111036921299622473534183002144162354
27 13 25 -1.883123958955578762085068313703568313272661541530462112461134117347776587774618
27 13 26 -0.6272536417265950621634361595400298268264212190731806553842219650979290573141403
27 13 27 0.003065348130760684755436925924345615763274421063927260658367954005064843808315883
27 13 28 -0.002291540038657601759057125199843068314070623517232597521172003155387264407529992
27 13 29 0.0003788818158213883979837133118172075744656973178735786673946223292620202981473791
27 13 30 0.00196341537942739298222061788607842996987626939658287440094262134629765158540859
27 13 31 -1.043358752914472100021491559421656003322322632111442974261458324093905096373003e-05
27 13 32 0.9415563812403209321165196930275180851664662009196768395906461901404408641021638
27 13 33 -1.25569056134670517704322094546478088014451042082107567060455026122020465432883
27 14 14 0.04886849022906164324125976129078315830322139966208908071734849411096441958879332
27 14 15 -0.0256394990562689904108837661063438866940000385234321491502671110851140755183974
27 14 16 0.06812264080306491871171476479743063857683948602140977782164366847852519043692114
27 14 17 -0.0305872577158962515536047218092949315957403015989494663162946413418768551091704
27 14 18 -0.06426014439311472728078111883486989217033913150078151015242126321681090911632781
27 14 19 0.009482771867391420764581194094873669475239889871486273693928502044005707298649186
27 14 20 0.01959593949210163599534352886047899442646998751479004518830627296385644794577176
27 14 21 0.02127368616410334452510603100257651197858549524338053836752863511073655102136361
27 14 22 -0.02461350338484224235119373759157207126016750977461557900836043158479357909258818
27 14 23 0.0006716887544769758073137421418341031619480108034019421232208733229328018335083022
27 14 24 -0.01268612884630902688210971728546343828204314206004383865714730321507735390229338
27 14 25 0.001634468138916826588579176517737279473273481163484260669653466658721359890193905
27 14 26 -0.01772218682666038414050154998713004087970666443468082055590847519682522014258756
27 14 27 -0.08213637872769481446753891493415692711645763691902076061909108933862428863855517
27 14 28 0.1141902315059459756300335109581123538960148499156375637759648759708281859853261
27 14 29 -0.02713378480296479576483050640359251235120969024798800188033330554053309384855249
27 14 30 -0.06345183928620805177876613611935203844399260985014678807285286156533308627746179
27 14 31 -0.0002840559209445688869490320927276088246814219236819477006596240844075619549367818
27 14 32 0.01329489563369402458817394529212281312687970927578341575548524247804301749491125
27 14 33 0.007917312229608606270382216119213845809801015573207903545706473390883836431546561
27 15 15 2.011200611996605504400034601241410443952250637129916333788058033960690869509749
27 15 16 -0.008659774642613941927350648101940154785794631580160126203254529946444551816740431
27 15 17 0.004022576054221628559847093255431768181444930540922449913240852072314613447688229
27 15 18 0.004526697063935147623121147722110222436518056089819528402597250444609024962293968
27 15 19 0.005213798595260226464193498700494982469161118974424965897441242147106515387490661
27 15 20 -0.001536284637008470781494696492470061964547001086539371441307372599170961214392859
27 15 21 -0.006653588387535662252278185794607203572893223184726713951528362034310343763699213
27 15 22 -0.009682203661115991129978691670514267750960445248355504444383868367976616038582221
27 15 23 0.0001245010004070447200809441376760862263926112446739629460268809999802427245424165
27 15 24 0.0008500861055498066401309378225752623803289811670518811222253966651065526657546643
27 15 25 0.001657021298702241838572106128271722701764724266273001467278402644537381403045107
27 15 26 -2.008140268841135736095985235054432158004357680310444068219542455165736703703083
27 15 27 0.01118556185211832068869050551684674472779439221294758681564637056924587860011022
27 15 28 -0.01248429446558183315426719481002457915257326801788082908886921736486055469880929
27 15 29 0.003022870860815915809566311676401328926476075197377216335353028048970873256095589
27 15 30 0.01037717992639372080404865687521432627020051050909503678996893111332758839000948
27 15 31 -0.0002055814055622606212597230825641154400547896144561904698600094953792652494758389
27 15 32 -0.00131547136034512951447206386559700340490436093679332071288533159547845183536989
27 15 33 2.007188213464035794998058851239694880244394505691784568620363355126199669489934
27 16 16 0.5201217845711916536037110506037778689570507548416439778381881002853145654101937
27 16 17 -0.4887391572573998317012252931436621484096658773950914105554686042387955846110211
27 16 18 0.2594463292049388732362579579992101427035632843270333643630866358670547272905486
27 16 19 0.2177331239920235881168828116776478820194646096218718206075125662576366700927769
27 16 20 -0.07381784173711254687438861158575073913322439146792018052054022432955997584072893
27 16 21 0.0008946318462235312083168504377933786990723249909766772848354321363968618779909303
27 16 22 0.104230723228232712317333728514298329132475515734655896501332167764662436332849
27 16 23 0.00605963098000095616050801210070163503065760531160996130150245140647126498727966
27 16 24 0.002266364756771441623060606301400131964897365666666446244692063923203923709249428
27 16 25 -0.01908721856503630823140143137864464408737458532955394396445727537773289273421099
27 16 26 -0.03963052779634989775557277661436650631877552583606579957235941255598093534338625
27 16 27 -0.4109459192089267552656602102207427313391071524770698552612628680616147096337539
27 16 28 0.2132846666171687512648347044801622980427045127254037948462195225819278443358323
27 16 29 -0.01701396070889001695106790353374341131644085844165363573159603453582246420247202
27 16 30 -0.1723279339199467902336635397384951586859969882749313604694797375450073718502262
27 16 31 -0.0007797618482260488253377621679703265023766052809170425247400019810884801133139386
27 16 32 0.0185613455514764612973234852625179244045439872325062236914639038578280148475205
27 16 33 0.06070824935530468918838052930657886425917750700650733263950282488151115922852448
27 17 17 0.4314600148256178792926407583389099644796092211135265259178133173445367785840769
27 17 18 -0.3952322537580709093215689200347918810409539339806360348292274238619143682631109
27 17 19 -0.5403193739742923222107692836183661232706615597604548941611872678245947949201991
27 17 20 0.1138067815064212413801052581359793767244543415279992107264731914429705332685227
27 17 21 0.1674103244579115986700689096053511217905948919117963998191729782635279108345301
27 17 22 0.3024649601517810522721629244225023100893615931042141372511950084178545325542136
27 17 23 -0.008932010830996889585187158391281303498277079197611399882305136296242205368709518
27 17 24 -0.0208793648485424396335779864631841250024419683033339963581333336790910716628637
27 17 25 -0.01339901671768626922456690699859618839692665562523621359593491513137663094439853
27 17 26 -0.03635994977480508778337323177101906143428050230899768637587573104710585854659284
27 17 27 -0.4381603885701406241180930715586464374290389129021258840892908854480213934067559
27 17 28 0.3884738622694672734450863475586101404728519622249446059739720907674504951062824
27 17 29 -0.1108174596581173518304891916608361450126780173642757735152350790977759526156355
27 17 30 -0.1407158263501120426604352615500415927458173323985647814296349511156183561527478
27 17 31 0.008703235747121638856656099395025762660356953887742200563117111892469912698327425
27 17 32 0.01749359763864011355536563259272798212989599288585009068753352605268425795220058
27 17 33 0.02111308806985287301581474560695694349944052864046509776691102153469278153825124
27 18 18 0.3752935080267225917135231806171420727812530840078791164046388768807788632467661
27 18 19 -0.0835887840109394206018898930232936209417911189223372161187797834924046755625251
27 18 20 -0.1551534756150392890350271567038807080577591737020247821231801205922669842018676
27 18 21 -0.09256630001355308040102523723576330769580282406919567905117304904325003383894752
27 18 22 0.2469727835631443046691326649640790255915670333151473826126453725287470322583981
27 18 23 0.01422800868030303304935685119656027907129838476948310860902573501860978121323911
27 18 24 0.0261712227418197859721252047906433216610626578019433838761234611656137129706939
27 18 25 0.009059325789004411771014613077054127144392890794594256616414136057498037283406544
27 18 26 -0.00119707446827292879946836413626254745876312132060072266556707949068382874668316
27 18 27 -0.04112222237738825855412929854572263703395303933660871804713725706917205111459853
27 18 28 -0.3056008539288261682514830969138345618107206826171682904153297435620195794838185
27 18 29 0.1348413169066110563003394803690553061743830512004598504755716429155600847302498
27 18 30 0.2065901695532894970297202569722053125110790775424829442602753975498533491158891
27 18 31 -0.01283438282358293099713714469168439346743336889460530939385000796313228081000939
27 18 32 -0.03154083354015367942196929980840921968591624389504318469863912144701080117928845
27 18 33 -0.08272686390965867771918993609564390479412793024480234797107973328667995942220885
27 19 19 0.2379682148755919602231355830144736940636704847503380670544573206387270015219268
27 19 20 0.01303410739152783807116897741117271426561787193441203336826587802544758635739704
27 19 21 -0.1786364204135700169609115609921323173738683484896748494832021061427550789987793
27 19 22 -0.3682170590327613775047144113976006758611649821289029031818191049799424144766745
27 19 23 -0.0007699280310104854590573591654393315832166268298609682451041520666905847166208099
27 19 24 0.0162213768060008377022781336406260259381404729900732176084754824244172022585218
27 19 25 0.05094626078484152869440546853434998569716962693652360475869177842267768700179942
27 19 26 0.07502919927764665723385568107722698003989170382797264266390449797058369620107342
27 19 27 0.03195136468857480014407841884542068415957957032142179445059277588411512305409526
27 19 28 -0.05130697043015697193699555340955652686539951126503614612833425135462699924656585
27 19 29 0.002076653781801051520998446746822277621119258245514798841578320020807233064586607
27 19 30 0.143777745267332137519425306342358236814087232007450274605351851901788322679098
27 19 31 -0.0003312916768479254106916596859541097134207297997145150363891341240231943800168141
27 19 32 -0.01791301002453469637914696218018172368752611017340098810375442137237331150785605
27 19 33 -0.04695921198794199738063064572257388542256062910890132539165251789234011021807565
27 20 20 0.03172049095452994387651609960486816845979325251151515689296314416206400866602652
27 20 21 -0.01389509644024547826275324864240443900231291898245081057565713533315472707951544
27 20 22 -0.001810021248756214629358843456323103224420055192315231923043255243986292006017623
27 20 23 -0.007870235707854215704793485957142941826661462924299131918789624100979187868737415
27 20 24 0.0003002245935085279731331185272863841038263296933237965894548105199544283736682425
27 20 25 0.004333854549208035856508955391522292253382010240537155356862624508968413141188691
27 20 26 0.01043247470351154139743618874365410003253224802573719149219004578070241584773449
27 20 27 -0.005582769763115636824299843103891997850932608112684974354951505159742781979985251
27 20 28 0.008679302601641898785034444325588629771649006663126405163392936147072285042241849
27 20 29 -0.03573107555745955238707061419461724373132974688679582014572730819928963619525765
27 20 30 0.02013734507350829536664547538879485103620417385901984583585622670283713569437095
27 20 31 0.008352764104787501164441282781461596820786866853506217441017474769916641407031696
27 20 32 -0.001007593250551229853986832053567453595217008688566109534582699042162301172845444
27 20 33 -0.01904959015282901850056766907621620161647882498032843481639807140149902077060726
27 21 21 0.02870949824808574680672637949607682505240691070228291573069770432980845670867479
27 21 22 0.03597050298485572973693068918603241327327327525225874833353481701303832634811519
27 21 23 -0.001037983294654067601229011588161299728585591348040783504399956654823348310783965
27 21 24 -0.001562156489942125511912321215206042697819155666831745275443284309847852366143624
27 21 25 -0.01342943103087761036856376321955823066700778549644833169883801277032436657674307
27 21 26 -0.0127908369797844637223121460154894588224535695819537711305398921782217796853084
27 21 27 0.03743717772441808030261274554339058713925997981183499385299988823294634208077144
27 21 28 -0.05245470677978525565814815465612480550527001169865252684612682377526691101176087
27 21 29 0.01776549350841747216470121451179212969138283631961230031374598228861741540992557
27 21 30 -0.01119087371693983249108162707672175240729491641805306069977792878259542501399645
27 21 31 -0.0007345492819838980365095091187079515177640943084546735108000088518130733015961067
27 21 32 0.001300633616532198243231160983562943399876041370625603597215360870653211070455404
27 21 33 0.00945119631994238213184444515384153547829969533771343143772557427694311621580359
27 22 22 0.09694472792417957581597141188860158893854483200240191990099203951240524402490086
27 22 23 -0.0001724756303414805310827945977932452772253545512412970596636594991620025392534073
27 22 24 0.001101008548292523013790846636265735905118377177032916160953770596626381255220896
27 22 25 -0.0009566135133991417197359214194918380405040576295084675521142682125635142103892403
27 22 26 -0.02702498095097700751444453983019268768182029007250103139893066587374965139181946
27 22 27 -0.02003347455247322849981094058583053969253569515029060073430815013170181578789408
27 22 28 0.02481699444281064954494043666176984328031970790498372563838252183870113353040776
27 22 29 -0.004783279185227582456004722724045529980704529615771336797263852566922718182537564
27 22 30 -0.02955898815076723676036979340149303033696924987192856942294619431618749850770325
27 22 31 0.0001745345025495566840152153981954734166849980961777523465048761165629288357567695
27 22 32 0.003758521431144599712171881281704070660815501854381507095011085625074592007339726
27 22 33 0.02323173205934031946455051599669072867746135435344585968469039181171941488387457
27 23 23 0.002340752567872988724724292373621825842543792574034760834430522404688075644946659
27 23 24 -0.006053718698146212597691116151797259957573165225581123710812226156054063233182564
27 23 25 0.002607667435603319546678747806415126054740858999675957052234976052120640981902386
27 23 26 -0.004792454881170393983836694508910980866814553954284888596456899969817650548360353
27 23 27 0.002354325895256608051796640693027261409034172597374769754883534776827971951553617
27 23 28 -0.003928941461033540039819616423690145680613812532612009708630544948124454390663763
27 23 29 0.001773299223187542122982618637754784620126723903317315070884995587991425733921308
27 23 30 0.003828281671356034642775469284126187903013199021045744898762373824353122010394955
27 23 31 -0.00251070040955128589803536884541829809088741447848194603168805988768233756465849
27 23 32 0.003953904023617474377945918036880446009729183869061402662105917807492577745402076
27 23 33 0.004107804517394894945141504339040622697440114105748527637503483505597562214411837
27 24 24 0.003909271227014309899402592924258902080798866133166861083539117684631281121308419
27 24 25 -0.002585677676115043276592378957220700542681262593884749157418869909865775142400973
27 24 26 0.001304394671731650746956542095646658907090550236411922204774269514931414906701968
27 24 27 -0.005764062361507494753585631192792805660164192803117213731849681812268485348126539
27 24 28 0.008338176962181539813595708794276384562001325106804753374655459614157129292616932
27 24 29 -0.002869972608032411356220521996449154637310730583092428846051934406082187399628035
27 24 30 -0.007149968645859806438805580582786411559842789077893878198769274538496410247153108
27 24 31 0.0002190981839822009647689730524445843841603482544105554420497996604907977029499149
27 24 32 -0.001577854437978185163831153563954160273311275085787497922772309803490141858791806
27 24 33 0.002385222328942982040154320340049484795590854774618312625216680121984400989408427
27 25 25 0.00402210651077779830207824599056252488072524908468208543180268782475673071404111
27 25 26 -0.01107256985127343613697181549914044426157916756801235615629443875756177206919711
27 25 27 0.01357090385031679073044511350425646675320755057310203185407870958118807849901793
27 25 28 -0.01865428210550730578908545465455860958331044382736048907977004950783237379119431
27 25 29 0.005441188913520778630765753297793314705894284916168801205030548584317565296743086
27 25 30 0.01491879988392631801371626247316814080671461217784737695071062172759842154340808
27 25 31 -0.0003287256636258105723583628614635409864111610341367076019672501124685061652977729
27 25 32 -0.003425076609197611933952997848797168067209580623041054754143399492428487764989545
27 25 33 0.01547383673942733195795490732950232762957458364132871286866084730661158125465239
27 26 26 0.01945527514271314858135030341617090408888690329606333741610228909608911924743994
27 26 27 0.009211059615502265450970965286324232889420580567556806970738835065086077682273284
27 26 28 -0.01211424734604592751542155352150535841729516156963251307259182581674690350007128
27 26 29 0.003384268659076228365363856623089483247726952446223942331016024093338106353313069
27 26 30 0.009513365935686960641478165096879512638852006573849464168136880330869265166584495
27 26 31 -0.0002402854084820248698375559691644061953725030008884232000354049913154140101001027
27 26 32 -0.001242866187010843023583717904504024583269762818882801569377770774039271512205713
27 26 33 -0.03382194480216301527886586785529074024806956600300640798578729669263225077113668
27 27 27 0.0313293351755987652675750036962658807639437137686927127200462546128228790071638
27 27 28 -0.03385543149178726039565059683705735782800662424086444065923635686986548594641187
27 27 29 0.007891453166969699670835354590917962402345455444147088480566109093905747597498971
27 27 30 0.02670704303617585351328950008427126672071585307008441979231952232399062467043651
27 27 31 -0.000408667358271886697492423738982443770880785773427134730627475102335866096265603
27 27 32 -0.00351670631107315360161631835167887716413480065340623025235065340911245603775151
27 27 33 -0.01032838509665314248963508432680860164358276225329972165261317277305089257211608
27 28 28 0.008609497293887483190837179938240498055482824229007816537844995480610271145481482
27 28 29 -0.003939787758540887877235713784186941937160564381914638551018917303229519301920513
27 28 30 -0.008804752356196227532777531260884303406518298649469191656725116242735920864131828
27 28 31 0.0004830292894610268183714997194867911809008585195847394933482523209569561819407875
27 28 32 0.001301195991725384621866907324010772040999455521507765035329103705629969640093578
27 28 33 0.004236822547114277270249284060900724275521433493808869156228390092690886957051404
27 29 29 0.00379580886432831998759128135485671120022818398949137090514296965716437579022099
27 29 30 -0.008409403629622553330106800534118323184328499686690530913129054293823393816287549
27 29 31 -0.0009166931129098996904382775807068031286795632698836284069051121246722348807124158
27 29 32 0.00118704107113578883604044912979755050087589562122419272797840514383693280595125
27 29 33 0.004971728974458769057961005457344849011371598297828201278619829436763208864786526
27 30 30 0.004184044716142411785295093085899638068759681577271615007333865042138132426273048
27 30 31 -1.822656172453513667035532414989253227048746299297799921896376978403566256709384e-05
27 30 32 -0.0008749897928632453534207394470863683930858618593868667697508471343607219031527839
27 30 33 -0.00234570219600281897860087656169098709965886710241268049152927445436866248760538
27 31 31 8.807823239314047003006762717344958637853852819091068728889505692368108894221625e-05
27 31 32 -0.0005132833492109643371128760280802327470105998692598354124902556047309830122718198
27 31 33 0.003261974275101060521393707636591423782809388564133995976834774716109103477701643
27 32 32 0.0001800061614005724671711221327763253008234557183794573371609997446065250987789584
27 32 33 -0.006789924361020897018781431181205493037529667984129746529545078096126086727817115
27 33 33 1.877672528780560055492705592732424413725240199757047597762193135768865536788699e-23
28 0 0 0.6815891330747130897291672023482574347559083645921728248733157678572917281060273
28 0 1 -0.5419527380394430995614898797127465507819263074205496746405654938535700873286362
28 0 2 -0.3568419213482576034280129960008764987021008118929059198026487116574420900575434
28 0 3 0.3512232480376357404756299245047583123020756362232064574530695264927952854608179
28 0 4 0.2841218299813676194106824279730463333772683837165913375035663794426130778909969
28 0 5 0.2282812041070102805681521514132401900720977752510081645385604800063171403295068
28 0 6 -0.1926097049135329253961504442350274890172464295788688155203105692887369070794152
28 0 7 -0.05826568992163463092857814211234712176780401095299325944543280217819907583204126
28 0 8 -0.118183139319499256749360700456784455777013517688675560273849034276414291383152
28 0 9 0.0008486366634404954332285811442909066597528165304820768155479401340539596884896276
28 0 10 -0.1147692844277300539567707495489362033958281946251457016260792641760799554788929
28 0 11 0.00403766371928570441307666110659922679866296431457095875666020703478910066556186
28 0 12 0.010933885795369681978844251080592191438817476313450702888995172643642586659935
28 0 13 -0.0009480568204201994781793446734835653592030563044082806438443120264474069948228547
28 0 14 0.01655891463424058370143536364661094642523202078320592562502778120948083163499357
28 0 15 0.02580949168103033791473774739609433839553419967873121956037690089746172157568762
28 0 16 -0.3292458773019269077466051181539859935729257265715939492122463137764478353549667
28 0 17 0.3382681261923070670107120002564869287977742704309859056812056445234949396424627
28 0 18 -0.08806363715312377437876789390504507536402531538601631323067715402251072097147191
28 0 19 -0.2784477841762470414802489212045621429084811678918135823519851986379454050915162
28 0 20 0.002165953762748845589265169652514568605822199911042131734807161184699354656314826
28 0 21 0.03264133980126915436696386044324182510599712402419141703195880987749317948659817
28 0 22 0.212569615996864201560599434685442921930469430117228675372062299273704953488454
28 0 23 -0.0001971738434562427623181599140835291079233944227048865425075028920041068507914385
28 0 24 0.00786491268829337166022256870437445840765423898784937621168162038477662923498957
28 0 25 -0.003939927401703666002436200251562732504541870146113634787660032362186913183320125
28 0 26 -0.02681022004981259931259012386558002529711179917158529343196670538475827049649439
28 0 27 0.1007857872953518989805041013839997035564362280047582312218927472188382956359708
28 0 28 -0.04809162102158267968210923604108728036737203222802590825086018526264337897253761
28 0 29 0.01486336935343727012078556940283402555633216958961484648133528058374730678512646
28 0 30 0.01585660049466050777907167379283187889285836710243667762948859260517352948629795
28 0 31 -0.001233953943213308525875605431645768469380259996469492929579502524130508029642385
28 0 32 -0.005544852320864957012582905873201058928595207478075399746102526685667412330432197
28 0 33 0.01272468123776661890186050499089464957309631702982201919508906283577281681305921
28 1 1 0.4933471745939174313460409787715341086209670347064326064457708787620337265925734
28 1 2 -0.6680824312464956785833876881380945288467766155940234597107011532651461345359554
28 1 3 -0.501452725376471896663881819208522290743070625626208083562512893885310474146735
28 1 4 0.1903394748710307813997363262761924725631530238062207624571213360111456969857497
28 1 5 0.3834081307815225584471008043704525577754247262403120212386430040895516007463796
28 1 6 0.1520833401853547388883245656671693608839602181269358680346465143276700670224441
28 1 7 -0.005638550236919490404756022836772346597405111279438423930826270137768578501208862
28 1 8 -0.1044392724983697153448875222728657430666174523098387097041218153938744850708321
28 1 9 -0.04806243718740692730240538537646587051762783928226786011834387430880290519631932
28 1 10 -0.03802736085672251461876427595840554610562059899700602826057630094147685029597148
28 1 11 -0.001849310381214886568940464300077985648362466531864443596970528420314171656363442
28 1 12 0.007413276135585843779595774527914061480979746749424263044520117492121296156914293
28 1 13 0.004602107159640332769118280964384854563393451764553078742514842670090150934618488
28 1 14 0.0103874160698175806661123796302042287408212432814987564471368402579374998693012
28 1 15 -0.03080381117392238353648515001503894542739941535849698646639458042113705539146507
28 1 16 -0.3673132301682924610731848369215260614590127809181603047394170982792088539486765
28 1 17 0.08526741194812683379963490550710159817331452480556436711942413630994462593804126
28 1 18 0.07067677252646797652588478705973955738901702287674081251564330776554379386602913
28 1 19 -0.04351909323641643999840020534556498085220228352050019252755576025278586471044657
28 1 20 -0.0205456863961325435944875309033244508135537456895165545575455257812989501062674
28 1 21 -0.01599151488429109868421740778162001603301824180438294666548133160763658549453606
28 1 22 0.004081072499217758053886880907176479328333191775237998176980842541385969984621855
28 1 23 0.0006108569419469056660173420839714752748713364914502253936857290812714037185916529
28 1 24 0.00508808405738166546979447486737932259402025905085548182191909564408777490522188
28 1 25 0.0007622480441150474441078413615945742720461783249713536967201820575640883328047422
28 1 26 0.01373412083376452333141694600906115621106606830958716168913134833917758142277197
28 1 27 0.3563576871640729401418028056340554562808529308291835052614266698343528789301416
28 1 28 -0.1432581167522534014626021953333753649079010798085398014294939029681076087887551
28 1 29 0.004400076723625374108790608729415595856252139743548090384265048279488899675454184
28 1 30 0.05304409752480083514157059483738252916261357299715590721618216043530048425013952
28 1 31 0.00241442649941325673081453400722078362794480514299857935841051741664454111467326
28 1 32 -0.004291039315658038588378252285718010468696027605790040668351783063432954594383746
28 1 33 -0.02067862465634821656347014819696738520173842148038472588366875839604446850506904
28 2 2 0.42308975883432287976157605726070765047316542062493326820186350798969169157673
28 2 3 0.134291180032491405254689373377918297762913142094099918988042071124630395136281
28 2 4 -0.5688015956078513109880638470176901304161838591382828274311430525080756188989686
28 2 5 -0.2021355974582802552256193564248110451980717390030894072028765700832522863011113
28 2 6 0.08634436755988617877498173071249147066350965012863902114584545702435608128074182
28 2 7 0.1866252774583026553667561231749041518202461919388206745586260643301672090415612
28 2 8 0.1476722158686104891676423215789567968539392221233549237421309582820774334838366
28 2 9 0.08852779882380406728146346025162163603930844041247375923154443719631808068708717
28 2 10 0.03865691012135034769077319592412803774084492831826938864219373737852979366127176
28 2 11 -0.01790265693180124295830395558266934810050048201873970619149360869587040014493589
28 2 12 -0.02277961482302453953358958472328028347921204291697875116175885500511418364874478
28 2 13 -0.01749785592540028558732421199935912007869568142995541640014719145228362210707564
28 2 14 -0.01564714355988387951604782767606137254327116999130141743280379142096054630197432
28 2 15 -0.02646586799096199751810381768211428361860716912782028025461285722326679888995122
28 2 16 -0.07788753717175595111455812326380874145679532382737450787026447864567627121761739
28 2 17 -0.1186031316666414581271677363549756092177284006911773916767211016702011012915665
28 2 18 0.2027797540688371472136768158980805813822249582610068374588337374315167804848308
28 2 19 -0.1350891609194659248558360878325727306597083740014246917298314330169447464431091
28 2 20 -0.052502304359570126028781079086535676632916864607853800693990590381706134472616
28 2 21 -0.01646633157518337720723123033036993158902113760342996997170985573466290533390691
28 2 22 0.141036574827515179272042242702166465138876999950242187355661468788065038640543
28 2 23 0.004117870316266345702676753078587194588084329794654710135364085928512557465802581
28 2 24 0.004412965313697313292755136255031664265674430600674558723553311057581965124085892
28 2 25 0.009581173060669883009076770127190577061532104463102564743802211731279234692136237
28 2 26 0.001519378917517152945440167329612016550962696591657941938056721742741910364027737
28 2 27 -0.140304735227500320729174339775920784606843750893107125100760088295821920993627
28 2 28 0.2582580227114004472940506849975131969158883125929111050968529302860149116595409
28 2 29 -0.109174102633782021500207160289762817521099773770777217797958748062352037544052
28 2 30 -0.08718558496887537719377039882716283154711430113298487310425238238981688864545093
28 2 31 0.01199057041704767473051459795898181165647238350062290782801744985386955502086429
28 2 32 0.01214178341980854749286071803962096061403095332129643833568856794599724719488743
28 2 33 -0.001869200680970969282796643075390077905076090972025676036800558785954943212447792
28 3 3 0.6058597542529899446069174132861375691990312042440421163947507413167529021058052
28 3 4 -0.03883179545934428805626527365803754449209210658026138720080834112121178218323377
28 3 5 -0.2880413772962884657556658825468365264447458737450749779679920986678737384489944
28 3 6 -0.7303947049556383044926168671836488459663741380641500741461088067981456382442251
28 3 7 0.03036380657720904384041230360296770061454558124476474993351850397803141277055361
28 3 8 0.03377903927550256545958738888850238333285562101911485944075733203798795681861367
28 3 9 0.01000618728508536266263742892736998321870253302138336342597115414769847238010809
28 3 10 0.1365622369124426911839226496507952696966830257175912392644874225295049269965664
28 3 11 -0.005210726519455985769493235607023230168749825151188667834878219316198164500701337
28 3 12 0.0003549794499020712593710480080832662846565114095187822850886817176409227818305963
28 3 13 0.006342414109324258991705306342742714047695934984874655876171326980672661637487812
28 3 14 -0.0001771751552358815116344317443054227420478599454660757507317351683192706536312958
28 3 15 0.002857076757215364383699603351713411060213949388233790154926695648741627614931912
28 3 16 0.05644032555187702848281009205045763648955545005379913500008231768295552449429264
28 3 17 -0.3489770109995573437354592872152211804551711101246528546862666784194433198769251
28 3 18 0.1783435972086484606414283010830404173303059734743137757034264205216213883699671
28 3 19 0.2117714309428777740392837046042761711839121180173829070320321928886012171334091
28 3 20 -0.04730115576955785019432801576185370837058969884727720802394764787827616189202651
28 3 21 0.02231124218454811063081093845084526010859696665041518894157763041387021889890099
28 3 22 -0.07913635362540730996121697540464963826720084633063049356990211949002957249379423
28 3 23 0.004791725357442341620453033346894656266263238035352301546417797075224162701025375
28 3 24 -0.007042838041999043425719225862480465557307396780930379950268969926123475314335272
28 3 25 -0.01346323497308623536481091641973977468787591335229521663179776100638885562266196
28 3 26 -0.01144943836331690410557182276059728420592064484140429499778637703238901547244882
28 3 27 0.2321689685060596491230716129931118122261780645212959103197788299592910678820626
28 3 28 -0.06499481193349349150628091251774859787490519992082325021217973728599646080072248
28 3 29 -0.0009221026900340133608742061646998617181170411215667438626767043339628042784910871
28 3 30 -0.02711952575593699678693674369023890508672341451364694192664856101392651735291141
28 3 31 0.001844689905411138508645434876182899811869744967979347774432201770773938484385865
28 3 32 0.004456317189823850013440422435309100158762813706602069305309303643904352059697796
28 3 33 0.02029578883144724765559001465115030716649468173588152873294801483591962414859581
28 4 4 0.1490311088704844844389693233867971125032543750238918794083658655151833811596304
28 4 5 -0.1530850131893976115244135600304778764557932541371052590063362718381567092152045
28 4 6 -0.1807044937164781034485719187963994658931378592808533968471461202105975124584569
28 4 7 -0.10536055293682027128916112517692692435835986175890170714225022554757875918936
28 4 8 0.1294859131600832058704066369587870128878967053776322462766071844581067691813765
28 4 9 -0.03083973640230411346241181948748168292372513161207586222413380802974678502983191
28 4 10 0.04627374763818885804271857945771196975335068811800767756351089712624928486323448
28 4 11 0.01692271146469854973626973164700405331462480285221297038020181274837151625747483
28 4 12 -0.01611755572616291741263942471927612252402952282580804131290790550343735644090375
28 4 13 -0.005244486852314210694484503911525141536841317526285180483099389124864855103199766
28 4 14 -0.03315985338737321151318602219914648629004874596050707155303572492879014762992765
28 4 15 0.04101536148106652601108868804471866220444160384875816204605929782496350511902168
28 4 16 0.03459613801589951296205887215982157577016713353729168137315642816299600146215871
28 4 17 -0.01541681947769451782063730940765739029649708187274731949158232993303158690170874
28 4 18 -0.07397433564284173926247517252176310022727408410829496622810824306258016430855325
28 4 19 0.2492247843851765170054497006754445715144434623310004312169872775131134425156265
28 4 20 0.01522950575428400546480983203169632753923747381211667165496272504046588277333377
28 4 21 -0.03335047589470396322402482289418210869116101217009720193177434522036728689420304
28 4 22 -0.04657754574598597791511588047961194119187224233499054266912051811635308760121341
28 4 23 -6.333401439498509983587829486010252047472458383295708228366510945405044547343477e-05
28 4 24 0.001577835228660699826404048175202369282252356785734026650217036135603684002464448
28 4 25 -0.004692515763792924867356175009572983961078987829362042501901064960126047908224649
28 4 26 -0.02482202162156255286740012340431409486981724566484400235860663871460727404710677
28 4 27 -0.04633048359356340743810658770132389141274714012631079388594623049530290761567726
28 4 28 -0.04120653799081784910160724387177867971361444616206551515375466104529546810323239
28 4 29 0.08262917752200394033200611768595606841089072382806933923165950180199208432258183
28 4 30 -0.1079046673006316111013284597019375233308479679535695862605011110148367647300176
28 4 31 -0.01626690001362251394044253828113864709974228815517659317309050403451778431222911
28 4 32 0.0147371490358064888955214444078292925051469947845394969027730496413712209907912
28 4 33 0.06978665759932760463893748146661213944233641164006417401403834880154667709122625
28 5 5 0.4172220501515664225472049368712811754540321958507599471067268672167069660626209
28 5 6 -0.1385869024940316409895950792360193850333948315368506123955463055269455828085965
28 5 7 0.01648899786239838626863823239674318855308641253207607010708936631997294516261097
28 5 8 -0.2041062591791543677978473861791319401269663814430548451366361251226770303747683
28 5 9 -0.5468697350636486928063657935961478660061513099343615705583455715467448431972164
28 5 10 -0.1641199413623722131822979968493524438844794650738842027362725531251104597718963
28 5 11 -0.004195914065507501493973901713342650398056235068116982828921203457879022628241506
28 5 12 0.02568549674977848184177574410662494423228912136192078594203548488451169105839637
28 5 13 0.08593468490504167328268176693931361887458883269149572816034486743734629782381135
28 5 14 0.05628191159698131958841799688754044913368340331198594247867821135501553522597347
28 5 15 0.03493304972544901102683589539510852262310577506296054114573408184520470305233367
28 5 16 -0.02629850273755366334357032068868805984470302254056719064022645717997133444324439
28 5 17 -0.0204296298482041416210098469282915931773870187440883656178006583475847042422188
28 5 18 -0.1780876344960474768789677708349292143198212259454586966883013553781246786590799
28 5 19 -0.3242974201208617082061566479999175516787639121946249144701208158828599073615736
28 5 20 0.06237180377807768469467181831545555200748128909362172402251177208139050928745124
28 5 21 0.3070235487428161314509743567301688477441430135580010445127829847064955096723196
28 5 22 0.2208464100886012556588126154185908627828369776094032015135425675756963427170273
28 5 23 -0.005031510349478574529302976250289598371290386753632220511707304986572057731481331
28 5 24 -0.04835868782968464226454317766999889130542654529918535264843659956565557817993309
28 5 25 -0.06354535440337496173818502721484662848515511919399167221336969171861639371752291
28 5 26 -0.04559572682161834759410400514818030911851210416416333427826054456135687860923714
28 5 27 0.07980096695364351336743033591633949687349030443425843157701620713952690858542087
28 5 28 0.1337792025174650217062250682602773240986048817943671065234006184765803051513252
28 5 29 -0.0693355924040722702372464630453169511299091400153885277805367162852507029362144
28 5 30 -0.1595760587689378259436281207784525687765971440972469796736221665513848129079033
28 5 31 0.008726641550853125175064009601937195923854178031175093084943019705507712050988316
28 5 32 0.02529885044063060182688403097143347013230209536637879034693945245595176025412149
28 5 33 0.01350874519261723752638293477110587410274485496549813980425614859303107928177737
28 6 6 0.8752400760001854268749862966462366180685248249744982467484938365529206275332331
28 6 7 0.006755783842307952704110314469360477988814917015271177651198828583743268392368014
28 6 8 -0.01149420378280106843742464638935521163282888366946329644916104901218646805933333
28 6 9 0.01450253228662710716509309898166673077136520775399233695818968191928151481513693
28 6 10 -0.4007324949635685055406763403223235550518704421495474339865047024002196526302877
28 6 11 -0.001766603698300321508426712723146033935305575534682186370554418933304386819444029
28 6 12 0.003347518811034860773377913489396047797190598398225472454860944042538608109243727
28 6 13 -0.004558736516296336308851077055792919285536626082966854091589347159475833771726562
28 6 14 0.04113084028794191604109153211473722275732194023132137546438414632905196115171288
28 6 15 0.09701393454604339690057315020882171364735283186265423384785284570816387093666176
28 6 16 -0.01786299356989206740745974147954297225412866897826493664239348854821147739257847
28 6 17 0.07642138328232484551540505561550581901182804914513215858484724663985341253278567
28 6 18 -0.07926084515398689766071247204817397295580904167098323951113401871139715207734192
28 6 19 -0.2107613602974427613159499771872301381558341678895245946567862789273939702407644
28 6 20 0.01141181387702338266141268099981661042399865605134694748926967996941428324041785
28 6 21 0.1049240603859048315927165185818629763514935008641365618270852842184368660454964
28 6 22 0.134626574826692067816741959981268779333519454374287747431761763308025015676889
28 6 23 0.0002390083526321395109825662518595505703761069654448935301706148901666779077234512
28 6 24 -0.01082740055326680797478423479689836598650221714547976582032468635508619980581844
28 6 25 -0.01343418364622083792222374654199509495994267318369820293152451800011494846382824
28 6 26 -0.03714260118966869816267297429641582991511465795722549609224823931869072805840488
28 6 27 -0.06368163337298550456057117209125773757363846452278090940511019363705710686174055
28 6 28 0.09136668067587633994855637603004196937494884971486254934182985715425896580291447
28 6 29 -0.02600543144018260083529012005350731017282550545770688775984785060337874237456489
28 6 30 -0.04894387409598543422219813399275648508887807780044538690821820869489276243158212
28 6 31 0.002608841245743212733928469123727683191222899386705138679872049144299332435174455
28 6 32 0.002622520416738406752522280710657692586914949669569534895534592281694471351655162
28 6 33 0.03137681526091346691777871127206015777915920826596709801233499711554861931927333
28 7 7 0.05844572707588544597383905805277045939711353000673694636444687016375995642020719
28 7 8 -0.1558601516071877218215643611616922188742073157968974523493325815015808043792522
28 7 9 0.1893134796107599018291302780914533710304141821039726664696861771115602001895419
28 7 10 0.1571615820397932101679893922222170713109783600719369527184024814097485928291568
28 7 11 -0.01440499625030739364441566487501214518994197917434295045985552750303445606004892
28 7 12 0.02665342287955821384517693560929888875929432844713171659975113224340731886555248
28 7 13 -0.009617203251142669288305018831735502226885108611666953097488616389421730778794755
28 7 14 0.01426065209343795108997948528003240297535489021422954299456869312079538540576979
28 7 15 -0.0795820869686824337989010118600048475288216300964311998352728206348779709434781
28 7 16 -0.01968470715537846818203293804548660287991756800204118764153018080481510894881485
28 7 17 0.02072324346843976746712172999028555295233375361244358065164595131452329261087362
28 7 18 -0.01024650905098870582066058663630446703538758457144700350301721093409550790878031
28 7 19 -0.02288242372120652938371461359210203647204888669507871596720037426001144952932204
28 7 20 0.01223996862921537942595592167297285176517556227382894927187731232048023956811462
28 7 21 -0.01089799309400906685405381495470854432555820760990858369938873754028308648622285
28 7 22 -0.299008777102621556560702299207665458908279971792240318838768142903239859210164
28 7 23 -0.002411729324026361440155462772232679380026981074079812830923702136995544783210956
28 7 24 0.000718486878123125254709633152915088512259703651170710522367673211281972885956265
28 7 25 0.01310734227906273819469645316510870615301135316925280883649856825734629469105695
28 7 26 0.05603281450039606562621617784190785706010863328056635004266640513258839000571209
28 7 27 0.009628420786246575135502427535805312377335514501871349409787719860549746689679163
28 7 28 -0.003033506999678406733232508141620765728278627402473972432117841344617713601269939
28 7 29 -0.06729387429804539728636439829597047967011354666591895826311895445689112280254608
28 7 30 0.1565063784403290819126232160073240282581270323853033957638497446145691640583366
28 7 31 0.0164282936764456819305005648141844207377275794308129533680431232631657907264959
28 7 32 -0.02431598938626481565650642505962715478175011005336138387284783720219771577899411
28 7 33 -0.06127152369403806908194750885394861926706259468136710327714941751374810466163611
28 8 8 0.1516176788715187747972923800482288479144258969767697892832504409235302887288785
28 8 9 -0.3270028093433382200398454726255708080128042274986424433421952013506455360000382
28 8 10 -0.1459072625865075232858188871356007293865668808146598905727874634392435350682623
28 8 11 -0.000262629176600386914311616210873291465257581953435416101867760282434834680422881
28 8 12 -0.03513187649885847041424416274427250951910620682947163522914434714037918538138438
28 8 13 0.04287767027574237609077756136287100818207762598308261867203232271565554034949127
28 8 14 -0.005789854470855601892160548868759201469039408945457660302925880687033876906693154
28 8 15 0.1030346818777359035495122135050667545589003411248306443871119581669378498788224
28 8 16 0.0132526750940222752522911701807641529855758580227600672339639969757211910986229
28 8 17 -0.02632564344917080598528792589308799324294703098861846328567748688275782162395432
28 8 18 0.05608387154571186602879763970460525967412429625816056143513466682959749340118111
28 8 19 0.06616100386674216761927734129073052571085349918635095426643678360369098570454861
28 8 20 -0.116314014737060202895406952722318400522188872317179914172969777604068484622602
28 8 21 0.0527529420788090159865608476711773170418851284601474933658603778826521695122446
28 8 22 0.1408497349742923165064516198578743662839638923963350366719695380483335453594241
28 8 23 0.02581206384675543486298882144948298200561791455090527121247033062872544794780415
28 8 24 -0.001730483700155955502483757110784994844790278048862626103334548735119371630539778
28 8 25 -0.03641830511252779840538308381594647189295483727339640744632435344195774356166841
28 8 26 -0.06000131989030144595661293386410048124218189052438088910589058188037706109915977
28 8 27 0.01747012305861556575906662083838653794227701097701433564830544175038246410921372
28 8 28 -0.06765246336100317724165372611864609258850766163216902217628548952809048534493917
28 8 29 0.1246150626301043669175764270791058645161846968496930807710547316248818983357514
28 8 30 -0.1341654223607416354346213588922248421365103931946900289800214840493111007401319
28 8 31 -0.02676675642006763601288365854215703852833230080100992656274572946739529051336666
28 8 32 0.01912491116060125712663647159900787732393987457679875021919051236773671776989124
28 8 33 0.07558207074083355584184649130775967452193256520496403049939257927831608397933828
28 9 9 0.1135262846364739690972405842853667034343767740714711469141879791425764260565766
28 9 10 -0.06603676419810605974756546437484630236212576666146692585190487326540957690578489
28 9 11 -0.000114288631332643895001712314387166934114054927209624025398878127481837579259655
28 9 12 0.001388441081693618844447153205371516831880905153100415523432807459468848925184136
28 9 13 -0.03345829825071815118390897166897873473820549570602067511856013239541048244276254
28 9 14 0.02524753055823349823383652278398088938549602016339199790559375354381909525952161
28 9 15 0.04124885708336111634682630119128537684474174023452831392206704688001503451054327
28 9 16 -0.005228595871530756727083184329525937681906122978980465192741941386263046047643036
28 9 17 -0.004656314934685541956201499909640758884358648073042753397157086375661188900398737
28 9 18 -0.04231913472798606161033889258459213005181869427721645860495115160606272515448593
28 9 19 0.04202410163853955785356187865550586601659623944175496346403073467770825907504925
28 9 20 0.01885254380721251149545591524287172045392705203654872904677707963801176485504214
28 9 21 -0.05534558973332023655330567112605145809316021487139346188483131432581328237479547
28 9 22 0.04219938731794937528784789630434533682912820081027626910508102889637755297262896
28 9 23 -0.001242469359578631242999314348748297007566159352636233512071975000826430319756699
28 9 24 0.006811992954563341186149932264984991081081320130337813583389923844850211929120622
28 9 25 0.03572056330601438441515358234754170622408893939848817905529052785367433834153501
28 9 26 -0.02512887708834306643886642589677574222248466045235900892445111226966114705549982
28 9 27 0.02244294975689679175470115022653610328905098362897573888716294592057202301885796
28 9 28 0.02271672670942119730883791966559842236918589716506591040805028113494007070675531
28 9 29 -0.01158724202280034506356844954945518723478956606185488629900960120535192457625016
28 9 30 0.02600955143772869404587199194825173148300827338271327416802789140963735300824903
28 9 31 0.0005346569543214424066290567899863966620394630174229711091552674212715537584096201
28 9 32 -0.00577752940810725243063654974328265045194059082552814816823612594139600476441699
28 9 33 0.007150185110575576792032474493649662987209560325191091077666039390849384556534718
28 10 10 0.359147927063089254861565812248998546993681371271161935274605566336285275277814
28 10 11 -4.80416999880663272805916882902886131282543878366941131630285901447199221943854e-05
28 10 12 -0.0003091044401338672028919812044633729083715750714651733631497706010478980704451486
28 10 13 -0.0002193769142253240944170769935361320528103396120999933613339564891301559715215986
28 10 14 -0.06744567690847515294643737751206276036532182059911740773783053316361086963154608
28 10 15 -0.1099680401858326998444287713307521842691581935330547734837538603564541591784839
28 10 16 -0.057656423438915366301013026259826456019358593659394195212298487296113718041594
28 10 17 0.05942073581669341433913635745221987131367564895390668287795280958433127740524187
28 10 18 -0.2868735126435115464592328901882816778234725942355780818969776015120085102484581
28 10 19 -0.03016699712830449564591292557050833440134742827808341120232269981131099165159982
28 10 20 0.08175069293805377323243769360726050818111101081646164762954492910130103657427042
28 10 21 0.06883561970118536420938090776206479436632826758409869406693181257916149613081654
28 10 22 -0.5410920641199717221372072427018539114640601237919581701824679853470564757204317
28 10 23 -0.001719381157265675091793655773160382803117881132665464322637741313564454658581941
28 10 24 -0.01424085074389863903323294855480575870810270833853293556683629288588515001954168
28 10 25 0.002719774195631606619301568152961021385970540889549605622235955127533797758160361
28 10 26 0.07052781166669832952140585910640606728454376039349482132960577516741592920136662
28 10 27 0.04174126014493646403939051789756013931495560923898786971092865905451957125670461
28 10 28 0.2307337100988251835355979124613080326866978431269478424957425737413269892822753
28 10 29 -0.07296975747999486747796069967772671253787132615043654746743687838048943011895185
28 10 30 -0.1076490854386681759579207441112301333284795676595640632585894139493925466454433
28 10 31 0.001706561587626350048628903832527945972488551874465269100359176486973524257330605
28 10 32 0.01059362357122230567082309891785180394140210429916169160804979880833442748329805
28 10 33 0.052596544991873083556536816934231055606256063869253869761268548419979279939544
28 11 11 0.002471949676311206425994167889485596028975692287696168119349690397659667922888039
28 11 12 -0.01414490838108644770354740549957520708190568516214154625855607159389210303714906
28 11 13 0.01221826283727171305660565382727539952839572251436938386652972468307504255340672
28 11 14 0.04358514918332578083054097644633734610889384710429952502383522830412688321102589
28 11 15 -0.03585875832562425487215516400127439898895522538346580133419975159335172503203162
28 11 16 0.05079099408604868544810007820957904181979357561128611331787415368528020939714788
28 11 17 -0.05213528268794930348754421264912797453013854866068849207189496813085270474524261
28 11 18 -0.01714402961426177826619320965696477467166425850077335058391367927262810478954114
28 11 19 0.02105771686882252858353811084316587865056107153784259644901365318229076112052172
28 11 20 0.0002982616787840929072338926705329765106878294674821082497868588023632558755392329
28 11 21 0.02085876188779080969442669978924310386203798133060482329870081207915714630403861
28 11 22 0.003150381630840351619420615030823248569660633557474584789600763215930483325660415
28 11 23 0.0008798795547523799880518491673887742616257483020516387414085155619508622468618001
28 11 24 0.004479216197547977269638868707337434579778640966619317009616269389928996077465331
28 11 25 -0.03042210717547604778518929410415443424674368549336330745329922314745839747047597
28 11 26 0.00730243037557000013325995289851378947906041209166694558807551691764143880417005
28 11 27 -0.0339371251933565700936843391362681295023125513008134310674978443460679008179683
28 11 28 0.05910962253868589150610517306241301147651400085115377863903085361947000884204143
28 11 29 -0.00687203701489544775878715202392381434911263873276349901135367650826385591379474
28 11 30 -0.05074424657903257248536046412914439352545763786780707228041201557578679694316686
28 11 31 -0.003155081886084081202992396261089256134909841140829213961966127524581792280260092
28 11 32 0.01269678770812823581453962293650121455563471561234050056790165158605963610435657
28 11 33 -0.04257071377301814511118975459905904001399733103320421903016400274097571102532749
28 12 12 0.00947330999957123263265619293894510029135409385308322384531292447361250484616198
28 12 13 -0.01053007572621112833090100158477073045054754755696592643898186541945002048450832
28 12 14 -0.08939436795686722030152226906383108936788761075912787342987686693615023876731105
28 12 15 0.08143771065565515875914380147426333999757681757611026839253559511249615231896568
28 12 16 0.02207401097023659336771835557126240349280630625442251762727915411013391410204451
28 12 17 -0.03083640258276699318686033407996406659583141247274143738709714007881406155193668
28 12 18 0.02720915848171098483905755579110020243233262619618015917157350623682293601298585
28 12 19 0.0331183958436498748889002170605041051315976805325634418964706153153267057239018
28 12 20 -0.0007080631234960575131565503297340375911130015812407592838047854291455027190323448
28 12 21 -0.01443135263496773514499509326591804288404599934460802847764170650543371695066372
28 12 22 -0.02397841273081003270755452109675771351801087378878801386870223555427761690587639
28 12 23 -0.005553386213906396585814193483693030187575529828101089797146110281738973575893181
28 12 24 0.01050508635317513637612777464150775663114079817684685401632371560192573400753129
28 12 25 0.01288737420662344873278934571212263875638077436678237434625858029073544385806424
28 12 26 -0.01826040349107121137532183153308834176360794149464636753223784356605439904768224
28 12 27 -0.01090308275056295406051406680369606154958103392638201876767188750490570826737827
28 12 28 -0.00180617497397949699978116324673047164658325722547952860656241809788333937417028
28 12 29 -0.005466923059095750949240481247277972041542479821425821312955285187337407759125091
28 12 30 0.001123179809423635245194834121998088365171857300956636303433932433974847494714316
28 12 31 0.005977758729893286770410760580188846746542982638007195050162214517396854063042228
28 12 32 -0.01338614132220117257197647969558359050575859124520591061307501092788559387554038
28 12 33 0.08158347277751272506427795777269877794901834140630132464909940663598231154406217
28 13 13 0.01289760524554125107059308737820434750522950522922371243163316742763752587502049
28 13 14 -0.03693680866865019130032060581463349424315581819748227086238594341269512282817911
28 13 15 -0.01962689256137276769085358967204665450125386887743748337790418136441446667865959
28 13 16 0.05359486967972888791826418939798245837308984660130530624988071181831032274537041
28 13 17 -0.04904002529420102807262461456191291035396449001133736220284839796395316172118137
28 13 18 -0.009336932222136152314116216480387258107526996645310108124213561428745513805620205
28 13 19 -0.00169257738368899060766764799852615721376667141975419171592982802273570622326014
28 13 20 0.005612795933042463581184912023621669099848291002191796891593660800257551808391715
28 13 21 0.03414518433248326247340973621904451839748200220644547872867131990110670822300722
28 13 22 0.0298142446253099149597250887002248650311044853114581526645528768209656262760777
28 13 23 -0.00187323000279249809989838587342022432255325927165269711621343645243531838423504
28 13 24 -0.0004234398685824641278598851182224536510786767741925156613992670154717545536892921
28 13 25 -0.02682457433403052112692768641932704420518639222309113733436497138601975897764228
28 13 26 0.01739963255656077879541132620149783868750904939806626300410677029994859803451833
28 13 27 -0.04567582114811589285881821368784931038564427760654167165100459147562176230231687
28 13 28 0.06060165161838511467187300048169390381051617618372856572841775570463132223505644
28 13 29 -0.01581330553307602042196869850353442634159959185175501430962957877760512745089928
28 13 30 -0.06171050900047829191702017084212371476913735293614340826533739452936626303718662
28 13 31 0.002474110709830567222456605842450012320833406125983003767868299629086327440374864
28 13 32 0.005551615729888661723293454941685797206633005772637046806199497130380106358413245
28 13 33 0.01268930134406101467675761682801911436325527535863163516018117805392558391922722
28 14 14 0.1047191790210931374849035363884585677009616639564801950015765088682396908300782
28 14 15 -0.1501434939547076227511850200978480013475600807238826694281689351528192095937289
28 14 16 -0.02462720714832674879570934190003509976637732809625115640296020725056247630997566
28 14 17 0.03652374853982998404002687089279602973426564046639363921901413305781736809442732
28 14 18 0.09081227450615005078296524537359524568568207200555977688549223797401598046619309
28 14 19 -0.04094418348321496284187930091208975652381560707728608322410241815272938825568804
28 14 20 -0.049677251881793692292394061970908387693074372624076343151302380491949551393722
28 14 21 -0.03427020329331375505708771911999276920013935691997909572119485416787169215431136
28 14 22 0.03549970503368267441187889912238112658492973681919522014295318936868884678475492
28 14 23 0.008588914267416822825457321673603803453110866104555139487705793734037983503957914
28 14 24 -0.01502405698620135065729397537665527243684988052297694990248024763931289291745848
28 14 25 0.01271055455298582039863520843696640832324978261920883648215497663914747048351764
28 14 26 0.08340520945772060629611983267317902982635642416921826752223423281662839544281049
28 14 27 0.004986303154189937854940293427745528884565765772941129772517235744781329743985107
28 14 28 -0.110526017456931809705943334594376376050233767753097800439872545801264845287097
28 14 29 0.05396044247818409639528046946683162236018209324520739189220219146837209864241492
28 14 30 0.09358870586999650624814475614985897706940489159915963565867567739378185591451024
28 14 31 -0.008918816147923283681544067375133664600985151980196536840159278053696960331082768
28 14 32 0.006366382778134243249884827943586520570722666637543868830333741348904441214802138
28 14 33 -0.199949075793171100078470304552599509758353321226317143491798550798546265450788
28 15 15 0.1375831012260926262904053872752877913172858114179130682797649457948640723817359
28 15 16 -0.04426923640227470596469661320963624886005375931135097999746088883347675598290598
28 15 17 0.03192402482162326902332060821208560632611407045504703786345809131827087666073078
28 15 18 -0.1342226874891243975249917857857977205904268208503799636968225140706639979618749
28 15 19 0.0362961325934784091190570057790339556866338230184200584246090505901007812589015
28 15 20 0.05199927442956861842768323077736061060313538004092364862641781343759962382937558
28 15 21 0.01225849285556353947887826601985519943330132743719323653223961099107019470850573
28 15 22 -0.06962239351136714041337973673516507171948126059820504201039374498204550918329064
28 15 23 -0.002230144773726171797164954478479163570955146155806681014989934404066850361549122
28 15 24 -0.01364432696496405488545211766899677975556137898084916529917688201314340563814117
28 15 25 0.008023237252246410145364031299762357657522321700845419399685640520745668845090135
28 15 26 -0.104919041422596321548952827684352962863899203237840415665108573701938568229422
28 15 27 0.05394529606478626800328904438639984200666090787472228304920495144784940936350889
28 15 28 0.07816424528503594900957262412188372991571129395216605122545247913897393448749607
28 15 29 -0.03878298144609980567804523286976062593530367637679367836577546760145197049805898
28 15 30 -0.0482067886552377729174673958439425539583208453312423117585064488070769876882494
28 15 31 0.001293779840029604595995006763254478723581057308088437467426276528604399713982473
28 15 32 0.01283061290896438944032922435548137336098072646041352497037157144029076012909971
28 15 33 0.1459799047013906381502568044532121911754642836803151368631177248236768265374604
28 16 16 0.4902436356067017533634919430866677405434579719976676804792776691090569064311982
28 16 17 -0.4686833506742009105057061973122919205901899478035964075817295497464670882178988
28 16 18 0.05257310766048298097632765309987664964280421245320360411790278193936878513164939
28 16 19 0.2666676774477702593103410935334614189067498415286928526358256254590511758803589
28 16 20 -0.002409217984541919029467228589862632202639640775755357724151016757714771366036687
28 16 21 0.03680757717765466405871938923278438167545862337330553323098362097445169322363079
28 16 22 -0.07291192547948243818043541236891332864076751534808704869703071606119432663632269
28 16 23 0.001016523510214518224739930716751851832058446433720824109841759346435170214617913
28 16 24 -0.007500364613365482124127031350488769887818661459498190571909296563879713199435753
28 16 25 -0.02014216548561206560598166973842850187890372983125776796076140273324066848856307
28 16 26 -0.02500276388027786052610122122218259074191000724192653325482027233846505165387544
28 16 27 -0.3793888167726345002762229032690769600848506982617739976539439128129381648970924
28 16 28 0.3822872620566106145966023070413563680302331154197860839019936885282749110945774
28 16 29 -0.07895390678127843301649441810746028317826890369104326191969587500953312542916757
28 16 30 -0.2789882791534203893470243319523199174382910330594765482557881348160791866265087
28 16 31 0.003618544847919605855989497155876265687133773259476690966760311473287167626544199
28 16 32 0.03251864904137431090563659918722638351212667885233845492955855448836351134140277
28 16 33 0.09684351971644785249193972617321170570763853447812325272164473365214735655380552
28 17 17 0.208320376726779824251096825212684929334305956397429332097213542000894116742673
28 17 18 -0.1124294240592524518204468135756673212446281143705348336708718483483043762811218
28 17 19 -0.3056993889360797602955780553258781896612550436531091533295896288396166243978052
28 17 20 0.02494411936624054454530593758105076670380068102344973530305372887253709074774539
28 17 21 0.07788268806716340271351327352918297305700376485987493942476720946776750929869785
28 17 22 0.2433398481555912695093415805732474031690848769471380497204345457800975968642012
28 17 23 -0.001934719159586924448263948296268228497345305162053019586532417959956857057317638
28 17 24 -0.006481579319077013209655746720854034302112095491524390709417347077281664405663579
28 17 25 -0.00840621917493111694207160728569660929122113311517285108523037615063485767439479
28 17 26 -0.02947864298965088164085679745812668255285028692098303774159891986162426493378505
28 17 27 -0.2357180877890183670044106836038345276618318513768776630248820222594516639358639
28 17 28 0.1428325864939656660192825391846709266277201535621983052698836770088653510712205
28 17 29 -0.03393597735466581971473616699626588649242241034536995298275449795565370493814449
28 17 30 -0.04240643201828169786674178805645454692650380889719038666026756347529800287555481
28 17 31 0.002702431812316164898426728269914792796139208536423977924911243560904027539175951
28 17 32 0.004313910342016323798814406160056094046931012089387336498800189332877719109148253
28 17 33 0.00394032750021633335584246474984060460268104503340337768669003219269836620412149
28 18 18 0.3206240614134843746716869452308453843553946547649562144435137502213101623634121
28 18 19 0.008639935320848842446914785458278944817238181487657235983977008402659077429640674
28 18 20 -0.1383837874675146424996371218175707346891300044423385750765328292381236797986166
28 18 21 -0.1638530895152174634993013255734714465635375894584470396985172015814680201878962
28 18 22 0.0004361740131295395934226804143087507181342437256322949855676360736467856371235902
28 18 23 0.01652634776364800925866777557106284190279718218854797684124503660435725538445303
28 18 24 0.02772919064916288369085290938813173148215039309877144504029616347362844890711079
28 18 25 0.04141211147442941756977635016567866415041523750968721218792710301183283246039218
28 18 26 0.03387951176294796444512726916171779627972321729468321318115411355461010880027638
28 18 27 -0.026549536536710410674321581944803003785260119529341702487614515479924690285012
28 18 28 -0.2783340616158085610082891114800950015652986074243121044948838589184920799536898
28 18 29 0.1233549131371943604037394201220274485694146337979345241675258627938785687197087
28 18 30 0.2811898194492052585493135758343037895766775561494137018199782915532994278168148
28 18 31 -0.0149832219984680197953792756481412303704685135449781998961226553828037796571507
28 18 32 -0.0418795101054033333279242075710581658626870253403461028311986858917991353497129
28 18 33 -0.0866382320149777991809421536438992146069320277464103513967466060757802055772918
28 19 19 0.137897500264409970774287616754410868001519809312889860627901091975678242157527
28 19 20 0.01035450643066291543845296008538598618192645824006951464775205953648715510088191
28 19 21 -0.08330939620699264356321418906166684791897872963333809611642545274349166830504717
28 19 22 -0.2052482159179230801648627057196870016032310223083981386922984336374154708642
28 19 23 -0.002140499133295947430237376666187138473812226565991623791926895411843170131930072
28 19 24 0.009317881958276581918888842362499323843245049009791812687370298957223575243500414
28 19 25 0.01985784030902259831587437018418249562737714562194233153614108980233613916780441
28 19 26 0.04599183404004560420669276895938082664869221500864603610782656408309901276838974
28 19 27 0.0596342459609083245468314575742714194637509427847891339263045717731668970594336
28 19 28 -0.08739729970988003211265961961251376431871591740910085693159194691861468098186081
28 19 29 0.01767388612325365524008619656411019097487352991449356305902275542360328968806976
28 19 30 0.09234378147314626090279035903455347250841793543149634258932969243776521378443549
28 19 31 -0.0004295428315516830030747710856710093469069380794461933115465178240515562177633454
28 19 32 -0.01268168579462481598365654005038780926597998389493872265764762553647339426949436
28 19 33 -0.03780843372495513087032938547904386419440950277898426471746778871244176118902753
28 20 20 0.05197488451395559518949370008864799928939707130696570571845612569243530883368914
28 20 21 -0.01693885577633285593356170623752035591143542391324492776145562067260280661737817
28 20 22 -0.005315669997451757554787408223542262800037782579646118827032976703575781615875166
28 20 23 -0.01239611301213548878841088359920001789652314480763108831783080255533216632972333
28 20 24 -0.005163720710327861493773907973057866447255151501256202582071026531661198087246338
28 20 25 0.004706643763777502121595806014654043992028053446030498253522608620759491628986778
28 20 26 0.009923748987489806969914055051486629568510524282283475398542081384678985599362465
28 20 27 -0.02814396254777059152266417580949311620917224951981141883960572964433628233940489
28 20 28 0.04623229912189579021543844563067223555701887845384473803200992920619458611558258
28 20 29 -0.07503531014061511404725181298249604328365595947853815084973142772344906014779643
28 20 30 0.002753521841648659280574722164486840391083867602429417784320449836042155534814032
28 20 31 0.0155851090055550952470380932014383833068347224287919046964526896437385330846945
28 20 32 0.008120718690482957124566652643650655584645460865561344558700868486919263247814338
28 20 33 -0.01574197702847359626008376392311673194272277454080885336213252000660918667963399
28 21 21 0.03783060724208999782312605092159019110344986606249408886620021809463138232119309
28 21 22 -0.001501179229140515093688301207779494858069720615812164924977071305351167472922984
28 21 23 0.0004020957474878283125576034216319670563783804080281709909284070231748330863101033
28 21 24 -0.009663046784339327798677320416239461789824872068021350924433699679886716117361005
28 21 25 -0.01379193066957779995280202605947301476647585789597377064377264505522636878793377
28 21 26 -0.01980599541752272339525744261462567244721566475002831656188065272334042739465491
28 21 27 0.0379635807261459338005912940679777939030398634750124552445564840366186184837563
28 21 28 -0.05503046760889041163051606294756381202185727476996102308020260168859873983868225
28 21 29 0.02087380227719452387889373199330341842421082456094532213054902680223348281915826
28 21 30 -0.02962802939248468471412101355594783411549868521856511384844510854747361354677533
28 21 31 -0.002703630358058349688103979468226055611051047937060270279337052367296960158196427
28 21 32 0.009440527775718662456619789585074959555147274336302190895748953653132128338369787
28 21 33 0.04043813030456209427202869354725889425404094271631522711484669078396240098153365
28 22 22 0.06994130768570855039264542480024017541990495033635250251314896130272546293408862
28 22 23 -0.0001938670798512260819919674454513937179119460845449671512185988127395991071452764
28 22 24 0.001480914709914410105293218830354735776649032232024295828891457111082167085556709
28 22 25 -0.001296285452575184629290197624855620765626598067883532970205387675380209844369523
28 22 26 -0.02093007325073233913674780291001140798341965003826174418445904513159541957057759
28 22 27 -0.03421112831235575843739717859612916422251094024289489795876166562070447518258823
28 22 28 0.04043250438410880919246472376624727938354267532130597085453239574034670012929159
28 22 29 -0.005500483492304127257576427037809887381108688832766903707358414993963774075322439
28 22 30 -0.0483716897463856366559215338690699061696632286335492187722293908723087380356202
28 22 31 -0.0003459341302726142635637626407386835462908634937471676969660469024384915224870539
28 22 32 0.00608296503772355970357600616126841115524248571759499524642929934898307091867752
28 22 33 0.03175607541493854866663778727048759317961398980691823324477401306586132613407932
28 23 23 0.004700489061532450208026237171896098723972688148707632603463143265899931827071771
28 23 24 -0.0100995762941973057112873678320883489202131392167287353134035092814911448617209
28 23 25 0.008726535435459914985912979308285995496044942662288290834529973313431138410044855
28 23 26 -0.0100445612990985919271095439475502063629031182431260387398487153446237074654657
28 23 27 0.001859441073943130521177833119234698902537471090727210362218219409745361745951868
28 23 28 -0.00236395018096024490783988712323656598666032131479885046370997053377996250785333
28 23 29 0.0006388439683826793942232922028913350779079494548778318894712710637814499840060787
28 23 30 0.002321192426873654953569421460491389221600115901091495234382415208881875748976681
28 23 31 -0.004678757606687687369630460401337772287325520380376208899987233938762202942591046
28 23 32 0.005247344461672132931250319755803239328857820019209081105014515232194875088260727
28 23 33 0.02815111622842255544897664884006032174888681000739103299423331463514614688149413
28 24 24 0.007732690689876616410796262518592592042510500029063648868565312244333791845942243
28 24 25 0.0002649886836045884427219971065662558531314620040511755362056257850315566758258874
28 24 26 -0.005764533335718077922303839175055793060532507098334293955879333662002161250087052
28 24 27 -0.0004718362355634859962489852100148024481519667140773857591320622684252594761659392
28 24 28 0.000929266537045089854073670059209389886874831947792469768494509714929243966328496
28 24 29 -0.0006236259652104129490350939291892124455118678210074345757837143489176521547089203
28 24 30 -1.569610766810537039325496963534202196275534676520265840225714906660490052734516e-05
28 24 31 0.0001072379928846778301375516484083994701244221692020456582984014016442195059875638
28 24 32 -0.007951789269123730277613448569613044613883770084390064397721235808442695607619235
28 24 33 0.01540189171996244137991810770179501184768339134045158298630351527098375090480622
28 25 25 0.006524469217961683692710194241975568488927768072205450338952066098543424499372406
28 25 26 -0.01141655636482803585776861358489599088145613323833642827621787267783212797160415
28 25 27 0.02404417636806416379052447589498960245844577696264997785545912396391396592007291
28 25 28 -0.03291415338975128462088777064526993326458187573461777500503899847138909952585459
28 25 29 0.009789531866527006360085009546991224028266652468079392938735682428351140355771242
28 25 30 0.02669842242577509713919712916080171626895484544516214580295316471860611422283243
28 25 31 -0.0005771588743722634431261282772355172955442707195230007961179219058852012486352616
28 25 32 -0.006452730961703154209879243867662377415536763341210508200258715197998957373238113
28 25 33 0.01884629297653993227316835226728381249994492923444921407393990807452245684232614
28 26 26 0.01223839475149187198104905099615943533549598866582283292013684807046977414725735
28 26 27 0.003762476910126053710720901467825468135139840025889594477396787536969520849122197
28 26 28 -0.006192142314304088168227195830690699325358457282668489957681241346738458714570171
28 26 29 0.003093411362565352480414344877005435382298200483759300543323164400065770044323067
28 26 30 0.002297700038610992837832582475221001551582492932161794738156342131502674431014484
28 26 31 -0.000442994828789503042334706171878155218957241594227649934383610255726495122127134
28 26 32 -2.671986070355534379343538986347784272028954372258425956021599107755113109668501e-05
28 26 33 -0.03039151410501589497251061229141757373301544530268256130690138400952274052564205
28 27 27 0.03921298101494067067372447749453801638029773747499430652640000578851783702082169
28 27 28 -0.04527913642721421587673621947645020054283067095727651137638158391635955419134551
28 27 29 0.01078833016974808854362712528226847218120037449201398306461357898364068371315821
28 27 30 0.03864698557405964744569672676968561270550046967559862137631363501367096863971249
28 27 31 -0.0006176733474273045953486112254982002477122236575605393163733884173402569861184138
28 27 32 -0.005009995664468568433291449699228209718955646896854596990536897370140720854325938
28 27 33 -0.01800446504087895832436963803317986006116954535799611097887475840592606345446375
28 28 28 0.01117850926846470620477940883371278907897724420866750338618678657514803218303693
28 28 29 -0.007709236545509242699452447490689782075809534875931946314343848601644214557299807
28 28 30 -0.008332261270090721965734317705520073293946912315717382193840268470127384260159908
28 28 31 0.001289045409316325331216824008314690784408313950038652851003952991334138923352519
28 28 32 0.001344342595707096981867019000970557060567923234140949048899101747233530454574406
28 28 33 0.003729179195747625192287925904345435692980416033341700768783093428305196225388209
28 29 29 0.00589116171870558052057904555146773291290639890384372187612923893481932063144113
28 29 30 -0.01112249735407729809874513031689337409277328848480253434885198383982506529916006
28 29 31 -0.001430748105300343220928993377139706687723515417485341703371560704581255075865742
28 29 32 0.001337002409170878738814360993963458150568402862977546052450129470482800282751739
28 29 33 0.008754142048567199445944051496539834880485736057294568800075597864019171919736069
28 30 30 0.004271129700102888862587446451239065005380236088970469389598864029282257403848914
28 30 31 2.15884617650581771765576306063085114227363623313744235745101504818324445718716e-05
28 30 32 -0.001111067656574655881875580472663820997191746259333667914594124401430643955967633
28 30 33 -0.002854976464782154596280421639143505781513263997951353441777064848400852258574412
28 31 31 0.0001442063424210720989919918600851146874486856118542139239617409296632132046802363
28 31 32 -0.0007054421938142999404283992834480657960470291184689162481125533507824715876107992
28 31 33 0.003652651467893833515627853831801517220380354245613599205598118510063616035178575
28 32 32 0.0002462081593393620842724705939206280923025872926814495840353346746675271038087492
28 32 33 -0.007800263323208307543113113916365500315375253094130935088278651744831519616240169
28 33 33 5.164268408373415526397364774763980883134027209635705594559340788904588308869332e-24
29 0 0 1.767456722113719337529836504474758993393443990600867201792509032373666652031862
29 0 1 -0.4158444838649126180669984031687329831000177217725851304909311472391382790012097
29 0 2 -1.993923542263673153108005723630556270454951643433065878660343112501011565700791
29 0 3 1.003295772834150083592051817802671417458312570226694917269124978747342709305106
29 0 4 0.3021966784077590999770340630807207840224168562892318040747077546786422189224695
29 0 5 -1.633211077684479675273912189089069476565324644246532981248607759459566200197761
29 0 6 -0.5179779364782415062381997378542518686387940864622583086976688249020088198436951
29 0 7 0.4982139982665130972035653129154084040243665184003693665096469760420563593654658
29 0 8 1.358792874726294525268712309054280986521931608164790900782301451059455135272759
29 0 9 2.215271465106047883316971114057187039228521207060591719039655822430112162065723
29 0 10 1.144866248641022845550611825395852239003387347116060747324758565896033950090363
29 0 11 -0.1315698193759472158398350502614902012933284783750777932843654243045216750463613
29 0 12 -0.7594456253207217659004429265356645054002748849391787562059821310970240706363495
29 0 13 -0.102310006157548015681810669157566283969301955507653207666070865665424888350434
29 0 14 -0.8447038437261797757327799826974626459916174501535104791781230266046211617942388
29 0 15 -0.4726985330638370754956069483791062985225017328164715110090022400844127334638791
29 0 16 0.005425786380136325825675542165924806064365540329406085252492307651242683943857623
29 0 17 0.1223718515153437865521937151718484244315773060814526985914441876203452675093976
29 0 18 -0.08950396791260224332931048855298455999509476126347767487066288906909497449312874
29 0 19 0.08242349702612483020362656670578190796500896188238208899362560000478232133646676
29 0 20 0.1190281079037779658191210329560351503673725116160030536856245641507730172459351
29 0 21 0.1015136333579064033325262437804611584982751565692393489163450901862721014029967
29 0 22 -0.1936389858300337868887550414143259291024180654091745505378476246895959906199948
29 0 23 -0.891483182375721603218287272999615845022373879119432234017163865229093547182671
29 0 24 0.8539463114074657575022897639493818149720524579813159998895942804928611709167965
29 0 25 -0.7987051560876685356080194202760900638248167121447963070436953604393813208576306
29 0 26 -0.9399250937466665478820847017651094110933910584406374534230384988275757089381987
29 0 27 -0.1627572541867143634834543981480356414081746817117996005195850877628674233405752
29 0 28 0.9949414985037479512330671904711598329183696140971106160787475131677916999372168
29 0 29 0.3303986101430884065605227852196893480158188610539513083151732381809061179646449
29 0 30 -0.05979370991772805743613573022213261402411346798225094392854932490155201065769034
29 0 31 0.8436786387323463462375441307452757740484095239711201449979286541449265954927641
29 0 32 -1.59517777365627111990897225173615684951795285260772380018241319447575939257977
29 0 33 0.1773458945864373014852967464101883777332998721320109086352557352289090023657185
29 0 34 0.01478301448509079142910567317856751146550314906218251873733615749840153082763692
29 0 35 -0.09420669097236566900995816936329463150459039470161282400044144873834918524780362
29 0 36 -0.02157950428027869546290999747199970852405050257676904073036129825363436890244809
29 0 37 -0.2476237072139985964486649267324608744816411853994298615916864604499259767150878
29 0 38 -0.08817189850501811647972537018463388523788566981176759511957359477961287596138361
29 0 39 0.2602267871759517853475255143492455109798739028005678399960788036376506736630616
29 0 40 0.7362521195824556303285285783296752205022028651229566171441782052649320209236126
29 0 41 -0.1003745613192764723127237050046966159157265920613326112781736453263357020502919
29 0 42 -1.002049079680480903264611882507302405100437983174527946876719181405334670029593
29 0 43 0.1057570636021074631599363254232001410654268305574787506191554929524386093907932
29 0 44 -0.3273794777279065818165903790026129939175801862025450577408297671988815748727985
29 0 45 0.001418342066398237231186481346982613514738640535484958616310600430237710296086089
29 0 46 -0.01296127979660117269836580658086587305117411008990553992431889755680106651620142
29 0 47 -0.02816123967807609490835095371470474171271274800026661735364673369688546574713747
29 0 48 0.3870151480232893215964427336890098516219036718619691164153132711423971259193248
29 0 49 0.2319292419434443838096000257193270272446319817654059709667050067223643335969121
29 1 1 0.8389724609665651607183681430280714176804111656446595836564905125567979319180989
29 1 2 -1.240002413867040402834776882906444732381899668327412784013907820005066067966414
29 1 3 -0.9633857904756818369136059188362711923262513940061167635434090394422039951643886
29 1 4 0.3906364314051494848256203824801018858765445832463561346064911762236289539051382
29 1 5 0.3613191101954672929443221259657096862581420866071028570681735727912007714723273
29 1 6 0.2136071779206123669680813469548228314980627652083765841601044448760482986504623
29 1 7 0.002902021638046934846784275721208189394914504061824796012937636781416386076623445
29 1 8 0.3428397920853007609874779073587617789613376872972107927660593037370114745526542
29 1 9 -0.05688069087643584617820525834856463281812136297926834990212704379048012969401995
29 1 10 0.08914300813319738276456893815407286711810319901511218120847148780958211764383405
29 1 11 -0.007458233775730629124281101766319568563150614725834684215020123537222257211619601
29 1 12 -0.1813211234749918535352870015352291380922039115495352519837130826962883111795335
29 1 13 -0.07078802673765728693937355938267218230338157415482968135873681257981298507121757
29 1 14 -0.4586192704707289243507867760672364541492918672654360541377101892922947083906834
29 1 15 0.1884843866189724170891930170951153562083391871088949705548402612970692720242089
29 1 16 -0.0003640688413446107703002128552387934287859897241758472223209446786336029351619128
29 1 17 0.02204818789168575742306047752419139653294814598969673141617513188435942487202481
29 1 18 0.007996361144598184221683606846631236471941070465361028163098488687967645126067914
29 1 19 0.03360919956277795770743993375822181495934596459310122455306837846843197689595
29 1 20 0.07976749754093726361561948005828560566112538576787324730693234740351477979146589
29 1 21 -0.004699144252056551662278232175366365003265609923059675915272257998343298543464203
29 1 22 -0.1465971870368796206229274369933864580908755332953352112632744333533959416423324
29 1 23 0.1633652502972542362349871458640279479499403228126526624086377034448643974305609
29 1 24 -0.556261008971289564916086457188112626943005687263189071958130692866674930785733
29 1 25 0.5766366045532752574610962632215482253646109770013962391838623050173510972777916
29 1 26 0.3634531307164999520263552318567051539573637555208690687656161818690865821508038
29 1 27 0.03758735566487178582698035210637350985895331396662951088840625897384241785342476
29 1 28 -0.3309652088475948290164968251370722901360221193770011834143475034397013104359366
29 1 29 0.3647587526630070704121642373292459324978428475347087307733591138903367631228276
29 1 30 -0.1473827535357987952809840737685202220891912819236302513686014485175436398087922
29 1 31 0.2084566530134881014956041435175323426380615039509706816573175163717305215018674
29 1 32 0.1774014429896368899791234225890188635060330730233434629637030908659742984875707
29 1 33 0.06868256977336711197372942780579733641994416290548595923425411115129312725910357
29 1 34 0.02514423298603754393435358125284832316748601624002899095063798862924725487430482
29 1 35 -0.01970815942563049903169163180941792434286580362477711299503521161877296729146002
29 1 36 -0.06272314730209880419711191552684906454434309898668720191565785944628777936639187
29 1 37 0.02188778692412432340513680869052648019791933256127016820302247570348075162808023
29 1 38 -0.01051413376184986636405596170449782010895011034963394233504212272801895735540963
29 1 39 0.06433506726310794464351991849137093116869099186657316845537174140941185234519339
29 1 40 -0.07600127757293552692129677572887480545746023315452770702371523126296922975032909
29 1 41 -0.2148305766525670360798003445471102721430737779181601933622422853614076275685545
29 1 42 0.1743829152215395310546545624975969100325748282512851528363351211291517426202339
29 1 43 0.166253786797333886429263639079918083681642069229606161155843803168561436856659
29 1 44 -0.1352013133640483300885369528917405030460525194274150870924211100658928638859976
29 1 45 -0.1747485537456877127838379757087190244003528863941227525557094463463407561777173
29 1 46 -0.02487652536038902000998338576809354882806615027146688652687698455764928188956483
29 1 47 0.0082483219512731169054928166186741108993332709876570143918061171647755678654015
29 1 48 0.07134622477709349740771289919744930874730938076835296765826268779912887706557106
29 1 49 -0.001782363786996710853719148677736871045425769546366587631422636736735653275891827
29 2 2 0.6843740286353126952862715881763354441576271620431548309921619143459973430673878
29 2 3 1.074317328232946117545139722348721194669317652130867325625818379605574185500526
29 2 4 -1.10538621279164324877732942472158642005823203113098719539741910661238549221337
29 2 5 -2.170150782286835937566242735785032743173125951920433664305858683646139855654325
29 2 6 0.04790806314060973758695302355554004086186590411361992133412023130948808005224901
29 2 7 0.4842755834669457079570333286537441504573143154366575207218653429903677818209866
29 2 8 1.737738488303590512058574163883909442096848577494500470892002204467212480133282
29 2 9 1.081504310683868916981900830361701660539367546280650849433619285161697767628617
29 2 10 0.8065025636139490766062262587589392493861405519660710744341496325948942206689652
29 2 11 -0.06740878399886139471471031404454325048363050516905606825801226021783498604955404
29 2 12 -0.5018402438137209519612887497719079181111555494839786844079619304113469505807417
29 2 13 -0.3252256345067974094384984322677894879983385751561835451880518884042553917112659
29 2 14 -0.9484895848909893305210588309055977364141162464987197376342810836893658090672594
29 2 15 -0.2208495852695461011732885873765337913776806916998561917138553049526358936511798
29 2 16 0.001336718749164662915945536253675534625615329643324110850378215609177662459637998
29 2 17 0.04342765061515077124401706302124805844725216922877625204330795287967317278822339
29 2 18 0.0536850703698942596802107865983991705764706215045682479120080580779545634083001
29 2 19 0.03178872254465750423420589741522370747761131051687138275194902691028095143506263
29 2 20 0.151216244347534141906801105047642806375289989938198184124322815436831749392037
29 2 21 0.0004593486778679384064840841629496299730648818421172269794098381930217288230867774
29 2 22 -0.05335147555190004647012420344843380247786987526223572049897042568578024207791915
29 2 23 -0.4800208780543097161482302308948216530040183298460356291112508962019266328528138
29 2 24 0.533935941297840057927904906904444065699105443811048269761920373178684611705125
29 2 25 -0.1103875141368316456164033157735990649383826662077819506022839358475991308841119
29 2 26 -1.522768536107677009183478414479442782190450875196760228857234755160415742450929
29 2 27 0.07554231554952531825311726628052818981474922158143009618761648231006221813440734
29 2 28 0.81785600111208478967272445097933269024997763802923007323609078067824127072435
29 2 29 0.461089854552427029120094262999816521918894430413515878544716068285704695518311
29 2 30 -0.2013566637368254554598289954627083134637801351797876824399408447248066583031417
29 2 31 0.189473390852868274457737132392237629855129066895108602019809422783844506214911
29 2 32 -0.373692685670889057981406856901747538216597138442517375341068187631787982344231
29 2 33 0.6800856655011526681489002977299152185505840158180940005137343151574844397822156
29 2 34 0.04589488085144179056262573418697519626931811336867607939725048072021110578178906
29 2 35 -0.0591352552680157996342384590963044466071792959743378494675366208840412883269988
29 2 36 -0.04774496725623242304929704028385639258981696680684837299976098802759558961553621
29 2 37 0.06615339384714800545080432622010755172751653690288160478491454268933422714922674
29 2 38 -0.1029664719837826615972056873083363472874885070604172533993548215853694612247879
29 2 39 -0.04157459329580206002199349627226256953855020564378469348325225968992378931244174
29 2 40 0.2260694545289449044862429708386878923616501152747950635730278828682446059812739
29 2 41 -0.2117458122146316434545358219018368953148891127322146611813389809778815449850823
29 2 42 -0.3903254565491564984579387641308836826940644379219144471930132677684682633372477
29 2 43 0.2153384272727808089480060738835930679899818054995189636616833859875571779705394
29 2 44 -0.1351702489271115957200663763715430520136506014448996925291578881876245289614043
29 2 45 -0.5608685557456596103922928480528617912341602803626792556155058740205971813091657
29 2 46 -0.04427781994031290862515684352861769495655486885868775025314853505635910361696336
29 2 47 0.04034582036128435059849549527275419796660994286081948944824612949102226286638998
29 2 48 0.1009082320397740153984231173386785074251194560536509770839146858831073582410422
29 2 49 -0.03835289564083011845260074823472740527993732741071621009000179853722005653518361
29 3 3 1.853152698433906886165497084083050585414288688216170174558187445577678775896719
29 3 4 0.05821000918326035400954503044741787383296902640470671618945883657541707697944595
29 3 5 -3.597098898813297057179977951939053241585590966566643264335210123484308371330407
29 3 6 -0.6184521286021159853848969152781087332179800077370662619053752328024963917999549
29 3 7 -0.1166659719833437882502136862967829089174219547936224199938598305111642810311729
29 3 8 2.383874279062351121543177303220556471912327496240472034485074095102777108559546
29 3 9 2.297560146010208783890326741574472930806293195873107480666486016897202434498944
29 3 10 1.439671152919733540096043003362779461642888122632281168986773098922895331552861
29 3 11 0.05002053394664153994042370547341959379968014331868489559001938204412661183074703
29 3 12 -0.5915565638917681734043003206064525539764380948014605299228632827066083417314019
29 3 13 -0.5922974432390326636840877111653460768751702518797607267590379297451970151482729
29 3 14 -1.51990182752446016440779025445413512070949967999574226647634415045594078405052
29 3 15 0.04182820972006629285202666378734920423738205657643916052798657283743254069858203
29 3 16 -0.006033011059902286631018789528914154263294064666123007707224810561354050713313825
29 3 17 0.04665018557431940750686119090943524170631510311992966416177152530732356221709376
29 3 18 0.06091782218005163871797792514498208955263844780042295054599206387903261903855708
29 3 19 0.0681922581397976056342807700713501185290947917527395174238835068152212953690471
29 3 20 0.2418645824325928386988820286505601072112931014718977211430208906591032438614136
29 3 21 0.0007064679283618125873522279205837436162010724429104313322501519253697498963506529
29 3 22 -0.3771500165181936452352774594084749879926151898353375532812741224331600399696297
29 3 23 -0.09690015929127079625245340940558648296979525560263270136836915136460009923866228
29 3 24 1.216168319108727883403776358573811076318683776300405308277215923874430980955004
29 3 25 -0.2739203719710795205588985723814734127497820339352851499277397548088919328905184
29 3 26 -1.838388611408959481053519190255307923872176217247610334783258674068755899518655
29 3 27 -0.01894437803864234866025585134316232422822065476727065512793571957193090730535313
29 3 28 0.9608098366879116322898854590883698784404560564575915319968204190359213801208808
29 3 29 1.272514573796996984490824088946683093163392270788693643920091356490618345359214
29 3 30 -0.1892513827197079764606640858658945083459677625072709579796059404622313971161302
29 3 31 0.2071180160005453881794623460930748141026629900458608588799779077203289639863438
29 3 32 -0.7333762693401409809750672498502603972088121251280927936774902732957289999676077
29 3 33 0.3737137663651051208270278820133232645466318726506424463056497798550838965969274
29 3 34 0.04828874455219775198496194453938269757691471186384068402845837352639981088168486
29 3 35 -0.06309087465562693673619068740134858800322049926134774763279099201003602432274604
29 3 36 -0.008062151082396149415241787324178125741716628392277913379299171781839774674279927
29 3 37 0.08308374341115506891450064914466253098757151371644501572894383524929967298168225
29 3 38 -0.01116079393547150078104524650590497384973560189226462657409623154257347687891697
29 3 39 -0.7700605279901518996928473006269602334029512908468359038161797964952384509955972
29 3 40 -0.335422868198187259810579333915686701261574835725310292369321475633308166697801
29 3 41 0.3853459424936539740477810076358785703579150850062308899855271047381021777170761
29 3 42 -0.1659902351818466232035301469829848988106021123521834894801067203393873358840372
29 3 43 0.09250430633809953034870915592662798693536883339762050464409355606817611018386919
29 3 44 -0.2125331123824793752785775069933043389169386554278590034867141834586807039788691
29 3 45 -0.4337080825255755825914767307739152104382070769063081150315442187224698084926218
29 3 46 -0.03921238163179519029952415036410483164388151247182273780495443777361921710306999
29 3 47 0.04593718828886887381632319322699971219195905350063422843059769751123094405815316
29 3 48 0.1228183926056927637830070696416703479488933080866091176749712020063860698423833
29 3 49 -0.06252693220132244151899742685348472507842344825698285730596624742836241904627906
29 4 4 0.1116595040241004322540154539943686318102007258841215558201756327753301243509553
29 4 5 -0.02462930486395919503983958301607574142281084045006238394570761724036840139338345
29 4 6 0.005782774535129837885450377886649149353364814321775818084167630393956160681208618
29 4 7 -0.1832617228453432117480531724785120110511852555833658089687026466661597184730176
29 4 8 0.5470905447914173751860161975950489107401096945907555631025884243480060934343901
29 4 9 -0.7083542569750884206601207592952145797149334817350233383985313745689216098287471
29 4 10 0.03574684652161935823420937546920527632618228751363339788673319953824553928910838
29 4 11 0.05676213232512203099458209156517583184243375113411327099926490486755027282226772
29 4 12 -0.09057162468380042239259742206851023164010323287089459315711649974430210417355175
29 4 13 -0.09523337613123960041295243951595327009289924353743317377396728696700314370760048
29 4 14 -0.5731318723783092877997633134265996100166514993450037870559522491036490484139765
29 4 15 0.1517842258309039601685482937484304199226602328804387599795701380593300201394681
29 4 16 -0.004670309733681248626421088017159162538765362164669723440214274717580249416126243
29 4 17 -0.00931935194214336750226394050105216234254670688501351044917979103148655484034823
29 4 18 0.06251401214512590270202798517586272804429790641414696945085648047186771440226069
29 4 19 2.473238886612645525009569864928823751522420762997899808632407893262950638292421e-05
29 4 20 0.1036744532555814535096063575414560958650080978174166064631989819311300105176424
29 4 21 -0.03210379509732936125156708127685723174182317789273014966970797228508149323883862
29 4 22 0.03190726302436173824061519182958262024292147320665194055546204880357753827873696
29 4 23 0.1126115714453691784594697346227449447855450395544666972217307285184170917497813
29 4 24 -0.02997335369195176488233858943723175760555428498460961327185212644254061771878467
29 4 25 0.259993619018281045099341742005006659417159167396258679888259338878324028190465
29 4 26 -0.3006991172443913943839471965617244908946781544122730427991026332398987073418844
29 4 27 0.1844412579696654107647213940728798230536944004138769497251456835241640724261242
29 4 28 -0.0911846510213991535589891904353890648662250485435616870896134163766288166542791
29 4 29 0.2191247455324949621669545781013582138249657095018108229609269103906186680203651
29 4 30 -0.1852971333540651159620285689819526886894242267453546486668852415538242147345571
29 4 31 -0.05899605317545955409311989930287226351433634737609957481639568702422003654386759
29 4 32 0.5023496325875067039462196483723595173980846970956916745576281855522597807073116
29 4 33 0.4883486168342069101053412090181852004291318966884114796993852066712813833009331
29 4 34 0.03746689395702903998673880258948042128685790443456921036025214657199657945156816
29 4 35 -0.01791514521817972624832593842994866582953066734268830020778075316752038706049326
29 4 36 -0.0620463104585860814631947494092979697566351186416132498172556820728976462380858
29 4 37 0.1374096159659811652442484017177337124983657108373681837643797414207732380223089
29 4 38 -0.07040241073270942651567796522112620938127238798404326978017750170629432288959352
29 4 39 -0.2011823625402232649241410018964759186110921015620853710631023461585767177538634
29 4 40 -0.1896618708487793421887839386523948414427776653872124605098065700959033334383464
29 4 41 -0.06857775195154726311984663265333495139465302657601374130778618814965458842203911
29 4 42 0.01853948203389323339899055054081357451287173409792397550273412834770133628535812
29 4 43 0.1411649107394305652770039727945241009176961177802196494321184342603193884637322
29 4 44 -0.0047152735292645211613179766257852609088521535915765334745142336435464049787914
29 4 45 -0.2647517923377119984045252427411211610338649333529720255004149772823725862706615
29 4 46 -0.03378235636789551693157833557570122908203288428347198207139935207286802866310133
29 4 47 0.04367593386105864493208449815736478949584849282017459216854435768646845400498677
29 4 48 -0.04994517581518378708529530209806276948511275940638296628110137298172312475195667
29 4 49 -0.1322141922079253396014540808162821930038882548808500729339884956192020045800421
29 5 5 1.039669655208298262998090279990635727539324327509645606793680382450098799199436
29 5 6 -0.4430276997136835463592079775473620819498882979769615800857467862117050102355418
29 5 7 -0.01377999740179807817710834501912661185027053460011223620443046122184822518262596
29 5 8 -0.5366029453069097731441887733142457205979779919725020749113468687372333612020737
29 5 9 -1.134342379958072822732136714895007386884974362731709227409676038408206395908236
29 5 10 -0.4187379291689836337449657247696825276660973724005775017196778384559349184329919
29 5 11 0.001404930818427509414228439177012076040878458355733484953401777690473822755953725
29 5 12 0.1759955932488776077292736452283552316801215100631129017120514126159626022361862
29 5 13 0.0459736018620450710702191681328693877765809578941728339678277436086137086454528
29 5 14 0.224540759647199582990114003447694825671243492893014876883588728819339580909176
29 5 15 -0.05919508986052151019479618063470988063469685186153540051298741630977480742750756
29 5 16 0.000439836508876184333595805715314671940729776447154602643254862125316001970498257
29 5 17 -0.02785718726635466048231617113849019825495441192233070702813897813108595659625605
29 5 18 0.05070924348904416514788189472355131196703069432819171514587611067854360906452013
29 5 19 -0.02154564294722694499836070370242327232616873152202486939334548931132245806525603
29 5 20 -0.01548326264471749186320924577437625613069126283776565008026801860015430535622271
29 5 21 -0.01312602475232438436969367902372164831858255586908708178636814373838936842000984
29 5 22 0.1930702116337788178976438750055908892564206328997123164888381832882946762497362
29 5 23 -0.05005405768890743212989891543711924281834600494979723372772849028037280034711677
29 5 24 -0.7994330782930882064931187901848452150185569093862709210526915175204385796519951
29 5 25 0.1834807502286999181075401288596962193458562945745557779666604155046015832217515
29 5 26 0.2231590770064288420367498299506960987343672301420186103635269152217254129558287
29 5 27 0.07082029141767744145017372966665012707304606445692310461379085012997961724037597
29 5 28 0.1027973239979027200724206183337902548153846394950812362153585914905284673788869
29 5 29 -0.290108577865963416653698014346987904053560683717626144223060048202573410385486
29 5 30 -0.0336736371770421410325309267369523360144553370676706580402633772370847318126333
29 5 31 -0.1150603855182064575496759301489593961919484923726737765054551008612872645151059
29 5 32 0.4840616899234463211761735554166326436395238038058047309199341409496450906009834
29 5 33 0.2348402479046700551969146088716272002591676399809384387768529473518405784494352
29 5 34 0.009743141436445042923462594985308631062942196252140177605325018387929799736171646
29 5 35 -0.01478628032494432324216089574762262518750216991860877702311431927468857928631856
29 5 36 -0.04352327437494886120275354836061918074227488611558566671623111186075377570928667
29 5 37 0.03837581229366005414176205596450480800854785378135539652833402497550400592681347
29 5 38 -0.04652018191803554186594224285622094186336583753798447141331712192072047617154314
29 5 39 0.752751134994868512416320871983735876527239059316541195750889115112026006184861
29 5 40 0.005371559159522139979850560676455403465667999655229426770946082457364319213172511
29 5 41 -0.1674288572746541244279097311444721449752094302945667756346430544740242989281455
29 5 42 -0.2406942921483346140067295023144817087023300699542903314120111707837267056701179
29 5 43 0.0557558440491898402366435951855586378912653375324195614405336376706154568085556
29 5 44 0.04330023467052662646579502285092454107433357858587704681538882731557301315481384
29 5 45 0.09890609413530474552213187412024265754461393843135522793413008725001464382661373
29 5 46 -0.01187021493662891694233600562757107285963476035599150046865423526034121094954702
29 5 47 0.04133788206084073298536535896736073923456793812631583489534118542866474039344576
29 5 48 -0.07874538072535738097658130537002353496483668020898942519589844993258554103435736
29 5 49 -0.07411377345520742152056697189638105824816461230342726057688632333644423746568429
29 6 6 1.200222312833752952492889984395760852557843122092295031671977169419937222989482
29 6 7 0.001791263997334875501380477579833375927603251512780574730564661451820538756983354
29 6 8 -0.00635136103265213506485997556007754493208168876359813466367838641730454573070468
29 6 9 0.007255718823140953834357537674252725452545155545543129132973784227120911664880499
29 6 10 -0.5317217345651626159254006642327751909136749732617995974130326014769854823054836
29 6 11 0.0003181671911000629012346435329909960785428477584739086201366427469137481610918589
29 6 12 0.0057732594698496860268874258663380219083051683778492666765874898633779342853087
29 6 13 -0.01260062687332235971999958006655678973149171771944467006495851177483705187174029
29 6 14 0.08578707380198035381467785104581660160984246102905610060839796392299728223907873
29 6 15 -0.04612532081883429406338840500130961702157192386962694008484767976069147544339276
29 6 16 -0.0001488592645614439503655471694189617436190928686306700580787558100748877985387676
29 6 17 -0.002689641233872670519591792608412287016887334096282791313604177908254052268419679
29 6 18 0.01159842437704751522757273656813282709361881671684936524343291301238900853729409
29 6 19 -0.00771598940624622067293568810456113290522812725343201793607112498258707274847621
29 6 20 0.002625054424985299865088390002962439867098650226860007051962711061601933858641399
29 6 21 -0.006417148153453094043875171258151686474326526688100439001952373714188506229198288
29 6 22 0.111245997236064002069386554882723227285858500402833132384830164977270547231473
29 6 23 -0.06440028655970082043701473589085504735597740929626810126178895303911332483599319
29 6 24 0.1506480398099373436456196103066865780617791832936884847545263075256702552167436
29 6 25 -0.2426734883015888343162210611720820207313191140335237109265045947062147575705962
29 6 26 -0.4521524667433452141293031448520441879783117550504163202227452638702049049234134
29 6 27 0.05491458369129870263519657726092323474539055424582168535872519724029808081950452
29 6 28 0.3941047833440584229158161883220366620100581448627306739311527278966292078125414
29 6 29 -0.1825842520191193995599329901962863920302474084640987316486329368560861509416569
29 6 30 -0.02248406289618261504623934216946759982229987327602191844454817531385333521033793
29 6 31 -0.03114180347100082496590157075095536437172980275301571178739741243418536118962361
29 6 32 -0.1581649964492253240360577402451100270556652698719107451907414245099394281628191
29 6 33 0.2574698915117897147390323485894234839269174028294559309793241952227480078544715
29 6 34 0.00650961736756046363621378088502998572955277369475288994654335104836740841081365
29 6 35 -0.01160386444044077476876280840780450284616222751049504358811773745184685737560172
29 6 36 0.007160646912065337816159376543884510418897516554630717109515445814602814416001304
29 6 37 -0.01143646842098931006119941378747851609991956633349681051497071042040198572048459
29 6 38 -0.04453064609608072584110631740450732984947889536221602963907207397250081321901179
29 6 39 -0.01063277225829351444995600957892969538585215097164774173898231314302455691516037
29 6 40 0.1376373194983263429634801591214941370921478612380390984975064542803610585315122
29 6 41 -0.02044952008506974835734658699483396667536982345394857074743926755913860557098338
29 6 42 -0.2404100727847799937357426892708547404497010825340766758570283479456293610564683
29 6 43 0.01613002503264900142306940015813041689863963511705704617939371275873382555610527
29 6 44 0.009174360365278372359422085279449125642963784153117764947774709640402962483208684
29 6 45 -0.06422474467692395809769322604456051793760696523394840548183546299594425483911595
29 6 46 -0.005956423393781450281588606324650875851212670339915533634486611893916631566277927
29 6 47 0.01333418693512990977430137968865189099406397638443477157239287624263782224871624
29 6 48 -0.0001170571539711250456975545287392647557510601289554696566699477970987721584060094
29 6 49 -0.007854181359389615305602173429149795353777163475202613565349954010701808518082861
29 7 7 0.03650643023350910877599950947964042951159391540971109175794167565135478603253873
29 7 8 -0.3407506561107456481431993306543846373704789929939560485455523250997946877016875
29 7 9 0.5219724074164494404832813646952884123398945716617070187049440631444460586340906
29 7 10 -0.03811869798276842672645931029022574071626479475217999926058589029311117292193904
29 7 11 -0.01556914791088742480831314473311946303713682285857118283775453703728382568273061
29 7 12 0.0843675306737966323870169196758927868526267522906915306057670996288314085035761
29 7 13 0.003316588487096883924184948158605325871705038081371845569784932884651305033656874
29 7 14 0.389256186322251829694764657104553484008514813033502402848125395725627059960107
29 7 15 -0.09654708466116133196450740306776361400711868975891197998922702241792596254816829
29 7 16 0.001661371569042537291355440689316644715070017600144374892888927584868813321339941
29 7 17 -2.413513125673135781083132108185499171150628460226310667184871356891063167523166e-05
29 7 18 -0.03046898676501945743579077802776098409078118334823332697521604552311248292557674
29 7 19 0.005751828330296939072589986788907574197509972056330490205627811236352763662771835
29 7 20 -0.07625816632865896753694477772888887274807418649402964045815000909589527689951913
29 7 21 0.02815288025078145315649255144570966606533302551766135016810666693175214661583595
29 7 22 -0.05189064528182288682567146607120148153795823932718966585175452183880006315335514
29 7 23 -0.3155049877947681907082876951200554408014415271549456279805121383848521778188417
29 7 24 0.1182022996916864562333919079061519464778623229083204957018956060061897747420215
29 7 25 -0.3990730093052938449772702332377851912472708402446931575130378048383084121481911
29 7 26 0.3645221021070857233235844130022809002789179851940257235805976644829828279586501
29 7 27 -0.1502682961450009227589240677968004838638557595652755028007711456120938704393588
29 7 28 0.08868432435043700820458342250829568907051462621941552115662399555551180668428345
29 7 29 -0.4784631214323715617951997202174753504670470420696056870012476732776538017745792
29 7 30 0.1684739828250070421939031963568665087027258379635156566662901673800457828444521
29 7 31 0.02359715079167827420451926775505537293705915914739510045501138233409445860051528
29 7 32 -0.2712419062293404086047656972457804007053232492338415527448367091697113678362318
29 7 33 -0.2933696426403352359092872718092447545912241178620460303490131273724445083825356
29 7 34 -0.0292202963994515483350110084732103172740252635089805902443677008239611549983464
29 7 35 0.003576560044605820549322810434215770063115094935021868294267623759558766204870305
29 7 36 0.03889353697611086375404418493062546263014485054659986007987609155695382315441624
29 7 37 -0.07469122324982581808528164053490664354844673869051464494692776717088320769521498
29 7 38 0.04204251980742766550802952513711996589323614412850219639575438745100157766818699
29 7 39 0.4665266280244136266255083890354873002339692590540160940787481052490477392852151
29 7 40 0.03021226308101640244626392140318314931756270787731290081509291892639363317874591
29 7 41 0.2218408103079621877656800668889845227338483158864862403913008370469645506839039
29 7 42 -0.2237078565171754606201058913540964911632927352214166387804180619194952318268808
29 7 43 -0.1684122160784938279595709238922848075620550455841426874103018544860892983908861
29 7 44 0.03626860756901394549181829797246842561068193194950526743573984966658226254873826
29 7 45 0.4104316227508035119458946805114130691377943256761940888918384904067120625684832
29 7 46 0.0284629273803943620240898282871840138516022901297055927400092433801159907433577
29 7 47 -0.01630448153024973465397248081903496846835584591384589671239429953068575223116284
29 7 48 0.009082917635072144446384161170238887880000612288372622648011542017509460554824256
29 7 49 0.04965149974587669418329725959425884226816028533732301560767380885104266902914769
29 8 8 0.4332846568901135122421638538281214899493596038700027896368317105748317084971592
29 8 9 -0.3496638652162443777785936853952790487758215191781125493207508205290139121639534
29 8 10 0.003466528134135809794890286634722992657001002441194362139341343545717462574668899
29 8 11 -0.001848008658175753163534391039926868381718726407805766839177029186640380885013534
29 8 12 -0.1379242512350682334424519798724339864218951439067688485045300453756122495864138
29 8 13 -0.1507558788981052029003039810737205665893633097286315344708686661054035645323932
29 8 14 -0.2938236947594995488858263900031823199487376083555559008595887229199862327704702
29 8 15 0.01933103899278483201271258071470693704593271796476163030196962749231364502287287
29 8 16 0.000424906498052728134566104651956915454699296964528227831883789362295697465444481
29 8 17 0.006848881563883504144177743621598939049650452963599746287009170450733032101128564
29 8 18 0.05510488535990727043157153189737430121258687740123166140401484509199983526921867
29 8 19 0.01500229325992612264016153148248323929547597821612080485014857530517926257186668
29 8 20 0.06329007215712031189044390374012696656150643299170484754560426188942586281992667
29 8 21 0.01438277782781575497263265677256320118257519851194380588220665891286001286067006
29 8 22 0.03795560198415725921954582261613257540577732586492030860203878561400727714087438
29 8 23 -0.2904324375688066187211788759121580708653773703977676501693164841203119688278369
29 8 24 0.2227651475894180108077500258280189015646854613225447160514428904799815993934576
29 8 25 -0.1431413647086076488219007774304098090006849918909528046546567252103799237830208
29 8 26 -0.09651751570025559028523063467488936135986163465432259350534376908154974812073584
29 8 27 -0.4128663132897366940804150947072272742961532873154343541406203112613647627858133
29 8 28 0.1025870819189951469664913457110686546458450626403502990821533271725733381311104
29 8 29 -0.2144962523857252471409961792399595835263715721030396960431748024439982829080187
29 8 30 0.1731327131840477235164456665035936172980517519687847019438506693867583491464218
29 8 31 0.1128594689695822210944106354424736921645788432892533206590750678125350001108141
29 8 32 0.1817805199560804545361028598279343793706958077468860174396147250723237841642053
29 8 33 0.2334340231214966893216434410902745886833788270500280921791546403557348961140468
29 8 34 -0.0128596709367966252650610030180554426506681265805729525473459163166446324368036
29 8 35 -0.04404258546149598545124383367332553536300253247431302503145641831596270712625897
29 8 36 -0.03159809701147231794270663210154503683208967278011678977237195872339621789866205
29 8 37 -0.00491000303509711468814071563507084294943983309131520875281026270168362359238172
29 8 38 -0.0488199732005861404160815708752672527312982751470160812555063322288951406041474
29 8 39 0.2489713231437758354698644466289693335613401036559718585723384577251720356570094
29 8 40 -0.06986970815283560439972384055585169195059215832136437500364541609931645211778697
29 8 41 0.4429364787777080789573180898864116232454261252392931884867370251469960371520508
29 8 42 -0.5679896642199645108546072665406563154869686188846567450475625459982924938659928
29 8 43 -0.1704893012245490226980464476711091635571352938522406173418519327691808625118445
29 8 44 0.03599187672701655708662340468291995285669393236873483472737752573932802496665469
29 8 45 0.3804088327126914954652162442035940295344411712465967697216355865585298992408461
29 8 46 0.01212925069228844309377611356603863804023268788735409538610558220033177444879082
29 8 47 0.03781719566163551347687046918189143976941902723300216961819525843193893228261112
29 8 48 -0.04242498399012324722091801288527987323912559163343263431082962144657497254018438
29 8 49 -0.07390882622877354224064230615463045878978989982424075127331887845902806552623715
29 9 9 0.6686299381725983697969475372865290791163037199379004312153656056457721869482499
29 9 10 -0.1799169421915777879678011184566215182467892698249607860603796485132610621909979
29 9 11 -0.0006006467268202662529369667828729697471622267498876831290178301923938433965595016
29 9 12 0.03559865468392490342610184241980476256672461973612195244077307933124608345947407
29 9 13 -0.398690000073896372827269069652190662512448180379482979946841555877116316025044
29 9 14 0.039639189512613248918926912881366373669991890993842967936195180483053617720795
29 9 15 0.03721899958091376824782202486429117370690469529718795076772784126825095360920287
29 9 16 0.0001417854888678762021107710424771648670148820365008779150684029771026710934572908
29 9 17 -0.009440757475966377149883181175337816344586217518960666517525084100505652609776192
29 9 18 0.06002772275064701113262480198842746722257145602881494373431754475737082148682158
29 9 19 0.06209829289760901561283721281596456530832729363471723632772564666446766399956518
29 9 20 0.001331007843456053481986253943934942820205875281087451477651022016498811680601972
29 9 21 0.03095103585938878077032320179047566600426107466587023235669378350450090403779108
29 9 22 -0.1275242224008516005376748354171877338884181889913011521278226519700057794022683
29 9 23 -0.01174086522243367148519101305423598498529333659952839040415039962267715677723009
29 9 24 -0.02302948844708636671955515522531101636219158820816698268336910359263998974056003
29 9 25 -0.08427456471207576310405362988450381669659673441251971704575609291521557587775766
29 9 26 0.05677833664236278557920388295961936275496533174518036346322484127947484803999874
29 9 27 0.06876543119366553795763442196755011119326954416951572840282110703391153102750093
29 9 28 -0.3483642941013944539347331492254025553684677329912462825213235537631232492906054
29 9 29 0.3102930967156709476948463115981889119280976898480609816026444648266397573003669
29 9 30 -0.02775236468692421876040297700152500669543623413078470702562031183498500180595306
29 9 31 0.1305950136789914765963607461260153908335905057189283244893157369633322382290121
29 9 32 0.532352389448507768250589184946204863425928722158566853205125873821290185134592
29 9 33 -0.01831839602577535825405041895708971254758289520550818736924987607282980879746371
29 9 34 0.005739505721573797774426895143866673515836492447971534807267110577873730642729598
29 9 35 -0.02288704194355251058615522647338083362788938121098899598384425343181453155268134
29 9 36 -0.0656015081575742960313143308244634440863891232830806249108369410569223426491493
29 9 37 -0.03638487389664215139864078948766224319693976691185562234760986198741467121128451
29 9 38 -0.008834168569556575438996484549392609191357810272407144116594467771388203287038626
29 9 39 -0.02558881748383563181870847600817546797000039388569683762750995569220023257915385
29 9 40 0.1785681746076999474841289884215076977254928412338783545584484140186720378344025
29 9 41 -0.1069273094140147930807465969674371222667101219865433890213401573372086997232641
29 9 42 0.01524174955838895820823075748563200444896689807201677499095657195018840196850356
29 9 43 0.03396375093957989100863011557428571234011280743308570382249825710147646702858022
29 9 44 -0.07535321218802574810458799549479722698005304743951580022060508445548522706106634
29 9 45 0.0992886907004431540151779218326825174782654402688543411142058942455155656978066
29 9 46 -0.006175507149055866045664280736292335939344920127194223213980281986826651242948784
29 9 47 0.02673172905732875459781489571189376322635873376775801032517765884214556229977288
29 9 48 -0.01359532034852369255878086460475518368744536453329202240974165667667432035825972
29 9 49 4.829039754896324354268333369319458372863323684659447403946540094690022835144046e-05
29 10 10 0.4747526400412844884528072277983689660964941913711815390561286642897991212470976
29 10 11 0.000186194681272295102653059626200095618400556455166830107851750677929921476466595
29 10 12 0.001793738911775595481961192069349905359272207782448099154087683324814998944727692
29 10 13 -0.005044917052007446498511798385123384865463161747453640158215639011203968435442902
29 10 14 -0.1928572790082774690038509805021186077948770557003056216728509755951608107352903
29 10 15 -0.5379367158225612153983626402837683351228428279924190662748397822698769273211625
29 10 16 -2.327031611483764690218651272525970908131551096775930652258046195773639767038529e-05
29 10 17 -0.001245822879310108936635894054521539258000410437685748355398628360856274594226647
29 10 18 0.005763417299115072252924823514980254307564289987304370519014026877767599262520224
29 10 19 -0.004083499061093243718758701238918533381033129665971810109589281308460701681465676
29 10 20 0.02424233518864234484747826209847032311047603772166633306793211871477601024927932
29 10 21 0.0627996683217908255864632578940455455158950652790995480514405423077854382687521
29 10 22 0.2222714710408601729279923654413590874067479707886406728074247673263530117952524
29 10 23 0.004352046609721208915106288240318296808395606225658828292473537868127462242039983
29 10 24 0.1202474863438451196707869639260149682410820270781060207660582099571893041613784
29 10 25 -0.1373783932813788551242232455357838596265244835320124420672163391426788593952724
29 10 26 -0.3326273427769702745327511175338741520504820714742129841648724227343519404212485
29 10 27 -0.01896125994851122607515000588417238933880868329080898033777290016497111768534296
29 10 28 0.0875343662757386218685242283612118695858555622611257362566224145921624047997268
29 10 29 -0.7731142168838455125094202624396368508182129295456564087903313487124359306431718
29 10 30 0.01229229660003137652567626635291436690946644004605431074220210453223412807546716
29 10 31 0.05161295705868553336274983090561265945780013742238742347298721011918658880738933
29 10 32 0.05853120885045165305025443062816432650304349813998851662310113671994463331658416
29 10 33 0.635705370516928373793085562818465187832739094257885764964090103675528716753161
29 10 34 0.0001827898613477652658242299674977977205178957392940035690312446710672678505943486
29 10 35 -0.01412583079288614184856714061892573450343829250700685618077624470237430976835796
29 10 36 -0.01776631545112504975217475264061080378736607256623247656491965279901354688999039
29 10 37 -0.07285251784615635690112504913696821563455222314339260856081979269365342771317125
29 10 38 -0.1484111809657581266047907672271556111899456503510380794101953889815010256885479
29 10 39 -0.1277370403837584712336298110561373042088496748255110255244940183485023042191875
29 10 40 0.1425606930992947124937718361452578546274513030632776377836117809526203473381837
29 10 41 0.01392940627401108793921790751725949099183228260841808305289510159207889554823491
29 10 42 0.06892268861147547033626335971549532473947269607549247383502209583015605460560318
29 10 43 -0.01074240395289221984377804981029725064651594990243145355067630771947291969930349
29 10 44 -0.09854330486989693911620056545153514366426382694646648604639692173075550418214532
29 10 45 -0.3800693482008125113832736225607783034146357225687912398455089900476032560471954
29 10 46 -0.0003330282037085312231355318667167459718412300447833769785103766847395686965432905
29 10 47 0.01934036558283822884038361207947706139062031751703725597686456367848023747548174
29 10 48 0.01788312364939184898803413809519124906316718294088781844991798477911014315898189
29 10 49 0.05428920192419331580019446278565112952312121740109434287637484415933840657239316
29 11 11 0.006988540538025413023196958249363994940682098807035262562188758190309093249810254
29 11 12 -0.03177656115886442202589878652855148841143633138733996913881259357796140849845172
29 11 13 0.02290471788685575249474114928627237867663251190250127228673031748607519383892077
29 11 14 -0.002838262090008739587081057951453741365415773134043622797412795006124243729716876
29 11 15 -0.05614160135670871007147431554714020631978242640063972393105309559886003784317073
29 11 16 -0.001614949770985235839826994098637570545224046230691940129603960224784146900910778
29 11 17 0.005421188852629896484060157866543614400093155499561412934368462744825361614211693
29 11 18 0.003645081506264496838313407005879097235739833392403733406698573009491238067123135
29 11 19 -0.01000690525546121829910075066472091228669309460646291052615896082436112205139638
29 11 20 0.009419556047025334295925068573472163068336449041183021223692973855760894558421275
29 11 21 -0.002944962575986008537971272157389782527301306909941497745364266057374035748092397
29 11 22 0.03279261299287006364671760454851098288876551308064777699142301422518258310585768
29 11 23 0.0782903501530435720652716745784651957461256604174667227274266789083509612772022
29 11 24 -0.0637669992236138626574726198758000963916453546244495061286694288721253215557894
29 11 25 -0.2028314966029802190624935843270029649855151027722769501369821514880325308248847
29 11 26 1.730348871766111095985832555240035097495849198001581500184653276256786819728255e-05
29 11 27 -0.0004804516263482779042132862902672504607298505921749286228033975210271997826640768
29 11 28 0.1657934290353156941098740129141508881832481394740761357840102238291832876565563
29 11 29 -0.05013572384203680292667688736045380742139515356351441833769163156007866528528734
29 11 30 -0.01901996517903754095091967268391385360826985367180986258096373576431074645823591
29 11 31 0.157394762321777263776667850982586403330996207207390570982368168018884837539351
29 11 32 -0.1751504282389002508479212345086533251119076150913031678388513259353754922035795
29 11 33 0.06014772385403288892196238225420774749486305754514675855029063255817561878844215
29 11 34 0.007171834883474549368140804780815561459170511592736970703407626452422164042289685
29 11 35 -0.03209199495753711046641197760517243847163623111806858438476723005843370688605444
29 11 36 -0.01124669351399848483270001538386457200182440780287053134602475181545789572817803
29 11 37 -0.04694316439445173866622139371748317815194950297856254931403147577364112194845742
29 11 38 6.058107704747356071953937038025907946539008072495300980003059056702208087088561e-06
29 11 39 0.04121786107657981464532173518228800101487966109271802873164499674792800038944228
29 11 40 0.07930250125861169542058696420823911255193990223703884934374837027556404067077174
29 11 41 0.08474165235984918516662356647332156169099556686824783330232493117127237023444265
29 11 42 -0.1562879826563890188467336979595555603442355509664433211136917953952639094194964
29 11 43 -0.00720877825144164099755977538911639835208185923583202554597383247659235505868138
29 11 44 -0.1031243326482910554653730787020054610015334217515038912960964014134772387013994
29 11 45 -0.01138533814999680251296271342362026465182567036585092748657893924808271381929055
29 11 46 -0.004068504483125787951174229220140044305524915021458150041685161742029155605771641
29 11 47 0.01966043506134167624280656873400430611200249985205982374472825259570680722089687
29 11 48 0.04852984503211750177441725066075341714830109093816400947624036637957891245149727
29 11 49 0.03225711081081398759401832166113293954563406510292907579152368622183633193317902
29 12 12 0.06011324746717214688966532449951198177439560209820609629082567310527481515002527
29 12 13 -0.06850382182748515743175365153807430634662332842647850488547536255476333941617416
29 12 14 -0.1591484992409990644290588377623707052672096441214328054424312038680822196950719
29 12 15 0.1306840586124196154858831934277557114774902763062905009441613418977537382381787
29 12 16 4.415393740268650172452161057045481865273907844535461080664653240883295127822603e-06
29 12 17 -0.01660576347411216561435386139446064342714542377642104526609321347642733527902601
29 12 18 0.02197169696630282868075577707933636848050030671926591715945823799146006634865707
29 12 19 3.632470121888355666989168632295174301358421340588776303384566771832929697424113e-05
29 12 20 0.03297308919644071276277598934332726103728920103378098404684344664697309995672309
29 12 21 -0.00725190505564295220310481810165767341721821992568852441279838668911937018426419
29 12 22 -0.08519585241220580563860814134553394067824197406559644915612046651710828239948839
29 12 23 -0.03351210852430517186558659702480532218730202292369789321056003696139252547838013
29 12 24 -0.0348723645068683106673890424219890986707168679185821766202955444254141121254051
29 12 25 0.06601937221373195528296277434345876506186802918084923064657418985764879449282926
29 12 26 0.06843644197050164836596075152406413508677393967601150195089302045748183702344973
29 12 27 0.05041654232506971933627642198051614581538214226176925661798257413205031956372721
29 12 28 0.005239575227487349484067047203016557799792388632129751496078011535080526216620417
29 12 29 -0.09074639800136806598048092552419913178868872771872586342254921182983248737819639
29 12 30 -0.09649383251730391129557802438387391678738892923681843188942929326215389015039502
29 12 31 -0.0394558929081169935234486656487684085044848352604016735841509067527939182938794
29 12 32 0.1135667084192924218795708918950084015418517226281578554469723084809319570336082
29 12 33 -0.01707272165624039893438550605673529474580479179005934006774922511871697112369751
29 12 34 0.02282798759255251395259772749122180753933200528461887277080155371334836927561324
29 12 35 -0.0006513811499979096121605398919039173582062629341495008945420487923321929387710503
29 12 36 -0.01265934309702666594402517260804368712537563612431396834876823925581352027327493
29 12 37 0.03156584030500321490364635129691322895001104798651411934618767258155762891017372
29 12 38 0.0334036964682687180105340358994884985109951834107119040130053133515557898084159
29 12 39 0.09021400747502970744410792463043437469340570208659511397885627507647497127152688
29 12 40 -0.09081506207580759852657800195836529234570864567233984782376886882938278049945882
29 12 41 -0.04390850062344331670178239260972114710871557863714154147170364143842915448423071
29 12 42 -0.02955130018248648604751675448289709494786030118540734135563852315102116382584118
29 12 43 0.09541256637572478773138602356723730945122807335646450800085673436869431810019882
29 12 44 -0.009327179981752308851194639321581090412203034429920812133801779432510637281727673
29 12 45 0.2142312280247603099767307956125561382468261666934541943937980024012750826318708
29 12 46 -0.02276482194134708363310968487628996184279450147834356415999263832487209062295192
29 12 47 0.01636188179894873821901928750214378657535725810700620614264255026917830974500512
29 12 48 -0.01663608713886990888641153599493070642240591441694955699388650830948094234801145
29 12 49 -0.06213482224638371334719518341918483301275742595401938647640245825755411254360625
29 13 13 0.03531587215692609508867587572913619662185066243135043471716176022844080971144337
29 13 14 -0.1129813365169273222692190034049149458905357408487178057310742836329881969033851
29 13 15 0.03788412011375295831071537886315052284096623964696086839598086620872304041485564
29 13 16 3.337505726921931178996655362278503335837000072863448843891908427737259850275953e-05
29 13 17 0.0003362944641537262798179057692468351604445167593961952999615588146524428853990708
29 13 18 -0.01029513655704369367801462136492811728240402091139092082320947706199084733300457
29 13 19 -0.01778707011295651703729962703669829838887394929015013208177077557113615283530642
29 13 20 0.01946947603606564670872955177556483121076142789326952251353476531176394343183103
29 13 21 0.04005028789609996918144373343915497177422681423376596406346027555348580988938965
29 13 22 -0.01712515391431482297171357606117711813964954868148331748274526635269553164815764
29 13 23 0.02002433027308905446619075484234943656882485736911423553442401932614023250939721
29 13 24 0.04102008111457909601903217012518820422982224254776377983485862610087380338591948
29 13 25 -0.04820322062363959039619884670715532892982899350465129079454465748696837209522057
29 13 26 -0.0440065957549543848768455608773216052499488688344728139512974411959559292088448
29 13 27 -0.09418811356579335125086605640107039063184394333175040815522849844791296923098209
29 13 28 0.006568842258887164181110436969283476436912914026295998323971834062239411498967588
29 13 29 0.1143200393938536519145297757499096651155488837190517240343521209414463628895334
29 13 30 0.04805191079130029942604889465588420884215047487090713270773672560799980844463099
29 13 31 0.03834612329787921308091539404059169172935290355084908263490674878760748743800114
29 13 32 -0.09455216875787252315625962267115917356385516860141317110228127555786996931745253
29 13 33 0.02570491973181487482613822253173831904754556950934731310912084887186016728648876
29 13 34 -0.007580986946354749529550044844581194723036658279344597987182166883424847314120393
29 13 35 0.002102771294744680805299551868869260476154985778971083569921046784925421599375248
29 13 36 0.02072565791925519387566938745889365020292125877989330756032213697220148124555186
29 13 37 -0.089825863460680621680147850331173577415726720083786083253617215565390444147796
29 13 38 -0.05793573966088225498929231905912533432534734375260582055665706024790015272478743
29 13 39 -0.07392867829475518824863218036788146934609396090838885640928779826724068992518652
29 13 40 0.06144690249168265134172083053274656664454908254929609845460060523219541881647452
29 13 41 0.09084558329232585065608812499887617506776760005923816346094581074814770353047829
29 13 42 0.009421734668161555702354180896402389723240556637200312205400447397533013771723311
29 13 43 -0.04773077460754166120119789466934057941928340780134944009309092178401284195764992
29 13 44 -0.03739564454519701954920113080078010089770868449264419795008280048549145552785045
29 13 45 -0.002753647084410586202062266936124315023421857331842417091440603135122862479287786
29 13 46 0.007574350878235890384109274398157019926443159979977962055796691235041993813030319
29 13 47 -0.003775408707588314629961610857787376737500329323437368203871575906211793677825853
29 13 48 0.005900842291703451822399821900905933746459358860147814240833467266544303935806139
29 13 49 0.06936510485380905377617785620471027553778528443960195911929009913117258971001221
29 14 14 0.3375557282500155716321298103612603145964980194015583971845296072941713957741216
29 14 15 -0.3177063682601960329960064536711957309267657336306464767686729104536977524742412
29 14 16 -5.146701261251931614141187776797953540904225839310301743348254938424478658413952e-05
29 14 17 -0.001887861176245940386644026379507072179801460987819137718158349413854773195991875
29 14 18 0.01067214532607787511775677880583082057346421128201478529045353392022262293650589
29 14 19 -0.01803793530644290473442713450486294972197971315544580955719635870629518269443619
29 14 20 -0.0480894253445078846732130678554481363584905159278039958806144315954359067847268
29 14 21 -0.01918886667155397760033767456787250037958150990222106420246938500972518692751022
29 14 22 0.1699413717508995691090001488606674895506772023639739444186388436464712980104831
29 14 23 -0.182466550788067242194281054033956165344664632273792740901262134684310823707004
29 14 24 0.07757852086724786567381653408457761453057263126483259149560321890848268925150185
29 14 25 0.0717248422369014627955236467007547941378702106644135539375941402086973064225247
29 14 26 0.1422285575344878639932019572312883801344966100173957380907685170987492054035517
29 14 27 -0.03585653189242168646776724914217729953996994697220789862853099308326351090135775
29 14 28 -0.003358181288265523047323933638527440033601376129828279982431570819121385947137641
29 14 29 -0.2386719624529093781214263171951507790044156790926210907068220964611928387402875
29 14 30 0.03648905216130720517613804583308204964484469451103870695371105924924973965264597
29 14 31 -0.2137421372191309401854752599268444590091590435122218004771170419145260547515495
29 14 32 0.008085829275877547635598570238083601043460654193155511698260589826754665905077929
29 14 33 0.09031667354382179985135421833802093326055836717187085311179466144801589598204187
29 14 34 -0.002536979042590602314536901720881024781595935686031725989043399513525697467530491
29 14 35 0.01542917430679157496143822591906973085826919500428594729086770591165145110627666
29 14 36 0.04719260668258391495447901965513535321957796074031900523284714986855078469399044
29 14 37 0.0704619727664450015445665982488356569849224882223546221414166199560082901865414
29 14 38 0.005691886828620034358911361029860356465014200546553141203777153124854701517218939
29 14 39 0.1432614384023622769581056245767113514458732704921630428109064400709739142630671
29 14 40 -0.08412349826426827194713522640148244733091606617840451866003408550520271389103642
29 14 41 0.003457675608279337816126943160570760273320348990441641479705035765822667096112379
29 14 42 -0.2535783209494836164548069419223801794180921292825037149820379741553239905839892
29 14 43 -0.02683403048710257617608751625127358099918288977753275614504175908196127726365328
29 14 44 0.2620862144184233313497686675382782189518159990282366128500046196021724173665288
29 14 45 -0.06837355683542833357907600510193391052495220078288441671064693640632455405640443
29 14 46 0.001707177237692989168834440610385531522389003499489695934947624752711877679647605
29 14 47 -0.01126991228520484301926030645812135542288733916252720191986939377030938475658127
29 14 48 -0.1129941609757815214369159971902740364397946131880441935066430416845632761801905
29 14 49 -0.06088476375591193302182347623460759671250121107563136950852036051033777423896381
29 15 15 0.3045159213673761667567382360067876038927025976243609072018760221364356363013561
29 15 16 -2.854529511555155591493101255296369424197692213554735915085244341195312318735e-05
29 15 17 0.000270192102770347355405847333342627572011768104880168272922646346352924921792657
29 15 18 -0.003113418096584184000476504871496392172340564118011656890006739246118347025337239
29 15 19 0.005184856015903893155334969791505261574022786944998387912288266283960289475504676
29 15 20 0.003172092826504189419081700570514301592473890296231811743636650184336617261116095
29 15 21 -0.0523778914754575959697777647919920902326171361073876954844669833252297105672196
29 15 22 -0.1617748717523705800949705793536082672162944978148773344910832365457825087838197
29 15 23 -0.009356302030462942092039216552632937372965595537667089354950256135621952757540846
29 15 24 -0.01177885870313597937561079382250777348915461095065893398016215031165514454514065
29 15 25 0.05822087911251031179369840213348950332019145752382679669504446370812410380864392
29 15 26 0.02041130071650163580018570071959807356684644474353735575532058832756666377603821
29 15 27 -0.1043967766076899229521429426471378673786794885998428437524206561143590750451434
29 15 28 -0.1725663638670285631848989919162559106701270397000106364789082698235093200316092
29 15 29 -0.01985150256939477242823270194165613671859078849219589228780326441812830095761487
29 15 30 0.05480197429457187559522181564957171530218289045281146377641550176132872620734276
29 15 31 0.02744378044210629613285322492730100257926476609068979848258301603177058364107498
29 15 32 0.1658590078403107747607548873357909674157725941580567164123242894911870486077406
29 15 33 -0.3796293387867563342695416667479120296927556850024766642672141191639176830025466
29 15 34 -0.007301598112738428591434020275247737396453396186840990935478708930149918591958177
29 15 35 -0.0008930751003787882882781616028240582916492706424842364554139370968166890272189867
29 15 36 -0.01525055196882305789420899799049929857036475764186707009276281184175133476149892
29 15 37 0.06471966797093927905525661166147138490340308899704070443145488436022223865083266
29 15 38 0.140529664735749340381448587928471155026505437668979850667234141292801370682631
29 15 39 -0.003468990672811706117962285817991697683655724924515282884002120457883022748045319
29 15 40 -0.003450126914489020848874937676498368291861711358157956596861953081313962340791349
29 15 41 0.06129954749709434896538407982363822480526114424160030571180908783510338195753324
29 15 42 0.2833393110326987595344119885055430873590755906796335719312497347574545806559242
29 15 43 -0.04316993901167129045236254910556191645513061463746154908008781657024087763394831
29 15 44 -0.08904342838270943134674487987105791622567092557018669146197128137279350034186168
29 15 45 0.2670553717400686252809367940831114749815214001480166501236928726981702776618082
29 15 46 0.006328120801770856140113398409502385238311256018799683340082168718875957355425506
29 15 47 0.008912229479521522291405392855443151838055630663190461741618551786665446508444157
29 15 48 0.007224754178088228777385087038669154285676936833076212044978721994771332948184667
29 15 49 -0.05593800534261382203418345198253670343221567927166487267691516427130977938719458
29 16 16 0.000226354865688067501039528786173655227369262397922986850754081733669294226056165
29 16 17 -0.003780058744967139575644619167135053073575443328337702838691298927231048583629375
29 16 18 0.01673353629525615790030118046074306085545941653001186381513508727888797006822478
29 16 19 -0.02620311763707028094141158902072493843916250752656268092048903795736901488874203
29 16 20 0.01895909965832877882789605540709296979046633356622119877895567224255827277965266
29 16 21 -0.01991016628054842842895836221542662771023973772359503593849144609983506698321038
29 16 22 0.02283908426788869268912760844612185685448874834853686639160910483568576629466492
29 16 23 -0.1068846982201400332076159455572199236923616056691823480094523534347434459051285
29 16 24 0.09936768527269816671055020970691032735228552427391849579443161063584602292796107
29 16 25 0.004255046373539866598550594030066284725683687570144680992599132644854617671492813
29 16 26 -0.003145813304697811819387977441292904362639033716287486949581972552532213264659482
29 16 27 -0.05795897229981266508338692585455467235718888044952566696871732036198664492180463
29 16 28 -0.003783796738628602919002874612318120861509978833720314351068401835181280966713889
29 16 29 -0.04664612691676387588318022291584041363999943122237580021628979070118805728687247
29 16 30 0.0257732771660716946147765186833651704271185414052789313939854096162728246510173
29 16 31 0.02757475167439160466012449054263011792300150468697507338068943783853719987534745
29 16 32 -0.05333593612630781245616070469379637378894241175488842951762103803319004520437007
29 16 33 -0.009129514074759878561598704542465533235872284804669156990565561815271153395951964
29 16 34 -0.002726334183038378644942764294350646832835941009853232584105110955085752149833488
29 16 35 -0.00848987803138458599716655744663040269515855941591644206243949539864483725471422
29 16 36 0.01050490512819812584221237154309398378713623766855012174331067400353201005130978
29 16 37 -0.02612093978616176190172468993797375879040161301930762994702334877682591490640001
29 16 38 0.04654779233079523343777757588740750534763126439521684737009373331154498230150481
29 16 39 0.08423031652674986069278906577349567887204672673356460982341698309783426739079739
29 16 40 -0.09760477493475587137508061288935388339709217380935958527236217412486491697660991
29 16 41 0.07442012623170942158224544300183873722586610273718103613167429711570447421460532
29 16 42 0.02765375129624123216784122562645837371668851001582749009107886002575396766898408
29 16 43 -0.02678376623812701495269787869432059362039173664752046869401140028615456295904833
29 16 44 -0.01596275871220014345749513949616180982546384126414015531451660237742198902929123
29 16 45 0.03498073809279627714226057473630638049974604860999176836505362467478135822491833
29 16 46 0.00257163726370972029085143340034672231693234607326715037965098850623393685004647
29 16 47 0.009037126349289782376029498194161307295811626829000049791505724384784356492168862
29 16 48 -0.01276170377207919454746147873941483032927375084340989502810444998185786013828804
29 16 49 -0.004415175239321432676712773031082734103517681433277363088849898323852958087166245
29 17 17 0.004253668175741509380303835016498405608151480894754783696080486865637175751223299
29 17 18 -0.02450961845060121611632187208284122369044658804914718474951644165197333483431088
29 17 19 0.0390107672943897239457637949680309246894118601532290912313010268635630313417901
29 17 20 -0.0328600195626731986154712096972249957512466652130457745156682440002728351361723
29 17 21 0.03914789285773389687220693958217886871684988786175070115289421282361429257022897
29 17 22 -0.01593109889586302335962996747788486535348126638329713893762148190258143663259443
29 17 23 -0.004168613946914682887396078619748419902775745850750269245713609784428625294025827
29 17 24 -0.02036006612175791436838407512770415021454806158970449001533350250117898078478237
29 17 25 0.002797336309439048994983042967248028656854579060682899944173168047637951251306376
29 17 26 0.06040850246265193355040638637697866423083284014885116005880843614500751404683367
29 17 27 0.02566802573179153158074783215159295577822207214528437846586189018839960439576097
29 17 28 -0.05203449956758422650898367019552486546736121638943876564287637946451906890278102
29 17 29 -0.02808364393955423565135555203696260322015918012894295561947558711668148617657456
29 17 30 -0.001047234272385896427319885205464455970968604021591731757782954359904515730908429
29 17 31 -0.004967409404604493554804486069805979784319884720594006873892333482316592774885705
29 17 32 0.03618497291813081324342923172780229561544509114397157481761877712543409131095589
29 17 33 -0.008296380046837191812928004934097833304389219398477296462415461146585214366012944
29 17 34 -0.006890890802999960370709637608744902180382917777980432153734229776871388516072356
29 17 35 0.0276533689309403264234473999307604820550869750995749235375456068551888077449597
29 17 36 -0.01850816785729302918001823344158720701429666639605202734724108760087242052995172
29 17 37 -0.008721452283389053679200702684666620549670791501574837993727079146244508616929381
29 17 38 -0.06098052993310768770390594978405652850145268909810500913419406639052579454389469
29 17 39 0.01675959747352243646262273916780936881212669433687392266759382930978831647557392
29 17 40 0.01322718159103679633036982013714840316048283267686117411801189639924783491919463
29 17 41 -0.03810514898074005034137351653459075617863299027255825866825277827153068612761168
29 17 42 0.03709432050820965955219371941908457442476512082282946720181074630040126470360009
29 17 43 0.004271865014646000207645073596191248214192055952608144938315450159196744851724206
29 17 44 -2.052780144272072863802293053474567569267284924438887975312496576178987343735713e-05
29 17 45 0.01086192278189161915256891970165439783256903456126200691665491850616166421599061
29 17 46 0.006630464661144007919994594868606602379791092328041000480516828664434124780485862
29 17 47 -0.03082639449354707035224406377822028176410619145884217946009317288863622818029898
29 17 48 0.04159318058916143920054577956041237215102505516105296624245143217400136631087085
29 17 49 0.03593762330222833696453800310018355632392793121871671601522404262353234746273444
29 18 18 0.01640242391912545712500460301263848202073171166273499726733318432915718529291153
29 18 19 -0.0354200728510304813039527803931228926071534915863860552355520358432413552356566
29 18 20 -0.006657885927490648628290522708615370268316838706108389210839493247106426382558075
29 18 21 -0.009337338937497056000755603510634107062907269732443482189828524549034229190365564
29 18 22 -0.01895012271122247851607452304390570162867646676077458814132526713111825873196385
29 18 23 0.01406246438521011392131481100367647695970470884012062858438940417445346885166709
29 18 24 -0.03488115145783583283738301172554993866002743777874965103009817054065191160589276
29 18 25 0.02733076569537562008233666678268554696795421628062529364892979881680539536415497
29 18 26 0.01704401456225359237786251692123944121659634707418208463102026097825160783093969
29 18 27 0.03292886685802981086509939358816756754490802509354485852347764432687584533995073
29 18 28 0.000611138406091956292845154862738056465307910814313553762881456889524343130927903
29 18 29 -0.04665687892718834354798545106109381018213560711251066209330959677269233488406831
29 18 30 -0.02004128739785100445974085432923783400542472112531449819750474546391316505316321
29 18 31 -0.001857309175717863689359390063588067694406650435906642851883382779473692924508143
29 18 32 2.658624759761364199715893012350208479229179985349740146872158552257857541129717e-05
29 18 33 0.0150177317272067663605291147326805888274958069021199178256032311400874456003305
29 18 34 0.002447521139789288347080218969896360569107182181695734432582905331338040809179976
29 18 35 -0.01387551813386066299652000790305892686793299793415342786703591070679522905682131
29 18 36 0.01640450887034886366274092340517301142615721005931416979638645021630626177990938
29 18 37 0.03829032376779300802345800810370930003463865004566306492264873417720033248524454
29 18 38 0.01930691487166343278770749887360179187042002546718605430097041927779056335915466
29 18 39 0.02070626763844299416495296267390855316330957455501259670307948473971879532011512
29 18 40 -0.03015506658698401769389941258630963518516485249888463687305963281061337770191683
29 18 41 -0.02700958075155012143730558671707006808581639583134496916498797985434405881955783
29 18 42 0.005880172856516292208159504524581191888376760731900855912191828642773723721108789
29 18 43 0.01839473960727121391071308392437694311906425726394256053748121185809485322209332
29 18 44 0.002900668698386924674244368208433990783226761043384093138303839889848585862793299
29 18 45 0.01037509982724776382181028878430230805351312984520411095903529468853113274084237
29 18 46 -0.002316454895846510564908290398350514907296882800552607010420782816150867440876316
29 18 47 0.01337048375336913691901524620111207791453084926770380227600011070097676059671023
29 18 48 -0.03146354535322150413729985496970075939953999345545555547910908187748152487313228
29 18 49 -0.03101684088374952479194615399638786953049120441609895291064534789694427006195305
29 19 19 0.01570851748759795384041481483960280132777107753819591909546354709455561064508949
29 19 20 -0.00178011251159882669524311364792876427617296146754571168633928102334940313991243
29 19 21 -0.03421661945060825199073866710917826445159191010025579633420782641722408062228724
29 19 22 0.04049712492027760472133245438889171086878734112754603831007537783844518159233282
29 19 23 0.04252141713644981193986430257684615275744405250972206832121037521770923024622694
29 19 24 -0.02564422765071604144890024574954290007894179640483999537469542561044372443390291
29 19 25 -0.03438510445186011015328009958057579141465450641671625758725369688482872198930837
29 19 26 -0.04005331382081223842481881245107219422278550006004391112912024144235367364699425
29 19 27 0.03075503150720459355511616961678831745156435560664675834158720654478608984769574
29 19 28 0.01853289999964923417108457055086513331016850459048441000077430543583821214114071
29 19 29 -0.03183619911992436297087247133029954970710566369133755032091676630883091394896285
29 19 30 -0.01912326853658718325100656779752573978213402110239124440056035707781813359197643
29 19 31 0.02454889008553153940352554052984639222268235085729224914228676767941723340478718
29 19 32 0.005876779433983166111039944750220563141873659442767853793819642153095238703808887
29 19 33 0.06433312471379906541854193967595148849808875470437602404406461180334049971033837
29 19 34 0.003528602640162870941781556553121432590083380320444853503884748897078584276592052
29 19 35 -0.005036251554776268440403819296120988333871575416795281498120753634316441767428712
29 19 36 -0.02267899023491158364855643388897378290811094824082574375798773213048305613501359
29 19 37 0.05461368169454790123110772463940141730625420877888511223782232059670851548220236
29 19 38 0.02153059623997669145190262392223312145587312306168229351202684055502434409660893
29 19 39 -0.01740418637868934264585829085592117429863056109783239073981486971357681151538979
29 19 40 0.02357765290418758917743463888003266230065569043829593960667749657275450798876787
29 19 41 -0.01617058342806771369242154677726818638458136824025987704488122060800299228248462
29 19 42 0.03978217254938602403706138196057870909223078722569612588503650362992268407086129
29 19 43 0.01557570080466032681904977487363097410661035419072931731082052985248524786109729
29 19 44 -0.03861155431144589413692707919338589846152068943327410134748926083821696103731463
29 19 45 -0.1279864201878816602770638504625154900408396675524852112622568015364767820186894
29 19 46 -0.0032505206327771762411384852011533972422540343470862651684500231119242511238606
29 19 47 0.005005395671810779866067322423282608120423751726432646275392405502567813704463905
29 19 48 0.02992543943519157224260851392879245580001446856531061973482411054228850415364939
29 19 49 -0.02785640101103156353550614537898530233736923494760513299997407641605980939682806
29 20 20 0.0198170978247043300650710461286760587407977029489999534725738481437317239989432
29 20 21 -0.02306926415277765258826959594073878386814592536812554301941459649594198217440029
29 20 22 0.06332963744023425566647744378681469109793722971505557513810550939192391497233698
29 20 23 0.03538145978670346194556114818143590184711704233465026455796834696975812270117303
29 20 24 -0.05147577122897724469171069556959509531651597932973098574688189950907953955974642
29 20 25 0.06867954715420888320633636202559796614544910654667076862411765374915642060475309
29 20 26 0.09964446821652896492860660924588931885133006118292803428802210431793622281166956
29 20 27 0.02468201467871049630363267801944027784749285576495661575762969907234215101591853
29 20 28 -0.04917151371453609866792130440993425086709163545278123804375470928811050834060232
29 20 29 0.04584615153744296290512359136522884450880076181312833206935585892601985928722369
29 20 30 -0.01307390414820534591958434282424506445044208043271829194239037351633335278114114
29 20 31 -0.03813503970383072331917803224182539473763185557975005927129911617740651438940553
29 20 32 0.008112106182053845265040871392063244734379774189070693301666493784590758662199619
29 20 33 -0.05217750846815373067084813418824953341787461552710843491604242183524758459045974
29 20 34 0.001421744041622558670179816724759367642333812202287108276553519978703012794707448
29 20 35 0.003970377574169171150796044872451154115286739806604810732737313221278283830225554
29 20 36 0.009430182776085780968571989820533575759435805136060409570516680872270625418182203
29 20 37 -0.004276184374222639666436283678645445490080332589519500119976780619196822035702024
29 20 38 0.03994971891279949697735554244897735882443233172258547972990830923902143618121498
29 20 39 -0.02898610651194992656548959296635422417034763009925497753166324465814581025521332
29 20 40 -0.006914920777020357539709800921364130416581406212718121736835221532739103336282752
29 20 41 -0.04284834992936573199374356544931650001519752468413493696164341254074669149748775
29 20 42 -0.02730239195006124095162288866960897052712756008497327925648479954305807199884135
29 20 43 0.01533554899663663981659628043772440474462151183399200445637592977379570734314973
29 20 44 0.05376612644774434761225055421358306300968464850464364537676704751564402251649651
29 20 45 0.05207470351245113677720471517388779536954693685371829240241947099913182378005768
29 20 46 -0.001542901663370405379008231776107281391056414867011387696363608496428139690469474
29 20 47 -0.004202778150584506556586076988859729419540523155243544023118390907312155591932971
29 20 48 -0.02067470343260697502570473572039809125703542574191372457740200322880787924538526
29 20 49 -0.01683092814415684215061375438479982523637763455451318822037448056984947978417775
29 21 21 0.03896748363969176856041199773853133179685346874678371518748625901814864110256145
29 21 22 -0.06781514050889823320254032838875614995959899632848085646815691115852626790334569
29 21 23 -0.04990978001206887476266940206556784618080273194274423613040538254429518638420259
29 21 24 0.08772552383671066793614109902354458694933258998802815045727416120260641057428224
29 21 25 -0.05183423321699534007923904281883177942111541747769133975137245021041825023322336
29 21 26 -0.09000969384509598165001765512355889343475831642858460612746290092893036094672954
29 21 27 -0.07752802372371241188698381281467190873424360388384605978588081950173886468243897
29 21 28 0.05680376674578856053293232594176739125287316301643085940042094700210117596178156
29 21 29 0.06867382204540943491984896270636855542240631192225298361962062455521894889198489
29 21 30 0.04299850719829472407473307706604650963848179088439296925159520395788260643444306
29 21 31 -0.0007291321621686479625848367570505228190115934744512811911892961928570252261920067
29 21 32 -0.02955861679639596194274661059511586958120133120436911497109317091970979126050965
29 21 33 -0.03974578417250311078944306715544991394653192904681417189310617727902377177186422
29 21 34 -0.005306484221804887623318731307062091560761825991638308037625241625804475112281549
29 21 35 -0.002128245749228060582811676428350378534505409955561833258114010761050902066405987
29 21 36 0.004819236655432332121751319580708947516199914293646003844316710003029489260558927
29 21 37 -0.0647226927995334225269819062018894760288768801079718353596054222049549529274
29 21 38 -0.03378323625988033137975535680723396677894419992340483771445161317863521140449869
29 21 39 -0.01863805338439968384151546570968566507681642350809659468838497329167692291317161
29 21 40 0.0336109695101340564944828241785374360287229369153542863855577562671670313382176
29 21 41 0.07353300201540714166846632083601276464446108606919553546211508607885496467763034
29 21 42 -0.05484357544389499431407905006648362217087697596112971441599216900617870707928234
29 21 43 -0.04097086600091298197188716446872029730004186849892588853221854182724768268390503
29 21 44 6.951052844946663200423246044110870794371858594145867830699042326483907776182278e-05
29 21 45 0.0787969769629656293622805615755276436764605455426215461571037852141464676892125
29 21 46 0.005105160697433274512910524157778365149447357274850966353024596798100164980896616
29 21 47 0.003049294825320848413751310876447559211259884009240270569314005359202150967151893
29 21 48 -0.004881863917001163978344982372827716928927884712968317541384955937015935209723651
29 21 49 0.04325280827069301239236634295202570891320816817110749327594045252049102967550154
29 22 22 0.15180316554323262369281586606261650641857940898436570052160997588824740181515
29 22 23 -0.01537981791137954674139518254289408312337624220861177684611643177481620716731729
29 22 24 -0.04127516519258574095014235404779684154559462290168694679326703296204399094139463
29 22 25 0.05604383529399716334384455039903321730063493493365419672631335437978056910049884
29 22 26 0.2012540952466529642473514565407867746198182207156404351155461937421424601724768
29 22 27 -0.02692107434302977690025082677990408699478914491741120076281557878536486829181453
29 22 28 -0.1709587191726605517773632950248928429946477974411367017204669947813746213818693
29 22 29 -0.0955688237946454853506459283033008445392187582833744666505262295155348102730946
29 22 30 0.01294892082838895126667887972272356074437703377145267051085359101871159536700375
29 22 31 0.04170790669030132310399059753592475589288918654022578970018337560240631572926116
29 22 32 0.05099813171261706811222226159811144882041985856381235894315670400728322340344425
29 22 33 0.0172389293617321499572398523858727421797760931588257628025105435809747142551117
29 22 34 -0.002939825700000640763829005779919638967997556157836591738689864342144491418898387
29 22 35 0.0009963818341567527163621213805357217899381323762823908777226683374455750878575321
29 22 36 -0.005695627186228390507334567800102433931924050456766732994839349110048695109191316
29 22 37 -0.0321554717717980100212010043716676694820862476847063770063353952592332231459682
29 22 38 -0.04627008658024174263896635545422417427449403525822412067913042467144185848678186
29 22 39 0.06334722195464683344525387559247987332357324755984617436184519601097804436920179
29 22 40 -0.05884232714258419155832942291833310463341364465619946900328775628015784882254883
29 22 41 0.01677353607116697630827068058035823456375656250549759329200233252740916189805255
29 22 42 0.1619250269267289959693960759199551015069823617072342427795374910998844192030678
29 22 43 -0.009697001923685931668583952515818019160746159946365702386761583630191610054949791
29 22 44 -0.04327206121995220434383493023930317142082301038045681684647320618454213134244174
29 22 45 -0.1296647773097337053725852803715328119423786702201671546600776231657108728839547
29 22 46 0.002740913173310149723170969611017161827671726531572981289411767581638779665116002
29 22 47 -0.002270552739919035916657785646012788065962018889041264822615414266819343594514224
29 22 48 0.01268879926169725194103504183173327493160402405862612382354221915908181373418402
29 22 49 0.05397736430980332835750655251589579202093705421260656171290044169411351509975175
29 23 23 0.6235521673455786144539671757956704342852457394633362586994280549890000217120598
29 23 24 -0.6383628338708045034681943110274756743716777992577991306225210789501319309274575
29 23 25 0.02755131703534253644773280624124157692438339464665812470421733246357002613822014
29 23 26 0.4276918291489733385563712062564355012959579402330125316647176732445990938001378
29 23 27 0.127950353182180482341791904033953980302676231623815797057430834600798392724118
29 23 28 -0.003195324126890706718833339729409231493602029745538666896086151662892863827200511
29 23 29 -0.09914782464380094953538628140183006319152117718874716795998570532293127771004643
29 23 30 -0.05358361711737604512437176976103631805861449795925805496483352338108193897350901
29 23 31 -0.01204059675027247267522292748866683253471324707182986996486528928347126962378093
29 23 32 0.02067829530337057374805586968645384358535244240454880051938717076705059213563727
29 23 33 -0.07465743924016341098141786854500888923799228319025555743887355701791837601472194
29 23 34 0.007128141888112146772399659482754896621596689348996696679637274601260808499716865
29 23 35 -0.001183852785539291919859388513750638934369165406126044770133777933502785107092385
29 23 36 -0.004850536144473049350944636810501868125879976052637775544292824735674949081105106
29 23 37 0.01065725818900900910370234450119650916158492411979303098681041988701950756396025
29 23 38 0.01614247020442337964783018245398143548226941102366027840651183879306237729840777
29 23 39 -0.4594501764890630599750627197042812901056038445064579993972384200057460908168264
29 23 40 0.559813826349386853469983049884618364613118888470240725500914846630324833120908
29 23 41 -0.2501461910611468412076566590286350681907242972058232926280457645360550718387352
29 23 42 -0.3922980416971216236195592467572803998583553132069290252158223180144296725221044
29 23 43 0.0628499372922762093486116156437920597112161077515747380448773082279041287049966
29 23 44 0.06159373013606175055000613078088960672797483787034326443189779732311446911695141
29 23 45 0.231533533590416535415886039355641714865838413687974685736677612353968185659815
29 23 46 -0.007305344359645227446219794236900750492629624609039313842778342395847837395890452
29 23 47 0.0005120111231926855489693558414935186103372309248474616471764714483755145700050185
29 23 48 -0.003804333903766169740329871454024551900232827010499803937159656184302581622571053
29 23 49 -0.02208346458934422600921715770165195964181667664124722451946202647078454075010637
29 24 24 0.3665983069592301460884466698222352431838618540470574508723440777179115846492261
29 24 25 -0.3232800501762911766905744715506036198973005275922764062679359001144644030427012
29 24 26 -0.814042448171997837768091264247693379642635108952757308535352780690255790638749
29 24 27 0.07854880175707664473688273951135465349994971341584639032614032220465051992795334
29 24 28 0.3647254558896762345857199260103301720093431581972591545398167196686130193345536
29 24 29 0.7749903742663878157656169655094538804384989654557329205519411465369400896365073
29 24 30 -0.008219539376089617944248682542298964776262243647682383177105197511776827962140404
29 24 31 -0.04332821164921920877841284625477911475514865366720250497946650829860433557036693
29 24 32 -0.07797165014263826613055767443885025547582073175652542068394187324200539089664943
29 24 33 -0.1228890487477087372431656931785606432476692820212942212302938992867831767095824
29 24 34 0.0008835983585715146686032847902793894416792715680228581844238675149929102044173163
29 24 35 -0.0005292087414592961264726961007409909588488339490281175994633181752309333391547297
29 24 36 0.003134674870554797963729413591682626211545321291535410205281822115018219938934468
29 24 37 6.482399527818293639506908096929910119259593243688375472468914761767474143734959e-05
29 24 38 -0.01049570504658656167122869984978945150244333027829485047904209031843547408131021
29 24 39 -0.3581675621493689376372558411781765961117950520410666495111528989601821065849203
29 24 40 0.3055826429067607443658803797985912333136900446827873825571388672365576842564061
29 24 41 -0.07155705304650334097788734176559722083980454819745474555400804540147027904192662
29 24 42 -0.07050084350220153314161641205117735335079213571583106395758885253820114988855552
29 24 43 0.007516752292134695547043229622829136399965972622934994580024892762061352586300374
29 24 44 -0.0257706843698601830216711801648824099491469513009886198374480794090465979245531
29 24 45 -0.1402367439763828759534650985959002900284628961848326395218948320757543527280744
29 24 46 -0.0009017741612795562184776929768212469883386672546005774825885061299936808944180034
29 24 47 0.005999227718159482606146989492047830529587715028046519087677067973711860875446194
29 24 48 0.007496355922820393499457680675934303989671905950961201398322188926162018587909846
29 24 49 0.03289419273366239918629307792921271532579676712809669104094693257212424685536617
29 25 25 0.4350163344573755999748605521888400694011662189327836858638267568359039215256166
29 25 26 0.04835266076069987143029498660696604968091642503696962348342575074951335186043605
29 25 27 -0.2603092909465137594839383794315690803250595302124861901748492741361311460051799
29 25 28 -0.3372592701139072373154446092102428270518774181554814936957967181149016334667954
29 25 29 0.06380823687362318853857077736583076554750634068492207510087066589339599868239843
29 25 30 0.05236488051574870245950842940249103866808506878612089695120483298964583160284919
29 25 31 0.1257263407860297641401537029747357058258794581594658806892666379759693983025625
29 25 32 0.1433369281087009578023993351095922989350863837927890975635164173252917867007598
29 25 33 0.0770790650954285154659439513972995250445582193769928495131404091352732042570777
29 25 34 -0.003666365617937345314573632287165832249408763069516990615523727265339815775503056
29 25 35 -0.01129214901926217172258080225478837307387285876895995293334490142162748684975808
29 25 36 -0.01887025084449134680343334846318487685542408881003179520157177311659430676848546
29 25 37 -0.02026114832521804651975098369824470715694355543865406145618720564087280152472311
29 25 38 -0.009111761272825666061356127120359904303144945279928864554885686978148225080529644
29 25 39 -0.04592858563915402469111435165205069531695376733988351888603668403372674373636944
29 25 40 -0.3471197657143344835536769820164644280467091852606290961868372849932085399688715
29 25 41 0.215673007149218285984950504027657413705211771375308495854547960572706445288288
29 25 42 0.5083188366216683054930775567240786338544261573260102824694629859675377471499208
29 25 43 -0.04400382041776958328157371751599402251461769342239018972225482263368410864764218
29 25 44 -0.1548268089182205256691641446036000931329210263546706170020208548866364331557615
29 25 45 -0.2953496163447767283903822435494792765893152761579519833318445347860480857601363
29 25 46 0.003170373991884271496659981426511408652163605769235180900633674217532641552324535
29 25 47 0.01259249911082605803625710613076004303801919450015200600577374215973678941870662
29 25 48 0.02278714178922509334969600724074875501007786390370225734474284024351095837614816
29 25 49 0.03815453332372705831881931066150314400784710203442480005864686456180571652167814
29 26 26 0.3570495152193623372694512971331196838642815484166525187353626529865714054176514
29 26 27 -0.05084376400466269446096530301305115700298920005145837776297116525733178525208939
29 26 28 -0.2163841509110083789494853678948495651309516440645981386361979831392082028789789
29 26 29 -0.412972366571705802620148360672184164022227271180806014539903444688269236167979
29 26 30 0.0228565479929304053766855144714750870236818877463510337461107300049028958731316
29 26 31 0.06933000453817492007404323991988421197893360532433929187050156226741317416380769
29 26 32 0.06377626127685803957420739174568203657209495868962621325300135601595218196019912
29 26 33 0.06959130806283831054836531080434861806349487887765059463332759507812919499574512
29 26 34 -0.002969409826679432403084316325729978463982138428907345079300288351019491543623466
29 26 35 -0.005763828898748185724907754373777380852297680632672692842580305741866361688553813
29 26 36 -0.009372604308994991149829659900579827943518288568623534978604552958416647720673351
29 26 37 -0.01408287594344862090130822785108455161232366090043336611819559136173365437263392
29 26 38 0.008975486049781557726074706712051110272236506780737955331389022157317039224016653
29 26 39 0.03360105526942912002910572630710232177490472674268977028904471371484018904562068
29 26 40 -0.07130879878951173776319820765077191669913134624633480609951674624961217211279525
29 26 41 0.0933836171690364370767425168243613136048399281283517788025420117501693244903785
29 26 42 -0.01189057875235339183675851389696306861251493512404299774344748643974440585634305
29 26 43 -0.03235549074478623611761541367558214050225528726151590571545535394498911564280281
29 26 44 -0.0104907639353585100341997253664475988067102313191864505534693409182389539786363
29 26 45 0.1264583127423908835377271535488685392607900078485074683373879306729002438473995
29 26 46 0.003669472659275995904105667158151018527877064430137561029940593380056782653563995
29 26 47 0.0007573579682875203636756106474016506072211393998649320408403838936321677505843049
29 26 48 0.004818637205779255655346190633360446881096032345399254075562238111924827483607164
29 26 49 -0.01364006736996923062949715259840775054446258441142137963609517746250242151410629
29 27 27 0.3135041890238427620204776029553822935605747822009124180326106354725242389437366
29 27 28 -0.08161463943379777889625331106288335453252462309974216652106788142224137543528956
29 27 29 0.01114649268613388649247818979262610180803720493196230944606012852695514518648033
29 27 30 -0.1164980248062054338824971475963663664849308656026619820897283598158976573464299
29 27 31 -0.1179405977491746632074245506589701938429145382796978569801915223986317205164689
29 27 32 0.07949754849011265242791511901752192706041581673701037250655590500495865291636978
29 27 33 0.04953392064551213019505149934465303422825503786036351085275747011534031099245761
29 27 34 0.009622980773151592537433900301959117803476872949034546701342338624868945867145525
29 27 35 0.02586794857338223328474965451877466744912373238748899047039289724368623715163834
29 27 36 0.004797304736588660264563745112674954700735884741716569240896127817990414919234861
29 27 37 0.01872677199914880585456215436040394258212844778094135030434253944744386339161127
29 27 38 -0.01475865002482790698024869679572503136663484520321209077882612467727104458227688
29 27 39 -0.01044212878348780377170160234958231372642554029462357086739443781012572610624053
29 27 40 0.02075097093156657163239356667117214096647745025679520651523090078038363663247988
29 27 41 -0.329723131941005330305911054149074670976131630143980873201713759226212257096364
29 27 42 0.1454698286957991029155040800155691557873271668332229678295059319954316518586586
29 27 43 0.1209714175856154446188944097694094891937939750281329851019537504482532551503134
29 27 44 0.08474604616114695138022076647733243645991817418141590922909440154749768590987885
29 27 45 -0.1621367572085675057040344601859721371228203960808086483539574665912334188593281
29 27 46 -0.01001102524369036617914526768539478858031151790505237648768918085030145061398342
29 27 47 -0.02184716412081588890497616224661076433267379356164566701899141691590318285810482
29 27 48 -0.01991770296169897091255690554907782926372987624345474278908544357880778998379823
29 27 49 -0.002773359859091376884326895936892930708350479067959497968673674251398627429574601
29 28 28 0.2301622898683058024095280979916028379206734002675124296752936651766086739359074
29 28 29 -0.08745158588250254493381710512686415773065565189785622059802633445185187749775551
29 28 30 0.01724719254085474935274499684486510213888966075607517433338005015182567304171665
29 28 31 -0.1287053428699018177998974798544171905644910346866796503109599719160609658026254
29 28 32 -0.2533565513098904981345592425773796456237758843386924675105044202274746348578998
29 28 33 -0.1021880844096736074799409286612081951474565238037841358320880189776198307670478
29 28 34 -0.004590193069335325230178485221304534134735184922119525441208860535250380839849357
29 28 35 0.01761947456893559536774555771455764688125628311989408565136028834806265665239927
29 28 36 0.04178101742417178084586437026213172604600185575593723906734169272319570216754299
29 28 37 0.02819543374242766091569373629372537810727839579013403789913244144766534317654633
29 28 38 0.03947211719075374119084494125903897476590489297064821064555216742263575623363082
29 28 39 -0.04360103282395017744219747260501768480486661717405732405351662671162652242180036
29 28 40 0.07036564517901507494205819257472086675655221054342466210987626753041109464839263
29 28 41 -0.03025561910654569352237707656446316651042291942292021684294041287904710018899861
29 28 42 -0.3714406822441298043678843445510850958085687872168640180433953333142675719301138
29 28 43 -0.01284013019726871521999846380259714646289287390717568359929826416733663365694949
29 28 44 0.1848081291331065505466031025602562817628551756859237511903946892444231962733476
29 28 45 0.3433776894493754575256191042775386640877872446994533140261617493805426475741648
29 28 46 0.004452717930897989302474117176717405504178466877195241812795196836089673660801167
29 28 47 -0.02403772409437787122760855408980647227447959587742195905602628671297058411888049
29 28 48 -0.03389294503014274107707776844562652842371085056058525606513747570240393062311561
29 28 49 -0.06120285470018871036437374372794892744042149406469104132016015249297816090509926
29 29 29 0.5847567827540080987664242826284496744966163580769174089302840037608358687438296
29 29 30 -0.001958310620310759503419295321039770655276515728696605252002403341577811416725525
29 29 31 0.01067204734315156007351758608622299939019934364559079557625179892701242147257887
29 29 32 0.035252122582067931793002703732737327720494662378926783978279666387916180582516
29 29 33 -0.3464046863608566509961240424350960219994495415880004092048238687160711944564009
29 29 34 0.000168410929555808539500137426437239208713968144649933056531139405759596346677158
29 29 35 -0.0009216882815080695221078051294481122676015527495392319469435979876697155082212462
29 29 36 -0.007264325584664240555624103663010549007888021299649692470472466379614410856516571
29 29 37 0.03096142275920831733618072060922653429748957424620372715761718312330216737546831
29 29 38 0.0832708236987194316310158944703627760468195124873480777050672438570978258427294
29 29 39 -0.02904486787477414552336381058009844273525545683829787384401515507628539536092948
29 29 40 0.04338349806986764223218215359138914571820946225355106313531817569981632627297406
29 29 41 -0.01359458998714688936138858698025427515689191200341779545026218528388675069779094
29 29 42 -0.1422849537246191128335623162134711863116002411026528484061405108917110525466857
29 29 43 0.003154230401667948796435237126874967426748307621399984376634439844542966289421255
29 29 44 0.03316993282034673863630741744186133482166371052065057864533299833749224944186687
29 29 45 0.3026939510808311608522744225719503967113750918822767814208103770630603786519197
29 29 46 -0.0001814065130901697884949787003800191520616322469310501992153611128526962090762699
29 29 47 -0.002022712708377239022644592723915139278101306874161954876796840968760109605366379
29 29 48 -0.005409236069253713511703113464556711692553587680909650446365912711955272199750763
29 29 49 -0.04040740914625998151377943948269620916716515731835351966481505638458227059951393
29 30 30 0.04162876308070738830999258219375640591804466105125192759676684109173572264480695
29 30 31 -0.09329976186097010602306974935359805143966819076187192017441174675355677617687813
29 30 32 0.04550160651558586660999540973908061568113019817217602773402062579591222096418497
29 30 33 0.01892661897278049542683045793590131004609302085497629629428920750491433940984463
29 30 34 -0.01067228279595799410428616042579389273876009357634840283720614326721373735477403
29 30 35 0.01665761948524036980244505925247863078435053551477000208431637834172972660994362
29 30 36 0.009896011061437643205194519063665298789323908418105968499480620336343371050144164
29 30 37 0.01786620508142432841893403802643237007449299418738567761316246027065687329708455
29 30 38 -0.01258583067186794990894445890924731531209720084378629512987068631109942746947476
29 30 39 -0.06455391630665490413174741691400420955832053635716108101283587214586946656351164
29 30 40 0.1060874699047716694517416323818868695232893453307017105609764553258273377230115
29 30 41 -0.05164151976203892744293880228888101823832852292757499449545255252553484630597157
29 30 42 -0.1020308133714149789616147499282671632937133774459854534101158186769815963054743
29 30 43 -0.03115253079136802098997972199359492473035184423847166000901120778760698526995638
29 30 44 0.09646809233238863417170680578603698102907926009716705936416057501628021536065342
29 30 45 0.02478392286314613639831510813162230521583830037264451528589314909234254387168759
29 30 46 0.009875010860342154018463928503886469573030839301465658331928988223810998455248969
29 30 47 -0.01296966859107577100161094402824599912069247267881142632695705486057131686712265
29 30 48 -0.03371951240048932856330955898444235884048721317254829939645011199073925550340889
29 30 49 -0.01802293704983929860230549088636689786868725552401069409087610552309227598708062
29 31 31 0.0485525588577408361928780630039780179702542296548551950252799240726468862750406
29 31 32 -0.04854473831566297123756903389101808323507946511720938885279353314602314834936807
29 31 33 -0.0248996562184146771872192755609995412473859568570907821562715906060906955177656
29 31 34 -0.001497986364768464568939641086055913509667550842165269168754154719629494390335553
29 31 35 -0.002952483405733492915841410565778840938698071680150748855162490607100148311192149
29 31 36 -0.003605527655751548000625698135761538891587956963065221967393614624505666378131232
29 31 37 -0.03148926455451328670700797284177380317186730004058373163708431981866490849316366
29 31 38 0.02189572981597912962350023055182480780216518122861638164028150420765738628779024
29 31 39 0.01758711970804812263952423350999471105345824887928483949727440670106707541309149
29 31 40 -0.02537852561169810166946986079217152265323690499343596955989401403193761244151333
29 31 41 0.007394540034015244579577903128057228135746440012334045304907689356870329021762461
29 31 42 0.073743281743842939516604087463418440517608167873764353330104585477936741987378
29 31 43 -0.00109642836825679072026933920642258929684981642436825589966683085641020546463728
29 31 44 -0.05567902071876494704369792680564879904741875177751996009448311912800412572947846
29 31 45 -0.005188463352108170541723104633345504163094240429938315187807594275609466059130173
29 31 46 0.001635387992240326178804487261094177902687255421974820118715337828604445176496362
29 31 47 0.0008350095080101024149679365591498881945654660778593766599824690764595026154279778
29 31 48 0.02502810395059412847911045246372765957576806584092852317299395376083474223327387
29 31 49 0.02269864140257468491970878166521015737326211988595248369749350140825163601792528
29 32 32 0.0684007082723073928047167982606354840529289998801298611621302939162428980045313
29 32 33 -0.04326515028214585910789704078293342447689575028286125316490995586272057469558228
29 32 34 -2.114067386386430660137772530267943921336589497642323391944806599679952570730769e-05
29 32 35 -0.0009032431773564694521750067031229869698861621456179560781552415641872421237945847
29 32 36 -0.009269184143762829657826979011267070882331603600056982147277159990131398227150441
29 32 37 -3.981296527099010185112412360832947671834148628173998652125693443056135924566761e-05
29 32 38 0.01392013662440440400652545588145250324199135255938140986403572664979862791555886
29 32 39 0.02481207038197169059625503674256950721242539468701003304961417736377097743393727
29 32 40 -0.04779055127091107161049291908813717581765595262350431502647515377772189208080785
29 32 41 0.03281525434799109587930159955557623668152851924490464553882977686697038376701008
29 32 42 -0.0500078743917626091665764909996690506395586526593702747579998468546584854087535
29 32 43 -0.00696376501853490627136809525501204004001768739032022384027415479510331978130087
29 32 44 0.00238224183029818392353628302226141909657327690546657220948215949086518606165041
29 32 45 0.1949012537606646329617103323006768560401191939696740061036427038854655688167
29 32 46 0.0003583982767229141270321140552173935797330976665333569824203781701613026789113269
29 32 47 0.00403498351152020726005121413554223391722573452849453114275683221267224570512506
29 32 48 -0.006930616683197658632809109586636430561976868751554452593765950423971383163178049
29 32 49 -0.02609567317875163157509826340718944060094490307182039075401257914447252715812277
29 33 33 0.08567407047746146880037985545720752607489527538561366497673721060459369128648111
29 33 34 5.825905224831910309337634931534848308149442866270554469708319346847915517572795e-05
29 33 35 -0.0005480011084133010973136487506617483423710883852935037895638811193150252405747604
29 33 36 0.0008189788555631368786769931638442179577630933920838943793194595850747991223925153
29 33 37 -0.01243026267510607492224835280649035528456159738696123182736426126500007735041103
29 33 38 -0.04281765443541550328690592843879888592252940911687050713270496638638077674884688
29 33 39 -0.01044428834548210920242250878193820542129268950387894598856658737261941199528265
29 33 40 0.01519365667472635292916228690077798026121621145169555245685421151017879389568656
29 33 41 -0.004264315973187616486410646077100113015611409932830812325171279021558523122133381
29 33 42 -0.04589519132965275824845014627841601822777407064276558307599188058587202726383412
29 33 43 -7.253685518588309873905705154516741062642406924555783922154680528445356261266179e-05
29 33 44 0.01955305567357795581817267944843639123413899342771018337279002365118952851091652
29 33 45 -0.1524378446920885266667718512227936216849307846382711097350343999291021980720705
29 33 46 3.214800168099338199138701141332779153182631173395079942244713870073866010568415e-05
29 33 47 -0.001821058730920165463655425951373095877486804136648686037083270180512208886542333
29 33 48 -0.004792914587628822410044722303305866770765569915329485162631444826183360038657059
29 33 49 0.031801790058191255060307376965991035792970138988269606218845763932668916552022
29 34 34 0.001671753687475994046870731795291585012995754938849505398506682386605634820933027
29 34 35 -0.007183223870259945781812719217014801934649314185183252659168129224805019387623463
29 34 36 0.002350799945806024371773377425664324794708541221984896508283092408054726944165153
29 34 37 0.01957076258410321612978088515466045399292084470523898720037931937572163296724688
29 34 38 -0.00388369848563687283116596716103028709924250368618286841601843250865270300894922
29 34 39 0.01229514682458034669829743227626362711778449767654457700669790814448744506563801
29 34 40 -0.02130154764043419732677885893020036057931011075877284676790617926206410230167565
29 34 41 0.01165070049312534121772757554525122482306597762511652940889859905664282349628202
29 34 42 0.01320647790725282256909858878356038291860299355673792199644392289938155786832276
29 34 43 -0.002464884586451088986709628271638769131857779174420557732515631595334596016876097
29 34 44 -0.001950980045644813170878511606114552416897181273359584525656894382529892402885596
29 34 45 -0.01611317278275408904576001639767375354311303538050228160162991548732151826046743
29 34 46 -0.001501947778803879877320181129840093520718877286287800300796639319125152630357496
29 34 47 0.007242696831637320473970254709648798298638973036788745243277961784254622912631582
29 34 48 -0.004884956078842144016014731428363331748673756043725913769222932402210201058536515
29 34 49 -0.0114770450229794799773092050700985167622683642244798709339901402105834710122295
29 35 35 0.002801691130009625794626973324874525432144884169972311969838742260512428992678584
29 35 36 -0.002109949642463341402370090453576127896641554324777420222930035846274273150439216
29 35 37 -0.01424059951795025411683277793052018712125145871960338722871652986574370005009734
29 35 38 0.003901392468308015286516332881257940717242695693604298272962362911008001439955562
29 35 39 -0.009889896135800951920882220676136959348392399029869402684368370196859758336743257
29 35 40 0.01746830249180926654674615651343681930200984956786321553564263711733550006305012
29 35 41 -0.009801207092599800656984136274881418793486328290868837262288706092830730254867993
29 35 42 -0.01226161790324644652509390736742787940393749352742751355158716548691972139812958
29 35 43 0.002086116819920508889043913384908610965852446081150731730768157688494977403409808
29 35 44 0.003012933958069721602382883840185468750773588082242386437425202073673098743290698
29 35 45 0.009641183619813412414796522712489169248753439748284516498383326394275640158569657
29 35 46 -0.0001399471445359451943132841676959271822561925515280688137944204474361612109991153
29 35 47 -0.003188568158601926955406659911412188191063474368933840912835100980007167160879405
29 35 48 0.003837248493669635775048959996265293230769646773356865973547063554370751324631201
29 35 49 0.008054489064890493510000694830784671552725741302557062268242485337164609521444114
29 36 36 0.003868025619688474843074005915527997200961783300840509232887831913313023081820907
29 36 37 -0.01573615146985797193396180779976937170515498008666111830887480683858309287805245
29 36 38 0.002879774984062981190917843857738956138540996148195645548154973122896581958162781
29 36 39 0.007889334580313874784978781175764087393831788939006727947425240215960629692537901
29 36 40 -0.01518260401183840092504593651317583506780800039543221560628928523304815125247278
29 36 41 0.009393052523942637597886535853496991004349558228535665288497713184681603830293637
29 36 42 0.01447067293091328822103466039006888071693912253748198809493627565739321389722872
29 36 43 -0.002022188462851457797870355124729152018447186396331934900999842451429460458463001
29 36 44 -0.006140296959025328300273375042512334614189364525365793168631006484189521069129607
29 36 45 0.002107521182871622573387180313481896028319130217235932278230867954665091004955772
29 36 46 0.0001084424315159290044079640301227191296063365072815772323427783274791956917798667
29 36 47 0.001433980240836569664846285147941757682911449633253460501382436709041560937963252
29 36 48 -0.006752425344883019901678134155035791366454529297176250765973732301699095364729411
29 36 49 0.01097032483496750772574631989036354830588750944514871290995815880429257364707688
29 37 37 0.02318589911843411160973856940702004983757676288124111110694434927832856535924931
29 37 38 -0.00906747687324868421350605310099474430013501560303486937228600481076527958235981
29 37 39 0.007947016563597965161786400552718322014516135769375174274447354267312297340711787
29 37 40 -0.01334476297602934219699115211134156017291064426202624677782588841297080666238168
29 37 41 0.006833470835931878354139911843623570959669479185459626933603634146891654824059036
29 37 42 0.01151135764333173145804634652940123708013430043780553186987921285694988479762958
29 37 43 -0.001373443527523372605267467463382038286573107389199430276370700900020707583601315
29 37 44 -0.002786411043218590493577038940502351480666693675119828950224882200105618602494658
29 37 45 -0.01110510904905658444097099974904936703088999204086154952079805097827450092722197
29 37 46 9.764576116867919007497342060874438854640100094342151322838129575869192673088354e-05
29 37 47 -2.10283044961500408463493169005573433487335014741548485891214916037542281672561e-05
29 37 48 0.0007664149150314759809965290634861701512814410402959870487093215173836158229270834
29 37 49 -0.01251106538655363943030555187564153904547467238994403636815414146702886767609126
29 38 38 0.0112070482875946062431541833065312939155802818365508201477011065501196626518345
29 38 39 -0.02065088902241017124050428575350343020758652851200096670828454511073151227236535
29 38 40 0.03307589821164059488586979901332823397319420342284965304415752406368623839359846
29 38 41 -0.01478581663837295944069190199341576555426518109712365362241463120543326927954428
29 38 42 -0.04265999209045127760929357756172737706198805135746276685121885014924460117229219
29 38 43 0.002366599889259312254525623320950165779903637235415177718976903886047034412395723
29 38 44 0.0140047754419347997782668086766044674393212924607077280372286580138079305060732
29 38 45 0.01149709662137480077508022796141622198795486943457598501463811736714677128255722
29 38 46 -0.0001128670019425673683347671664689771636911797910622028342758353973794810373313311
29 38 47 -0.001081331710024569795226856600033972348733767943607256023935962173916750087357221
29 38 48 -0.002947533472582646825863825241052797898004406161698860855632612817914187552201279
29 38 49 -0.006076610999440036366580091864558125216364516559319335770394146440166467436977616
29 39 39 0.1085799544131494431131130316694840468682595470831673329502480068952485001350491
29 39 40 -0.1788751313600138290615469801743317202910436493584221409958727215482847683070767
29 39 41 0.08627651427979933363971370613393943331264409271453743577579559220800404735529231
29 39 42 0.2017143359310439421599424298839122903233334012367380645885599929215374310569671
29 39 43 -0.0157131983349137411135913477928263993908294473149265588835018327500163043705671
29 39 44 -0.06120714333858089085116675161654746285202612859215349905733653562370096622929897
29 39 45 -0.1430600779499374326307975665839803375529351463758259165434059025635006301843855
29 39 46 0.0009108709538415512477143824203860325266659382048336614973567133793314915626559752
29 39 47 0.00536663258597845724313581033750746837899165342914635215780942147843235001999077
29 39 48 0.009032295059499183490987143641442118522752366916844826099929179654180801980708806
29 39 49 0.02055475552837868234152033242724902209592427534468392245490229073605873119904293
29 40 40 0.01654203154482966917680999564221204322731724864497233513165605927351204624515769
29 40 41 -0.02320287989854988405683412040461478161694870437386070650163906650311163353327122
29 40 42 -0.008311250628474672453710438105478072265799914620356063353501593122411555602710902
29 40 43 0.007003225475512001588784969255391162424388847688084751078516329878560942355486795
29 40 44 0.007399495067473410492936673622830746529835133501995100817369267661602042506539139
29 40 45 -0.01048329314693066400092879032203025915559639500771732682098825321054161644111318
29 40 46 -0.0005640112933594104238612226506904040652458766498012780653586704774480671201446014
29 40 47 -0.001294043161997376469281695040778684730711085454459763982968252055131846041839137
29 40 48 -0.000998271231278886052164339227987817955993536424091004316419633956943686621485545
29 40 49 0.0009808404846200453875808172770651931846723809108422560208271081080169893287037341
29 41 41 0.003166887556182384736630774121264087548425591937597136498865759239483037464555424
29 41 42 -0.02668698266757211583480214157565625507233587423338325431673199627471338792590911
29 41 43 -0.001900048340545236945166998883379053401657816199610098488091883552275065136674554
29 41 44 0.01290574537497293719732114897757358851625190922886333672356686460934191392123374
29 41 45 0.02260151521930548235277744738889594361830719056068953768523358269157399862837037
29 41 46 0.0002803352728730655433799629582878594919121496108266490736914905652432314178965037
29 41 47 -0.001729313821760721534307151204643474477608541209093023237331040565948296815746309
29 41 48 -0.001991505487455457019583323320757183913349137802964403389097063174885742417451318
29 41 49 -0.004028746208175591227987600446224060598845256522749088819916326783594390993538105
29 42 42 0.02997067264486015587823963195667588981697829051294856590006718675411191845229981
29 42 43 0.0001911728838098657703063276209933880891552781743173406093857919231827287797762225
29 42 44 -0.01599976124334619741167588435923777554194238173912175505265677806893845655645932
29 42 45 -0.02184076198484073474470953496406205637266784032425119025246745127589397441635998
29 42 46 -5.765919881825708005838067727742937438724075437321883514905899001481880297114176e-05
29 42 47 0.002447860657890437349072062768119061769695105623867921070019592610176450290036531
29 42 48 0.001992634359924091065151594515632477578772377493148172974034544426964881959949796
29 42 49 0.004082895732123663309058594150266348126769148927646946424506557647205801977037345
29 43 43 0.0008764542280645356986808927614071716577475272338282494914990826834373954268364104
29 43 44 -0.001709658948425362803505082797431969812243309308697769274427130537170233229530864
29 43 45 0.007408960709983292909726059135078144606343850821034456576012400585371641247252655
29 43 46 -0.0002123311375514540363153540238589274765514023912544425299281148115859222280028947
29 43 47 0.0002245666588916942888488374974560248389159790388394775884845131853140894410179846
29 43 48 0.000780089595407531733095767076257712673994262518457597448226870307134212026277222
29 43 49 -0.0009530111006912132333429624271614058366636199705394059812502497597637237848038234
29 44 44 0.002799009912063849241123468531825664672032388914691127371079541546331481498776178
29 44 45 -0.03406139726467587147144395422098081505548449546722337227820263065125083522469481
29 44 46 1.196934908185515504647371270503651641115032383250465886828021898419294115003157e-06
29 44 47 -0.0007238394315378007631691384972202932744188886418766571189872112306825947565645154
29 44 48 -0.0008974228209573397260541865235439290741405409669802468953524522302175443731265614
29 44 49 0.006644029389910583112463719259499112095257098198161942780114927173240846402045173
29 45 45 0.03765958117500074718303432767935905270165830245245573897349857434313189494255269
29 45 46 -2.766179624660859614627871114953417278206440250628222239421526127327338791944821e-07
29 45 47 -1.684056114285270337026421205492577945368410133553089905557593540183900361149199e-05
29 45 48 0.0001387046265076883231726582621141215275004722117958749490493789512420058471309244
29 45 49 -0.008460000027630693449800396333308044581693731090069329810196819151781347249290027
29 46 46 2.500347935073798456275555045543110062070433539828394323792565282898362302526881e-05
29 46 47 -0.0004645163142598316516024109607520005470153500850880683702914263575429423394869441
29 46 48 0.001230592859986883950800710558804451698724562184252704831090995197238955206725962
29 46 49 0.0005577484671353954453089940937520868329697874723254353557301220081959780122537334
29 47 47 0.0001583901348987047238649194438986330078057578987094610120858567334564299610173717
29 47 48 -0.001239037298792765165543370582515340927817541470773432175989182677565662749726761
29 47 49 -8.624643663772936262984948235985184143219627150909137290061422791914721557141385e-05
29 48 48 0.0005534094765857064555777507403120408588043679548384732554899175389221995381534879
29 48 49 -0.00268008982393686542244747998467039040310928449589335647704837902417817284559552
29 49 49 6.295724734299053977270838664627113335425672746356620098591657182921160494361324e-23


==> anc/l5.grad.cpp <==
class __L5Gradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__L5Gradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "1.048999550684559546110641458577854784466870771868850296504987145627523436484", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.048999550684559546110641458577854784466870771868850296504987145627523438142", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.857103265732608317423809159090728560562005941892672193206095862858178259165", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.857103265732608317423809159090728560562005941892672193206095862858178260166", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "227.5815493539637090307789755151945285321031408210107046851947862054176968608", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.5815493539637090307789755151945285321031408210107046851947862054176977015", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.009888821122674002672799734385953317302134170312920110511873240215378004858917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.009888821122674002672799734385953317302134170312920110511873240215378004851912", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-629.6279097127352546371722899688064151010083052376412420126077697109452449894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-629.6279097127352546371722899688064151010083052376412420126077697109452446959", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "0.2410789172878138471845253164900176762524694893945319666985626420445858229338", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2410789172878138471845253164900176762524694893945319666985626420445858233163", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "344.1144235036793243705169362555712559207598610140737691201621089122235210284", 10, MPFR_RNDD);
mpfr_set_str(upper, "344.1144235036793243705169362555712559207598610140737691201621089122235219086", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.03625896712907807772042256718197921380253596396256119455392377285906724645630", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03625896712907807772042256718197921380253596396256119455392377285906724634435", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-53.50735792143774640825556480974348398347813890327017368016474950601777831292", 10, MPFR_RNDD);
mpfr_set_str(upper, "-53.50735792143774640825556480974348398347813890327017368016474950601777829882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "8.765358749201653717727417422758900601158818870597527269296072105772197346592", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.765358749201653717727417422758900601158818870597527269296072105772198755120", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "4.958096950998676427373803982105539474350820691190855312284982712514845782898", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.958096950998676427373803982105539474350820691190855312284982712514845784278", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.5712543158275411236259300678554129908519243013637777886755652841753081689865", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5712543158275411236259300678554129908519243013637777886755652841753081485590", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-105.6493976977517066856655192831338407127852252457263752311360138122850566948", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.6493976977517066856655192831338407127852252457263752311360138122850537084", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "6.219741291526151323946075734961589384404772313680897820309545312228736593328", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.219741291526151323946075734961589384404772313680897820309545312228736942816", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "13.50224811889717464134438638581975665269399968736711693159460152770454578817", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.50224811889717464134438638581975665269399968736711693159460152770454586108", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "6.219741291526151323946075734961589384404772313680897820309545312228736593328", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.219741291526151323946075734961589384404772313680897820309545312228736942816", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-19.67506160966343978494847912092597863522533449195097921703150267649063420791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.67506160966343978494847912092597863522533449195097921703150267649063419801", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "785.6321794438243806862202366043178677787842672136812959090282947637770530681", 10, MPFR_RNDD);
mpfr_set_str(upper, "785.6321794438243806862202366043178677787842672136812959090282947637770535256", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-372.1830518174461070039164403910690984817284206679337941974710073421566917151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-372.1830518174461070039164403910690984817284206679337941974710073421566910180", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "207.7216739521900083356445466661632780372085659263654625238734695688254911086", 10, MPFR_RNDD);
mpfr_set_str(upper, "207.7216739521900083356445466661632780372085659263654625238734695688254911690", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-279.2354739608310829551562802114629791549418756890793455971710317923085921969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-279.2354739608310829551562802114629791549418756890793455971710317923085920244", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894202333", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894201967", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "28.15322114713812981987831863971185737917122874315187462610669687300535058785", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.15322114713812981987831863971185737917122874315187462610669687300535220971", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "0.1705886663168746212882929947073454397242530134152158384332203732240169759112", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1705886663168746212882929947073454397242530134152158384332203732240169762835", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "152.9667195643493026440824483710983850240879324780654408476207484128180030128", 10, MPFR_RNDD);
mpfr_set_str(upper, "152.9667195643493026440824483710983850240879324780654408476207484128180054196", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-382.0373626018033347773942711978243004446806581545113431805973556720146552092", 10, MPFR_RNDD);
mpfr_set_str(upper, "-382.0373626018033347773942711978243004446806581545113431805973556720146548881", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-57.46752140373163929187228963505553118133116588921761789793479130414057255291", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.46752140373163929187228963505553118133116588921761789793479130414056988034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-43.16198276423087281733637569634559262365724778293524260758926187681238778921", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.16198276423087281733637569634559262365724778293524260758926187681238736405", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "83.95696167771730058580897431339201451834743852568629641913550355594861505476", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.95696167771730058580897431339201451834743852568629641913550355594861652290", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894202333", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894201967", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "181.6963740712411431778891176698263432460306916452143626851505271872274270822", 10, MPFR_RNDD);
mpfr_set_str(upper, "181.6963740712411431778891176698263432460306916452143626851505271872274271702", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "28.15322114713812981987831863971185737917122874315187462610669687300535058785", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.15322114713812981987831863971185737917122874315187462610669687300535220971", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.03987835943595369985859166850843779026511595295045006286150335854821265850713", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.03987835943595369985859166850843779026511595295045006286150335854821265857787", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "94.20609756608777125568770502507632911358558028747515760561115117360126919175", 10, MPFR_RNDD);
mpfr_set_str(upper, "94.20609756608777125568770502507632911358558028747515760561115117360127296393", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-611.2018715709699406690349322338345006464702465835967231859150864578526323627", 10, MPFR_RNDD);
mpfr_set_str(upper, "-611.2018715709699406690349322338345006464702465835967231859150864578526316326", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "6.770100854640756743832377927178772010933399171136577434339995344330462141068", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.770100854640756743832377927178772010933399171136577434339995344330464579747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-27.71749053014949139830640256627027391727804287484770601514976864442887105488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.71749053014949139830640256627027391727804287484770601514976864442887104707", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-372.1830518174461070039164403910690984817284206679337941974710073421566917151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-372.1830518174461070039164403910690984817284206679337941974710073421566910180", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "207.7216739521900083356445466661632780372085659263654625238734695688254911086", 10, MPFR_RNDD);
mpfr_set_str(upper, "207.7216739521900083356445466661632780372085659263654625238734695688254911690", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-9.692750680271337410422028124299574912886978545370903618311856995026794969445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.692750680271337410422028124299574912886978545370903618311856995026793629334", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "785.6321794438243806862202366043178677787842672136812959090282947637770530681", 10, MPFR_RNDD);
mpfr_set_str(upper, "785.6321794438243806862202366043178677787842672136812959090282947637770535256", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-102.5689378492764973043071822330527516685972444610584646396764704370568797811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-102.5689378492764973043071822330527516685972444610584646396764704370568788471", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "6.770100854640756743832377927178772010933399171136577434339995344330462141068", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.770100854640756743832377927178772010933399171136577434339995344330464579747", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231720", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231327", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "181.6963740712411431778891176698263432460306916452143626851505271872274270822", 10, MPFR_RNDD);
mpfr_set_str(upper, "181.6963740712411431778891176698263432460306916452143626851505271872274271702", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-4.921836066873707069196876040563058444505786710825050686898172981201457408623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.921836066873707069196876040563058444505786710825050686898172981201457082200", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231720", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231327", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.03625896712907807772042256718197921380253596396256119455392377285906724645630", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03625896712907807772042256718197921380253596396256119455392377285906724634435", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "181.6963740712411431778891176698263432460306916452143626851505271872274270822", 10, MPFR_RNDD);
mpfr_set_str(upper, "181.6963740712411431778891176698263432460306916452143626851505271872274271702", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "13.50224811889717464134438638581975665269399968736711693159460152770454578817", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.50224811889717464134438638581975665269399968736711693159460152770454586108", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-2.462090190948148552843328193310436532333747911488668367278382161395512477890", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.462090190948148552843328193310436532333747911488668367278382161395512470257", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383410", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383119", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "0.1865485718376079516451159948417662783586059594672254742514282647627717824095", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1865485718376079516451159948417662783586059594672254742514282647627717843914", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894202333", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001394983880363653357156544983150613973887955954858122694941837030986894201967", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.03987835943595369985859166850843779026511595295045006286150335854821265850713", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.03987835943595369985859166850843779026511595295045006286150335854821265857787", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-43.16198276423087281733637569634559262365724778293524260758926187681238778921", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.16198276423087281733637569634559262365724778293524260758926187681238736405", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853860", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853587", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-27.71749053014949139830640256627027391727804287484770601514976864442887105488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.71749053014949139830640256627027391727804287484770601514976864442887104707", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-279.2354739608310829551562802114629791549418756890793455971710317923085921969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-279.2354739608310829551562802114629791549418756890793455971710317923085920244", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "8.106275445528526518012407995874226577714767060164510588956278351547738448760", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.106275445528526518012407995874226577714767060164510588956278351547738449834", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-27.71749053014949139830640256627027391727804287484770601514976864442887105488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.71749053014949139830640256627027391727804287484770601514976864442887104707", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "8.765358749201653717727417422758900601158818870597527269296072105772197346592", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.765358749201653717727417422758900601158818870597527269296072105772198755120", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-2.462090190948148552843328193310436532333747911488668367278382161395512477890", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.462090190948148552843328193310436532333747911488668367278382161395512470257", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-0.6350041595800379787907004145612621194935984986690074526815057697713413824002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6350041595800379787907004145612621194935984986690074526815057697713413429561", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "8.765358749201653717727417422758900601158818870597527269296072105772197346592", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.765358749201653717727417422758900601158818870597527269296072105772198755120", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "589.6284542237753429274823679153978522617996204206261881439352491612270724161", 10, MPFR_RNDD);
mpfr_set_str(upper, "589.6284542237753429274823679153978522617996204206261881439352491612270730330", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-2.462090190948148552843328193310436532333747911488668367278382161395512477890", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.462090190948148552843328193310436532333747911488668367278382161395512470257", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-57.46752140373163929187228963505553118133116588921761789793479130414057255291", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.46752140373163929187228963505553118133116588921761789793479130414056988034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.003582123980165666872671546943647276964128424238383754168145336014271672367229", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.003582123980165666872671546943647276964128424238383754168145336014271672370423", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "227.5815493539637090307789755151945285321031408210107046851947862054176968608", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.5815493539637090307789755151945285321031408210107046851947862054176977015", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "1.076198574223190267127647666402383385919041839863918563643009980530430823790", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.076198574223190267127647666402383385919041839863918563643009980530430823880", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-611.2018715709699406690349322338345006464702465835967231859150864578526323627", 10, MPFR_RNDD);
mpfr_set_str(upper, "-611.2018715709699406690349322338345006464702465835967231859150864578526316326", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5712543158275411236259300678554129908519243013637777886755652841753081689865", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5712543158275411236259300678554129908519243013637777886755652841753081485590", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "0.2410789172878138471845253164900176762524694893945319666985626420445858229338", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2410789172878138471845253164900176762524694893945319666985626420445858233163", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.009888821122674002672799734385953317302134170312920110511873240215378004858917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.009888821122674002672799734385953317302134170312920110511873240215378004851912", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "83.95696167771730058580897431339201451834743852568629641913550355594861505476", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.95696167771730058580897431339201451834743852568629641913550355594861652290", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-11.34392641313009507099608109248557650901085914977199378729521930328680288696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.34392641313009507099608109248557650901085914977199378729521930328680287110", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "0.2410789172878138471845253164900176762524694893945319666985626420445858229338", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2410789172878138471845253164900176762524694893945319666985626420445858233163", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "1.474996112050046793269222994640472627694192277114274329384480956337163716232", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.474996112050046793269222994640472627694192277114274329384480956337163849005", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "4.958096950998676427373803982105539474350820691190855312284982712514845782898", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.958096950998676427373803982105539474350820691190855312284982712514845784278", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1598403650555474951587358281812427150057854983056072139764145881563033785422", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853860", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853587", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "207.7216739521900083356445466661632780372085659263654625238734695688254911086", 10, MPFR_RNDD);
mpfr_set_str(upper, "207.7216739521900083356445466661632780372085659263654625238734695688254911690", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "1.474996112050046793269222994640472627694192277114274329384480956337163716232", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.474996112050046793269222994640472627694192277114274329384480956337163849005", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-19.67506160966343978494847912092597863522533449195097921703150267649063420791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.67506160966343978494847912092597863522533449195097921703150267649063419801", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "589.6284542237753429274823679153978522617996204206261881439352491612270724161", 10, MPFR_RNDD);
mpfr_set_str(upper, "589.6284542237753429274823679153978522617996204206261881439352491612270730330", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-4.195023816770666202178258105948410164609795928703081451985526284497291526584", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.195023816770666202178258105948410164609795928703081451985526284497290989602", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "13.50224811889717464134438638581975665269399968736711693159460152770454578817", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.50224811889717464134438638581975665269399968736711693159460152770454586108", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "8.106275445528526518012407995874226577714767060164510588956278351547738448760", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.106275445528526518012407995874226577714767060164510588956278351547738449834", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-105.6493976977517066856655192831338407127852252457263752311360138122850566948", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.6493976977517066856655192831338407127852252457263752311360138122850537084", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-382.0373626018033347773942711978243004446806581545113431805973556720146552092", 10, MPFR_RNDD);
mpfr_set_str(upper, "-382.0373626018033347773942711978243004446806581545113431805973556720146548881", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "1.076198574223190267127647666402383385919041839863918563643009980530430823790", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.076198574223190267127647666402383385919041839863918563643009980530430823880", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-0.6350041595800379787907004145612621194935984986690074526815057697713413824002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6350041595800379787907004145612621194935984986690074526815057697713413429561", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.003582123980165666872671546943647276964128424238383754168145336014271672367229", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.003582123980165666872671546943647276964128424238383754168145336014271672370423", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-102.5689378492764973043071822330527516685972444610584646396764704370568797811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-102.5689378492764973043071822330527516685972444610584646396764704370568788471", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "785.6321794438243806862202366043178677787842672136812959090282947637770530681", 10, MPFR_RNDD);
mpfr_set_str(upper, "785.6321794438243806862202366043178677787842672136812959090282947637770535256", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-9.692750680271337410422028124299574912886978545370903618311856995026794969445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.692750680271337410422028124299574912886978545370903618311856995026793629334", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-125.4498605477111612745771125241708942878761887777300559213728496560663084861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.4498605477111612745771125241708942878761887777300559213728496560663082541", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383410", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383119", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-53.50735792143774640825556480974348398347813890327017368016474950601777831292", 10, MPFR_RNDD);
mpfr_set_str(upper, "-53.50735792143774640825556480974348398347813890327017368016474950601777829882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "589.6284542237753429274823679153978522617996204206261881439352491612270724161", 10, MPFR_RNDD);
mpfr_set_str(upper, "589.6284542237753429274823679153978522617996204206261881439352491612270730330", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6350041595800379787907004145612621194935984986690074526815057697713413824002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6350041595800379787907004145612621194935984986690074526815057697713413429561", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "0.1865485718376079516451159948417662783586059594672254742514282647627717824095", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1865485718376079516451159948417662783586059594672254742514282647627717843914", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "53.37599149509261669145506466225469383249284607860553731100710510300863970149", 10, MPFR_RNDD);
mpfr_set_str(upper, "53.37599149509261669145506466225469383249284607860553731100710510300863974968", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-268.8320837238677354042274889017584379923206559918412035421028172896574678026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-268.8320837238677354042274889017584379923206559918412035421028172896574676121", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-9.340004897224399081250468605331228113005608245244035776335134995117227143066", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.340004897224399081250468605331228113005608245244035776335134995117224770326", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "1.389260194283293502728516475945427226938165886266854033745696044798685638837", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.389260194283293502728516475945427226938165886266854033745696044798685639052", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "0.1705886663168746212882929947073454397242530134152158384332203732240169759112", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1705886663168746212882929947073454397242530134152158384332203732240169762835", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-3.921545786018661139734008118149842267631589065413764035166852820137899110631", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.921545786018661139734008118149842267631589065413764035166852820137897926787", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.1865485718376079516451159948417662783586059594672254742514282647627717824095", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1865485718376079516451159948417662783586059594672254742514282647627717843914", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "8.106275445528526518012407995874226577714767060164510588956278351547738448760", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.106275445528526518012407995874226577714767060164510588956278351547738449834", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "94.20609756608777125568770502507632911358558028747515760561115117360126919175", 10, MPFR_RNDD);
mpfr_set_str(upper, "94.20609756608777125568770502507632911358558028747515760561115117360127296393", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-279.2354739608310829551562802114629791549418756890793455971710317923085921969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-279.2354739608310829551562802114629791549418756890793455971710317923085920244", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-9.340004897224399081250468605331228113005608245244035776335134995117227143066", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.340004897224399081250468605331228113005608245244035776335134995117224770326", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-43.16198276423087281733637569634559262365724778293524260758926187681238778921", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.16198276423087281733637569634559262365724778293524260758926187681238736405", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383410", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3247746595932850652732688035504955284205623472402439119332908013462400383119", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "-4.142009184911231925518094833500607703588886071092282780479537917342378168473", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.142009184911231925518094833500607703588886071092282780479537917342378167213", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "191.9294303844963251185925466106530155116020016251128604925020345680203034634", 10, MPFR_RNDD);
mpfr_set_str(upper, "191.9294303844963251185925466106530155116020016251128604925020345680203035118", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "0.4870221727727707978438660976705360563962462409936975383543942885086404609410", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4870221727727707978438660976705360563962462409936975383543942885086406928169", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-105.6493976977517066856655192831338407127852252457263752311360138122850566948", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.6493976977517066856655192831338407127852252457263752311360138122850537084", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "9.062152374074300740802262250517171704105249610819703967877372002912536183348", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.062152374074300740802262250517171704105249610819703967877372002912536184048", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-9.692750680271337410422028124299574912886978545370903618311856995026794969445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.692750680271337410422028124299574912886978545370903618311856995026793629334", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "152.9667195643493026440824483710983850240879324780654408476207484128180030128", 10, MPFR_RNDD);
mpfr_set_str(upper, "152.9667195643493026440824483710983850240879324780654408476207484128180054196", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-11.34392641313009507099608109248557650901085914977199378729521930328680288696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.34392641313009507099608109248557650901085914977199378729521930328680287110", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "179.3048189188728407756810777703105839507353078049900729895529965646786375141", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.3048189188728407756810777703105839507353078049900729895529965646786375903", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "179.3048189188728407756810777703105839507353078049900729895529965646786375141", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.3048189188728407756810777703105839507353078049900729895529965646786375903", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "6.770100854640756743832377927178772010933399171136577434339995344330462141068", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.770100854640756743832377927178772010933399171136577434339995344330464579747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-19.67506160966343978494847912092597863522533449195097921703150267649063420791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.67506160966343978494847912092597863522533449195097921703150267649063419801", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-203.0764580633097244085996045545621908781370741649034962166620044161700494691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-203.0764580633097244085996045545621908781370741649034962166620044161700477946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-102.5689378492764973043071822330527516685972444610584646396764704370568797811", 10, MPFR_RNDD);
mpfr_set_str(upper, "-102.5689378492764973043071822330527516685972444610584646396764704370568788471", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045973", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08785903777213926684713599841999913130105612992745240337770576951812380045029", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "23.54359893908868613356298238599092109188512393830232097125811137427820160454", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.54359893908868613356298238599092109188512393830232097125811137427820259137", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "13.45166210847361274258518358417872565925684359651710366830326270697112278299", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.45166210847361274258518358417872565925684359651710366830326270697112656747", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "4.958096950998676427373803982105539474350820691190855312284982712514845782898", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.958096950998676427373803982105539474350820691190855312284982712514845784278", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "397.9048942780930768102466773561307367770492642433993056742487585430687014942", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.9048942780930768102466773561307367770492642433993056742487585430687019254", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "152.9667195643493026440824483710983850240879324780654408476207484128180030128", 10, MPFR_RNDD);
mpfr_set_str(upper, "152.9667195643493026440824483710983850240879324780654408476207484128180054196", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4818222208242367493990355521486457532253716186665344386903912259761543843003", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-611.2018715709699406690349322338345006464702465835967231859150864578526323627", 10, MPFR_RNDD);
mpfr_set_str(upper, "-611.2018715709699406690349322338345006464702465835967231859150864578526316326", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011919", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1584453653018904603007965567068086651197701561725461682601733380747587011794", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "2.857103265732608317423809159090728560562005941892672193206095862858178259165", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.857103265732608317423809159090728560562005941892672193206095862858178260166", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "0.4870221727727707978438660976705360563962462409936975383543942885086404609410", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4870221727727707978438660976705360563962462409936975383543942885086406928169", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "95.64442112481199819437453837099511511015304256673663106620286990824979434238", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.64442112481199819437453837099511511015304256673663106620286990824979527055", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.03625896712907807772042256718197921380253596396256119455392377285906724645630", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03625896712907807772042256718197921380253596396256119455392377285906724634435", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-57.46752140373163929187228963505553118133116588921761789793479130414057255291", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.46752140373163929187228963505553118133116588921761789793479130414056988034", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "94.20609756608777125568770502507632911358558028747515760561115117360126919175", 10, MPFR_RNDD);
mpfr_set_str(upper, "94.20609756608777125568770502507632911358558028747515760561115117360127296393", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.003582123980165666872671546943647276964128424238383754168145336014271672367229", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.003582123980165666872671546943647276964128424238383754168145336014271672370423", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "16.74913027362756175425406278176639710697193691542639112313871207612007706441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.74913027362756175425406278176639710697193691542639112313871207612007710396", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "36.87930240976458011335509809934538027153283643004791392324306050199720355457", 10, MPFR_RNDD);
mpfr_set_str(upper, "36.87930240976458011335509809934538027153283643004791392324306050199720935134", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "0.02223285000592295484501690113575491275832988287094252521117198398137140669616", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02223285000592295484501690113575491275832988287094252521117198398137140670505", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "83.95696167771730058580897431339201451834743852568629641913550355594861505476", 10, MPFR_RNDD);
mpfr_set_str(upper, "83.95696167771730058580897431339201451834743852568629641913550355594861652290", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "123.3010360318209843312732008559241729171657469765734343131806310819017236095", 10, MPFR_RNDD);
mpfr_set_str(upper, "123.3010360318209843312732008559241729171657469765734343131806310819017236611", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-4.195023816770666202178258105948410164609795928703081451985526284497291526584", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.195023816770666202178258105948410164609795928703081451985526284497290989602", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "227.5815493539637090307789755151945285321031408210107046851947862054176968608", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.5815493539637090307789755151945285321031408210107046851947862054176977015", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231720", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6575820860377167476311707866787195783776583862177407309750726109341526231327", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "6.219741291526151323946075734961589384404772313680897820309545312228736593328", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.219741291526151323946075734961589384404772313680897820309545312228736942816", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "23.54359893908868613356298238599092109188512393830232097125811137427820160454", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.54359893908868613356298238599092109188512393830232097125811137427820259137", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01231286700115589814553654117760646594507851520196296531087144357429079088335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01231286700115589814553654117760646594507851520196296531087144357429079087989", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-56.93107459588736667110015956423111314844995730158892526967740584208489846991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-56.93107459588736667110015956423111314844995730158892526967740584208489845986", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "10.19151884182858319876602738372807862509425397951962012455860995139689352220", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.19151884182858319876602738372807862509425397951962012455860995139689352323", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-9.340004897224399081250468605331228113005608245244035776335134995117227143066", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.340004897224399081250468605331228113005608245244035776335134995117224770326", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-0.6481368338586887703284102592534135741257280588418733625059410893653150536269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6481368338586887703284102592534135741257280588418733625059410893653150535913", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-382.0373626018033347773942711978243004446806581545113431805973556720146552092", 10, MPFR_RNDD);
mpfr_set_str(upper, "-382.0373626018033347773942711978243004446806581545113431805973556720146548881", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "2.857103265732608317423809159090728560562005941892672193206095862858178259165", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.857103265732608317423809159090728560562005941892672193206095862858178260166", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-53.50735792143774640825556480974348398347813890327017368016474950601777831292", 10, MPFR_RNDD);
mpfr_set_str(upper, "-53.50735792143774640825556480974348398347813890327017368016474950601777829882", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-118.9776385020347715749865030245833707255286816153962721796631572545903644494", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9776385020347715749865030245833707255286816153962721796631572545903623437", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.06881128676454836019187953316267421446260958842106699634741586952082348775117", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06881128676454836019187953316267421446260958842106699634741586952082348774747", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "5.031810030371228161009378129702037936646077915078001665106732130674139097136", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.031810030371228161009378129702037936646077915078001665106732130674139097697", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "0.03987835943595369985859166850843779026511595295045006286150335854821265850713", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.03987835943595369985859166850843779026511595295045006286150335854821265857787", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-148.3715104822091213340647422359610476632141726885596061555476170478104919691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-148.3715104822091213340647422359610476632141726885596061555476170478104917083", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "332.6865792004309787424693427678933915709460226651828019680946074876153837392", 10, MPFR_RNDD);
mpfr_set_str(upper, "332.6865792004309787424693427678933915709460226651828019680946074876153846700", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "57.03604090094182079427479757415836335421793249399343866255781506730126562466", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.03604090094182079427479757415836335421793249399343866255781506730126567641", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-11.34392641313009507099608109248557650901085914977199378729521930328680288696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.34392641313009507099608109248557650901085914977199378729521930328680287110", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-34.84468750804145239604679845718371589195777168436954627005812784262085731322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.84468750804145239604679845718371589195777168436954627005812784262085730538", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2146438510187267284507970088967711992309537993888914576376066329077761953873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2146438510187267284507970088967711992309537993888914576376066329077761920962", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "17.37681875695172979492240288869841253427374802978663523962583614585023044110", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.37681875695172979492240288869841253427374802978663523962583614585023162763", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "223.3392920686955469229049369712834282277233607138133333833568513773387596013", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.3392920686955469229049369712834282277233607138133333833568513773387608748", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "53.37599149509261669145506466225469383249284607860553731100710510300863970149", 10, MPFR_RNDD);
mpfr_set_str(upper, "53.37599149509261669145506466225469383249284607860553731100710510300863974968", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886399", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1336353970997279907789960243654248664725264888233395893684972611040210886274", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853860", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4901748391314003706997462022553121444753698339958577701321902513063668853587", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "203.8754085285244444449511040265413094697821218406993817305341636762044630005", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.8754085285244444449511040265413094697821218406993817305341636762044637852", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.009888821122674002672799734385953317302134170312920110511873240215378004858917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.009888821122674002672799734385953317302134170312920110511873240215378004851912", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "1.076198574223190267127647666402383385919041839863918563643009980530430823790", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.076198574223190267127647666402383385919041839863918563643009980530430823880", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "1.474996112050046793269222994640472627694192277114274329384480956337163716232", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.474996112050046793269222994640472627694192277114274329384480956337163849005", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "3.689148687117901405916287125270512976181136820684705680206489259175026891711", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.689148687117901405916287125270512976181136820684705680206489259175026892328", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051610", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2666655084530274478990353037890389983902132019519707803394245421116087051479", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "1.610530781529773217304557064007765889631195820444625237678752436842096426875", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.610530781529773217304557064007765889631195820444625237678752436842096463951", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "179.3048189188728407756810777703105839507353078049900729895529965646786375141", 10, MPFR_RNDD);
mpfr_set_str(upper, "179.3048189188728407756810777703105839507353078049900729895529965646786375903", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-22.18248491673654084794354768466217393522267916700088171277782551996198656335", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.18248491673654084794354768466217393522267916700088171277782551996198655380", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-372.1830518174461070039164403910690984817284206679337941974710073421566917151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-372.1830518174461070039164403910690984817284206679337941974710073421566910180", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "28.15322114713812981987831863971185737917122874315187462610669687300535058785", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.15322114713812981987831863971185737917122874315187462610669687300535220971", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-11.19412522540882691155441103188531152366084625676833933646517321232866207692", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.19412522540882691155441103188531152366084625676833933646517321232866207283", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "115.0543589759422222630313445369242980072520154262379351864855220213744423998", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.0543589759422222630313445369242980072520154262379351864855220213744424407", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "5.662192080321128642821337731682844086892803491102438891074537198912071707468", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.662192080321128642821337731682844086892803491102438891074537198912071708252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-1.013609196083567891600390871605217408560361202984229637372360078542529767708", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.013609196083567891600390871605217408560361202984229637372360078542529767675", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "2.708469184312645107594526910189313149415571489564489849351321770660810251124", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.708469184312645107594526910189313149415571489564489849351321770660810251730", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-49.58856755896055953049209094983842154936344549203359601783352600555582121663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-49.58856755896055953049209094983842154936344549203359601783352600555582120683", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-0.5712543158275411236259300678554129908519243013637777886755652841753081689865", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5712543158275411236259300678554129908519243013637777886755652841753081485590", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-50.53295604119726181018695939003386543337105625379748279184753057257790044614", 10, MPFR_RNDD);
mpfr_set_str(upper, "-50.53295604119726181018695939003386543337105625379748279184753057257790020993", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-70.45405307287058764803980255978144259777723639539876531490208188252861058384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.45405307287058764803980255978144259777723639539876531490208188252860791700", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "48.19554021972625125012123353921066394955078613743125851156707813822317609852", 10, MPFR_RNDD);
mpfr_set_str(upper, "48.19554021972625125012123353921066394955078613743125851156707813822317613880", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-225.8358024768292704478947605435676923583900094937074469226619851108444612613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.8358024768292704478947605435676923583900094937074469226619851108444609200", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "93.99704979254122620434154847346423197646387050953268462847648631345764378933", 10, MPFR_RNDD);
mpfr_set_str(upper, "93.99704979254122620434154847346423197646387050953268462847648631345764386335", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-489.9322083014716193273838762462007360527946709654102325857136325170471885148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-489.9322083014716193273838762462007360527946709654102325857136325170471883426", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "0.4870221727727707978438660976705360563962462409936975383543942885086404609410", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4870221727727707978438660976705360563962462409936975383543942885086406928169", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.1705886663168746212882929947073454397242530134152158384332203732240169759112", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1705886663168746212882929947073454397242530134152158384332203732240169762835", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-4.195023816770666202178258105948410164609795928703081451985526284497291526584", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.195023816770666202178258105948410164609795928703081451985526284497290989602", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6467966173238210566674943543857445434422873354046810869780631401498925189165", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6467966173238210566674943543857445434422873354046810869780631401498925189609", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.01353357629479151096111090801504724800720497202768087490677876145850866098677", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01353357629479151096111090801504724800720497202768087490677876145850866112129", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-10.83071749777198167075164795354862341538955954647740070936799373771531713082", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83071749777198167075164795354862341538955954647740070936799373771531712468", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "1.757499619532162357701684050210056175394885246190938468972204340806348709586", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.757499619532162357701684050210056175394885246190938468972204340806348710018", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574638490", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0002569065614589536361357437519009829963567270142511136460933995668060574613664", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.795023635970676826590517510851395941969429273712924847018731145004580666085", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.795023635970676826590517510851395941969429273712924847018731145004580666559", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-331.7629533642838240853358259177140500360080595925120891506735598506851758829", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.7629533642838240853358259177140500360080595925120891506735598506851744569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "0.3138515478836594871343316625628563664798224605592312985254475308696684386135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3138515478836594871343316625628563664798224605592312985254475308696684388080", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-3.196661844980518831364129140829793028150300618370292491722207760939286312404", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.196661844980518831364129140829793028150300618370292491722207760939286308394", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "23.54359893908868613356298238599092109188512393830232097125811137427820160454", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.54359893908868613356298238599092109188512393830232097125811137427820259137", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "53.37599149509261669145506466225469383249284607860553731100710510300863970149", 10, MPFR_RNDD);
mpfr_set_str(upper, "53.37599149509261669145506466225469383249284607860553731100710510300863974968", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-31.38940510238898611093707724553102610286650685083305434067921403573552985601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.38940510238898611093707724553102610286650685083305434067921403573552984890", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-27.91867172753568921880067224919268603115197684974528289568013295184055475214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.91867172753568921880067224919268603115197684974528289568013295184054856126", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-13.52953482404068041596012563715613080745231924772708612346214592659501932282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.52953482404068041596012563715613080745231924772708612346214592659501931614", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "97.41250922979608934531502376557081467676095080275050354422676381910721254742", 10, MPFR_RNDD);
mpfr_set_str(upper, "97.41250922979608934531502376557081467676095080275050354422676381910721551163", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-30.33361255659141359838007415187012502132311419474416937584509237914149690235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.33361255659141359838007415187012502132311419474416937584509237914149355299", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "-7.958344228414074663023605463162771185266418288054525349880070377249019989608", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.958344228414074663023605463162771185266418288054525349880070377249019987031", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1935475439367477437643248176439834443842406481447475147778875550192240567475", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-6.735864373242175042356846537591915759539146431721850101713904700413830946529", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.735864373242175042356846537591915759539146431721850101713904700413830666569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/l5_double.func.cpp <==
double __L5DoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 1.04899955068455954611064145857785478446687077186885029650498714562752343731781;
static const double c_0_0_1 = -7.411816916543911960420312019670752126757318383565489812111061835289381537296923;
static const double c_0_0_2 = 4.337293335314095342031608022641470067689490231405877081696221877052044370019223;
static const double c_0_0_3 = 2.717628972939660473821129071520164789193651103237880045771035192288077661360667;
static const double c_0_0_4 = -0.09756110381083575565595111758513846351468525005117655343023780255829589853122374;
static const double c_0_1_0 = 5.976230205139765925024142686126321356206649193184049051132348167974416481734364;
static const double c_0_1_1 = 1.678862686749846960045636437077922716481586551621783187604965954977292667823238;
static const double c_0_1_2 = -14.1011236364872330119301864144078338363338291322506354296156187765239845185606;
static const double c_0_1_3 = 0.6674890060016555668813636927371140715448115760086568289261903195012808072472225;
static const double c_0_2_0 = 3.697524659868104455593176831427987520631084973097705539545040536931007204791156;
static const double c_0_2_1 = 9.096476937630730771039748390029616905271792100553327398857798337462661245035564;
static const double c_0_2_2 = -2.312252040464408310473949852076794094621868903129679302299996089863892985770734;
static const double c_0_2_3 = -0.07059689177356758214591780387848931678925761268010833180545228381955609823090395;
static const double c_0_3_0 = -1.796198553235372093088470274141214376414258248933150883382649695881699120026948;
static const double c_0_3_1 = 5.738071975415090254797004946516713982979591611491964400407882395195976633650968;
static const double c_0_3_2 = 0.1267307952146764209382512356333370121414530534585041593110897359733788812919337;
static const double c_0_4_0 = -1.292754421454034342105032224000858750019633077016219903996906981844860900647167;
static const double c_0_4_1 = 0.2210640431403945612667319805768493867565544774445658602138285335930788748974719;
static const double c_0_5_0 = -0.1576466876497088945612091614737031259924956017682248215500892323990923693384905;
static const double c_0_5_1 = 0.01159962264401608064186151900895031506824579284795902058363191756104564995777056;
static const double c_0_6_0 = -0.03242468068732303181022847305442618369418242169722807233714995490498367679352427;
static const double c_1_0_0 = -0.635004159580037978790700414561262119493598498669007452681505769771341363091433;
static const double c_1_0_1 = -6.378034015032719757816442256298810427326860153324074070632854567127257277784975;
static const double c_1_0_2 = -5.359993628459439928705368266822594097456328986312335005669978105069672457345211;
static const double c_1_0_3 = -2.598031426339185862924770020084076847947410859977131289554835238884259471885267;
static const double c_1_0_4 = 0.04730953542487729059918924642161192836490177961319026523918004780762529881371295;
static const double c_1_1_0 = -1.460627752581807605135570097868313045378695710001238691717766329537169892202606;
static const double c_1_1_1 = -17.08549491835910249036336564581664340449691305944406831704145998769344294110974;
static const double c_1_1_2 = -1.432778917530761439459269280538457105768865817416634537922639357463463029416901;
static const double c_1_1_3 = 0.2673633554812275349198232789379588576788136279550593696412397054113310399656282;
static const double c_1_2_0 = -10.86780962422114928954098686533176534205971659552844865879178843311421005188904;
static const double c_1_2_1 = 31.68255479627004825106178803333839378635444196181904281715157462691858875078671;
static const double c_1_2_2 = -2.099928711021108103371905924295587781078775032430262019226455855821705563820933;
static const double c_1_3_0 = -17.58891057860011937402304014772894627592043455189074654916178368661581738523669;
static const double c_1_3_1 = 1.848859393542295104972120523907646161788893240707713865094522155484189539341915;
static const double c_1_3_2 = 0.2254599236132996201594622128595942848144019660192302968038803795400238049115164;
static const double c_1_4_0 = -7.524417167798547343283235323598383384927773749399065459158665817617841584294005;
static const double c_1_4_1 = -0.328900584822614242753331254510159266584198945984447482126293025731552294665778;
static const double c_1_5_0 = -0.1638131816299941899555058753412926158993499239962974916364532413984054559866384;
static const double c_1_6_0 = -0.01067834873908804002250721424015576050645009804855465602637234115115035815663596;
static const double c_2_0_0 = 0.2435110863863853989219330488352680281981231204968487691771971442543202881534387;
static const double c_2_0_1 = 19.87421464105789631220624513193671044363416095674655572768631085741306368912832;
static const double c_2_0_2 = 16.07026681268494342139947766612490251095928392525110739002355959643651849154691;
static const double c_2_0_3 = -0.1231424738305652257083734574258917448460671719207144107520688313946033215264793;
static const double c_2_1_0 = 8.986372357857577841910473783860421791966496827805303061387560112004235936505094;
static const double c_2_1_1 = 31.00516571889938919511514142222635692161379260069810797679970669335158314634375;
static const double c_2_1_2 = 13.90839259153892069176236650028138205416868595341631305882166109666290095652623;
static const double c_2_1_3 = -0.1326955779580195126991314037802605909461065521043296781484669993975248001699344;
static const double c_2_2_0 = 28.45381011617621858309968828346015033395153504478648001062343253658520461855829;
static const double c_2_2_1 = -20.06124501988137259912007009357566309724591352589516002705597865456774287759457;
static const double c_2_2_2 = -0.2686680417175467056536425692656269064403203589098722436896907779321235792660666;
static const double c_2_3_0 = -4.886430707622819622510509799911404522017841013100278062130031022627317229958964;
static const double c_2_3_1 = 2.459108531801833716004923395104420815007914145201896128267788069472936484066988;
static const double c_2_4_0 = 2.835716081239314194934965644938157115405107932488366601406377807780749654757936;
static const double c_2_4_1 = -0.2655482449467439218425515742700931098412235081697826128345544704865027513255352;
static const double c_2_5_0 = 0.3260007632393082049802174398255629232035072374873626981045669048683280861226925;
static const double c_3_0_0 = -0.8203060111456178448661460067605097407509644518041751144830288302002428743033522;
static const double c_3_0_1 = -19.89111535495544327434416242241872236572081557819721910978731854373637083869803;
static const double c_3_0_2 = -2.78752654156026075711441990943553565566407361757332935161635521060800897683136;
static const double c_3_0_3 = 0.0905758720333669771158857139876186064311765322193942353646702622372685282426484;
static const double c_3_1_0 = -21.6635358093123163830673204486680690394738068113548422359560753192071962205007;
static const double c_3_1_1 = -76.13296600909787143885420399908861346423157012289530270729879498499690602685387;
static const double c_3_1_2 = -0.9487472307904145722681181222743940765411184866769198360657697010490198270684074;
static const double c_3_2_0 = -24.57691621750466651857094308704794943733237683926511955744671742908504571980344;
static const double c_3_2_1 = -16.55948936069858331248668951850215051896422647362200275585744586172387502403704;
static const double c_3_2_2 = 0.04744746391008037080491476138105195108027256533517130597147351922488146909832139;
static const double c_3_3_0 = 16.42558912854224464854909762682432335726999060298468144655683586827953803626734;
static const double c_3_3_1 = 0.1541312271128703675899878234034054823754618015742520186808139470783245316871035;
static const double c_3_4_0 = -1.811674873759967228633869299401576107188945727078420403619132099969235403314772;
static const double c_3_5_0 = 0.1046052767575966139774389425684340252510337516831331160751303577855695600205865;
static const double c_4_0_0 = 0.464237851947794204145169568189173125662677523557642904040249262522477518788917;
static const double c_4_0_1 = 15.043119648893622107069098113477265903802633497669490749061354207510476521062;
static const double c_4_0_2 = -7.143935519115393725400956342260422537694234832865189176410155231836914684642837;
static const double c_4_0_3 = 0.01390745019334322495387010727635222172824151818670856605931967164960852127218612;
static const double c_4_1_0 = 15.87593079246498532090057115435263598580477837568348568736373223447470956145361;
static const double c_4_1_1 = 40.26003378609380177301305560633883170068021373662578422930517146626972350429949;
static const double c_4_1_2 = -0.1357323257125280186908375240842933626258783259491753404346975326674840082269418;
static const double c_4_2_0 = 52.97870494920176851123667576878233122279372293354135733467678645351379431424714;
static const double c_4_2_1 = 2.11969626120209592409373693656330325618314118415134275617204921681809834371762;
static const double c_4_3_0 = 3.397479762435833680661973715637269488717338319927550321073175020486984433555774;
static const double c_4_3_1 = 0.1606213188111509763988836028659772369948641829974146794522386029804131820409516;
static const double c_4_4_0 = -0.1496958980653901737832162649308118560752248793722919669249744408447478141314874;
static const double c_5_0_0 = 1.638263208501323319105957139653973108412167653270916203121451944813823936885217;
static const double c_5_0_1 = 2.875881382946385284950926342258466590399933101522180530057930466351951135734785;
static const double c_5_0_2 = 2.137510537196772649426146489464113127714924299588050489085077524867146632537258;
static const double c_5_1_0 = -13.43049507651007781013737496801930339886738846013536857623166779870719783322434;
static const double c_5_1_1 = 7.555407427841537937675751001633100107752771850099863846918112450669946951853571;
static const double c_5_1_2 = -0.007957330914875629205527748369101338400844065302529017272123626102835474123050183;
static const double c_5_2_0 = -36.56228931482087471048602015141452856055311350812742186075792002723192745531466;
static const double c_5_2_1 = -0.001590463656934384319656280806677441978009973492823555681462036636268813220814574;
static const double c_5_3_0 = -0.1745993234614336245970895605560332067504236361254533141660413301334933572783612;
static const double c_5_4_0 = -0.1170424730384301103164866926990916206339002861361303863263773731319025044701826;
static const double c_6_0_0 = -1.128866668203727670508451695318775639654997894703877200175886315028247595873383;
static const double c_6_0_1 = -5.816301792611804546085659623687279069476735447253776634312319510559422746470196;
static const double c_6_0_2 = -0.2241318225223064692799315556741413717443244003231689724198333853434450983971325;
static const double c_6_1_0 = -5.592179750720584936390827680708246300619551884315665507729469273806993379604184;
static const double c_6_1_1 = -3.952911488234626421000931148315437454926247129127715332614077624121342213466771;
static const double c_6_2_0 = -0.01350972533948693196626782637403274040452521238846904730680030951270035492834752;
static const double c_6_2_1 = -0.07315899875223737668583001884125623550898101835913382093762135468437746067841742;
static const double c_6_3_0 = 0.05077007067959191338593696666219640981119721361610559128576002905299898133405178;
static const double c_7_0_0 = 1.616529378879895356034480437937143314278514709979562111805761496655721219699405;
static const double c_7_0_1 = -0.5354457427564769758341713231090762728720405951830821843294667156183319418221957;
static const double c_7_0_2 = 0.0110156839312278908249692829106194936739203536731365678957725435597985666595083;
static const double c_7_1_0 = 9.074534501081813547234256196689361118106622140672476891932874100666195978432942;
static const double c_7_1_1 = 0.4624597110866692684704634409947180323115134408442274418338458367206272829907615;
static const double c_7_2_0 = 1.589238486456139196791995358026329728094200551319379650802323814734745988510643;
static const double c_7_3_0 = 0.07011337578106961938968373394322420912558138669247639115312316127559443186384557;
static const double c_8_0_0 = -0.126957303670555323588884697746664609590764415441312131754549147083626851473061;
static const double c_8_0_1 = 0.5913434353437835763480161970969842671489797227885577104225029012380524470139491;
static const double c_8_1_0 = 0.01106009316037425016146698982913154350807204348882310615196569009483430175009903;
static const double c_8_1_1 = -0.004818317094691243943628441255272932698332798342614195425691155957166828226886356;
static const double c_8_2_0 = -0.2372826424395463613494364535953563414287035402210626609708475544434004284731288;
static const double c_9_0_0 = -0.6025539256965304254917991334949610654455178307111769318254857288264133030712445;
static const double c_9_0_1 = -0.08512778988245818895619552851167441410613551077610704795120854386506475706706827;
static const double c_9_1_0 = -0.6214775041502518185598550585497405720041629376233235543269537715564023636317128;
static const double c_9_2_0 = -0.01174535746200421486740928590340030690614167265712204073476106312735662829078079;
static const double c_10_0_0 = -0.05005627555742389487551433750466405448546090172762674790559727657776722191909446;
static const double c_10_0_1 = 0.002683501973138093503776738135799554684461612371213017841915691068009635239687437;
static const double c_10_1_0 = 0.09833756447043740785203605567059564448412415648629819669192287348584173673573421;
static const double c_11_0_0 = 0.07458551860660791556231182940885969298202812451409574396326830235980068171584824;
static const double c_11_1_0 = -0.0009650495661746573417589896714425384622571018414890969155070639369043839483774201;
static const double c_12_0_0 = -0.0116718820204990961275033861534400832814550326254660607793689038864610272277606;
static const double c_13_0_0 = 0.0003039388179961424809833710386334685101810086266747970817676556396084783224085051;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/l5_mpfi.func.cpp <==
class __L5MPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__L5MPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-1.796198553235372093088470274141214376414258248933150883382649695881699614577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.796198553235372093088470274141214376414258248933150883382649695881698634686", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2241318225223064692799315556741413717443244003231689724198333853434450984484", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2241318225223064692799315556741413717443244003231689724198333853434450983456", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0009650495661746573417589896714425384622571018414890969155070639369043839488352", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0009650495661746573417589896714425384622571018414890969155070639369043839478872", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "1.048999550684559546110641458577854784466870771868850296504987145627523436484", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.048999550684559546110641458577854784466870771868850296504987145627523438142", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "16.42558912854224464854909762682432335726999060298468144655683586827953793441", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.42558912854224464854909762682432335726999060298468144655683586827953813094", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "52.97870494920176851123667576878233122279372293354135733467678645351379379427", 10, MPFR_RNDD);
mpfr_set_str(upper, "52.97870494920176851123667576878233122279372293354135733467678645351379485755", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.099928711021108103371905924295587781078775032430262019226455855821705566006", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.099928711021108103371905924295587781078775032430262019226455855821705561660", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "19.87421464105789631220624513193671044363416095674655572768631085741306164136", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.87421464105789631220624513193671044363416095674655572768631085741306581353", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "1.589238486456139196791995358026329728094200551319379650802323814734745987105", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.589238486456139196791995358026329728094200551319379650802323814734745989942", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.01106009316037425016146698982913154350807204348882310615196569009483429793389", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01106009316037425016146698982913154350807204348882310615196569009483430584846", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.4642378519477942041451695681891731256626775235576429040402492625224772584435", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4642378519477942041451695681891731256626775235576429040402492625224777745288", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-5.359993628459439928705368266822594097456328986312335005669978105069673163700", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.359993628459439928705368266822594097456328986312335005669978105069671731401", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.01390745019334322495387010727635222172824151818670856605931967164960852126887", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01390745019334322495387010727635222172824151818670856605931967164960852127610", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "1.848859393542295104972120523907646161788893240707713865094522155484189526328", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.848859393542295104972120523907646161788893240707713865094522155484189551749", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1269573036705553235888846977466646095907644154413121317545491470836268716576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1269573036705553235888846977466646095907644154413121317545491470836268306231", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3289005848226142427533312545101592665841989459844474821262930257315522947699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3289005848226142427533312545101592665841989459844474821262930257315522945597", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1326955779580195126991314037802605909461065521043296781484669993975248001764", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1326955779580195126991314037802605909461065521043296781484669993975248001640", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "0.05077007067959191338593696666219640981119721361610559128576002905299898113500", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05077007067959191338593696666219640981119721361610559128576002905299898152816", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.9487472307904145722681181222743940765411184866769198360657697010490198310653", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9487472307904145722681181222743940765411184866769198360657697010490198229285", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "-1.460627752581807605135570097868313045378695710001238691717766329537170427689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.460627752581807605135570097868313045378695710001238691717766329537169362061", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1231424738305652257083734574258917448460671719207144107520688313946033224048", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1231424738305652257083734574258917448460671719207144107520688313946033206243", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "-0.01167188202049909612750338615344008328145503262546606077936890388646102722897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01167188202049909612750338615344008328145503262546606077936890388646102722657", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5354457427564769758341713231090762728720405951830821843294667156183319455298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5354457427564769758341713231090762728720405951830821843294667156183319382889", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "-3.952911488234626421000931148315437454926247129127715332614077624121342215483", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.952911488234626421000931148315437454926247129127715332614077624121342211477", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1638131816299941899555058753412926158993499239962974916364532413984054564901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1638131816299941899555058753412926158993499239962974916364532413984054555085", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "9.096476937630730771039748390029616905271792100553327398857798337462660424004", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.096476937630730771039748390029616905271792100553327398857798337462662026927", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1170424730384301103164866926990916206339002861361303863263773731319025044766", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1170424730384301103164866926990916206339002861361303863263773731319025044638", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.4624597110866692684704634409947180323115134408442274418338458367206272828652", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4624597110866692684704634409947180323115134408442274418338458367206272831151", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "0.6674890060016555668813636927371140715448115760086568289261903195012808061839", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6674890060016555668813636927371140715448115760086568289261903195012808082639", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "2.835716081239314194934965644938157115405107932488366601406377807780749643928", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.835716081239314194934965644938157115405107932488366601406377807780749665139", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-20.06124501988137259912007009357566309724591352589516002705597865456774310037", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.06124501988137259912007009357566309724591352589516002705597865456774264344", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.6350041595800379787907004145612621194935984986690074526815057697713413824002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6350041595800379787907004145612621194935984986690074526815057697713413429561", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "-2.312252040464408310473949852076794094621868903129679302299996089863893000456", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.312252040464408310473949852076794094621868903129679302299996089863892970717", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "9.074534501081813547234256196689361118106622140672476891932874100666195949023", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.074534501081813547234256196689361118106622140672476891932874100666196006502", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "3.697524659868104455593176831427987520631084973097705539545040536931006671578", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.697524659868104455593176831427987520631084973097705539545040536931007712944", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "31.68255479627004825106178803333839378635444196181904281715157462691858847687", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.68255479627004825106178803333839378635444196181904281715157462691858901000", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "-24.57691621750466651857094308704794943733237683926511955744671742908504673562", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.57691621750466651857094308704794943733237683926511955744671742908504471814", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "15.87593079246498532090057115435263598580477837568348568736373223447470795194", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.87593079246498532090057115435263598580477837568348568736373223447471118069", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.459108531801833716004923395104420815007914145201896128267788069472936480044", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.459108531801833716004923395104420815007914145201896128267788069472936488331", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "0.07458551860660791556231182940885969298202812451409574396326830235980068168788", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.07458551860660791556231182940885969298202812451409574396326830235980068174683", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.2254599236132996201594622128595942848144019660192302968038803795400238049031", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2254599236132996201594622128595942848144019660192302968038803795400238049198", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "2.717628972939660473821129071520164789193651103237880045771035192288077636099", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.717628972939660473821129071520164789193651103237880045771035192288077685538", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.2210640431403945612667319805768493867565544774445658602138285335930788739996", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2210640431403945612667319805768493867565544774445658602138285335930788757753", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1745993234614336245970895605560332067504236361254533141660413301334933598703", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1745993234614336245970895605560332067504236361254533141660413301334933546175", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.04730953542487729059918924642161192836490177961319026523918004780762529881364", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04730953542487729059918924642161192836490177961319026523918004780762529881377", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "-2.598031426339185862924770020084076847947410859977131289554835238884259480279", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.598031426339185862924770020084076847947410859977131289554835238884259463311", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-4.886430707622819622510509799911404522017841013100278062130031022627317557267", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.886430707622819622510509799911404522017841013100278062130031022627316915256", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.01101568393122789082496928291061949367392035367313656789577254355979856665784", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01101568393122789082496928291061949367392035367313656789577254355979856666140", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.0003039388179961424809833710386334685101810086266747970817676556396084783223764", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.0003039388179961424809833710386334685101810086266747970817676556396084783224396", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.01350972533948693196626782637403274040452521238846904730680030951270037126438", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01350972533948693196626782637403274040452521238846904730680030951270034026508", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.2673633554812275349198232789379588576788136279550593696412397054113310398271", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2673633554812275349198232789379588576788136279550593696412397054113310401078", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "4.337293335314095342031608022641470067689490231405877081696221877052043642845", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.337293335314095342031608022641470067689490231405877081696221877052045100432", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "-19.89111535495544327434416242241872236572081557819721910978731854373637233760", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.89111535495544327434416242241872236572081557819721910978731854373636934850", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.01174535746200421486740928590340030690614167265712204073476106312735662829340", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01174535746200421486740928590340030690614167265712204073476106312735662828825", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.09833756447043740785203605567059564448412415648629819669192287348584173671856", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09833756447043740785203605567059564448412415648629819669192287348584173675186", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.119696261202095924093736936563303256183141184151342756172049216818098338207", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.119696261202095924093736936563303256183141184151342756172049216818098348945", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.004818317094691243943628441255272932698332798342614195425691155957166828231137", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004818317094691243943628441255272932698332798342614195425691155957166828222770", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "-7.524417167798547343283235323598383384927773749399065459158665817617841623214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.524417167798547343283235323598383384927773749399065459158665817617841543708", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "1.638263208501323319105957139653973108412167653270916203121451944813823630496", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.638263208501323319105957139653973108412167653270916203121451944813824252663", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1606213188111509763988836028659772369948641829974146794522386029804131820227", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1606213188111509763988836028659772369948641829974146794522386029804131820580", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-0.6025539256965304254917991334949610654455178307111769318254857288264133057224", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6025539256965304254917991334949610654455178307111769318254857288264133003608", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2655482449467439218425515742700931098412235081697826128345544704865027513346", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2655482449467439218425515742700931098412235081697826128345544704865027513159", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "0.04744746391008037080491476138105195108027256533517130597147351922488146908039", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04744746391008037080491476138105195108027256533517130597147351922488146911763", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "-21.66353580931231638306732044866806903947380681135484223595607531920719809312", 10, MPFR_RNDD);
mpfr_set_str(upper, "-21.66353580931231638306732044866806903947380681135484223595607531920719435312", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.2435110863863853989219330488352680281981231204968487691771971442543202304705", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2435110863863853989219330488352680281981231204968487691771971442543203464085", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.07059689177356758214591780387848931678925761268010833180545228381955609823315", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07059689177356758214591780387848931678925761268010833180545228381955609822863", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "16.07026681268494342139947766612490251095928392525110739002355959643651825189", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.07026681268494342139947766612490251095928392525110739002355959643651871588", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.002683501973138093503776738135799554684461612371213017841915691068009635239315", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002683501973138093503776738135799554684461612371213017841915691068009635240056", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "5.976230205139765925024142686126321356206649193184049051132348167974416353888", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.976230205139765925024142686126321356206649193184049051132348167974416603817", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.1046052767575966139774389425684340252510337516831331160751303577855695600176", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1046052767575966139774389425684340252510337516831331160751303577855695600234", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09756110381083575565595111758513846351468525005117655343023780255829589853897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09756110381083575565595111758513846351468525005117655343023780255829589852253", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "-1.128866668203727670508451695318775639654997894703877200175886315028247873896", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.128866668203727670508451695318775639654997894703877200175886315028247318214", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1267307952146764209382512356333370121414530534585041593110897359733788812012", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1267307952146764209382512356333370121414530534585041593110897359733788813823", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-76.13296600909787143885420399908861346423157012289530270729879498499690675943", 10, MPFR_RNDD);
mpfr_set_str(upper, "-76.13296600909787143885420399908861346423157012289530270729879498499690528400", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1576466876497088945612091614737031259924956017682248215500892323990923713965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1576466876497088945612091614737031259924956017682248215500892323990923672709", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "15.04311964889362210706909811347726590380263349766949074906135420751047609830", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.04311964889362210706909811347726590380263349766949074906135420751047694093", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "1.678862686749846960045636437077922716481586551621783187604965954977290975252", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.678862686749846960045636437077922716481586551621783187604965954977294412573", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1496958980653901737832162649308118560752248793722919669249744408447478143269", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1496958980653901737832162649308118560752248793722919669249744408447478139307", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.05005627555742389487551433750466405448546090172762674790559727657776722228103", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.05005627555742389487551433750466405448546090172762674790559727657776722159105", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.07315899875223737668583001884125623550898101835913382093762135468437746069280", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07315899875223737668583001884125623550898101835913382093762135468437746066367", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "13.90839259153892069176236650028138205416868595341631305882166109666290092905", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.90839259153892069176236650028138205416868595341631305882166109666290098317", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "-0.6214775041502518185598550585497405720041629376233235543269537715564023639806", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6214775041502518185598550585497405720041629376233235543269537715564023632984", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "-17.58891057860011937402304014772894627592043455189074654916178368661581788011", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.58891057860011937402304014772894627592043455189074654916178368661581686215", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "28.45381011617621858309968828346015033395153504478648001062343253658520253589", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.45381011617621858309968828346015033395153504478648001062343253658520661743", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.03242468068732303181022847305442618369418242169722807233714995490498367679993", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03242468068732303181022847305442618369418242169722807233714995490498367678662", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "-36.56228931482087471048602015141452856055311350812742186075792002723192755964", 10, MPFR_RNDD);
mpfr_set_str(upper, "-36.56228931482087471048602015141452856055311350812742186075792002723192734321", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-5.592179750720584936390827680708246300619551884315665507729469273806993533182", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.592179750720584936390827680708246300619551884315665507729469273806993230897", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "-16.55948936069858331248668951850215051896422647362200275585744586172387506422", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.55948936069858331248668951850215051896422647362200275585744586172387498357", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-2.787526541560260757114419909435535655664073617573329351616355210608009049938", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.787526541560260757114419909435535655664073617573329351616355210608008900108", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-7.411816916543911960420312019670752126757318383565489812111061835289381924837", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.411816916543911960420312019670752126757318383565489812111061835289381129310", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.2686680417175467056536425692656269064403203589098722436896907779321235796149", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2686680417175467056536425692656269064403203589098722436896907779321235789199", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-6.378034015032719757816442256298810427326860153324074070632854567127258634239", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.378034015032719757816442256298810427326860153324074070632854567127255981362", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1357323257125280186908375240842933626258783259491753404346975326674840084993", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1357323257125280186908375240842933626258783259491753404346975326674840079431", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "3.397479762435833680661973715637269488717338319927550321073175020486984408393", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.397479762435833680661973715637269488717338319927550321073175020486984460087", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.07011337578106961938968373394322420912558138669247639115312316127559443185768", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.07011337578106961938968373394322420912558138669247639115312316127559443186997", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2372826424395463613494364535953563414287035402210626609708475544434004285525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2372826424395463613494364535953563414287035402210626609708475544434004283904", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.007957330914875629205527748369101338400844065302529017272123626102835474135543", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.007957330914875629205527748369101338400844065302529017272123626102835474111840", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-5.816301792611804546085659623687279069476735447253776634312319510559422766619", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.816301792611804546085659623687279069476735447253776634312319510559422724863", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "31.00516571889938919511514142222635692161379260069810797679970669335158132134", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.00516571889938919511514142222635692161379260069810797679970669335158503879", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.8203060111456178448661460067605097407509644518041751144830288302002429014776", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8203060111456178448661460067605097407509644518041751144830288302002428469519", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "-7.143935519115393725400956342260422537694234832865189176410155231836914693928", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.143935519115393725400956342260422537694234832865189176410155231836914675901", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-1.811674873759967228633869299401576107188945727078420403619132099969235404995", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.811674873759967228633869299401576107188945727078420403619132099969235401673", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "1.616529378879895356034480437937143314278514709979562111805761496655721107700", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.616529378879895356034480437937143314278514709979562111805761496655721328299", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.738071975415090254797004946516713982979591611491964400407882395195976560927", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.738071975415090254797004946516713982979591611491964400407882395195976703086", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "-1.292754421454034342105032224000858750019633077016219903996906981844860977035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.292754421454034342105032224000858750019633077016219903996906981844860820980", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1.432778917530761439459269280538457105768865817416634537922639357463463123085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.432778917530761439459269280538457105768865817416634537922639357463462933203", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "0.1541312271128703675899878234034054823754618015742520186808139470783245312891", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1541312271128703675899878234034054823754618015742520186808139470783245320673", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "-0.08512778988245818895619552851167441410613551077610704795120854386506475708044", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08512778988245818895619552851167441410613551077610704795120854386506475705357", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "-17.08549491835910249036336564581664340449691305944406831704145998769344398916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.08549491835910249036336564581664340449691305944406831704145998769344191577", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "-13.43049507651007781013737496801930339886738846013536857623166779870719841383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.43049507651007781013737496801930339886738846013536857623166779870719725233", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.001590463656934384319656280806677441978009973492823555681462036636268813591178", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001590463656934384319656280806677441978009973492823555681462036636268812832749", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "0.09057587203336697711588571398761860643117653221939423536467026223726852815028", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09057587203336697711588571398761860643117653221939423536467026223726852832429", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-14.10112363648723301193018641440783383633382913225063542961561877652398481496", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.10112363648723301193018641440783383633382913225063542961561877652398421632", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "7.555407427841537937675751001633100107752771850099863846918112450669946930369", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.555407427841537937675751001633100107752771850099863846918112450669946975782", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-10.86780962422114928954098686533176534205971659552844865879178843311421130159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.86780962422114928954098686533176534205971659552844865879178843311420880781", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "8.986372357857577841910473783860421791966496827805303061387560112004234328891", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.986372357857577841910473783860421791966496827805303061387560112004237603260", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.5913434353437835763480161970969842671489797227885577104225029012380524467689", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5913434353437835763480161970969842671489797227885577104225029012380524472754", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.01159962264401608064186151900895031506824579284795902058363191756104564995711", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01159962264401608064186151900895031506824579284795902058363191756104564995837", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.01067834873908804002250721424015576050645009804855465602637234115115035815685", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01067834873908804002250721424015576050645009804855465602637234115115035815642", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.3260007632393082049802174398255629232035072374873626981045669048683280860551", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3260007632393082049802174398255629232035072374873626981045669048683280861868", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "2.875881382946385284950926342258466590399933101522180530057930466351951049885", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.875881382946385284950926342258466590399933101522180530057930466351951222243", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "40.26003378609380177301305560633883170068021373662578422930517146626972335847", 10, MPFR_RNDD);
mpfr_set_str(upper, "40.26003378609380177301305560633883170068021373662578422930517146626972364134", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "2.137510537196772649426146489464113127714924299588050489085077524867146631756", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.137510537196772649426146489464113127714924299588050489085077524867146633317", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/l6-13.pds <==
23 16 7 4 18 27 22 34 34 50 16 7 4 1 6 18 13 13 22 22 23 16 7 4 18 27 22 34 34 50 
1.117964490704920917672305984928021738156183295952504395744810278818455850078145e-09 1.718276175722284157948427634615695680508906584948312035977583644881738551318742e-07 2.434890006625098280515506494331434694800009256119053169985862108870974851130685e-07 1.988618205371451135599439957139067402552029160060981346510486769160803537968954e-05 7.492018000844430142016932847899471086724777331615240998365869842815855849396344e-08 4.360745626963702281716041035881156057163415730112425442277918604244246671787864e-10 5.268431375850186223509166825066716053673300838591052853814406144275792767207908e-09 1.264004715714365563503347206112419322272938830158410029799926225311477138199252e-09 4.120756802414540579323246435221664296655313590774419302076117440338333387657343e-09 9.068702004592849964898909586305337244564770958091531921541712442101279475270858e-11 2.797532386349496953831440283811351426785716944040077408705638350283919812395116e-10 5.44681048891841857867966453926600323143247799895368852879349829212495806514587e-07 5.336589107860984832142508669787960041942306548923524285779019990667378808828992e-08 9.773544948961607214434066381869570250273682176210824633016282948286193921809952e-05 2.140671548024675361094758437030538544831870144168300660361975854649117383317156e-07 1.089101465294462188691083731471263443674445592033372816029357547774619394482251e-10 1.193683717282496302972146048590254834661375332260626369112057563365961176941056e-09 3.923634607801435710580565361703668858157690313285336172594057645605822502682713e-09 1.013317074015429116318856401991917171034879043027290872717038689563183663292701e-09 3.543713480987119241752034071374962559408590931611995462977423848704906249455679e-10 1.074075497719413355760219327167456362995180732353606826040088822565486856896752e-09 1.748864885476779695418843470211545110259976276005821963141581092365174174171466e-07 2.066565043395187536234911939575509265409891575573489556584992003506015900809315e-07 1.873041300169770305059611936737695714327855966329053203104019910861708852965077e-05 7.646478675427427995866670650500753855205512211283131842001774703248687501250457e-08 4.197502315774399567049298190573453082308123193929306898318949291448295687242761e-10 4.820323574915718578057380441673608294679104946050965117977496207945675477159749e-09 1.192999800682640454340360582710691835341315124239741651903325962844035896028736e-09 3.777147364655740744435233585251515675551553650359184329341923386400574965691509e-09 9.061861718661859566260051393198774762110494765365150275775094936071198237601182e-11 
0 0 0 1.000000202678865190935284242581458400219237772085515820041465137095101745208416
0 0 1 -0.5693169215359512824692781887607131249992129781376560839834986464479055059721466
0 0 2 -0.4148064225342297044845596599585052626839903569370237143801989013990658867311361
0 0 3 0.325542327353344721211644735294173419579926965123290950500799776620294653000056
0 0 4 -0.03231318536445180262518533880557650861192237459980319389664723800031171458108052
0 0 5 0.0614166056100845641953444070551619965318854039332884177202069528903262629024992
0 0 6 -0.005506035527575025719245734569850695574508891623282721670781718026780107637616126
0 0 7 0.09541122973140003963553361072860314885743289665724204298236653837847466263648182
0 0 8 0.1831621790951473712263916938657816502441430856017457201342584958315040295458453
0 0 9 0.1889176431009722718442047784335866156925509300725575000845674381477179205407893
0 0 10 -0.1399046546706773255990353047155382224527806276520451744121926029342097069248486
0 0 11 -0.01701033720444410310824731094210059697720587248682781450070613923479815956683478
0 0 12 -0.09647970781332659362708918916424311471478081336875362760026780671415115184465918
0 0 13 -0.02147900338549433926789494738072844138962067268243041701541065528681228329272964
0 0 14 -0.1147361139045022149578471632406087124986326652397571730124827224569983566610445
0 0 15 0.08838831389201119084637545313708247017437509311527166156466664769063607853396019
0 0 16 0.0006499860493994052224674792973726067143170804671849747146007549908457970971667061
0 0 17 0.01162983506438248678069111766339939902110583578638140396213158455021605806555922
0 0 18 -0.006905705839914149715995907760382407284569626021564733015828837030295201667142057
0 0 19 0.007301030847587865517234940063259178357095189122020035666356401201664667902422753
0 0 20 0.03843795165161814250348389924026704381220463126352324799034533447765264576435501
0 0 21 -0.006879194108409633500760465487534029061467987683444712743221190596512774529406166
0 0 22 -0.1294981397104980399390021507482607210502688272714474843116524682285032758808589
0 1 1 0.707136265222593472594172507032968238865193977492865403145442713907378748303718
0 1 2 -0.9143180160863821071035946595327577102792828852431794382129348101323329577788125
0 1 3 -0.8705749582664143859637253450115796534447036053663157888332496976590711726360703
0 1 4 0.1755330793269631086611355970620666552887826862860420308502438151579579001521617
0 1 5 0.3431605214707100907181164892773998913885741715057804866964093535800244446211682
0 1 6 0.4178572192868366437692650833325615757016723664375309059082937882145995617205363
0 1 7 0.07402530342369040049858165935221875860226427506956179432602597471348866045879267
0 1 8 -0.1527009125520235674004691242102529174050831758587363805486624656010494048470354
0 1 9 0.3640190372838708881138252039815907068760019017300197043229170747941388948993925
0 1 10 0.1304557645605430826995008059366552398637287597741011098586159778461282393750506
0 1 11 -0.02222704634051965396999302948578555146280925762348742433426355952122406489574704
0 1 12 -0.01291446366842489468349524199731551151639601556904438167391683245074928205003632
0 1 13 0.03634103500503806354472321789820782661784616134815883445151621778589220703628793
0 1 14 0.07846147355409248483378235645000499343904964767287032811337603259914241752918102
0 1 15 -0.2303326102893336990157536403460334319138412285038134911753599369686623266431163
0 1 16 0.001155483413776441934740749209924255766642002390175856919665344620926879372580315
0 1 17 0.007921056609124983588143756014401842538664564046037331044726781682542373619964097
0 1 18 -0.02271789152939642391138813530865084389637497213149145058473787066931498893635319
0 1 19 -0.002752736074265480154527483591097849093110374730394725903355949815580418590392396
0 1 20 -0.007348401476683149968036637523424424711886820598471109871209629081503472700216226
0 1 21 0.01488365628626376946939484662818351348864480756268380077723348637696783709575055
0 1 22 -0.170995334647179988095369710350525067769554491622318963422210644617444141825731
0 2 2 0.5895396515340454085108237700988344917629389449521794032382012814420211671540636
0 2 3 -0.05449159162756561037288585419963451343156396142873642463013617978505001083989725
0 2 4 -0.8513171010712601074541068236019498094573286995381810241205814077177425777918425
0 2 5 -0.4238103093992149056896223655591625491793840493914560306760580079420522804749765
0 2 6 0.2680762471383387991575076421381112305605221269737138353218539834047058390518055
0 2 7 0.3203351574223738594078281546218036842637780434876676245578716135849409016434452
0 2 8 0.6125012164551138840030700396067027014677831645034044712092507320367689895484532
0 2 9 -0.191978698311580565875435062185113841501088815460768173093704885973778270463938
0 2 10 0.1394308874645935377674915160493238735122917327948037803158497981286170856749038
0 2 11 -0.04307200415543392647802992159777377800235060535178349206811292464476793882438924
0 2 12 -0.1972340092088913370384878279007082123798311240792367731205573752864217155549558
0 2 13 0.1002098660792427611335882392099847053300864394924171771714761911890484058739679
0 2 14 -0.3566922664758591409097620640213106469571288409311341440916477837670611188446232
0 2 15 0.1972535613377743172129532639608524756799692421501205399545726465444448521108325
0 2 16 0.001682073987798155310523210567708241692557919638902532971783458455515755654816127
0 2 17 0.01849876781889819624705177067396899294951776341241218232382497478135533014306559
0 2 18 -0.01294689902940847635136160106661076714216395316468021037477678363549024226125494
0 2 19 -0.02120203918539349823226416884471795278607659868370330382719527373065291419837583
0 2 20 0.07493686159595677409640856942762852730748490822748751227159459010687342836738254
0 2 21 -0.0241879126253210249965033697182114198926515282109295208922156146011513393121619
0 2 22 -0.1305208492207906161967527272118704384516673939660336409061509915241998139282061
0 3 3 0.7128285257923757419687679201320318202329088760320659138584381159365456416864027
0 3 4 -0.01539073324211772236428310355936848396517200092582322379100912635028228765785786
0 3 5 -0.8312911895851844407819110445921907136181953861650426091713129031062748886614556
0 3 6 -1.160801068063555648570492346069740835053232053683748095997475224300251262620507
0 3 7 0.01865030468552629650250289789670075833181315181401133419792711574781619100283066
0 3 8 0.1571135216975782238949427198350843034686704118437026556657902102494399979685415
0 3 9 0.8761425292671547242351472244516622753456514154506594525224553699653555760141171
0 3 10 0.5457372257297849546362894112907109370166291172622605073854992275600103529078129
0 3 11 -0.003864132487949295936531729783040996792883452320207240546540373410267420006217962
0 3 12 -0.01425321801607060885657724507476245464057852338542648929005112435478641970853588
0 3 13 -0.1229886250765186003335890057626789955782431343104677099140931356929914479764262
0 3 14 0.008909181126198971287723600179183548589759908850034364686559056130310872621954994
0 3 15 -0.03933733485275723384095940244680411790767999169535469108860391513804019108874704
0 3 16 8.433480670869757335900513783542036255289063624386500589218190970822810869738023e-05
0 3 17 0.002832243581937858483170556382946635884554700028637280288535185687200901699539425
0 3 18 -0.004170134540816213060181016060192131629709993726607537630204268501914537585756846
0 3 19 0.0152517184497844382936968756324533028834284563573895168105601744482656098891493
0 3 20 -0.01414336624134290383622793536001681759551487504950576725455340852081351479302036
0 3 21 0.007713358752458604564537569214284063805669337045543355950840389107397517605313084
0 3 22 -0.3407903913308759918249660648358809078963661714138128255073285777836359099056087
0 4 4 0.3296730324355617488559271390710909407757136331096841359690723037861199752486915
0 4 5 -0.134107540810764563312980359315602167157643656258866070117848472406925938518308
0 4 6 0.07614756994113700749630937574252282946399409944963102489514996055791325735966322
0 4 7 -0.4177211244710254036703447041090509094830943263981080176876419733787648299093691
0 4 8 -0.01644740455393901083148148079479366286002517163339739911266163172795323018620501
0 4 9 -0.03137931684213544847131932290856644234929650885712779011381345527717665429679123
0 4 10 0.2146650853238411741826413683931545771796368044568181412790675961947761060151161
0 4 11 0.1057191127141303318492584541696445011891915691916063498266220153981149750568778
0 4 12 0.156957461139526644538497197916850373898278306442992282489798662591124648498475
0 4 13 0.04266012167232535746573796069221872372369077076045118031266837964781520299769937
0 4 14 -0.3297460621949118590978956211590621051026170402499327040157681019051163541483027
0 4 15 0.08617518479639946501404129678932377480398666408044591820848991873872385750297345
0 4 16 -0.006136497741676297670973603756268225776587272199301622491842750264529042123445999
0 4 17 -0.02680537863936209640968269585626229145612490813205763834838430173998345217705
0 4 18 -0.0319311848999662138748912317230431381249610920228189710409190264526655787767844
0 4 19 0.01473866733603877819609469918357140016625525725209409618538747322948538897144499
0 4 20 0.03004598124555875346699131544124556531639750257753278135226236624859023534175379
0 4 21 0.03030651562457901760641823574336916160626132065054453145680815518453124698684611
0 4 22 -0.1835303266541632993167830923607739512704586143831738295972676526464829661091823
0 5 5 0.353978205156364395782207581421022708446560129432174262053821202358776423490875
0 5 6 -0.5156935973501425309905189815781109700713444770555901754216091133455465108304446
0 5 7 -0.0001505422372797034690838457016079014098082614890344280542004193233840742541655192
0 5 8 -0.4336521731250985770422197761011660582527198198436433357019197455423902896136442
0 5 9 -0.7499441114386530623753602632023412218447775221647807012052564388593538921441222
0 5 10 0.002984610732701176012608915245663026766588935081091979312488691612135395513034678
0 5 11 0.0001879911575630690045570489769446641614115731376977473647954241726190968215580355
0 5 12 0.09955267141853950705314224603365342999841139679745631961977272426406608398907959
0 5 13 0.4445858915408647261427668364921918235752487042273634429193390508530673022900254
0 5 14 0.1319993600248534673311536431731122407280386297338135670413729135520269787183119
0 5 15 0.3148378973555522918409648962363198865270851552649412796742800973339119129238862
0 5 16 -3.089062175615457628610830666664112981356414725356720018874249551478211609931981e-05
0 5 17 -0.004218409032912832866290850277918577701481088182768082291722404025643927576881837
0 5 18 -0.06528218040453868661769509388401458428003415313502090659535923705054401555535323
0 5 19 -0.06275581623346299306972863198909510656860061787746020000963456632052374008707285
0 5 20 -0.01316929393789984628833128687040670792055890413818989821565459024174781535984164
0 5 21 -0.05802212302158047868292737782713649652255128371782750533682069388804576467655119
0 5 22 -0.3882122159020219765939465574187468264038110157189908902078811915134016920374386
0 6 6 1.146058878929922318805592816545766184805159351837373673749629670555858259055316
0 6 7 -0.0003023822622551908134615622773949377587036346519200249023184137881559482783539131
0 6 8 -0.006489432766363350527545015235796284564320385342035142674388413567806462392912801
0 6 9 0.004858086940249160841600230267988632430032348263656135708259480486605051633359578
0 6 10 -1.14194505546677389092268679352157818937572287620436153110740479908907538806086
0 6 11 0.0005536831241904214285177828426223198744476128632133841532750213794849168700372777
0 6 12 -0.00276077905545435908480685994280011167619319980071285159418215622563685441597301
0 6 13 0.007764859941127324800038025770228827236728299421210745816138711827596793690421654
0 6 14 0.2719198511798614376579148828578539144580398429087553839142471108210135230010286
0 6 15 0.8041452734445247215114455632429035368079965757420575151846080891414858214168994
0 6 16 -0.0001130935227990248493954723968861640009215325041827464281164212758654740849700785
0 6 17 0.001039992309300416984152278760206109258263634418071356302195453260466452782644638
0 6 18 -0.001895540760134339003842412554030101023747305887032294635924542169364707933739214
0 6 19 -0.001437283805900571978142351509197926433975920432841956489302845632209158970540112
0 6 20 -0.02287237410104981856074808006664180817725684885445820448367932139285320826697597
0 6 21 -0.07483137032619929592541569113055634793503942771543533561646350652873280537826669
0 6 22 -0.4414770100854742554436956060428826000918724244631724203865374134398317404960253
0 7 7 0.01083038158939412772706456834913110937185151321939773173245833246167457883936855
0 7 8 -0.08472457726527445946464623858197981318294740128385609214296569784260359793511311
0 7 9 0.1503053699475159212113273000933852232527587442502157482789535122540071821268679
0 7 10 0.02401517644408351155766799420572008825916022922510312692194590934124090041253152
0 7 11 -0.01167622467872707283067251291045845776033053141829470976789424517073096712399386
0 7 12 0.06029934962061657244513701728973797603675562679425702365425226413753119114938562
0 7 13 -0.04919281615953483353723209822220303343343865057041864231239648519979884611195681
0 7 14 -0.009552550795872626621844311143186412698002803420976467246056180829465578453924774
0 7 15 -0.02903130962055959023002948085673601703983476213492638815125077110162478336230123
0 7 16 0.002131246510270840793642946060464229725645212058707825029685533175842027794468984
0 7 17 -0.008228732712962916463172835298768219164351721514751995693744181104009477601511502
0 7 18 -0.000376091971530026144769343165180145514868860159488191209590515830436102610341666
0 7 19 0.01242611874866630770565021211465485471513860338431888314503018416922312887904907
0 7 20 -0.01048906066634046930170219339295355576407036161118421660765324375736065029603966
0 7 21 0.02234030501234555480461177592168738659101315923452889778682312960885609310954283
0 7 22 -0.05911905827002554109689723504294687610935927594881894452216006658649389512903452
0 8 8 0.1265334458702270368018200737144691540720428675897688994015262539766747924518872
0 8 9 -0.2600167420221618963328823058745192076193817936713226886845959989893515939619385
0 8 10 -0.004998667293016673239643609756544313120059496843223966423707704067682864308194626
0 8 11 -0.002452321586095641428398563458606783702895651420959966289068251092029023552302111
0 8 12 -0.04072199090808049433937315969519151380146569643747012916934830972182087027211384
0 8 13 0.04688462007680704658111104669829153451494369812560029631285788328931435932137993
0 8 14 -0.1567844582227558032999535275039437958885325620134854449071952426707099280085752
0 8 15 0.1633540778914837636244183803583037531317179102291159042857945679430467513806599
0 8 16 0.0005661993254412508574190395544740253963009818689979775187135279277679338147896283
0 8 17 0.003308273864198921333462260084706536163848289709249761088647159507986386877619696
0 8 18 -0.002136680383917880414374357936337264113032572131200143399879683632913753555644155
0 8 19 -0.005059463564646608719022689790195240967598649685282814137638656359545752628860995
0 8 20 0.03206264086420387468937225054122972706887036420553960018614097842711286395248711
0 8 21 -0.01640068553232480027473018587386681708405679188847878951310724239045744998915878
0 8 22 -0.007685105844644349157795438139973309988157011760861035267922537720293369425491241
0 9 9 0.0397983826780784731749959470699342607515998206674012160579563075050469523328078
0 9 10 -0.06237448857342108125015540278252741208872652639869203125900880713177984602442529
0 9 11 -0.0001185133695478098482632785261081531126084962644901053989975260635715053496471855
0 9 12 0.005297727838370589918618479977569238699317726351280963055455395702627304645470846
0 9 13 -0.03074095212915607737780362237480433519698121995767706352691563430551712538830347
0 9 14 -0.002442856966604433023426590887354975201951224610183987023541594934301634910917484
0 9 15 0.09906941573280065463382468224759810999432210313586684602463940590370849791062545
0 9 16 2.63573973700593973202500709127998496324710172171969825931694815776863581436615e-05
0 9 17 -0.001155014625015565683274975849413203793191361866823077813270051683915467622201637
0 9 18 0.003467242800577945967725042418688587606645398679312218080872165940396570267673703
0 9 19 0.009943178718716547364069142993917524568241131141522170111978806386986796791701697
0 9 20 0.003669396630764332903979362692507222287078092128174105746228816088511125940900901
0 9 21 -0.01583921460410015055969640009514797541328033603488288217080696229860766886172881
0 9 22 -0.0235398142231968815763417163981060977263038173695997095655282527909634037972287
0 10 10 0.1220439650103178752648252896877288443853863879643859291045197575212523886847672
0 10 11 -0.000123933821828526541365347288661971627740822988135363623974169929797764324496501
0 10 12 0.00315894244314729491507153595601114511585293289971269356168426488468340415389281
0 10 13 -0.003995886646824550760392967036749147272294247453093746954057978563746529401325663
0 10 14 -0.002331121849372789237014278623157253386770408260642928097788952257328578741620961
0 10 15 -0.2301385112562414046206869527431760272665968512870302268806239906666641575618304
0 10 16 2.999882652872387850103060378694846384457622499123682126669953294741905957791596e-05
0 10 17 -0.0008095848464591970298365237519890116201471594850482704177875450586082412430383855
0 10 18 0.001086052604156873044804089739679960913368190994882984517797751140658820208426945
0 10 19 0.000699991145208899441889251872255197109492159067919832592033540262279748887444352
0 10 20 -0.003373097650669863063437565157392087203315351528793400272589498543361744412153327
0 10 21 0.01802834048583038743800932405250329649505639445773482056525039113745828906752513
0 10 22 0.2194767719838546445294984594958902295165187856558720015308263804514131195381958
0 11 11 0.001729227818782292656308070728127039329781276161868405740424255616015257101337947
0 11 12 -0.01613806875787368999411519907306532732058557873217129177589715148961794007631086
0 11 13 0.0145858494517974960562579334931003830810506183298217177872887429058043783800229
0 11 14 0.06468887720801660682332668389890947210475145406315932108854413971632344053970453
0 11 15 -0.06428254346095131317326311420278751083624291840748807231281704784638268493512045
0 11 16 -0.0004131391693297826134760094742622421995861512591175904386295552242252543593329341
0 11 17 0.003904255154522480389616979690011464648211985565893861419217986743479784830273716
0 11 18 -0.004411738283152500292728905707242106553348437096318977373447584115648979684518402
0 11 19 0.001345662692264344935652940535992354471860380626831262025796233231000083933646254
0 11 20 -0.007635821918101634933973743050663050562792189231386900480500314665272404083850817
0 11 21 -0.003370430783461569323241660865167543771530184887918467534875419689364664880729801
0 11 22 0.04679290003429417409221971859213742388262444932267597857740876572503608283672868
0 12 12 0.02301600628410005160019263454469086622358085959444430334371718619333914313196861
0 12 13 -0.02366803177700856308267520549961589772802457935005498153783111117975703610480998
0 12 14 -0.1308197989667597729767680125588572022524935137828523463481418333546896043667618
0 12 15 0.1368249815137045471831188724803910026928362315266312186106540595997902063579153
0 12 16 2.179879849746005041614334328543791331975626140635086874619004071166090619576987e-05
0 12 17 -0.006558665564562203713129520640205637407856440631187530661646140928287058318176983
0 12 18 0.01157542271300782204308409973298229444105591591420220519718907638623305232718225
0 12 19 -0.008499525472708833753640120452186739609867945178577870010616344891223503678319008
0 12 20 0.01899144704385905670787935611251743297924673294799898394562656810621964054280611
0 12 21 0.001847075972187166052983665333474779873525681942372280760834608511350091263479207
0 12 22 -0.08600738618697241529811313632314230892635129918828247931474744982508898520311982
0 13 13 0.006971219765490491613309591681039765505876358984316454537619111907313536587124493
0 13 14 -0.08793336744497609200622232379133075763829646155461609779106488888654890162178189
0 13 15 0.07657151900531372526092863867105579621083220119103427636113837143168789090172149
0 13 16 4.014752693951325993658226881618884332601043428721426055557271034556342994828444e-06
0 13 17 -0.0002067607107530721051437240405553114491278467379143177542211378996428534572350375
0 13 18 0.001707138211752896208588097718433026940629245144208515119556810407456051309208791
0 13 19 -0.01268343169168701472075840432877338041493419689885153802161229601069288743091479
0 13 20 0.01360573235335675556937852478371244543750763134739752002401837665964296723132867
0 13 21 0.01474075977208504932606509179326684513529313015170093831082316781208009205011801
0 13 22 -0.1055497887084572522520823101981110923237360567114130564809142273447513551021345
0 14 14 0.2122784929411424736805561960056421734817366942543819134113723842263760433246517
0 14 15 -0.2400511723261785385832098678052364383407577067964934393192214536274033300086152
0 14 16 9.45656152439343670699479429902703066764656706298947638304460066492339269191215e-06
0 14 17 -0.0004849140800062588671282703561508272293233227024893533281793953167786813897960454
0 14 18 0.003850308684803357498376675248909003814864979299160479034220482306755650007815007
0 14 19 -0.007839036770686249680729673135966236525193020574172705355786451321311424055393138
0 14 20 -0.04994033444714384734082047255507707405850934643445358563768749668103652449414873
0 14 21 0.02258989727668816792610220156426808589749510591167334898063852940866945896763856
0 14 22 0.08012407836000356301076287422066293015900922853539607749367510344946807591498761
0 15 15 0.04458565876501824243506627741666118754406229389983757146304237292356695224111706
0 15 16 4.500621809625228044073583365236738636647718228071970207873170161726709089516587e-06
0 15 17 -0.0002370851313136190233597007366247121965462279800061441609464843987356836446052765
0 15 18 0.001574002503585096450353928866629439212604388108748035998645916960529908658915553
0 15 19 -0.002891566584965206502687052657940465211818287201221778276021915903216210313819939
0 15 20 0.001759779914533901645978978646046126937201322370331394598803685573590996245821007
0 15 21 -0.008579935947067886989362453189368660563398286594532016517640710446412851012355033
0 15 22 -0.07145806100937421999524625291498885349937488172413497187347636370317430441527503
0 16 16 5.275432029574344011728709480862086847541147997931768071910214342647870932924327e-05
0 16 17 -0.001894538559599958492763038438038808897909974513160862573500469619435292152876092
0 16 18 0.01129911056830389006941431559721764869514647136468298293449199392708742146017532
0 16 19 -0.0189468602638207085220914438126288683762654340756470571411614188086698330105305
0 16 20 0.005735569356680820300932718508360458325771226048570816173652088389214839185423521
0 16 21 -0.009763310469586797015855764539496051153800100710688439007718336395808953962043783
0 16 22 0.03933010834491665552000191790086104368579528684922799724888062726348097688205137
0 17 17 0.0008232931909413237711274787328307683585823361073392219930338127056207851335090134
0 17 18 -0.008303963603738434631057189856625684413201386688603664990110396910205102112570512
0 17 19 0.01468256898358080588822356502632927269510765986486060893729985412437824842522399
0 17 20 -0.004243893190382488108231586230387041136972518236779300945892954179766784708560905
0 17 21 0.01340168342037665972187726091776360474808414886232357720428924595650338384587751
0 17 22 -0.06604019788282505258701965313502963148041475091364316485664136986520212276299177
0 18 18 0.003174774524178959596492918688706547606598975963014700646771527052171200008455345
0 18 19 -0.008107975461098650091379465717060023326010224854106395113531032723026784151895041
0 18 20 -0.0194337059925687492182700148078234441550166238988861311399933180310338519124125
0 18 21 0.03591152648656355749340976711659104633788982932000939256000771444170300739602824
0 18 22 -0.1525752673629658256348363065633094204529805714320619257597233644923009702759659
0 19 19 0.002828915557255405335916794747315171934227799885909728497174352446009250332196175
0 19 20 -0.001258877048821459087483938275726332532748477774260031643389120452109217564169184
0 19 21 -0.0120198185776841945032868506420370162847382452017246335156107735996342991222729
0 19 22 0.07110366461033349710417545586717156903667849138426891248175420879726645693188967
0 20 20 0.008911339380000122413385019187420805456508714995181573255306435361303457022354095
0 20 21 -0.03869459588792752059381067103652779065966160587123313261577307683100561541126184
0 20 22 0.2115697222684760987006222053438200241861639937016698967803950423609914282971959
0 21 21 0.003258099896990223795984732807453129951807523955827325136927885870575977354091482
0 21 22 -0.04837055075093487026707810096711628017606767149061417059842280244297654068869158
0 22 22 0.0003852753538585004590546458780106283179414331334796009858724292123055725973178775
1 0 0 1.402783394632300935954776643251829424429146104336825890842111350895535768612975
1 0 1 -1.206011177444928462952535807975333416201379487522294518707349180160457138147146
1 0 2 -0.1575167614209095477430144757091170424179413617129049193733686650401113520377047
1 0 3 0.8643779303031145004393461093866918051102353048655331213654042528793499282391359
1 0 4 0.007018766947408880093219974599730886275884904613350566517791667723137185984890957
1 0 5 0.1728754092599672103625304289664643981074238166583122958892161299954697241706256
1 0 6 -0.4667122713183906977162578983293155972384089761360241756078819397090458891700749
1 0 7 0.02838444951473371341174749201967850397923607609018589220390571647881721089064515
1 0 8 -0.03667967319736815180478567112072490043528816053679209858199624612551456694466988
1 0 9 0.08444047430238490676150369358584952466693789958711672923971854224069511894641727
1 0 10 -0.1881287531950048078670158200191261008269617663134513099449666344228999612089695
1 0 11 -0.002211909243818951055369751848315606093793066561841771083761828582929270404547665
1 0 12 -0.007534712946303848982000972783774109553403693589719443614049533395808565403588214
1 0 13 -0.01402215008318139684260783240511286625794603754094090891928260230649448008472125
1 0 14 0.0658028141165240416540465808679405387594929384265979654126703140007277391515542
1 0 15 -0.04087900034824875623527513739301588266626683553233869169708781188904433390400502
1 1 1 0.75466268068437351418079978437811256041217063848507292457312655561340592898514
1 1 2 -1.058797419875577010732727100274765562226768167070968023727183090757848996711729
1 1 3 -1.139275679442795619819907706708843234798422353200224165760418729937896309454737
1 1 4 0.3520664587424302440919036925086450386353703170077146429445254950726603186535476
1 1 5 0.598172246258372006277959864989289046178422216859527837848253222837106237064219
1 1 6 1.000735816638569395897016819817612268229522945381503312317147590642053760802618
1 1 7 -0.03421844736132519726003157099851062443115435705622827824465273515815092482508081
1 1 8 -0.1717266754848669968730265022386922872187498973897954826232610321080913625054354
1 1 9 0.2388357090267697333012949477318958940828408810982007183411739833157712276741988
1 1 10 -0.1954809808247267516723456473008455426840628574155696961683526525485785048753113
1 1 11 0.0003527120044030179936544332684784150842876286896975754467079036540264680350532285
1 1 12 0.01290678010395054673155472612484380408231233290592398180846008183131165983037479
1 1 13 -0.03095313599042847050129334224368257107018675344897693164093412128286516625333737
1 1 14 0.07303225007296802943831153595035308192145991927391611424108931163233316793017972
1 1 15 -0.1466310914795134796494973539259875405211078386644388457684495870956722066727018
1 2 2 0.6317724564881048805026038980607443664068465155130752726124731100306987083947554
1 2 3 -0.3024081310147158224835517650978754197174887317020351674503639830111789747306076
1 2 4 -0.7974310436380492226418745098828081071153221924613613512174071420298543630331169
1 2 5 -0.2615819047880294064399095402089433994445429930963171544412060967911919965738442
1 2 6 0.9412968228047103073329001934722032876415949982366843942006343476443123202464417
1 2 7 0.2067833982175715171633747635326362995413027441113831264683389768877226876425283
1 2 8 0.337567841998904048368604388590835252415426211489203019683698748347633723064705
1 2 9 0.2811777856720229750696787522297396320426538303020180236604107334143089146838956
1 2 10 -0.1894415144817729398320559841905992098608387996433540358479753887938578541570505
1 2 11 -0.01263438423849138073488659884608811277796445065831486223521493972572864496891445
1 2 12 -0.05596664142360862670939817514898100572549348880626136743589082970315021907568684
1 2 13 -0.05098338509858090938234006776145177129176928821144205008180091197482287178433901
1 2 14 0.006102541784230476894005274347038490526649232947778834782374370663907300941097592
1 2 15 -0.07655344124283258158803429751202181834428177323626722028833316020987549102917972
1 3 3 0.5452891996292930952531870660652384018031125085204407110163661193583443186156567
1 3 4 0.003599907213793671296097292092730432324060602975526693417188119680617106973688381
1 3 5 -0.6389581693445103202712743710674184725340466704632450529046053799636972830410966
1 3 6 -1.070605429708876481097867408197478588657281617744080087560200515313218417372391
1 3 7 -0.005197460369196216441294090530206930737585332260573549019463251870382291147168817
1 3 8 0.1407042034513733520161446216025196735503317405178851166073255545554761867159602
1 3 9 0.5755723004527825805626534715073968607059081266201181127090015662968213541217208
1 3 10 0.6858560501989805343790899504904672645774967561380953756457680789021177521875285
1 3 11 0.00131924181557755685198549420779876449434809208491170672628186271952716314126308
1 3 12 -0.01101235196115110349361669841216546506984467164331366150596281931724968876003684
1 3 13 -0.06288918359350855190010605061080910840086160332174876483200971438677152638066133
1 3 14 -0.03967902180344232481101104996006502110964596492814273242738172224864344988401924
1 3 15 -0.2718926890542851817500461664976656444360811588354474670735379497694315664515687
1 4 4 0.1440832094787982946803448956973053164030814967184738850358126010375163221516019
1 4 5 -0.1392137215589147196665552524541020995636747505802825927812803451638089090340403
1 4 6 0.4075311921644286936944819594200677483801171042518215656089566470946129438835648
1 4 7 -0.08970717091773387422802607867783253363385658449059176899578925419942064671889077
1 4 8 0.1184221663266007366956612034170657243699664384426978970111406593473255563931489
1 4 9 -0.07773377808068588025602503709802286739395239193518236797544306887712614990478805
1 4 10 -0.08652117014792676048173336974268725319167030757303713564281097963889318356375145
1 4 11 0.01312826622787112877017841388691274393188769748062974234193918190485671725714641
1 4 12 -0.01619712662536413968446688658720906970669845167980657536394435533260829224694149
1 4 13 0.005812659431119301351919371916228460637959413529183900095393803341626651350382767
1 4 14 -0.01855931141846093175073772546391435960683343121524186797573059406617399948695066
1 4 15 0.0369503386102527526667954835874312882663436329326507406946439653349181235793937
1 5 5 0.1084770566137619475055817838595845471621634596233987988543397275268018069284287
1 5 6 -0.6704711142906999311881953296275024279346974215220943992067844539115909253424079
1 5 7 0.004524765554554689835046999984160144046514366181965361679420849531374195975968908
1 5 8 -0.05102852622934034420907987310581136594536565838062347950064950601208049069963697
1 5 9 -0.1599627677739063159804269556059183664454235378507812502111031639948058368067372
1 5 10 0.2693035444086190162697440587722222945831486625028572284321867934775549651227289
1 5 11 -0.001101621366386083896905600486922385236142541925083327559893654497839504591572501
1 5 12 0.006755339226747897515998526093601208130638237630335743143730987279785122955156451
1 5 13 0.02351730099452208605044823814275910029805374538534432037941323407475720094262531
1 5 14 -0.03237764490389158717763605664244450719479056553709200559153708800985975635261878
1 5 15 -0.03171778835243272424353702883328707786819720350042328393219504363411928534852021
1 6 6 0.4211939952953075647380993646290449762938498461171637429795993148175053841616361
1 6 7 -0.01044852995362616651166309889042079692917471416684332394769132286279048632178109
1 6 8 0.06600288212822860606828836583795196809662602010888251119911140539312281473410409
1 6 9 -0.1117885349564866099045589587167980549341012004376244857530355793771163113175215
1 6 10 -0.2667838382332873542895118535879553866310342088256861508387178303434523920703967
1 6 11 0.002344127095753444123838558279072130557297399639665011385877200055909257171342093
1 6 12 -0.01195941764951174288919728583865429129281919635171423261892437004325698180843495
1 6 13 0.008441899124704074219273584787928061278087491065389986686822829517680411319679647
1 6 14 0.004461455272463747301361063300893980004354660952607043918771214562211387384504993
1 6 15 0.1118170201276621302006089976071887127441920720879163428800168330575993896395259
1 7 7 0.06288583834334930202406174389104719922777261146501964485174556772001973856824013
1 7 8 -0.2100697257814447274310580510406837920286966465934364133984077604867634855038219
1 7 9 0.3042067171495308308761740679173975972229311239999773200408015723494204622563843
1 7 10 0.07201884161027662795760833719690093255384981646593528099522179790130184804674516
1 7 11 -0.01480132042313517977227118149157150816409046588821886052868359382607121364882398
1 7 12 0.03867986298003784379636091835601375173196784225952906030539452724780162485355781
1 7 13 -0.02527102666676315901497055482111217093591365752657102278170814995785171202393426
1 7 14 0.02881117866142185842282471836183273694873143205057534374954894421700532215007142
1 7 15 -0.0537010730451458728865718384704495124714609689840114605021931521767564217567048
1 8 8 0.07593517992640092483839388691488779880719506972003282785144041624846133055960259
1 8 9 -0.1696914564788009623986195967866966050592616898820836951280649167690313963203515
1 8 10 -0.001125260555568619111598447292377263975888907535797434244557960097507891300927886
1 8 11 -0.000215727054541424201692590935009545316305562743337122070679701871914747247593137
1 8 12 -0.01644101404524413011320020159202791563077545000362766864910791702753411431423209
1 8 13 0.02228915142595837327350890353130917423569413795404541488827780713418882464254907
1 8 14 -0.01990911589105780626345577655378302768972381569960585186052230061900524351406321
1 8 15 0.02221667738780339149737709179296753648134178407727981699371010550471606668490801
1 9 9 0.05585197530617214717152378712516323102210936029587817516325743512688675086162869
1 9 10 -0.06856820221856571511951515511837295196601159189420943346000530895146055293061118
1 9 11 0.0001582009742721926903769543672813395238767841041008837613359098867775957255318252
1 9 12 -0.001640560699958996247289327584101045861708253707107885681832095938651187228144455
1 9 13 -0.01215907754649969014925003287728528957478833209362272066777217582844696687594141
1 9 14 0.0375364285815579437277036148925167898837677459898338013382498497979745190348707
1 9 15 -0.0003664224525680918812054218681930226354896549628818127060625305626631349999860315
1 10 10 0.04337101255058198611459904700785432990193715409885006176538483675579813062586797
1 10 11 -3.578127430562010179442464590475487072029305717271582857402706529329347565619284e-05
1 10 12 -0.0003095437845878062116711502919816301486876715999368251241733560455008825353365496
1 10 13 0.0009455504251683483681883547358042291208564559964481362747475541281884027337709078
1 10 14 0.003878037202344355296427062953329911254284392780935536236410319923198761311444686
1 10 15 -0.04197579813053208505155051315988136337853713325767196970855954155461936401314999
1 11 11 0.001623954504704609363904142899481152822138758789573767453660285155545363040749536
1 11 12 -0.01158630951640578958953767208737998772735215760205282398153040302154433045679
1 11 13 0.007630996836453277230093232288743780814845016742607513905228577766570644623311662
1 11 14 0.08126455567654763168646064852271023735653093820968067079859968130941682009932121
1 11 15 -0.07646195767138481440250147025899433963195345804638049129837493867705305420657357
1 12 12 0.003722047258441570166852520663663157515831910345329040651828494478874255755617769
1 12 13 -0.003334989809317167379027202015528130745863930152641481085618584965227577720034984
1 12 14 -0.0649073716407356331794744611639835349843615937776219852634391064711268202212186
1 12 15 0.06621956417631434480996546394915002586113905974533019186190714489270480279890734
1 13 13 0.007018341868254409171699788197939462720551261936745143793349867707876419645535369
1 13 14 -0.03085638302704990502004672414621726599123637145513905773498017097794028567355365
1 13 15 0.01651850925041044582261575032559767918164049529384609699707781631720264318002422
1 14 14 0.0109237837176938546182725573159437579684522543841085752209875062543281025989922
1 14 15 -0.01962572465517012116128467830350931743292141550071352874781948096070004498772448
1 15 15 5.693560274613605012947656927817817287083157191149356642378678466765870148491597e-07
2 0 0 1.03263617091676643464674847940874094022837793119216245013292779578777081500579
2 0 1 -0.9798753878468227526046673824726080852660942882880916072198908186618992213095571
2 0 2 0.2684744451404728616077672946876220493652892332707967341771293609555434591580166
2 0 3 0.4072460690039000710219353851307674427402846526616389310253451647914649821632649
2 0 4 -0.01978160987429643514992983234320686244341900709229778537675459619882099711432695
2 0 5 -0.0509526732499331373824555065956709837567220113410553304829309703544539536118578
2 0 6 -0.04852929735142976334838334980047935165015128909583156812358772437956922767735142
2 1 1 0.3813856141180787852293328238462091946921309527278724623585983954198861725465946
2 1 2 -0.00572024934561008897267044418937707401176464700037390038267495369200691483295242
2 1 3 -0.8271620065164364294717202354360516842515970241416420768162957825429615816839677
2 1 4 -0.01535474904056833338080225774392856500073640482697294077396125189418836368925561
2 1 5 0.1193482672611156986670290827928063662688894115145272094467942159551801231460586
2 1 6 0.2494143329545663095426605329861132723423471462099604889572936895703948503195095
2 2 2 0.2142812273552423327857740375642085220910892272508180655510401408268660071077478
2 2 3 -0.5915068705936170839614321225425018490267999968000215462585077317708624294400799
2 2 4 -0.05117962313105260184677028967692523587192048153680288782086494787795555879021501
2 2 5 0.1014748973581493271467029459193917443514502265300945479763210910383758806784641
2 2 6 0.1103677088308916405304689519558497633903081881057783239688586006038519022389384
2 3 3 0.2931108197716204878440216581557949734124831152279691030345041516525751651587904
2 3 4 -0.009197614063938354517036447844487813313773084966780262633381468026705060678745376
2 3 5 -0.02393804489700619453850585119034352489707876608565054210341060828248857198477406
2 3 6 -0.2223031089349711680782520537791412720868541140251969834862273621433442854788758
2 4 4 0.001817938136322262383996871104266850943111648168144251110262625979772071713416742
2 4 5 -0.00766446663655305857267281832342966124199176585769654629349725088655264970193487
2 4 6 0.02867996124521476699356847832349166224579263588913344053507244837015019583682843
2 5 5 0.001325412331523738173107415241003934021929703612027847798742599596505083724862073
2 5 6 -0.1150660566461906736960825564864049873581825172632490094882207515538546185546782
2 6 6 5.14332358995106698417621343244025777595093796812222174241168234832386532385787e-06
3 0 0 1.066919216131350765384066957064120291788635276309598012525079117186123654153363
3 0 1 -0.579782246761784374281600215174514080748914276059046987470530241652946519567436
3 0 2 0.09418171021402419828241936523129376994597570173969993605008995081782025430166053
3 0 3 0.05974803033351841694458985475172407773908355809975144009244500671335260567257453
3 1 1 0.7662800712024220286604897027857889294081435381958199568581805781538250214839331
3 1 2 -0.2530647532647085554032647924700410008084518785792238821210103060444568659925103
3 1 3 0.07203240837616031044163368445132427548478922354955452335344354160220082109006406
3 2 2 0.01138382664317254615052131975585514989311131169415568020621687258042051192102031
3 2 3 -0.04364353853208389986995610405449939383128342212616858897529746780841498435091812
3 3 3 2.359986857398386644292878596831437657567368916658034827693376810809065200413724e-25
4 0 0 1.258095197922118553780597098688910366862616161136331007832968371964752874403707
4 0 1 -0.8892268556103316041383247152211457340402369135531677946509063271308836313156531
4 0 2 -0.5559300973556929022400396033638923801836605743776006915414668693516256240295884
4 0 3 0.4414543584672326933407743241286621677238052212550001727023415437908924247951297
4 0 4 0.2550747340033904269775611734112146595365615663623824026342307044330048874726339
4 0 5 0.5648772456404224482161099636300443719838919909717300067715287836966814550314972
4 0 6 -0.01558891298085158000078861032600792087584641219921295988038388058580070198551421
4 0 7 -0.03036639622019634125172412223847027163323998204047249112975326610417432858131441
4 0 8 -0.09596031278785160166147758511056730367817201711197587603874040498923289510583212
4 0 9 -0.1127987386617672907675980122242383671394592755959685493088740544954506634389694
4 0 10 -0.1820679553199718364373749340031036206320554678488986119552949685653389417837447
4 0 11 -0.03298119569969329828125869261826415829827286308441377972909022792512034997987085
4 0 12 0.1030648303412557742258283161353117659364044060790511468452232484426647779672569
4 0 13 -0.06080696215486279754723211599430292111029428230209870378883787668432475776390359
4 0 14 -0.3083187634979835671788598004400237065724029701933132903844360686208187456291677
4 0 15 0.01780122549806713494627657082060919019474330092141551851643598340561948052746102
4 0 16 0.02759904988033895560720898756949757599937141146493828222280800686808859708493562
4 0 17 0.1950775801234081267956035662760859642297492811065882758499293884734492491570433
4 1 1 0.6670600073780126927646121526495405734804570193032897702208750871663778946076837
4 1 2 -0.955343216933220872274900286858571690663699836344145739430417845995228806326878
4 1 3 -1.32783710122506295444325354361109879461754931767804057956547383151105443255678
4 1 4 0.2773401606148970843926957470797613636976137832700383518116497780600179997229861
4 1 5 0.8690325457591078065853863809716907914452819411546269640377520697336259830894293
4 1 6 1.205448065258653088201757168551305701774683784719424360475323556003347419018512
4 1 7 -0.02648771967106863738499922652440937818470525793089110833360060795743819580108825
4 1 8 -0.1089413283797553045953135172719875132502201681377845353545347093382828054970609
4 1 9 -0.148864863019904412819051244822071100535209992186746519032980057406372655389908
4 1 10 -0.2748106294494936732069637860283900287743595499205035766597697070297466611406342
4 1 11 -0.2342230703488915446765032365072869828142424645093910078121047355526787570938753
4 1 12 0.3870362727255848130964532036009506406285377989766498960526356716884128760104547
4 1 13 -0.1341835501507001724500309747804509739859330334252946650430771738459569768313378
4 1 14 -0.4054910984783702473301436738506955806015921774623498178328637631009716763962673
4 1 15 0.01864475232062423086988028323218670704098500051791236366300934581644357110518351
4 1 16 0.04650911211505803637043051640049661358982155531461520595214999213774177602847998
4 1 17 0.153968831585494718041357170568507226226107119231602162023697076709660919545698
4 2 2 0.5425524510097706917560839914481816549254775009778460423638039564219412420999289
4 2 3 -0.06463678104044883913969364548157644434004731752629504064606824820866601278773333
4 2 4 -0.1829317062807968466396529752772776925902124870730109254818325507232577038396719
4 2 5 -0.3126698932523707409171669752298790600036960417794627379533591809608999992011767
4 2 6 0.5365694363128206021492178218902387664337841500374419019072429261813582646735108
4 2 7 0.01681087835498541256225929276604502828101935539221189724193393799127361302949595
4 2 8 0.0499434564419036213732386040258738439111455344656688155214809114770354875376007
4 2 9 0.03078370465665546494194965973083908296775896436259711687498561403119693856254258
4 2 10 0.09012797022418093056831563970134178773108240467413539857292029849330304481584217
4 2 11 -0.6693627012658407664293644950684347412336238890586914146280101449060532409657454
4 2 12 0.3045032907819140918563247435729129917826513574246781373768643106593435637730195
4 2 13 -0.02137068402078113073645960669095539052130091545297582387301417959033456156057732
4 2 14 -0.08531293949709926219322713591908115240746345857587011223334153819129942493775938
4 2 15 -0.006939413226602079948516861481748243402000607564345673060056983063970106315933062
4 2 16 0.02207279808048294993552187920495433458828795620199866662581969415489380732139303
4 2 17 -0.158231875283034969149576058298421527775500190003245429042249868913614313318775
4 3 3 0.3800087504892632105543829345387591501565499571359476235809576811396076037359251
4 3 4 -0.02174778609281770996692099647753954770255634134236199012329399720476158361141858
4 3 5 -0.07687437713585572397515251828392965582758190606672467232439055904299142229331221
4 3 6 -0.08721908684451233089014576284651616434501551488159837114558411619944502122237024
4 3 7 0.004439556597487028618191965906547566279935489571970518297236283446049366503840867
4 3 8 0.001167573114611822340393176557173376642429363458010787911427082323715446894493129
4 3 9 0.02186408906346183918983282332480626954169319450126042358960756044357215131002184
4 3 10 -0.02044822814035699606261184183411865338435143026039831985046782166769639382046513
4 3 11 0.4527219903295930889428878840273628325225057828226696599151841734436293495748523
4 3 12 -0.6560625660673676936540636325573252670038531312108718602959256680066409285288662
4 3 13 0.2216666251855969725018187404804618051111776163067056184423089515313561683250335
4 3 14 0.3077614293565608966002003290993507423031709034185314044238226326057508844437151
4 3 15 -0.02096244665501735866221513873023510651652967013469593283072967130314286910394807
4 3 16 -0.0386633633187472792203488294299398674146989937951117859541185663446900668375103
4 3 17 -0.05552972083257144107873753669527176242857474035478295943224999956951034398738896
4 4 4 0.2185554107480574669528894552937063136083784522806813960708683750327589529807896
4 4 5 -0.03513129291394298974394467992042010789845490650010990614115245733821384060307032
4 4 6 0.1409761563362755427956765604951307585634436771200260718498056898338298700115575
4 4 7 -0.05462260109253224538784930055542840114291727404585084598425154245431870478713178
4 4 8 -0.008959736401953973427888416984839479619392302541719907810337027515922271807344091
4 4 9 9.724987259658182973575691234111656883256660526401833688908062240480554595560281e-05
4 4 10 0.1403632354321511918981042189092354418200622019760656267960857831584190998813968
4 4 11 0.1151535721168626983077557772871720370164361856354459347987317232779715045213602
4 4 12 -0.1416068423151738787851770753383354075773341578316221066955043924470926370775023
4 4 13 -0.1843142241263085493428880504746359683202749546944358680266312738726634174562022
4 4 14 0.2180973852898936272876840529229280656591186770242864859991557805515865513157505
4 4 15 0.05274219762704610256092979227494813723469600517154102589806357477521255360698516
4 4 16 -0.01787145405389531830239954184248844806193125253394178232826763674222221478785576
4 4 17 -0.2294824989462468782436672900653044502141769325352123946580012532900294691371947
4 5 5 0.2084465240027923642368536757894641651158677932467721861373128652389727301159139
4 5 6 0.6184932489050792723922001859718950349023912851568715793017056344905105374842977
4 5 7 -0.006191482382742134103448165826718677351097579244920425043611784274461036227720273
4 5 8 -0.02578359729753507802750691526200758343673756739383937199239040919700091020110283
4 5 9 -0.07997369412027366811832200538876718152226421048727246073981077798972131581037873
4 5 10 -0.03346860969597409425546937830749441792827677207543777003107852576162634263690249
4 5 11 0.4465981461185160399898625633612791674330571516168994506907024384336584572511516
4 5 12 -0.5482150257174649871785330669304807164295875019329617754952092555391447195394974
4 5 13 0.1467047109982519558292168915373888047380015181447971401330783617784909792399962
4 5 14 0.08530488739881453996266711750404553660615249321041563682090413269299624284797469
4 5 15 -0.00382804263555176478155405294099878805007710904770872949907851157337835183896733
4 5 16 -0.007648184850737379204831776139290928981898161104973817318365328828944748017829156
4 5 17 -0.1092689365185008199674547648441259888807927427931160925052771369414653830821258
4 6 6 0.71466144139479757355846846827557204303302525802436658169918564206410931295399
4 6 7 -0.002145423518907672201215685724836266536111277925410794560978044280499939392928745
4 6 8 0.0139573084857176797457877276880975594495007347523663655617907454319846412608553
4 6 9 -0.001092027785644592625659051783217248822910433371481440334725072331981582172247682
4 6 10 -0.2080512759432188026566318202210256009116933395673168568408867428471638539899113
4 6 11 -0.1165675239103876481176484217049301332763514203553541248118728883121279823729961
4 6 12 0.1237993332204818941180887949808260740036841498521826680783926309892651150004202
4 6 13 0.00540648414491698344402545756234045579675401642188718804452106525140368537856075
4 6 14 -0.2150307014393220172001371997068144091941384225198055019773741889057810722343694
4 6 15 -0.004387453978678339586384437860399856615966933993252673123459122539669529969291659
4 6 16 0.02150949685071203807610938765896466021106211888627565522866548273677740964037158
4 6 17 0.1849856842112401275767659376603730172383231274196520168784469111947330489659803
4 7 7 0.009928084654049341245964345495320820835972067614695243105662444285358145593751746
4 7 8 -0.0294077634951451116484428443830656041124391140347026997887034698014346004743928
4 7 9 -0.01005416547784107946071582098592668875934927787452104891806843263926967105393759
4 7 10 0.06180901277237916603781564792667317171402635354070979845044930950143992102752578
4 7 11 -0.01699681127821365442367839381543055417612531374990284506522972706150145440808114
4 7 12 0.009133943784335833948512883457517204648161962727501054867131414661551385356911254
4 7 13 0.01881148410262869438803606408815506227308140598647397676573859166781710856179433
4 7 14 -0.03039168533899330006426620788135157069985041417297942083563685883675211375942897
4 7 15 -0.01469492895237248155412475224387474476714002221828547704953611449132568354053857
4 7 16 0.03454620401131156852256507455250496921122760659928610514086743392392681459807585
4 7 17 -0.1385469978227741476570516787284540070692094005918197365571276445334094417087066
4 8 8 0.01956920637916305804588996532140761120499447501235900805914800109219489532632248
4 8 9 -0.0009660927099616923363632632353764524164098055726382256663415277006753249137933479
4 8 10 -0.07825578653037955528635692714704014634774112982660316734299375299609791845966121
4 8 11 -0.02887647041856659821257783634844628276926538800543954694053975888583419437312903
4 8 12 0.03914762481319407028207744035756424802552550308712631884805359094565427784133158
4 8 13 -0.02427381792597024367288952125968200300426297502079522585479077582091679739959603
4 8 14 -0.01014740185046674566914139638440016704936827857406662095641951723019517863195702
4 8 15 0.003914741162851878461198596628101940471870757147818427515724617386984122961434185
4 8 16 -0.01562240666958801690947093043537417307961556899883538785355530317420384337344446
4 8 17 0.1488250316975629749570460491556906892936063023297380903727908200144250595671126
4 9 9 0.05089173006625279768081282707471702177702134264350585261318420489607927288567623
4 9 10 -0.1501216389962934915864166045984573635598492623788549577896712727616544597874678
4 9 11 0.2413095139634335099541457297066205370011441925722278836179593432286676745731659
4 9 12 -0.2687696210365980138688009557630672842126786535262563983870800457531757450911394
4 9 13 0.04720860758788642873742564639026924803767872492209752023707831088105379434930092
4 9 14 0.2256276128955844173844226254341763937668770248199864995543966378029411405168682
4 9 15 0.001198132530554974006055527372696955241832530227505913869800922968626652896170745
4 9 16 -0.04069824948670507662354920495464389759299682933266918400112957069188576157193795
4 9 17 0.1288109485405465569262797958221446316845505811141506997715722036065358825680738
4 10 10 0.0952989235997614710664429974516071515979324487922955582322254760670061723148006
4 10 11 0.08642458575624458977064707227784227876371627277437474816956775831247745695671403
4 10 12 -0.097271327840322756261209223232669412404819873854069569481037156600749340739069
4 10 13 0.02619602412277761400916906147622230653817051292107230598196412153995175351027184
4 10 14 0.06351918546747254183998872653958221361373003943196210170302646754192725616103021
4 10 15 -0.00188974214698887657878680629925072485502446871774550489121829108269013741310828
4 10 16 -0.007935220700847855482135695151342458120471557352567790896323230789026752057005605
4 10 17 -0.1415838459370751838247854675047636402755219362042231459096000239180007041530631
4 11 11 0.2439858537441817451651733970275032167160375133514854779252691848160778253386312
4 11 12 -0.2363392133017473373977854558994121630613157709724061049815368244567806609943202
4 11 13 0.04606365392482802445188981635756148358294609466321241844620624452292035732472803
4 11 14 0.1685966636962439830049836865803351816553362378865710715456026289430248345429095
4 11 15 -0.001432851112635006685967608788909486351151255127281687415417023506596738459818908
4 11 16 -0.01961818728505859883734004843450880827974536410828928255047857418488822810795174
4 11 17 -0.06017281427076025050461685584398400172459498084501471962966361278985684790938496
4 12 12 0.04265337361647631243733809622624837770594754853059237157762420217962043673261683
4 12 13 -0.01688042163323392077646779817080915344614143421295042795514493206531534021888241
4 12 14 -0.04726879739734461881891509664933787751933656676601448686993396442962058467192616
4 12 15 0.002109351084667861668945696207264281335331972726341626357463620753015840804069493
4 12 16 0.005530143731380785738204072949046537735893320772510459013897883401317500290555991
4 12 17 0.02877489111076699610295808926900144092136606952481396275502623843367108818958957
4 13 13 0.0329505958147235679861218847908418785820438277798354042984088090177974327799611
4 13 14 -0.05453575793333412002732762674445308608430451043134919601134378568893609376667411
4 13 15 -0.007622540014647765142536845167414131328104053888849534586126720175924217444669781
4 13 16 0.00571968023420051131401907792100242492706267755677228203498522943843694260212813
4 13 17 0.03739005033860151460698004625534978046937942105431314081950460373181071543877016
4 14 14 0.01795886737728729244579848572648055547765869375845646295646324567730118852363956
4 14 15 -0.000308571086179564656687623995604080573682144723783487103996101922332409335719508
4 14 16 -0.002162514614448401415659966952095790087500102476081993572782742161055522831971398
4 14 17 -0.02320283568695497971158965457387767756710999479732469131874064477090016224535137
4 15 15 0.0009683676966798705748178371060575828827753243050529284798666876065322056624523617
4 15 16 -0.004842574618011722136577942418062870297867539650543677394189758715112516089977237
4 15 17 0.03249887851727320366817877225451610435907985308763085911528804912767420767243358
4 16 16 0.001665135326051889519889681870051832956637512900169547964298773574169061953029581
4 16 17 -0.02928118531678776476129042509579136435474833553473824818176463318770235198469289
4 17 17 1.459228094475720038627204006296132752944293168356421477864623407060868121150593e-24
5 0 0 1.00230738023501282860990264388868856757644993114179270067149932282589813497945
5 0 1 -1.073434868504264540081609605221142411611477098276164597247829180857081576361746
5 0 2 -0.1501137420415482696167776325846779126570105573754320265983156034277835087517154
5 0 3 0.8365222361706507497989825390647813947496641429122850294702491107669686631695901
5 0 4 0.2022514499853680733971056202718499824873181806218470806733363338905905880706102
5 0 5 0.479408887658697094198634366381117477932490784518645911256991495796169214758735
5 0 6 -0.8693014261076260086795080870041769581550293366074236963106665303166798096364575
5 0 7 -0.02045076026037718580372314342300618042520518122037463947022373037063975998949709
5 0 8 -0.2586272813371791442412917799245253805191763360466404525785698486384140694320872
5 0 9 -0.4214171092420954736870598931099419511631073080809402751615876574511117640091388
5 0 10 0.03935084049454762819589182280545506814242443154279349095206444901358766163410227
5 0 11 -0.002968000926205136730129671191485478121860745255455268149118503353628253038064761
5 0 12 0.03327798397887404738156015347168796916381264063963503603538582895110839826023708
5 0 13 0.05778945775200918560694653192833012204651553560847999292881846821601317753627813
5 0 14 0.01731039303409171584874825913141271866031838609661903614342190722791115625194491
5 0 15 -0.04414848759576384429741668076437085497377298787273589947539998792091808199562794
5 0 16 0.004315159018180069625681229271856028879396679268623638458168175396402459319271697
5 0 17 0.1002649482444494515996679116097259177077604760815073876009267686418869516819174
5 0 18 -0.009390321145057845891456579371239301219377421190333259876086365157903174125799874
5 0 19 -0.337482800265070640866186165347433875033749615380821702222400357748148297647806
5 0 20 -0.02002017186770257420470674169374242373782652376644724030385366052693409055882255
5 0 21 0.1285005815450294100006482598789767540418349296946620106830875459052279163855657
5 0 22 0.02833361540022032846979291670476909324297653536431081067867114908937648225048889
5 0 23 0.005021623978307511323549152440224067444199938638943700923429161356474480882332166
5 0 24 -0.02036394899951727501132238315962655062184708483311928505476177108141692167836152
5 0 25 -0.0100640411263393855073038755014671316512016529350506294868859581471524275640907
5 0 26 0.01991242131386522161954310419397968405811495827398538561208320159332578836080351
5 1 1 0.7766292863319391780846472238678861433723611710621965724475702161234971303310914
5 1 2 -0.6930905347132221832722575038305063449986131140580768153885834564583307867152338
5 1 3 -1.056516632179533234923512837281792754619722118479692752327790482034405461270832
5 1 4 0.08892745080098858888732439898835182785999234162676879747165526484345692181062394
5 1 5 -0.06769712366620088237259348330655978386806969655134436238947368415167992307076916
5 1 6 1.284379743597539597313367314833230150781925957757154781641001126408351796730749
5 1 7 -0.02625839498837758241440282183384071068698250828882107088256191001206892410812408
5 1 8 0.2995368838609543398850620507589778866760125629043983928051207953003033868286729
5 1 9 0.6776576506422150093353599348916499499628883304779070899399685206718679970822695
5 1 10 -0.4156492990389390757893505144104371043472944106729279978306112310472319666756305
5 1 11 0.007905104066189985424627033873367924775228338652151109869270030713990027986401946
5 1 12 -0.05404523996955110986547836182952490831479348077443617562046341132104126466269767
5 1 13 -0.116521026824350969930266054025199942027132435228142643494335514618823388543187
5 1 14 -0.001549347256527633640842029302240759629113194160773625923816488852543969221550545
5 1 15 0.1215758940483543348753099016457162118580967092243267504075267133060381041729376
5 1 16 -0.4417847863949881235228114051718922580878529150681413810525729012643915679717647
5 1 17 0.2126103530617169248978476317945289153797567818490417221636811137419061406938847
5 1 18 0.08836562316616590712882690466322808014962294697830602898284761227151781636964038
5 1 19 0.2669304559025620423347374800246329596606155814209538309112566168963595061059692
5 1 20 0.003305500416350217008608688496223088859972009927675108755563274295965928507694418
5 1 21 -0.3525370786552811856806633918126444413044622014625718827186563454382678336159586
5 1 22 0.4426075888610738709661028807571577303240101758511076273586188666888095058666166
5 1 23 -0.007092268760130416424214066360206252957713534303180653404839655081000833652487616
5 1 24 0.06445100852406360820249964677082136799633659758874528403615801945115755998688535
5 1 25 0.05026785393096536151429331303111782791478876322195568371643769646172410289824245
5 1 26 -0.05504209765576235968756138530448791127994462952238519433851157116364216659691738
5 2 2 0.5397499982009211948657075496890751091657149786090314460704866297145653443012351
5 2 3 0.1720774046868157901959321300680885759967545724144570476132393857436470570428237
5 2 4 -0.2864101597829522453991972813430877016248377786483210029743124412621593058394988
5 2 5 -1.027761835777764608622649023765502095661077257423080212359141816481298577138726
5 2 6 -0.03683583757162313027279787624429873519952086009207479070620848809474010108281949
5 2 7 0.008360821605681346997411095347331766341679057664929445087452807789325204396662811
5 2 8 0.5002743116769793030136929695030478109868604746985397574186063957493777184665862
5 2 9 0.7032024326292798863654469464271921143365960430054405080076243275926938993853547
5 2 10 0.07216637450535719992083139290099304475717318724654340716980651864521538820778239
5 2 11 0.006907901409912265914624519666849443416142051663582252191336386049358838583099738
5 2 12 -0.05999745136689952447029963838987891217197399792928676411020319751438783031882112
5 2 13 -0.1097027266329155128122566110237064395113581082237287062833955370264801422846332
5 2 14 -0.05549923836999068510300305780544347746036128685477636238744298329843110701427351
5 2 15 0.06715288661647314765431137663530217550988794726465961677899028219270232714519456
5 2 16 -0.629637456745058379193283360447837277239843021050160926166510008410963552550512
5 2 17 0.4522768319091935826327895668414092053286164805086448439751003343962056660917817
5 2 18 -0.1594021989226649619236787717137048326723218529819675060223654341285597504347298
5 2 19 0.3310836528442112000888053499215320428676288312764191223099037120597581356456402
5 2 20 0.06352621426591245560642296511407119612350330716155355879986115013715416808239011
5 2 21 -0.2748477268018812571001719687084910900022854947684473020738206311440783835894294
5 2 22 0.1717534918303005146877172883349467867274722384749060086609509342857034535236933
5 2 23 -0.01015638848184201870323344163670294379930217451667497098229447656070702585407235
5 2 24 0.03904870597423406125716777073060187324805621298137353038193726548428031000188285
5 2 25 0.0574885418552212342185504587991459252442276690446401523183656983172688961863615
5 2 26 -0.02296927323516097964174307702809079496507803765512815583431299398553450648146221
5 3 3 0.693863077452068453197458976953870063821327549068839278537249344995405690040277
5 3 4 -0.03959092640907536718372065200629341382307608611336650288719514116275671713080865
5 3 5 -0.7167713813196853490001702896591100801256567789692679781892938231454852493205788
5 3 6 -1.097481947627524168379515991302439023044459541667519429159204950983703481371611
5 3 7 0.001947447507385588417005711225066917820472414574808297762574687336313743732544039
5 3 8 0.2258384636805405624916403900801662315246796251929468033983246406818874724040814
5 3 9 0.6443993376706398326977331020687585641138352617130963758048350687597459624198905
5 3 10 0.5480537188573157349626912843653493749856087463956433788574126139915993435674595
5 3 11 0.002498853088458644182958675103815126718414112922966376755574789237487717474575375
5 3 12 -0.02992869141841341303962919688601953116321167909966477071006256630756540414753573
5 3 13 -0.07775684121792633360228776661817100523246712950097871762822557955523324825640967
5 3 14 -0.06737589814653989513549972205299155243836151784804171385914562855498824451521557
5 3 15 -0.07555640860864760476074949871540570496251039091345944782957306276029026350676979
5 3 16 0.172952897660758112998832755998390372838585258000252685317391713879028171648039
5 3 17 -0.2919716491881756955044865602673623161595705337557725585195986936343242911106734
5 3 18 0.18677176223962570932085315625165498504911953562472470597186279430358690249638
5 3 19 0.2313148429354816729893828494200569640585529574519094483418076868914078220626828
5 3 20 -0.02789937771514108661276079234353699807618949865540266816151808338054924041741863
5 3 21 -0.1463593544367296540251731176026958387034474937410696771214667648786146124785279
5 3 22 0.06983537757923909096901732789345822338534989022719299801608804857824815984118261
5 3 23 -0.001254722444444737638228515176304546556503240477378011383430598967097986967036266
5 3 24 0.03225526644822401539421196780929415541355216152655626290247004163881195524297544
5 3 25 -0.00184645745663235430613573882906921869426756867497448063452731230172966903498754
5 3 26 -0.02221535142538301321516962120243665693759723632665962182936429698041047699093052
5 4 4 0.5162013846094796139903051058488347908213390923053333431980553773001707555049524
5 4 5 -0.2855721320875783350833137800392571764310762776176099802671054487584009627958629
5 4 6 0.3446275856233289782110613624729915252510682539181002325209876730955935393028137
5 4 7 -0.213116892500788979134291275975274440220832783107967624504682077231347273883558
5 4 8 -0.05425252606740001177810160884224827384219821583087586359721410710028771963182139
5 4 9 0.2221027949384447677951043279991540236097467752550776451254067609704843359195039
5 4 10 -0.3006796033870414112078573578504317220634520267952131862259023557656020738076908
5 4 11 0.02246275394077628357261543585458885902404937049744918105133815193934796930253045
5 4 12 0.01885394236669587456215066896324758808909114710741252402568488204296483912069689
5 4 13 -0.01893817955366385130466891911812013071152981172613787969380327888105494900402162
5 4 14 0.05951728232424931966401928484012325313940177896271873594312311481873316378352869
5 4 15 0.1169842022169794969026181126218851699869773804212764413344426703191659929470473
5 4 16 -0.09704343206213789562904103304333059875428152244393981116400952630477130535560416
5 4 17 0.1218111350391398543651197344088493622377884004375721322816916033777405084505098
5 4 18 -0.5465778625499408920745996421222788660994168421065407211182618522229232899449577
5 4 19 0.4207215499359832229769086904727933157891097605953627205290273520441462288481934
5 4 20 0.2146725406593723143754196916464087026339541717072575145142673910173131709914466
5 4 21 -0.01888647180860189075856355745227603670657781457215724786069308736277852159623443
5 4 22 0.01937465645022021521689393942998871920533793955323769752739797424259685214957348
5 4 23 -0.02243428208534025752881027818929730415305722747765734655402837975286478629326146
5 4 24 -0.01050632462348325569266379217080128213209062482987291210777625992807634931199347
5 4 25 0.009237727762240560966678141249555193527604426285807867806343147644940503416794206
5 4 26 -0.04336933367510345068530500766311796164508759930633925918787154835845546511540993
5 5 5 0.1608208567566908962878400025840353115359713973529167820508875112518831966481249
5 5 6 0.1724742515071921517152194838537463721352135178450335339214705005459558652443816
5 5 7 -0.0003828463875200243187461302502517528995137250618071800316809931352682687702150205
5 5 8 -0.07862452591503039221641361365212633917392222692612784593846652340825197438847003
5 5 9 -0.2694055002460925142346237262088925841932447003370509102153610053553394394345997
5 5 10 -0.1890973541678829615283623216280347992410866789219266582493790293765851731731637
5 5 11 9.401565498681555314151713594999892891320812237535452970388633528272541493954994e-05
5 5 12 0.01483858890128913478975510178336264929307950822574406377104153337657733210820228
5 5 13 0.02762839033806231845735622184348635385123747264607453802696519764653381330497305
5 5 14 0.0332196857384745666135437291790342685854233778365442824586014786134357088385486
5 5 15 0.00890739644465831413098127171982066004092930878385394797953727453049060252651867
5 5 16 -0.04553113948183659340925037613785255699160515321720672415898628647872748981978793
5 5 17 -0.1726885719439665468833039568586009319508819303831285256772117935679050335803259
5 5 18 0.2806194638008486850016596311296706889238299315715295768057037739194757169560833
5 5 19 0.09073345532276670950741187807231652772128675915029359372279186196169591733229136
5 5 20 -0.07504776346623708519275191180359032935573900374716724447598779430698157351221959
5 5 21 -0.06188332895361533966315149278413346846175196565563452024605255791678263028930707
5 5 22 0.04855533773905124142114415961884425562644085275223518498834759179632095968506097
5 5 23 0.004579169930329600244688200210647263885038703210083416709961593813749651956377193
5 5 24 0.001023235596689872041361732633391747536776000299292447917210142106194114572635883
5 5 25 0.03878069015532635669944329250072682567162744982215293622483381660590214948640425
5 5 26 0.007478205975103852054141578806665384243975544477360764383426025733926232633427964
5 6 6 0.9019080112604383028414491510519024381937226180198024749823299248309480464348674
5 6 7 -0.009366743503346558646833864725259069483989735796652642559342730779558275859502083
5 6 8 0.03757922364964670754699483084311388024098219667279481355423401958072860332660262
5 6 9 0.03924838451604200309290355531334252411748949975690325920947318607429773316932387
5 6 10 -0.633338839115594262711649262591098590918086822078965140940544744335836040742859
5 6 11 0.002207728222125766956065990539876454350333621714135765825939267295896916077312701
5 6 12 -0.008421170101534387778133467291984973319918085214068308233224866933907722680747109
5 6 13 -0.007621251543047246101236560326370784272830142071995294022375672125754120206593277
5 6 14 0.05667335062316179477988066774436228939399888947494112222755055452046808195836036
5 6 15 0.1929560522676560047534332688571331230696882993126199147081218100872206653230419
5 6 16 -0.1325884438834549939750211535476859749338887221486080594009346073352797519995191
5 6 17 0.2706960510580808871887633042490177275225482353649303385789472958401374729826148
5 6 18 -0.1706045070025027455673200549862388541789601100336254720480550784652866982318944
5 6 19 -0.4288993728748260990492610034782774266492087698485939216484522535120711582154439
5 6 20 0.04273936769201861277508641105596418140988642990094546234029922710665364964595867
5 6 21 0.1252640121336688727843639183371403131788661650437764660495508519978565318605075
5 6 22 0.6846182001603762272066054350044257647064232718158664675186541150362136719408009
5 6 23 -0.003759210049742742942444848197149892255255474951025114524792655870578992280422469
5 6 24 -0.007763080799111403146379260568805679412048032942022905498323553977907763465865676
5 6 25 -0.02489497638564489207823246098778750161009818696266708255470615388271287942833474
5 6 26 -0.1032069941931606378658807116542948785959106230231847722553450536266554074740195
5 7 7 0.06987558877969107150668290691908704394117476928543759356875612645663364015915702
5 7 8 -0.1206783125990157820125038905166917119951123129236781471887883394212575257357913
5 7 9 -0.0059356286310536084323188484619242640718743215883813771845756309245160984466913
5 7 10 0.07446880331732191033681077608817721219307125143845481655486395504058652152949081
5 7 11 -0.0197626453628301236464671966724436560838127857558619156114688925287905491866661
5 7 12 0.03654598676279661408702377295052975008172867327262512249991631710787285053372622
5 7 13 0.01122864076759486277655008286640379227274407934916852393686834283050342266943775
5 7 14 0.01131249331253202045456492375190774358208134177025042299242894299588516412008638
5 7 15 -0.09991656759171241721604780942996432707517740443249911329143786750529604207678026
5 7 16 -0.1585157369842569590311141274220943445412531811424490239635377749850422497599097
5 7 17 0.1671048623216603171482639615047323165923546812978404971974352159279536046032566
5 7 18 -0.008947217120194328237495232226871622933081690830878927695395476279872226064890534
5 7 19 -0.1534918381455502261925492897011993309866633524295852661150836663397432595123982
5 7 20 -0.07608886556837079716588773044877026483361836587251916676519862658751793702312634
5 7 21 0.1239107827670412851123313040688013532295255126697784677018480697261965873703556
5 7 22 -0.1289657038350957215158740638113625454152505883288783938152770207241497254291447
5 7 23 0.02006225134751843213197059146370084779316963799476810146182821978661382033932607
5 7 24 -0.03514225649210008237246963594635616794906732795002521395101710695284084034993124
5 7 25 -0.01142986325439722688675384979949611675821773153735598127047270163080162747687139
5 7 26 0.04085269129795041178661854703778619751167299725467276092218636386600295620369024
5 8 8 0.1446913445283590463412342353687072365693315731286165820187305985626294515574387
5 8 9 -0.06563287243746277620349614613223492502835394439683665122296858543551739185163805
5 8 10 -0.02458085215200730775444980987949346081461321133619743888233628168417644448103474
5 8 11 -0.005347277194924952110415373711782277373909543150796344387711657883835950548089869
5 8 12 -0.003010469612873631700989761195370332246450167551153481764008340678769567420444509
5 8 13 -0.02375632391008963826052165791939671740809344960907960228106882670134004716764405
5 8 14 -0.07738234625086909436837790964753252781806176961543715811003498790910051097053599
5 8 15 0.03112746547170244692949746262562631498014280144757930442705723202343332759457821
5 8 16 0.2173767727164023529278737257731938073424966534171237236201066814774986931041557
5 8 17 -0.2327739115679551636637160133030684045728227198547789279832302492986550416093142
5 8 18 0.017040125446653863097511124657130682555208930796948304723968831395289148610149
5 8 19 0.226284888084470467468194172071833802806077763406890861759738077296099647078947
5 8 20 0.007407339500149741566181947078840848277446043572590375372452817477707632613743741
5 8 21 -0.1256459307885622881013280228538188824672669403679954487986852039096388558668413
5 8 22 0.07174580620752403569035605622984256344707703917194240197818015088961944406646522
5 8 23 0.00497385885409303689988783578818587284771524958119296545705592325961147248264077
5 8 24 -0.009888665725249171026390992961731016281604487329659309879474940366252248475793411
5 8 25 0.06556229561739386915112699220898512358516043550331099773238253526109331811693343
5 8 26 0.03720495506023230905435259419577958203144509868614929231752335788697561373947815
5 9 9 0.1355106040491271391156934059710531862167579170953598536556299687857366830201999
5 9 10 0.1514532512144303407762380233738566277623239988735104588663896782345361310843429
5 9 11 0.0004406744041254643962965641512537841657202938065138252916259523075442822215256295
5 9 12 -0.007107274582262660588649138962829697223080853793617447878539848575250917120356031
5 9 13 -0.007493619742267613438910308815039478814689177316254669245328806652217534765334271
5 9 14 -0.02362282879697380214689700602969914871791111642773430007491850651320622084115944
5 9 15 -0.01000179932743773004939589492377705162412660289697436943063073500309625633412913
5 9 16 0.1236890886302248194376753652451392439914113109183759088216365985469278320581773
5 9 17 0.01372701234871335757653522858662460565797652769380580377981657292492390688065187
5 9 18 -0.1777298622481079048911184032457692385996232740194634656925454899982842802179925
5 9 19 -0.1617984587119179505394435618272314868459000253999952342049767167238139238716345
5 9 20 0.05553054565252645783190456139527262095659526284051606811415210597878454684640244
5 9 21 0.09831590767269921282491758164742201435817676581553694295623230803910349071241657
5 9 22 -0.006617259330030539550675613732985287524240397023099921891768754581622897841339808
5 9 23 -0.004284790830133197046845565238138983437412996006728918709470578844114278503317377
5 9 24 -0.002560634527673529427630389743252848058641919617134883017147016784393906817598879
5 9 25 -0.0482086912356170858563273900965925117776943871270355498027254434389385279339572
5 9 26 -0.01776334724883543715480130318814213244596717736896589687172242362611671944222577
5 10 10 0.4361223481201542373825457989589873415461984536501799220724732473501728479814819
5 10 11 0.0001343663953455690996947643636482637134335270696942363615885564324944556091847753
5 10 12 -0.002202099447632770404988711638902280009380353083960937111017120203973303376505875
5 10 13 0.005424145082786821245977811662758577765812540821298292324288285672802928140144358
5 10 14 -0.07821694261556889333863542396411956397496522555573674175152845721788053182340776
5 10 15 -0.1457528168397113532912656157287280534536304617574869952923132149421600161516508
5 10 16 -0.2269030801873494965277249879580104643097563888148584579560597730395166029846027
5 10 17 0.3653277181830805164493082154007541823343690490528825632101762620869187793010896
5 10 18 -0.1695374119349977312653435007671237932531878964506570365048093611019200947845494
5 10 19 -0.4921179410625990735800458379432382477538909619889782553334807154657822419525114
5 10 20 0.02694832473991180326959257760217603936127478805913625163999834143758891551529382
5 10 21 0.1646695507856704677067849743945469922180190796921151254027641368937212960313875
5 10 22 -0.2670317057623994468368396726004727467721891302964034902234478142475643324136618
5 10 23 -0.001160261688033728100851510519685940341837271480316221634113944031070302057692007
5 10 24 -0.01330034334167670722864001230324233088127536270018497362253871182558173592354124
5 10 25 -0.03500257506046487421064524483904661498480795947256220629976792303210713891675534
5 10 26 0.05773807576501411632018885845013774550753576925490051730458586811549746113322499
5 11 11 0.003104446294449659865837894293552971185233280678919297791466691999689501733548652
5 11 12 -0.01799689992282268612312590503897127746642579456600236735396246923211335021907717
5 11 13 0.01469730198688484116330947119619085940554227683802268299894555815159373537373831
5 11 14 0.006536275206006894661784741127304272533440810596912171445551952021954378304271333
5 11 15 0.03699167709877290031279670172131165023034888044507151517873927329830936447390564
5 11 16 0.01689089716916300553668834376379147121189775656262032121231079380321273072673916
5 11 17 0.01040695118199013168692326462970148101069661155651382250230184194495082880546796
5 11 18 -0.03335589578492067214189401689839652988473856291652404221680253757647656026487207
5 11 19 -0.03845073673698727597267662070517138971580517882059644039256199359522457786501906
5 11 20 0.00804556804204807877223584330083264416745768594837063718223291190008015042202315
5 11 21 0.03136030404515417889981565749642669999059949193010570243730248055958389561539611
5 11 22 0.004447860666748445635524393241303696350145516738670736460614824352842317271310988
5 11 23 -0.003358320441215197042634723425266827668184977656053498187081822398013967662183672
5 11 24 0.01554412173964837138763002889525113896734159282873406633143979120287634143651606
5 11 25 -0.03780360541393178020129632967067357542862244034173869027765532768499190385964155
5 11 26 -0.02620204385572919592247407420215295132530566562159850468764651167825870076091772
5 12 12 0.004059252199949208531122309062294117596725998065485393704794173882714925699379427
5 12 13 -0.009020214916429000349107366048439647458010517817888130297903141604304840977121475
5 12 14 -0.0003185204396886743362843301292412346854009610463746403257323434153418796744934788
5 12 15 -0.0184376411442645823614160792501621069050140837602631356767644834301910321183853
5 12 16 -0.04316084548441537929194175432792407392538458950557397387242213101922652480637979
5 12 17 0.02215981708149698622794934374295369337304082180674664691400349106477198336402389
5 12 18 0.02539796961517061740256280374773480379559404199130897432158946197854388009725915
5 12 19 -0.0001745407761506464163409512014640403958241004419353635032095257549611289684794799
5 12 20 -0.007273739747185143136338896751639303589336038577278354128152155868700381324411112
5 12 21 -0.02189018350263693002871611487006989880577251536457090668478648486053276057682342
5 12 22 0.01966268170228138432174946357459546607019202149684462494491245173289469196110468
5 12 23 0.0001727134949415083648659442386117410566704437423428117340270020646579950582857773
5 12 24 -0.0008635653515098706796068617562766608368459818667460336339427778146647992860209132
5 12 25 0.02110984896831083376180471847853598713609663245036416686579009597274747171240667
5 12 26 0.006370945836253254472994213696832385033752982056642474376915422088134595273369555
5 13 13 0.007498358339193527367365561792906578241375605469929454608799214445410623184073331
5 13 14 -0.0273137136103059629005997296217239099359277958595465496499861283537737686434478
5 13 15 -0.003915047372064551386515806388350883015404676335387734226574196238603879139267164
5 13 16 0.07197104406471006869186572024797442215462854475408652943485976291586159618466904
5 13 17 -0.06930684701562751665849321244971332395869367893830850216775705124272899939781848
5 13 18 -0.003206385586481807418997784563976689657864616741769840891765455248955526094970715
5 13 19 0.06577713399458113098583225397647720141939093269868030217034619556079907246598155
5 13 20 0.003972812488747269106916820225034437304224711423145750257299733389546791469833809
5 13 21 -0.001707080028942847199991825927538493404966996988801159124462362927803329677502448
5 13 22 -0.06230896407577648607766274499283284944614746505046234616221053933781754975317552
5 13 23 -0.0001020501163533655042775356022786637404212156550828047786703096223732304885596961
5 13 24 -0.0005809895937241313787997187635311393933093287943656207215048918809264031982237419
5 13 25 -0.01391802268525655095616937664117488884419339115272353980372269782997591738965493
5 13 26 0.02651025401986230318621381662303700953141434267357577217035540047743373967799941
5 14 14 0.04848115234052877488348377104980444350533637831414091067911513847730019830638032
5 14 15 0.01096499701893729005649869426485171063198874957637734347998850410906329613057281
5 14 16 0.04176450410500074329919201451196225010005264770925600451868814368993825218697579
5 14 17 -0.03513937150954912372199628085308646897871899940099019312112292309694600967419556
5 14 18 -0.007958882761976325398643970153332534467643494318709507083370766487854806815164408
5 14 19 0.02268768801927873004984743353245731255930263452530124349993002276954373053728651
5 14 20 0.00356331281501727518163315087727185518788396250106870223244562063862910924512488
5 14 21 0.00936838398903853084128179496667035093742115969098697067387064641686654068243802
5 14 22 -0.02381183400124481891314099131045252142673877918388821455655659631702877026527158
5 14 23 -6.736601678515305940360595378420291103494742447660393429699682550093786747574022e-05
5 14 24 -0.002832785975870075247806199522029453326658678917784991699954360790357949404736726
5 14 25 -0.001302564383248759889728866997309627456294579697105601246633639242409986889082349
5 14 26 -0.03266568263028874315054292176859127856352623491446118936233589774108904751216422
5 15 15 0.06791156258668390873463703982940652490965238896808402866373797741825999852988274
5 15 16 -0.2026034509771616253288250111678107103327948076053985893451600957319516606966408
5 15 17 0.27714807884289523298184467564211594564013610319088354120487364664294203191353
5 15 18 -0.08972016599753438092740649397159047184202596538609121544631563282589184355921293
5 15 19 -0.3380963496677736609727862774877363405558332421446264699811518853904225951805993
5 15 20 0.008795995933315700200651194548411561155555617392269231511525378954992269964320865
5 15 21 0.09031854067218154857721856834095599696134398386888166676106198786298006664707249
5 15 22 0.2299979342070468201543111689771592603674224867208588867609762335318421875564211
5 15 23 -0.0001018532934421637659075939749559710418928363719923561473750096588237154838132002
5 15 24 -0.005795507347085137576238787866460686373195629110358669931853547713054958661378419
5 15 25 -0.01618913167917145660580862563083832280190579245379592107572249432402365600189271
5 15 26 -0.05002712380063964642907348485915438239126880658829318964792687980931691123268961
5 16 16 0.40877421312441489939636733654018306157247817018059930168370330926117082046088
5 16 17 -0.5262496214430197172143881972803332754260519355457007389913844979409359846137515
5 16 18 0.1429803913917176214911252483141548964250184217351380610117878669175033359700369
5 16 19 0.6062810025640099627262169589410345791143216201356713958578769761495244389648959
5 16 20 -0.01152807880742924908587125738256084434649695929405710193861442872277391379482094
5 16 21 -0.1332712349532714028184934823591902967339171407432941316843698397408976865356394
5 16 22 -0.5448356844232994901311023834974110003444907844547424915258031961748867068234519
5 16 23 0.0003792165447119504853019231799024612867664243770621676964398128619878682207131981
5 16 24 0.006412091186691656709939781525652125739661000093561053733158503519098581789048868
5 16 25 0.01709545981930512590065142990864884633297758075418091250262887713230128034174798
5 16 26 0.07228151112307844646014052088797095003780582045328406826856198066796926255374574
5 17 17 0.07789644843922880806679754098745277156579317235103348449503231840465764722353277
5 17 18 -0.09737317872734340234730383668381583595315843901519641083795237341123997809780442
5 17 19 -0.1495056600288426911849748771604476661849803771435268440531088970264815176239653
5 17 20 0.02318198205235037300682288562453107124787868077991223090827465836524706078216348
5 17 21 0.08981554750126069564930276956958622607461591892057321153804165480536105538063768
5 17 22 0.05607718559561208570661510269335372159168810565208955628944020416655118119616935
5 17 23 -0.001074797087824272539027390725484200826781095804154490595052375464245499247279846
5 17 24 -0.01330392278361981023651067195292786198534060173601452252203212829046572020921054
5 17 25 -0.01251808808276798261162685011949092055968968127106578867925883470111956280637275
5 17 26 -0.01449654035796870669470076028885724213622196357470976521668132592592424948945513
5 18 18 0.007199511953181070221807288852527196493317277654418223612056721744771897216306918
5 18 19 -0.02221914251241011065519416582580511741502218432404896646835627097650716438474268
5 18 20 -0.007992460973928575112106868677200090945907431384532924977956009589733916152923458
5 18 21 0.01479028241208184028475854970075500517589990924419849450229248434464140511299354
5 18 22 0.005235794897586523298446873099906327413662592675032189302833395892998617551808127
5 18 23 0.001467916244450499718593706156606572279080479032114005017342130868618704421174173
5 18 24 -0.00124836818331211816176023644846029821594720899842642511987015868057420356474168
5 18 25 -0.005844882739818807676654299227612318563152193628483358069630412271492436764786784
5 18 26 -0.001474150560936404129639883947092231454497178406064105744836432915983392628292214
5 19 19 0.02315837148545804437797927899886104468077530639978520043666519463810366207793629
5 19 20 -0.0002475369384187048061869034942122098993533596997143264628760491550635444622328777
5 19 21 -0.01311156616070489935033047928136169475847585724231127158036201012359445823480327
5 19 22 -0.01829306152718043010457996427128360050550559215157445368298678966557305444547945
5 19 23 5.047514885837748410700676697005334155071307776019905381765469553148652363419322e-05
5 19 24 0.002205883992458459468563435594885764715575446617939866970894991816615179803781466
5 19 25 0.001189590929012241951369382230540877086580509518196602047006693470695685863151315
5 19 26 0.003986297338845885297948834729797141538456059068945064418760820672908100262153862
5 20 20 0.001304882253237664450919288326188776054372640679801980195911161964378160692131495
5 20 21 -0.002139482930665214994800693062215574417883551386863906508847292719001945704365629
5 20 22 0.008939549499890575455152667715500411772947011438666104639919823177366892312598013
5 20 23 -0.0003040185414399410590462799465538144535118867625743625134591354267562936652611951
5 20 24 0.0001826543581641664896890031680132720730910786654411402658916666311788934600605609
5 20 25 0.001395280727288550620390999492214702939650403840836164075650750136745910386654458
5 20 26 -0.001411983846687069497478580527894884643050499498953390233048370446039117332664584
5 21 21 0.003757109464458180187566690151010369487192939034645149394811772160907840550237794
5 21 22 -0.04628352535841835635784539420405947461767015995478555287055120054856370105801403
5 21 23 -5.488681163864844346149397346861773867529740924850977423216500458804487317837631e-06
5 21 24 -0.0006281428206851428868923298774892389108439480259603968027603642039614131241706474
5 21 25 -0.002829916890788238163625942364817760753003833890942115813763498484783057349467412
5 21 26 0.009205496719963189181773811351636091405009135875350419529975688400760210208279902
5 22 22 0.07041589255553473725008247863576471529491260396868767028613836482040001275477588
5 22 23 -2.007239219160500305248398835153277744486093208776853119788413782003087437294602e-06
5 22 24 4.780166474812472002550348668628973996044583971097866539832113022244577618635026e-05
5 22 25 -0.0001258201966331771472797678614367110354164065431548189778625321256218905378833681
5 22 26 -0.01562084541973737919728796819550110718970690789174445183516507726442602809814026
5 23 23 3.173696575769697705019370933873423735083342377088099465928152537569315136620773e-05
5 23 24 -0.0007248071644058403100465308798831018812017911051321394739425496618461454545050232
5 23 25 0.001971424067547934891330530684920555574809444036645570331278252930691020527684728
5 23 26 0.001147971169754625673943173138404833458076177289146666852932850721514997067457729
5 24 24 0.0003354572247408137007170670351895405396147731285183651958851446976116156207198543
5 24 25 -0.002415861591480203230400858314623860236238548586882192852254509359224925960335374
5 24 26 -0.0003985956805894042385689220059522366667887807433022926616186284991438507851184009
5 25 25 0.0009457076902380553657126021630320024323984829062028934938454511782131060879753874
5 25 26 -0.004877009719378715707165197181537875957535407066155335170925574561952861345797737
5 26 26 3.183630117254429277467533859089366854869626124063183868526248807151226199497407e-06
6 0 0 1.030919643657333021814202470341182007867916230960530928073097039542374827863666
6 0 1 -0.8568649245345167240161432985807496415739982189605936968107639748821261763973377
6 0 2 -0.248814625567754844732088141208128476667816474347168156586910063822679955003229
6 0 3 0.3985837856640341041811049428122709669929539307519730246973913611207420232085102
6 0 4 0.0980812527043358798058812192409948475229646399618616306593745723432826964218791
6 0 5 0.3035644960318643585522812935185794356065497195016016479516764711412951390375522
6 0 6 -0.1785139638109245953787181447518847551895121873523260911691815267309664551745896
6 0 7 -0.009347486102765887511168894830627950318305362712390265348720130570456546979310503
6 0 8 -0.04407393104565699277884077837732135445232661092904243635726986464673075070531746
6 0 9 -0.02497354358088570344509237780285161642036708057586545364776147647304715395322479
6 0 10 -0.02202766900212733320144542774510731101595118959186595404291853492255333240193761
6 0 11 0.05615727495382186893102260945772670908751323908167509806813757578972697472456695
6 0 12 0.1691363862529819834157909935277573416359862456234986208015704340183393544093861
6 0 13 0.0731059734011637816609273149235253081394692165837259263354549621729776394372076
6 0 14 -0.1652696656227476509981238968088132513653103167232014681496630139440032180789447
6 0 15 -0.007765053427353204990725889893878378632911082575782022821797911195659369002623853
6 0 16 -0.05117839919877346130029796402785835255468491732390436270060814223555802289808893
6 0 17 0.01268570561459888985500997280192148028682564465292977992113137277288295042788891
6 0 18 -0.2294473994110521207653139492845136253584860505619097383630769082296611551947972
6 0 19 -0.02545596244342209275144733795702636463077352304380556240537255180670090530936412
6 0 20 0.007158147421657659689262352200691934279372381514722378391252098094113782735532238
6 0 21 0.05590759923016357811271518767097232675953234221977506645999964612831472606619504
6 1 1 0.6782326142228621765875823003946497082158907464364972792346653090331503605660802
6 1 2 -0.7903641475337004848677220855933215391867638305520802195456792334194212162510306
6 1 3 -0.7472530622998634622247325651353977671120191590655606511908384326317386896826784
6 1 4 0.2045670763808871783873356617393744283233781297151556468221343654830292245254221
6 1 5 0.3542064565917559795429438137713916715258210482132842307162430846886416538128812
6 1 6 0.3380104305196129111059817736633438803187480188199837948249994907574545565160677
6 1 7 -0.0194387128291636425982252744183029527298815654477852488701157839283701826668006
6 1 8 -0.0356609956459094822091517590356254010137996711330101901595050275510999800229266
6 1 9 -0.06839961952420688417228232151097879863477487240218649383270538823548788739351194
6 1 10 -0.1140735783718167367798869998528054634680249133868618078972090862669840140689853
6 1 11 -0.6153949512608983276517606750828488451129982349014969926663613613469945462704999
6 1 12 -0.02225837355811725479746781677382686343258359093319160781807434774251249577805417
6 1 13 0.2927447622645712604043641075610421012988912401212679762740430913687333847270946
6 1 14 0.3033874590483684862458949018095353663802609418146207915699439319208688432778359
6 1 15 -0.03325789042292642644554588052687844771314396153157832306794166128997137865041272
6 1 16 -0.06647501661715510155387156936571757641429652136328996463048783876625770151304128
6 1 17 -0.04713931532170176147027551827118325945555294694065824137040328629667947129403897
6 1 18 0.7249946887417462074272647483615709036771379418771864643356307580831092915648925
6 1 19 -0.4687180677892864799647352235813104784244496452758272698814953647491694351308363
6 1 20 0.05000166697764469098962130899583484035268864137938551943842998170096304833953431
6 1 21 0.0886538136855799717673581970373223707922409500163477379551094731390629531879145
6 2 2 0.3584280766748666603579018266105752136746766042698405871565309074077638642687574
6 2 3 0.09111211595686535032463075290835785053172796950608928927226236012490882454150822
6 2 4 -0.1159489295921641673316759281807165838974325103201075593039779473149037768481859
6 2 5 -0.3242631414393052165096599776985100867854400794744439157200460774702456935477872
6 2 6 0.09643343570420504258220363701149830003586142449012949885430966880793669920259996
6 2 7 0.01231839408435096458972145869607735236013408629636820792378549016511267668280909
6 2 8 0.03939053689771759300467251887443188725117166531553636949852490299169154455617454
6 2 9 0.05445282739208007470412362519594138978511137634932217401140469872963929242135253
6 2 10 -0.003113797879238933967977265232085495891291161213452828839758351076953509548864129
6 2 11 -0.6557800234651706598331729520883359073823387646627146633692260291546377969577941
6 2 12 0.2865240335479599713655174450094243062968186866395346160829730244645376690439695
6 2 13 -0.05058860641157767982737642347412963459142735724851246579851059470362682586737727
6 2 14 -0.01749544020863066463144311755097127257242387596888755625916327710681335419405738
6 2 15 0.004964174561063263339865524807650977739114790295962837146479960662267332985560657
6 2 16 0.02720466778817486151640940961731696308185893534568051979647310927560799624801898
6 2 17 0.005751462940546271467935822486570365532463174424319606993092542050353449227921117
6 2 18 0.1954119175910946210408866921010664557671264287301166703557968593775487994589642
6 2 19 -0.0506166525021489203272135919120569930563711630868513504425666174705610671078959
6 2 20 -0.004107896669240534180420319217378450536757659855657877880227776228853815728665517
6 2 21 -0.003766175023788530847952217654742338325338585323099094704440305239693892868735519
6 3 3 1.489279674816178661582628791920691731670284082545838625139862966932800915225841
6 3 4 0.007120844772089595574377561294470634224278764042450744764000683479152652520935406
6 3 5 -0.0129838995581639791431581493166238522314138348395372033255108867119304586300455
6 3 6 -0.01593950456924171470414305398448782443756577602375595872858937908395778469551907
6 3 7 -0.001238577192581372022019501759790856043874397572716267385366668763918761515078428
6 3 8 0.001077797975398144354419795137364085547483197388194745276576998475880104652112851
6 3 9 0.006501963634972480499093167352434685075879095722695751877019506743484478030155707
6 3 10 0.00326123046655735237361174529688493329724933538796563667694522629427263543225377
6 3 11 -0.03850622248947449297426138707935759610293740590504574695685564719703236397951327
6 3 12 -1.444330162538115392334554863711985483007089162856320081379985794839997921472507
6 3 13 -0.02290436968106236335900323781248520420799031421710325484997507178186865640181218
6 3 14 -0.01685019816800144071752121772990273187730488596037827445144522966260816586045942
6 3 15 0.002200869132225611211212363467337908048659231368618704024932535390119205441806259
6 3 16 0.00177970483836769345898837543780604545447098242838146108042291095380606680785559
6 3 17 0.003789810880373453356145595507249172179131034067016755431308847392774083524146609
6 3 18 1.491846425248342403690177504691728250467242482410990374108817671155178556718009
6 3 19 0.004197647248823878461541637997796657581666842522570843986535463133772512435847742
6 3 20 -0.0003584544713621920578308015291050653414111047685779181928958586621679958214379032
6 3 21 0.000124712911400868281108504013349010321297539748261140479847738297351080158876752
6 4 4 0.2097837175004473698085252831063372403357069479268070588481917745876424054484859
6 4 5 -0.05180861969574090878182751827350015993192645627862226665200408596848514553380682
6 4 6 -0.1486134689175397453402495369300680713090450730730725113159511629322316117137449
6 4 7 -0.04935319884646533265698456977366521906965550312412553031108623936017023002840081
6 4 8 0.003164821374795064385652424548533850331477628643747282333680681163956343955010745
6 4 9 -0.09099297427994326708494359206401399443042511719475542886759805591538897586075142
6 4 10 0.1248895600093596763238088966433814665179467185959252518750918110723398520474397
6 4 11 -0.2901328386706542877121505088330741265209704245363977041844303879798133664338947
6 4 12 0.2540669236315774862815598050163373674298548651603555160049854625934127286102001
6 4 13 -0.3272169130295322364589831185601316961736904217311179119999698447892166579671692
6 4 14 -0.06851606325509969652262099752101252647361162369469322249034939187684901888114393
6 4 15 0.04059643340993208031283942013441930771228787110830753824277756077687180597904419
6 4 16 0.09974554169579080872533334651634725839060047385016621177922725790521003055325069
6 4 17 -0.01150942945129728260054310658502070957340937032352451346459412081047650783914692
6 4 18 0.1038503698058596162691824287660117123804757080981487196600156255483711596506151
6 4 19 0.03339998690862851529835101546154762474168847717138323268379742286535768515451464
6 4 20 0.01228759372156814832871144545885124925988111523034491654273713976421412089679928
6 4 21 -0.09356889239687712463897017446146380894242849295643574765371756886732025192193869
6 5 5 0.6627451061869704711064213460034284632903890820714164370188938595416367525061543
6 5 6 1.852017246512519719876647722484085004188671445999918217246322807345931797612841
6 5 7 -0.0003676266577161714368711851303878082445506388039794931298926052186322468213639977
6 5 8 -0.005053019866175167745634473906844567431578598420480668902054168693425982088325266
6 5 9 -0.03168602577599956043026974429705203666043035542692085165144479508695559735153446
6 5 10 0.01674223273527455147122592076200052256328562030046745848586778887252706105951571
6 5 11 0.06378298823073518336817664283365200542119079127499584121226691125847620646592138
6 5 12 -0.07575060024409450420579018297307184390076443208679411163697059426064485991229771
6 5 13 -0.6176308506698663544096829904810968868629986510949196899991845339484646026308672
6 5 14 -1.237159586972355098173157225092423147240307762117134777537467355146147796499938
6 5 15 -0.000873358284721861499487998973455173481315378347654177972053503607544689540284511
6 5 16 0.01335162682769213928464567261085988622250970142573917081889697055331752009109754
6 5 17 -0.009128319371892116014482738520336541399098537165061746912848792300621169262148662
6 5 18 -0.0007939286070439085469251852251571781952330935162119939977960929696743248429303991
6 5 19 0.6338638135498628000346273786761840934501127435624432448609491763350768388511557
6 5 20 0.0007890556738708940595662267822487576094222942798126324662045238608723827627157246
6 5 21 -0.01583177098253375127098464017709874644094744088205816969371766239861747576529574
6 6 6 0.5900221922150070670434367503325929649969290223294215244170664532037389104824452
6 6 7 -0.001418841747374321751986496650668788986339832482935244006621629705956460666529012
6 6 8 0.02016967722150872802840570174918082437668729731422642263579049648327820073674759
6 6 9 0.09383136515663371831216674882909346789009823752751032867359122599503794437161803
6 6 10 -0.08214068401476039953478666065140428521372625078845960159905301828408692797980177
6 6 11 -0.1015649264748201019837222244791418330575228552596341700547395885530682064814587
6 6 12 0.1306456342565631365817340108674189018066768108457358885382810776587160204461673
6 6 13 -0.06232116435860323070428776778398684590311120468418645700018111172684606058452546
6 6 14 -0.2043533584566437586381969599856422533775844287132255664862058326150857754580854
6 6 15 -0.002890430702061397905669002241651205006015597171935774598399365077813335279152585
6 6 16 -0.05754488714744313098275260296490180880291012065214058033465261638053933416616838
6 6 17 0.01512955619339289558076495309243357418527460494417926902252160036866978089860197
6 6 18 -0.02291752428666761880882180780764067115729038609985053551913999972524354321056042
6 6 19 0.05481188680165632970380738563324228386848275541254014677527702581749095980001195
6 6 20 0.001535688943747142617959353695670447028556242352379848969942983819151233701666748
6 6 21 0.05829378430562263651694882878611401628984398313234787719048901947753312394568059
6 7 7 0.009082245743684030487874667733024169136124997204659972244596849517105230147167628
6 7 8 -0.002588006528769799881210138455951819421635535581697074812039468230217177968276468
6 7 9 0.04892101772310551083360511210471030476900155619221231597901919526645074673668266
6 7 10 0.01058958699102817976177317046241573485954848092106068655491641124489472411796163
6 7 11 -0.2420228870681167704981201846106421285345239413163872563914698569820036640436863
6 7 12 0.2683659396449357783928366224490104961342339168161305356932789547704842772674197
6 7 13 -0.1743007591905564568054545990686063327854751238928208299589085711944025184339426
6 7 14 -0.2454274816432182569988967676856520556027969632931946001460338670019965803221942
6 7 15 -0.003337929347806552214885796795910425024279729145655257953167758434112379244551415
6 7 16 0.01053972064484044026483888691451693858144284016139752693247641473755560813627895
6 7 17 0.02275889659782803003553932195345284433153736071159212398634531684515597521306145
6 7 18 0.03464356890046262341965252326853870212346673869655184877598359858507391042971166
6 7 19 0.09604717304723914486458427648821683595974353150786955182650473471620245401208924
6 7 20 -0.000799789165224491830609941887857401881399326841842373009149102496035865805039162
6 7 21 0.008716218733162660014305399745333697089116707038271961136536211388105454363887099
6 8 8 1.218759675871866575119849015393637718552649864581737153833148389432383697883865
6 8 9 -0.2277978233768401771124280933873981195468943878234216445910265194622176621304129
6 8 10 0.7616092659417689283041231213900128626073252448053794774020844753497276041450445
6 8 11 -0.0007553574059776395080296866918269217242704012805908780727984223674219874070366724
6 8 12 0.00115266544540251696798630479213021490192843520725107920896222239499478823099372
6 8 13 -0.00151723403128949490703368060397905740444022285535447866181968091825677490420715
6 8 14 -0.001156624404669844726304579371472650394920486255828432366517837889367837709931369
6 8 15 -1.218459819533672617954165844347083781305807455649857235881398012528611206361753
6 8 16 -0.9903934215098803445429944245123883385981737586683918709204846385782511212218115
6 8 17 0.6858074874714065405594508650806872893744622658429048717743650420444424864290981
6 8 18 -1.502774088700673580744035147649076745242306784180000461002845267424394681327091e-05
6 8 19 0.001020862033729882710147141840063812094626303432793042013978807241816062686621702
6 8 20 1.218523244039417134326610214442466702327078157422249676091161224504005940973767
6 8 21 -0.2283916676023584023604599786629540761425550880072910167586352467094775681320245
6 9 9 0.6548234612395317854835089954414863392317465541258790173736487337944066784812965
6 9 10 1.250085379366170897983271442500795556144484139821212326576956634729911718702313
6 9 11 -0.009370412623226577576258285240476501828185229591867138756405766535297627057809314
6 9 12 0.01818561739190580418384054684171243314745083045446797377268168168780321580386678
6 9 13 -0.03071312706174342489320686191538387979003412873537031627994780264210659889050993
6 9 14 -0.02112898310650360730005095091628987568117819999622972955074966877125121928386193
6 9 15 0.004955781148653805172215498138642273858158796402767550654236107336094183417820082
6 9 16 -0.6401186981386241263210085912146467541915074854807629446166950399656315054783663
6 9 17 -1.877460497467552898577644966160766818264034669462085559242844479368235217171431
6 9 18 -0.003943627290531801293564999978293683966757408261048194090357491142477198442110612
6 9 19 0.02406799143518400682180511064064899035393847799286001655841977794359251770835328
6 9 20 -0.004019674383334268110411508941728189481338427330834345772186736347151314261427936
6 9 21 0.6374199577141128315385565993510456674712034986701397129653306566997315564606705
6 10 10 0.2980241273975101797268732974798914855694367742531261729814678895185798093255105
6 10 11 0.0112266819662999059602591142964162409430494856117484551140313216510608560833981
6 10 12 -0.04902089891620369455707820064977961223623140706199706941250584800514630810239886
6 10 13 0.1293286929696943758891067739166652262857747385431839799361244664732071908661449
6 10 14 0.06731394536862580220195007588124961751303084675085950285931997112010200787609526
6 10 15 -0.02188059917460802773511469083302777052525429556418076866062767656920924867838393
6 10 16 -0.06622706591273400281044186736325138368005205845696822160218654411799990634677761
6 10 17 -0.4220409189081047080739356798284730750233564579464625038504296699010838871633065
6 10 18 0.02307768030405300576343537718343744441715513630550101515085194022375739223451174
6 10 19 -0.108397374420319940446885506937127941780478499144843773766197436347309069474305
6 10 20 0.01805240623054754876959080906030416996966530283849818868366972121907582679432837
6 10 21 0.08312305780521815341305918933298122998052989302935378072173858536052334429102944
6 11 11 0.397150236623707613718078734279008437740177131514776057053795046959428938598232
6 11 12 -0.3188839059872951524509968501007215623126284998991587573970357303676140570121151
6 11 13 0.1158714536376629319044092730474550680041119164654192840036857269096920639984892
6 11 14 0.2229422872814265850082522234471838307107429146977454144306316144149682821802479
6 11 15 -0.01315136296511709187716777021281940983668922716444732251183592666460278266915625
6 11 16 -0.02753982275807658548292504407276435704864599793731901087740334193929186266151446
6 11 17 -0.05451717913191592036087916392298375055112490418606054210382778573065473832015532
6 11 18 -0.1958487937491840169543107714785145864325179609700833269568671677071314153548036
6 11 19 0.02847762387156916023525252112765267209066592423990844764551440068781853085585889
6 11 20 0.002554467799729050985827844459293141940655859817512284565089640819894825698567828
6 11 21 -0.01048038229384051053744837066108990563321872388997580669207875017794201718187183
6 12 12 0.1191691180537458750906734308249142177004676944814528812744115185066727447161479
6 12 13 -0.1019865842172019191156775976830148736936939839704304318875704172155762851461935
6 12 14 -0.1440099134186163729427177226164355872848108675025271658600271396676955543899421
6 12 15 0.01319776110457338774533463825804069174944306015561864211682938779194770868980482
6 12 16 0.03058964600870043462524978265201774955650998490608229026995998191687454105044337
6 12 17 0.05560090597579251525889279399906106397040169046069867105816837547786575454950664
6 12 18 -0.1252022120178758294978412078742278636794900136109416477188664396765269101681218
6 12 19 0.1051036024047185005615102427734501771390339045227950295259585751876583925231353
6 12 20 -0.01361680706253637811784404558244346825188368845687110847662198558593875988496688
6 12 21 -0.02780166198867825595808943278341672209082698971994289321022060051540191635367877
6 13 13 0.06673520805943195005843378779375118598930406676124519254263678959504535686217185
6 13 14 0.01311420865609452451019180724352095952558482278023451686342596018676948127274027
6 13 15 -0.01403585327338236554772838090894231504584540728567994426316409277872829166857445
6 13 16 -0.01794548225968846294512400679328454392928758411071286406582562334390683732222063
6 13 17 -0.01142070284925788237121587792456418237747931134036198314989852648423399872301116
6 13 18 -0.01481195563350084949372813100831743207085300775890108024133189890393416878525439
6 13 19 -0.04866776169319980817564374581967083459569981543987131260288570856783703962563422
6 13 20 0.01065310850735103807083845982201619733238771910491300318988695751049184550133865
6 13 21 0.02396162580018185004159657104455371483253623591732438363100230928896653789085562
6 14 14 0.03585247218096144502679110043460911221583161674357112071738927063496613490160117
6 14 15 0.003753692452684915587859043481821640018941192184157421952649052192205325784158741
6 14 16 -0.01309706631521693737242066235374024340333679112824604582727958324792037559254182
6 14 17 -0.02436614375855667124694445122905549497295666593560245928659252259500582616055726
6 14 18 0.01445807689574643922058792132720106754125790966730608555302269309309267537609085
6 14 19 -0.01889957074690218343152037940544970425659686644531025801234665517775378240401436
6 14 20 -0.0001733725446330144171362072233416463235029293981576545538107104543818926640662394
6 14 21 0.01318638446395854538471173258273717487462997532233990211752368683753127321533751
6 15 15 0.01006601583119511373448311091686086431350151075629232207689024601196000936546277
6 15 16 0.001603462789597516192218412543468110207213187070292294866007270231494889037791352
6 15 17 -0.005442694304711572643559760250152361264660608109857975418361012694656569492923849
6 15 18 0.004506516120784672983704265456554038018539916191484158250059759469609322242943723
6 15 19 -0.005002276258041170957975905408597648296673394350353217147398962236530867930905844
6 15 20 -0.009230131906756254843657839862683636360083672340292359683616433540337990629379813
6 15 21 0.002875512319016293582907788664898586873498464871159900419707340501124094383608559
6 16 16 0.009964790452115125509470086540933517217771304108844998271148421374823626013126983
6 16 17 0.002025001595351183537654698927158322854950753474150207817129483509171315317260791
6 16 18 -0.003391268393298838279186296554527966530401701950379837041127836345054294045319535
6 16 19 0.002762589499753136628090344255336926423988174929645388373399914722266883693481886
6 16 20 -0.0004075269589685815151390115276733339019916881982210501079101730321801341706241258
6 16 21 -0.01227544996422544311083532034361348370826818795241030457958118947948716552202605
6 17 17 0.01801051737699596250661984053597147306013690703942930194586631647678801172248058
6 17 18 0.001009398827057237099083057407223539984241187899588902330687125804552896511427179
6 17 19 -0.001703397174388785086424035989311873552912085266389354929824635251546831580175347
6 17 20 0.0005194186216430420092736752651886466198178827931579236022690945679959625895875613
6 17 21 -0.0009831540010889992956847813386871568088480877203352615318772229299292444928072748
6 18 18 0.01289328209982456879510299597002869607283350188469077441840984496287115275633177
6 18 19 -0.007016315281973393056823347986566191590383238749012492285214506680088162880145983
6 18 20 0.0009598192461322529486517820747803084172261861471192376021222608491315282457712299
6 18 21 0.001568051915466502764467013474319802833660946411681608920951529207112814491422225
6 19 19 0.003845576409671382200937370573974427634886581366890778724692791322659121299648421
6 19 20 -0.0009450165436428444199153983080367944493167387525917052331945411737466014272616121
6 19 21 -0.001174575817263695824092737783137152813826343203678500960614590560242484858575011
6 20 20 0.0002092321717625946033345564903647186177084453780089665023484048427255415531092318
6 20 21 -0.001159700475974437011121126207769027359203653025155007102471131275410694528450271
6 21 21 6.898199929802832912046697950539344148395586327671676151304075842720079103529138e-25
7 0 0 1.658717523905210097081702391493370039513624143036365575162375897463345938955422
7 0 1 -0.9625046023787856016721483440292559202761336262562585587994939221990631333461543
7 0 2 -0.8253247600550725812212090412276166329481859633104427916245791495025257962193668
7 0 3 0.04057973981353688897720858875026945305952302920756929117679876971153522904405623
7 0 4 0.7543972542956495617264134465568056345318525240106359956353353038323687349712682
7 0 5 0.456146670619657781069622304988576894160274010633079068110555611170964936507433
7 0 6 0.9970987637865895387946891717473479917325728162127805655763772894924217253482832
7 0 7 -0.1979233200897149242538296831562550247173069529744294269184598430439706424248834
7 0 8 -0.1691894765214755852765037019551491508082579514038482598593736440795617977837541
7 0 9 0.3926199036905111168964520606770154861918881932395076860397598108978344040236135
7 0 10 -1.220824643374369013047674317210952378830836898120920877213961868622943992190077
7 0 11 0.01675372647821465228636974683815671920551998529172439569991540815108178658696411
7 0 12 -0.00234448578561413526325654328903410949509864010764847134945746261132638398371223
7 0 13 -0.0686242266985823635867933892489472430856973870649517041597913097676110166170735
7 0 14 0.2385944499207395223879773089886946077626274201962503594668794079788836632269312
7 0 15 0.2133618531700503331911358094167225272759753075286351725052787581101642549411217
7 0 16 -0.202237065195719071183191351228973876476502993662842897313889727066211226345207
7 0 17 -0.2975557769656488953659714577156920474354040174035760271997389717607118355167285
7 0 18 0.4737076737248466583997518846626247658419230185249168953657962118226157249903421
7 0 19 1.513983020691500823199812317353345624083114895998886894132021888027744896903904
7 0 20 -0.1637486734854660890402140113603120215642433197748044538069039945190375525712985
7 0 21 -1.127445894649424641911824662198953268259546784439773108803034564513131753060556
7 0 22 -0.1983918453892801048711700560267298773222927672973924265622793893927824634152772
7 0 23 0.04684555071299486265095691232160658296949699076104134171430652170186739629925611
7 0 24 0.138296719606200942969663784066439301357856426622014724902104447817501783687079
7 0 25 0.2523875543836017245593922147918047006629758892839542197987921362294082986665922
7 0 26 0.08139773451282871087926790200210992525491842881162381066697923189955555698837112
7 0 27 -0.3381355167791857843431800464659615005089816546573261153945411692462738509022798
7 0 28 0.05423075312842190734568669913869514465434935426785214945872808460452496735473006
7 0 29 0.09881955176095386737213934560683623982199906890152835907513726573477537675358663
7 0 30 0.3264079522409619526735617434657463712213797103274055955694166009133669639783032
7 0 31 -0.0511076938159295815041000693116146139506987153605939710986334392343658311142922
7 0 32 -0.02942108208393553372444882990761847376877716224916168077243310147267260958355879
7 0 33 -0.1319641186572216223118679074146126020155149497853028028820477441447138547462082
7 1 1 0.9173178473569673918783846945078486698627759793905547193280086785836114840960175
7 1 2 -1.478163608389027962305114988221204780738871994715148901834803862727770831576866
7 1 3 -0.6652013508737932041074712052537101376409018970044717035334182262702608821802807
7 1 4 0.5983664630037935209858217006755485089726827070816458556041179123014056734022946
7 1 5 0.3978113211715638147158653040745033425603674037009873057501041732657583778024584
7 1 6 0.1895435249489917270073237534131359336810275208088871688969106114171079205748579
7 1 7 -0.0892641980243953894576202965632474550125191470171007795109285852458991569526858
7 1 8 -0.241447018157968646454959900267532267540336429436908441306718840274630319750938
7 1 9 0.4164574804895763546823440160890816036589890461051070109502077934677994048127252
7 1 10 0.0008394622723504179904989239278390838890379107426952564639169045390338386134227921
7 1 11 0.006479591067190273027475970897849239370526902872594635457495935119739544335467908
7 1 12 0.02491979040499819993220242183077239759686367120575136950673126164266431841064248
7 1 13 -0.04838901162634967182669812817819428210923821883334611916422854620250586480978989
7 1 14 -0.004908980958553354631874857072637665958968335888548444825375986745803293887063621
7 1 15 0.004885575869288430433964621051961349404300304529772325090037234506550233933589113
7 1 16 -0.6517385550754063508970849893276656517903130159923871061318529898185902573411249
7 1 17 0.1988264753197904147115231403081636581354558434792418616410357589819960710217173
7 1 18 0.4283119349531630704926949197545101309593990668395032826750187125452533703571913
7 1 19 -0.1532090315423644292707343410785501736021956972731376993281290918033274053996825
7 1 20 -0.07550982021147277992902108448027246213100197554859491073398025223457742362456496
7 1 21 -0.02513545110833457978818777225675043422904366888141034267661045175164407125766885
7 1 22 0.2779694490143882562091116158334626681616962129040102323512319033390083546941198
7 1 23 -0.01521332310274265691137120519743797340333244059550362147173394041699237979711619
7 1 24 0.04428981197154296941869474753950614022531629328788903002002432320776169660003437
7 1 25 -0.02614746806295379339889383646742355406521978762392168752756086574250015194906227
7 1 26 -0.05089360360900413861020499962050520462062358758033147988757330279394332247215389
7 1 27 0.8640278261935836188189943455618737957752497739546729328892284751163056159654556
7 1 28 -0.8445480241501047837866103267165013598394660626654518238932238341047795695961614
7 1 29 0.1399622845658108687472521196026702872833954902404501821304560607421837299090392
7 1 30 0.3906364909005529981758052112988777988215914202794870544047540346605798984240542
7 1 31 0.00906567942235546720699597758393343519300576651236737995030247188849336300084192
7 1 32 -0.06135650956749337437698432441680446194136928974214880908891993826768669000413488
7 1 33 -0.05577917947829256904416962067246655402600709538568279660416331955920907519928789
7 2 2 0.774914040161273126776170112586203153472829119940472380857072213893533400186064
7 2 3 -0.1118627610894497540215612590416026405947116878458026867040626355293821729095806
7 2 4 -0.7541119576827987150805232580737823952124020566632066525848888563040570836356992
7 2 5 -0.4743555610685924164790420303700073443611881637482552614681288550414472555640194
7 2 6 0.4956381419090889425740002700096180042277063806857379965144454895601438426297247
7 2 7 0.1642824607834157986763037224293333846603402212674639253038429455682265313401559
7 2 8 0.3505241828074496180454496565037774769478983618040571629461623276948085715353591
7 2 9 0.1337856564037535984457063437848979313683053707966016303489841527089891799968288
7 2 10 -0.3498002620292918480019491783816972467137157570091302895822166717254341383208519
7 2 11 -0.009890838765388305220639721087871082582408452798698326894992799598064592130503642
7 2 12 -0.06057836977489285117440990849345809081826956527952044921525921671402773636928563
7 2 13 -0.03026842525421550373920789826413431933177477019338621655287953055593407457620526
7 2 14 0.0693364418822152118061667510617051919252913316232836201333410999930865144475884
7 2 15 0.04149994612868120103916460819973627166488261576112306072658440259344282494256798
7 2 16 -0.5239581213797784542466925466578045989860082746964039244330636660657030401101639
7 2 17 -0.2164995589317253504265439627220098997157329608931048455161521553173198513384217
7 2 18 0.2753014027476195104386290117560998172149776062764426382135940856081073855946427
7 2 19 0.6554285284447068186034661869332426943779961311167378854246196388441029413239193
7 2 20 0.09673100502149242576163678516597109997229246007948485698172587274612770698638266
7 2 21 -0.413834062294147125257551433762752984530028575006699430382932812741182416880972
7 2 22 -0.1263132995413149820499411800344737420654966703744092529079836501155511061741352
7 2 23 0.01100511414242880028612597052005104208300737857758589014642406678328992640620556
7 2 24 0.0005555963118922458801143022799846594285762704979351172164947397821217820971779507
7 2 25 0.100191284520509511048392788216592651431520606756473636254204108512042632925193
7 2 26 0.03613936788908507973656155280448688388734957033261769963132588651289271690186697
7 2 27 -0.1046367978422755964049827036804072591299069179718276406571128927377847732874411
7 2 28 0.5735995949783587364026026059637385376522270953651296262342290906897867160097705
7 2 29 -0.3178269780508124695394151267188621147833568747693647321018381884176348689127714
7 2 30 -0.2269590932632619738491829608876776486816152085493760422468547159146321604952623
7 2 31 0.00280263834699868553448343023178860040192635568532503186156776015332047658760826
7 2 32 0.08181255036350410549856816406339512223573951660473447336062284779817198218933726
7 2 33 -0.005360578239596121302603055395249387771868663658756280947926734487285311688668094
7 3 3 1.642062581204397390676545612590080641522289080474683863763130619148798396127143
7 3 4 -0.05438414735565347816030302360300367645372548752960360372117844015188485086415797
7 3 5 -0.2482059266476971323387294998498036687437937918137508459275702612175977838627574
7 3 6 -0.299509726039530649561899941744587341235889130279000531055721724992550991415794
7 3 7 0.01705975936709221294644837237113400139508675903118087646469537917754175352460017
7 3 8 0.002742249412408798769047068038320406162665346644725807266455153411344408433442756
7 3 9 0.3344355607475873542091165843218665732054152924360119116892989408787230681296413
7 3 10 0.2964219048798485112707876401172310982254433118232380654513818768719352200662434
7 3 11 -0.0005904433033212009195307025273611455569156548019113891449266859454424619591743473
7 3 12 -0.001500806137023978739231019852177721439713395293250509355445845354776028885871436
7 3 13 -0.02979027731520648062211084502415799561910061217892087033928057751118157931044593
7 3 14 -0.03283947485856453359348767056013027429949628107152227818840089933189389948804108
7 3 15 -0.04242964198363851070307056637051022881553908220968008666802753455767642909709035
7 3 16 -0.1537118801415452585254249858024668307583358739677606266463987178908518393505874
7 3 17 -1.112579056052340845998733076965236170337429119284319855378942789888832488837579
7 3 18 -0.03048378928754008456494183260132649182898938228590332525543463319182957820452848
7 3 19 -0.5099495678870877223248790931862308069128524284016330468714442292574766396701096
7 3 20 0.07990478332416859068784761351316543786477225856506417049049518916555879021350594
7 3 21 0.1110229006771972639265552526085712060533121490976089850655276493327070554756785
7 3 22 0.2752866195077830063040822900340841845838660369761225160865856233325895537061655
7 3 23 -0.01409894079538250169746905089935028130968309768993100587497299754166651751113812
7 3 24 -0.004991379609325730451370100919966109540495083298248178280021642637114914518091464
7 3 25 -0.0360074504572135695154019370514059154024477043652854314474543304514574271454983
7 3 26 -0.04832539704523937909837023614290402657630639172326849134580605943783286577584557
7 3 27 1.259055613460963368116960129395962716501775920662618627395405467284216021296178
7 3 28 0.09635217970457355180972930610977758679596631643651599698460762404698269795016661
7 3 29 -0.1082364702908914554254318420338148604736361847680546752908429337041076300201038
7 3 30 0.009603388693261906088110258154494990159754150331732018400126210949845614155821516
7 3 31 0.01524996059088028018387953859299160489593899539109954150759908694264240311061535
7 3 32 0.006671436385380941536312871576853008334538652076952973855835293782884608179720727
7 3 33 -0.005895755061600868395299669772393797763473995564080528704888939428405868666909085
7 4 4 0.5993354289442673506482487359997127549308328400141543169298034496404620458993554
7 4 5 0.001623636214143614358394324005441089474329947999074505455891652748482828610854066
7 4 6 0.3553081477699328534039156523839230367354962444960848800341257325067957086526955
7 4 7 -0.2391390224581470408101046039283241937954657286711730176232142447942410518403461
7 4 8 -0.03366473879189663591685770761576854576523754162065973426985971260990229848291823
7 4 9 -0.1142700624193053805470665873516638137569300741828760050672169039274560052460788
7 4 10 -0.3074962149646040762205494571009593216103330022661500243460807587938755852650671
7 4 11 0.02029934116716709901686483263204112764038020576434560997442402604474737019218316
7 4 12 0.01363495662738847049835082303288694477358851348785867525455268757515459287565267
7 4 13 0.01687703860551303035199439433792757233825504430059442506683653154674963749737758
7 4 14 0.04571636448959414820204995000734830244832922204343392961401768979289118600317227
7 4 15 0.09208501012515125570767996650102988367731011620253450612861892593179470996268367
7 4 16 -0.128362002067969394806171621401361288517902170795350884597055643205649124916407
7 4 17 -0.3400704747696871285902291835217584017774583116130117110533544360991328754135864
7 4 18 -0.3519979671993259140642254367988590165255674166860590621588314404124802628126629
7 4 19 0.8642441358824809409473083088654132509300003780477797891242411006421659203375018
7 4 20 0.09661791617085482264388298728519370366741518832712296807978111587359628543711191
7 4 21 -0.4405387974506987632256747208091590467319200249598509458206526890102340639064606
7 4 22 -0.1226978577650813707488080576322264257175081039262533873312662004912554845830594
7 4 23 0.01707651449839897687686053659222019371748651564399394318292417228553332680389094
7 4 24 0.01281693362848587115276111671697622716171463168007766498000270543282249513063552
7 4 25 0.1031038811852398860498794122313983431441969192880634731222636827961291962136151
7 4 26 0.05375845606754105140515534955858884614172593643614240836730064766663283709869747
7 4 27 0.02413543094243937263191753265948468560475757255823052535821968674215730460918892
7 4 28 0.3089422250416937932602498997747572856453846405955595991142594494979150994451457
7 4 29 -0.002759927523343228444384568807237475679134778335874449741305561852707720560861626
7 4 30 -0.0793698783974293424839333921522558669196904080411073018316790124424636986930656
7 4 31 -0.0294578729900977706707791197310388263602658812768157327881642700925054858553801
7 4 32 0.03406182029904390789137641294226666117118833390383257504539599087686960175304335
7 4 33 -0.03832655405761020430252461694244103753289609383557382263585397200229967975120132
7 5 5 0.8724746017980858182512559816253789450814611796875423053837567277936466028263693
7 5 6 1.675755927776970472713253501265246791134609510525377432912036360474030871554381
7 5 7 0.001324113125510930038034213947800016690491934470677266894261258176362687741798818
7 5 8 -0.02004981081390264238244098472760194231969305320822249160920882236891174546189701
7 5 9 -0.5105005755375664538097540748971409622118941936068330005169588327936913593173527
7 5 10 -0.2981538970195405937671456150778138891466326270255796664791493314894490239641874
7 5 11 -0.001420106003741785576872140541013669879957986096090825046798068745910947874322228
7 5 12 0.002924275187190314273049505304817679236838982574688814504811015201188922524536158
7 5 13 0.04918271630336581437480899461459566559792975184327803097762103233542223897813558
7 5 14 0.02699385046230869011466319620406458412539352558297083522402685716739660948715227
7 5 15 0.05480779715445631938406606674190946800969530307771646217806988579991185704394394
7 5 16 0.03935029137985204946586058446409909992342413620269101031264953225865931728599402
7 5 17 -0.5693195982090763527249356371733385446652492284749159731485825288085036289020157
7 5 18 -0.3815279559283669958112535871061384070804294351600459228209487001024577675502905
7 5 19 -0.4728062932005708767313595301312241689271901542831641334240798988612775579914558
7 5 20 -0.08731443373362414684824909968515574591330083564752471342700552997799486427025243
7 5 21 -0.1304656870662191331069679502977038222022712420553009881186727359235370736745086
7 5 22 -0.3180917549016057002949048502696716967008020067695595235554699438534109222002348
7 5 23 0.01549105348038140923193323374476021525283776337372703744773124548855620351233325
7 5 24 -0.0001821235455543033369745193359770484038993225880224215034377551845341850217952773
7 5 25 0.04687193205456135935140162121693723995241108364620039692531831401643161913255795
7 5 26 0.05721995865105490206671389208315142404148816048275894394400848936430071207886762
7 5 27 0.5718392452092658830358637523404745365472678173563820193290535352765900343060863
7 5 28 0.327196072782440999247162869033847292545447148716445184608564137478709614154689
7 5 29 0.1004235870335999561943695498225562633591995227529784992780184845507919282376057
7 5 30 0.02206741780561140735236280394604982817675239210475084061347636483994446702189447
7 5 31 -0.01460919571467189849275398710009909653195306781483852160940410699404473711858085
7 5 32 -0.004784353671217613873011013242343490246505001465870164541772990398074393309041781
7 5 33 0.002412161496598582682647825341241956036728517654198270873575223771816210458495952
7 6 6 1.254233479091642722931876692161523041800212514527227776158405782990227074238326
7 6 7 0.009020336730132811917208735183354935560336234499335255721427183856159678079168177
7 6 8 -0.002829914987320175290891353397697894150047966255550484029242587305108368661806387
7 6 9 0.4585060880531518783118888052689531735004920798991209409511817357635860741756711
7 6 10 -0.08722469943849880882094292590113474182822947613324832975247132300919386703532214
7 6 11 -0.0006759577677258093182501062383273911471482400407038543593600971235136007130345477
7 6 12 -0.0001921859598652257822260134991320221009291357026333689641169088717332671807491908
7 6 13 -0.05030253752114534489814498791152961505834528448164031082828996927197706110974165
7 6 14 0.02840921967739593087897146559768531186185549524154294609444021432556671442689665
7 6 15 0.003158893177229856877712100141963266748647252286140370293643313575868470575662312
7 6 16 0.1793968097674734353017968882325663922040955241571318602703966799551050639483049
7 6 17 0.1696750202603863620455995048966378888796178233252442627721160295337836279637203
7 6 18 -0.1571601290599539752937446755927269189445759032042825730958950442191516482739454
7 6 19 -0.7010020901020520747265243375652378492555573226821169654284570972491405079363707
7 6 20 -0.03907101619845764897122888389434479971766606775740908306014073772935251526478791
7 6 21 -0.05706672282879350417314128967422455319566011347601120588172893298282179891199423
7 6 22 0.1444723476872319466800733896779469486781134317309904002407562691410970584844539
7 6 23 0.00156295325395832840519359005857549682597358104922685333763497990029079669927755
7 6 24 0.02741768098460110350244861095708306053859385470886133597714530052090100593951191
7 6 25 0.005504318643875534334406773902535817296517075526956970820651787279875458645025013
7 6 26 -0.02286603343376161373031809336430280473793759160296209020670176513184946184068384
7 6 27 -0.499712037401964971000165620731580575040343825176317584645950246822938565813285
7 6 28 0.3496738131412998576167599793387003988922393528848161497903502162867301742574816
7 6 29 -0.00608312460143216903253589426973671694418107676235320251142478088489036238838502
7 6 30 0.09229363105674807519707592589293260302087326772857565434651667106312936471457532
7 6 31 0.0007636005210287268108967489171052676300211434819954490657442372274667798554327666
7 6 32 -0.02013943678327728590459617153421845655152895189321008627317784508326747493927862
7 6 33 -0.0260249266109914706080301935062660714903208616549074134631064942720719944767
7 7 7 0.06093357848921037633327532191208742450718240566651121931062325208175861018936737
7 7 8 -0.1078507574493283164743913565388421161107198891691558651542989710607468078314048
7 7 9 -0.2619999669922788162095100561164418721061482682721535150144630053036027424289561
7 7 10 -0.1582990751733508844089567514332900236730693575839551147693239643815625797125953
7 7 11 -0.01177851468668566497654906572950716071202923059140163206557527126029522004273724
7 7 12 0.02190935270537911191252206907532714645181105328305586363114126444606864906422836
7 7 13 0.0304798054029305103806004846208062871715114928506567675915251985615615656700169
7 7 14 0.03030070510620501717484107173340874598805119733953013524072773226578573262405318
7 7 15 -0.05103843053494548849099691190768691114775516015941173966865502094849193139610426
7 7 16 -0.1849542010258501887485945678333683002516741480809511609068240938287341048379905
7 7 17 0.08467315221422990022366564943351877755323188503691788618867859740910311725859209
7 7 18 0.1422468219992328027224994722181452425398052857942465947486337614030790940880482
7 7 19 0.1354522802826325909045878500298283716717878074885779440328151883955675652431241
7 7 20 -0.2610230537639387088116507001633813382039173966388781078334919034240731769253061
7 7 21 0.2935818859505585257851833646729188687536077447769295851095322779792244427653506
7 7 22 -0.2698364866196205501119547749000738822395011136394352480358233024580811994541243
7 7 23 0.02851115439001816280207697768926237146945058766089412794318569045887227466679906
7 7 24 0.002075993900505045244120780411706205814527140064251227657755816175395500808127519
7 7 25 -0.04390522518228851388136631267063633144356432037374848569798585790753672097635014
7 7 26 0.009206982002209722956970989763366670498518034998506371678335192801817770219983103
7 7 27 0.4645984549768408446707649395613684586068545322683686700105449349904608631248348
7 7 28 -0.5905914511580308754127926151731209795184827585463511007662088873205961947859456
7 7 29 0.2987086648092990178568807724816696703224716919652133790175127327871254498043622
7 7 30 0.06267054343067746047674259895571914151871737796787912624639769873946879815815065
7 7 31 -0.02162290952106092104116538270776731511622560288243157230276476964271794957227476
7 7 32 -0.0563248470051021043529586696750830729845999024873153034061204268256083218343929
7 7 33 0.06024541253715521144796790167105358164427608510299457700903059772334398515599611
7 8 8 1.228729278683777968620556890940676323581029776661323546361452415217769907934269
7 8 9 -0.2311108702566438113562265477922752703417770490799698842992720361282239436809887
7 8 10 0.7648278483031836928859360848110302253422291402979373942472738277606508382763627
7 8 11 6.007781162016659024292891098033778403279128092231004728737054865060291644103208e-05
7 8 12 -0.002182226317824654127734891880172548648941512646597973928666049385282968768164914
7 8 13 -0.0006838867369468972156136148022020680646469856033100605596387397998653420460388934
7 8 14 -0.003127669845022352150235052775834625835766925992390417412289273368339327702332559
7 8 15 -0.007890687418952110403574848528797269756140732011439490180977149265880542233169605
7 8 16 0.06715427487251232116744024558720381422749257054886878906440329419665550206412676
7 8 17 -0.04508182083031347428352119208271043829472334002158454326577493888127560655509731
7 8 18 -0.05970847671109901137313498698409605334678532729230030293043403641324996068097297
7 8 19 0.01704551135035154642592246681618278271663956674615821276774467834022544974400171
7 8 20 -1.204497930799089649820954760682089965770761503475185156409067277592897304385791
7 8 21 -0.9482834064475482530391129926246659145944665050715844764043887298513003561781619
7 8 22 0.6601771086956742143559554099524140062888153187027087992529677585108587892797177
7 8 23 -0.001021705865915878006473137448954878070546851232185836455623928156093982303290619
7 8 24 -0.004045044943277736711157247218288249279866953394723102678696647155739954530958275
7 8 25 -0.009804368586563615568031677774210899299891912654793009366515532637741780811321767
7 8 26 0.00165992612653891548133815963995211012993133389155027807434609077209825850125166
7 8 27 0.006365866614784172670371891443720713470007639459861566150597483514497932048749818
7 8 28 0.02260586330281401171643438896027720906255868539386430508076358930079818801182333
7 8 29 1.21752986870508007529965177829443412505384849739933734906272991755497157767662
7 8 30 -0.2662969067102491843868923845972090760686677632799376316947821871114338237407578
7 8 31 0.0002431453536533915603395599887640471364986702298523562815212520314624380694727668
7 8 32 0.002386671401568685438689133924660031624762548065263009433219068960674588928383674
7 8 33 0.009550613545491025884913008168749379885529938988518866791315978121750147358583592
7 9 9 0.7461583563109773082062859676274100468740103532060399943683689923475945389478496
7 9 10 1.340928914777878064880601717382980596622078590275592214274130091814667094922155
7 9 11 -2.160733797725361196244450322050813668435300527236979347561746655032623777075058e-05
7 9 12 -0.0007591714165112360906999191033362896462378392227927137195117675556431002341776187
7 9 13 -0.01519733220722927538423307560431148444745273518987364792886101408621827516224004
7 9 14 -0.02525558359813468405539649363348561427725729038129722246371367035880824392772909
7 9 15 -0.03991917410257089112802466472762183798962854420006604333168997464431918397812607
7 9 16 0.02430072836852422315372953483779112215102588733956759949891813523296372795905989
7 9 17 0.1667934566960165309237470900166673758634778774567888925990906343880892431707056
7 9 18 -0.2331769546172705655832867479470087438765619030427714251198196565538636783538212
7 9 19 -0.414287658806237027593926560391982262482799338429876871925692747181664051204605
7 9 20 0.07857025300468353655120020981032778645383687773907377883170972191486623820931919
7 9 21 -0.4853178555622540771888882140233286266412347545679445915697795349705653431908695
7 9 22 -1.483755894817501486926731950638006790552266502510468576204941630015660501391208
7 9 23 -0.0100643667235717283574845813473089925094604055625119972223440715274695664955739
7 9 24 -0.006076640434166308613321496213648042505445580891479413199122283289515171793374917
7 9 25 -0.03178875006110709017123090029382431758991625868601736957348384915697411514567677
7 9 26 -0.02977470589672725972662217673016206272350274302103721806706024637320453213453043
7 9 27 -0.2349904708730913126294738092180747146381884849697006089721640069749865014888907
7 9 28 0.2839286466689718375349328493098537475152965470453836705298049215702577275545449
7 9 29 -0.08630226898371959388575841791810294437002505708488045908568422871949260485940503
7 9 30 0.4682981698876455492397022026421563128231047678839962496302622096643383210048855
7 9 31 0.009873747856907883175290335175864868905649490144469119544488098253811792046109129
7 9 32 0.0163432952588054173420477420649055858447433281417931063378100704626054613309836
7 9 33 0.01014446820584363140140248799745977526328187888192062651398888481706085605563591
7 10 10 0.5585371745970969041030139142030681534886523277376358614471491587591556267054301
7 10 11 0.001019411118266221982719276226104894139381616342964072759609158081726714626080216
7 10 12 0.006222568024265195156071828417871898113742774675732581689553866910355868090910465
7 10 13 0.02084762329648707161508151276920569098936424044955696058778944316712906284079485
7 10 14 -0.05075065223931519116915704814024403077434745003471059177230792577266282306220993
7 10 15 -0.05336327405595700729558341698106770259288826401247967734948040350971418822211342
7 10 16 -0.4746528096757513332828053488490055723174248582687300798277018250002475015342143
7 10 17 0.6210469492749534061871814752080580082226096569475450875959761489710109889951457
7 10 18 -0.1817717722913082691339501775010095163519367203320179744101862561613552119213067
7 10 19 -0.6966390555028960979562502408817169383950476416531854949246478907728116814846996
7 10 20 -0.008806420388163257753802809819279955479292012643977082798658118551868784890949549
7 10 21 0.179778035208490337188952513775802281566175221031215140895846461100675885591908
7 10 22 -0.4280157785959226228954392865887789181151894239861588053261073879319946058147362
7 10 23 -0.009050645825056681945559082565033656975134598139651882141341029929191326266398958
7 10 24 -0.02991829829319589150657080313833767769711069052260391187050532841871496754692506
7 10 25 -0.06291657797904143964180108285663875230423710069222041298301427890630457818527819
7 10 26 -0.02213976858051061121473244574140309294368545845671982229572854251258480717370663
7 10 27 0.197896798078249038602743461880436668411641932348463389883399073990829505104647
7 10 28 -0.2380935982460038371450476667482248940153086663632103992883548406188902465163069
7 10 29 0.07886968570023627785494651687930767669830548924028849894276901126276157515615041
7 10 30 0.1727553012269753428584039859020422703278546029262631642413318942480471483093822
7 10 31 0.005559140096797422560955334019000798000115664040340182592820501285308615615621108
7 10 32 -0.01265076211824266790523844286100359245824898765990451138892608421780354306002395
7 10 33 0.03122350547544639608085097123966460965075074231943097158094198853311134028826497
7 11 11 0.005467264351202265848997971690917504165918140647244239550021569546998246364355316
7 11 12 -0.01241002606071137821760401234035435271527306318783805203361439923201848190392348
7 11 13 -0.006765669366476226576789496183414444547481724545264638121704015955020991481271437
7 11 14 0.02775034584869805614935426240833478712444428160368133250262707927683647913050815
7 11 15 -0.09698816757004418399541295964539434233735410133190452885256923457661106125829153
7 11 16 0.3351138725101793455547314665230847900491198251399071157161720092025571192226203
7 11 17 -0.1936250751783721970549175253202754614765810260760507262919833880658808777646425
7 11 18 -0.2352136115673103406538531984074243674693082056400191930858923571167763871959038
7 11 19 0.01672403238418837003219183903138886351587293740090533430158229400394063078930841
7 11 20 -0.04175147473969350491062749790108654780493165663679859360159020779529923144128864
7 11 21 0.2908720093584290172287558708157591994923939228110098860925597941747844591037301
7 11 22 -0.0369097227555293345704987830933605705910374538448660508047000450335383977324897
7 11 23 -0.004591017763644625000236715552080009617711587211174296589156704490486582362091714
7 11 24 0.01466679307677058359922690828531518664484782304544586847203375816434083309037317
7 11 25 -0.06402296917494224866977343498801683879752496619402708389704141337745723301504112
7 11 26 -0.02279649982088262620363926253596444622541875973895299271486914180761165099406113
7 11 27 -0.003519533079290047229039649555442214491145270865538561273520523193150860711041391
7 11 28 0.05466710691454731536170977722321238890790718128130191547833811931682532059172227
7 11 29 0.109774634617798252063004927538003683767743864296706943529166267638430592740593
7 11 30 -0.2313455178014881491058358021758937783274985400570077905309093378476347370757969
7 11 31 -0.005264544474860719332760057334745257359148826585062576479930219161292557950352954
7 11 32 -0.01373083210571068387869159610511382846399896098578113633258255028945034358895235
7 11 33 0.0741916677491615577917736971094298961091073521956450260879485268139107796558202
7 12 12 1.232289115576788067766015301313725595175080182934192312160274243271359153347503
7 12 13 -0.2703545325764054982920078818744848716916402792809402550951295461994436877553797
7 12 14 0.6906147344893173342966597755735419291617276620545705641656703339508315784280132
7 12 15 -0.1790380684840316958683769166051362012808125640411419800073820088982017417205791
7 12 16 -0.007169947326417950992616033093674489111734588315427833215437927165819099765059646
7 12 17 0.00599653913086592067783209098587309882675731190967457178378847418275232437025046
7 12 18 0.005165585898507096703546736930844988642998123385469747108295909890342305132027282
7 12 19 -0.00386123562572507291712705894741934638850187295851197065532361764268077729930783
7 12 20 -0.002045010245568571034291843209355969341254170316838239892313208652403705572345458
7 12 21 -0.003111216332716572595310561230136184205467571710142217000757719094700161218169341
7 12 22 0.005980061141274702119884575007990902945749818503670562877108501712232436409586933
7 12 23 -1.232144324309812837272321296770728473275858180739164447323344560616461835829913
7 12 24 -0.961159897181118439067882619091139893722325500279408271607882865748494046502447
7 12 25 0.5412282707633386405560272582829278161911181743707403764648252303744110399560033
7 12 26 0.1802840677361380748448212354298542928726077969285729817639320623721887827900071
7 12 27 0.001182543798737974169988144015394074693907600006532229688212421677493026245652268
7 12 28 -0.005006788322174461476629262620103308825150196906123933097247951264481400310815907
7 12 29 0.001607390078914592700543473659982231891453049693193703886225267041595573960270681
7 12 30 0.004037392660158884035590787609031059364767202157342735198178559273558167788412752
7 12 31 1.232165118123880536221460569342937281786775267460574475642728223376839932345036
7 12 32 -0.2709340196163307868307434677279022596644214744619118562988113916906451964401087
7 12 33 0.3593221362201697707131981520349904941534467855203431096832638007282687461078766
7 13 13 0.6948140513332413997506979590055183892726106490081077208197456527419308938590787
7 13 14 1.38950127636534681411758143649978840898398717625252431282275542305477376129917
7 13 15 0.4663852809384829329319223764792656366058110083782314484345394563320023633835594
7 13 16 0.0007173342401725124395964282078254807275256672965880302458259072689146610773225131
7 13 17 -0.01363924510040174732881883735139750904053379128300367550237560797874090861621267
7 13 18 0.01944434434801346566950068911992525129980701834983388415715615984634288176523782
7 13 19 0.02855802663122076802628848450239635893420721210307522900720618402926316268992588
7 13 20 -0.005842903934004205055076100977627361068637225078555092643990920177816625763654666
7 13 21 -0.01894633891861460613193416951729513154139503908922004653627357891905110335705458
7 13 22 -0.02691317646381005895865113380575175315263666835822771223809459819908221290050958
7 13 23 0.0006524556379494851657832238131370715312109779935081873901871645196104637860697702
7 13 24 -0.6927678170738711479952445403679793252062256628277399223682365722553530634938879
7 13 25 -1.385706780147734005762499932936957274880190916230096683515460305772285321785634
7 13 26 -0.460786785575694387909713318126570931014361897770168633272847446601565156194574
7 13 27 0.007633712417898833108164952252693814821412410052426226808061315172067795541047758
7 13 28 -0.01261379568076487199076498914035399530982202253734745316160463613264672938800413
7 13 29 0.004108380315521650658768503787613773805960098335238025092582100500359493282345137
7 13 30 0.01347202711232998927925227553127241171415036128372127259327821520136900043792374
7 13 31 -0.0005462694548106794021894730351741272621314344070444768462403642551493688088739931
7 13 32 0.6932778942873035601278145043447450558442631865408968296144302958367463805566608
7 13 33 -0.9271720665141773208416356946058365676200259339382863690412334750246210677203353
7 14 14 0.09938466291883126839204301327501142930320763994891204825790742484663971916327699
7 14 15 -0.00993133145601976401981164371441377813780024813904887136755208217570443838338765
7 14 16 0.07700790412818758167964139696138449557674351899097024532586037473032856623969258
7 14 17 -0.2803091540198793330836156084830592785408850801771075540195416310877207185201566
7 14 18 0.2048104474013278889208864614518392728249111082636340693294662891023118948144261
7 14 19 0.4894614395442912344975954136934368386179171371005391325607654600095051452631381
7 14 20 -0.09069081233376688089301041610202689094691721044004151748258325067672294625398039
7 14 21 -0.2916229994590649081788226304028202451417890089357672561084058304891687804938628
7 14 22 -0.5601721852837853041682495422347743736895028010656370383206135174720010558604137
7 14 23 0.0209083147657575792152690743164485259676115041016113356002234541891775026602318
7 14 24 0.006341173638147475323403366912723673612347406457682380544132177791362419762709249
7 14 25 0.07870543408753965357925268765106662886085796342919739111133182527273998832879026
7 14 26 0.003364280882989135695506230905556077245692060958995117522178663679250689872632719
7 14 27 0.0103476233149265525866329076709238068333138702737817895345204248275143452781205
7 14 28 0.03514703454997449711442469806468250820175567976108045121554924129926918514544842
7 14 29 0.03475091924642574442498654310118178679344284338870713113840812644686383181211389
7 14 30 0.1028370399300035158328474208990435518019886579727426727065738789420633850525955
7 14 31 -0.01753113237857427436567082389505423840822095677439890110158440522937380677773963
7 14 32 0.00367868664113595260098767867203200855283640747250329000736663026658956531899121
7 14 33 0.01329561233900889971531787461996985538587332947364154393450732143175455391418553
7 15 15 1.487368876815949395654764687129295884933482021276056443823815620504369713182349
7 15 16 -0.01867627033625571704767015278484819728395362787298520180222594684640896574937086
7 15 17 -0.01352461464766440899583188043259607436733544229028887331550097503716988578964853
7 15 18 0.04679488756133579318833862812775535156707897481787378525792596242744386860125305
7 15 19 0.05548104804595781016930869443952473780148309282218971721685401413744810886099915
7 15 20 -0.01506552561320259840730388610345065547359625386772906071078694524992788747529721
7 15 21 -0.04666226957869661759163152382996794496284242648330504043989123983058458867140799
7 15 22 -0.06079880438218360156508635613762332599077113310043260975565769928838657866808486
7 15 23 0.001673359480474607314064521360421448143821629952840654865190248610839114037873299
7 15 24 0.005179285173189070832548092297422617289659644872978162238651720590267271319570068
7 15 25 0.01008273340438407364797063814551572497317998801555920188322366021165627067092787
7 15 26 -1.471828338954234701932929635282046487766531744628863690115754277190442094341061
7 15 27 0.03222762391868321468289767781544279931443603913498688981499118781792942360806967
7 15 28 -0.04603205593813690628954472080251686857064660023004794111773474600421623939058084
7 15 29 0.01350332814585885965494532375602101541628774633100712043962368525236349689677009
7 15 30 0.0441415519168440270320460663632291138351787285116033741905541663747129035943962
7 15 31 -0.001535249119652782335041542077317281832173216763002684274345610360735126244012468
7 15 32 -0.005034315333988503889839958962235741634955871910190694734090237401213391862092014
7 15 33 1.471944359408853838820806063527567327246528996072421722649954218504371348661235
7 16 16 0.8254372509124694468663214167073821090804734981099266854587407092721904614493474
7 16 17 -0.7846798225225362260904357242456749400411046262744246478919797487545276710502398
7 16 18 -0.02082438589117396096328734247749130586786394192613771055224549604150717322742599
7 16 19 0.6275673730526926790659535767392234978514838914156368476135698607689554458753973
7 16 20 0.06012889371296900717389626840727206303129832006277684627462082024065926466708749
7 16 21 0.09691686733535372411610661173274698591679350499985215716609807340892289220284193
7 16 22 -0.4625611491577439369988646499168236554925290765234106603861750500111288600012114
7 16 23 -0.009607074020336615031211477910250643718534707439586037802281029894769489388606192
7 16 24 -0.02182115362900079574574028250435747325055245872106084550818835153012777386347265
7 16 25 -0.03902038590506756748068991236831084405848034620605942390273707167808119248594322
7 16 26 -0.003263539710793353318563473057195178174722379457865534270619125441425207586208312
7 16 27 -0.1434111698011432546229753750151454893344902320105701164815671423089046726560164
7 16 28 0.1404046857279274490900133619046584478954824935360357287245857488245311613502064
7 16 29 -0.04063398637956651058137029741243944892803735269140660219450880079385500838352495
7 16 30 -0.1946571366004801629419380101118814225758169489069243574422863873644890940125298
7 16 31 0.007936525481425357965342063507541829874265155650973394661982997766614335684633153
7 16 32 0.01746007686320885358451441786098076934837108311677962407054359527382992501106765
7 16 33 0.09699507820932446654603097893774778598667814884895558600393521885898805630260589
7 17 17 0.4202650155831782961173085734783923808492526602338867616497540175064710623046378
7 17 18 -0.6057355406526904345806086645378574212001641332814634050355287668197744824595272
7 17 19 -0.9241651424143916631301798131839380740926072870556009523691066879615341932744253
7 17 20 0.1810406446305183266699482927265605977716202141335462076054007458700245112223451
7 17 21 0.5947395471880728975889637400343396558696272766086885673369463727293145094740298
7 17 22 0.9073541875369734345936921852835137932870875299547778932962228063280288172794887
7 17 23 -0.01996600422824940792373603134521591065983586409608530850207189311484694420625951
7 17 24 -0.06300635555011673225852410833225044213096688269373166905168925462510377756935699
7 17 25 -0.1229056789906203917612366923345226821677006107027196391393625534292957658496048
7 17 26 -0.186772831153489029691193630813847611275027893469861022170268073623634583383254
7 17 27 -0.3309188297080675894258863071450640810994608487561861245487839458087950092284032
7 17 28 0.4872605029919107912291298218944166799193565928313586159917627789335118857387567
7 17 29 -0.1493256974740127054884430410599335494676774603952503919880895260396834350842309
7 17 30 -0.473090542470966918232837616138041103217658615059814159353123725972494383724973
7 17 31 0.01790160179667662018797987131637489806334217746646899423669776811204563279254058
7 17 32 0.05427843388684763203303998245593863950252241212857873091136436354884589278955612
7 17 33 0.1430200177162317766489561920516056629787566883006384117138129029579755039724341
7 18 18 0.332071495025446946357577863410030464384818115436721325328970891411577789990059
7 18 19 -0.06690264291100344580921429664790401932149844586060750964963971614128584065905626
7 18 20 -0.1298893229859276253819460168758822198684817910453886745811001437044263743535804
7 18 21 -0.1512204269769021136052809341195633464923756033620353567383844337778604633198409
7 18 22 0.3704436246742446350044205616797873841120678721987610982867284585433797670091194
7 18 23 0.01386927801894115451525311063050766330924781445771393309681868419049028473336635
7 18 24 0.02795627680019943438256050132831844010706268488613492506559025173351597855147452
7 18 25 0.02385093242762826725001826580977634466239546310299748132179054605038495835796569
7 18 26 -0.01723243545365420475170601282171605634791327382978982929387599013281083649145593
7 18 27 -0.3006820199574166139300763016166698561431153739578890450384156106695138075303541
7 18 28 0.05034331129869747996061916778586400517574447254123200497979817091790336502722781
7 18 29 0.03704086131830207410183299369474961657329039748630756791250376361830362583071972
7 18 30 0.01232653816979580428859356803904487562988180768328350910844540590949643966496648
7 18 31 -0.009250215094716582578054716761381208898100961987834309874907250297724091598538389
7 18 32 5.55897743052456359245185274572497336162026149481462121489010179775740253922218e-05
7 18 33 -0.03379422440354990830815434829115057991871788386834533431068191724268444977162432
7 19 19 0.08270241486461453785277755356803126787971919432173824297563752705685533188358998
7 19 20 -0.001654401912514955914579870821952554592044330817110184099152141361351220976238376
7 19 21 0.03218955843601222782327839305000499993613162807042629296088591927189720109532982
7 19 22 -0.1392936539388259266016638746366619798536977873876422415859613625777237952450292
7 19 23 -0.001649832224536547145240550440611674953589774020711591297081668938989009358974639
7 19 24 -0.00336315053554371011660902750807506448065131892414084572873592082075826543958537
7 19 25 -0.00970461655286642393750007891507462332592635690916389692463682673746606485308522
7 19 26 0.01788768277353434293761380545709329223603025563040321502086259784082846753409993
7 19 27 0.2825460517580090568152100353564265117323712553535254268867718022749008774792872
7 19 28 -0.3603037740329790714258680366079856111837624777539624630931995593247040035477299
7 19 29 0.09590344892042093112333996308650514455349543615413025097109867861708153500928253
7 19 30 0.1733713294702890307695310572637142182340813953998625305482969734374138096238925
7 19 31 -0.004264243762013833472092754268540628704773210596077301781784365709725770499856659
7 19 32 -0.02551872272343166343999208727636394650422590053773336432243849197643627270868562
7 19 33 -0.04363879650098170513409698423185767720409223657488488711558661868225184669746278
7 20 20 0.03620040052255258176604121100400233939118573442743105689792313607488627770266387
7 20 21 -0.008147201524696211721410652920064104350650246075198421696784917406108810657679549
7 20 22 0.005572413143156933312796146606457331803390091808159674413943864309342415465393442
7 20 23 -0.008483673117830939708596610065635334640925280498845670963439942857404527581406801
7 20 24 -0.000950173808415375486511416715506150549950967944398770340904589649384112899664637
7 20 25 0.002853719261131238134123535717523340108558997520601549090596509388962036253720799
7 20 26 0.01012659194898839067130739682115176681353995368065851155051985650187942078540504
7 20 27 0.01414944798923003941085965721928274116153796355383582450988617340918241626306236
7 20 28 -0.0155399472751804948177252883563350117668058943970641082440164610861042260455475
7 20 29 -0.03487619322578279664544427553532968150949067384863802759670127132224401033410519
7 20 30 0.03263057802058720255201332206018322635995905611443194902197371673308249526306785
7 20 31 0.008811381450420613817858960679520610839532632839700362812329654378966773289001095
7 20 32 -0.002301135551962954850848144975335346486298562320720635450370249509161752676161452
7 20 33 -0.02384711827016345058003043995998755785686309222279710228631054824889850418325034
7 21 21 0.05086975584802650974357916374114177752007209745310480728794622526219570072636829
7 21 22 0.04574481174471572803125426106480489098197969279878729935161790127944100373558442
7 21 23 -0.002146392759460089737031125477370653094106707802336113490813432212905080570350809
7 21 24 -0.001636958650600964719604430700832481705338176532713240734497278225297098216851414
7 21 25 -0.01914764256035536241533202690654912314601840348483394007007957678813152770126221
7 21 26 -0.009722899561865987886963257479843367423217784386135016055507954311302903549368408
7 21 27 0.1178228888245759428161264174803224203875251527106097614652320650621604034719281
7 21 28 -0.1432319012233649001451513716158249175660864372452365484443679832129031044613528
7 21 29 0.03614765270559571342679135810435383324025065164854659456150454756157865578503449
7 21 30 0.02924172975331631162557146650384428327875916236838852501375663492730611425687341
7 21 31 1.085544629304550230322511573310528926323596070911559470691931403212331843233939e-05
7 21 32 -0.006704334177964742767979587690456356468431792017399603061060666274291156057262581
7 21 33 -0.007584876968740728612035321333665894188931235062424595280756322059557626201828197
7 22 22 0.1608404260695202076830602160779084947833571358876742962512191072146802108948245
7 22 23 -0.0004550204482977847329523372654264827419787638490163106521005094151551757741542079
7 22 24 0.00333257419089152044346916467075082707036882383264443005432714067482184690060716
7 22 25 -0.005684347502322135271445147527558299008769672742523432891015950998875753204268403
7 22 26 -0.04137432825917378586524816067989097762968187975034224320941944495518575439346741
7 22 27 -0.07791876292260250809505164509688455258726605072076253786437522833998640172319353
7 22 28 0.08950484806493784878819758594808761070863184376956744620363608193557183636997995
7 22 29 -0.01466758186740902982398703873502352135125751251771733254619163063226572123846344
7 22 30 -0.094884847498342012393561195199027516623097619076559290566920794268720802169234
7 22 31 -3.058472150440118662371269071847711104356238063429280059875232928403047929148312e-05
7 22 32 0.01218653344738054326277733592660133239296968535808719232447050291727097210489513
7 22 33 0.04692065061143313781071566741317676154157055710489544675623435620767988004689955
7 23 23 0.002316562566419017003372990012374974329274132350590556283770506631243731696466675
7 23 24 -0.006678796698983438667664924955877964828274498494219398550952287363370408502433464
7 23 25 0.002000630292198422991726292531682583450773921458352245993236801638090786332843971
7 23 26 -0.00402220117668453753770988338325461356808462087897763643091594491159549996469577
7 23 27 -0.002131848754411823283049593143066245750604103260799299701862407739768665236878764
7 23 28 0.0007568927509983915839502750342162688125136440242351105606806295473427169625168509
7 23 29 0.002181564370480716350057952355992587539847290283323701041248852748591096977963664
7 23 30 -0.002702096009818791013981139708890173080267296212281786892323411396124168805800363
7 23 31 -0.002803816385839759328723780888637152580718819290853577547248390249126064069849885
7 23 32 0.005691997782044335456991714924953430654980960114150834818441506351657886835364518
7 23 33 0.003609583464010291854166734828534430699510038710556730357776627440478477277096096
7 24 24 0.004183435408192720408896512899113291751771283859251891783024143265298422067250946
7 24 25 -0.002823028729538660240898680339009320443091233694019507182442573288518797925029748
7 24 26 0.002251238251230309170435782235611589784173850999592658584555970603000694465394448
7 24 27 -0.009940617023948324513411661122377271045554123471284773842660854755815109271242225
7 24 28 0.01284990073353599229806450781223600089624636399344183300657648071634143154144097
7 24 29 -0.004482052694516913918639951501540305972764455729615520284707157900205690424766477
7 24 30 -0.009401098442609318675551118747338630206957593036364804341494648189412024112810566
7 24 31 0.0004214003834596763953199133957559108326619486790718157200154146142116409927061081
7 24 32 -0.00159321402485643868587239944919896759128715449704014521495837410059903911653894
7 24 33 0.00241425669480144399031770216453593689199521512219329801682094913004561929083223
7 25 25 0.005950609186189982576144757828720310037332583620889962935900398269046134265710508
7 25 26 -0.01681776236058038530099286194757938560644990628818870575947021536594768454008624
7 25 27 0.03953951244465712348089302093592358460932147669748730266803421700125066291813363
7 25 28 -0.04588717044664540923828148898408528093150802127393596460748474129652917073874794
7 25 29 0.00938963448887859456741872795682123920819597239628046496647254304753011693380548
7 25 30 0.03982314926086086176771268308541826499450591727885615161802768720059246567811313
7 25 31 -0.0001209139627560161285978643797629838722619423460897508477158539261270967977322402
7 25 32 -0.007082906141301035351489365004714385844021346106044827854382105861620112461065257
7 25 33 0.01518378654483504703280954005861506172939028523440628350354653888864174006447919
7 26 26 0.02406114772093809174670668933386619234451853630785133702880118799077113999361832
7 26 27 0.01020342519553683755600998512611317050872577841373684207313562595279094065609268
7 26 28 -0.01231414735294858573102702045130307223468754144344712921610786559342315090703865
7 26 29 0.003382912085593480726441811454219451341962692224684854884470163246520566156082958
7 26 30 0.009508903911163969660782732379196408641421202196428479972337662336445495530239046
7 26 31 -0.0002514743528902614653489405382572991337671009824134064842938188977964719830371946
7 26 32 -0.001238242018205933752110838444070259378739190322145418769444158218467935960180668
7 26 33 -0.03982275555079444568838822627177244691676248011179639711115986919881481394529955
7 27 27 0.03399921822530097333105000203459573913634303303212732627289356852591946371886102
7 27 28 -0.03559382492476633221644157946893504611502330979683227350632673974617672386443735
7 27 29 0.007084192781509283706076540869318387883454645707287848684393841070753578158358024
7 27 30 0.02965837900760706301079525378856841865587391026985012847235289507503909336743528
7 27 31 -0.0002026363594523309304673842923705812349430096255325431631615992719566057401463079
7 27 32 -0.003846185711305359078660267108044921298607228724742331201535555826506064461883277
7 27 33 -0.01103046615116025519536898602614106744517402162167692598601945734709742243353332
7 28 28 0.006672885506273409203407339610328023162383451142872707201590834448285847939016805
7 28 29 -0.003844150720504292401134246744770921687202301786165703552971106451572328594378448
7 28 30 -0.006347010146048995909872332961593714766265435300725561956165877056285975319637561
7 28 31 0.0005797928775040011688097556345535767125494818460291609999046761019048708924592005
7 28 32 0.0009160801458113212886708614201093704618922319113493958783228539730104846355761721
7 28 33 0.003754305201994987517525347984077674772587483198100106075758594691581058821155219
7 29 29 0.005232768919920854348010467479023499529635017373205105324571627445242027904440199
7 29 30 -0.01113658642441541199358342920880759069568028223748267938879433238841271818992056
7 29 31 -0.00122598871116004614763030567500486082765831890192341366212017623592493883907497
7 29 32 0.001638781428827076656524989321776647324665616967597530924869201256765983496960192
7 29 33 0.004693912113860141162367281537275784688160462536980415032489438486239577362395782
7 30 30 0.003874133702493220665933892142688816053895489023927858544619768321018381529470934
7 30 31 -2.779745346783751750301475782482148520538029199786348831176441972933623473751532e-06
7 30 32 -0.0008479196229884418037345624491880628534336731062527678297184309448798353004371471
7 30 33 -0.001567149995094612675223629114260874957301004362278559621659602424618508729686227
7 31 31 0.0001000329982620786486059648103292619851566768542914328559766723680912834404920722
7 31 32 -0.0005399139260197419925814842952607650489447767904981460349804357163150106234879136
7 31 33 0.003214688663271937799584611792680362359449647128983877436866869569013071999267584
7 32 32 0.0001724578102821888920552007384760581070708732697506000776974217776393816695923791
7 32 33 -0.006835956057819797052582948205022525286321615294846856602393069515561566934553631
7 33 33 2.624985502584834556477690528059307420570834055693027360813227861985555108678562e-23
8 0 0 1.318285612476535398386855036120331961232511656781483777623821869348450129174205
8 0 1 -0.836550846289158368531133185712357878956648003030078107628140131731278011672225
8 0 2 -0.3626146307332198493836411511267032094543420964455872782161383575947929751936256
8 0 3 0.2738792908876471488867629309900712802730261365803407753141187068424236470474701
8 0 4 -0.08780142317059490790437285617873351377175096607925246635117795916012389749523346
8 0 5 0.2717434293808301746573843696678407033756896966780345674992841254485265506199245
8 0 6 0.06064092820367518257843570664517062621734212634334443158900968830480969034105077
8 0 7 0.05506439051592576749969886394286681368582928459195643460058119752239664364834551
8 0 8 0.1265437392062479408861608429471986945219518132897570500022076149840530469415638
8 0 9 0.1284079845823082168148436392670885555866591833617228282025688009982886824124482
8 0 10 -0.2281744263156567128136334569245569419272867772811468082303506228169788342590946
8 0 11 -0.001948358280131259951693006072169690249175655284816236276359796211781929194006986
8 0 12 -0.03822475408721043255963777598158887975068439437143773590056163330681605766875079
8 0 13 -0.04083839559380345401490351843416098705453124838354308471976756149375657865751334
8 0 14 0.001546879367216237859118559028582444782797173665386251896872486143006831493063102
8 0 15 0.06359276325093875125358829778618685481354196942914920272569496070596866556583277
8 0 16 -0.7377691202640885577056465637141637850458573083063860701722147048108524205835991
8 0 17 0.554285076763146885421958135587195497592278958398030659287449834653968127486446
8 0 18 0.2657040241499018636688858856770018539185138564005103442225107380231753224553063
8 0 19 -0.2694793230684631384324798892709651929500702579885876150575957891161990772596972
8 0 20 -0.1309057169246197390255611950571984742042314690200140951386807431116765244902375
8 0 21 -0.2733799701598830297117140012057352018832877833781313800848946073551122123284665
8 0 22 0.2834863804073413571834144550736549138536518091485420557760210914959347580823595
8 0 23 0.01463375981152353252303324332856279548699623472538043491396479516454873850372623
8 0 24 0.05185691802291361616128435027167301244285280100343976690838396921796466153078333
8 0 25 0.06025335782521654467023516298740927307807263979781601478261537010502691238377356
8 0 26 -0.003999786210809466156867392442041048971286174551318015477751462884619330157132983
8 0 27 0.1153741795219006493008855500390131704352890937077138554259872780707129793657735
8 0 28 -0.1769166411044834579427154222951219101189401582357679713102455966811827865254488
8 0 29 0.07575792889080524555606850876102342283684144593548631879648140454093594134757347
8 0 30 0.1744906874508797785413690153232114707735301625181167908109748173534572956766514
8 0 31 -0.01283017386971083474322113362769814193032649487521056127496611697688404137131308
8 0 32 -0.01964797284060218745259263595750076409942351733803071000924795810433020499868496
8 0 33 -0.02475235352909985876706478855441213328809320665689312289521543230932798203956503
8 1 1 0.7204780677347163922605006105602659272460394510629870246668382910603812695218067
8 1 2 -0.8643849235546152712886344413299454569074052703411615166868233300118478087530261
8 1 3 -1.01891332599683960231269620964402608487371246412091106079249710617944756377089
8 1 4 0.1693083584922610311980948706581200526751885863722225102038577930195580273449671
8 1 5 0.3331284907475280231864367030825190688418677430364066929491181278382414689534528
8 1 6 0.658599889108518912450188074532429479954910645069000397745979408297519079692159
8 1 7 -0.006318697875348938055275398744199691104589387141497764277033714629476043134374068
8 1 8 0.05114912840645174157051192888308728943752621884167659680534826558389090473631184
8 1 9 0.2703226846334169395971180730510529395723451682171127124217401536267310954626082
8 1 10 0.00673457567254158450644258140244884825122124769119267348328441150660123016756433
8 1 11 0.001144718517983332966555617896953780153801386027628232946817556152907032091071775
8 1 12 -0.01973698317817719500295906808693077190436981112132073196821159280609968495681763
8 1 13 -0.04355866280094197334175986779018870032297988197381344233283488373873397134035791
8 1 14 -0.01053119918125624174818083991478831292872344740594067541864299448974678395954629
8 1 15 -0.1248593799618144887514531060743078282384830747615128179389543612970239587087631
8 1 16 -0.4940304786282762146100826628728129378134869621957836763354740654644538823753402
8 1 17 0.2886664176406677821439251344488917766805141432507687015414767222632814783141778
8 1 18 0.3013788982800012662766746932356034785792925621742249183361202953781951138408612
8 1 19 -0.01204173520209338363799720730679396230452680032223592103064752398224834793877925
8 1 20 -0.1251668271852251240277895871756783052647659170006044054743582824287733938646174
8 1 21 -0.2652472429569081242002759176726485084743485703635882303718792389151350656613708
8 1 22 0.08477679436968276889191175864940335456717250628373349270275355018243122509249817
8 1 23 0.01329370925871544119527716012047770744536722102400249772185749218297077682796645
8 1 24 0.04286191457247209358095208584436362927927458147702657663407191042506047636939645
8 1 25 0.04130348363234946397786039529138027482842385564617089362082471632457549825460222
8 1 26 0.06571070527598317511307261385899959489601531174314108528439697964418315536852845
8 1 27 0.1481362928543778131847554424372298387581686110205030848796401688180086885838809
8 1 28 -0.2245409003179709909276230962774723640013744587555131258643346815436566922662439
8 1 29 0.08696432548124894409664667384658480215990509999138058267179376641866911619537906
8 1 30 0.1649062377233460874115118064636106487889144945016602950729478559996729710217368
8 1 31 -0.01264177438272164800942655639086881161255815960544151804937023556347111006716387
8 1 32 -0.01490722193991405209449510331106390599883323582780041927737170030922111851300829
8 1 33 -0.08905733735249880343122692105362145238418039438267998874282875428780620987619266
8 2 2 0.6888949789036574336004443763221351913494306761429797374558282988518936062740171
8 2 3 -0.1629392632212918318896449009568517756354489311701020998463786977036822462079173
8 2 4 -0.8464157626986807048591934579879268494690561591209453678196141831172230236862865
8 2 5 -0.4887437828894901144692025075406059566887749658968791078493792711447303934045452
8 2 6 0.6183072663592167322150256701573335149322918527343453450131638991210152546435355
8 2 7 0.1987194790097997829769666636095380490007332221458051020871252642963582577550725
8 2 8 0.4971261309172899679926273684647337524544995535577439957155733686043386552605862
8 2 9 0.3241525807585352812261268827602586254178770194523202073673152408085777408728652
8 2 10 0.13736060896889769000984144756589820416795531894295720622419969588120629641138
8 2 11 -0.009003336555779404127139590481256075253032734637475560632101842037587380159417626
8 2 12 -0.07784059911165591098234702417903406839820297191127136943470765875693485648560071
8 2 13 -0.06242066567995054879523838857566368761525196661764405395454443868252728340641558
8 2 14 -0.1007613689025858099285685460948146226082271949990158607858233685041752392691063
8 2 15 -0.05546195399207162222612037252986296719495279592112241266718948647975119920885206
8 2 16 0.1031359360093792550004656894485636983974489237739253023231869981737913160995774
8 2 17 -0.2489911263631420679200717955847129819783304086088202777646113307120338689623765
8 2 18 0.2330557381232770057523498134942989450328415495064283481444699835106131949363602
8 2 19 0.2974512840672864479347911951119443883130133194760981003732726548450761395793764
8 2 20 -0.05959972089019473492557427437831592222069877788349008093069761101987295164763889
8 2 21 -0.2170179736775010651365424574963859237952028240661621854745490581253482608066022
8 2 22 -0.2431351937805262518867765124737260294721741780300828167644916331117490728197186
8 2 23 0.006146810370039674444990106385636067117773248484611564146347682239136478680064385
8 2 24 0.03052126760458209036202378337976682526127920280650981905629913013641029015087995
8 2 25 0.02616349978509674603910925465361779412173372383838074315519561851003416870648218
8 2 26 0.04946233913934577913681373494452745583996459066451232716806004260549294973557367
8 2 27 -0.3637051259545753362735638205604309500739430248746480748907576522997766008917742
8 2 28 0.3869246839313644674316130891305128553538718633036154360355378608426965511516286
8 2 29 -0.07353703278199749991332076707244906220293832717582560737114439689936292588404108
8 2 30 -0.2163737761475451699055459641007016473789878198123550048232506075844087939182678
8 2 31 -0.001348892143359797157509127209174304572926482317613773508282035838598420825839237
8 2 32 0.02877511539081273826320468542214934719414532391925735274033717834694902706446918
8 2 33 0.07676940973813987634885712588512604089151309013391087019696526305038330562439641
8 3 3 0.5917899817383359194737559075253169938922833208421126149788284618182587003303801
8 3 4 -0.03593084073293959534875020764924518353886230384788289444127987415356586759255194
8 3 5 -0.6229175667510005630029042721307551092127780791346985755684319727980260852062057
8 3 6 -1.444437797207668449966307689392821556774647068265642321452993645483489866614182
8 3 7 0.01849080547030102742746104088433435523296394358096890969038226693033810887326172
8 3 8 0.150844899123113985110473477168811047797181634582606811724958102933844095604379
8 3 9 0.4946669307949293154951224548757478868849533028793869089721069155830467638153271
8 3 10 0.7706993166863002609459260982641202995042461167999074183945992597013821449501996
8 3 11 -0.002223493241430392485074254450534848632948573808942987630044791868747461482546392
8 3 12 -0.01435367935679945943638237814076354414317594682868687323579610527064199781164299
8 3 13 -0.04735327738660136257744216231480086494033285367561154391405502324404059271671906
8 3 14 -0.06592269284266383981058188652902262103203402549290814997520235358845359244100831
8 3 15 -0.2816617243421857786497298776020805809360978165463867270333199131118586775755306
8 3 16 0.2226609460987066902744515111727231485292907804848093316205399338413171224123832
8 3 17 -0.3887866935542576506345757925832619463814006847445922008731043199814074015956406
8 3 18 0.3070089965785794285684207771731684474062874370479444528887478915961493210671452
8 3 19 0.4405267783008352100437422246366493605890880706674730786464386662138069997294672
8 3 20 -0.07847122814546100377397795347761121400196180848154983695598937523535432081361618
8 3 21 -0.186065310624630867408334095608174475742230367988727843023929223631508238661804
8 3 22 -0.2403140402525685478325247843657081172444125437725988644126810472715477679021689
8 3 23 0.006591095466751038079807078028735237789108234296404003765277851771305059811021681
8 3 24 0.02071573376550082839048247279920604998318502607810174086692779900776189988391225
8 3 25 0.009184485883742239148123980807449132968450126766926848444436508625219857459035595
8 3 26 0.09261803225699314546778862405072848298999637233108723933989551831780783906716473
8 3 27 -0.06392141710168188673484262949656702068442565019427081431040691329490777110576814
8 3 28 0.01328393201541946951016261403702937366282163911993439292984819535408976428168928
8 3 29 0.004155939957038773215158607554793757480335425349390673829561384896994200449594645
8 3 30 -0.01082834005062943485469621449785525495097343766831958313137657809699872372521454
8 3 31 -0.001676266421872278891989153241335077865058277572685082532211537913115304842575344
8 3 32 0.006307238070808604042656045721203002900906175327614363428147071875284896385747402
8 3 33 -0.06117555714826577553155278033246723056356558541605746673497263963506976996037058
8 4 4 0.1606744803343032945620863770297937393782243471236680207296000673322394790276661
8 4 5 -0.1572323072606723048164479960492940235504100624280133430876086103558714527913492
8 4 6 -0.3531866849673621010865602600314779964451868223613518760828904946770612238108777
8 4 7 -0.1169874198121107273193554670002710728015804627722417492433828742424086104490916
8 4 8 0.1189908179705530473380648963077670460489561110903949376509915331132861520549476
8 4 9 -0.01933870050504411210679013458751695973158044393705076077819485534560220278352147
8 4 10 0.2295494821361295677794937962779179322729563128269637945091087679608235816707327
8 4 11 0.01844179464234426769097452913368376319763748661248297315662769084666910519990366
8 4 12 -0.01105504851804888780932790603671113097325200978672265541518037153109433235055532
8 4 13 -0.003963868335747245281523660269383842920371537639728678086152196088182346074238436
8 4 14 -0.04277709242704676497002355219509725259184679171890520382403543370734805892873468
8 4 15 -0.07125322722575240832746641424461938523975193689954534880074149536266532109453857
8 4 16 0.02608496362540429337500204297019333563697583384731819266494704506590106885379129
8 4 17 0.04000858765876941930573315412788677827983368124482055574719046902678777360705655
8 4 18 -0.08979534656300429045763825639852251857619075388283236553616115628041784839164879
8 4 19 0.1806928485664327960522195809669868097790058427353901775301840780513791382944313
8 4 20 0.01135314607064292585138164530201326586768933512156551977040829650661012104339871
8 4 21 -0.03043538373252845613244017159402834013256103128501608449630267760860028323282608
8 4 22 -0.1189257907988913668493267730376287211056717151817211817143793163331517640860738
8 4 23 0.002668546450551989890089745427081066793506704427504002823264992032582554345258505
8 4 24 -0.005372337410332586122365191511014313479810589482974539193171621608242287818314566
8 4 25 0.002710762471740515738704826459004533649231353059301905162695906078819368951070244
8 4 26 0.02526619214830242619354957708953108999509012615170066242341180950288934548536096
8 4 27 -0.08526462939657516442237864832993258944392178313173194108733079151458442215409261
8 4 28 -0.04642112245233231023054653314148261014945017079534055677383015475636057135672986
8 4 29 0.09979622711956743996129594520970427739736657238113090231298280716928541095945284
8 4 30 -0.07303113975075957823885372531905180766832428563786137860284407876359760746585681
8 4 31 -0.02054169431798297277028762112858246529087293795564815912588890626326801489696366
8 4 32 0.01181621807920096253613161378390484536764439925407295446892214302128910372853063
8 4 33 0.02020195197497434485572467082560252145143998369119476830661091033578963809883836
8 5 5 0.1749137891920529217918802067602537446069374042559869192210344268756939255789842
8 5 6 -0.02548526689602609908072073434752339199761685049124404707638149297810576729585739
8 5 7 0.005453003412941574841174011287997619369865608537115101278740628537715409165757595
8 5 8 -0.1237974690922696919074891466474831398700505179662713795480134691650067489013347
8 5 9 -0.2291413299727795035942249886074666576189840071020482622923137367504002500671711
8 5 10 -0.04749549737560598078367390171835118553751563617407769144614918112762588608781891
8 5 11 -0.001295844965263044853681969814411287872298635074422739250271017842281477571133864
8 5 12 0.01900388220364545292505709638482007015536852576948280969554487875037004115957713
8 5 13 0.05045194942084102214424652680504351242959300324283080816250107838756806672612853
8 5 14 0.02416282306048844934634445299414373232086751741944690797300107318447534711253818
8 5 15 -0.1035227271765068682816781217644972229613730233771884468277710862420235506623729
8 5 16 0.04286303487247352415817099000115333507412883764413649153129208424914483656318669
8 5 17 -0.07010501632887123972501063987308410094133644037559740593813125387869977563796979
8 5 18 -0.2636063456651100381012097976956735621513548902968087474826129919784660827862269
8 5 19 -0.003494596645345704198107385867059286582907470252132089175342188429826989302480074
8 5 20 0.1273364760847428834292184858507603324201952618293695008712029854444899536566006
8 5 21 0.2579595293082489048991857251828513926839065754113613202931813712421661337536552
8 5 22 -0.221910728898698744426059838156107582078357322939211258190537082346239268824264
8 5 23 -0.01720913558156378046324016915957154109240759075907316829893363933374232191897548
8 5 24 -0.04747248533448845110893729988483833764030779221579849071809471183577291835217794
8 5 25 -0.0672638207240834499689538017085504022596705186399755224635673467963167693749878
8 5 26 0.05044015273304224974333657334498991981757847687264297999574597312569919809178199
8 5 27 0.319359685033560225184350508718158004915300588291836058065426580423780750565571
8 5 28 -0.1081240591553260567395901685655571091148460873258646267293067039354213418629452
8 5 29 -0.03489179849143228258335353570967304682866477876764325548911464763632410766717066
8 5 30 -0.04731411126621977302665297927598461729375447326965593376920523319129304248327604
8 5 31 0.01267339334215749634150778004542308897910760299407766427585752771482563966905287
8 5 32 0.01095906848167772871675585255013654710732296408030261668835995609012877986636195
8 5 33 -0.02613661823108742832715836220560107238358326721736332886435476899620905517659814
8 6 6 0.7227550638249808533812445521256386902274379094883073342227251087578666957510848
8 6 7 0.003051846698644959605136943422100191201917843418802352061198569134081991988925335
8 6 8 -0.08435984735157304892891319892252569925827066364745503054782912673549151260829969
8 6 9 0.1016605685697196502369063532175054984713586191070117002383970116792633640268934
8 6 10 -0.2186559625602796703277862470719692959118562562368074612859148866267117756222435
8 6 11 -0.0004994601670516780497891863260855096920630348964920920506706606921956904079929944
8 6 12 0.01454270479295993484695977989619924613053877319631857261263896854649543839281823
8 6 13 0.01195835291719234283138270376039052462139546888590347538163186643606518074343664
8 6 14 0.07707879189507560284538303496807367091692027886768922089783891394504644346926163
8 6 15 -0.2325181948701302862752912512622593217190146547224899163693442169701517921780706
8 6 16 0.3655051032444829154588565496853580334596668683247990310456593649820984831925025
8 6 17 -0.04486126642579337294264142827880627366396170235538805623177860292667159506882781
8 6 18 -0.3777329195457098923670599260016080888930376923095832973646788127650623511588075
8 6 19 -0.4389677316817769469250484725957795245176617143354741160353959162922400396384188
8 6 20 0.1542220520057423935659070486159386751672133380619517831204772925648475278557526
8 6 21 0.4245809254192074042667806403426503146191769690044394197832819975188464743912398
8 6 22 0.2668566629461539597578364216196033045994703171551710776219459172685313136278681
8 6 23 -0.01832302002300534429333576885942300710354807775865855550443953276030748392938817
8 6 24 -0.06422078842012519999246025489031853190706002538668601011233527224908951459548331
8 6 25 -0.1043398395655426140426454427345571752921104600952955892627068132052018043448758
8 6 26 0.03508312389938054146390725107565848402777199465265975794780313556689627534341724
8 6 27 -0.3991923871934756112509492314245486758960251199244923981360001568468220553491881
8 6 28 0.4770127406146170044659170604922334749225758117738502081837693882745541634570962
8 6 29 -0.1656066056860763060607906123921350977116487763260784776535521185015491284469014
8 6 30 -0.3531866635169460388896129850151956207017231365379994255650965213263947398398172
8 6 31 0.02008284294834729700999537523360318037456552227296541577017520304082926274924157
8 6 32 0.05018869820105895388044065686861529409531481021454047947777314162599391669411385
8 6 33 -0.03859627213510012591712866620867081238702923698200508879613352185307563103651378
8 7 7 0.07435019399714060462898234505420426396728254925054564670528636920709027353457869
8 7 8 -0.1760945776662952070931997126169255445792602434837858564590361379563522840816718
8 7 9 0.1987119577362166436381240628083422804504419298768458786107230993650664136176304
8 7 10 0.06234427390463750338101927421714674981091270707394571428163067195188134500039799
8 7 11 -0.01734799155542550326881295958800648480900320327539921281166879423387268371488466
8 7 12 0.02720923350558847481364032425585241541116791250486800953959857342754886624939376
8 7 13 -0.006528009091680269579473111361512119534952066423319135378477134887448471450116196
8 7 14 0.02555921607378590725432532201608895075241293558876816279087816355299720977842279
8 7 15 -0.04836156744482740092230920376926716222382698828933263535766981138912206907961642
8 7 16 0.03146763895013592946942720017133905846885528794720793128906736560694686932173204
8 7 17 -0.01624717347592380911624567930560877940318416064229349702406646857735999842959113
8 7 18 0.01411701167004568720643178804742067287786833046979294982515286372381447524754574
8 7 19 0.001589331594962619045346718723349063407403598783464352492525431204992925802636072
8 7 20 0.009850418387521227433167654243150541645680350431074374160212965974687329518964907
8 7 21 0.009408319001483406516349315808788886036045072675263688410574921069674821177436075
8 7 22 -0.1909836586099120204384685604325136561284403391548058319640928447292370751899298
8 7 23 -0.004674450019741868906460616581696507640362797324925128680323459243986223804216068
8 7 24 0.003624822783375615584557557708429849552582418377848228133789797751840337036760884
8 7 25 -0.001929022416018547522105663081119050540740389986266661655511060254395381483026085
8 7 26 0.0331973154550581062266681539970501932982455338431475067271062934232531232248891
8 7 27 -0.021171881095544877116379960576464605261519722630315239006507359279795126125343
8 7 28 -0.01107509765654132985999305851480515005933543806524775142186823868910915596009081
8 7 29 -0.07826676581288530125389102118502273280080755531960270293355484168627243076858931
8 7 30 0.1387953868727776979191296899635339246479970497854694545815284288105074175118444
8 7 31 0.02084872500893515263285950972361301900663837417667561498566530955419801804580366
8 7 32 -0.02299437748515995342838008753589388708241217256499958265408029453740192019131858
8 7 33 -0.05361426428839350924709121253437068802974348613799272377248297563018264960767781
8 8 8 0.2188683420855270557368005865705553772478049086210191100799366143408837041716026
8 8 9 -0.4287463113964660440350332406907908000001069626695879754343109728784159494445384
8 8 10 -0.1110918131786605315355011701594664706189411671346758047920651312307937622348778
8 8 11 -0.0002607542934393210804420068794496618269139431785579842773797402554910937504705213
8 8 12 -0.04736109939409838349753934566329012342218169106333887665355925432528363077908326
8 8 13 0.04170652510724996099380961259614661323336855843234274652996727450324266968957261
8 8 14 -0.04973213578560446735247475230504822168009077041220286960249544110468952082011714
8 8 15 0.2432550995805633807366795785782298208800940319364081502918438884101260431804398
8 8 16 -0.1119033753574330934012412401488777051187960290547208440299978488823732596555277
8 8 17 0.09735195320668091730505347402826256035253351170293120569607967896730713268257827
8 8 18 0.1283535143057486396505848746832272127102795582878209192153013123689381016206463
8 8 19 -0.1226000516689686366877574590877756803498061648550800197009609838091181205262182
8 8 20 -0.1935947251837987715824845034614371632763485032098032391569287778106472351129364
8 8 21 -0.001308852000306206051109452069693294292797204545783014407192129951824949612036063
8 8 22 0.3686036635854239352749465616913545485693794912120884616206837730092168060375839
8 8 23 0.03914024479538168390705672457984578314335161417645702048742630132329549788736858
8 8 24 0.01883596257401288825935006357022272981792153620395054335015499512126953627431795
8 8 25 -0.01376427261667469808379933126948787289913849293248914898663856834136310039696676
8 8 26 -0.1353690647013064912484425490942080463068045451187236348587060114883099890326426
8 8 27 -0.2256433015931878330665407487325627906874385928505225622688525160407073732420799
8 8 28 0.1745295436338216602434842860771070239499266079454508366415053955382516245392192
8 8 29 0.1105792904125348021697768634393081411479046552277866266238966295450912741116902
8 8 30 -0.2449573779887158370119474599708267736027242364568237576728776347409420708190942
8 8 31 -0.03411241754764582992794609515803700477377643524239377312042368500778287851694916
8 8 32 0.02674776102050585549010392873220370785956952586594778225064437844366128062348765
8 8 33 0.1647999091985390549376768418102943652551105017675702040255496829751977296412016
8 9 9 0.1277492684325625443128483592423672641665482457062830406371090518712325879796467
8 9 10 -0.05914599407151008728485701064417766285894612335937070740717876132845304903686653
8 9 11 0.0003411344576147700355687297436036485378978351807575840418078572586962748712300933
8 9 12 -0.0005924995301412273774744458992365783714187897830475117620100577432339333767975742
8 9 13 -0.0438039727127200728806648903182248386298089459221326646421917246033511171583967
8 9 14 0.02299658891468580613771506504920670937950501865686964692708146159129779047232943
8 9 15 0.1613460882896417696438179371168489569583323889520821596832633174296761057939118
8 9 16 -0.07365098453823433050627320586099606994276015645774082557306242179937249318216783
8 9 17 0.05900451235808851372856536455169821687353732741420210939119084071341640251696701
8 9 18 0.08882533818707350099173256802279135204738977175324952650432333554351533829119689
8 9 19 -0.09451379731569160496609667346006254162111257931295513412461141352561415534672906
8 9 20 -0.02513221708010840303314106130207500103105099770501755549835665055609574736163715
8 9 21 -0.1436370250987878230709863642414237969520947809036067966563648327442646911306466
8 9 22 0.2737835776817445757735452284240498021680432396201732674453206035810218357738173
8 9 23 0.001866810973910770891684894413920488198731647949716855490825382903212364042709773
8 9 24 0.02922742505790574507826074217802351359551362021286535633346591757119775200239891
8 9 25 0.06118100461251757093540767893163427818812439540664107800231870050837493169594432
8 9 26 -0.09574604810920816392970821441151257162512355861236956843159835877354107564929416
8 9 27 -0.2197924445760486083708522048542288418453150378332560998690809854370075637977986
8 9 28 0.211049049055815133782022488057741990066708521483434837238019740297263739631602
8 9 29 -0.05861385876374166338088300901896273715227564335976787310346659785260191520412327
8 9 30 -0.006956920386247801975697017904341720900060043382168885223950893268337391055561736
8 9 31 0.00318145972870373883853165518393445072895492162712349122162726938254059628232799
8 9 32 -0.003353339199518016934664824839217074140611326822433346101430079333244211415438528
8 9 33 0.04751516784444137764427727712627033984872861714059051583290637598470346745953626
8 10 10 0.4795453560995576505599710290234897939400662824793078118245291077103100273617142
8 10 11 0.0003300572674212167460672372307417776773260290101271466445817942739323544526585323
8 10 12 -0.00373562791726407987644586175536114955475208457594022363182159840159537419750908
8 10 13 0.001117263924340168207833575231784822501287951167183036876377513438347990610735074
8 10 14 -0.04896520982463872587664859584250317745236584898629573244420639416837487233096127
8 10 15 -0.1601022595470319948142827889644972324018162326630168201379065297248630792513394
8 10 16 -0.07653231651026206097989804883100586370333464634002251847943341749511332337026235
8 10 17 0.07021156461976461929508360029434017314753776801063276183109117189363970737529768
8 10 18 -0.1523890595035341149181793757814807777459156740774764617869538912218108134075547
8 10 19 -0.07541836678998529200956665759860755872459127578620617207775842359049687861936794
8 10 20 0.01964361311015515438039794535861440940210670645553661337475281943803338162788459
8 10 21 -0.004503685629025799122533448650484195659455054474766975290325522507967833169599472
8 10 22 -0.6440746056464134674430285632294538416886060115258622482234514335682650509717616
8 10 23 0.006193349919288477030654711805327501569610944269629906049968348690636876627760498
8 10 24 -0.003723502754112514812109329214648920375269751241578770667393812480402392459347589
8 10 25 0.0183771207550246957982164143549300590543596152434521836501183585576606422889825
8 10 26 0.1101731554318777152807042962864502012667123210144489093364185670961685008775362
8 10 27 -0.02938407564953795224492992262560492928032568168818700384190717071259249261252245
8 10 28 0.203062271189643963634508332830818782199664229696230691923349158717929299898284
8 10 29 -0.0448124509281114149330636194220671456733970607424768868068970759378151784872418
8 10 30 -0.01327893611692211109668062820738327290316969646607910648593546538735715887716681
8 10 31 -0.003696326099261487543329373633707891245819342071734575349479891002404101484736599
8 10 32 0.00170854057521563058164044570809626635319782662853140289536226659683350780780113
8 10 33 -0.02326461634355094311559959786968011748780530162845068618653110620649330344415328
8 11 11 0.003145157517392682661404151361347774205852830453237578293187973677964659951933956
8 11 12 -0.01953471024108354544817690013272734682462909687707685745270733381489073313274599
8 11 13 0.01479809957108514097645744871506273726387300477023112311125208626516537469401308
8 11 14 0.1073101123541486389112875639747292063301052395975459302360923983125714455834032
8 11 15 -0.08086053804411316236641088281867770171955712278677351901063998760349999724633871
8 11 16 0.0298595557043552712854876725586519559190869900396315929688245227215894786945054
8 11 17 -0.01426602888287671551213749694504221730427700411661631346437890054461002893306232
8 11 18 -0.008915030137558626268463364978551337332153616716987872229100772755291571398981856
8 11 19 0.0002615875814775575285430323955762462115920151397219873818653703544823355716545374
8 11 20 -0.02006490523330392179725400797824357569076123417323607264234379668863497092532063
8 11 21 0.009140689137759085667912739564859042736987569319655319729659700190838678713206884
8 11 22 0.006018187198157311055693400180425815490146299684446415780740228754963665383852226
8 11 23 0.006633228683278450741578761544935402061077159485356245403201384751329191580114065
8 11 24 -0.0005626196016569175508880465576115688052906926454995811888367908979759262877000132
8 11 25 -0.02848549161613256432802787629454936437327084308883251592380859545393595681167062
8 11 26 0.01935974551045014176025931314241467312896053158157129511274782976139281107723371
8 11 27 -0.01322545450725185852050347101378258648020308522604183943276488433233857830662369
8 11 28 0.001257833524267136265146999402099615365292222923616109627505972069301412526933232
8 11 29 0.02802089796569278483045202601772118969624800227374888165799006205900949375611125
8 11 30 -0.001290753503962513879908011583386230501906809295468528336658871083962429759403918
8 11 31 -0.01091004439292327655608188211565076043244065843576838242021171560926870979508048
8 11 32 0.01590167939472698976822821836195303820755601067201894480241504857666322118177494
8 11 33 -0.1151642200840394132350043694008090562225241545441547248131781512868858633823478
8 12 12 0.01084006444320241809236625370290990295694800310154294601253825442554502815101127
8 12 13 -0.01289357843220468251999357914764528204222690596397484192963653540058662818877012
8 12 14 -0.1484295234070331247631979106586021325821558220929385774931812553073601138838715
8 12 15 0.177627782553094635511382869259856048903431518928092386986310572242784783997878
8 12 16 -0.01071614009771115610914483987558625164357874636830874517803284481573605874229434
8 12 17 -0.01311771476398859732107391203165257541141505148944523001073175417375094772568283
8 12 18 0.05400992666105622096489006910961729295942675489566282849040776367168847064693698
8 12 19 0.01135866492555601628592016474507174392147607504825969591628240426086214603488994
8 12 20 0.002201068047832528362427500783505605444604002344946097683338777568322369335330449
8 12 21 -0.04613696934837383399971920730926513259227603266191479766526405869647966392485466
8 12 22 0.02481888694269865802185086130480538801225456856743251853777890051066191220407814
8 12 23 -0.00902388236586924898964856191658527944181055286704488290749564443154319182042781
8 12 24 0.0274242561441900348547146578987324657200320667293624207202293778875430551076219
8 12 25 0.01939892224541034994727962978590927834963662698092815095370263394414566344156618
8 12 26 -0.05720754758017023527343906434146357078501722453609463302214196815803232172133493
8 12 27 -0.07650116989835767984647100217359706108406519869532767801833244365769255363565372
8 12 28 0.07792957210996119974793082688713807817963105601406116108811992222947109831367187
8 12 29 -0.0413953163759982418244175293804339989050005462446580021442281971323667661620849
8 12 30 -0.02375396694554023298431648158939471961192226069631639178057519543030711534346515
8 12 31 0.01201192320069019824094563863776443539568121996795811679451152141697559940823506
8 12 32 -0.02041444932442663048530767780681055683505716714363187948827341875850992795218849
8 12 33 0.165130891909023109531841518693724715649717288303391933586853278416284638033941
8 13 13 0.01682523464686019926291435820750237001131262470691888724860891868008937739467906
8 13 14 -0.0301555778583875332149418527080872443402281819969825752116272167351145061805684
8 13 15 -0.09720110923835528442584580243997555447609785521016370629265548962459642952786951
8 13 16 0.07405175546459818358654242930817837276272710799477112627557805173444340783674156
8 13 17 -0.03706413552710531782537970779545875016945344558151055097555056980655676792489043
8 13 18 -0.1262325936880905058258855542515485734490302855256392242086957753558987880517584
8 13 19 0.02877517407481292385097764202598478196388654115623801037617816481876086649022116
8 13 20 0.03355272699371748673010028037387014716385091143462493406891801448782900662098469
8 13 21 0.1083857699098087413910175664172648463278291124458441233859181512710955475542733
8 13 22 -0.06541254752791869450680938263050131766000461398886172318578804324140924119868257
8 13 23 -0.002963873857805759099786434831522516949177978244136345536486772608750865942194811
8 13 24 -0.01348998503799267358162772218391938780427574433915340775155750011830616798296603
8 13 25 -0.04600961682433287325974875919652389980253170763041393220803678691327624486618699
8 13 26 0.04890006120999992473910187321962183350461344995249441649625693637104074785508125
8 13 27 0.09000446135390341581991223662169323980976937889022589979431711287077655114983944
8 13 28 -0.04401424487722520759861212802543497361914097634090926606814070346964121176149645
8 13 29 0.02270992175233403590824076732444051255663888972629295697018184693241243022325828
8 13 30 -0.06170596691978602213530812286867020823543679694053637055753609925685993653080901
8 13 31 -0.001743866137692738129812412348760045080967767480937163927210414642090480978424202
8 13 32 0.005536417260003600343180685344024731079198003315524489216496672552458848357716872
8 13 33 -0.00409884216788245421897250566888015891349532298584145578664106971425308278738568
8 14 14 0.1367173512686202057355903339761231809307297669832623025352282810397288836532763
8 14 15 -0.2266178719167223262352426458744374245522469692895922007683659550062608484086762
8 14 16 0.02699539997829682425614045244542711248063305655515900066742552039318164744998527
8 14 17 -0.01520120016939579653468427400766383763970703569625234865774562366545233733942813
8 14 18 -0.006227761295823441227999214832838046859377367450853583143624785492130494988936073
8 14 19 0.03462875176252112262774020784432962892175011478465091727831841419719683304999933
8 14 20 -0.01616583578838382433749138597695898326672544796223511427025266655666344111838027
8 14 21 0.02410683851804031185571307300393342629358944800513521747344725693240855305591727
8 14 22 -0.07836641224844732014541133767159165828250831589771009619128106942702587435550935
8 14 23 0.007030508103429521632804820090530964385635301594152276071013411137457905746771051
8 14 24 -0.03485502819604663699886603980639205938576822023182029044496045694105635103686761
8 14 25 0.001677411969405901760730868482213248018400170553063541394724700868806250455200619
8 14 26 0.1160142911220159971843665363395978064157466210732419756642072814669484435310005
8 14 27 0.1063492362342943773057724728329489381076251032336031195909095411766840652200093
8 14 28 -0.1477299110579926944711037935673230570651605330851771137145715383255232876697113
8 14 29 0.06200468686428714673209955233832172600565786291598303085415768364805904870159736
8 14 30 0.06539915041728269001085767469991258930070575218932199350771532189150889590518642
8 14 31 -0.01047838900016047427285055152432955519272198850993675882349610668068305007148296
8 14 32 0.01737308990818453802389679874868241452593887552151847948311885717943621318135852
8 14 33 -0.2344493418633899387156597017021490204931026611103293504222064020488322965185076
8 15 15 0.1727940675048078068431705054681370503842279173895118832844045422718264565683166
8 15 16 -0.08318865351265906607159466442431031748893501819708425861327399285405416112575447
8 15 17 0.06842479468231426443507981690511525882153814112982399999337154506486308570376188
8 15 18 0.05671035043513611200524512868195807585733854713562292688194811099881659070881182
8 15 19 -0.08944160746233175150037186036583974745043145101925776556182431497608319221649074
8 15 20 -0.01050693930108357026127244342597498840993092018505149722643092491446868842310965
8 15 21 -0.06475697185388953235026380351996538603532255399103710400635192688733538491060192
8 15 22 0.1460176844017023209578511605027254116111079941902342639173877502907295423230332
8 15 23 0.001668947052534137920506367611852401503679373412440912572165675346804818354966147
8 15 24 0.002468818255271210365583322584205953640792188936018227915875633268193803853868113
8 15 25 0.02058201470423043154307355216326223823945310074264837284818629485036655973820312
8 15 26 -0.115586158544571303607588696986698455875841939096833624788550749725867946221407
8 15 27 -0.1430307868695836348326794753338250425433987681641476321788487340739402196114231
8 15 28 0.1491531155520654648029804929231723815474847567272606773616213780001065363648945
8 15 29 -0.05276467700404900652855490066492479063071837372682507077712354451668434791059892
8 15 30 -0.0252676403971617927251572850846542985805004512845339064279074521901853717500368
8 15 31 0.003032348484477311791287140541292816739836058852963198154652080396977552386377407
8 15 32 0.01132734411133311236817112449213793258337126311562060556932841771289204885102632
8 15 33 0.1092992624487108662285495599310594264825745350364534844423149985366560092700539
8 16 16 0.7631307888212254102886785464995927194929405671335991581508714280971145984198842
8 16 17 -0.8129280339876689378357388043420432087490030241479939386663173493000927662686875
8 16 18 0.07602322559971566360588356585781591669916567854736587785105454434559611283352049
8 16 19 0.7627060019479196970357960032855453366961734330291032593853341874416891260496381
8 16 20 0.008721749683577628366470575441047426840935621904885707803224222301915390291817145
8 16 21 -0.04496751988850055180741852922723222328944200812903798946550562127295143396569106
8 16 22 -0.6296783504635435518166304604083711052366707602376243709884870970878833473499119
8 16 23 0.000254095573916430505663889215376997299656489600814232683596451621273913272780817
8 16 24 -0.005750885139491830230621193273346124186211459536767781108202477546943421054361338
8 16 25 -0.00538807578002662728120520045995426589842722245387485347617883418753204215478397
8 16 26 0.02797816364372843401450925570770324466523085329221372191296870749590542342721488
8 16 27 -0.1732373517595383649746471042172063538303848516026822082889996046059811177776894
8 16 28 0.1891476382367891305394803228333575255664741875407588135514427707030774188080359
8 16 29 -0.0243227569710921075880260561687063622211327239612146764558538437486513355570855
8 16 30 -0.173600131691851585033804635981125830393201138378677265025323333271638802918241
8 16 31 -0.00070119023036186035125347402358305396206322397487058859156171150378195953447792
8 16 32 0.01595814746626206068978668781201846655220527528715569129265009395652241962782961
8 16 33 0.1029352902797708332926320233858602253517855882890060731562743274085517594805801
8 17 17 0.2018454991727331906820598217349860278163780895857068872748946225156361862252994
8 17 18 -0.1529051892351222108823032216096497191268550581211106094423697157504545731963101
8 17 19 -0.4695700551567717244588504778632891383420948054098100955774889092570776389668426
8 17 20 0.002185202009534374310142091887288664259816069036082880272296722721962571870926479
8 17 21 0.1919302751275819098734484224916347412807935290339815033329319036643567176335641
8 17 22 0.6514302957575006914474893931788948782525257397239895937119852884611382327002034
8 17 23 0.004667477706326767259359074625173831391144492566588480019869227129963306692669806
8 17 24 -0.0127224927593497331740397527803792084033007026591238268262548173039597859107079
8 17 25 -0.04272968485041271429325357823897342134664998439705948632911456771409590784693511
8 17 26 -0.1185043010051741491590743420776214797243924160780930992826258431845992594996948
8 17 27 -0.4453617699589836711448705856732354572092617956816674727994147905902152917542248
8 17 28 0.439319324136918450042495455747682637082136479633712750600512262998419584176601
8 17 29 -0.05690294301164633298960892255005562943461136617575070737515801677701233274476673
8 17 30 -0.3495186810113523798607425786632926211482760793324346708825039437540792090631517
8 17 31 -0.004396121512683011912788600813150913192308026617055305666164687451217186995587722
8 17 32 0.04160559807258483027688093963252380479784554693510283097786720411133654468148223
8 17 33 0.1114400185903165471424569536428330062301378487370933480070001065729693128320642
8 18 18 0.2982279179637944131906056317584890903044994044627880907611640391455674389709004
8 18 19 -0.07204483847358385354292236731921273164285992358536571823053644095554139313140064
8 18 20 -0.1095838136898153842292256961514267478000975561092277313977421275555885664781635
8 18 21 -0.1581288944855840788661086031071451634352473713415767158004740239972783523701708
8 18 22 0.1749470030260672887999794040840868968513229585602766055295789856283158844048334
8 18 23 0.01091285245973025346060230626411618894230800012507437622288711822993851492410551
8 18 24 0.02784997753656755662501261797621717436271802336613448333457994498007095226633707
8 18 25 0.03499292396881632271696096251028537316855666206225217797384275795663803647738746
8 18 26 0.03729532868673086879050391073032165293057301035138863431354402251080827884913713
8 18 27 -0.2342996059160013380478837329615031465897267709182560426736008931070140762820024
8 18 28 0.009322134376449855846760437151321169135469646081149892809376645771006233999234699
8 18 29 0.02184046246261622346935333073249284386089456610742197834618476963964722876841921
8 18 30 0.1232203099488077446512346352126232613234320896167641678663460691588316560175606
8 18 31 -0.00430252649083762814527610707392564886902880696064866754932230132274937384405666
8 18 32 -0.01775706025973725738038841847227690120540171755467171879169183183052967079810728
8 18 33 -0.1002004894882134989253953102950970112972208326382918291750086264768550284069497
8 19 19 0.08100597921307763184560509279023588786061219080680686526224262497949942927467335
8 19 20 -0.03913477088082632932241853479251735716333921367347264296459833649684475125271115
8 19 21 0.003415470358687679985095762646906220452309406097648397486663419752022569334781584
8 19 22 -0.1663382199490308932603244229816864247363748973751307330395473756644191550002075
8 19 23 0.009443717701991162767936252370985715598066570837176673694221829246799198125456517
8 19 24 -6.976959711291603649963954158298390520348045598901665606638480064952637677745905e-06
8 19 25 0.004364604665974213188938008251320621081034296770527161722998315269976252851762257
8 19 26 -0.003105564976719972568350942684545765281281760139124195694466810402213070856308779
8 19 27 0.1978364631352758550311302714079855328922182926020634611092494067119125176455689
8 19 28 -0.2650907673552337637098546599555553051882461084244429549843996193200297623788156
8 19 29 0.1208793830162810988055949136776360461787130632009956755447966529375823282159363
8 19 30 0.1301964724345787112260837546291388586073527137669581204010300049892181458045957
8 19 31 -0.01649147721138200083547711657815613798136340154412563215714241326244269374349456
8 19 32 -0.02260562536034116760371857722936214585309693537179014206622210131534357269620104
8 19 33 0.01644919346586922133810304983583424717687534268973644003902760070999144568488269
8 20 20 0.05021144924905223577630741897740918295485074793859537771421859241961284330387031
8 20 21 -0.002976323361929800173442833114319817736993777624767196905018173272766401076227063
8 20 22 -0.02745738350306326023900008936356265749242121226721713250617482978442339776493543
8 20 23 -0.01050736739935470558209656776536054589387131612227351219052324088853162748397213
8 20 24 -0.01068107987624495789324338985175834255405703789886996771664553920631766060136044
8 20 25 0.005396566846494488279364894652592149731134316232314078613450597089923079810795049
8 20 26 0.0009079453246177885088898385622552687589580542234671410109233590688044713682781779
8 20 27 0.02398772059963021896894871138580118188920350736442728383402933944267050842561325
8 20 28 -0.02370313809720033410318946940217117793993976025230962239808358720474340451208046
8 20 29 -0.05371088857985027791792508762560505326885641793450656157625524451510071809926808
8 20 30 0.03854409754315691274479434716234179591893033369929285751475997381454896644482424
8 20 31 0.01230403672002405356554444452051050368691328994066443823836857628516014560823389
8 20 32 0.004755741112185008898144020783940125139267007217211488713930895290635665894822378
8 20 33 -0.00378059364467681389543305361234579111536925352474385846413508136991688305118238
8 21 21 0.0367183675055664658544669336883713965409446726674174728157993530507336666464633
8 21 22 -0.01269493077699751416442305484477018842886505176991424835710761044907646405952617
8 21 23 0.0007236103992851921733827790728250659656138414416305573176165830915122737491123718
8 21 24 -0.009746646863466988369458777120634451553484384917560896200118460684092822343257827
8 21 25 -0.01035291466007532108817414576677397274401546970966098689469300654228163002929162
8 21 26 -0.02445530283626649795447351654571188971011810368253679380548909462927228754262655
8 21 27 0.06332184152939002222421945393494255319165128818327069548905426773803171631503428
8 21 28 -0.07469822391547648138837940006280677729165970662757794884680565252026639107783326
8 21 29 0.01711636882818782527256265473560061214332480345110492821056366184325292668440669
8 21 30 -0.001922758890508702082474661950974477858454142445703370466913391076548781959544702
8 21 31 -0.001373760901754458213225437874447077643638452692409897780130272700874443461441044
8 21 32 0.00496639059146547939991916333232340975779004529083573459941105813405049929077455
8 21 33 0.04532756919690032008311191356772934696443251035675712396223836423378369499546289
8 22 22 0.07634431844416978027621227282622937910629543026183354862336972534020492540714476
8 22 23 0.0002070764176881594260623381152906383999306047121015378293239062037135603587831504
8 22 24 -0.0005998592340716293679900161509377621731717430044663503952163411078485642439058024
8 22 25 -0.004818797398246008301367639547621909524513860012224612325816235984085477227281618
8 22 26 -0.01168606840629778663557463874791998938781290924134144967565956722055447886671521
8 22 27 -0.06774864255363902115216033641990253940608331728183820604927453580004054218134859
8 22 28 0.07583162386466104261599161271087485346650630463777744120640724382373842606860121
8 22 29 -0.008102988095278737031121025061640022652447442716330672922553755688968257885054098
8 22 30 -0.08580529719004589175989666728558455848184593528740474008270938526685129226780496
8 22 31 -0.001627794294293991741509919229217160641213319192203502530316349837800157358112682
8 22 32 0.0141772526074527807505627676651702706800197381374213678968931638262631098148388
8 22 33 0.02233350250547131624522019615824859495389049140692937425173968608878630339791824
8 23 23 0.004737664090891425324744719193100162819920442085751520950761803932107452055336063
8 23 24 -0.01063526438761901816789802622631370623292460256990843244582775066370059820084534
8 23 25 0.007591457823324475282714585623294993229428814279034800225113355625947252334499781
8 23 26 -0.006915960737071027162980556464962554522169493615036451865034669228665652485549754
8 23 27 -0.005861166833767430551540540162206105811365313254608391586848374344782199266609244
8 23 28 0.006166889653587133075271367087465313625227761461412852202476800865754638837091918
8 23 29 -0.0001920798442698138738873531024594711167067721247300081399067383831117807976334058
8 23 30 -0.006530522320070354864097191548365328584795682881695412154545737194172242456050829
8 23 31 -0.00491974972710703270148872056859219400422663069673655370885716782310392158175137
8 23 32 0.007359620386150336150306861375678084485126745162400111418525713099208975610442222
8 23 33 0.02486394040848648860400578139510927243868781647816094386772229884736852127728174
8 24 24 0.008267645923213694260317273030101276045873469885251733202931600591387112623106523
8 24 25 0.001379301636513911801325481826498503582810001102610471915149254560310542078355072
8 24 26 -0.008131343204167946177908261679049607435742340535977979708356169111055004894254662
8 24 27 0.00971147649661307055235433390926237206274669631233841075630423547221355474292134
8 24 28 -0.01103105317462007523333283542268456187011665007503226898415175771991105380739057
8 24 29 0.001524322195339636634032243834767601125462354978810344900706575533640265214938163
8 24 30 0.01146012085866984947850212716900361976134509888046874388208048169745202733198591
8 24 31 0.0001344478975135483230342211444623268606685304895049878915627039616479336512034705
8 24 32 -0.01040511792406804662721727797976360109490489718773958729114634476410502234517892
8 24 33 0.01614176318326944513069104449279552876961980050864348364160671983962714590054511
8 25 25 0.008761250435145313724179747214389706069245186301813492749658910659136854472282064
8 25 26 -0.01738427059264140666718941783372682018898001995214496951505593896475838068446442
8 25 27 0.05543886988839988850581005379628476635498776900007171916185391988018372493725191
8 25 28 -0.0629650875297662171700987450816592732356255475089895907646806431483707107321458
8 25 29 0.01158850601861064188205449469315200052908513638012283346400791783934639454079532
8 25 30 0.05700215126442805222332721246259174340204260622939439497150149979537740136418964
8 25 31 0.0002035760054736296095213009254303451081991862152286730094770524889735932691399673
8 25 32 -0.01075016640650622009994782182709549500813800122877857526931937453956824095592975
8 25 33 0.01722759503727772354677545452379149070551615214792161468796866051970148660266776
8 26 26 0.01175614167046188438791233583138870927936696662239930714336617845196317799751642
8 26 27 -0.003663641358458166246450689434723432226602021899878293756165413461038154457617111
8 26 28 0.004205282395517098350898587784523416624366417765597160739553141400698220177383655
8 26 29 0.0006069656417505716047383096872726040139866873736392645510116568501046490938051658
8 26 30 -0.008048521329459654000526603280114623692082073930161579970361898601277623217550176
8 26 31 -0.0002945214666249948297694416956746968791230135216168485462853875624231601413832601
8 26 32 0.001373821527372351335472858554562068902379780231155725305605274934520898064917519
8 26 33 -0.02535945297235022835949742297871607692254720487699129562660523215865168891579074
8 27 27 0.04461362338959536516902832878263447716425892282264116263812372203386967040863839
8 27 28 -0.04979509936548408403131911418512644731970942196112185036709260837332012401841812
8 27 29 0.01128062911726453398765748440192959236175945454526638850935068694862212420956188
8 27 30 0.04216055415384192691635632265467195136430069275609893002424965230537074798946384
8 27 31 -0.0006479070105047918343433661171250564756467380806540469749721316848522713424672565
8 27 32 -0.005163525248527860166013145876293865440857292293178285804428882268323921772768058
8 27 33 -0.02108813617485036176974590000343888922507226286475220604179485179060567812760107
8 28 28 0.006602825338051563224198445006641823351377000886617852235117645283122093055869691
8 28 29 -0.004990323845882010808293046823264758664163145652651006498042919508404995633213223
8 28 30 -0.005775900776726565800522956283793521245496768404130742129289709518013149704998782
8 28 31 0.000846282848412243395499989612809929599407044164960591667156869981991997396593511
8 28 32 0.001026999317853161995785696623513845069466431133850816671710067519847963774875199
8 28 33 0.003453750856512573203575676101438822135923138461892784851936559501241826518545671
8 29 29 0.006254951277297470255723486034710639771674623354970309709367354772007203173929338
8 29 30 -0.01183662809674282194243178613946582890818688180099618842254646384775487779678091
8 29 31 -0.001436188244656658447504360223473982010175743787922487925324936815808257179477361
8 29 32 0.001353759311485674305723365946862192241110803586555004340104556058261820811337711
8 29 33 0.009575405909954272734856850016592976534459420994368915343739731273309191588428986
8 30 30 0.00375079902445337669966936039795159923167083853594291731014956453477081747014849
8 30 31 6.449068559239957070283366741283989447307007349581145885103540382479259999168087e-05
8 30 32 -0.001165304829553929779077550886566711532305909412318654892651068210552495683809305
8 30 33 -0.001498412420917131157002130101239496542375335164648324760532315114528871999176166
8 31 31 0.0001575247833086452897127362942164055012625770885500739909237345356939733936749565
8 31 32 -0.0007120822061488480937935572273427132404973066472003382923258700026718974567873302
8 31 33 0.003336165938845072155966497479693905132290477039683446367086472033299442943995549
8 32 32 0.0002214429294251925960464682841213657317458539346645847131325817925097522400993105
8 32 33 -0.007283134112369253674537930138099113964807357259871821629357662334280109815073734
8 33 33 3.977514892807698823665315484665561986912906753616741358016788812807786097806705e-06
9 0 0 1.404273535985739757480059335473397127061794230384761568551987466991006520091761
9 0 1 -0.9144244508913402689138717699363775970389428930771624396984654445886041332588044
9 0 2 0.2809449081454425377093068478412458627509202567908996823460241943325213285531253
9 0 3 1.326225121896263081318932820536270082733548696062762849958529895759688747363619
9 0 4 -0.3291919171649482665569866183856294857590210505380272904509994723291993713678166
9 0 5 -1.696124824452345668165046172619188089589089385761272496254548576788306205922926
9 0 6 -0.1384139577928903994337298948588776358012747186263034361282393459368024339401463
9 0 7 -0.4576642926867008677785358934390229748772138591105871724820095649340138139620075
9 0 8 0.9731569691412430878306284763933861674056062428548126390200147561222735948774083
9 0 9 1.023801017428209147493963115171137456909459081371131751540026027524141122829183
9 0 10 0.9038992899085582817415031859421864299742606170501178649887516306492569529271505
9 0 11 0.1614214859937821978657320724198165334730297438725295413949873264926766887904119
9 0 12 0.03868553369146578781155645531697879409509567413329708338650720936336676969021604
9 0 13 0.0659818357750517355943810493808990087991336938785568958610749788910797283872313
9 0 14 -0.8699889806879226033893788009287222140566705215547651015592014659092971398294174
9 0 15 0.225362348864703079213157278710145343950607300226502032196773286525722393035168
9 0 16 -0.008707003523649092031321286326661864533361962123727696119942051603562668354275039
9 0 17 -0.02918182486061856583696716196601295636289090371301970454735098525861926123889645
9 0 18 -0.08252823482683458227560978596224222608865697474172407468239388290702229559388948
9 0 19 0.003970364720891283043776267795097199971438665081328162418650640408171472967549086
9 0 20 0.05694383985634421872505367624097614197871510033798539396167785805568978584221234
9 0 21 0.002420115899365103062436372823349012251400138394795719671965475359618775550355185
9 0 22 -0.2395451342902965800738822720382481287767639685041536748792937426233664536578422
9 0 23 -0.7273678966111074460438025572347469852596886998984847526638632707578568239855019
9 0 24 0.6920937113493404259694402780005468914730943186162368500085543453688078287886511
9 0 25 0.03383147669568974252257348001864283651707914657972713552467104077224981717112852
9 0 26 -1.455743312546642200543254749033130820994346175176713908473325028399295892867552
9 0 27 -0.2282946420126535164991478011540237001101856828559915850368535918212608205090559
9 0 28 1.004552968101075704767355752517578413328170896563375497293025092037200804033588
9 0 29 0.1235392818364669859813194625784501929180843469369429153261013310580075558169088
9 0 30 0.2100465403402724320274363388037423763324165797975518760372959523074027218024341
9 0 31 -0.1911244611415627463474025878603187008609636297342217375292646650356853233772699
9 0 32 -1.29234378902820104849979102008187710896288532237133380256585340095831252373595
9 0 33 -0.5644749682931635507099290953725992915022225824500141555690451996120477748496627
9 0 34 -0.04902576426746245016674115242566774351278267094506598629309714901557534064329744
9 0 35 0.06245842523071652151655270676828730572778212517955493111142861839303416383555739
9 0 36 0.09912596819130327170280384453442334630343508597265936103050065633099897322685362
9 0 37 0.05465268192930600113844779615051857950106753754337296548215965287997412367357509
9 0 38 0.2251548241935729962296299580746018335631518221401667204896028015541268404493264
9 0 39 -0.166635937475421927964997193126046231466800937258125679521567987924195042951985
9 0 40 -0.3705185824236299945695349311747505491350712636422963613913262594037475070564004
9 0 41 0.8656997725508955225330173488609676636142997873863515970492619988456438827354253
9 0 42 0.9398206628742966463412505609631511605688073273224955833989609178922478899891136
9 0 43 -0.3824796602418298940124120027825372272177159514110840667137606911898510633671628
9 0 44 -0.5044749655734072081554234851520029791321348282613588777434588413837976364000622
9 0 45 -0.08219529205448715177439815775112877050395987438107141425822270331546102269735625
9 0 46 0.05747288065482685924605898920707445149618861320374317759000525967347424373622406
9 0 47 0.003763622820705768827602164031959494171685261406681441016782377536101317780244226
9 0 48 0.2204291929923104057819121445495611959640128752968669135103859265604572791225684
9 0 49 0.07584518242671752728807400057112135296827811624865580945574734490750318137137782
9 1 1 0.8541199032977319080930309368513344843036557411947639241211474097385108324106357
9 1 2 -1.165439000881492714288814386080221130423362090799642476273889145966455866639947
9 1 3 -1.214961209994332247772429627066574992572795478838064677173025766101467185035013
9 1 4 0.2947594647343579317938600052569178045101015951304512783371482732131286624184504
9 1 5 0.7302714004991163300394128194464262081497386614540284979135241593069029508386647
9 1 6 0.8463121189199932632523624362433236533452472153179347961829106380057956531428507
9 1 7 0.06028117097817616486793679362017790917464278081585715641210939828555302742198722
9 1 8 -0.3553510236635942393773272894777551844829387078811991084786207199807295907447829
9 1 9 0.06939747656087578320798766855453733070189674674320575623038306677566283992840522
9 1 10 -0.2395562728091082865241045135483381961592885645371358993950740925406781458406825
9 1 11 -0.02257357481455621466760724685381121155956643215038512450130204620518732443136293
9 1 12 0.02996039588189763682715089662794835832166892659710054729985820946873590949433786
9 1 13 0.1482949785792934890595806020767752071246555172144129491872223169610735235641334
9 1 14 0.2936031955068520493177165176713627772754504716401182318528800220113006326843538
9 1 15 0.03180047658778319034743267945708872804363872518491820954663613728067322127962619
9 1 16 0.001085130282836174972878816548456688017599047190887139799480606552961840339827429
9 1 17 0.005041973701208937841195771631508792064330189755580405356787539389261484555190972
9 1 18 -0.04095877870189307306076765643342195457082490066114071667900311250350601100542134
9 1 19 -0.01804512248740759586538140694908373257766853372814434251703202287510163335744793
9 1 20 -0.04329436597160901231308844490664414903461620677565274634649725875685544218805457
9 1 21 0.007072074984062919602087488300213517651878105526012091206967047316943854506936298
9 1 22 -0.324013148082588787513851676211934201492240541577889083968127700095002835248883
9 1 23 -0.3043647913382289462583802230483574313346898272778814743283154125867738505063853
9 1 24 -0.09028408495925315503230874479222425065125070495492487230062911384880854030322066
9 1 25 0.5589685435606447827332415781350624427282581696456052684994263824257277705962518
9 1 26 0.3138298248355636421226506838850544092842233595029988805088661377433063339188593
9 1 27 -0.1385527417448238263062719258478680213284150002161585538119790945263962268716714
9 1 28 -0.3622548037112981297425220013874873286328334044348555444958008068350088760609471
9 1 29 -0.1749599492790240421833135508600386696629748819430922216634060715011411435597699
9 1 30 0.00241047981160783047767059773588101714997271748862738845777939557708984338943551
9 1 31 -0.0340208752367677961287747885110355716799087817463446559316578630834884979024097
9 1 32 0.04400790351004532666782498922694358261218499595139652204346731103615079891938656
9 1 33 -0.0731993733246332824286389050834278053546708925584594464582348944004263144801687
9 1 34 0.001415299378520098824670416236413765709489328917088084783667371059282478273697155
9 1 35 0.01686788282135342213556326675563694843667206875953116266286471955204995843507808
9 1 36 0.02473128808132050684918112977317713796662953315771686075103647612873126127184414
9 1 37 -0.004656783686116218741632818325632695166518451662359669545563861759710595811872001
9 1 38 -0.004606791567223160443327542452865947020979672878525909240986777754662602575632104
9 1 39 0.2065052985891221712798030778791104125144974347467415468485567928558336630871381
9 1 40 -0.1212283227581449105530192111407279977033568561284354116302226862131003344439704
9 1 41 -0.1849004724245938513287086480027177704005645699738347041723790864751688720984307
9 1 42 0.1511964451566607785568072978098265606491525453282456742930134958335753541314451
9 1 43 0.0632816192552081888433779380215471930418106456709703092242331475526298291371728
9 1 44 0.1305793896683004847260096491971463849713331698438519076951310385282285652798325
9 1 45 -0.06478205900856676250263659823655362615715104641878588531819178343964058021260928
9 1 46 -0.004811080700637968539730061008158951229038332866226566647338871400943331571095413
9 1 47 -0.02784651326138853500684253124430989591172062614685382751634844687758177565419046
9 1 48 -0.04456263738100762839658733596115197251956456916686760038088121975395198904210225
9 1 49 0.01761605549582358817152103743808133128449042149770980143803703213658701898121604
9 2 2 1.555861844242417598490144341004427407198659018705061609869574731193918729297587
9 2 3 0.7380797343474830661469226087618071928092747892237593250701950593109225847016588
9 2 4 -1.021340021427544084774529297182229041705801878181727849579656644328902381261169
9 2 5 -2.748602120084409392235871998263422577840824336556484909358125224199332112969903
9 2 6 0.5967405562243799225449472444138639652139605459057726363372760159674539110678902
9 2 7 -0.679159078744662880385413076317072867770690649861596775777483472799158268124826
9 2 8 1.572467811701919387535033279711996764212647721889555444848522418554299125983426
9 2 9 1.21154774101431692202059071701762759209274948463239383374276455927889648977712
9 2 10 1.349062258727944902149255801416635491040248368963874749995626037955261840342467
9 2 11 0.2482586729837943591311652488381945595575817116625406579531461730111644153834041
9 2 12 0.07402602876385746441330190513076930738458945305085941047344086220299590390210869
9 2 13 0.1022100519793368439277095662471594537101510802383320010881875687470168233196405
9 2 14 -1.185300124771759883651714361743270649122910043604322161977676019885386700766054
9 2 15 0.5348162185405356514793740367199769945402273318618588980254674549186187742063718
9 2 16 -0.01220915552882301380465836309018748889307318946583536828935164279216654823192987
9 2 17 -0.03918138700800547578325766099237030267646629732923367775645249486148107870771303
9 2 18 -0.1495292883751450939684780185921488298554991144734307187396315010482594535843568
9 2 19 0.04211090088261302298087223114234826183847758272438349090315229726832697073086619
9 2 20 -0.02900636570912815672306274907837470527916218382320264347867016375281566625239173
9 2 21 0.09404396292878351847926466799120217309160754570603250168941418758147688406315685
9 2 22 -0.7281571459062529058307717277157921712353485556885365312341291046325633585074533
9 2 23 -0.9762298309748893914786172405285793595401534660995185392555581253615073677675008
9 2 24 0.9015478798322102267287998930088254175002760775514071802423587043299749875358416
9 2 25 -0.1073955929292791588662275621543694542592800946745342410132927511362288685868269
9 2 26 -1.360293970260106030774927630477249890565842039799384970933453477084951507541002
9 2 27 0.2313314992237241756954538122647173015256203537501610815677919358999519985813741
9 2 28 0.6708008456545042832909315759925086421743411187201617301295574001835587842831935
9 2 29 0.1903086427763519508597931026823851446578965386543553919129827867784521175517532
9 2 30 0.3416546599790851959496775382208275603904465374107455942693335221404080097795793
9 2 31 -0.5891643449451557607222810273866118132940816069355452803695393822142906454133785
9 2 32 -0.8760146307805648238343528335893298077106890174265855762602761856162718603695933
9 2 33 -0.8478896377808459402502880879569663684447377755350038468461287322867247616037193
9 2 34 -0.1206074053978024892765194999433113188529865234245085530935684251778438565242014
9 2 35 0.2035315028015921041594892612017626050467111033001914962929448301879525167882815
9 2 36 0.09937863050101453801725687352665250261819678299525108763714986656527134312906378
9 2 37 0.09774642211828867115232972246587677106391283986951752875541003883520606875848676
9 2 38 0.1403298574342105129216577574597416909439944914197766217517704745684557134464264
9 2 39 -0.3061178152305386361398904265248800118480006755463057012560882886061807807641823
9 2 40 -0.09511428024905136551366792122360428769008522499456761118014738116152212516724141
9 2 41 0.4372659727695402485985498904320101644743963683363184749047106572004591317538282
9 2 42 0.9233867026714387494072185639746286648347575203887922284571449149984889167566424
9 2 43 -0.5177720638353465728866881061236896532596930251580716200768380656222167885143647
9 2 44 -0.171115059737546401703682437254691949521123536715926314942413336264963736796257
9 2 45 0.2563168594443628591878306661100109454996694212445535123449461938802969962379962
9 2 46 0.1263696647762304001649810950627129378843923912397939088893985525226054630400821
9 2 47 -0.1198933843273476852875790891501562498724013533470237885642509260321451260581295
9 2 48 0.1665167060273589730867576813375177252512520040933927206897214862167508347086093
9 2 49 0.1142937355729365731347515988893673636712858400171624550500616678765138624856687
9 3 3 1.636353487069576373839916395021619327980548080140476610165624175114892100310716
9 3 4 -0.04157525607308474545277189918691827187753097801433994818650390459115936030262148
9 3 5 -2.086452170292958803877948186202557644795620778814498865544131271468368753527455
9 3 6 -1.345845123338230385109554159957690770990501409786194606955353153806709042588377
9 3 7 0.04138541726867336708757768213632485884035634257766754458094626814594921783943748
9 3 8 0.9365514928124647426161583813971186451969380328694079915203444562912591415123268
9 3 9 1.528823804553198568059520668423867076724445061935862574153804413479719299074357
9 3 10 0.8603268560968895405910058630982971736201979255985795551785586610109317340366226
9 3 11 -0.002395514042716337439581536060233116722657798026784972397176822311594736657181093
9 3 12 -0.2081671519493923220805539787826588688515439208909673883640492923100448475304181
9 3 13 -0.2822548638716866057731493716959995197967051977681260539651833982012910049606741
9 3 14 -0.8197107051979478087067704108793948621357860438739387763391849872550561754774931
9 3 15 0.4188434966229939510743976660241251220917979428203748699430997376884562576379037
9 3 16 -0.001151468507224682175856718186919873079264478176772653540976403228263455392002383
9 3 17 0.01643215601101957468099459502661339260926994265515244543760651781397012007411735
9 3 18 0.01237161699564440710852081174979796434960475961190866825568344705192604782799657
9 3 19 0.02069232546583410541550435580213462442445305246838785932065238410962447721086527
9 3 20 0.159624471745786151445923608651630976006338321814063396783735674215242255214997
9 3 21 0.03226615775782639116410296525956403042541327215662869294523076398746631860719174
9 3 22 -0.5910743048963605971349099913935903329361800396242457754708561183080619085439561
9 3 23 0.1911219945670018309260275275951797199554774976610905033335878697472030353647862
9 3 24 0.4794666606703128297744522379269815063686455526483106592109909910094060368271467
9 3 25 -0.05980726037479102661863513427235655474038160060566093960778694103730949430443232
9 3 26 -1.866013235238062014939805214174333421852659339401662335205927827720783871576999
9 3 27 -1.118964614698495718501627468535498998945582021261180455565179957892916278822799
9 3 28 1.095336376885900769143896518463482496608061011975332168632082970982747443944104
9 3 29 1.206560848077417605649165734919446150730193572592769437214339074293140162034353
9 3 30 0.2436130440544327635626101295121483744849106471291965017794681212921495618641393
9 3 31 0.5936888578806384328991158072114868635525945159966945097428574730168060189133162
9 3 32 -0.8849890917393623053020097458508060042964563780403390986685375141527750989583849
9 3 33 -0.2481940575214459649505159338718587010071748748691783808349592861109667425280707
9 3 34 0.004615031981107000739846863161916642193671656570222576881238339596247236340085044
9 3 35 -0.1278237038763250716957815679779721365929511983801230250219427111474595839925153
9 3 36 0.002730695826476557406330119500777171934707704312123048463881229547334827334312519
9 3 37 -0.2009602864868065556808513963014126687351346996898528960862960379063337526652563
9 3 38 0.03378334334066146876547469241021888345403317902449945665391951898854801481109765
9 3 39 -0.0152808874629780664450520997953615824924190005765789679607888210562915817999111
9 3 40 -0.7719777199915407615011365562345562398964094676353463051005803774929308949606201
9 3 41 1.352132573096978619364053845737354618588090875106043344369219963250840359426091
9 3 42 1.115891164524222122206060680554301718671337885307860314320886261947632585897524
9 3 43 -0.2693071875674649280797100486839419269132737031595691753500008625294707629862785
9 3 44 -0.9523133637684686549242161725832512458643955911285034284766872498642854597827419
9 3 45 -0.7087703230756675964613144652079247011557048887468543095134725491799365059826755
9 3 46 -0.002300523477085986324999480961821594566304738051291435726941286692729430201516596
9 3 47 0.1303831954511927996882293622974260995068533041693369321462525175978775759299395
9 3 48 0.2357500160437036685478270020332428655992675611269613471390360616577606147561185
9 3 49 0.2410890486249180892110044192998883310165471363115214095885323652803633987179469
9 4 4 0.703026347493867373867573242071883930198389853146327729892357636800467149387473
9 4 5 -0.2239738051481716011119507853689336528775163595733102612229588105666196044864445
9 4 6 0.2264859360801373825748725999137509168166043793897131684133720850704126171846024
9 4 7 -0.8752857557766387732607923775947663566878001668345531441971656016385864538441967
9 4 8 -0.02369593910543451104487170668628401556870365029459216390355865930208126850424793
9 4 9 -0.4392380304189147698971139457943772137679412538978068510978019498491572788508064
9 4 10 0.4622882547385555169130033706460175096506764899368905034339452532393616066649323
9 4 11 0.2033392152039159158058705594460726358349040020822014974999196700923011922046663
9 4 12 0.2334423070043956747166222304935848474575214385740846301680838089501437345347826
9 4 13 0.3203423943563560535391117281695650845528410217373342850005151757937816208843221
9 4 14 -0.1479595224413898289902125746767413540644683590232377806374239210811599698543286
9 4 15 0.03497857420268232364704713074779707507633523684815499165685044144480100666181629
9 4 16 -0.008545421631341274127643697020200168531689975022609385488269350233026954573030379
9 4 17 -0.02689312467954005103008477830525145836693134390641030961815165447951060332945023
9 4 18 -0.127070314130296200965206226735147390253154477944032875669747656677661660441685
9 4 19 0.03247217362542265203636771758439597213749457920041780552436114264730514312872094
9 4 20 -0.1655978417202162090171541633027325270552740524953183022437621046716574038627708
9 4 21 0.112272843933053838959856989118739552905645852044054144005295150862504988697289
9 4 22 0.02791196529212488543034845607252042087258275328540156628566868112392703815929608
9 4 23 -0.3068785282006937992677458428992560357425394075455741455605515912602788190543699
9 4 24 0.2953792676658770677629914158221464286441191579860728082058264357065539983882378
9 4 25 0.08009718991895554556289664697971149247093202596777008728605892401474327885545379
9 4 26 -0.3853747015811428131936451366352358092443797037088705631872034963247945372715753
9 4 27 -0.2432774756628159183368599470030181940833881504730254577566684731022561770404596
9 4 28 0.1793405408679849711323610647275073975311526867047426221455905680123069291360116
9 4 29 -0.3169092781307804886096394168149389563754617583099305635269584004914748704006951
9 4 30 0.4794437689638182707960781261000535377926013899620440390405698259949030772141849
9 4 31 -0.3754180259833527139312240655443669772029525780591262195428873054830695032529816
9 4 32 -0.3449540380916009317427463057005276951305811112117309507712268500760401633356535
9 4 33 -0.3747881811414629741828517945668853569494279472018430837807735876438511858863312
9 4 34 -0.1247021163975025738722981445488385318111066718756571331220140179717746469814877
9 4 35 0.155607009210530740163500513853317165557996226295386146967283511636638508865861
9 4 36 0.05066006740605845172591905308944381132808710516645944552299407482665667396036087
9 4 37 0.05438928459168966703225205032041082453136062828494699604919706623374976719937281
9 4 38 -0.09811834964821813837577892105210999612972811836042568270517949589593869477361358
9 4 39 -0.1802367431602664821364496734805332501283143179772348838876557643846959440638245
9 4 40 -0.277548127674205649862972538350091294600836994577557271355416596111160150575618
9 4 41 0.7039987889401673162320418951879672735720016887659576218057003111817313155797764
9 4 42 0.6315234422572781218781772280548398719740161718994485067582190842239148116632794
9 4 43 -0.5874941514923616683330772212914135951947323746044870054602966874717898041996545
9 4 44 -0.07128361875344061559636253405268827659375645547713408515685988797630559875928274
9 4 45 0.01269238198233992669011840729642492911782875200607559421769560226536430116287221
9 4 46 0.127024442765679203423878387272864936335465165283114984415433810210285358114843
9 4 47 -0.1087419115955197531171066574297177962472772433579464913204261069598986989011454
9 4 48 0.09723948732750899041897288797652459381935313354987264115304550482150954306733281
9 4 49 0.1525207043129445869027334166257703790969080140991502819957914378136830344065691
9 5 5 0.5219382417865099627369905236819544100311654787495071976921056846098076034543699
9 5 6 -0.6640032513174578687989261219766791355158432934678745393835410455488613255072124
9 5 7 0.001695919610187000469387270318464434230392013507569810109990776682407020126376877
9 5 8 -0.7604741576351782587196432078537577090998552316270751438166579102489964218203053
9 5 9 -0.8055257548561805680543905117715857461238266535001307969717693407707998442295457
9 5 10 -0.1144761905740270916375067156034332190059603290668972766876176003714861035350656
9 5 11 -0.002796918253348914747555352799927062385797228444688040653954373576826187701561187
9 5 12 0.1918168886317142080529091584343387991695647381278491834924471751174022027402688
9 5 13 0.5677171115548896592497119216626616276557055853902788804762324903462112076525178
9 5 14 0.7374748779995748479269306397426802393302765085732061022907615657554409478890669
9 5 15 0.2210985941716405208504475466429919265380259455102825825722644996640136895329848
9 5 16 0.0005658711777311774142197404913649338534327977141962617462080031463668144438718403
9 5 17 -0.009061577497157959747559634498282618029641490954299884668440268947141699619309881
9 5 18 -0.09303111710501887495280461122231088279747973620298038986885917537860065520670018
9 5 19 -0.07217338202957336699549816112167469902302732776754251739777864419070706454886276
9 5 20 -0.1451523728608288816268003506684270883878860835585588905581832584449241112045564
9 5 21 -0.09700200300128630014453455235995164135554640594020654176656444336331622819239554
9 5 22 -0.1706873758112020899018367158400080861984241991199920292460489734444201988728948
9 5 23 0.1626754407922593487384458969399019725259907335555992731184180780591192733313218
9 5 24 -0.7232799633227538920192949016206062428584342004787528133737481515538307098986263
9 5 25 0.4207819831058037090710733716412677396030292557989870744910552873599352007449847
9 5 26 0.6275970130491669473771761800320968214353737352681772166210598764358594894831251
9 5 27 0.4085393706530360378612241205487032591265640727320211963616797395123782390460375
9 5 28 0.1185152265091680910501892495999210122633247310659945567863869661860095294742369
9 5 29 -0.1251653396689615641770889439218128589377147192500891635300572550914900648348681
9 5 30 -0.09188299214573611674018490725449062310342854456797663231903343867462520128572901
9 5 31 -0.5000476083580886857590041429864847615785803146465127134087294891535726654327434
9 5 32 -0.3812083838218658782894002577682800857051601029425384880471061497828348399309561
9 5 33 -0.5682995510651383362836308286888392065283645523756552777398213256170393673125781
9 5 34 -0.005399552790476942465817450284685556670487471829565968264179777446967231227936297
9 5 35 0.09329415361003955775967020550816940339955890002114289610405382504090014155245696
9 5 36 0.09739705695512382783706883035395111929369701791714180863163879760555426044176355
9 5 37 0.174269449605809090528174887315487827656620114740940598736733756808846199324413
9 5 38 0.1301711176739085815615101937931230312154766320035541461119495467014707512891593
9 5 39 0.06337916986708294755918444190003582830820891943198007579446569060471189494613749
9 5 40 0.3133248155565441113879391768212794865313849932603228803552573402448836980321509
9 5 41 -0.6961478264583986752667504251117108992066034019467466998749936435707897265807287
9 5 42 -0.2504587624558035108704910124584710600552655747999267376926379436137578464674253
9 5 43 0.1395052325921100209008545624160741087950857006288940229754680751922993236735794
9 5 44 0.468821580894190037304363091190659839533274221743322982441493702723705790365183
9 5 45 0.1694111561352606497524320778470056326357476304013849976190977781811648302194094
9 5 46 0.002463569091570041326419653335622039276105871709230340488193887685525041964117769
9 5 47 -0.0897830787831168112683409252927713499027160583038061780697811672586808629603419
9 5 48 -0.08311646435013204221180678514840294433401902090644859540454025922212734115401167
9 5 49 -0.07142500852575346201908291855023106074519528731016071489320618109057771317964772
9 6 6 1.360729602181562322397697745868424698825588806531246360603237149219823483808925
9 6 7 -0.001701449052300502625581710288982198674638565991437477883592892855809781027248591
9 6 8 0.0182326480240705429036718657448916062674936222214697499313636226193609294144263
9 6 9 -0.101994708819934821384164978256521621924021795394206568695670258527608339155721
9 6 10 -0.9323202326365217795428036886509580680538082422794636211655443420152161894956643
9 6 11 0.0008275090398613456704247023972397680892290465678469100957665945059067375124103951
9 6 12 -0.01968897447127405739643969538263762208203886756927334578248584581307871757524303
9 6 13 0.05703017845851192539313765859763935007643003422741696515586351541443533521040404
9 6 14 0.1767638561594735876243142775335163347568294570676723451529582448541782235840787
9 6 15 0.5718754257663585655785723237306583523217922737185750451006193393036360312134357
9 6 16 -8.50039851228739288496315973132554521177392857670575557448431173446497470309443e-05
9 6 17 0.004054180776576633358964539435441837816480692862437746639651946709338424037951379
9 6 18 -0.01087474652096126140421262753444479802185633837008029569543462952652428730517018
9 6 19 -0.004380856430604790197484109599527654524838893907431019512858710583812425370277486
9 6 20 -0.01706409669799690521972979740395907024856342194146485989509980183735810873339438
9 6 21 -0.05019724008289684970848985478352127616542523895208419815385849222377318914242516
9 6 22 -0.1346295718831830978077746020566368134157811087500409439185426873153198204104037
9 6 23 0.3144753200741891893242328636589886897380867676477156981354151996635800537064484
9 6 24 -0.1173537957993322381312214229549673981151727896099887001105706321361313404845095
9 6 25 0.06796021201309085738601429953569380664357153570330870922439683792306925396380073
9 6 26 -0.6312071367556932611816890017520216934726586071947164680741812380847647904786284
9 6 27 -0.2593453779340268089775467844144546500198058323310659179835440310721204666392403
9 6 28 0.4303532759691602205409609834820825408574922444155966408997356240352395222640056
9 6 29 0.2602733951374108563343038248174221106395988353765340394876937016902672322071309
9 6 30 0.09314542265415974368253347748307856848749706557174488364533382879211386639435312
9 6 31 0.04560068108951507641969613728884270544988948349507653089929955502964539459779804
9 6 32 -0.3625632697990327022148829915076555171719897719090496030315194335021142278706748
9 6 33 -0.1406949282488061217941365442046110726776359930897846791140621982986979682372817
9 6 34 -0.01004416560240641262809804159859598146764705232857575771664256255807936676512284
9 6 35 -0.009038737657588303061117460850669260830882564475162846607919971393835637549893953
9 6 36 0.02165108954357224269510669144343112912242707835442900672395105359142588344762719
9 6 37 -0.02089927152917733492381456531403231632499130327613869539118035034954403526289752
9 6 38 0.003285221099819813768294368843960012508819859654845656239488830415945538611843916
9 6 39 -0.2886937961103723663204629638982790797853892004015118495762377547333652023182018
9 6 40 0.08492721294214398897453387293615213541380720228462906311014750622953955206183103
9 6 41 0.197876338116566475631777522094984434055758184503716971484500656347440609257394
9 6 42 0.3666905234805112772060214610623965815949764985648731294971488341358447134613885
9 6 43 -0.07919380654034773387446919466353441977552895812614555982690178389176395815241697
9 6 44 -0.2209410292853130054750374693161489568049605562716836277504998497500554193494916
9 6 45 -0.3834452031032969644293043554398982946468843898367324244153889229774615205534905
9 6 46 0.009153842131126626011740713979607535421976441764975307797088528562815582486614171
9 6 47 0.01482039504911064606100308462015666546277075215064982045088959650819679819974696
9 6 48 0.06755599452014066321920635368842312283893725711059296950764628374235981756744177
9 6 49 0.09677520196103860907830932375915009612657056750606977853641954310659987789225347
9 7 7 0.02110731731645918445941527508592177459602992951121611154528154360838430307851988
9 7 8 -0.1319813953655773122896690567918197464270826211545543218672569023111514946885973
9 7 9 0.2336762040666185506740163445615402583355479862171738327917894753129851494616649
9 7 10 0.09025846370697619625754765237554063710941406274987611887379699776551694129598452
9 7 11 -0.01739755545702938526850982128373966379021639086609216597679193104198179705517641
9 7 12 0.02975281084970527768042993305136839235643012783510896278683649009802085504992964
9 7 13 -0.01520810588463059901523524381333934114358624614392153379976632735846227537417581
9 7 14 0.1625750419630903145209927511102037144128111361640558055467985414722541488404694
9 7 15 -0.2334601389093622654280554935329767461781119468272008497390620470992348639849491
9 7 16 0.002939844868916597431422978175553638661777329102332318829185053961281079459471908
9 7 17 0.005096601351316821237457885330024600172351977013787881146950404446568257639939675
9 7 18 -0.02700316221955989179301379354546776660811111384228563018984126027921810295000852
9 7 19 0.03002767994259265986906039546497475642236251709416376288084707056607205916338968
9 7 20 -0.0847622961076079854831483027397897686676557437020937706661771497473285093528698
9 7 21 0.07715837388757299956634427120690610075427549733439664437939057227028239948330904
9 7 22 0.01318048086323452115361211640002919904800878217945047812330301097045059205637402
9 7 23 -0.1960038053997098025631045366980316161319683615721809624268370200517753671671043
9 7 24 0.1625163324255989651890255199872569342038939103954011212261124206873748037110278
9 7 25 -0.06744835652339735886025516212961799404292160213682579358685418046311185647734714
9 7 26 -0.150624313392019446617153957589842902503039204753348548462272798994431404832719
9 7 27 0.03300339081932132861996007916051423713659522784900333222053927962375103051410474
9 7 28 0.01933909927012640396923089050237903590257406381925704894654371454433590435945804
9 7 29 -0.08645372408906888186656128902250978298255590672172459775627934162419983101984751
9 7 30 0.1143084610901464888100781156665622228460572573870588513835157403928534208436776
9 7 31 -0.09995579729224295640136190123090967424916926661789661002001554669939024896532111
9 7 32 0.02341670915026533083266163667908958573134646787590331750691237131147380304798406
9 7 33 0.02067953170760362316668114717390073939074612668525856509502025994411966148870989
9 7 34 -0.03698953636656694296892886960246194356385815778096144432552115503079497091410347
9 7 35 0.05046593291804814726147603107944737268645713764247031133929309544719235421087147
9 7 36 0.002839015045616223799462223157922741007184181328790345447319982580283974910211346
9 7 37 -0.02789745058365725223595552808597006164003091929653412108088349892943401613290008
9 7 38 -0.0965859799771430380275003593642415850480321015768504977603711705963036918043354
9 7 39 0.1339560542206107538897723966902604354436144570989111454099949630606640010684089
9 7 40 -0.009212814821527556590966134035517966625926435392810453346562645652505640488575705
9 7 41 -0.09594752849625458917688781116901196582399408234615175970549415827793721884462989
9 7 42 0.09951469689814395815824641375295604307491073782964559440465007162212735104536419
9 7 43 -0.08090268240613999055615744147081172015475152365863669831274862826053044174667557
9 7 44 0.07210797889403657094388777465794983141096848071285109698290763880983029056295257
9 7 45 -0.0783547975475909904647501862268523216219331898246877172084797602381337860738059
9 7 46 0.03282091608249685575159985481290900534088558057531223001428881485247317913136303
9 7 47 -0.05295808003081202303885039685298476219080661584031955621218146953741745601598379
9 7 48 0.009470553263562579562472327382940451059107319202788946591936789082275376531398323
9 7 49 0.07526405018247837823742649415445460125298970214360322569646201080829205375991403
9 8 8 0.3951860854093632061346611723685073896790023906940668127751055903315693702509002
9 8 9 -0.7769185575617679023702810463343948210566015134362591794941572481664475079602244
9 8 10 0.00717723480283813485581451146381698120345156947738440519601205304742573422866383
9 8 11 -0.002998957361879391288214143103405213920186990494123960116622261905045540482928181
9 8 12 -0.1429623897522856407430208810190681826785068994242770154267487678666918254606856
9 8 13 0.1335320314445031117264002645873704673915793414718923877295752202735821318425864
9 8 14 -0.2664065377143819284728847676200656737707016435020615096863871955244446563030976
9 8 15 0.233269184423621267484743387846765061358617791997137514254317443111375404191578
9 8 16 0.0006911531448301146910604825781509463378454163077828017108179628855818142820395604
9 8 17 0.01342081476235370891006948815528184132466193445470871619247495050782813554085438
9 8 18 -0.00305929338048105124738975126264193003979291094519395728423214461596036999216987
9 8 19 -0.01535952997212967271206895491420334372598182413651177000314440117893337887472452
9 8 20 0.03842460598274845820469717822952072584204005125903957004518090903591540039361449
9 8 21 -0.006201778463616105223632233154230350722134585253363680148420256584128082561087282
9 8 22 0.04286626170461653229750864679579958099449018671307568586010733940357822737537821
9 8 23 -0.05985485160383064282095379194604490404729164912418275700713698586825648643049851
9 8 24 -0.04128364824010271431575395726939007249285206372496979913295583300870571148421789
9 8 25 0.222654198472727677640794721946200120654931804560281936693252709306560783551154
9 8 26 0.05571270533137757577813233858909478554847674469530677281151370803487417821763183
9 8 27 -0.6445570819326368396926308692413802820602319632346686355337793225662555394079602
9 8 28 0.2043511699941826584976223612779665864771031650413359639264173667147690820601812
9 8 29 -0.04530023262244788714252931674672209200092991758190488554456320102085386538204078
9 8 30 0.2533304611756179396618345578444018313762095386242068447151431484620620992052068
9 8 31 0.06493892960725497304610389470042416769244577289597530716550712590131765993974814
9 8 32 -0.2133618996632649201935324699188606799129984919958297810958251196593820596702888
9 8 33 -0.1770933044889129661748779425189727649539356788114037343555630535643134925467287
9 8 34 -0.02836993158135729863935513855414491882588059454819033166863349305570686102358021
9 8 35 -0.01384030588257475832198211894595224005448790350530940253532975758634912028540655
9 8 36 0.01479766653431955296093093768251453255368395649853319425990573478689236088046214
9 8 37 0.007916922216642254199467567510515722232676143171625396925623773148868320420821215
9 8 38 0.02950835955665436666667662251426985012777717221262652650536113738320895819328941
9 8 39 0.0639206485164098325137611817568903689020119363531651225571532170908452141607319
9 8 40 -0.1525956580167673977519769372918744483133478280836634123765227086130089823177156
9 8 41 0.5996480163245496713747951641984862653349243469908441679176083741227843898934824
9 8 42 -0.3989469814112204940326298922896580973986360561030970274457773768256603414720859
9 8 43 -0.2409041891631404305749709360015033686823872769007613918318477107519718510657971
9 8 44 0.01056236773468427005463530992808429770611910520973030383185686103036219208061818
9 8 45 0.4930254703897484173946976178313141588816531283000068049834612120944304118427771
9 8 46 0.02700895448077215676301203852668196135916928544027197887388718684861404942460773
9 8 47 0.006511683429678195830079060997531164224429343757129047633069853845210250104016829
9 8 48 0.001534459761379581151045029970014597407120056453345126941227134260382982517087454
9 8 49 -0.03858303231463028520326799893404436192041612589138652116471887505568336402388174
9 9 9 0.263751491857857766772253808591116502347809864261506027935814107799973802675393
9 9 10 -0.2087163319285453055209235967440892585278855646433032660928930771878779807387875
9 9 11 0.002749790140904647318934382825653425618860662581840850390447923651225944567799401
9 9 12 0.01553527870883141221775532731983775816306294046601299923374866091392396982974931
9 9 13 -0.1746536080700720174450949448606657354570451206477303165304509910245094355960812
9 9 14 -0.1405838014166795233267915707499361849943753426830335114172852722079000690172347
9 9 15 0.0416795340999675609807365943522295301641340856803898877960969114836902921736629
9 9 16 -0.0005907277695802646267005129753209510732056724660560920392816066454705344388479377
9 9 17 -0.007591982671885389377109472283777650996138431860609668573807188193696624613078979
9 9 18 0.04946594661230203578027118145560532455028532598711807093256966623253722458628204
9 9 19 0.005982008400107548723590454563093905677691196546646265010285955305707666593398841
9 9 20 0.06915339661026883523718725126114816578992868351499939429761169079123805549479569
9 9 21 -0.04951864861961419804692812305165741462251989137260372298856186050154039978947466
9 9 22 -0.05321782457808214085853515885848670805127247788682618958127617520369484979323609
9 9 23 -0.03535726285986562445522484377482626135139895270548601898228587824931816378393388
9 9 24 0.1257826706483549018851309188039431033803048554395285609888596809408057607808212
9 9 25 -0.4616126761559864419523095533691427877032123038690756646206899365651642491822795
9 9 26 0.07556079272016668148697599641283557396995335228672851727281944148130915989556013
9 9 27 0.2867493347218075207389905133029607074166262797228113383146367274320290100490461
9 9 28 0.07072507318625103317207406096269812898848998237445710564432760950308548760879526
9 9 29 0.07452665501403537219090830996976972996807447300608158313640907842518893833099011
9 9 30 -0.1401221359819150297677590160173676187035620138104140101322069442942336862522037
9 9 31 0.1506442499027178920670597601489232346230379334923262305687356484854001315139354
9 9 32 0.1341291824251350716843380181865259081338617746590053682572591883485411417807502
9 9 33 0.3033663258409437337463479247103039117484746810331943582995659810010577713280893
9 9 34 0.02602792758422283045393146592027255144770099322333403089049676559988526758363828
9 9 35 -0.04996877679696399373058361954334535016555621036372315188778655527005629360963675
9 9 36 -0.05038967220153478212857866465051018039524870113748145095677500594839506371610127
9 9 37 -0.01945705076019056853205707122735369573470202806352558259987432512448334347862806
9 9 38 0.05238381329309438101837615491609076072364078059426284563201390546502241809492138
9 9 39 0.2592212230561055908822231840157158121601544638051912974928128348087861649088668
9 9 40 -0.1328869229375844985766227130796706410864330654236697310303843314947763836872932
9 9 41 0.01870769819840446859917995860784604920059461977172486969454005256000561453128412
9 9 42 -0.1734530836910614178779007542381075170644306570758112657512019599955183209875127
9 9 43 0.07869505193717944480273100011765111695784512156618233885115758736890493904084458
9 9 44 -0.1178924834922392326777535092488607457363620161189688777494622177674120321133888
9 9 45 0.01484922592214967473278606109247143522512295711399569748142360816379974055482502
9 9 46 -0.02193616515333475665905069373840064174391650750415720014696765333618094477014067
9 9 47 0.0510150672128927127831117756517116785273190934140650351521774016512733682477433
9 9 48 0.02263746592935841688635965616204294644281064920484482617123943447939453208898437
9 9 49 -0.0666457943453931481444580612578221192514580485321499671712865627538097767188706
9 10 10 0.5877710048194588880610651006040410047180349993893816935820188693646699962597212
9 10 11 -0.002718406382668971964778877719444852552671557440320509673076923514509414337925614
9 10 12 -0.02660437599259351037483098576952597819755591600129263066425217548857795145285042
9 10 13 0.0198872482981354425629637132701910812041781576577542796937041035540196784496761
9 10 14 0.1384046969222398926772172280616006348532333971244926570711835121688317740407356
9 10 15 -0.6219345048359799741778012092724435556849825505156463084789359172247616006257666
9 10 16 0.0006306530945204669767572118713350251128330293288360870733789110754163473028029144
9 10 17 0.01031616829822195209987623601411492620532385428597624931528574154314731081786227
9 10 18 -0.02468295607002944226954917327286420772374947210038948350740969661164037186610987
9 10 19 0.02814923870070671184700945001911629258713518289123899879054718260463383416409197
9 10 20 -0.09480262662458477499437217233614144686243725912735256183170018360954391244511561
9 10 21 0.09043248181065352572901368776101296795091440245311534045643922616694574888292023
9 10 22 0.4594873000090039373016017017004030282939558063894493929275841728467248616775948
9 10 23 0.09148165166889387594168281824159941756564917373737502225106643079212699001189199
9 10 24 -0.1273169981484417150617894296089769804066945717503280335253908680989362196240455
9 10 25 0.4899612461050181905789287458922854770716498210062849408375118734825288387950932
9 10 26 -0.4557443052303948210888708280657567554032054495712168881276672069131936775121228
9 10 27 -0.4993180800089538962712933625302180791920964355197921144088274727630829804389509
9 10 28 -0.05667142010848523686937761871284888198356574032278595714765225119411340737010601
9 10 29 -0.3240389281234467377736179723985187768843641822835337746839362064416840178968808
9 10 30 0.2501936807328664753849272230981366141843537876025820113952151187400439005543577
9 10 31 0.01971620197889131243348176994935202365699942650396618825255361217200123001626547
9 10 32 -0.064527672523005687206557814381427068937986054113676512217858048912941694338052
9 10 33 -0.02953426711844811954830556173732382134938640240664677346346179606716991714988559
9 10 34 -0.04384067922057577587131162372365602617810371801294483240356042192640840383032827
9 10 35 0.02935847894235037651776196253615816302822290163051163567497532980684384743545122
9 10 36 0.006111513407191406190570240193247613637467276656097150234474861926269310705946031
9 10 37 -0.001076981637695452125636239830368977801177487582281797990106648061988450984362984
9 10 38 -0.100893801580568893935829802798469275001597817875804043173028343694685115102448
9 10 39 -0.4625632762013785540847684314435023100262098265311964972945534040643203317721486
9 10 40 0.2876429325881371952526051348164804048581694128244646416537398272547044518454671
9 10 41 0.1549045702822590950375854387084734367571060356047096758880510345070822178796738
9 10 42 0.4699587436351834587508800318509092681259229251811065315935844410777045111669634
9 10 43 -0.1872133183777029479564123284122081873362556395228129201384097420942847203440195
9 10 44 -0.1318267353952299255857736301865834580562704741653270639316485483453580729281241
9 10 45 -0.4301101745096999807152901996082017901918542821820114528663684646288420213121939
9 10 46 0.03970445283513566423990291627137329111537443107322197288917645066070031668913977
9 10 47 -0.02696983408210975347709457843472980367623205032161124281487880909979626734095351
9 10 48 0.05233841050641063315646543863755823730358575735856454966207375108241739597680656
9 10 49 0.1318202077916479395982089837796649827264306706544118625975189545311090695308511
9 11 11 0.01164422809634519475188004535372423765023573559173477444804168864601881794948528
9 11 12 0.01215526224998271211899821924815618106462168284464958060892879698259230946020573
9 11 13 -0.02104396062250157251082723789207494591629745299881211375049459525373056644363323
9 11 14 -0.3122150758859137689087563906127965467837468584972571218032761585870869174817602
9 11 15 0.04724882776768853636139599243712954520325286990831245693135678786435724486966608
9 11 16 -0.00272538366577051203096526660215003677437266449523221330046569804650001962975877
9 11 17 -0.01079734629004652873299239232581248272783547981972160220644613499059549976078333
9 11 18 0.04024564287000320108708074064114509496276783457323815287570004946964699696550623
9 11 19 -0.03794835174788314140094360857786071901661156007778502038905399202753127066295919
9 11 20 0.1395416215303574027349318516366231428821510643872242837421928906324659486192662
9 11 21 -0.07236021130248799509600751958269240906503204476435821644102839596220662602452687
9 11 22 -0.03894611224087589621123328035908088130964203794426026369747506919434459451422896
9 11 23 0.1229082628014634835015188889977416045795330017339099220354402517547580240392406
9 11 24 0.1635917619930757220513216801346296704619069393806292250968688457386698939646629
9 11 25 -0.4920106071996716927626532424467658023649061424265563243555613876010043335069444
9 11 26 -0.1491715152108477946004043402752667628276390794312562973897258448032945381529436
9 11 27 -0.07264993404752303117858205673032972302044153898335798169666882458352509090353322
9 11 28 0.3463973047237711390540182423618797513169935468714949917494381167720934260893773
9 11 29 -0.2084833394387206089526436569689363182075902086516627305190060301260367032801786
9 11 30 -0.1430383638302934918495103421395131226908510325937506466981021915150612741070941
9 11 31 0.3395578861172230946289242740609812660640220100629238797483405989666791032355716
9 11 32 -0.2427623216899981993639331456648727672935441619307355618408832593494196851928391
9 11 33 0.3376884723770358973047936625099736692493772688261823395173098774501150033515301
9 11 34 0.05492305811733139188709637104659477685306530569313110810072769804057796697091842
9 11 35 -0.1161013037119803859010602816158811365408349173567266154282385131690959959083395
9 11 36 -0.02791160855578249688662473701312042526209608027257110512105869738854697119650545
9 11 37 -0.0528418070164725580009932188459787890383628856561447155061715501174922287839358
9 11 38 0.09673950465922251645359653555989391801515673080104795651239969437517513332047368
9 11 39 0.05946590223620581615603671884200736780410505962570648715727588556023618117153084
9 11 40 -0.1941643303328260043397229772048795842513126686140432493697787114114460187393817
9 11 41 0.5087305107780618050286370825939595233345905136648341458415560141248242526270088
9 11 42 -0.1520055418986148002720211171794877741925146456172619921968295696796609020153835
9 11 43 0.0386410864594526685720969507691660895505672223419336786972331031758438668609857
9 11 44 -0.3529002676322200256255153665198313338204851060371798174055875963893034728825955
9 11 45 0.06090705613645477734666010819972598115803700230459691666416619059770757797201562
9 11 46 -0.04632036768368107572166509469106444070744048090612688527849378353723962596019013
9 11 47 0.1181331976649031714102732907018229463704897033819436393800073167732179592937544
9 11 48 0.07112126123181094451374513479147712996356589884786600993799577856186194188461542
9 11 49 -0.07619621973362519676017084837204960703150559126016364170087741440167977368525639
9 12 12 0.1137540916472601579637241236456689176758267848005038683132952079450649010702481
9 12 13 -0.1106687494178069916346557999057210872790139873960577141520102683098584411496124
9 12 14 -0.5879310830814264408026069276239485734280304735308349331959198643300652435229703
9 12 15 0.2222951516658075600693565046477933539590572117226876524097044948370713890252198
9 12 16 1.180082281005753261217177636453006268959864361833700087468931888036167306286317e-05
9 12 17 -0.03410359003999388657865130880050728126002292806379352393350592342034327819351448
9 12 18 0.05790373962546580624285412854405100661305111967259750363200732431416543491457244
9 12 19 -0.03435312243149055158044129126395916144980890031383963124200085804790516268475705
9 12 20 0.1785590251501066664756132630501403189872056096278055189713486712018941052255184
9 12 21 -0.04643376486754023929904456961513439165406960462616312238941450146572043058117264
9 12 22 -0.1515767395990577986852612705777757441100486901236818587362606395007113150627066
9 12 23 0.343574481575697826231786453595137367945647659302042798734806427149233509148313
9 12 24 -0.02797124343465832780275492486931933167971789300334210079250162391876472648637169
9 12 25 -0.4243746447355749965278679510929436089523369652811210818084155313320637111879324
9 12 26 -0.06482939857607540608824838499576745140739408024767646759066581288060612024901854
9 12 27 0.150597545405584592519132046862141715893443336813222009658520981546216737788836
9 12 28 0.2308903897594361861996671303242882044674535206975793550825990581517216564111078
9 12 29 -0.06818400856624663138048219034483120343811076541064587994722358871855982490791193
9 12 30 -0.2728350048753130642048409325509207842276591233441529819344876684455679571730437
9 12 31 0.229077683677689903807657442241787282363371009999424675259389232461211973777913
9 12 32 0.09050260978752480684757067447580824455599761321843031463866118258395217982387331
9 12 33 0.3737141377086522739533671430169864300047013620578646572790438089158293546896412
9 12 34 0.07463643211643205493064807393283262635053576108695211998920561349261699555341427
9 12 35 -0.09749376207437180876150755570958490276827026017966102742107385230297632670223029
9 12 36 -0.05039142890040634039358954224051568927539207064305878104438479469482337824278643
9 12 37 -0.04317489225797335397986885942694900163659551825950301476624683665571988513865829
9 12 38 0.04865229830101297919017958389413270853632650847877953478461740734287251957751416
9 12 39 -0.1067589110861389427582983221012696334132501154606384517529391318275242476210511
9 12 40 -0.02216672464265102852587329451184242440825928758331386689788463883768897339848705
9 12 41 0.1659909572014461948348705896333018875566707769723606218566088040063660064438036
9 12 42 -0.09836088083077152231370003888244425228553265910248075433557243132601209582501065
9 12 43 0.2055485090414354302958358553643574107252052933228145417944990340885689334556585
9 12 44 -0.3417837759951668572045989799814844553807453723871082043675329109215195513642465
9 12 45 0.0919914051506175917792564638184298525071192011401529848118991402709652187724251
9 12 46 -0.07034647214940411232877433719319675578306881705148969333930101603086252916707993
9 12 47 0.1241446378313232560941257149278833132318329307772416462506663718909398518490976
9 12 48 0.04012649104514540635673652598992604220140803108555179875554235192672400005773071
9 12 49 -0.08758993905189088386121311916860717977830641725431470806207884014037359069258235
9 13 13 0.04150180555284141630765493278143571908971257532299024870295958400677595549475521
9 13 14 -0.1949816317048752684025386144516221720612320875823741646031285356802865983828812
9 13 15 0.1461365200581430552343322820595339714525138812405560975531730213023008533277713
9 13 16 -6.877566680323869782618854040478294367060577565028739937490032746507272714321638e-05
9 13 17 0.004574047677673647541735462577787126360635730226003748692850632787694351189515581
9 13 18 -0.03805404077706592505273337531543477691940950953357889414400657398987626281299712
9 13 19 0.008069855010210578094416069321893847269692806034693807935748604488993581718111369
9 13 20 0.001796100283289515252062751589708208242199391621047028582350396458953758464626974
9 13 21 0.1281477474484042440257393603986112395291746843368810096482263080361895165692154
9 13 22 -0.2867079393820121848234822160970927960719857398628775868119676589505693565925764
9 13 23 0.04169909610493747153756556706482246909336952418827413795751245915115642901824089
9 13 24 0.07794944048006998248294604850472560481724271931477331612235838054497731011888633
9 13 25 -0.0494158642507149325244681012461934398732912414994584913399512177855604724061268
9 13 26 -0.09556727951945558122962277125555781312591718865550434411455992367818323097683116
9 13 27 -0.1458183566930224595441833220114880449863559776167537140889580849060470710104196
9 13 28 -0.1117576961068139826430944059370857278492022711267108654886588441802894014730312
9 13 29 0.09887244481982596272912115546691201225644283938391041122990337955207485125272447
9 13 30 0.05052950447952247695716891256535573103969179835428040352054951165390229985982546
9 13 31 0.1117977855460596521272343089317119238091094973231557913263597511818744334559907
9 13 32 0.1071478570313313118159505501352670427441528225588993897734318489268127732236008
9 13 33 0.1137322722829577136596313203222088216184712650919577248911500349161395906577836
9 13 34 -0.007943268122206711739066687307733820429674882798109778092171275949723301611753691
9 13 35 0.007321328655992424593247704138527907775037391844557440582777374407682726846117539
9 13 36 -0.003924298741004359311199265195894446056371079891096971490694268307787577712165684
9 13 37 -0.1555680524480946583098439487939717098585395531225553577959396836348880848617486
9 13 38 -0.2222116781268949803459649638556832455503611292698274377388043352969228626820933
9 13 39 -0.09186054997187305050703698086804558657144552586626293239685477949853460186148517
9 13 40 0.06036792402181467286873336923651966857727829596375723586510148844786702013063016
9 13 41 0.09797125947965024943341148850882835707571647042956537214177707516120256870526144
9 13 42 0.03063562881341728227988867416614648661089223833636282946928934020961865442209193
9 13 43 -0.03615593011797931316784361503956860164253659074122643234176616260516016362887446
9 13 44 -0.0668504934804719020242416712069429400619717881648515296078252360937775367082789
9 13 45 0.02687392458689021431118083066782297778550134117931331913983531107248966095430475
9 13 46 0.007129682092033213052584084722900714206142043181309360388522582738912568442240778
9 13 47 -0.01617576520263335812148149962014805088738714309390863525121410163589062041772258
9 13 48 0.01979752997530569559898852875238961765817555867943716824953558564207846264493224
9 13 49 0.1420669058922015986454014144139927164952149667540050441417541231166061055594662
9 14 14 0.6170172000255689094125097284664838666941872456961811487852123208965454018457889
9 14 15 -0.3874921999434275270453594145478760445272280826365066891253147214446922774684206
9 14 16 -7.197647485587822354562485383005099991414934063399264432664051889020659336368247e-05
9 14 17 0.0002494357167772149565054855623775429081164042534534242848635733443026555329331733
9 14 18 -0.002707656610799700552588531651003268073726692830945590891001860685199758252722064
9 14 19 -0.002864433720058635911662340663751510246922195811092356894680959383518009403417784
9 14 20 -0.1219322664863288235373147613767166619121578650872365130876393342418200972562259
9 14 21 -0.01166552236525371411182224269510870831708460854480369189560493027497910256167726
9 14 22 0.5703357128035315677030641116515775615940699013451987080972310717981500665186264
9 14 23 -0.2902891561716740043699361546006342439786794476841517055913459120203666658324082
9 14 24 -0.1804477046813082630374554982020022502682494203617149709051025486007166551526098
9 14 25 0.4086307664350188708114200235953532676695399344937247443307721898426175215602864
9 14 26 0.2041980488266844907508379109174731290554951591530859273433901105649571921647296
9 14 27 0.1294656791812640960331811886120963626885547379664824124765953608242052377201013
9 14 28 0.09797728402205954986175787209155941147738189047750341347261992231939620720976434
9 14 29 0.05313740361939874412913769825902122771429080964631929039418585090612492588157866
9 14 30 -0.02090766400145717104597096777560141302238376494769957728675398333967392244304323
9 14 31 -0.505939247250642483422399045387441169980327532218832624218575562973061227189897
9 14 32 -0.3091462991941310611708223118875026628324765893274581005256022415602066614377371
9 14 33 -0.4308783530243186716792376911585677444122897953168559934356471251991959930313563
9 14 34 -0.002161430497760195690660188460268945708801796305367559202744440847220587884322128
9 14 35 0.07635516960172782205461845844505046727883893504762891290856347081001902119049412
9 14 36 0.1148104136282555188454782481424642168307851482317076028737213949123702622356096
9 14 37 0.1600085817987019388014656084470120646116292015692990010879092830362931993779356
9 14 38 0.02252068613065789149380361256196371908631265529782088582455015296567512930058477
9 14 39 0.2056835945036170712300086441867316803501906304501102587630205937676118204384072
9 14 40 0.02325780365174282844422266315838068807193512741106554593621925616149328336243994
9 14 41 -0.3517156064904701400050859585596590396496472630424119250821476863988869777800143
9 14 42 -0.09969616489829005938445330713060352626042554766364427553025241813985660958568055
9 14 43 0.0596717540765045625780033908142826315432089380397430499168250840509207633730943
9 14 44 0.4554831839609285129798650882542511992088534441316538255193399300506363143943861
9 14 45 -0.1816192437947151826877117581541119193824728933716338328858226430008394621467813
9 14 46 -6.505065471740364049817949133416244126583656991099750518370910418423661295832299e-05
9 14 47 -0.06805239566526910526696442235701521411092421669811404047580936775754169981209805
9 14 48 -0.1271930493476178514549955243568441116187920819899433386423427309822148730521937
9 14 49 -0.02152107449861266706241724011304774390714732762764336757624000995405097106365318
9 15 15 0.5570537073428875842135326145023282249202016484002389422924251817841518729526767
9 15 16 -5.699126493336975035222526062861711373741681665001566672511765400594244630747626e-05
9 15 17 0.002826145097767675759015838125263664022974321220606989421036287412562787848652136
9 15 18 -0.02158367177783052542608022527026544082811038653613258710148407236309697421061674
9 15 19 0.02097637619128167774372185639748040558804941022485045308400167932305425459854602
9 15 20 -0.01854594477257903930054613478362444398258918546313760632364208005532272717519805
9 15 21 0.002382983303299474555201592902499598307540995894069739390390132260773785156895932
9 15 22 -0.471701240815286739642119246843315994004578359075842853510119422272670772635675
9 15 23 -0.03760268996458544759132589336743027501370907445552430125303487746540519693051805
9 15 24 0.06196739987510975654489153861762756237145974098928850933450471185149829823645275
9 15 25 0.3392233063804493045100342533576067113432371842603766166988282143490117051263029
9 15 26 -0.09257612315447664867143213849642740614175319415402436260489904102844414811670403
9 15 27 -0.3427683540016881387691812784216386012924182865865723906761011870597536860851181
9 15 28 -0.5252328483046633061331548630867515963985714694107404694182725735459881585806658
9 15 29 0.2361531805666300396943580685195044186948872344955122806936010580001331304588887
9 15 30 0.1069160035954921886649278197140829011851485066047393047770461781399090488861613
9 15 31 0.1798426173945225021302440427319355920490885524882455705563427750815098101506232
9 15 32 0.482303093594772546757809317503677532775654244812948811752817989698989120679526
9 15 33 -0.6283743479187222135698073753567984726902777281798405453408491266251405093171341
9 15 34 -0.0118973485431079742547902094973104074499260815329103445639658373206736831795491
9 15 35 -0.006514834207906981371573057797737923441799079086054209914725332919642420852137171
9 15 36 -0.04700927633416641701816286544899461908041732355691590135127610782619860264625695
9 15 37 0.001493680272638780749791656573837411994863322336318516398084068523610068271778351
9 15 38 0.07769525531956945353001136556841315954409269150628238438482273617081082856179317
9 15 39 -0.09294202408378702757654301250915854619200958515760980935454535245297441423919921
9 15 40 -0.09731658158016603831331021258189956769509568655891205533909663835117708720411212
9 15 41 0.1196243750713755932507600398574545093554865433356072998730568800622363206386143
9 15 42 0.6766996273119937424488463297809676501120119371998534991753587659277690542684597
9 15 43 -0.05245979456240648831205533971438796068510384333938557102876007042191632740929524
9 15 44 -0.2134687973500265506353232553195374270887153022008118178607637568918495141106024
9 15 45 0.3011744977749376620469905355394773992740649066311487877634062765955793842755172
9 15 46 0.008429468138723923462893428332658899101068172224783862695877865292560966259075977
9 15 47 0.008339584481839818223934807938240257867713149462204261047607016178000524817866057
9 15 48 0.01818702621382584385289401584462903625910469108932546094616073787286834145008445
9 15 49 0.03274756018823679837932542627343751765922767545655998402714914898495482568865539
9 16 16 0.0002269140746301206199040637552490258763149272915541723069583403815287357820392692
9 16 17 -0.004434465883368464030520806277655766239816076388874374003539660945252642247094399
9 16 18 0.02464226706578559418553543100201221904896895360256427772306696392194855415318873
9 16 19 -0.03457026752437177909138728506195928199496533773714270826269374172513380782696546
9 16 20 0.01648041684592333108302628683145695729956426449738270632671507525300346181165031
9 16 21 -0.04255067754118062428603950071348262687583211785865813404503883702613011319600419
9 16 22 -0.01531407032864353637994336780969714745821166819834183760442901112741071984937159
9 16 23 0.03012661268313592877165532255614302336476068061822086546464796513096391463904016
9 16 24 -0.003429699968857647004614925280300832877322843463970033612084406964949786408959055
9 16 25 -0.03413297221173863999612657285666889902237792711335687873950970239896498209203371
9 16 26 0.002996487421948825894880641332303013209279585816156533237976091880886070129668435
9 16 27 -0.02020666259205784160352144613982460259578181229545957041097376200611007338981863
9 16 28 -0.000169147350695180562965351314306526617090143002908019009232191692840295375067822
9 16 29 -0.01829428725059644095123652155124441668180840853487424004936832905222895387543676
9 16 30 0.03282349133446631710765143919765108957026594790252830802954668142866249693070462
9 16 31 0.01743359609048926236952202186818984869467872524655725300838763177472134655194751
9 16 32 0.03915538419864828784593438047184498805502082392314890497131755612146988780539868
9 16 33 0.005800538178577062362027605062858204728904021128710978147803983939602879954825518
9 16 34 -0.006244886371536748251670037698365304584003676243102514749283881973605785265603346
9 16 35 -0.009214871988075725038164577795856566242133711573663900395041170455027041482417199
9 16 36 -0.001149903205960170644510107290885319918248194819835614111475734983682881066835371
9 16 37 0.006048186389468675011775692226180378901694368949373704418026811775391433607856207
9 16 38 0.08609193212218193012047793177867868038175755990025707376098148445220509957966841
9 16 39 -0.03305996376379483416619604035723781295220767010907340673313060197242875183233949
9 16 40 0.03921506412197286704430198417104367672661606397390710127607074278067659640936046
9 16 41 0.02305047771319597426216824077011402047152689626530115523892970668229435174955077
9 16 42 -0.04541386728264552749918884222365845247661431639124369175588904735509637383934358
9 16 43 -0.03327507588997861192022540391247380218834400357484408766121161238469214369272587
9 16 44 -0.01492391511736983020024705356042218926798443899523436034030836478072912870790289
9 16 45 0.06652933550919731133382171218172664402955054346399077158386378313945512677858284
9 16 46 0.005990869869462769188300921392151306792625314615794353260382181193152536544200452
9 16 47 0.0149563798229635185757643133801363332783002744256099216856583450982782379745506
9 16 48 -0.02449672894384868511780043471934039045505106963254339549440577906256144249187318
9 16 49 -0.0367588573314139725567868472397517575235046323444606587468893551588591414212864
9 17 17 0.007532191046283156241849048507727540287056500106264613778052151404043408703820513
9 17 18 -0.0468532742196528190515472634802818584262144516832569468307172103912794265573035
9 17 19 0.06485536200520499729327043205426276584265738212292735973277230827542369637807648
9 17 20 -0.07814444836866552805739244343787635925051644072987824148227533425904471710914865
9 17 21 0.120630544059837522389323940704310027269183259969417987080337864091985427655395
9 17 22 -0.04049749239780692692385580492066368427414474484556646282540687681990851928091198
9 17 23 -0.09729020834260664015437765473189449257673129363576841986104756354296464444912192
9 17 24 0.01726846845810947906947145503908756816061899373242104824106119063065334426140001
9 17 25 0.07051118330218295595751454895186992802959474974149253448984645692899834001831259
9 17 26 -0.02708754429576707403034426610124097104335950289789072748034731692437442595710594
9 17 27 0.02810815007162502239548995241060996731393612142748661843662106863860386680683561
9 17 28 -0.001724345806117453284608893914204612998533469797205945611123692289645782527275793
9 17 29 0.1234706371257607198505280996616251637404574063225588052137766858929041222994275
9 17 30 0.04266723887361955788852422634307066951699579921628816044316944265502298621036762
9 17 31 -0.09595207102162626917082901223136147301900881383664086551053821880133802951436155
9 17 32 0.02814356105484092937079088578015009305763638220647828045814602606350882369337527
9 17 33 -0.1261462669163795789190419927441572691691469951352818694719258156040002502733735
9 17 34 -0.02480655824481003667071241005119092796624513742603141746982625129847026633400024
9 17 35 0.07616262243609490270190036477042877614149579007449281741281043746227125843598708
9 17 36 -0.01188748656122065080264071503429442870712077448081315250166456186153103719361628
9 17 37 -0.05506072433985240343244259072636190992344029646362435847003920816806994029434112
9 17 38 -0.1666697605101326498842025810480240835345760004569762120475739115789451663550413
9 17 39 0.1187354643285280988306830220688850816216871482472449536022445768648008076249609
9 17 40 -0.05206614154249751106104813635233007526630584480469634479393882683561844220536412
9 17 41 -0.1073189594836817253363514089567040865505596870044482306611026780803433000421951
9 17 42 0.07968293084699612700656423469146896355789164783623516512748033327863117522854308
9 17 43 -0.0196109706490649365190993570823391266207669470549022437566438336385761661731479
9 17 44 0.06990793663638371504098167958415553809416545794407441891470979759418799547296897
9 17 45 0.07948175491585156950511615943068435311450615630256187611659624855295984803728595
9 17 46 0.02316351717407074616452743118642238400550426500957170174545436221346581117179372
9 17 47 -0.07966563671377560453343215106311475493268580548971152217957909162183046465427391
9 17 48 0.04738861434821264582044753768510738977811358698739672163445201299065551180113311
9 17 49 0.1161067715433069608172092219337967987601486961471883679319189555789092212493609
9 18 18 0.01631906712103946419775346146257969986068205958567527738499367233436788099985471
9 18 19 -0.0322061540627423952326538168879091767903126957647984204142626690469062696113092
9 18 20 -0.01202939247118900551030047441123481254904374474073133060484195511893020677285129
9 18 21 -0.01343450170678396534152209079559791911533098955976212891646911809193037253687385
9 18 22 0.01145188157049092282231370528706513458257780677492144365119608166513405207578501
9 18 23 -0.04148731183360630730668267339543582336956840275978672966428916624563420509145443
9 18 24 4.091636659156098203734346356039324663296843952617845104540106324433509126393168e-05
9 18 25 0.01850363554928657311034521159252920781661407457159795159233784840958092518447592
9 18 26 0.0318325249528453844361413520113426661626398543443373054461556666294859066316571
9 18 27 0.04732042099351667784765223020892342566338503217276506756233769220500634126096228
9 18 28 -0.002772771968975874813665125478582240478103045448196658413564952434651567672829341
9 18 29 -0.05631496880216702557124242577334809101491585786734857370591116818728475579829476
9 18 30 0.00525898260739240962377339329939664359060312503204362588093373632083857092976229
9 18 31 -0.04648253876006440388793640279626952235396981911679043027466862094226224160927506
9 18 32 -0.007428723412381304380119171149092947922454420432109454893800656953141303600322182
9 18 33 -0.008632671954430298877354379640760348000733788659181834470407038398772219590244486
9 18 34 -0.005728293874232348544902459339349703869665065177211047140065630017497894964962052
9 18 35 0.000827611539902609772269598931529478718418653684551527843467551000564826169738288
9 18 36 0.01854728309224646689799744181706940247030461771896963325112511282414052409953041
9 18 37 0.04635435810977810163119628763122763235424556874874122431630829526768893761008585
9 18 38 0.03193324513695815687579981633105808589618465996270873589851235099330522148608341
9 18 39 0.0433455269184203803322534039206880084321758318119132875764542631616804111806968
9 18 40 -0.02022331329855172341862309885801286170071880600559371264792113214941523716873755
9 18 41 -0.04989350638799747678765629117820271140058715034907186789557696012648793376629453
9 18 42 0.001619641075082965818725930951745828366952507883679813559822187349562437820618162
9 18 43 -0.004574183175533866965725934852245373700619528716436251226238680447728488403682461
9 18 44 0.03742645440586259617494287988798544352839178341480775193412170501611948622892539
9 18 45 0.04155660154339164988025934674160643598617483903344976176715368521532574412052344
9 18 46 0.005634084856718775682004396702702923801482691942454333714050735056467599626280609
9 18 47 0.0008309435412711718269985718474884952039529668315480179075703900504268690231825556
9 18 48 -0.03374700396780341417185879738620525858489239791810843651903994777585992675675583
9 18 49 -0.03602944952464151638067651029332751006115042710704943197179365045379271195854265
9 19 19 0.0233589357522087837113705034670772661293572655855114898204689676932264832278006
9 19 20 0.001276616631097740364278174075915536123177925459543544618366166082950352380349733
9 19 21 -0.06604918925668867688119262678113291765938227596351521653482310635577497763704471
9 19 22 0.2123983815484218919181897834238384680432554688040104368678446389373439996186341
9 19 23 0.08960871121053299333155482544855906325113832743971897877120046631319726991456849
9 19 24 -0.1036833198537700824943659057526425034438060583085618672421303563536128913759215
9 19 25 0.07468215673479015230871870668409925229432421605090779937366569185525089513365121
9 19 26 -0.008401948286404879514534338962641701322215524903985916742732416167942182011677898
9 19 27 -0.09159471651452125261932699746773654828576860267520821245556116329161555703213768
9 19 28 0.09688298914437587267966885856788511642931052556518771877116665471828523526761892
9 19 29 0.09030185475906254000225993178938388791794408392252507824091079390769582525430585
9 19 30 0.009212162040937508086360759027104934868983328029108962298589929168583981809738215
9 19 31 0.05738734469048900761108696735216805068723491462596674456253056618969070782839651
9 19 32 -0.2203098844370735177467739208822067871214993268311859748814187880324770593810472
9 19 33 -0.101643294248951089156837192251152283004593738267525871346661823252324378824245
9 19 34 0.001615460880132695063141856738656331309158332166640255672475615435804271484020487
9 19 35 -0.007482790987545835575551717343254204540520147243928097555644847823278468848181836
9 19 36 -0.01499338520864220411161202124634122647699208911441050840796207352409979285799783
9 19 37 0.08886667600616287412428759241169783551597165696171502878619115531584676154479268
9 19 38 0.1043439191754947437113210187656766182172107401388110128388828441020087723704171
9 19 39 -0.102964608364133281912765831605021199987060237474932464848466046700435788150481
9 19 40 -0.01805257976593830775595332276062415236389497637304566675986927064967695317844955
9 19 41 0.1758513694171363159440551433577193393229442785210492467769297141673975472863391
9 19 42 0.0816406003063298500740739568084155470443799276600175401303582754085463059721736
9 19 43 -0.03822515250140582494831139337840934537666064359120413906528556592537781092157079
9 19 44 -0.1174687085467798574458041043591330810717704877197612582927292186801257362757835
9 19 45 -0.04394977279771760134930050598124689977902247853679673274932380861526664091049884
9 19 46 0.0004072180421092685777211178379050271991267889661284458057209664969726754425917357
9 19 47 0.01000440127948080316030389624243346980321123714435512165158630536430212031596547
9 19 48 0.07796652316912900688368600105347245035443386510219770681887334412414266533032882
9 19 49 -0.05218532164425615140393496305782325465315188286715270877159655752392176669167261
9 20 20 0.03061743911382919284061409446806262644984274159315470736154395625880439618526696
9 20 21 -0.0352750101195246458185624621901204819748490374970407696352441947952683054232077
9 20 22 0.02656597321101133433003112257927871836443586383153056098497889520880220870543335
9 20 23 0.06742451734290832752360758537047986635561198485748565685968280833754365125158085
9 20 24 -0.03503840752652125466907599243044467639155652321814257396454227779312590193982081
9 20 25 -0.08866753581921574325381328263610486206984842914153504904290567547546688080636549
9 20 26 0.01991060595474580743666194195876438276108954512123842333562714284103173939398852
9 20 27 0.09822952957022227306493570617965522741711784399509501352816576548485234194745843
9 20 28 0.06679317528375960157456555607847184861249717120677972950914564352892067743393711
9 20 29 -0.01013904368173044234505026362084443988599627017826871797323300203282079488190191
9 20 30 -0.06927896931135803775204495778585861558935651079898795420711155647141734729715316
9 20 31 -0.01561418711947945161901198195625546148304304338038056369510576931472945710854556
9 20 32 -0.03146657176470831035305114534951365017931588602323043167251285191817071910980499
9 20 33 -0.01578129850577811241930397047033966773485838820790556579806472780217510724442676
9 20 34 0.01547572940943380977025203002587758050227932750983686010083128325400351179001679
9 20 35 -0.01601837259766399789815609025593820888959050830761381472562216564475449360129552
9 20 36 0.009175175211586041443358090493020152290668808602586140451119270596089890390586418
9 20 37 0.0117018610889071619257988261631805889079150926612146623968954080477691764900691
9 20 38 0.05199055286379641716847376003245645944766024034401471386360999025391423892376803
9 20 39 0.04292509982878316032875515419360511362298354440013393800059965676399644735529083
9 20 40 -0.007086211058679420239272708825778039083563577222298020218653414396885779011953598
9 20 41 -0.07039684905369908365308468280327666087313029353757043554524832420039494402001482
9 20 42 -0.04937353877948322970262213188147711980331904077145253933599077886696083679002253
9 20 43 0.067187846573436722357302801219924734568383161854949593794485763153619786370125
9 20 44 0.02779514213423068241165671716567736196660603030862683336809753295382172016075094
9 20 45 -0.01338430705587050270169437017484254912767458206694155502596443768105350358982827
9 20 46 -0.01536337423066171790326441492795936560026327330270454194153971489888989458446857
9 20 47 0.01308574194046936885010398787881275827541956170299225524691731154827661174215282
9 20 48 -0.01701248940063772417216565604898510940281978504653055522953796757771580909569439
9 20 49 -0.03230989073162108481271617894605285915791632685618331844277751157976359237162811
9 21 21 0.05016900168999314996682472460935091055534396972280870136678975580677509592429219
9 21 22 -0.290256532654286680481545587893040508566017280260105138729509718354235870131961
9 21 23 -0.09148827518384214071387894729449078656805564626681685475398393188733434176612247
9 21 24 0.2016044727216636308665821858172850556059212855928175351980654774967925037481467
9 21 25 -0.1015126120502072136853657657882297085533710222629456464128847689312266978001737
9 21 26 -0.0588056634083032315713868150544251511777172519407799771774903355676190541492481
9 21 27 -0.08294039075150082589795482250489091370201290138361682107280043932788022970004362
9 21 28 -0.1873995398078119222496260923557817681917336124903727553760848801483306528990724
9 21 29 -0.1316894254680137182619188574944424483288363967266729378933665980527146678273961
9 21 30 0.03562146025951209272600302983860198200778914568502126386910737009046708213412982
9 21 31 0.0813175284254810089437939454815964153339634182803499067067767108450601924073764
9 21 32 0.3124809893081957439022145089638264730092508327071694017541861772300001037622751
9 21 33 0.2737675736156037937567871962936689913295212147812709892283442974592215809964489
9 21 34 -0.001911242720629305169497647306596005529820181801245397858373831371428221761620327
9 21 35 -0.0172688242077038406869193335480216423815798617271462856301150958790130627902277
9 21 36 -0.03362095183181108797848170037327392679983374550514580015480679538276262744184843
9 21 37 -0.08519486009326887970881745108859538846050560079783476041945033769533730351787474
9 21 38 -0.1173052880885190389341513414261959472553905781683047977644576272727560317173888
9 21 39 -0.09786621629662700663607678285598342141408372389547488375460287649946973969992803
9 21 40 0.136378440892513312973550874489741518751644490300362222809989958248808988363075
9 21 41 0.01842237008793772269706947053168013040129196974348205731072441876155309793760745
9 21 42 -0.1758185369120692426403537471019180768982912228319066833543150008210729820950549
9 21 43 -0.01892716894922800739497279988454357794028692181949082077956764371206306586440971
9 21 44 0.02111655062682408434061603933137753759346374388225037948123169792298321674952825
9 21 45 0.0008845022269305220807425072183031958347700318588196409332223526481755449581423861
9 21 46 0.0008409573088945851033611127347394917875388264762905551060144639754920578631427047
9 21 47 0.01241143225019324029111882125578256747856448750110445650880636459178929013414933
9 21 48 -0.0295119195118238762036524741342541849687677056587938311763600268888966397727334
9 21 49 0.03916785859103066326880324104509903786305649352709950551880267484324817972128651
9 22 22 0.3813414401214339571890389534726433325992523920603672911463283340958217038161993
9 22 23 0.08981313425133888930876168005053476380236742196519541319871581880093061448712724
9 22 24 -0.2091175859865553792435398197408278914529730293752485683437781749411033618155797
9 22 25 0.2038579747409905760000442922559500045998567739129017699719766561857699565810796
9 22 26 -0.02781282856491380283013350016204391386602664559242631728445528982862992060365733
9 22 27 -0.07911693546483824250521697288971429391558069657484085412218337949688172743829919
9 22 28 0.22068272443734349015717223683219544459707493093915005214517182945451121629585
9 22 29 0.3024423325161165258977662423028435571426905478452127053548226314606154983573635
9 22 30 -0.01101577842370017637703917886809762448171482215822139404689226665257514278822081
9 22 31 -0.005253523828486506346369401701913580043580895557574346633427611775112158337038769
9 22 32 -0.452823845197588860522893541177529712199931264776220948447971053844579572380468
9 22 33 -0.3565344934098376369901221967741858849287595196511138696782519836451040308175322
9 22 34 0.005299842743668368918017816450830076663369425986884976006996280805813576306925574
9 22 35 -0.0007678481222418749656269565623115581162614881090521830278317304541468551633095919
9 22 36 0.0397890225145083301785081701272548588317396472923547980288018214466043812253356
9 22 37 0.01081195247729159612618834441821067992025768130598931557618225285774421817403617
9 22 38 0.03468860896668571480974406864621694161447893909696660919149165717449801110207631
9 22 39 0.0210879789387991732367362605110839938344564226605583248674534522108994786214059
9 22 40 -0.1796748681639085916524602826423450934229505548928467961696572951305332371205362
9 22 41 0.1805190523082864674013621366216030990039584480193956052333742458413899210244574
9 22 42 0.3153375745768913380129342019881287023450104662745088503123629279743284611875428
9 22 43 -0.02145320531326148857331381927478264750543998147989832624332834368559236372177324
9 22 44 -0.1427540090912185486971277315750021192932207428695476272805194966451402143696441
9 22 45 -0.07437460207370496523468940885644572754730933059758636828372132765684426638027035
9 22 46 -0.003054242651042615728214528454793768642939194386664757928159352301949416952271433
9 22 47 0.007253935851571462892226305570356840904803383772266885029405452442537997549710217
9 22 48 0.06616284709113065759763397433595614542597486449464593120524651206701513080715934
9 22 49 0.05057509697326779500525138950205957274399575708592257035595563439402247382888008
9 23 23 1.091282323362130622891458721050271942149249320441548929017310948861994133620263
9 23 24 -1.035723431378984149131882811218323412576295838518706438699323043300621389813045
9 23 25 0.002974189064636273125052848256977490689613248024274303658443744984051645079468064
9 23 26 0.7716102429838276740562247278844874206069414523391265602099718434273554770745845
9 23 27 0.07246648947375719918809680886075644304633468616060226796207720970174269824822962
9 23 28 0.06141106757956491248338968435108211426478819888265547907360638275007355042376611
9 23 29 -0.3482932899651100259746215930947023755352657470997471277320385218907541582788616
9 23 30 -0.01171559070948313215898386342560607838734963053931833049702432662743655660299936
9 23 31 -0.03832804877073187003147307782824836679220202532049687636571961739389522992384225
9 23 32 -0.02196556964597131343068938006464379163882551434393152055682795894537015982865495
9 23 33 -0.1344362150176266563447363611178897665584487648178456348513264067285965832592413
9 23 34 0.0009600956935378268448074668943967900588348226623603852158688230460937269077160581
9 23 35 0.0008499638166180797962036526765897123024463088863655553540561225557636226514340874
9 23 36 0.0007267514075454279084214505528002280706694793156806427230378568405271981825894994
9 23 37 0.02529998510130878490368271361776737660402472882977821177911519652008170209460599
9 23 38 0.0301080575544923682820824976312238448114133905689475274240077231562509106658232
9 23 39 -0.6503841216257195780116450145655780446677859862471645420413041214641773088775805
9 23 40 0.7194409098268181898491797430060658587852120996990778960651485677511995455439493
9 23 41 -0.1753038162535521986641911496887700416007000691525362473262067911496686024374433
9 23 42 -0.6299159571743347426689805375390616599476834204900075831711287512495519217946284
9 23 43 0.01385189340273944243038922642923129624670470985306957135121663726644936755796368
9 23 44 0.09941052968095769033596200549355168797531667227430588301939983945298913560544255
9 23 45 0.4524050381910921954771160802972798777111667003554173748826653310194899393235559
9 23 46 -0.0007890741843063451859186252999954432322102966516431026556886567317005886859288272
9 23 47 -0.0007233496248606417455646345510852697668291660140431277800196935505758942517363593
9 23 48 -0.009763121341164148187960428997220351900111385083888629165815227828755691532090684
9 23 49 -0.04692143446543598299948150491474507111184784530749451396400085801129168510386253
9 24 24 0.4314772077443953641196639739353485662168785298390203496485799720346543395130723
9 24 25 -0.4620838380171356108231770247801135886163674899681529078870745924487119750250751
9 24 26 -0.9105629486504346735362438376067667504578234841107695142509797976935561719829449
9 24 27 0.02498469609796279328411379501563284100758173804539069230367510296332447428066516
9 24 28 0.4885683809152557977904448620063185001780067216892173602112764433049885385784441
9 24 29 1.280039985640053982819714970891953046250249342325440119826642586861147506743302
9 24 30 0.01623035814979887206082527304207329211855763324292443718819741107941569675320991
9 24 31 -0.01722047484585160419987480540358517262214303580587532629073150971906355847838479
9 24 32 -0.08252965038745601558062933548648127439789060637527529626556467120145057166740162
9 24 33 -0.45278908282548618110988691656184386726877070909312092815831127228108645376886
9 24 34 -0.00057372811512782366977522995340610735390322026013462515947773806076635324609349
9 24 35 -0.008794050247035664620034198841682032538927017123090400710436200566049383818287379
9 24 36 -0.005085073759048545934751097823084680287480999804163036876924803943693404204075056
9 24 37 0.03539992061479638864878058394384513912909589179125638902802362486613422513403356
9 24 38 0.05724773977515568697098709990243369431569104511075877827127886662087617218516625
9 24 39 -0.3142773504290914933350802093654003426634770252888490449581979481991255656347509
9 24 40 0.2483460335437406147490088570705049142063287698763210744733399272111855642062261
9 24 41 0.095200945144306541957751738769935982525324763523904311420288508200581911275527
9 24 42 -0.1840774744363441062002544190567502315884031628357280893342781382883204332369306
9 24 43 -0.03906972010335468700712905276383318047966695274356743235178182520189850746713032
9 24 44 -0.06022899200921155551704216252944286126084401604046396756554905818766615302270564
9 24 45 0.1862404154793965298123501516481012797784262514704908843941207145157934555448095
9 24 46 0.001735041405986915128745152755400339174909182131419867433414240803527662390456652
9 24 47 0.01629126583172034338310197798002669489228233614701064253795630825567358651431366
9 24 48 0.01646440378594458948231630162848052063681204685452593983551978549586615110047609
9 24 49 -0.007419406204881784823532872489244484088403434882211902412830406658105036794045561
9 25 25 0.4263883814615745499283333024180700233158285648513627264297670717791483001031703
9 25 26 -0.0299005457938491877386151993548756885046697251983324950609358431895765282971523
9 25 27 -0.3337991218260103264419291764629184039596355413237742932994416545167919749099207
9 25 28 -0.4316626773926806555911583973114356892613675463356503411427999512097230350754006
9 25 29 0.1447945132855818569799164209726423903665290405603731420561212746515743394224586
9 25 30 0.06428615881459685609460764549594505103011507579096687918303097802570759980647083
9 25 31 0.23153441603796266812624637425397329586939888336733128681405997575485600447055
9 25 32 0.2070364526034886538447359047728596937938292250819792144744098937159463650626921
9 25 33 0.2723617344402201470115687521938373389239438358042455433168577626571675596565943
9 25 34 -0.001703168589810423190289258046041269746215903639185935281539190304808058255825833
9 25 35 -0.0292867359336098978656570996984451950552865977836762390994941479625241723685792
9 25 36 -0.03563480733355472579071367149330998804668589768687979020578509556442167888226603
9 25 37 -0.04551232800363973033140930681414841716187714097082963590028906439454325508384109
9 25 38 -0.08575671186559469492386693693694889209046107746680606413961512975403704647222199
9 25 39 -0.3956440511663255070833168281508884289972778942561217809580003824854946097176348
9 25 40 0.1274324167484117436846427424140207524661630075633200846565254122186186359034248
9 25 41 0.1425361893800878606627948964072302898696426726381844434181792111256067966393234
9 25 42 0.2470116966732897029755863714549892988821521214933270566572131508262636983968056
9 25 43 -0.04125255916701775084524753218380668505741302639970489817284724365259962802304242
9 25 44 -0.1722584398664376552483003364051768184804200405345524364110412419594128157529692
9 25 45 -0.443581508823752679253557275386181037547746495634776948671080919225166214566432
9 25 46 0.0008819313949443488827237940699761950405794612137016240260922790959093376368793475
9 25 47 0.02337647976889421104685822705206269818836978549422427317749629063198360822937197
9 25 48 0.03726040380275234936311587583513781585667493789110085914021652510939541600185556
9 25 49 0.07145858077553291293441689070654691990470175060030372031567156430035886729338737
9 26 26 0.2951464865293449042992653541031055389785394135822402108106338137207364789828741
9 26 27 -0.07260674993851755292928557421124561325720125724546419401975517676764232072291598
9 26 28 -0.2768513761006788837366834503879625204742975977359994974577872937149182194172269
9 26 29 -0.7016639423650181091314994726831674909106611343925550586126892376955525223587551
9 26 30 0.01828449386003049661923203091826611856975895389630542517501888089280456648283257
9 26 31 0.1016926339524327134830257988274421431425397481955484986799163822655573247182814
9 26 32 0.1890405306659706242191404360097461069602573167205128647083493039784417218515301
9 26 33 0.3698710994182760546694911504134094688809003985319667701212496120743470478227501
9 26 34 8.311414364572638521546269661182178990567885508238233386440260913069819712692482e-05
9 26 35 -0.01231060025318591171661319665433780084922227932998540611507295051250763371183421
9 26 36 -0.02807399561916465908456094574752684792749932072032097534843435853652317669239592
9 26 37 -0.03546591390561902772123677665754009031870156506684843342209182509343324961767295
9 26 38 -0.09832965813948693166923876917452313637848550521786219125135468543043614044119899
9 26 39 0.08435429065961669850136266476480608802700425708059389608915718946961073123027519
9 26 40 -0.2314072314587501480292975337471908910194023260304355335949808584973030991146925
9 26 41 0.2573840944413472977601751570883428191078795825608720245439685741587874346761541
9 26 42 0.254438456886594591263087280762898155776494475395015367359434396461362550984012
9 26 43 -0.05971299299479635007839735547340862387861535563747257944260956902447058675976126
9 26 44 -0.146849145961862112960975200298537135323739105892466869071883563762528299166244
9 26 45 -0.1864323648426800614415655027461887695912008879336128060967266687005048958645151
9 26 46 0.002228584521320707029392163495585948855276238617406251814008437721335499595636648
9 26 47 0.02056633911911196026228360407509836684207993201459063968815462934566008596478353
9 26 48 0.02828818557262029067046612867390267780948106671915548145723342131798283879605078
9 26 49 0.03268632618713509269811159641078633173226262007133393532973722134724360575301468
9 27 27 0.3264107250035799501774690388206701253830249707062823415029002570929946855605769
9 27 28 -0.1000255486330486090425937444006115557245915655768286807068160040438055524725924
9 27 29 0.04000271268801021156446468311441253297291701359406693923371465876023983199001388
9 27 30 -0.1005671143236482934768238446655612275920113261221975148660361047156595560925648
9 27 31 -0.149724923227474215164820345237522849975567309658592895347464013991318298663728
9 27 32 0.1440747791344307104170755449265223529220556375095989566072523419970136649589196
9 27 33 0.04583399920650004981279671063439355614487983526104025647751250178133348066226526
9 27 34 0.005706536603506286091014103679239700737411022627111083258731614529696301213613422
9 27 35 0.02996476985138092115919962740070312151842287013554357366943722211509581221873716
9 27 36 0.004426692689212004515662337883274917730362934738674625235282802772092360014931599
9 27 37 0.01781435726868463384083600456452019503626159995036306383619733712934719717431935
9 27 38 -0.02343224095646566348309657704973652848802981100129036442984305079164472049463859
9 27 39 0.007925858745486976324107367125870707507215373133547721737527727073727214641967666
9 27 40 0.02862769586306582476590795255639477527220125322607823735761826234147657357292653
9 27 41 -0.3757895677010203652842731322575286422191684023958865950387677886116308021650639
9 27 42 0.1328993479268147996850735367644984115544965731551311032492037411238882895291478
9 27 43 0.1151676109298401155500343125616397545691046603865209929337585678493696003211967
9 27 44 0.1230011708183007086741245786917999221943635338775144016479019448797112592522151
9 27 45 -0.1608409784201611468068205912568332412018329896988841023628975879532387101737581
9 27 46 -0.006813499113564305001364163030074517122693580819962770002033550937696877201216556
9 27 47 -0.02520557490491222634071754545444049883543669685947136206217229193838819436672038
9 27 48 -0.03886564197588870240000439096069742832557383743627360809471236511438657045413452
9 27 49 -0.0005349125638090807479375837649180247476398570731327323825042866161104616371200261
9 28 28 0.1251188529158008501782360828034739274385069829440442980518495175641408092041762
9 28 29 -0.06289807453848701854231138994796571704989475074378398486897743842671790009649509
9 28 30 -0.01398846794408083229756640356103795812914818277818320251187366161615026365058207
9 28 31 -0.01485833601019032133002444588221064067555801673213426348216155495409633131160804
9 28 32 -0.1650517761325979529706592866729412943227956385820648494179973125502483104471913
9 28 33 -0.1250708594021434615073243859284227593841028736257338235725811184790763572652572
9 28 34 0.003611115488923420355838405844882615279392155215280112246185866028131032638990723
9 28 35 -0.0004950917075070125537146553846866118108951755298782502875189356422820393972786887
9 28 36 0.01213967034126378276106868152001247265340310628346780987894877936271401959555633
9 28 37 0.01913028450479070053842574241041007962539850920202526142534947791287408505823072
9 28 38 0.06819589586650210598665147430711903159893550562917850704992842472286831786576442
9 28 39 0.06987665620762380224698619590998943519583190394211063600800811949374858790451035
9 28 40 -0.1800670764289718923338688048353381881754264215506641054790454394092293759467266
9 28 41 0.1411135790983790925215252144278243554153247000112269009454913500185159606374808
9 28 42 0.0419511163975120029177085495609829908981332441668481013329485215368663902657934
9 28 43 -0.01813763143122515436876821487162130420878706836439653347216691216826340013719723
9 28 44 -0.03943696186570200690305445086103464989163353327458943186984903312693106815142099
9 28 45 0.2207955197069126431635643939178762300547631115238083995633142781299575188432492
9 28 46 -0.001712982225782581152094085659622066201969211241541290782855610730067860381739011
9 28 47 0.004817845807466251832591152810685323340328035052501227094532019950746495206772083
9 28 48 0.0222949871349549002399079843081332421557874302787312532295069815524173094578543
9 28 49 -0.04205649314781492935529546408336333287107457261885888392753394552752754672314297
9 29 29 0.2975293365096547437454877771293188921358525903049018016013957485947460946926149
9 29 30 0.009066521467381129510584519086185315941935811156531969538554437536963047232068096
9 29 31 -0.014016692286813862725593491353027548452123388540837876972842770617563378382528
9 29 32 0.03773219565418335247656407938151307799747774856586584440264314375385338436606981
9 29 33 -0.1833039858970949060761392509574691084101637621673057354556129250878519052306821
9 29 34 -0.002364552471281755534124445841301982832911363917215983333935992245778307575453993
9 29 35 0.002273552044241307753895547762800855055091430282160359903970578131289099930408634
9 29 36 -0.0008182323806866608507305350135804037809795791540797417338888353714669428941037577
9 29 37 0.0164210944805021236352525867424423804477822626926201231303234467698572185262921
9 29 38 0.04603401401768445736559896233118348371731184522941488367042169447275503374471841
9 29 39 -0.1328348899064354006507166570104459563553322556226486489529572147503466993857921
9 29 40 0.2211255676848032855149359877951124533458099288123415083474044832935797965677768
9 29 41 -0.1087550778515919687717370786215807266690586302138843247623607099210313376601033
9 29 42 -0.3144326576598007048962355386634795609464105383380817876924717768784373643928594
9 29 43 0.00994363078817536249601116406294246397004283790750238411000208458506986285020998
9 29 44 0.1080797623012125883996047929242205388202245574520037701336145740307349699651967
9 29 45 0.3232180012760120601760006940188047359243337918047202188096847029690157638197479
9 29 46 0.001433473873338614811444929854378669978939628880657101071421656126615488418274096
9 29 47 -0.009437262220432480123205907947664837444986232188400064313381346507887510294254488
9 29 48 -0.02477127328498219379720973442283028446278081021502218165744375106050256395935651
9 29 49 -0.04471134356559272856623998759288847123380776845863814721499046478589087600624107
9 30 30 0.04980099198639664633474885980767023129112194440786965351372276186372848963433556
9 30 31 -0.09483218107523198054231867202246109633196604209613892913914028617011155745416558
9 30 32 0.08435052729279017830168632783157052770989324129607676124205061616678161785560473
9 30 33 0.05022637084155727503887915216659313191133721198810071043542294131972973385626373
9 30 34 -0.01299343304402382960892925044272354468962378903371060243146322811012724303854428
9 30 35 0.01925086458636038347330157264665337532073254533715893119395154691626082572260049
9 30 36 0.007055262125246268253399461514597591274701774322420968401380522619248525025708294
9 30 37 -0.008291869015001612138336458508503210070004061903613302839103229021402438531633641
9 30 38 -0.03579610488898494789533419007187506219717734924731867947547616535855937895281376
9 30 39 -0.02446516726821997450156205498320800983204102104093899327139703365117092964264205
9 30 40 0.08262657022346269717272463623855385750364510701921917458569980579453855398228116
9 30 41 -0.07375592640539682843560559404902290265079461547038229879034639519104124184677068
9 30 42 -0.1335605520726006151244876958858053306634907459987770178029133909952891827620435
9 30 43 -0.03139844956614904824518882040069687973486277529002823230282264420294105218361021
9 30 44 0.1181587779776994350256238325799524374841880590516636367683418726060343472820211
9 30 45 -0.01187860943154288071189090959028895948470914232641899618980138381476470500316414
9 30 46 0.01173592231849731625191876223567749167773771184794373710387970591678296539074142
9 30 47 -0.0177023209682062323519590214942834149064304594567905463516697375719461597816966
9 30 48 -0.04336884342483149290030709104002001265654139816583435253999492564394125465256381
9 30 49 0.00952071758399738214126295684877748568155296175459822301027630549242964660425154
9 31 31 0.06767897377959819878775319702968050258187981270413223053081740669507344175802956
9 31 32 -0.02527772270041256332053844849882001812442022856870908999596008366422155342499536
9 31 33 -0.1055838994717627827869663327566336264923675943859236832655491830352216304637626
9 31 34 -0.002108546290882251646542338751707049605220698091473701681589799605545489761637269
9 31 35 -0.003866405718610610285114284557739793147813160004708320939803874477349423389981407
9 31 36 -0.00921629877185905162907567320696211559245710845294456389041231713429163091700648
9 31 37 -0.04252302969834002476372769152549972715586204438196743681240550412444018890610962
9 31 38 0.06243658279551356106319452634177242571215087114276153347658410154039267607156248
9 31 39 0.1758749867840791854013538920306404911197812488062833316272512774066910324154544
9 31 40 -0.2408158659806828376754328550174280845565974637112429223142644280064272545021017
9 31 41 0.07920063204764167818291030726216692522181178838773746167995622806783085961981257
9 31 42 0.291172895811000090383545972104478316058044251805690187490578216407550082680006
9 31 43 -0.00917627217065399001593757002218035762533924605045434829534195489341446651199685
9 31 44 -0.131364874491792082659866777665563144012525296150324638551559343225323072243649
9 31 45 0.0197310131827903526860378685116928844424681215457066430341587256080126665893232
9 31 46 0.002463606418985011360223896949389508212941567339211463376282696410104829917316453
9 31 47 0.007043628476791718010573347777090043160828579906157432894062496855414263849695003
9 31 48 0.03423605802931314992223905958474764711976806682868606563775860352542448601851234
9 31 49 0.02660465755765109080598707834091015339626242038862284873596916124686390451109749
9 32 32 0.0755287848107582397546943543392265895993023481565758609273999286258180384034194
9 32 33 -0.07660379936965737567473233200757068327353039395704231710853578159471270931280089
9 32 34 -0.0001892944627062798679523714913136878439514371417556351287081999546756406237381824
9 32 35 -0.00100638375397055741632935557836549657277124306903542991445306636378461178760097
9 32 36 -0.005786249316823086599613797999453779186092667651796512893268034155358393652241985
9 32 37 0.002208650124656300380793299686328876592253091493886575442363967519922963673925619
9 32 38 0.01304586123351916156836411589112838198215589536027695563006393262490242574254372
9 32 39 0.332447302659050458639427101509360274594741042924669293132408494661520635996924
9 32 40 -0.3648155768864386321461730227461447281622773088850810820748717449237737361553506
9 32 41 0.03440412509019772053644403757026729879426675696829547714929902867528597296436703
9 32 42 0.3687169574654620839771544873472626453238787143154874094306037161444911179844027
9 32 43 0.01383673789384104886714191366005260586495101161657537243647110593010844156907431
9 32 44 -0.07230169439565123541226247722904744029848614031714148217895797905097143490656547
9 32 45 -0.1330316190342581930911222872856111599916581436195437887422921743557097822332096
9 32 46 -0.001274936608320034482881270739447596758574102748883542548976845607841885473244038
9 32 47 0.005243691090502337034211055764183515877809667823535429317093450035731748157361576
9 32 48 -0.004759325541338952089723511338070369455047375455146318048169096237655988532097067
9 32 49 0.02028983230250086840043142732787081624903821306459246163581026139142677389739084
9 33 33 0.096611514852482194728722918574732016898646744831340760508109922501717083696507
9 33 34 -0.0002751851807640009431488390613048121487861787159628898386023245719660887504811268
9 33 35 0.001190045902671693044813332636597226373097031686867784341729584652492579940880388
9 33 36 0.001279678776470151187124532661468667618193761030398056046999509522102684054010355
9 33 37 -0.02729779688563277523182988308968974117729695291625419277841645956249773174984786
9 33 38 -0.04587126010765666883729738150394530770898507789968946642569053894638538324153178
9 33 39 -0.1087343020747266618924305019574216767120820069582565943202442620476155234537068
9 33 40 0.1673118259990501492799413645331194609979905058120355491750911345301684748988149
9 33 41 -0.07178224357187064540281814872165904559040158298344295571274711395685195776681295
9 33 42 -0.2182249122106323344935698680088977316505885131198411789480394068115677371078164
9 33 43 0.01078504134914191248165782899413777093595076897293329077019782908074236871343295
9 33 44 0.069522376271630826303122520711572898216666995582812648863383194560947468371445
9 33 45 -0.03906512648577295998463734147628043079522141282276778579737608239228506048239669
9 33 46 -0.0001343196241261932448729178957239668795589225025402152150831410804243754570718316
9 33 47 -0.007604600254368907199436323757475550220115711953945155470567643941007521638611089
9 33 48 -0.01230846668311895213536175044779092054061225082827927318149514045761372901477944
9 33 49 0.02556034797528548226509032408205182148249807310802389504883104937547186054728395
9 34 34 0.001966162006117870291757203269927738989796570705907974788148513794428583462188493
9 34 35 -0.00891958099613493477745900793818365760112212086467879672083228172431556805823955
9 34 36 0.00277211782376007449039722597701081320814865451957373933852202624704606583388802
9 34 37 0.02396995515462573904780288065780425179435588213055698176130730595901568549047691
9 34 38 -0.007496463325245590021969873312159189854742735964292349183018812824497494271706373
9 34 39 0.05058242809069104432831689495398957032853022093551631624040208144723783692937852
9 34 40 -0.05663009555126836434475093262085928412635317818571848395560246004863816860578759
9 34 41 0.00693516050125556315066896030047862541833733963526063109392600800935789300731794
9 34 42 0.05838821298313064710612913943593587745721054503603129141204110928870275340290646
9 34 43 0.001290533156087329214802225755579912802500995815546748974721376925780785134684185
9 34 44 -0.006690028074283398519105868257171486060230125185895442159520817125280619246263925
9 34 45 -0.05855345864053657193662353230140732915029011926342349492655829334946379032857431
9 34 46 -0.002076650361618490923903348917663044082603007257108272729944058859439022807758896
9 34 47 0.008393581390002208753023582348313346063687580516947219720244293111087236576048594
9 34 48 -0.00495155495527533378434297794950161372740287925550814924435515799104649937022256
9 34 49 -0.009330062809285779112900611390406075896106730495731564278885306108766403360456504
9 35 35 0.002842674130549463761860960506348587603104357149084005890497928721583092071804269
9 35 36 -0.003303549525941195168087557460976227351554085491096577756067190264408387330934238
9 35 37 -0.00991907235389145365303456674170805679429195685174275654011206112663751851748175
9 35 38 0.005084401209765363778626834965099975302729896496648830942985119935459373787762566
9 35 39 -0.05215290073006625190224230984678868905875884464202626683370736177023855199385916
9 35 40 0.05394907898518925530740405767806468449864926360677060306853470743590197824228416
9 35 41 -0.001805827372449988566794232928420698135899484354762649547182913515337141940695045
9 35 42 -0.05359852440174368697232985291082050087871787288265180967780455520723042535896312
9 35 43 -0.00237395786427144071542133222980143947951063698197791635087425056387719333977766
9 35 44 0.003581045912314471207514544530654153057340686039783235057413159899621323912337811
9 35 45 0.0526473970223311117102234269883860652557883938174990231077804748060173614493532
9 35 46 0.0001246514736879547017327543012522197683493650771092183008618241860272208941597567
9 35 47 -0.002136735724403905680560511027231428915794113584211252545558812655292918869404609
9 35 48 0.006165302857987301687808983186615767719539938576178689215987936857823507649604851
9 35 49 0.0001156560502995023662497599342284858197814209667032580050059618520268728002805729
9 36 36 0.005370706363516457860434708616866166463647021694581149170992542866943074547452058
9 36 37 -0.01719861799248020172431821698881987931395534232777063722317711841174975409815782
9 36 38 0.001816393878456161292650610230096071090861950453354094629371478465780925022026595
9 36 39 0.04200340204888718729636006133059786277357941324895907659224558060143543687426339
9 36 40 -0.03318395565859711259503707496314807901108698349708477899269238892726245162994726
9 36 41 -0.01119054794567477676994521842176904675290278650461132591834417557651591251039699
9 36 42 0.02557160590381581968420288997475989156860996450544562881816249143994099757218889
9 36 43 0.004706105128043923448845956311764303546570516999313490698141533964387295218561354
9 36 44 0.006919674774373735749778207393179786271673396050502047239052185886014965488519683
9 36 45 -0.02961403210357249738588587526417532980932574517729553110251433428210357692595122
9 36 46 -0.0002043366589660549970156803351957331232498627051333818803824897170495723047555489
9 36 47 -0.001329993806038509854518774803630348712816743389527490375368442355523202229058002
9 36 48 -0.01197049401404083393940307607441271739930520106242804089625569575004163863291535
9 36 49 0.014857597213017606616938909441485088528270423932771894753973049530063336628105
9 37 37 0.02395537264012216695009522784302529174116372130412394499048471418969211147673342
9 37 38 -0.01137572190135215982458415497992719425029255970207042780748655292357068007296628
9 37 39 0.06402538930650047259778894519553623383536176975267591770251817235865878381531375
9 37 40 -0.07780818865180564442198818788962518028253035909777772097587662520760975969824632
9 37 41 0.01660344479525196916082254400958954717064079677476324857169740573107038881303193
9 37 42 0.08607771585260647406124087898804486239102992659550197380580947655331660622148913
9 37 43 -0.00042325806317356278938282210484369862452222044225387849111839441592089613551082
9 37 44 -0.01588061494778561624740783602882718505184050731326917688742721772017997114253314
9 37 45 -0.07196272372885536039887898688421933262122109061081894563559102298584880715189869
9 37 46 -1.832199401028367116732602263074168803340938716530241431863591349592536319831096e-06
9 37 47 5.905176745258765331879560682022048446397487061171762079257664877056080747154116e-05
9 37 48 0.0027094659181107485792761484025125415738538291436615464026129392471120271892534
9 37 49 -0.005348490435766883120982906647349442322581217832853882814431729326603199894322678
9 38 38 0.01185395006191202725840112866645300514851934269611743211478942350296891961718227
9 38 39 -0.1048626097564636519426200836806112033007446255400421061092353749220929998914027
9 38 40 0.1287056181935254108212508927748318273801603436248423415087424165245510100053559
9 38 41 -0.02862649813021652557392256041395074216891592587412394132948996640519811035163734
9 38 42 -0.1428829819017471692415214587489386657935903583452762163589416082071909161339614
9 38 43 0.0008522004784727423331119591941105551990437516628488663982075168542106715416798881
9 38 44 0.0272477580221711446715809185747991623081486527511274032512015036931705688523971
9 38 45 0.1057526200587021329377789594072959933737153308227986277816179424378332122022126
9 38 46 2.630508923871233289419665805793765075814946635649002810171435417021068538271096e-05
9 38 47 -0.0003098394601697709472401570354387137669975230701352745875524812509670974745826197
9 38 48 -0.004711591497616315791632688669056296277704761868359386854885711205312632945457941
9 38 49 -0.01720359064866370208280041985764205738696698283993353907220779289833063359418444
9 39 39 0.2774951460576216859975947507231721111968833562737960400749339368282096235117587
9 39 40 -0.358969864699055744252421969725123366990811780525587821342649270054613067993133
9 39 41 0.09879173870813560890089753019317879549438248952067716404948456075187469535730911
9 39 42 0.415518208497102555505386770563119721028617404247293120271990435477861480892459
9 39 43 -0.007798454258160986915436064649194627097199018414825563411387037526021302736450539
9 39 44 -0.0931946534626959350344621483129440702791653449883645246504432706400493349322274
9 39 45 -0.3686622450218870365014311594960670776094320761041798461140558563033017880806235
9 39 46 0.0001784397321727429069239906898290894257530822454942324726563017771732911258215037
9 39 47 0.00471248275961835357821200841880992416937317067235660660543402980443034151448656
9 39 48 0.01232358389748423605625810116796629289476829240350910182482186869686953362789119
9 39 49 0.04860889438821401063073177890158718258999894911113972602560675008996649015654631
9 40 40 0.04358326110193696007755600514715854978400690294043728729703868694881522518911502
9 40 41 -0.05482994688778967742159934069602154628094585751501438934625379185190786963534892
9 40 42 -0.0772834857286973851799405251424926772285451166398620473638421249212580426014508
9 40 43 0.01327863867776911257873467401589357305906898349960504014901427472271935742588415
9 40 44 0.04671481935150952359373120644267143103868288203524446427227991002757505646530911
9 40 45 0.02617231720993717694952819079512227099084429599280483424717080184839798639861774
9 40 46 -0.0006571193249980658721017933102201513652279297370319680047165915236070281371705767
9 40 47 -0.00687214895930264782074068701255847275842487327090663454105982980018198202586229
9 40 48 -0.006685232596993212764304110254939310959486904679962935477605971354004472192898391
9 40 49 -0.007162852395502148723494805266770420198900274905165552531981677487548022605694989
9 41 41 0.003335172535290587894085644845460692054634556188147714335945936160790026617244505
9 41 42 -0.01211346560838478131607280358815775930181295371529429100391077434283623182699856
9 41 43 -0.003020006734257127640766612368085703484998615944583323103006002218334461872768532
9 41 44 0.006857611547665091578403028842824792756163844291791061509143969080762598082452031
9 41 45 0.006756610074789264058279339165290488284367796255896395939027222574444692850195532
9 41 46 0.0005219912774919886565526258140617443172905231883749644737359772078830331450520113
9 41 47 -0.0006886910934794577847156774082846674621968285119182474406890883979543174638267379
9 41 48 -0.002052945802044790304565408760953518604385432488339587387488957983921171807894301
9 41 49 -0.001325306817327265873404087767187204767562686792776801137926789811753702614096281
9 42 42 0.0176993557981430001571860368143330120865820710586645865660227422126059796543077
9 42 43 -7.481428177550596069132584292546197717871861200145522125444574234189343523515228e-06
9 42 44 -0.009696005439462252003722635391022988949151468362495391520625208049466344487116742
9 42 45 -0.01650376330412840507316958729443628498346545655032319569866669023814649257124241
9 42 46 -3.599904241712754863703701648176289368721191622661411260151854861652653930565982e-06
9 42 47 0.001571609640308316791712213055626748132921663359331112241067613713908847225278187
9 42 48 0.0007947958036067980614830425500900326475775393946976508476319371971353078612310073
9 42 49 0.003572667361928819990569063245426041284136962520090109788895455137947858252442418
9 43 43 0.00126009797180833231102562899305866509800282792353031890137797585338601733160497
9 43 44 -0.002023938613378858778491584389358581030673024547596402622454432751858515338167848
9 43 45 0.007757517256663099818553921799603956634067034519754651956854074025462142826968373
9 43 46 -0.0002922667221485669375530824711863157114194482008501730496043325059036996986097909
9 43 47 0.0001795936813027138855032098657940460334765007447065854097118160803827276050756588
9 43 48 0.00123248271660840783416736541953548193912100874533626377141441282671411321760066
9 43 49 -0.001167681409968782371263561614047700870027928685434025116333270359764497461726161
9 44 44 0.002387699341236519296329447387638305893177284076573400158441673399188859645953118
9 44 45 -0.02493187598337975676228480211271270463423119655521163073246840436844981088559492
9 44 46 -1.551450780093731896798229417922123423524185149420579030397137127491060913268748e-06
9 44 47 -0.0004964298111044095645496286233479627675620004379556133690414586575287690917374807
9 44 48 -0.00117138572355008929448806765120918806754834128856150422590350219239424197663892
9 44 49 0.004632378535290464260037071329714654731189185915418637208409511447904976988108063
9 45 45 0.03566481169264058827876718285291775955227418989451419848496052603479547782097072
9 45 46 -8.498569378286237006297497707197338267789241339917192818904478402781038435585329e-07
9 45 47 1.163368888546336005183276072703501915578379796444465027230932279675088946019841e-05
9 45 48 4.89771833420624353033746380392247567387480200480025782766619620376952111716614e-05
9 45 49 -0.007982191503814035402916045471507834343098047457529480561295779611017238085378884
9 46 46 1.791765544652895904490516833717277021659637211411545032576890321119300920207139e-05
9 46 47 -0.0004165860634351321249119669990018811544392874660122753164696500969814490632702358
9 46 48 0.001175698438683525807872621652206770125018490875210811636225001958129562583149989
9 46 49 0.000387465320482186774428142104536355108498423247318938683638304082790473302398974
9 47 47 0.0001919034593240246731750874461163904214913828183713907313591608420348442921831004
9 47 48 -0.001433676621499699075408329619075334898426485352469841084517693605193947608721383
9 47 49 6.299837183720726209059784447888959060373671544716759795984975933405150299474415e-05
9 48 48 0.0005102954433618721524668284811310541724446401397862596560498854001197939890732927
9 48 49 -0.002643057045544032191064038184062830468333764610960330077462730904424614293619612
9 49 49 6.353237834522446918817761168443464943155357083730412167397204368655373319619783e-23
10 0 0 1.404420075485820477256753477372821359053013043788001796546326130321743988600071
10 0 1 -2.070203649898879374798574214767385375566734626072839865526797568420722165081421
10 0 2 1.311787522537712448282260723493566393630251419711242305993209810515130582993792
10 0 3 -0.993910192621773204392444928640818079419610340842508422243139323827817164625421
10 0 4 -0.4025816635586018798625992920438349185114857681633898157055858178156509557903952
10 0 5 1.410644866698941521708660487432918741392147472935606211212606886804807169092965
10 0 6 2.782340644604822541997047705517123373243452400072577966036936306992071801518246
10 0 7 0.05907811722172232343205635583475167368612343070140436953284802189457522621466712
10 0 8 -0.4053938405883910598737977168601614841943554651829323793150769232878174808532463
10 0 9 -0.6926425651581658808191400713270950126922124008970959313356130352809075893419839
10 0 10 -1.131104058364999268589746179073663557860957408519848642549734543400563476743452
10 0 11 -0.003317107273165065555561769932983271151279492159682667705355550095411290587266858
10 0 12 0.03359943536530065571342454693770666740071094001863578965718439562266992331684101
10 0 13 0.08150720068150829616864818490938638498704785810584758307040937510087486416551372
10 0 14 0.1449889007462350622337064064183707584991283969305943912279036277608970279759694
10 0 15 0.1294722544783663742377599189647298421099990034638423079038762749108003511467147
10 1 1 1.772466342742576263451218104174466993093985054859338752044171684616712802938453
10 1 2 -1.925580684273238309170502600287024537115015523160369658229157533846589111341002
10 1 3 1.842084306995915530918155279408182153900398719600485828963649871012538011811881
10 1 4 0.6844863673571053957583876269247708996154684806140118775623054979164575306696029
10 1 5 -1.934998347042603578678456752833844636528059644566640940385542347799684233219203
10 1 6 -3.888413617294208849430617656164708750881078328780133204103671753168775107513267
10 1 7 -0.0996776765940209982554169230587058872567092861844090636492815680984416867520255
10 1 8 0.5431963962701248533812432915301084600892210136412663004049263070340703795644408
10 1 9 0.9690380294111007707125614200800463280691477690094231045848716738742094084925182
10 1 10 1.560341690445765675630936543474722749761794820859871140363222138612285276582903
10 1 11 0.005177971560207750199332713716914597678128574380544315101112996387544543041411394
10 1 12 -0.04489361525141468426818089618131379371701347413266993477800655966511264781077341
10 1 13 -0.1163790378860219589259417949270842723899221594223591444126629301220763603598529
10 1 14 -0.2086079822781290370279774364007443442268660608013934926667008846029360607605622
10 1 15 -0.1760709009953757567956790628099167802174891357672225248793744739886008584776109
10 2 2 0.1665919337310338404291959166279353808876997707352938768537558619749727985761602
10 2 3 -1.111053194525660478122538956157589846742451440591446640741641896385161652124593
10 2 4 -0.1219642001082876177386779744046864165744275028770251502424829791532739264738655
10 2 5 0.6943488639837109338776004795321104572867640129044266961087793986992378000383308
10 2 6 1.619452916592250769415980996217741353486806138158776958333735658837603269103522
10 2 7 0.02779187010142435677854483468891874090321080507156498285434644855599308869536439
10 2 8 -0.1432813379743829587417031062312645217920568151976631830266473538756168549046742
10 2 9 -0.2718669485199642244176664184952462024631300591321881451541709774720216908527218
10 2 10 -0.5191736104883601927765464059579952459161037709595025480646656225234386603884946
10 2 11 -0.001914184435751939732538886476098028939965292515204060132675859225351634029255192
10 2 12 0.00920393283253987052998962695779186488527578004257612739522691580124510903932827
10 2 13 0.0273976638578461507442312233778376760312893498042770924698010120153638130700258
10 2 14 0.05202182302000110991087846420029789236688514754843973795287907222123783661178404
10 2 15 0.0605825598295739577646855859473838718339994958825982562505847333247326765148156
10 3 3 1.143848756077087161904390083385638451602313286633928807750407690406154505530633
10 3 4 -0.007294236514062548073586033359371009287640233529398517345006299077034800508711678
10 3 5 -0.8438129448408199794779089337831051854421890624386692769279615177393620516897308
10 3 6 -1.571071708006045064464596661511832477188772021443111315290292954725768318038383
10 3 7 0.002022569434850505920169534950993595736977891576302976573550346032904695144174633
10 3 8 0.213296510108819268434730336258440568931920442948639620298400933648129208422999
10 3 9 0.3330532244219642838510841605322419478152647116758384388484208767106047828347829
10 3 10 0.5542519724062518567218383798169883863920621783992127641626058742784038871116181
10 3 11 -8.07262580717010378573960018796459561459421364862828407973704345562251507279967e-05
10 3 12 -0.01707451767463151732805631610294416221699244556728281824330375410937960959336137
10 3 13 -0.03699414292290762142668724371591412535795972919238457460401045898298296861535592
10 3 14 -0.06643870789895825710250575323215129628512679359346020511056312525776201031933134
10 3 15 -0.06219451406152284589851707968923873115925881169105591060852253806927863867455817
10 4 4 0.01540195586333133272815360816254720770802102940798801517141426753106328952556797
10 4 5 -0.0407093378339142492069494617969235528313816492192649593199323453800016663909365
10 4 6 0.1321834965636060235241927440265052330779564017274366094360770942249680154524705
10 4 7 -0.006091140596032194459030543678998274366757205580389254462049090919722336546020079
10 4 8 0.009066212737652908716894440101729983220909438314768231672785267927749874361707844
10 4 9 0.04915290882899381455149256032216248552838426969712148045316927652540120233083533
10 4 10 -0.02867577997077624915825803157057379092429619262762067579854224982228734379867733
10 4 11 0.0005732443948999784835242626029272216611648520880510807204989997904301560201659864
10 4 12 -0.0004012264947317682541812526734044310056442118885997726807787848695062730839806319
10 4 13 -0.006343473113384301785247967511944245726993461479388148388303247924725979313883539
10 4 14 0.00383935155862751182516623689646818803924280637584521056092534657770688079741291
10 4 15 -0.002213769422946423798526391258188515096551494551983794955121535154629116489595769
10 5 5 0.05629453363678206663686355779149799752244738615752026174031719760648539849812287
10 5 6 -0.2754217520749164598276466501707874960951520814806933651862462092743060937507658
10 5 7 4.912135551532502646628069991060362648843514398995039981588912377217291795192363e-05
10 5 8 -0.01719791489203637505174146768965103811295632435945367724187408683637702166489009
10 5 9 -0.09020777392903688152244695179748835072608776275173643368088275099612782538928695
10 5 10 0.09188220647487443908457743797977161331595307479291131668576297172534027728765374
10 5 11 -3.289082475967927129857939556292752996989243029535973774725900210680594829571389e-05
10 5 12 0.001694453053403978748655211454484988221952929161781025165105790003144719326592715
10 5 13 0.0125026261791854247864235847573302938087920253585782575172083725996704579175677
10 5 14 -0.01340578486471587234715792869400496207085742291299544903638366506026089884612042
10 5 15 -0.002472331773801126203474502831478759726370927166233499999988279454953480502306532
10 6 6 0.3420998671845735629443388598622367116084074010084028208078595844552815519846281
10 6 7 -0.0001946441852137868267921223060697226845722954612667644476446257739789003584548404
10 6 8 0.004351271002239046305901070008529697192067098621590099072019386389106275078368915
10 6 9 -0.009432676894739549169129966091316433494163023974236403068468833495365168496954747
10 6 10 -0.1679720326631675811854199132458009690182657205644870720059568297778625100940425
10 6 11 4.405661890139110981864954624616983294305887483334146512530601360797912530871656e-05
10 6 12 -0.0009019308919037334884271532274929640687734314849081021424476001315724706761850214
10 6 13 0.0009963618720235733843368133650844577454780969123005540262847617316876347165983711
10 6 14 0.01934791822950659108372202936315948719342643960097908541721813514354236462327595
10 6 15 0.03761220810390333092011080363557402800094108167361151603314866344343203259925847
10 7 7 0.00137477661616411455644092945406223969414643780759006123857563665522658929514683
10 7 8 -0.009677336197069528162855158734242914172232643596811241857698219692544639459562615
10 7 9 0.01776320783200851947587612245093325402940396802455786531817166371091014651992694
10 7 10 0.005071805144647171203639429321595611129531432038465050745369872887001780981126987
10 7 11 -0.0003342277341226090042712853263882154938152033038881614199723754293597331149207197
10 7 12 0.002058304845719369720469662303953948945235406037617482539237045779528542460976016
10 7 13 -0.002102722994914939636486038761828589564650224745638418629631128944171933011303038
10 7 14 0.002022302309883551612570438891149700292527757332482942916794612774483868381887654
10 7 15 -0.005475248774456241925249298616181762912039925615807618663157119663193669896668639
10 8 8 0.009977469930834404243084700430367139361284111531706326674655373598644616980570178
10 8 9 -0.02312191050955132552977619795003488814302149739383434238922047938424809388787423
10 8 10 -0.004018669924171720486721169087090704343533701554953004872648613138007654027367289
10 8 11 -1.907809975364243861816324586106737004115333739379655429779455793484061999479952e-06
10 8 12 -0.00237659886555472153997745217490489780523007912776834771397480592915656503397846
10 8 13 0.003389893861105336766788239489127702945502212058814707518865969695884445028691857
10 8 14 -0.002089483296935250701446349855434498018171798537706651985956575902459469133615737
10 8 15 0.00569205763043391524411753217496851624990413375346718858693131450518987021159135
10 9 9 0.007192584228528676987261097891812430782086725354785226435721528078885014901052026
10 9 10 -0.01254835248044940278048094236842749333286760327620217283846917385542221851783923
10 9 11 -9.437860571161215151005984625556590985448282045142344691685698278442380831706572e-07
10 9 12 1.697991344979847256516719916719800722219173679331901279657236537926104411469006e-05
10 9 13 -0.001591172838340061207752897324560492913970806050477440603802836639808166076659514
10 9 14 0.002237516248987728427062147538671752347147389990855006779193378968619407237473763
10 9 15 0.004997114633354435106626126714061404695929177538256713483071491247162520712256163
10 10 10 0.02029461628671815684874748352667973720940109037094101264167880564535541280999444
10 10 11 1.436770582976503855790852742528477726311676965160267941478739833877181921750688e-06
10 10 12 -8.031455555861786188931188134052228636553785502125591048007772134757363000407878e-05
10 10 13 0.0001851560426327846842961077137136903476510642173586543772088720004709326984450426
10 10 14 -0.001214584967116870426252971874518584698730201449257784348327970793150804572953363
10 10 15 -0.01440010713243893942338723054193301787574089467801849212573457431267451308594759
10 11 11 1.961224683899078737430948077353651074910612145532646748469648268093666463133847e-05
10 11 12 -0.0004057336655826748868664880395120819727017942856086445887501705137766696060790969
10 11 13 0.0006178411006870959240508562698018246448651631620180675565274221760660282126553415
10 11 14 0.003269394176143589776473114585353109161752051547723879488542445885701931170844881
10 11 15 -0.004201344086871508524457530455617329829430046571978936919585806965031086863632134
10 12 12 0.0001693638942191438181751660953407940383721847993313977864250758608819416602149638
10 12 13 -0.0006942178353319819349076263898552237610645374988025596591614969751217607173427902
10 12 14 -0.00476450814015099503716798499509252370769891804162052956680988081928256571122549
10 12 15 0.007565796447296162318158133587285716481690280336830059237566881484494824826906581
10 13 13 0.0004831897485319593857207462462136329786691995198356367583605353607534304507978314
10 13 14 -0.005818792618264901889634267376173027912290812077644681593630758548523379496629664
10 13 15 0.00583315697658859631253108210979582771096503523432454699529868122341375240417036
10 14 14 0.002237525207648973434438911205527304984821095927902001561806219811452485909343739
10 14 15 -0.007265321227341350254141907424402944966157731018976058277057343046804180588046382
10 15 15 1.425180339559116570016917362889664867328689392383850791991653036401412157094959e-22
11 0 0 0.8605479452697746878524507104026430861745724272921774792926876449063980590135338
11 0 1 -0.6350339195791869328388928038187035897752981397790377148863521598998400308952122
11 0 2 0.1237087139756181291593816186934054523641425441505876700726300867207778823202147
11 0 3 0.3298381798949542158716735617110332953091829247080619603513529200543788137999273
11 0 4 -0.00458243188798645922521781122115397093547497009988630233630632836132172071675772
11 0 5 -0.03866463778208174947617485589497960692663208920775953882287432500322918689181329
11 0 6 -0.06777552211621263187294259099234255958451167633860109532320173019627365134206132
11 1 1 0.1088871898454021839838051922610724798889232621584762165340249243286512663789946
11 1 2 -0.0440239770764682306072951398751649034108142088728251909345129021210280875303858
11 1 3 -0.1283596369602173669562459044361382318328347833530928046715023538557423463691115
11 1 4 0.005929867319295217608102384495190546822147548540242351195976086501436883731047046
11 1 5 0.01467832028035634679241522768051089079285270965694558488217730364405937902948808
11 1 6 0.08809915045431265265972108365664166071005518203857226112708062330375458313394516
11 2 2 0.04632174684524723302038355856927724262068356847832217620813110793976011201370797
11 2 3 -0.06737412906458913099849121635461348980433734147179033315158764335078662196933602
11 2 4 -0.01107991316409451240884705090371863944076311795271312199769217368709446661430971
11 2 5 0.006517843682508155043812245758915625148949974523759296667780437914546762970507919
11 2 6 0.04547920216733689364464532504311422771061813855111998849365630545438799504262514
11 3 3 0.02025870676397231499184962460326821437599135625554382801285660943555478271715389
11 3 4 -8.030904098771258994350055144107872185880861136838944237317114590890233503818356e-05
11 3 5 -0.003254913513439253706319610035047475238041801732828319821312202006135725159963984
11 3 6 -0.02885628586768492163435379034574732801420788295256804235311233347183161196951863
11 4 4 0.00181305306153734977157705583119540567527566360640451390824456107884393496619311
11 4 5 -0.006858832238525675956849262555586627840696451754866554785195082093487394147131346
11 4 6 0.03646460315734499729835462502647758956219946733164967839240803007712415132773709
11 5 5 0.002504455303106250868428599136203027262270226238283730116225554495421087901555579
11 5 6 -0.0318934408811112330709250414906042541668909802435235602897955602783332351463567
11 6 6 1.517840224024234620707675956849495043024582903325661316108675487523829436073117e-07
12 0 0 0.2570147914952385145252344298294996269750338069642191283685528552945097502551128
12 0 1 -0.09828955123134078761737238867680821641419716348937369919714543329009370235234357
12 0 2 0.008207577058066191199256354635858032924284908649249633998239676408685240928577506
12 0 3 0.02132365614957656138925474338003721348780985301243255971729294310738331989790107
12 1 1 0.01092551161035413117002695119506713685233161878805764965337518089849229343688436
12 1 2 -0.00373703530577342400041669549099362253283911086773046041982875573449768900492665
12 1 3 0.001502728345700538691892607796136329101073144818940436912179039064962543555854794
12 2 2 0.0007800934518699706172649374029653271577211794354474318070440045292894011521069327
12 2 3 -0.003796773859469706697639374154599154055476495424476488756290853315134048445739113
12 3 3 2.764227422433430964244869444983971182483347931951222209246752451173565862336952e-25
13 0 0 7.529399051501423370116361543619181200452931475460175698897524667295090558186309e-11
14 0 0 0.2138685115671701135715894637927097550564818891342333965311531131744739449122881
14 0 1 -0.1552944212989386082016770372003610010566251184962809632758221869126132944048798
14 0 2 0.02020694685596378244761608161730805576474506442787470964864756374313168841217002
14 0 3 0.04111662528619596459771321872308012850162345735853641516991901397412734636820975
14 0 4 0.07760533743251926205976382258871777521609401673192834717484692400975667246190835
14 0 5 -0.01339148499115904668968878058182650733816591450599985558210488287003587936564423
14 1 1 0.06063058526880324586338226231121116492894427908021473368392469222333281476491431
14 1 2 -0.01225950363272040723817684362384429574314384175549188868269476426455563845113244
14 1 3 -0.02869289230894134877651660265027538627763833769775992288393934116489799804508434
14 1 4 -0.08610208229880447278692969688464464049900117190344144708731767094252091539441806
14 1 5 0.01863419070476869392333847582376757313462736932085557417718794860927270543092989
14 2 2 0.006092280041298963885953845731645012989871134600817335629788317400683455962999788
14 2 3 0.003492395236411849901300509371679177702290272942565156306541317923335541783881344
14 2 4 -0.004335750970662378635592048067602189134720920202720320879262040778648842801870376
14 2 5 -0.004209203297070036076296767164890897228508943284443252523532850506484763483162844
14 3 3 0.007323541201549708085119734606635168640208287975100946047231169042451814821486809
14 3 4 0.006212183703943749830134211451033671429877938014809944670737104088299967895374445
14 3 5 -0.002966686288524971010015887561190423539305837046859140421471050511995626491044697
14 4 4 0.01865110419100601105752993590194066172898521531937498422494514504772680141945324
14 4 5 -0.004110046400411728221674980679768898684963589152190941748566774356482081619508737
14 5 5 1.542364958201300976732889831484451472545755413053310101048941844513747026641918e-09
15 0 0 2.922043063013265434410374021247512386987723677803104029882310717561575302405769
15 0 1 0.7498318919134825547432995547884849788090089055144631851498823430799785275894135
15 0 2 -1.355145709816770701529315496096492674503982601855699923475601808234785531829314
15 0 3 -3.011126982078563632632481465647785500097386253104720420397698111948909182268126
15 0 4 0.3719011278175083845819914886688413642448970837617730016365305169248990137110765
15 0 5 0.9837606488262837767654493889401565745148305472907689847994361583929987617405076
15 0 6 2.41456643327946290862933356221624345659636521142998665989077900645502101480479
15 0 7 -0.026561700927591694858596963394852828606389432724605136931010037354366573450949
15 0 8 -0.09650566061734980425681476669246159421100204221705445550274261454475363173923815
15 0 9 -0.1293998443393242364573994858767034022034225634078698708594566957378038335276374
15 0 10 -0.2074940896312134317915207617212567943343042935950387231925078131119804902112734
15 0 11 -3.303186816860875381808309010311311789365300586056204167664096543766700018036882
15 0 12 2.068261568570300325509825926983953339658248746291244664008709395834268132995346
15 0 13 -0.4466123158657233208955457116980795806015671041577766235553013907639220182520566
15 0 14 -0.6407998071265253039324658136036184187893612272758037968148360214954614103352696
15 0 15 0.02909227677803461443161225156957752025588935299995493642226992393186855574140725
15 0 16 0.06343554769354119953338227627760385626685053799189870890370233186616736836101281
15 0 17 -0.07755874219502081117497888023764982972995757926218098364628642361006775679508617
15 1 1 1.085948136491201211617726623278201704533269290168174177615908299182958338745285
15 1 2 -0.7919797885903588459046722360966521590312845528924736950890787205683069898870286
15 1 3 -1.571894190870810842768186130731338010347891111310371535574546080244132438048661
15 1 4 0.1924557358142051041484179016906759782453114325461608496753833239298868885814143
15 1 5 0.4952174163186238334081110482162236759801910218259053489673840098773029212445249
15 1 6 1.042478169510884372785048879051566814330432574059343765926720006195412707902004
15 1 7 -0.0144781067183464375139851216915618700549451865027891744444762014540742774130017
15 1 8 -0.0480761614281088814338020262844832765643230711029566898111277330218083165212077
15 1 9 -0.06516875634642754354314928525467339629894589303134874387382431321323307756248387
15 1 10 -0.1227652885231602688622348805680726867728913854417207495327023769557334300267147
15 1 11 -1.14145964726819763078982623871254689663841975689113552356527009756594435776345
15 1 12 0.8330723097391296532331070208092930540718161845879957473028603014579606666586396
15 1 13 -0.201870291938954390020112779308900323055341248468393821320688327120005009639731
15 1 14 -0.3281437904251910066817182339723119078714746717910948950321101426199896542859092
15 1 15 0.01512799461935393928166049029199493675022524237102511718198617675646481723532504
15 1 16 0.03621744752551590709218973209802256441417737715044180790273839338414113478782839
15 1 17 0.03553927961749753113837710867527614592854261534132499104271769390405354853029263
15 2 2 0.1170578264009745269604610607935368633238334202027439239552656591008453053466411
15 2 3 0.08051837893961771969170077696865802033100648262185028590295369481739827797324619
15 2 4 -0.04423716339564381852517096099035742238011670201815489692160331316968320845117432
15 2 5 -0.1048177264106445784665422919626400665244576059428577384855283599466790922998417
15 2 6 -0.09548092624717699214407450192673892974219079950282593538397769503128233956894191
15 2 7 0.00445937545934929836529578497372533063043268336098692006391780942075926595279969
15 2 8 0.01557487993798380705233712919946935476682123521706512195845535322241127527638541
15 2 9 0.02197689695671140096030507254935340363303648498638003951179970011608875070906065
15 2 10 0.04147506920482699985376583897057459741264797053731365153961043809001327591757233
15 2 11 0.02687330279796979101619256172265805302396397477776629235754068489892749513189917
15 2 12 -0.1328546457130606767521344640668069197080502643493195559052468159759049920038646
15 2 13 0.04717025492533806182571901975988299871601649409554133434554719321397497584386981
15 2 14 0.1262064110034776332073942870358939857501344157594993621320359669299452551630945
15 2 15 -0.00462933693578872367894706014342468560307431114564045608624709703553650577511206
15 2 16 -0.01714411396908450493810095292611794083709591763420297833303824305935091616322459
15 2 17 -0.05555881060128739690988972493810293951386796933587087738780477763912526767535731
15 3 3 0.09805318463301165945313121230908286116508178791097605938134475829787465931559384
15 3 4 0.003600449927877549619000685684439070607098970074360761139654762230828991736649554
15 3 5 -0.06924271313564272874272519393313800566126478072057167976633840729831201957426627
15 3 6 -0.1777852564288813929052558609487379360236912950265541307008792032495759545883251
15 3 7 -0.0001966767179761942040678234859786792654866893753819765743635562466194245985498158
15 3 8 0.007485344542015942322470774667368931700632556053161497173379963539458802333307605
15 3 9 0.01709429710827060109397479222418441272350068063974623765389522395400744824550803
15 3 10 0.03406209067459340328664190448313814362867719871193149001969241801350734454587408
15 3 11 -0.0007692180735778070725157899810075061817517658064863047054563041432541731005595133
15 3 12 -0.007949363305374798892464637511107873862341869487256504029527767973468453382833636
15 3 13 -0.00039709314462960045490325499281634032170950277756086780721791331159694376143307
15 3 14 0.04163062915660557098341642229702094112339535224354009486834230456145423518052623
15 3 15 -0.0001031699065855146730471334228162163730229511740898805171997411873154440129774046
15 3 16 -0.005442934572723492023037064333774442070297377636128708043681962044985826918392634
15 3 17 -0.01446445847515920345891134722462466176941608137671441627160177913507674518317034
15 4 4 0.01259756852661029127621520318902064208706273493034220833858524862809873255282553
15 4 5 -0.01132122875127762249137629498616898618084183067251018329114691911386148777336366
15 4 6 -0.02255640004246309592382788438963063455081763441355514221879276464082973048638793
15 4 7 -0.003182035089445518131682992979674176501795105694679336482926773683416086810312446
15 4 8 0.00109783069236260098523913578720748472454455954942829217097857344914361625469082
15 4 9 0.005375889307520585652460857906323229158685361999790431133422015054979085229580301
15 4 10 0.009411327045626298462922759782088782219934005574456387181071360504735669540865744
15 4 11 -0.006903488215897452377152791642003807806660961570169987893643731812785404810231563
15 4 12 0.006692186061987625297877639619253869728079653446260527231058414074701874557150659
15 4 13 -0.01442176974965163759938938703144478450705517709457977015911074221869356886503904
15 4 14 0.0159415187260815148409711687462698798794796496554258702001499561531286440350283
15 4 15 0.003320674731199271935487335320329918062095134042204405426740339435103706237010914
15 4 16 -0.002398951555502209478425002968982373782776775760757663270539150191964605984744392
15 4 17 -0.009535113457020919901223932219358548652207628010600295033463265064712905648124378
15 5 5 0.01304773503880406725888428013546727655140545115100231893766429240059710220012163
15 5 6 0.04958635549956390178493111703563319320308858947057946852737677973274971605283829
15 5 7 -0.0004074074515988391022299018649086452171825493457460108972470112105797265109627366
15 5 8 -0.0008759158964743139225165757498492358127658043668504167586571929917926852432875472
15 5 9 -0.006268433264781038166796906282621324003864092648925175919405572728827419533757881
15 5 10 -0.01076761926556718491392247771212247271558010073803175167165928729395273787532176
15 5 11 0.005275957387105811312429455670378868165983625428271797236427842882702228935198323
15 5 12 -0.009791842346658627630738060700324343728825691831408779613888383329215301786270825
15 5 13 0.003579359503391316810561716192390021169408028757167194569431461005721601346455912
15 5 14 -0.0137229318686151455700702113392587305852277911985908000699006784743622332549644
15 5 15 3.250835479715700669516068989174507627206449546798371165297498825398435399207044e-05
15 5 16 0.001890646206934359685387292191485261246360656353002128040385005554334366496333566
15 5 17 0.005953804910912726877629664475767780485359529419666529700514889244586325930675449
15 6 6 0.08520947898834645390887045145768811424211609051709633989360532142937175194507316
15 6 7 -8.537425389860465084373151470671402983972843696582222732574906505793967860367977e-05
15 6 8 0.0004803194405636248727333185192821220460179104027990822840763238643365558881327552
15 6 9 -0.0006142379886045878887704470228425377868962646058250264863810155916868084522127482
15 6 10 -0.01523073964097853489971297848751804650794229837889096283134956917921453850785993
15 6 11 -0.008734132769613770556203833326611499110119571023758183994811690031407936672983027
15 6 12 0.008546092372349394181965044182991095504371592891836699994923054272971146786066001
15 6 13 -0.001899416343137451588769059642165684011733775818487991648455758021062583047947597
15 6 14 -0.009706021564371423902260607969113917256647335769535890406089479888272744265339362
15 6 15 0.0001636388364782757124633011166500389301732522138796973178145433804225789130971257
15 6 16 0.0013125886619356793171052740092302104498598570901659113295975471912249344581057
15 6 17 0.001199954487564528246373443934245974861807659711801271541530534523233763777563175
15 7 7 0.0005713627799524594603236184916505688275815190968036547381217970948509814061469664
15 7 8 -0.002133291160233885505417114768632431913642248482399433522775590140594247498416428
15 7 9 6.841341244805732145052510138891670399921076797273773642470807237862107303724981e-05
15 7 10 0.003033888183297828607013542033469132904790416275729981348380855631057718805483085
15 7 11 -0.001637810077611087824666070121860361463313374397695327631909122042378227280823522
15 7 12 0.0005588326941817153583731579337045796205442060149283708217498083436200330943338799
15 7 13 -0.0001488287247589670065225008881264833089015755312568320332073720841042588713343127
15 7 14 0.001926273998639641641795628786449251886815682389722565916832123109101331294965833
15 7 15 -0.000532193747027904225584580833813456123336060700122339953229985919308162909661363
15 7 16 0.001449281041225028792227601122701041891920200783855813380179905160864495338263207
15 7 17 -0.00713991248344377888270387020561074149242047519453104798848881306495960822111142
15 8 8 0.001237952402996238932787952578404815622800201456157145594496393649875702314026691
15 8 9 -0.001272510012428420857894843223490579791393728436605357831964976311819905015602603
15 8 10 -0.004719696981913026298717311078221137655177894885131322184292502368641413025428682
15 8 11 0.0001356571998136605664035245283354354828857463781152038205467272540389056058336074
15 8 12 0.002487635392417086765843666100657662370817489535311906972796703502525132275393268
15 8 13 -0.0008150991884366339938361643670635419349819046898051461627972658258936749472377724
15 8 14 -0.004244120364568047425748308477646357256221929930615292873762386147406625728152919
15 8 15 3.643392467368397114238312793103234187010733533935827960412325606706065746729318e-05
15 8 16 -2.459430153350184473716380129537540067845671226311783471887089669051977283180174e-07
15 8 17 0.008520772690643993563192031219982568830335111301712515492460427535129593094502709
15 9 9 0.002484197974013436802912149933121058539489618960993854460722082448448871017062619
15 9 10 -0.01008884622853352032601262755830180356117847809817110100913797160696548446133265
15 9 11 -0.006259141096386306218636577875810339490619744768252428231140649374682508862430032
15 9 12 0.0007864837566632808629913280732936964476721108875602697113477059201955300821973004
15 9 13 0.0003000026282896359031151233380999873804738722736853118035220838494636676919795016
15 9 14 0.002908092181836014349261904170000634494281299383907970499458023236621302483510506
15 9 15 -1.714540395170990499843698388488109813004664563705634903404773462273459113510371e-05
15 9 16 -0.001089938277635259967184697991845268993681028270486951785168566277989624276557334
15 9 17 0.01168569326070143699745589860992145475804120348712579025094698614178201297279793
15 10 10 0.02004930345140276935551569572008526795927217172603104162936951459548633125139401
15 10 11 0.0163520960795511528606342158481386099526892129432187057528893122744224987677926
15 10 12 -0.01442871351190771669967163731077359318437785237323917415681995844818655850580506
15 10 13 0.003507355104805324320232822428428654056478292459601025698186813016122019901495504
15 10 14 0.008702888617715285145100461649393967100528355595477425230080418788928633764359683
15 10 15 -0.0002332422050158752748423754813528303002833819189249173066395347479650417372208956
15 10 16 -0.001118505187803621404870008707588976433195812365927683187512691530361016583544879
15 10 17 -0.02667840022965340384759862703915523679949771267657724164857258728395910868242151
15 11 11 0.1010144586276691173997016353994033210390116015306412476700302679899826208357402
15 11 12 -0.0782027691606699354519792128675902482659214003694950144870779823095166723639846
15 11 13 0.01799207981710864893179775438987754580818115318931542106195148008420642773919797
15 11 14 0.03929169479653001774623720390056198805154630350212788763283223400740595334637889
15 11 15 -0.001196653394800738544929104088257661556151481271095342089069438972981820847188913
15 11 16 -0.004553489603792731044431949321108892208942993515169098071081974545269436962182649
15 11 17 -0.009430659770418583140366999111045318830605613433888921534308019112507643706729097
15 12 12 0.006647888136916916936525377066003462970910315860569138599255619233295077720870203
15 12 13 -0.002470986231347042265556179382083974808331141184564385768404539798976752920396029
15 12 14 -0.006760405975774069394469238436614064457731423901097508416503344776595648731883795
15 12 15 0.0002078273492939640399243821622129244300384251614875927611122646006567080619470357
15 12 16 0.00106395612275467194738468806495535889880652681919202331357694744590596140937179
15 12 17 0.00233388810045904914196267544883388592413359259841350444933976406717441320641372
15 13 13 0.001022225140525210413376284019646021932351771911524436135629509061206647798972428
15 13 14 -0.002794177013852873845950025564370217366876285841581220888530533408769537984639056
15 13 15 -0.0002483547080265976057189678237170894992501036385511267657950079680220144306207885
15 13 16 0.0004612926104103459190066628643294987433348828736106536321442991072276287098206007
15 13 17 0.0013623204910944123004575027548146295719833576173495162254982666948099560972534
15 14 14 0.002986889684890066163672406132701357360264639377168908067977923606584201445724306
15 14 15 -3.592953146284820713792584471317383659249270564540281046524170256443276403348266e-06
15 14 16 -0.0006537004842020825104986192299971273271248325434799900609474457494953345315122169
15 14 17 -0.001242733956788942968666079352029232860018068459999646851918822659879784947081732
15 15 15 1.26364699544844087385526987818435723325135686215019968028809465778673179015176e-05
15 15 16 -0.0001781555362402689746474938033239450585075623116165123798350691606649319034675259
15 15 17 0.001553458813014397555294433748934127520188437116082813243109730247082846584047159
15 16 16 5.737074956336640034270728159904338559833318175118115643453457175967139949962004e-05
15 16 17 -0.003569021104501018470742631305952627730515241726200997438446017133284594528516533
15 17 17 3.98572432896142649954288620043920505857677038133562851409275334998895053677583e-23
16 0 0 0.3367049153633145904844922822363354987425774231300923244917432105364734764037335
16 0 1 -0.237823986719414105233027278451138609362206257506039470623021564490025263443945
16 0 2 0.04446401730303095137315529247617053555059490240685338396529700403318118529246569
16 0 3 0.07932279426969844645832220841010172260251854320481261084332808720047012818781703
16 0 4 -0.002267148151945016904163338763788656201869382841914175834875488639419346221034298
16 0 5 -0.006723703495121886583885196998917776117389228369578383414349006662876315021182225
16 0 6 -0.008954514312208372379912037968769561012252424767991846972529013276117768749963155
16 0 7 -0.03280715938563052876002511139973551535424608183304042969809517732936411314937357
16 0 8 0.04855107867634917596664788158404839020515414956293686530421163344105755121696139
16 0 9 -0.005036763666034973148417303111001546575062852307565503671114757547122923994692942
16 0 10 -0.01259240608957077390750209412331747122290336093775779086530636978833055260045528
16 0 11 -0.03077171559334927049167432682605333240103751777649928476223609763659888714846401
16 0 12 0.00336567058657048276019981954758997013922696168220991942236630617646070992729974
16 1 1 0.2044595851945187288197799622059121334199593097723876936928721025164553277693841
16 1 2 -0.1058025387294755411664669826174438482930902520798908658672487583752967425751168
16 1 3 -0.09603221408177984585604653661822800075148934892712247674333759900733732980735702
16 1 4 0.01506733409759800451053211216074237184123345266491021131926942800716389157406542
16 1 5 0.01369468645488433544712664219707703088018947863987709778705979674234223254487693
16 1 6 0.008748170830805427141939207850632597083334903579607175840445854979250555831477332
16 1 7 -0.2273101693638308641156091032002431245627626689736582040359060507650117294295367
16 1 8 0.008919718241417861947268435554924694807360258491556248839859035431013104580346044
16 1 9 -0.0005995254118839928832255808511960548316801821449221108681192430112887758008245036
16 1 10 0.01271763461199087877208485195655475645368670376985234012671443124008703519487256
16 1 11 0.1049519323231977078033149721731526955599111332960854791409514338488110135719693
16 1 12 -0.01510345513520285221200014268706136405597402958305505012139004761927002880860712
16 2 2 0.01890554502828058072338272544094718919050683048740806253365898190832385914470299
16 2 3 0.006889009490836514010195241458873362435189839689183204668640442683281443500268445
16 2 4 -0.004449331005543501220086633129294818218686621186299812427242930705655242159780159
16 2 5 -0.003145508217946149751671853992221607637880262136071356952752877889783146570755884
16 2 6 -0.0001418459666240248133275501841826954880668495724125428102741798515493644825330444
16 2 7 -0.01342973508827661947253772188941710416698515707908981246005163957197161311570738
16 2 8 -0.001877564661412728922703194340431862039324571120283898306610763144218516063384806
16 2 9 0.0009203525393707554292366058417249796260441595741205018093679763763922658087637035
16 2 10 -0.00106976003126531924502596014319307533501599173656705785145622833815607845965088
16 2 11 -0.008766574152249242932898435799305224474586896335507963002602066818671002278308005
16 2 12 0.002351878594658341130839190100108523058393403466123316812653514440039109278951321
16 3 3 1.482293380541837323462929899190781238486879675795154166898199736142317207712419
16 3 4 -1.093137117552548014566581531839958425352967404820459618882275069835870415048887e-05
16 3 5 -2.130580444530890959609775780184530371334656294159560124051359253512359953293721e-05
16 3 6 -2.628110359427971969451191377550160445644441991454013927811466502627908302706136e-05
16 3 7 -0.0003560351029687221892141499877069469081947131198013577882077682692002515508080542
16 3 8 -1.481964885899608188884450542937773317408739433283941908764072775937492506904008
16 3 9 8.659682591263138559389073553473741329466539129088001711816858750942014863644237e-06
16 3 10 -5.375211492589471737445651366434537279377115134373295971348102236609996856175301e-05
16 3 11 1.482055907442029884233603687542714122746457602825973452260935746077140557138048
16 3 12 1.304567967621772490109545353133112844093257184343743251370027950375068317024482e-06
16 4 4 0.002830563632380324818106779842545050228939039616367024704238558816854462387576934
16 4 5 0.0008465450021521444422806201246417935747707959562578107745198178271323715605890087
16 4 6 -0.003736447182197890314479687530978381482324431868066870625688668325554299734690744
16 4 7 0.01500614736115097679509568057797939384076904867469323499383105829880798435497468
16 4 8 -0.01098532258257033814617026520006382766852026552207797544078098655120701837657881
16 4 9 -0.006587379265474134195867159277756125505296726624609817885044729727027829202387996
16 4 10 0.0001120522470157047386512966255065324684916460820496013020969111102458941493090926
16 4 11 0.006185925589245909771044174946980040566673537181070282379284633553629053243503658
16 4 12 0.003999521772998801782593876441550290302741386278626778840152173075453494202778396
16 5 5 0.6418249421283534790100513122363720366895507250322284891835920300502179555525844
16 5 6 1.925378507297509847802196223708583181599524373905252243873982105249861122340454
16 5 7 4.40520766462151377547195134846090387404995393241777427732382691142402486774195e-05
16 5 8 -6.441278753349153065116115386468238715088024484210789865330664050432486765558244e-05
16 5 9 -0.6417944260528548810262153198175283198862445222146522950213573476532754211905144
16 5 10 -1.283602996296072974604921547089290490977159161610345417636672487664546833155984
16 5 11 6.053727393445870542286209995681485734397389971444185232978010074530506509081866e-05
16 5 12 0.6417925345841319885777058450198717803313301498423090174296627527382135693654857
16 6 6 0.01574182365333818953593866363796474288332089513115807019008164718764741731777897
16 6 7 0.001592519021439120667749606293357669709441656247667857597293527331541699883469069
16 6 8 0.001227093157061684350300923796284398152869848647836553651872830221216852389175573
16 6 9 -0.003352134480645636105018391965171051500783073209353785372750608970435809816336085
16 6 10 -0.004312085826644151264862652635439888266979143629841392210439698005384382104867937
16 6 11 -0.002556627133840824222342076473587215400831532957252654252466068389517691556676427
16 6 12 0.003629377746346904721088295359855141338365154695269412302798380278908078965956595
16 7 7 0.04268988057946887581289368728176427904992699958791821247130888344270592883097735
16 7 8 -0.02312439343513105401284231751104081140924412051098454023209868918059829982835873
16 7 9 0.001791283257136813319809462244295331506616110114687223714302221153462366102302928
16 7 10 0.005241576286050998802406663659081502184315826191498830120802932605174097571465589
16 7 11 0.008063086324519992391088931956855526800419348442313209141327886883021018148712562
16 7 12 -0.0006658608949833990451950327810414672862522207513137080509871330776351808209923234
16 8 8 0.01558275892910935643661437853924602043330811506804037669252393413818010257104297
16 8 9 -0.002486656723181319271179377655599858328879566232121116767981031939572760503845105
16 8 10 -0.006200896673606558981214153613269923776781751335823051449671577248151620029580505
16 8 11 -0.01946341666075472210192287879318829088770073297994900835199902912132959048640654
16 8 12 0.003407593693299598545524598212360030513935258400238023282841065252088196259306338
16 9 9 0.003081123338998762857641388694935586506754821883893105929245221859470789266896281
16 9 10 0.002509575242483252984278209114579130190183817556649122198666578436003770210709969
16 9 11 -0.0002904297959940060169090001438804601226219688772347195547699178204459340124664939
16 9 12 -0.002956685964060595043558364791510628313616353602074525641313214476795018321530826
16 10 10 0.000768863981659041977862555844952221984026786988224398688186705440601574141397772
16 10 11 0.001410974714173598036078726347573402245361758403462677617249857832263198013303235
16 10 12 -0.0004390479893548918137871053097456639422243229560401107473290305988960317562045676
16 11 11 0.002077970523762708543742905817938902965939702869363797465369161124036747117553513
16 11 12 -0.0004746652472668035606741432528703859796024263586722768052248886428968977109606342
16 12 12 1.500856781685127434676353168879463725914298113426317737962555655275003269820498e-25
17 0 0 0.8590337666247386336754958711502744499044667351391275745852877214287043428007857
17 0 1 -0.5652821133967745842746194896908758457885384193606996289543649481591007744104458
17 0 2 0.1085368870562289027176675109521805142058460314689443690007915891807913788635669
17 0 3 0.1812440053670548316176825427161588972498017229232538956622954684322159464425318
17 0 4 -0.004669145223617411861421929119294838690438400176668176944686190084916268923580277
17 0 5 -0.01748030009970550254911670822228121898824588104931810960869800943061056425990107
17 0 6 -0.01984084843474360188475350857212135907922052381183019441693960622781596682987654
17 0 7 -0.1582623244916767547305126062554206746615061606213603752299079729191179338142294
17 0 8 0.1255483261686099261934503407109999880239095627232322707362597094898156417771532
17 0 9 -0.01535852245392021699127912344834991451555744083957901748813328990146389378151437
17 0 10 -0.02721923664121603304634489615201362212000947863979613665468554833120631080690321
17 0 11 -0.05569567919844490542423220200515890922203302613756274136456155820346746854303232
17 0 12 0.00720584966758402511940831818626813746888636771395846319315514795458990896617691
17 1 1 0.1226534730803716245010803310831748636914581385438224969656008147079704371164628
17 1 2 -0.05797526485911155741319839217059428042667321938174039803464504078610168382767635
17 1 3 -0.05480550810711924299644811321535599279075003632171955409754439202997572052557584
17 1 4 0.007817477289649567583161567156303792161639880797508612804874142355981246656915723
17 1 5 0.006976614937709813335255910190030193578621951424812055780118215543697022276236914
17 1 6 0.00623307503528918974327859199706767562904109656072238256451850942528712614680371
17 1 7 -0.1712918949743848412903203600904894402018051001319367072892270393965381329965726
17 1 8 0.01225975818778421848249341222097400336101854870032705902539318029114361636846672
17 1 9 0.0001514911850367821949017801303212360165924921643388145061724546588152296780694377
17 1 10 0.00762546260648486509302762370907932983822199537821443881041067322936103998630189
17 1 11 0.0670652662949034614789415254363299961519420383644951482845677578182510552201146
17 1 12 -0.01027342364557087018413465863275332477275826974907044304574269266697532160226697
17 2 2 0.01506888302545110934518399302333714672107972160091289547007813672226446219530136
17 2 3 -0.001295040721177345512028953977629061863323355806667273091038339979424777356454758
17 2 4 -0.003978750848661416063448262036431162046853882303684406282068053858570763781758277
17 2 5 -0.001647500522595791068908576747357808650888024336681653896347464851415861409127952
17 2 6 0.002893896524673745089803274182379774706649725230719394980760360594975673205599026
17 2 7 -0.02388369843125775289798373814919691777302744188406674237543046585964777111719327
17 2 8 -0.001211412994455393375342039568741915056230617131814873877968991181257424474761053
17 2 9 0.002852106839211029435777611997285391879626076935737641983618974901902562640841724
17 2 10 0.001692916254690456866456989994498066702178091381878997578293267227780176676015767
17 2 11 8.362772672195213668691440888714680704219804510374734498511073379060601290429585e-05
17 2 12 -0.0007962497028335010318096538134999901851144198663454160983502029931872509410162397
17 3 3 1.482385012978943834724968995896810734654327172767591019929876108663424754673323
17 3 4 -1.101411792818840343325541461111364585423441750095030783897422136313849371345965e-05
17 3 5 -3.619802907538257909586798412069545449784964702406729788993725400823719826024387e-05
17 3 6 -7.965217761587561010130423313789189464722796890931350973056956656073964540236981e-05
17 3 7 -0.0007490787221193199964811788123940647994883676934474488773239671207029356236124395
17 3 8 -1.481734607784104040005025189537968239576434345796079196118147988371538339253841
17 3 9 -1.189301657564856415477440397282891629583045846024634196846944696002422462855751e-05
17 3 10 -0.0001203550109017287694605570328597360706243706908082950991519859872059189046574955
17 3 11 1.481919705944911153563749734933860711610185223178742348836920152435536950516865
17 3 12 2.255152354390330632389221384207008090856783153514380887772698064209098031885686e-05
17 4 4 0.001109702447888943657262728242388260085742042565363844202595388149219865972017846
17 4 5 0.000797725180734177226725714882262294412120781576198058831150122525248603869563921
17 4 6 0.002493692351194180979062674471482552180004638487210529607090976402842514438758389
17 4 7 0.03679467562526186684585253980235445139850491683667126290752043127005615873139605
17 4 8 -0.02771891370537302693545006909397735881349040289878725748104372252159799736959609
17 4 9 -0.001306901848400320658396005282214926023478431361868310643801065941498284430959632
17 4 10 0.005145347572297718988388632095184043524317751038685426998071856946505610016267279
17 4 11 0.01640931323589578183889771338204162695391935506369338192398138293677590402407562
17 4 12 0.0007049910618783971544675206114432100728776806168066293657052490576568445602698442
17 5 5 0.6418241007345901715468108952653444617813381795911204084192365917734325968096226
17 5 6 1.925372701991895552391722542644632348441145755690942771418970154620656690267009
17 5 7 8.298308726047963854847518488628288174322196387977756577890454861407301531550439e-05
17 5 8 -0.0001002423388204816976462312929872845887988505070743737998863964148847554015037473
17 5 9 -0.6418092231667664779617748021873427461906089703871352749309617427062949973222251
17 5 10 -1.283605328641089754710885553840291841835072544280366336951117174787720588006839
17 5 11 9.566127848269804524678511016358995578094348497034523531016335971055136714297327e-05
17 5 12 0.6418047875709989571123335400070922338191531917487536849069312060795298587493525
17 6 6 0.0174340842345065010912663049815574324181463328401362863459573288878372307829492
17 6 7 4.688326768101419103111073056286216252105833055535923432539972045818580439883856e-05
17 6 8 0.002915424728524305491473166451275424672324970368047066729828711356841511879922063
17 6 9 -0.0003783238401085172413008398298184333214547699669903043414670707837335705203226022
17 6 10 -0.002520256334848459014666708278640635352295792293238536357889104626685175179963374
17 6 11 -0.00471864328697129032201713515746529158744002318621785553835001033824972981031686
17 6 12 0.0009439569491456163160852922739475298019957789759919869659843057481038031585290988
17 7 7 0.03713758160485404968598298390733502022987287589227489171109489386214626038549485
17 7 8 -0.02897102657438259088710225492977756711988112406354506509537252244882986966602281
17 7 9 0.003633705005751366677434816289731658679166200446093364188958693884821118876427857
17 7 10 0.008268551462269057341659169422880255609093755817136284774637159052721796317587563
17 7 11 0.01699565301858487464567025633458547213672656971461008957026466838437426072379331
17 7 12 -0.002848579701948738719092595365444212618878465122314092290266694791894554813884095
17 8 8 0.01093558867354744235677385001222558239739819070540467423646427191946169092114831
17 8 9 -0.002356872647490123442045467698625232765578575826392818890892105574069812744889335
17 8 10 -0.005545064582528743572175262027320987844961963089530287135556337422693376984081109
17 8 11 -0.01782943576681546980144076902876942786127477465795890442562070969076924447197589
17 8 12 0.004058813094942958971213330670521449503478686422563917273945584257596054463792366
17 9 9 0.001497462442117899804800516336245766609383491223446631787628659015687369042114213
17 9 10 0.0005527972481327767850224596655054800650939873819092462991084190339620859237101865
17 9 11 -0.000956400459866079944017608605647281525003091736404154512346834715239096651980864
17 9 12 -0.001186854277056746507251754989627446831528285192185725945594843119107398674108759
17 10 10 0.001098392637244701064852193598541441753684990067281002747324307187162843030144625
17 10 11 0.001108971932448950632981834642198250292859954224824846964386353843306436592957143
17 10 12 -0.0004408914631179175288602481781500794229896153566371824238864021896304283209864733
17 11 11 0.003517936432002768641364988407561304479996028797838305058703374408526378976740143
17 11 12 -0.00081160575297108645725969978861992603206485536693353009922889320667776326480222
17 12 12 1.430719842085291522676258644880847037543171918350942130652740500849731636761616e-25
18 0 0 2.42581085346097238846074528331911680378666829529953731688895213597608022442587
18 0 1 -1.511520915913623603681688811505458040429443985457250575035909918936532702580961
18 0 2 -0.06846278557620050138442714888921213731473709317025243475832053867363549335462637
18 0 3 0.5922108282406211974534417083370624934751037063757533129120459727282603561831317
18 0 4 0.113006025436321781058207434915077424917516863904764297899287459771412708501515
18 0 5 0.1266926312750759875431320053378602857677745546820578327402522170291229591875047
18 0 6 0.07493139999645818109067415974198044784064750300115707007441227194349773583118159
18 0 7 -0.0099342842822369829063852379907808432703049253185335562056876346132008603658837
18 0 8 -0.04062220949921856385233222414525817353296655263386775737123499353896347684653686
18 0 9 -0.02418387209680743673972922222694329955207401067626301899505871411561956529163467
18 0 10 -0.05167956399758544920748975870623620273342159731240713145630754707748596213627406
18 0 11 -0.3911175941349707574275411182081884837829446460094390668386180656379300904362484
18 0 12 0.4325754390452826867075353670643161383639406758254995664762686908404235991787209
18 0 13 -0.1350416198195902699463415756370225764792826836552254983102866194112842888136163
18 0 14 -0.3218610852355902949614148360714746718140883725966602979483843089892573401407509
18 0 15 0.0164281940076877979062044546419081353070349016709638062720664922405378209812653
18 0 16 0.03851491290035040079366850582304528799276967025040034007107091727562654784985212
18 0 17 0.07266057305816827595210801180843638263464192776359470919886609466228861873449073
18 0 18 -0.09060455642468559043873335385429307933574142095997689616177053164252528013435825
18 0 19 0.06256708645683939618186166247957381373784835180191777668957112773581826397896705
18 0 20 -0.01355125326703866096451533265438935373229758826656028360091326411551075769782043
18 0 21 -0.001637364963822863482808437290147558785449809506262139719184862454408226966730964
18 1 1 0.6339192481664511690527387197013817543362261978841425318008371600490930602728176
18 1 2 -0.5873972201480429423357597165499451973630659059440369476777502713523467361786756
18 1 3 -0.7448486851895240773943967648999298233358849374470828939511316509559277598566
18 1 4 0.1524493437230110052085607736862026809752789689731690381634158491664332084198627
18 1 5 0.2990257707952875819136619481501330206200597171891532594737966686417341346890014
18 1 6 0.4254135973486208348549255874908598856602729325739985211179802490786981499555566
18 1 7 -0.01117678844875216003529403843684876752370991708688614389060499800136739596272684
18 1 8 -0.03568698555779521398277357939709926885858569640571309340413308331262483031003416
18 1 9 -0.04479520512908602387360951801462609148162506270834854328402909347372643869659006
18 1 10 -0.05388479173188458194406280469723753457304937517560618098612180676532498597883443
18 1 11 -0.5332547494149978208771128764291889053330184389500593695745107095878578619439103
18 1 12 0.3561071983934748916361982004573748567463465863128366974760429972491357052614333
18 1 13 -0.0777435785737453145636825787824666371418885397440827118718111845586656420477927
18 1 14 -0.1637390799664338229285963556162139025234926979285766611043877330675625886997276
18 1 15 0.005556682399021086810767374492033359427219458628865684084231666361694124282217923
18 1 16 0.01838727166376082972374867035131516418952951251177270228827488787033472917556815
18 1 17 0.01660250848322736520799886121568002166138686406743956409286744504283226058958707
18 1 18 0.1071334241213138357762785705500742673965930919478938869400184877199666763063267
18 1 19 -0.0374254117163946039177780692304115670538943382439128567265263607230832242141938
18 1 20 0.002455441315216087302759090561842003028042394574178611826886823020965514466819133
18 1 21 0.008883216053949470768567687954023729667794545159411189611463909346630154783006724
18 2 2 0.2208401191418155897594311240821769976008247152803911448689052489988121334429555
18 2 3 -0.2118355322239812962141200441336511568923641923060624088261660133471833090456384
18 2 4 -0.07702342914367904927281780731539281447817790993810227606281992462962379060800447
18 2 5 -0.04683268650512788945857703440432993215138553426421745031474120135986765854752817
18 2 6 0.2207445760451309565982776206950545057490147157538366982299470654447368877094689
18 2 7 0.005806229129192062729475195804213721297145124598173339341500417820657301528405164
18 2 8 0.01926675307260852423897966019120762609844299253075435146155024901388056860487615
18 2 9 0.003926526220858136250712258307337668056007016729933811249701216480909565393140818
18 2 10 -0.009609901679812771497400284464921486890701429255107486423684617172412295863756899
18 2 11 -0.07652636221010532828063628873194962571288836536531349761787276420807761606182218
18 2 12 0.1331996424305107586237463207825705666338589200566535445942724058152508706124182
18 2 13 -0.03018056497605358758887017678976456874468433707732942219086287787467886562757934
18 2 14 -0.03105866966347143851794721587994386890173430682028801317888893864391710739216186
18 2 15 -0.0005284732643400633451999760172034263884252998605961160832506223566488494105173278
18 2 16 0.00360087731171381556388872991026585180686456132255496607618574889011206704638559
18 2 17 0.002804408669663950920045303280969590155226238373892804263642454623024514453802682
18 2 18 -0.2713340023288104572302131450458648389315838740985052456589937373048667581255641
18 2 19 0.08391697758980717818267742686711923869538963339439182000884215487787133715473007
18 2 20 -0.003413703023260765518023662658329452108895989166393353611939538356744007487593116
18 2 21 -0.01966273247631394975198631522767578789493556025358439906508276615580026990846481
18 3 3 0.2909503239229594719822254483175279249179726425319755995086594186863781577840891
18 3 4 0.004023164981839980175694237641554657656154054211636391586989795373453258895347256
18 3 5 -0.1523826517052019803098198000394228810675004408746905383751078800421810788121216
18 3 6 -0.4585452974278444964813189401297537622778927246397558241838174774344756700670211
18 3 7 -0.0007934159923346598860953473196398033482053112912937480039833803241222664831950711
18 3 8 0.02114263397088473079808296250166931512882466540433993283205059203321059529181139
18 3 9 0.0177290441549734011767665883841915753692787534265352957732832093997309098991803
18 3 10 0.087926322893261670559670161639214338938636547961458232184770205251924412770088
18 3 11 0.04017312857932909737768610095360419214073245834225501414731495126716098626813191
18 3 12 -0.2338642851132705463196342867208795224506630680933554458196164746303151289062636
18 3 13 0.107720309316472065334703326732570493523916691663780181208607796120333099889813
18 3 14 0.229480961529880262462863877656465296258661370162359687333928339596928995511115
18 3 15 -0.01529236965838647392602160193366425768459976892192636293804797915801883473282995
18 3 16 -0.03078862456913672104366212654450535247870692606479486065104816746774633955117188
18 3 17 -0.07801950909776521103655727697597874125307593937023209712268443182070131362676233
18 3 18 0.2232519721372143178595516173446253368256837295656979966131683239042150730349792
18 3 19 -0.1136311315253859442541313047276742858711442825610504123224070354411410318530541
18 3 20 0.01658355522502782869307541651744810588072538977672253443767305066503571239911452
18 3 21 0.01665211338411014303138966054870569773160364510819292889461470300688031264047478
18 4 4 0.03044813213485294974529725186039755087556097747117841549129937205173491127322257
18 4 5 -0.03364314925784236046390847641905636052138737435562000575315099264556459827014596
18 4 6 -0.08810005734695057897244084992755995269890249198899068308773137474496673984079617
18 4 7 -0.007402978477750727682412749789795281094502065412620670214483021664619174385391139
18 4 8 0.002585833401845524988933779479305620841019534058196986914641521743129465219657346
18 4 9 0.01563514002970342666719767009095267563404840315488728036251091269876905164052706
18 4 10 0.03067689022096707470048278240784960569974772455763501486659853493330824126333187
18 4 11 0.0693786915305756092508374592896451646140795908117642574273969090503678681264033
18 4 12 -0.0255881783569217719623415731192148729593944511571884003099064457714929640291853
18 4 13 -0.01866155692690361383115317102024327778726956958960874246207777771070945802101307
18 4 14 0.06184613941996166818372112896886143049446802963135632309018661596079383736405935
18 4 15 0.00535552924901278503544569132239123798253975487217662541635228623004934504809624
18 4 16 -0.009623055758226428384329527174885593631190116376779337427484647145090900703005264
18 4 17 -0.02937039548917894462633238175193565225991488083340835861253285765606200957005128
18 4 18 -0.04154736195384985908205672796891797322709672473404762978916812310804828606166974
18 4 19 0.006578800908363238042057891372123105820440739454135391416301244187800082959007199
18 4 20 0.0005643557454514527024739066872158811829482181752222877453750069546145859384586193
18 4 21 0.0004644820583438290106936495890207927984251721623729725370918843933772205647671395
18 5 5 0.02569170848746301856517932852575539703414611092333297468202419631149627733207946
18 5 6 -0.01772368320177221657435283437986964532550816736526664426736110806878531482858825
18 5 7 3.61063042326788455793191715855871906755728295217052214316637002776821865614424e-05
18 5 8 -0.006366465641602659712873043757736547800109361875246605697632805383965329750070786
18 5 9 -0.007005458650507914294770796514001558189808634032493446742181758168746340759190425
18 5 10 -0.00351537806225769046826813628128508945739544156745314279006355644574935232179068
18 5 11 -0.03745053428369641751518478715545242147547578540794619525869145775250235373044482
18 5 12 0.0254547064236949388261531337608934003157267508344953734453372978415704247822131
18 5 13 -0.02390746733017973777133202116491256679215605658934233448215961703196770076499359
18 5 14 -0.03574915155492869219074732324074215261455941205193114987061421068460785453320347
18 5 15 0.004669389909438678446686556494171203810743726269677749601833849327661287941017585
18 5 16 0.008734022707025401104431864195873344421086260180023783707420127400759902438424389
18 5 17 0.01332863242115547185796919067181625465158714505451995738632777037874592485496477
18 5 18 0.007395240612538466398711447504157330138363266716807099308048680796606154489516177
18 5 19 0.01496553925477007132134884928088514311200386424410719273616703160021914261317456
18 5 20 -0.003946549497097266876902731396086820261465123529994436265659064559546957793373229
18 5 21 -0.004887669292636997230311684430980179973611400905758520640642220292181541017020077
18 6 6 0.100267888427575461456037281317082637734802482464255911637248177334432983182188
18 6 7 6.285680512040126899106980820035462077464102084481204492069984215723044528673538e-05
18 6 8 -0.001016718159172892502022136955597561035978423521298537733733617156786489103114214
18 6 9 0.001882248813692851754115324972762305995083772009417719294906044481667058578366042
18 6 10 -0.01403235230940342728566729913318979952488332792283053820186681503932798414225685
18 6 11 0.1692525340891626265104848724894517523521816757341506353640757127406533975882138
18 6 12 -0.1086403881166663221310024342480275897616617265212793470845293221052255669583572
18 6 13 0.01732111603171476335300349984894597799067911851039268194933122046217038257879675
18 6 14 0.02669157205053631537165517959513458639858052528098493268198072106356204019216495
18 6 15 0.0006079189835163341423662317709267896696331444431211025986257133070476502841708724
18 6 16 -0.002081528183927909133492248575859623202736947667662973456469738574140899659108567
18 6 17 -0.006149818805984447701159164554908955314511106115047150192035526058640348490184407
18 6 18 -0.0102981619647900329637700632362062338518550337161533654986253463299743042812835
18 6 19 0.01234157320308955447045584836722412853305038044991326551638621039396095335486826
18 6 20 -0.003279367829327728141111957331431556489265987523641831885665168555269723018065375
18 6 21 -0.0003283619847557047569985835614419157301845377886457824431759641679630638934647607
18 7 7 0.001332777329999708283572146039748273287681903975576043925950764822489912120514407
18 7 8 -0.006345173108915143984182783046628452775347543047230345069148242556186806995872315
18 7 9 0.006901023585133121823112933122406777153339841927234978207570975003592902353946665
18 7 10 0.01863964755732492943716541052394492761696986393487741515655559909626739590793594
18 7 11 0.05149363521637252776219296388620952516213515722003886956825094196107449606366782
18 7 12 -0.01884458077226777334847657284071540952040395279029848699711140464273720752656412
18 7 13 -0.008925390261917676919903630581503247181304958830225514320507797703397461313810744
18 7 14 -0.00130608461581479544241195712593790627764033771149142848627390507506296725625197
18 7 15 0.002996596075062928648632495623396373349560846618566133762903468918108283920470548
18 7 16 0.0009779859640841573722993955309457693004812612899409450696068217142782745612908569
18 7 17 -0.02456314085799894261150335176344259003332119724154642758948192147065801879357804
18 7 18 -0.03109688189336255814297520840102658697367129631833834920306276736111172699632374
18 7 19 0.02261110606687067981267572937926635386341197711974430498798346274352524393197938
18 7 20 -0.005442438838448480101351585451034886739222502063194445116185253695532484790001535
18 7 21 0.001455241027618559013157991915994796603424689113427777463493752862288202076421699
18 8 8 0.004348445946009624466353459859774540249448970596379574246715603391537960361805876
18 8 9 -0.01313426991814374198847809740710854494912738741025990704819228423518870044909523
18 8 10 -0.01028317648093356866148619808472705095139100945319409985338222752909836836366538
18 8 11 -0.0875805259373702875501084296026154543459806243566783753870433771548615024370935
18 8 12 0.04624769881453852185853430295922844450350796190058911772561688508404843333362517
18 8 13 0.0002629915465139457385495203912539514450354156379919392607515187845278381508792174
18 8 14 -0.01269281936860879860116974817980048902491457268849567122927072757340363254451185
18 8 15 -0.003772576724881728566031474478827989878159628895270341316722886238749444746368775
18 8 16 0.004491687782907938074106222111117422224784989035965700607720301088446793910053875
18 8 17 0.01241554085104038855773858678254451934913715973246563523322241275057416958621998
18 8 18 0.03250062403316515380171472697595031647937286840478776358338969496931373664147848
18 8 19 -0.0206781247945704991011479335637682313551098354137780242516581208497398977970489
18 8 20 0.005332414766617504096362103186658852847626915638057069858484994802098775049819662
18 8 21 -0.002347652686706624562132715034405317287963865766644085561015156475169401663636792
18 9 9 0.01214592713179767470312513615818960519304815176750915834953210518493601239599267
18 9 10 -0.01528954515501802024462667870214282724171990327451589879171171264752791729725337
18 9 11 -0.02493102886738902160126853773020091000042571882935141918059099947799921831907071
18 9 12 0.004582772411242640876799320501919401788744668346718243478941703589714888536693471
18 9 13 0.002499972282140783693096462055137837695988672135167423694771900045775656338456201
18 9 14 0.006040034026851655246798869373000924358497358248629535520699365312637952345133199
18 9 15 0.0003428740558069800757002732997565077877897964800915045733126010031914914607370515
18 9 16 -0.00615213857484527308253708181295911206445095689026332538539595603160003451616511
18 9 17 0.01706009361419436781572656136927691040345274469683159822374337040325408048693563
18 9 18 0.01989646836812550513085988531381224251548769830708209573034260953452312732835435
18 9 19 -0.009612734951121502050335171789653278757284878152809707170214989799491681379909241
18 9 20 0.0003224434398188692299127879526198205967232324247326270861995289068356069291719769
18 9 21 0.005389033078398290928278672119828402233576698393477602881250932650601958867968606
18 10 10 0.02027763602394967151535008741019331365246762606641513818911562313883503126842332
18 10 11 -0.008387695658476122925523280855533645538775344511255095312110727065851654969582424
18 10 12 0.01189294536983920539383675494620682569498036528315148039484193037568949490476946
18 10 13 -0.003347452950134623168393723196823153544934647533939546611044154213267136288009097
18 10 14 -0.01037771561058476545017170931875084933907321019265014782218634967004518535994656
18 10 15 -0.0005960720215301626313547786817000546851629999256778496726288724018975672025341901
18 10 16 0.0001526472207922676108790117151934793115897952161250654953124797323966460024356149
18 10 17 -0.02523153690239000864551077639220891626519316457886808730386942933664956945246354
18 10 18 -0.003519216890997408145193739516359435325232628238345932960650951464764099415287285
18 10 19 0.001551791603863812487586191672549716267455175754445724815602948149999278005985319
18 10 20 0.0006277459187635229872317190722558088919752051268796507743912391522032855503373776
18 10 21 0.002323088620403934170919699508098701166390183757073559999186627702168911340740444
18 11 11 0.3051708758723342643968257996874943363259506038316773365110198592700994183071095
18 11 12 -0.1685271923889314784202540887816184008096367472501394337766370941129114331203064
18 11 13 0.02506987159969073704391092216012643985086893656509628407006768057607306113507745
18 11 14 0.0587375043190731158163564297318336620160749400411848470743220213363066279952329
18 11 15 -0.0001561707650458348729068869705315713937417176813547128304172765712166869845566998
18 11 16 -0.004694065265203986322684732406718803115590261636964478505089084320311327511336237
18 11 17 -0.006231617119599040017263011952549024845523807945735185125074003411695262401695549
18 11 18 -0.1207111650368943260657271726122744676682596483478249283655407349581500022534969
18 11 19 0.05088551982019409353023986635779314780428449121565562081497176747055316851519369
18 11 20 -0.005539542767390642048114367329671458489257076411870281826418863382951244592777337
18 11 21 -0.01033190683962751996979138450696197210804063979184330337372517400846536184649332
18 12 12 0.06254266233887581639457987803440276923307950563357735949463047734389585114774769
18 12 13 -0.03040172755131966107556024188840708774236996240105305814048489886068954540774884
18 12 14 -0.05714366399821657174136436821878974605177743445089217415195285033729976318209051
18 12 15 0.003923375196273397936507911200190378350817698605520293136349764616907044621007483
18 12 16 0.009003105453758763291469982400932056743771188476762300875113462921911534529053458
18 12 17 0.01889370854936998041409278846218826043064195748307433738357479825715973862895732
18 12 18 -0.1072455863823257996870298132859408758101425924139724533326379836152810378850678
18 12 19 0.04915589511065555377284995105269235409200346331071012194525464668666907412367526
18 12 20 -0.005837845139399496516048361236440657441956438688640007619979788930012092504412715
18 12 21 -0.009914196037668033661467097951655357055048494311768548357330491919158072779466713
18 13 13 0.0235891693259305489587128463190046954297479894795365101105372229515381011864446
18 13 14 0.001730795940460249076091240502461272907005408469815351279656133833586447325330196
18 13 15 -0.005091751901196600024182058713543227182677231590332789096876853554916555422636835
18 13 16 -0.00508611907393490235814335518473462276051161826296217256585978797923057131435001
18 13 17 -0.001965483842569097300681965379211921916325885389856299546656833886595423402056916
18 13 18 -0.006766327812733606455244278411783344096490553952402634910611985861458095770925444
18 13 19 -0.0204372304407106097992095452689548115067229063747320419499274908739327370705676
18 13 20 0.004731541167530222569524623775229709021947990312995385036050521490232178284995189
18 13 21 0.008987572485780643463850688660264944673025803288544336952879722159887869727843034
18 14 14 0.008270220730996680602612797601368095452850959732212192775762250039609123990963794
18 14 15 -0.0002649977842695548384899422139503530380917683520062015352014990977661969890926314
18 14 16 -0.001477217235336552156938263097894436136589622113511318066054810751649595047306124
18 14 17 -0.006130077135117686856044702025406563769544003675912350201838325993783883818950085
18 14 18 -0.01000697194523518134220769249401940264063902537580100369986145394234254882315495
18 14 19 0.001215932484147240159180095061726280671604588989545733918557626565125752565209374
18 14 20 0.0005558557379362938902663691198063034116892226499317960452379188675217120067142867
18 14 21 -3.940869906252266679970537554529101751990496648770785862346725038969652714806212e-05
18 15 15 0.001269796022987820601037817914329454753024409985527951688693998909408011593658649
18 15 16 -0.0002214062513566853138420870772089728205438383976401627832773568976005961666657758
18 15 17 0.001711687321341334497901872171927292504303395965782679520376542436571475692177915
18 15 18 0.006212594663418822682312059657709812762401154519841000736587944455657011218011574
18 15 19 -0.003012360869393233946628646810534010748693676850403695197108719147938838395360591
18 15 20 -0.0009490630833131511477019439330248647998569556013387803597199569336941431091672252
18 15 21 0.0005993536468633566264367580721569800378681054668823778336996167904055964883797954
18 16 16 0.001468556910016860795074869559799977957260824999128971493381655824167722835205633
18 16 17 -0.0005277462525623916081603909980660528131014393248584802864985330164506808909724556
18 16 18 -0.00911570113608987149058038264334449946849627323270188372281921182146942271487467
18 16 19 0.004384143281673961487522557249325324640994856056554319983803331458598929933699486
18 16 20 -0.000493700544053090237307764710799844539067021600556990311167023793812557427345061
18 16 21 -0.003146963338982358185582223057358401293875937744427099249321106076811842059681836
18 17 17 0.004453787521480753263444255019343695732378703330765378883910128863026413704681984
18 17 18 0.002161307295694618426095441720912374579135805857165963647269479765357930676658638
18 17 19 -0.001160142468568499419968613155379803938255374520818217490928406669051564941686126
18 17 20 0.0002170486702943375474538881780311561914363763381284151191168253661439981464796367
18 17 21 -0.0002277614512293818170570456428535998770581472858160480277227316945194740933878437
18 18 18 0.01228577493085930258815313134067213230687992734114203311013216606004918539535284
18 18 19 -0.005985595481384420232705972591177043544625284791977541652019385018937826276012697
18 18 20 0.0007651554219960181791550532154430051605173243130933794858184556701825393847991674
18 18 21 0.001138155729709506365218626565162056071211104296862601314224986591687518101076463
18 19 19 0.001156589075657238557885834615490874984190578614144407488500736714535581407854102
18 19 20 -0.0002951638050880576932343682563423592113185268658005502137101305979557526888979284
18 19 21 -0.0003472591831561931767599561065019797453373508886244672147470446346208748454903349
18 20 20 8.810277652944851647542541549944117287509480774962648280335222217367257975541261e-05
18 20 21 -0.0004476884627116943353240423777220943845189761622919217169091497783729123057387584
18 21 21 4.790774581439492755801918378342164631421126483715341048085430131283792325933088e-08
19 0 0 1.543939377758100232490943935510759189711829823253265064690280714855094221906913
19 0 1 -1.02156424077874472234259942113032213417585826239000751022469996740247193275977
19 0 2 0.06672365787690001604308472331008534473211410252971253017550163321722168746472466
19 0 3 0.4796092385079968520954158321760529910621321078498317556907902709341049401434279
19 0 4 0.03876232336659848531248396242409581649179192733188450555255277176683785908949881
19 0 5 -0.002605120833721827644326143680407670556577448960288618606132281410935398671570862
19 0 6 -0.08839069630962729455462413584683518592261415711987338612326129948480696414543506
19 0 7 -0.004008518273664141876789011867563151871612096849251300996640814185522821109807332
19 0 8 -0.01075313444076732789582424496665555110354288600225779255271090339020527039218092
19 0 9 -0.005051141727054722309639723663366645905267353437929432624897562028264584438700644
19 0 10 -0.007391729315116633993749809522347714520092634815702935072804747020955437431555878
19 0 11 -0.6946197138663080751189835633543574197334153499590521343988458773043653163529205
19 0 12 0.4864916189195867458637630254745777751275911131654033059956543910598871270655593
19 0 13 -0.09357501844207685446046940680768784479215021873950988529955537496957512734407222
19 0 14 -0.2308339635106890421342541058285195696224849017724049620264741801389759843856762
19 0 15 0.005915947527104887817777309630426431799090530106696776894782386255019580156232665
19 0 16 0.02003054032982898689263518991803853290231930112206566427135208692544351815249873
19 0 17 0.03810768263809194742582045999187576529114271030338768529309493396986927805861244
19 0 18 0.1044286834523217412333281067731644705664484334774960499723974319654097050752973
19 0 19 -0.04766463090611134050366464985091345731924486345094336195713652176464554696830821
19 0 20 0.003394559500559508174283719816300356258695973586753679436889522230209545834243228
19 0 21 0.01660847273301029534236126975154777638758305547318249451834933663161536456046039
19 1 1 0.5024250227031278156407222180707564573236248673266837491752253908456152369673665
19 1 2 -0.4529887202047830574369798800693366478584431263332598249259852325935006456113497
19 1 3 -0.5692650673762809391234606856767269815446399561939970923458814766086471992524501
19 1 4 0.1168479194868520839407435357085460791147541146047992762887458186187494805034365
19 1 5 0.2134793050613951972641103897247589113949995328617920591361162416281989413983208
19 1 6 0.3207231300097567412258414690865377635191194668301020641681890451476224393739315
19 1 7 -0.008785481535866109367567779078324768451136736006858204506336037692419245426021694
19 1 8 -0.02365680058743899863857565878287046175141483902306482407224437815483440024858813
19 1 9 -0.02904357019617083617096814489940366928906944863404093394862314123635158216717632
19 1 10 -0.04369961817623803031459575148915517492190386903668316987351341395023070935028019
19 1 11 -0.5824891610440298349932779303580527553941294116494269368105716437359358075804898
19 1 12 0.3329115815370425462601620789734122300223510308332724432880581684047974259966823
19 1 13 -0.04971009383716613781665075098604018689770664140612561854929059211477335719474471
19 1 14 -0.114878718163397692063730612952099322173777299375892471643999674187234236139708
19 1 15 0.001849422619395427296077720340413578846947296411211028056743670077221727128065498
19 1 16 0.0070366120945423697299446794903328231832668412022740139276065130551419327094339
19 1 17 0.008220300118809602672692259404890907595319547537902474763430810098786597456107991
19 1 18 0.1748183297601774981119892938086267423478430492845028718767620144829126609175627
19 1 19 -0.07782495849241575459865682960864392291631641397804518084679771439417172325101051
19 1 20 0.007434134588105577004497915920465628134380269393804428655133075599160754801448162
19 1 21 0.01851225382427133173556843540399857533991564097266177612068344474746530719531239
19 2 2 0.07665188830813483200023731865920132120632567887911610017104768737087347760573786
19 2 3 -0.09508676447079497468607410128057683707394236315247035010940545157840265441720645
19 2 4 -0.03071637991188738083946613803284584721911558882679848789265784654470113768542745
19 2 5 -0.0006369706060224901441325381231993041915564445051026771056178464720251937625939143
19 2 6 0.1536520485056547900247441970593043524378572852525122099993612052424983849896145
19 2 7 0.002929793150585878783623253449786705107460630837762037824028328709471576811885334
19 2 8 0.004825033599352932981872499159940388383533523108090117138091712907885374110098039
19 2 9 -0.00245629621747508520978080777264622866459532235731522803549076614753282695356937
19 2 10 -0.0183980760119738244845502688584531975956074932046832769874969783185836558813048
19 2 11 0.01076014335292018075550544783457678285676997481216814510843311153611058617753782
19 2 12 0.01741098500374441944697615533151853598222074147335694181225402306192095121676941
19 2 13 -0.0009469710673814132037989260352489217610629306023505557886411326766316281969049083
19 2 14 -0.00433389026206741493051537024866224453232789899586883914231508033001780710868031
19 2 15 -0.00129536420268064407494889975450077203041869505683790980316219057997572979811578
19 2 16 0.00145201032726798497323237509595600297632454919820731295356427407655275558754301
19 2 17 0.00119469991699749507608024152911321735512962315836438702773799844137132715194489
19 2 18 -0.09731061587464127365373515515334612026951846708952001174159360937748180051577463
19 2 19 0.0317140585780817717666794215801794660889938709301893027630196101448393123541152
19 2 20 -0.00161020707193239390912157752535387763287942594752472976511278700332873737053441
19 2 21 -0.00823363672347913207513807764523291539351387593475126033994747192739472478783755
19 3 3 0.2160916636249651708723980826408169874478876679742697234603398478491760476702026
19 3 4 -0.0002539968177912434378776360061438958673894670941169343883244624205143757323440733
19 3 5 -0.1102732498980605437455346000240630258157699008376407452094182158374528210275273
19 3 6 -0.3323317217975577290573755123998284107014651392480805584336598231312292100090498
19 3 7 4.336359438241281329526217017929005972000442947494528172304984507679996622436307e-05
19 3 8 0.01601778040454136147561854944048100754035107777914531225030358110646077015277883
19 3 9 0.0131672834818244954826593679594493798779857177081771410238109424389021074983459
19 3 10 0.05735000801144806554769069466243597613307857762148490039433768842573096629275095
19 3 11 0.08104235745364279061552579038955724448931819434930920117825726388988578191105117
19 3 12 -0.3108894382007456128771851587866941864344808827232888620872996389932858502414239
19 3 13 0.1468918968048098162798796111809841935740775324972480970928631563060154556555506
19 3 14 0.2876417579325014662287729600449126589064667842976240068027237328788922778321888
19 3 15 -0.02066116807608829508051589078193737269716083177646197401448905489765987826061168
19 3 16 -0.03942836650620097481928634830453430133679827582803587461975586112855933949116262
19 3 17 -0.07758985520282392229517604782410551236043913264159953364416222050595552487347783
19 3 18 0.2464785217320208154108112583619823042374143109353469336685669507096337622824974
19 3 19 -0.1316135873838539377476733490958089620566984469987206742611671385386879769200999
19 3 20 0.01962213574145102524106500824843523590451306286344529020477387460465366933249775
19 3 21 0.01789253550997190327449706041807586078505852444009164556751418961376257062866908
19 4 4 0.01134973535653760045732948178072960036091178431971297854234044942896461234598402
19 4 5 -0.01200579305530728427640303533795400719974422063261670903131844305931184149293938
19 4 6 0.01167696215331732256552901927242067824141299235888265052471374791013243404551337
19 4 7 -0.002768328217257066398397621820115728611226162236773454489498285022891932158137251
19 4 8 0.0007148756088089077653072412970890467182056739723664521037025818961105073305113107
19 4 9 0.005720799410702280727190382219387815106714701726022353736927887904735153502624473
19 4 10 0.004231045733919195395304354814432005301854917051739665007608876703350656217208024
19 4 11 0.02361351483602587687272020008885298025688641362076148946476052931192114963547993
19 4 12 0.02371392887128221323308624912977851942663819832445158267330381664271340416539286
19 4 13 -0.03289828765637868638896781821641152058916996873386878437086019944887078530125365
19 4 14 -0.01448578441741791926160028739066459866888244294719269471105485995413868398565425
19 4 15 0.006627148188719038316939048570844156020605983434743256519455352627902937441563141
19 4 16 0.003663362848913789453462427479991969007803028906636334388026637485031645304697129
19 4 17 -0.001880743761564337015124880735168141467384306524435256595097485451551287182906481
19 4 18 -0.04575394100494208255882335946280254794622097591597737235034553536186482965311094
19 4 19 0.02703379366085038230369552983399561534007983261934281345460797774451490312317787
19 4 20 -0.004240692986072284282288668164087598059816833435297873759158764437297688874048139
19 4 21 -0.005128518402412592761059282693976728044085483727330637232681831309234982758726855
19 5 5 0.02081248270377792792514950384245025137611937928507633141197186642418035342878415
19 5 6 -0.007543194601746299449693204024006640841512623482517678430909315771460308844099875
19 5 7 5.065598895918472688171140780639020133770703498175389773370798421845597589439721e-06
19 5 8 -0.004508392401218481532459739755889604172503844877150684421101554197189012047978614
19 5 9 -0.00969496237483305989791072789049351950559906751447389057419851617464922624560569
19 5 10 -0.007366355582629961986082435276996266770731838375154360334456840086988837844011981
19 5 11 -0.007501356554136795101143967182822323868422330988866594297017511895457936201326656
19 5 12 0.004631061103205207292932654341257156076817412745345289148727468887942969234694804
19 5 13 -0.02587152572966473195736804315690107453301689819115438808382007685075013409397118
19 5 14 -0.04217741220407676996242954961580752914145793174336129202372083251509432218549341
19 5 15 0.00537517637738398460526343625260130784562906080686542189280589756023569650688241
19 5 16 0.01510607857348860437351960841848905562102753515551399325443727053902964902876871
19 5 17 0.02736463832543260978039445299454679734613203656487203098810010319063846332944098
19 5 18 0.002353084368443990418304079331177741751486927388441646096811788735821645278302342
19 5 19 0.02361119768824190445290372575035471415930526754977120587122273820253143468821142
19 5 20 -0.005137554358999541124645124970390055154112991499122028548105958497698209507633042
19 5 21 -0.01133121213807368330258933996819648003607057339086889695552885864694052978415855
19 6 6 0.06281006853732168856509372517449690981691817792380515972615079779664519187215639
19 6 7 -7.232138801335495195544460507030759028332567305961224971970155489755093190277017e-06
19 6 8 0.0004852896563891245818146500039237776870126915661933455891390137488279120106822142
19 6 9 -0.001452187743623620593782929325059316021176814078201230096587644803710886373380382
19 6 10 -0.01397084945241478083122727817279141514751981650246302599500448835229828576968683
19 6 11 0.1611014065564621079463951738998903096660619769758995268014966440980368918756128
19 6 12 -0.08280351127240376657589142272489303343099297898072376050307374932571511546043479
19 6 13 0.004928570356749023899063289351696501336168011233488597968236065254824283763771666
19 6 14 0.01296797791613251616538701227359704601119928265380793555792770008582167675841044
19 6 15 0.001262060313728755766282279575196896813794474203492730884080212734846755494154555
19 6 16 0.001813826001740610905008660867178803406452280535868209909725171226943342662373721
19 6 17 0.004049576372915290924428264369684229433372541708250702728111458935371714682023994
19 6 18 -0.05032457928529646792377056959245251411097451116416565747961578375384258311298817
19 6 19 0.02839429715930123740697732397382794382885551762425233669558169244288282427746919
19 6 20 -0.003800939715602065599957792720506064959678891232890116843708148544928053450477549
19 6 21 -0.006549548060090120986576871321205367229102514937531973112127592552107707426871398
19 7 7 0.0002766348769771329913486499017277885418083432505323692193327938651824353806317
19 7 8 -0.001548687653491003618985263853452120883828914974540320181181300955523954387956973
19 7 9 0.002401778452570257275935352234891295738147212653904928664924988644770420807053181
19 7 10 0.003803506320380365522074883298526347699248949298939666299824422108417785945854974
19 7 11 0.04318857726871934713984468233541981974806571982629636907321196167054375356420376
19 7 12 -0.02039253656630558257443007324857560531776788226610543218015656794966072627767366
19 7 13 -0.003502995882374051402724117199330638374892779921289994223905618154820174286097412
19 7 14 0.002868035430829261054253218107925594807127300950939156424744271219803039140442553
19 7 15 0.001321482622709635347182844365860384785116766536225184547852584699557525760469333
19 7 16 0.0005079570625730657636950514856411151175046293450727620958919042234695693648520623
19 7 17 -0.006609362999893792051851303464704483152529493083228789611553276050571901389861972
19 7 18 -0.01573582860096616431432983563359677685392480517224519790556850999427424911631595
19 7 19 0.01220568214862321580683215976691440549417129885358380077062661707833134348999013
19 7 20 -0.002195263960697627580577040739751186028140638164107033119749057606240033798069258
19 7 21 -0.001265677244654971567220056395580478914596616111975531415523192253460326039622124
19 8 8 0.003786838190460464150212109897906801919867275860476741352535054701868165274948773
19 8 9 -0.01109004844708266234041544981466364482655191321399299690538044121006601319102513
19 8 10 -0.01013804844056239740231159610969424110759603997031537904239472868143465738726278
19 8 11 -0.04563356460852728521722357163435089990953680261803936761764344445214216447815368
19 8 12 0.02222745419160974595224373419542294498763592285818719686372386754889265509348179
19 8 13 -0.001447408926279864383609943462043398146153934599186931825795528861679075589419696
19 8 14 -0.003446019925395753684983841207972635719562164235001099288205567682481316393260488
19 8 15 -0.004787601859667233210549150244362109614050783893162213680734218792569699362215754
19 8 16 0.007615571043320202273849314645624527750824087442453890968453348158267354797154016
19 8 17 0.02347161286722758177492668381645964333817519926958092979075441083649264774586519
19 8 18 0.01509376377267150187420109828340425174305461922721391206754822819810971108224429
19 8 19 -0.007734907472935340352361113659953845343286557763727989538716996030059417958644401
19 8 20 0.005474979816635259858244066946916359671506747024597851026434096114262305106034734
19 8 21 -0.01049952105047747855501085453626778415520648974539776799558016282452806756419396
19 9 9 0.009852849722676490435883998403412986402797238283267287879200523395226148556533907
19 9 10 -0.0009151144631807296413175339409763174105079814954602034298133736975128668636135532
19 9 11 -0.07599058145391403842122633077587659023340040422148874852435932696333026901437544
19 9 12 0.04369996708105813602887489504977724571054036808900377262389308659967021543570834
19 9 13 -0.006766984695509026254873346578834602846311092217265221193012029366113010585521965
19 9 14 -0.0141034523299824805142125766509716172061747273262813876427476135107294588933817
19 9 15 -3.094273565682153163746578967010791510418059522221687774819086196804408916210252e-05
19 9 16 -0.007866398631449463445732857705249434588604765016031960607964039646978924154219264
19 9 17 -0.0006437223927463384713750710450174603161675997079031210561187520927255541095816821
19 9 18 0.01973430556830387886516283769079283342868183630009968302193366140098604111696864
19 9 19 -0.008895585161994811424301369691188844654136524973275009574661306807856222611387245
19 9 20 0.001183483667969602843969076031885815952057370124404273654100137650993223600822386
19 9 21 0.01023125583985338957959009175882576752806557058155073892512250779982203635087398
19 10 10 0.00973833124849102599714721342528077873008566646040117160555960907678398835575164
19 10 11 0.08822144810213490841834080876290650299622034222862198119645182984186922562402577
19 10 12 -0.02924030080101692054319083885640954073485049980342822314069850868116462003721509
19 10 13 -0.003556638818852398972994732146642492204835468157944193605807785184375625053777132
19 10 14 -0.006514252416142218981769696295164092597207903534812999505432812602971008711273202
19 10 15 0.001664518963554237008572051755310463314362517704090810238723330028801058161365493
19 10 16 0.0004134671686540273659571323409647699907301242558074200635416462401124025101546834
19 10 17 -0.01262874763738958668684203172655487742128632433736457248318214631416083493818954
19 10 18 -0.04511854643508297019990649468576001695804585023043669450915403446316202374842964
19 10 19 0.02228176612008069930366705994864563093806448537279444475496418684024002566616809
19 10 20 -0.003104067783355720279737231742910420264460553063352631028147040427540002056433778
19 10 21 -0.001401823280682665979389586558246283625781375365708280733505243699480266899554364
19 11 11 0.3704267613546627889281296296372773265074363606514147003743815261095041637707816
19 11 12 -0.2758975236230755572150522445431246321808634338938289357261211081775185229524022
19 11 13 0.06274205122538241875044171924031939032787775758369041886142652599820998814617421
19 11 14 0.1361070114541934518254237325396083532637193277862189388124583497372819355523195
19 11 15 -0.004404787558073470806386811868817835411149935950132029575791888173695362677731108
19 11 16 -0.01528241982153827071276058578112870752657102591685174097641752481318386922836678
19 11 17 -0.03073308432768683895094883074584820022355758943375822477578943524317562055981628
19 11 18 -0.02875181324243555515106319208754350504510564220005540223762906158451330404784413
19 11 19 0.01059085707101128916793373110065846033238137995164070695832445167867971901887083
19 11 20 -0.0007032439564566530409931420123534411534494107810159844775028622716942660045519496
19 11 21 -0.002653330439638930948948805197001021582158514786733132479311112581198308919419489
19 12 12 0.05892936074681210091390388354472827429959553484512924995207299662389691059401375
19 12 13 -0.03345135286476957272881832334030979163366833028319141231496397936558809429647609
19 12 14 -0.06017074054171451737611393138572871393550368754520187125606931975813454518768546
19 12 15 0.005090257697963418565327583062598433600497800671798511608165759871081725293735791
19 12 16 0.009519107594640176120233963417388443802085930321815174383272905682333043012417373
19 12 17 0.02199065225395316579669765502432043502413342457466733337866947918352652420151379
19 12 18 -0.07249441909399634731449334341894088522731276062068785478265813022811791857454327
19 12 19 0.03931098468364024835947464811642524624037483692368938056397630913889961149249415
19 12 20 -0.005719872993719511627939310971385952442300690564692881334527370531619475641753403
19 12 21 -0.007293607694423007653609035614256526181379518348929158843204994339906599952203815
19 13 13 0.01478429719878114464458368256224266077120110502093246716849029146898529863389726
19 13 14 0.001435462991474649328135098006225994133355352642339500189755492941256422884234306
19 13 15 -0.00314564736207733216064508740965060763379438450363388919947619235717517910093987
19 13 16 -0.003624204168520941776217488432385348943465001591782243261184670520954594688368902
19 13 17 -0.00208346655017377652297746402452508201107681674676280397865307510371761272737367
19 13 18 -0.006804078670809549166246559992041949902123341254472593063272856417140478467043886
19 13 19 -0.01068138538534935329504986845517196552940034091753252989464569433352815919076962
19 13 20 0.002555750642905714175422010290081183327651953639860291543210639405378087490309055
19 13 21 0.005572223850632537140409143474609333091923406331890837087340032894243060579691208
19 14 14 0.008142766663306319281910357943978727326698992957247709922807066756047202155765476
19 14 15 -4.784644657562229072718801243508602886805270485130921665096498495458174754530143e-06
19 14 16 -0.001771685751506569055524976311377828893718753148167084438046906894906522359656255
19 14 17 -0.005122882028755670420416319806285416450532855930671654564722545999403836968638294
19 14 18 -0.006779311246301882353356258229759984713731679652724619900699898797589996649862934
19 14 19 0.0007586954289832985133916834947005986385424108700735850507672916918847227731318799
19 14 20 0.0002241146676170609679482174169589647162913283505337754873328016838819498341302969
19 14 21 0.0001326838384854249092448782904655708823155799146976833838680948233851768338629603
19 15 15 0.001155164547800710150585840338297139146827060595657921276723730012533254084752042
19 15 16 -0.001263442066172003953391274400077747541089317791294146843389642629410987977121588
19 15 17 -0.0001391995447367520207582129188295527536015972797377622983287532765736414048072573
19 15 18 0.005273834790879906753414840529087830629384362792160769298517193148000678289843271
19 15 19 -0.002396235300437846647991776129558870758902015033899658482731598480086891017758816
19 15 20 -0.00090026550111795634733974368914197665228586457646647560824846692969794491040892
19 15 21 0.00225044893661498557002644042185277816840170210514807862626103000102698992901606
19 16 16 0.001718979835170776278329366839699619709334891785735894289442147589989476779487673
19 16 17 -0.0009067318246887679657089585371083323799899117047512837455261084259262873770710016
19 16 18 -0.00772072382223886729712285064563623923566661081212540798794900099037590874140168
19 16 19 0.003368605606685034724984498239789401589608185948247667238664147037528664946457571
19 16 20 -0.0003529224737406758432689195378761701829982589782436169336666862059844406556504076
19 16 21 -0.002785161684490836887183980125868577449903968396419857661286717761809594551056789
19 17 17 0.006679427199672391385636883799208928772760656378892735577667850945515432335635815
19 17 18 -0.0006946956433298766298442755127657468932273734163737239583921412962391158846460544
19 17 19 0.0003389976693486790783053061537560365321809428327159347411945596589153845836161046
19 17 20 -2.796656450904118575278469694749280599300475762532747409169918342382490313658019e-05
19 17 21 -0.0003839203955012040035314839758150340141782131468208550446750478025039828577949639
19 18 18 0.01347701839728745927771691387304990567909931945989781477981323057130955961524536
19 18 19 -0.006204960034480586770833367486505483625906236748204569083908432403933822902100636
19 18 20 0.0007150618971146517485569636466284080417053357605276264472258985488935360751261876
19 18 21 0.001334289979310166573342435099378645278106828299297175301491581632931024659773633
19 19 19 0.001489423800941883182505893059347933353905198495455653916391218519641567284452273
19 19 20 -0.0003694890734809250178580908960845783440590842802603717732381388296363610213137274
19 19 21 -0.0005373115642915353277950628608590342342445206665474378750237427216707972637031249
19 20 20 2.977043011000257847404042223293623973448004002011159201463754150152884435068617e-05
19 20 21 -0.0003654390513066981755075402036691201103098553227025611168486929132385502996336512
19 21 21 2.393365028980726244161130998702138390232086565199310539638268989897635440781898e-07
20 0 0 0.9674172672632277042277486481044419702607557983014754884853087510007653399704724
20 0 1 -1.560794798814635345074381020691330194192929594666309556785762591076046459440879
20 0 2 0.5253925225887217645000617313318930037091223154110850788198620811965521778882245
20 0 3 1.352911249537951246396538223210823810956050694634210166113725750402729254716909
20 0 4 0.2056484267371400641224503977540340485943224570890959310525467264901669192766334
20 0 5 0.3053105928236428029713737436152006710808438840812244853765730945294158167123893
20 0 6 -0.8018572215542846606822291744652220474901192003672695487667459131844689040354982
20 0 7 -0.1656113249128563658031691913367385349686984043713587066671150459969141483924142
20 0 8 -0.2882400965981496747743121131338814093162857069071400239732333141870545171505622
20 0 9 -0.6112380739582586296858192076309857997590359897429544343656806898253292075889308
20 0 10 -0.5040854617514933997745687288045062522069426729178209813481611819967360575501261
20 0 11 0.03187218831978943646706980315353176509090472931700158548319622300347362828541546
20 0 12 0.1119684995582087829228717843716256688710990911655324750498040549186016589318576
20 0 13 -0.01208048593644938284797655938487628643265985884866304514463695991475702497417748
20 0 14 0.1158828846708607469494014725710351276747477937268853618787128288673473128456104
20 0 15 0.2837212606209063962608025400212596697834967252963168317656674228274408482251188
20 0 16 -0.001570400303457999963286782245282867855079186380822565544450224910398690754952048
20 0 17 -0.01939478283996312163817611977734087989679631623450723756599525458951929637974266
20 0 18 0.04045953029863596067786753031315749837643524025837010693301210626185827723583633
20 0 19 -0.01503488272541185989555560511443825961723820347715508440571911595138706077379204
20 0 20 0.0002152908133279263672595846592254813818440343545823972749464404127727926314211629
20 0 21 -0.05451304107957343998419574620227849035769943791089118724864354445839012789758234
20 0 22 0.3665385371457503623234780974662306390576774721332498486197460198864781980423983
20 1 1 0.6075855364048419880914330565290015039531740346368974812797491970012808014966739
20 1 2 -0.6495860228982377858808776420562495891364729865808266053033195541293663437269771
20 1 3 -0.7269973774073918397976877806692937241094509923073356347907084453838320346962716
20 1 4 -0.238743886970633601977074476782615471459612305026228850124401482350013446811707
20 1 5 0.2003928798002743429791523118853150471703482840577407544343379136492407910492483
20 1 6 0.5449392479980304857041023185682149328686903438399864397754308538291386583265703
20 1 7 0.3653676401589668175739497578053817882835578910287553096063080670073261475963246
20 1 8 0.1955762693290993771938856436822724431905766104363028530992157737766113712450651
20 1 9 0.02285160424264528621642104498849171338520999564324548085509221399998836043367426
20 1 10 -0.02324407129123226058505371581764787345486360686973573640244073560794869173143216
20 1 11 -0.09383274456103362874119766292068550157900493502102441472366848827301964416289127
20 1 12 -0.1877401338234121033955489070605071827186620855845621068901846373675005709242748
20 1 13 0.1089180607324315093728894998159047323665342679805899125299756270639345617964039
20 1 14 0.01493397088030965439689474159213361710625594340060529708029870290321360039949107
20 1 15 -0.05370725162985711782947158253247438535177597016734344544409277094602767849068917
20 1 16 0.006312269625566918305993292390511374899911813060618994128345864370969043146059053
20 1 17 0.03269795348301993606232886520092044523078885238128727448763922130309167814202643
20 1 18 -0.03456343104802742212440323062676626850767576069581151161662426557904938825560731
20 1 19 0.004095275778246020121536399342408613303050558766864687842328593442115397034222045
20 1 20 0.01369050721085298169901390336208453477198654978205751363135814727897949486574426
20 1 21 0.001498090117221870321804868055481291013997256209681485078438672100985186821124477
20 1 22 -0.2017806974857909676020649631836856027751542098440883105470093805553731662936823
20 2 2 0.5847777240589532817628130055163967393881097060858686624165182231939647642965502
20 2 3 0.03650983318666946708092901996739428165418828775683122141855687778787661090813538
20 2 4 -1.065761625373273254220411729675481536173701206507007243722334536774171377143662
20 2 5 -0.4035758438318986379258091360592690391319917726246420030311242943398784107219283
20 2 6 -0.3011491774260730922304566716222733079918444989169196943726517868291290802146091
20 2 7 0.5949569855927209152793538515104699357060033892119792370120536163519619420693087
20 2 8 0.6174094980294747601794413219839200784918424799819012715117521286314868319982204
20 2 9 -0.2449672526681536477522458050162154489008324100984423919614355140372521798917529
20 2 10 0.4545115070452580351042035251808492958497381780987594846152470865111031339825506
20 2 11 -0.1218982259413147274920151883175760030744035382208332348292773972890932844394243
20 2 12 -0.276241355783884946156106131712046869562152842653379873774000161076993625192191
20 2 13 0.1405277958882974959035072899768599215609513933903092574209541092891357236392456
20 2 14 -0.3061493676151818935075184803490789383784113501660050564268038121674020739899334
20 2 15 -0.04656009026065859664254080123620941096241412667893584940753135480464607436981057
20 2 16 0.007679695716425078389797944658451855158525239538754535618984917825295082403908082
20 2 17 0.03535826064147197284818792179396784101162063573498437880344696598086360686593771
20 2 18 -0.02131617593103803557498555382421618600746112959657161432634410348840071939996
20 2 19 -0.01711651348648436827447266227237503186656798895285874344973197714743063089384878
20 2 20 0.06728133873944759762447764238411624924825022413139388082541699836570036377299259
20 2 21 -0.006042955178045763615589452122643300555528189578997315276317525056124262256624618
20 2 22 -0.05085655269019999564647468376046148888947133330655002608579029181179966518338438
20 3 3 0.9086413730204558032594628991833846470761884554403714959332173258976241004646454
20 3 4 -0.02561618279405291558352991202409214872382109151124571275733229171981827397245472
20 3 5 -1.080718119927093995154990238519604748560600112038323292609481457961326386910874
20 3 6 -1.502063143417468807452542352191852467614556146419550312470129503973254162715625
20 3 7 0.03048616811493474698821929485154583700825406424030290650525566404695072826185119
20 3 8 0.3009390926265234465207470199074042290830910759191515035075680204429260644513312
20 3 9 0.9564351148090642958715693119837963836088866193149194586344753076462298698036645
20 3 10 0.7618641652131042786751399949802357016263908688120083025987382132613654386375128
20 3 11 -0.00689034691920727959653113764178917230501306688372043886013047268386841673932912
20 3 12 -0.06474664663160954370378004085619205256848930573456232012965608404726027645071244
20 3 13 -0.106935279662908379254935182353556240251200672888062183020434576138089641913184
20 3 14 -0.0429307153966672052123935699513049156740309724364479343903939319950218592665016
20 3 15 -0.06815736010464683557921484644681984276500711510674492291156216528283429072734004
20 3 16 0.000196102237614010663326907612200574672545840216701548228863387749731201347738242
20 3 17 0.0115394155035150393148383259891337511226836628283738336702438105748226322371704
20 3 18 -0.02102762883625289642836904999787250389966863185153745633680495844489974691033784
20 3 19 0.02811792553798686402701867444893379474959093388530215939901478828706910528165788
20 3 20 -0.01664946386380220922884287708549064287125287322192234645205545479241250738773
20 3 21 0.02590570654437203725019265598274738419720350382713464317915496631820082605976087
20 3 22 -0.4697168575781688574619461377011550190104526649435715047070809772617020367200394
20 4 4 0.04177794221183615396518821618590399900359174641625397409906414577733547194199158
20 4 5 -0.1199372314798486108080797038989366344569575399141924526613125943334196305158282
20 4 6 0.2442501368883625486607903100923394997217317437310112496083419061952058836148073
20 4 7 -0.0577373805603683284594225930513588911536828922220790539138879442066372513178741
20 4 8 0.1427875052681776614499713709194937526889853628263865940684157201411169254788431
20 4 9 0.1999618671691034157702213035051537752771644108387902297253346796675710073970133
20 4 10 -0.08028284642511811440770119103017781534557839339066834597557908048145201388200344
20 4 11 0.01738704031538066293570329866529015317759629079867607183348461177380882910668718
20 4 12 -0.01753287664005939698943965507355746020563169722511880800003044438286169415782474
20 4 13 -0.1289590943094584098116901361030179187238673223990902196434256562921209536487373
20 4 14 -0.0831883167776195551874965238170002392323101449878705652151648407805808404090472
20 4 15 0.03452690850829096175293342973396832842048670370654926288842504319452680584596451
20 4 16 -0.001389448476895012908267103075732764926357024296400222792246367408629432887420363
20 4 17 -0.002531260393571416200550780517782364932349840502374961701714886336340740449640571
20 4 18 0.02262491548073561882746085204866609227490634719287480536069196529506430966639862
20 4 19 0.01276806978713134687152202232837911256521704959340176688521785245066822493531771
20 4 20 0.01577216339974245364358580080555940331541767683583353231058249347544887691247432
20 4 21 0.002378490145332714958878478470920902783110885313977977053527221196914328325014261
20 4 22 0.06702801265550772206038628583436467368457467271695625736606487889021519401258192
20 5 5 0.2170351426926832929552481014093029850214665196085576207614297469578254630689608
20 5 6 -0.5684406022266490150587452433805121268701650562736439540339430232152135763050147
20 5 7 -0.002145636219507082034006702277723892101769178256583034805263001338899698281857756
20 5 8 -0.2290804365128179877156239367586907140507290057200792608780396946135008462132198
20 5 9 -0.566887123521686496508425573897779565887596822493800610655432389187896174441586
20 5 10 0.292973120082159962969809026163117318366305769263402024791978425527760555688548
20 5 11 0.001934760043563495022529935925504656034318658326994144181683076033361737122920378
20 5 12 0.03766939051803257188517088405762147741856930995638850691851318295448185497861768
20 5 13 0.3196387190921368631440744392375226650409868632643529245634334189547983518093634
20 5 14 0.03565265595122866820965363680163038199822162313571552459468259123380426826056698
20 5 15 -0.06468407604563602436469241639432179407817746598576094910443578175929491532007584
20 5 16 -0.0003636158975129707364651621192738009736029084979918346997880375963029247612733437
20 5 17 0.002095711198790347093940496821041827968576447650277868591465141845884271985219121
20 5 18 -0.05182289552538867559115907684298578050469842660065478347104733361442606931525108
20 5 19 -0.03924113416869242918700109409955100329885221193407399714968178310058497873973343
20 5 20 -0.01176780446150861509807295210025056616427404293681513756038589288244832529629926
20 5 21 -0.003336394624969612212906124969328538292218088732499963942674309796030246012119073
20 5 22 -0.1269764966943290456042603642661471962420545097309013371476570550740625302015097
20 6 6 0.9728968254330750410107391308776599194903659773457024373066340124172587307744875
20 6 7 -0.0001600178141103940036193513243959623505775632428718942973249033198393848884869241
20 6 8 -0.00795742731344753249092745681115733026809526519360919179885123595635503993315748
20 6 9 0.009262956273987643169385699939216151864669318806914373357385632476133629843597677
20 6 10 -0.9737399045598878719796529148666585068564009714016666814803465867324568138101527
20 6 11 0.0004879530067706345445683990046550167323133095538800732145194837810728634384787628
20 6 12 -0.003360650188794768700507136127292879558358852031183362441925017722963780573131005
20 6 13 0.007554919579544074746421749754217021329706961793620096660885671819429781663115982
20 6 14 0.2512289720120185998182138112421563293634864568735097235429934149470732423469766
20 6 15 0.6695707232974034595664374393671022935969926514683783976499158755339472599116701
20 6 16 -0.0001210095235531891866011135547319608850625722171509007106112114797693084012305099
20 6 17 0.001767459466106248514062011549533866045681416980594666210255199659226135062392209
20 6 18 -0.00493021331939741234905271459996494001096853100559436553357849068537993240816539
20 6 19 0.003652145775812223442539414870834374497264164963034601458217364893098312222795541
20 6 20 -0.02464034103983584726640082164549629893107817772830568559338098407585152434182674
20 6 21 -0.06325618278010860758796311984715777183171878751725955709065970488863025528484368
20 6 22 -0.3636725060457315784813543391072033492845310381262749728095465378375126158079182
20 7 7 0.005458284788196294950520554600266888122128353840567939971895280456728612566049799
20 7 8 -0.07075943133377333413130196687983454844612872665113676244146591719179023778010934
20 7 9 0.1328035290144583669342673484734491334353866740866859734196902427340052076731104
20 7 10 0.02016951546508586112993222978896879167581074829756741570227797328826070342417471
20 7 11 -0.004987487463061004528213353264356501709564604377360605823642502583023965901789221
20 7 12 0.04268202490919042988677074427051114460274930800929848053031514145887772391697833
20 7 13 -0.03886475863018137725352567305938745908815931869258896122365020317124011992565957
20 7 14 0.03054905877145053556153065011235379141441537335275274000242344657853472016909461
20 7 15 -0.06217848647487543523836998510239279180278256168920290657197129837883697899687264
20 7 16 0.0009091772581071515137107610399214133833847750052268166589031288552402549834125749
20 7 17 -0.006461505472660973847311293249558069805001505387721002563197604563999661614571492
20 7 18 0.005066340971915918616274356913310415886933683896463000983826334733433568320625033
20 7 19 0.001430934672215909478214037180943034619659867844993929048948024778508086805590098
20 7 20 -0.0130079143684458721009073758429296033690126222085179819949301363727185062996017
20 7 21 0.01581345745456481089867838915882031598655752302747916197566424494240375520825624
20 7 22 -0.0217767299476151223738516272478298535106832233916628997684384572512770326003988
20 8 8 0.08528745917536214100697605152156029794549387636256561094942306428894416202583692
20 8 9 -0.173951786746130612764639826310222332046947492456885339050840315367207666250461
20 8 10 -0.01612011559946349994940836707209855309216052552791477972364142893913069775940261
20 8 11 -0.001368076633879780811431381471340559828476456799355628588590174743405781046605486
20 8 12 -0.02984264917995104704391227095859223999548569648559385246964827502661856742070074
20 8 13 0.0333476281334424429359114562848346313815722759436142342086391846536821266775088
20 8 14 -0.1239481794464440500963612333775115585501946373990570862490695787441591660691182
20 8 15 0.1534253953643172550656807314843175706980709432661921802633016098895474393219768
20 8 16 0.0003323685631332602553436638865956961151620633358970771039336182814954904731802417
20 8 17 0.002539126396333152819183797074705690953651227658994440199231558056976037236012394
20 8 18 -0.0007394196080283082959036546899208918370967080625975138578712772500318904953075168
20 8 19 -0.005248793776000453387105782704431712944151382915414309523692978088248515340369929
20 8 20 0.02837110821087918849140672983513276551207961384971372155381617000837462060857603
20 8 21 -0.01839128198191831583859266541056981074854925167539601244936076815866827328847335
20 8 22 -0.01410384601033461565558194392056281776959364860303310010647346635579558573211069
20 9 9 0.03795605350954676602355552261909445294108463301534669499990788430664119942028234
20 9 10 -0.05251074779269475798967124677885382752841338064930134083933215362599365219938575
20 9 11 -0.0001013343014254773080533512015881205594950254972333542020129871958115513605562743
20 9 12 0.003927403384201836929968626471796673383420285006347634033522792016344176020316876
20 9 13 -0.02861659006078591065159671536974297067069376410306178443050879816741869851090761
20 9 14 0.03278715132134328128053159025692853064287067224737317241332420440189229492522953
20 9 15 0.04444458906819852465415007105548280145856391773608737383084015805736155390441065
20 9 16 2.436043254084771558939402559602225508206302376718234964486997562828512312066439e-05
20 9 17 -0.0009133695934452936837625754577735390540828979924735215703749564672240020619576967
20 9 18 0.003977435569175161100351397689673723424267378262788014394912753846754005900527992
20 9 19 0.007361767170634862989633966451761787649604790865463952434470008428938517716189298
20 9 20 -0.006484395209233368758160775924931360708483507136962174671934401965220959817529607
20 9 21 -0.004372012368720148969918190405267981230892919872303553238486734113914125639645453
20 9 22 -0.03272003872617750882512675218052813833996545790924826753663830238951152741637801
20 10 10 0.1180636222715557536711998765288105871592269253302659382378455835507213393194665
20 10 11 -0.0001069587445337241776492690097393431863824585667253009208862684499308383781857082
20 10 12 0.002251411509085367138920097492736163404835452938602344582293454900777204821381636
20 10 13 -0.002655007264917802103889216387360085827207046781609912099757014679558700133542224
20 10 14 -0.0231031801412354867373388854411168251713786333279004857094114434204565333334825
20 10 15 -0.1951836408605311847530598557051460645825040437419088110121291879425793767640133
20 10 16 2.85446225855475669210151008004268972117190898360598149413549771684209496687773e-05
20 10 17 -0.0006641628587813483760632025755514671528175042113720291383245512301004188375285199
20 10 18 0.001210130364134905768989092398047353587166923681139418269777196198022657993769638
20 10 19 -0.0004000563975633523276709515910097195963997018778437147144549319090039297973850151
20 10 20 0.002040629386263537977536971807937093929424043466669439151415712005149893223860969
20 10 21 0.01558201595000629853293000474778836368698709901976110596769716014297638904091622
20 10 22 0.1872037794285450806947828385850644433798734814228080671282379357460067144534097
20 11 11 0.001854702348390590846106018496168529391177539444826121294735654872038388465991616
20 11 12 -0.01670935589698674958698306103935041429961838772707287589592094014773744092274776
20 11 13 0.01503114889676240138891288408533488678877615281365204951286687463644687535620076
20 11 14 0.06664017632577525481820676099401139367723732904185241619257136573673807691947809
20 11 15 -0.06757647437238721504693855736943451688931759444473408937405561944676155968210212
20 11 16 -0.0004739123280356959141644962170392919547168297414198534520035944498195128607057296
20 11 17 0.004543256472566487756826547994010066673792584121693136300986570321903764226934664
20 11 18 -0.006492911330100070184755826817175735636767850222721098356685351136365553356968844
20 11 19 0.004315000322862172415953090349531250644969928635633796755574769584942478807546045
20 11 20 -0.01070271374268115692053692875622197017227441608887675802989967652681511074060087
20 11 21 0.0004885214817329334937372049713564152829092020420984412824924995584581393035795471
20 11 22 0.03705841631545227652558613149924196016207059089335329549453208614849960837008386
20 12 12 0.02034138434828772859065173972369873123538894396086026454051994493491475731821397
20 12 13 -0.02102768433095899553442840766701850019969770181216883838448986697166185268645249
20 12 14 -0.1175525385387055156633880157733967872295980628760492555796620048434598974458431
20 12 15 0.1253839060643323679113758380529999165703251776498978267278087197387477377867703
20 12 16 2.734209914450857766574182955334511470318576535155832109116231572840576700683343e-05
20 12 17 -0.006219702489779866136546588353369024432117249923299485466776097632090900456753714
20 12 18 0.0108384114496115495252603537985457146739311112781152447255304003468173992054158
20 12 19 -0.007621704516114837519552836161515735405579793977050604855274787315852072932713863
20 12 20 0.02218389577460052912220664151998380004107634055890695571814311328224754314246967
20 12 21 -0.00420472410162782469572003854320096599435974462509194464905543817378991220507552
20 12 22 -0.06483383509930236691184156461556825082782491940917133319941719833808685646718694
20 13 13 0.006047222611191994982871541581687098981809537832514528421917134180756538570407083
20 13 14 -0.06467111670422981463343678975167149689624211012257096627457023674276547051387398
20 13 15 0.05368000934749523730368876822035203321684952322723526616168752343796474206717831
20 13 16 4.55346549855075105929383911035861622103623972220953224493328575939878059673333e-06
20 13 17 -0.0002174297107371261584830541088627231433452724895643129627692283159301379714207539
20 13 18 0.001220440296905726061104076414646460253117817036204592494363989588653162712729607
20 13 19 -0.009802068524389513843031622032181235353825572098106406342442684092476027055158301
20 13 20 0.01144285156617685107044992467776970298936574064766494925385135018601135052708659
20 13 21 0.008518145014461865674603251064227758784354464219721441760971110887503338319478787
20 13 22 -0.06475133333360899048361893036639939429794362722823074808608412882347079979090376
20 14 14 0.1774934426427607092981219349813333556058626243117557434432355971128340207501798
20 14 15 -0.1982583287095385597356237563867108741577024449845972846645654009553638540889079
20 14 16 1.65496747978235743034040512754383945356304554075523143758059532500537347211529e-05
20 14 17 -0.000728463390212178139167109439640498134369178173316420565925381568353094003181723
20 14 18 0.005329187025864147988298429059665365095102805775223348797965537121894620040096147
20 14 19 -0.0101208322030284134375437622714774008648691061204721866659000626367342294197431
20 14 20 -0.04067877768760506965376636891386670281712689065668343897777496016921281596072765
20 14 21 0.01268555022668882131715170252115384918573618740019976329308739748203784800916058
20 14 22 0.09697419898514013279484871178821703019880265548317235554871465046557693678439289
20 15 15 0.04097574327454569068249558514825945232692260882057098679914179758917368958176555
20 15 16 8.439446015358601194754390631270596416977885156301841142271602279553601018295236e-06
20 15 17 -0.0003612729976355357515918003342888776364590219598720494800887745800054953454117711
20 15 18 0.002357955085538441629740234181862938335888751951010956684442724615960522532704422
20 15 19 -0.004318578874994514818230301488252703942849148803191187262370006511658276127866744
20 15 20 0.002207580308910319183046279331861873230633877225848221075856224286372530609706153
20 15 21 -0.008233345055913812192951839097919702116718046021617337069435939531748663318340936
20 15 22 -0.06847470349034105483616045247684979484527433200247016462090213053528093717910432
20 16 16 6.32243158354954122285168953249680925507401048042051497662087306103575147161654e-05
20 16 17 -0.0020967642781907704429020557915928688195205538521307206038053807775430396121182
20 16 18 0.01236012380887687396032653184887095915454815287151389731665355101956650017259334
20 16 19 -0.02069816116221822799193163524635014708023673391221700468841769518702204886821472
20 16 20 0.005942819757414739506634715636338864211860370061952145756885005679524049127104609
20 16 21 -0.01089135379406281054033837136826234885760674337842359923382321544693026343692986
20 16 22 0.04583262750882379409981571003139635656592986979269294600849473896852708817201866
20 17 17 0.0007449695713037577863677557015207774613588874679709172960444136012729361884520165
20 17 18 -0.007714220263975824543403060411846254221673595938024835787006916061143772793671966
20 17 19 0.01372622713090510298829150013528942020117177072421654102322022733917511725015163
20 17 20 -0.002909490809991122659333664671988372589400611733325922910653913805452353191909323
20 17 21 0.01185986983993078787414352708229824074630534755693326916503858190582159732912716
20 17 22 -0.06201160317920077815461201123964957689876920789108973290191844141004199169390903
20 18 18 0.002674096593525824331949508768140946396662812614383474214819691378021953198356846
20 18 19 -0.00752312336944828821607222428157064322321747713914284580171205462900989910465063
20 18 20 -0.0183756009137341847043162445085177768022384819288662429793317924639053766701293
20 18 21 0.03656191666715692130545280287127436410292301392708814816219523757357903346341858
20 18 22 -0.1598956061453402982892286521782892566659709425165090410208747863232628282317296
20 19 19 0.002814020034732438772149578531222401462917534646496263431412394248003032023205984
20 19 20 -0.0016847872297921911041623863997608264937867618736896022859469361700728574272355
20 19 21 -0.01174062327087845316967520772549864571960509422888585176686523380549414681959353
20 19 22 0.07212495691090782106400609859254752611995991435059961184872560980749399360822177
20 20 20 0.009503537400427901572488318235388266965851426489614952506501672369471331029100076
20 20 21 -0.03877766892803132622617664252298240105164957790745447705945145914728361802564224
20 20 22 0.2125423613957183135459346253687134139217919085473201895172353463957383410631898
20 21 21 0.003650709196647252288585351010134287796694290604208768089771665535314990595947044
20 21 22 -0.05300602490861363993675335925073756749706392576554281704509436801672815934014954
20 22 22 1.526099639855388518103506321012280307205732988579425299248514771902673554084249e-21
21 0 0 0.8942017309159441712733297927670042136772068197553326017671842310074633975339528
21 0 1 -0.8025818241903684983990690770620914402247844243669467288944227446058838103976993
21 0 2 -0.326682518305245668177387552578981830155431027746398798697806288498422198952232
21 0 3 0.8154816606764711483236894555713058974910817357075677918753802737292609151378539
21 0 4 0.3277093226972141304521838460297663686613816336322457681091782443635011850716873
21 0 5 0.06699927974085690090420155481107940882696324990281150907068281424328012603924739
21 0 6 -0.745561143570609519005652879888973123243229920624765388063960959485941463500142
21 0 7 -0.07890662051296713652097712089226778011507508938550489880278479724061667368784585
21 0 8 -0.09131172649555087047590959524282136090831031984514423740938740324210253732764297
21 0 9 0.01850556654861884282245361800973708180091517180879215624238625582521160904097774
21 0 10 0.00528366458412738885312410111598159959944697267051559035756652974432194226243417
21 0 11 0.006682894525434078928105243009291764731874153707418746175420000774865565752774037
21 0 12 0.007911409113630012212435518832059563232937227886639129793983106917869902723332957
21 0 13 0.001623630472236334986038804033886722014243743229063284702681618599724373921411442
21 0 14 0.0382562117478248607977249719756734927475776237577231562470451555082977231077441
21 0 15 -0.02542677717812659968290649059908003898301175492703259738759858342431738573981633
21 1 1 0.581517658006577103254509164926168655873061592332147279905413696410593524210232
21 1 2 -1.036652751638792899732379564717692110899789323988215545243026160596646724483458
21 1 3 -0.8758349739614852827280564197788568180064911413091356571586544273462071174311239
21 1 4 0.5412006919217171603535277802337170798527629568000788986585028658184750307859232
21 1 5 0.6650688280653829911326494876411816289087972359060395489218356728189684839245488
21 1 6 0.6706875515742754473456398441078102799765234706324755635138523846563489090665851
21 1 7 -0.1017445736344464076056780852853405693108515247360830657863783189702105534215305
21 1 8 -0.2484816648314095300262272605419680480535359913234934343658148695069275108691645
21 1 9 -0.03171219079727545983396027825999227056030956576548204423842885772644675932642216
21 1 10 -0.229552183990934952396270553853117457121755868923143108634363914108554109912666
21 1 11 0.005801722136830704596404147543052980885372980653625694320201880304807502586181843
21 1 12 0.02624965540334824160751109869796501447154496345784868207592638766302418780955919
21 1 13 0.005566040981706027910030164995792136769548995081505758448488289650662179847814904
21 1 14 0.05982919012538652141150177742177615760827092970961628448516675761166478965742949
21 1 15 -0.03345096980352663363963140758869089803378343366028456461994696491002974356453426
21 2 2 0.3570106832681343083732010978050147825637864864067201633194988379390043527805192
21 2 3 -0.3238181816068224027682668953750922603694662756621205393826124419173114813295564
21 2 4 -0.4322647185449987625783375403297360825463422663542402058963097906437944677113319
21 2 5 0.02916835014118447261004315580792322435800534552428227580734333406963564002686192
21 2 6 0.8110783752277058629904432071754687646130761340116366316298006005151578158080576
21 2 7 0.1093909812389130117437550633273064620175975321280867703200936121084547001175839
21 2 8 0.1650357649949775206105920636535070998590161391829724488503050247693752398950303
21 2 9 -0.04460987057583315561987213328679730723597351560734034195851094302424629503188213
21 2 10 -0.2953213576022719876239431955257084924425299402191023158811799720845805739156356
21 2 11 -0.005992690109303271392098547038118256959757985642045923891614271425315228838719712
21 2 12 -0.03329386462263356398020514293068814283451654769490682375044112338441535314656714
21 2 13 -0.005948368238659671207648063571739727861287841856324294178604923817083091914503402
21 2 14 0.0205507291939078953287910978481172796051259374285895286681036881293715006042626
21 2 15 0.03417775532428014652665549221774060326722465363745414115678474702864103983305723
21 3 3 0.2528325032025880636440805883697051525914238319304804666431513270204942591193719
21 3 4 0.0003615480656696095902054552838490972435614653248131075600120894028579280816697189
21 3 5 -0.3088661789470561026450503282730985314530020570965316741922836794804448302084612
21 3 6 -0.2486421018136084312547252060970244763598298230603386353786181049700601258623849
21 3 7 -0.009424608303454370716194041100659088781324527433859974067104619046879291266739342
21 3 8 0.1095939116059142864100928753664264620023184029649218433710322400248774093548838
21 3 9 0.2318117247866532801437900839216245146115295660521186245097678754819493710080772
21 3 10 0.1637078070309493805269501492275699157085671919261093658377841555877387828396001
21 3 11 0.002421124897469837112154687624240060221547743962765354691396300006644772239459352
21 3 12 -0.01316225752870358117248894678965135203944166798429677559647998147626820612892673
21 3 13 -0.02953865534823853938014161440707109281552981435740992262998226976869943621026578
21 3 14 -0.01666681918830831019579355790328653411231785307919751047944459324042652313628033
21 3 15 -0.06283034288866775847264086772767371643408155365200421799674146483784457323481064
21 4 4 0.128905437980472441051662889388730395661550072481146122938118003615363142882498
21 4 5 -0.1323530323967557187190149671185376038071096513093907959319346495771349748006875
21 4 6 0.3798523748695959026587099607254758014471962882023916918563170324680667475742961
21 4 7 -0.06569487470648096267964729592669421101308273569684171405555866021729213115149731
21 4 8 0.04675193851936113239375164273613317563273139422635304697682291387879856703698634
21 4 9 0.04162738641127455337663384418207464374901520771988017861787335261621341653960645
21 4 10 -0.05848064696359279986674697025264953863868277222204939293712496862202246442605153
21 4 11 0.008338904741924488772732377582375560567065594867659709939603014322822732742241396
21 4 12 -0.002981802103103312085716901362147186574582643278555348132902476949763581864656457
21 4 13 -0.006091347217007516281660043257359606988304540222595622773515960249212663611350153
21 4 14 -0.005681317801668219484543219797378798355210927032535197656590483259501867852664446
21 4 15 0.01242448014020217402395300595429711957762399283130228336061827610054317817648794
21 5 5 0.121508508604977529804867113320613746427108281661983624514956195245598861221286
21 5 6 -0.7534852895405594222744976430794807610867029270803124675726147700338863294107197
21 5 7 0.008167140772915341041540962510786740054162956174725736343528002170126168000593636
21 5 8 -0.06961949940369739370698379507536154108224549871238022190695482494883617651476745
21 5 9 -0.1583190005260401180865575457122657164478586096340308094631384662720093427911099
21 5 10 0.3061369166429169733849027787085458915191082057309207546213217561364584330822533
21 5 11 -0.001989857540422949064623591973014997122168809623016180906736145293358290383371027
21 5 12 0.009548467223328416060960382911401255706892606461841441856856439185463075158482126
21 5 13 0.02519690939356340270186915847340256188040623874163046813799582350390623615652513
21 5 14 -0.02853265745237571518945669268284985640571692538444114994280178006921474366920573
21 5 15 -0.04629526604933756938688798787825977148298993475509950615021506496310921327494427
21 6 6 0.3692732950447814837055973431108541081097909733215923478093452316678985583273806
21 6 7 -0.00501655044262345654678522764621880347356622831094586319465042125272383942302793
21 6 8 0.03301086195896335470831462033802430940341325082276524551890507341201041042199728
21 6 9 -0.05591683157809689124005378032214230213056409763960564602976833605237404701349266
21 6 10 -0.2202347619497193359324780336235403185116755904338467391034974459199142590991463
21 6 11 0.001090505412240039945496990377148871335670176880104932299938495144684617666366259
21 6 12 -0.005462538401738487838652488034421559380417210978487207913403234525243784091916105
21 6 13 0.003264371897008792274840337831263137324585478603361102498372373883788643411460828
21 6 14 0.009503360252772908645862737058582373384672590880414116130619637252205139722684646
21 6 15 0.08162912301686310820748062596543762708677006596585236691381254227469162839508594
21 7 7 0.05539031507439340819785989075469994670522278534893305552930293234726752024132182
21 7 8 -0.1803454711801820800771346507530426841712299826928696668676387529653043574323616
21 7 9 0.2585049911796557117902466137240031970550451866997928449357370976025970677830085
21 7 10 0.0556227616011056149018140340970139836959715169901725712842804361093745403379036
21 7 11 -0.0136885954971161169481247766110576155233989213279904440998295660850754863030362
21 7 12 0.03635792122419500944238778300184991639849815648149408162936114511832565426107476
21 7 13 -0.02231774893975553313165701214359281292563793867500105976889337332867942758126544
21 7 14 -0.0002695796914713020803390915155307572553399696993225982548106333020775815217593603
21 7 15 -0.01823006175815298591811347021865931227608230115213146074927650863118221390814523
21 8 8 0.06484651326296794420772772157168623149020837310625794277495406061410074814366477
21 8 9 -0.1509262037049777887517505043496255753523429812908457219981650233123684581902911
21 8 10 0.01192898210671108577106000974411531501946103513416302313440108056918032163874779
21 8 11 -0.0002738026115401964894215170283543623844948130711747876477495937874627072144269843
21 8 12 -0.01405052080357098405968188806471436253793732425131068388150503835697581528959015
21 8 13 0.0204349546248887106930751046686287387510411860665401560921356893558088301194362
21 8 14 -0.01656233090863203328691648922920825289382853348619731292354055958529458806138289
21 8 15 0.0100896681003651557853925932051473230342442771277430680196821844235914141359944
21 9 9 0.05444135409478553869624154972398095140008507916586542988251870601751367327458516
21 9 10 -0.06631031295448522046344259327599491237264735496473585820568579263256062565282349
21 9 11 -5.487331540961027814403556137599867785327676870408366141148136889414268046140296e-05
21 9 12 0.000447075930645612309341405061140719023756692961294152068058710012750513105461435
21 9 13 -0.01292185375143733130459868965854883076849225155812302398394225868535262870630468
21 9 14 0.01440695395504700097809408514009449991656672444719602328646856128369486984564274
21 9 15 0.02015095110814397778213764266730960907212485439283471200246414680980732136887641
21 10 10 0.03889299687684802932338784725075352924326005323962087646272147004927166179524398
21 10 11 1.136986705347453348594247770720094750658197442342158888582036151757907527657422e-05
21 10 12 -0.0009051621276645765122796057568183146418931146279644221025079403594856415705178316
21 10 13 0.001062475825689895631882201373102395974685972724530407710783921016677074360326192
21 10 14 0.01215678753805702764378102952618214398473692386122759697515040020450456364203056
21 10 15 -0.04624062252988151971940981929231674970474614136000842898115720432347715169783894
21 11 11 0.001540877187736433504857728981756918420209023114079388465235184054687892332874219
21 11 12 -0.01037543936337985234724409922996994167050122759011076307669255883766126369344259
21 11 13 0.007639556681839072331068302891292519484665854131108773155835167282551152938605696
21 11 14 0.06615904802210300538179556440855512516696701153362459234737856493571890723230425
21 11 15 -0.06393147952591121669362319607808424821255764404794728161358070348999634614839927
21 12 12 0.00407377468323800040687831394905555993917008857327850695854274086148069060945332
21 12 13 -0.004411153600108035078817903457465633980450042759306111066032214766338614439000237
21 12 14 -0.06291679740716046872251296608225280545769226642050776639480178110112716194624348
21 12 15 0.06657392135892424499792664750837515858135625460131424591768727206449636297106251
21 13 13 0.006454658704190592943375510818410994543821808030855856941171675937713045682883248
21 13 14 -0.02838616460020145124805347784883885835725828841034458130881526261342182603506545
21 13 15 0.01499290183815581347736972572731178943666616185945132137321843451076982210911074
21 14 14 0.01145910746654509339199428596411239697135222775842832661628680286920633523936943
21 14 15 -0.02089287308680426902304310443014538885450870080435252319652537698415666652627607
21 15 15 3.890675487480810206979727854634472086420060455621850434289488349215641466639469e-07
22 0 0 0.481359004214614825041245127437823382810205245830301546222958955744993122351699
22 0 1 -0.5432619881327033811290925995992638207583861094717797454545685253191402931601298
22 0 2 0.1497136065511806274557244679848417967819890090513320499050325257605233312853447
22 0 3 0.3284551412430028862705821040824006952730744123838319779750729670450902008548887
22 0 4 -0.01084485857257895911038029293837482588133305433178399699232541541998645781041853
22 0 5 -0.04360858521388719869928337160941796389335407745275295187240265255935295493133308
22 0 6 -0.07754070374214482138570314497973405783935686301094365150379977760695821118764252
22 1 1 0.2498238446803077070210446912958421887153054270312697973021508336681712789106244
22 1 2 -0.1532276603551311874846086781163652301421825985659791037049316821438661371102176
22 1 3 -0.03685973749148724220912343949354814980616486020669967390504367020568325342062356
22 1 4 0.02222625935869382014110818614567679155500863682761967384549850466915839754049619
22 1 5 0.00308838235623736751330021723893799074625564844545807205137180015607303091861051
22 1 6 -0.04071345740464268435885651108263336144026684684667738322722172313939580436661743
22 2 2 0.07151971014533210304113763772109841861776869874233839167292197055519283084815202
22 2 3 -0.1898015863767472125547716561895911223336242503030992037618731303840912690225519
22 2 4 -0.01774069652218923210070369998312364710000320018291342947038961829320933712745799
22 2 5 0.03197877331344796455312205498134002436211281016535766996995314145344078115855011
22 2 6 0.104057990386611220530346895082307675098777876720695789765171641169381684231097
22 3 3 0.09383521324625514350542969349417306217235577573561313271608043809284957042059714
22 3 4 -0.002287924179288700433763074570293344407961777918727192917851583509018784542979999
22 3 5 -0.01114208869595550020636500061717758176175520451548528033411153508194102660813083
22 3 6 -0.07613364458421742687906727699174209619007618340499247261802942335647110960770209
22 4 4 0.001431631647844149395872170845908613952556575388492230110165373793055846575744826
22 4 5 -0.006257313302358634588963058723557692157971040611331256352015488772483527656279952
22 4 6 0.04384225153740431754997663145788063230657326968267690507148736265153504032399683
22 5 5 0.001038225776413857606928456230036167443680509711051882863545598683636660769276266
22 5 6 -0.1005183455770951616577658137533556848702588036791493549033141300838745271309745
22 6 6 2.104082528704600345480977743982181492261549957631365356833632041555566892722587e-06
23 0 0 1.581867231558802385942607273775215016657341742634100266375337215081261191113893
23 0 1 -0.662161361087545544407070355878799903545890379839831450224697659208710534595663
23 0 2 0.07850380752413609712917335455615152871450605363652497181658642175503718843647164
23 0 3 0.09518821421816775455129461528101847675779508463569789569622098553771566055656767
23 1 1 0.1207472481846870294010714869932845384885222867582285270046762549446077514797786
23 1 2 -0.04058884733388983396236390066936072845472162163136816941509103974088982561764878
23 1 3 0.009108731103884260110401277385056188545664952018653721749785859898951590111970135
23 2 2 0.01576366761794452912718898637811906640756778467267758417359538702040691498056555
23 2 3 -0.05356447789205644686066068481760271002717787714160654958693392041163859615964949
23 3 3 4.449628609701059175177189537772819868905749036453928836742403416607642983808523e-08
24 0 0 0.7198938923557519069242699704582776670124395509929024799087258297775900166366255
24 0 1 -0.7234211655023555769649101833518364875400827926808436071587917263887440675118399
24 0 2 -0.03096780615221862688398265174312679002306800946354083265570068248382292897799956
24 0 3 0.6110734738788051095200025032818340881482059510596126784806127229459026952779045
24 0 4 -0.001164231432762596138439749445415173026180226186880505444527282467334926440975135
24 0 5 0.101143566484169592495209329810953516867807041455579035720018268169947811467884
24 0 6 -0.2438969537123674336081474873252024672402660372596052073462899902988147625645173
24 0 7 0.007397104277671167402414692103096966422515147983962353315021326178113029520548711
24 0 8 -0.02571451118381535766475683493329793781928240910288944303090193389207581792144889
24 0 9 -0.04798552090111155934572875852272160850666383326592122387694683165674682062004722
24 0 10 -0.04609147970655524372518309395316974444588043451014115858868206901910655489542982
24 0 11 -0.1808426042415858202148652632485847407621406155608590946625550456347435672494156
24 0 12 0.2265869346226306990637462071315458291053651794032545645395482571415765330270506
24 0 13 0.02235870360637633295967928268094571923703134307422981257640601929869046883318623
24 0 14 -0.3498698047947866516488994581215577659630958549981108059779271530841005104528242
24 0 15 -0.01365701849258784348766648045579698082058560558227487594680763620578374466123979
24 0 16 0.04514144059758373311049986970694308698074139756837656618736411021021482868336346
24 0 17 0.1332060192569481545082004718595471103575049323966540202366984862017472318313746
24 1 1 0.4406995822343337129369840462101660055411740128946459588676291022406004759827254
24 1 2 -0.5031820267688481150253494773587712718217604429401731057804240132104372609592741
24 1 3 -0.9031326656193601693596518527409676390789295114558057815265657837514582088945072
24 1 4 0.1041607871341502083193358564885151360581265823280750665604872946549212836488792
24 1 5 0.5369824451097823599005150161523333194628274413856216670142277783281055746937905
24 1 6 0.9489183848517122165866101089248357917401762864523115932851604817958076838568779
24 1 7 -0.005776005349995355518917952952655691481958500830462134901627132128747385014060635
24 1 8 -0.06196001736333254592438294814080676861739362850009794300496870802500983806928249
24 1 9 -0.116577787413197907670940517447663403211860313798126568932484604658380892309425
24 1 10 -0.1504575778366329240362744763740074116707409962170959840093157528435804412091866
24 1 11 -0.3626257662998758352709402643826496190214634842584725396423055551832753982830257
24 1 12 0.3834041425305540634383284825828740296940532773019263462955353586035832309840749
24 1 13 -0.06238201815614460762673530450729771403214325307323992603748532874144873903946859
24 1 14 -0.3958402671671933165883686000534156265109184614528151347962655739930864865286987
24 1 15 0.001489606041657437621501331799589509742153473198411716476539600950096637672299224
24 1 16 0.05126341246150537385340243172465075803790601174882788127755408460390293639818771
24 1 17 0.06580594931559204157277383551349831024516527810938379934376524940919879028927933
24 2 2 0.4251143375265762253614973256822796008012410107734161413848422428572697314478152
24 2 3 -0.008951572641937823362713499344844618135583640987457926432768324585732740203314414
24 2 4 -0.09203462880548325956378552870574968757900706834128026309233255681940923395629961
24 2 5 -0.3132211379709963765184744358421754479701937930887847918092100354015039778169513
24 2 6 -0.007351869526446962910400430871468271930930896812226997942818753948012122706938402
24 2 7 0.0003246607164546158385269450421745313832519307724164577391111235265254577113497201
24 2 8 0.04802737334274899358855877744415036747223194102889621410328271572864803766496443
24 2 9 0.07318219582270120085188490088278202578942482334413589543552270014339673264431256
24 2 10 0.1106782542359621207599711458705228957510960133150664910814280105996737768158567
24 2 11 -0.2679033931216257848654981111248728996886774352293395403337124711309185442483237
24 2 12 -0.02592460323873786015236415814193959872004745064897215488952669482769872153907425
24 2 13 -0.04382928613057344827085177609029491398540418379053472751619404987354181094759393
24 2 14 0.2913580565093645872758788868844907736882936413917894523801214507078690050745021
24 2 15 0.01283665078163580883877876899241395222268140994868018147714178430076082590443628
24 2 16 -0.03851192872919256853470473112847177420193681518012791520099218499361821054744948
24 2 17 -0.1678948711976924707200893556269197800478752699075282591962174035092683492249577
24 3 3 0.3295433046709630320092040610734870200530337605553611466201171719126873873304372
24 3 4 0.01983286432138395935746909777235750004077109358274267048292909579131389869000914
24 3 5 -0.1979424615006764244927664324948389642253178614659974171383294137577922285459686
24 3 6 -0.3743733976684366465127669205844153073369515474587749113573075820954643739580613
24 3 7 -0.002819921550638354898715675458297558699254150051037166724038483457533640788326686
24 3 8 0.0198169394957473962410999569371463841859248122054624781194357535691184602600005
24 3 9 0.05820374954745606008868488967530804561161604005064725528774025298991951160677787
24 3 10 0.01828953213246532429101383924502871430848614800814731400718661068789371897710507
24 3 11 0.04063831795945880493813077849317425297168945534937640077320502031784857678848837
24 3 12 -0.1463121723948792469094423348017259111058462169968820912251084156070241456206901
24 3 13 0.04300460076106125366367368444446160841353759548949862927618762969654976106093097
24 3 14 0.1623721813822397975376272869786846453475277096605261067690533677702767744452586
24 3 15 -0.0041859696717492568297034897103217865630620952955080653280337238576327328513561
24 3 16 -0.02341260256927183652344518233151333075744413068392033835985501347362582883490613
24 3 17 0.02318335520820485802606736082864883143641410678389809493471225018952697860342996
24 4 4 0.3382712349488826196238163525942675300044029367624182213900173327554311780616722
24 4 5 -0.2718810392622186954173613585939048585502607811990713600680137323032576969784971
24 4 6 -0.263561731997835103650393772486277268218107936016976794068816800140398273915231
24 4 7 -0.08597550770877957058279346268870854817602401768855391664458728398843317940373647
24 4 8 0.04324040301225094174120617645149226345877399764780788201657054933802952675199793
24 4 9 0.1396056725188530226167220136199854367282225964583841326652234446349564253554271
24 4 10 -0.02457708996122557656080778596877915510047209318191002785969116131240461287742784
24 4 11 -0.03847246367360431359167742078501488333880357827784746636595041957382312760008461
24 4 12 0.08360306809514916341370068766955195407653566620929834061541499179203661058017711
24 4 13 -0.4302408428763092437152849911264094009940852262015203347310947884906258489567499
24 4 14 0.5232083041793473711052076891663942445741820078323541507275304708786264627108524
24 4 15 0.1040397181949621259990371704313878006721829715169169798622446860949578877841703
24 4 16 -0.09596244966002650332010719093143170580085133018603566585542351532773937425473648
24 4 17 0.06059135561353546823878901149564820180702093419926916873964425183660975312365532
24 5 5 0.1641176257954048237772742698508251885176937177767321156848242876879067044730266
24 5 6 0.3950063433843005563972089125814720873703817818215825848368378649523381511497393
24 5 7 -0.007787904899651888851716402513019650224521700192405296181022973444559904506605542
24 5 8 -0.01122173950091104037369375754724882138673368226911602216522072488368593508590611
24 5 9 -0.07252383236030603032996151659866965567662994932368921695130791899882024844870023
24 5 10 -0.01591674903012503759222005029766839230652427253392149377879288502737031453003406
24 5 11 0.3370964382093061044772488172665335024108346264718820454366304296238608735613431
24 5 12 -0.4099491564303579630579225364303084848278840987522676368413653277561193463467839
24 5 13 0.1135266402468692114744932004402920018770283430918931901871123693038234109761739
24 5 14 0.0494206299681840181202184802592027519387690933652821939330471672823727420862442
24 5 15 -0.0007164986485241908457846137798807776190300545426438271247851139019801375422362683
24 5 16 -0.009410383843477712510360465434088992710911576343081127125099041300759770544061944
24 5 17 -0.07656240404467029624594796217995849930971528202022908383194336947863582775476829
24 6 6 0.5148003786638562607479256393553262627954800923503028634088936181211637799928447
24 6 7 -0.002100376763120922578290350131691751516415776744596607534078153766860884568136238
24 6 8 0.009979292666954907219142375716204466484766865779092849862406115616895180790116807
24 6 9 0.002307440712918344980833414760794959659613476060390942508724534696887881974381559
24 6 10 -0.1602684789638008681188211325847297591884354787318477213457285645547061149734847
24 6 11 -0.04653162889839234468881102767454490958629745511390246462836355610530041567303193
24 6 12 0.04910346872008796141142466651252320434654537162843459337093447660393519915429005
24 6 13 0.01113803695427530771295075235748192149638540351226202123443721117805137365762459
24 6 14 -0.1243339078968283730826464247690343979115991783642791954554623361641942219019736
24 6 15 -0.002699601577909362863282651382266471542002094497999526583856070436797844552961859
24 6 16 0.01064363739994576319398954098366165507825069260617256719852548355313615351993621
24 6 17 0.1439828971832881593252217818886317962852238136936021676805429531441770754373741
24 7 7 0.01142730500434178142964039713032651738109772157136416190636975599007785720767208
24 7 8 -0.0296230544721143939764612702303272393235093645609997463797265194468914048157213
24 7 9 -0.008414880434908635236865921280375266550056329128742259607701076085965076004545543
24 7 10 0.03318342516569549763651340644452343492449042329894649259740308920087153587008144
24 7 11 -0.06024751808831390942195493409917957687840396321522846662482748490101905027673863
24 7 12 0.05687386735519199051401173694872826006468157606907920760267495954025606623342636
24 7 13 0.0120417679958548458721778977194948034123631652006034368482198415481412750325342
24 7 14 -0.07453914620863588517287426283927343454523923431410857876930690146149908326289032
24 7 15 -0.0166569635449427144209832636259779133762200617310337171550180306680577103423373
24 7 16 0.03986070797126889570763268771865243871577978907837395392131115604117046133017835
24 7 17 -0.07746242254763244765857328553740684072196985533039423889568166957874239649936112
24 8 8 0.01656653642965534323600872725544369947580122147469627789283694384836923403671186
24 8 9 -0.005349525342121599043925168961529071799976057175582286023778637091962404749092711
24 8 10 -0.04497251172413028352634006088711138603949520888648580311886096740823424310414557
24 8 11 -0.01176537119842724120149260246163376024877536457386942454310616442883769315708486
24 8 12 0.02000368557799600619114401926296431593994335608592133198820356358742069985731559
24 8 13 -0.01981804121847427892278718131165592575842784514573632547488783583471786055167535
24 8 14 0.005325244614088757627105822297810284571332727694951715679121470272327906598902345
24 8 15 0.003581168996839061432871052357765938325719993573591412315740881590710081386141953
24 8 16 -0.01347601641581903466645383900771307745023043813743779355659187119417755241095827
24 8 17 0.08807077987494822348734208011127481110185798251459399917058901981274488226125719
24 9 9 0.03468584182669569491724723083172718696182167331834905474534322264457199867069185
24 9 10 -0.1024716952586324215165592264915026210615468461060891937814347572670993945435872
24 9 11 0.08971318352379050394483695248889220048031100765862362189544153846761047295573
24 9 12 -0.1050138802648245621127935367398980025856275024300763012422805827483471639869392
24 9 13 0.01695732566767449913487991093179074401058873974673264118136383418583832750100303
24 9 14 0.09736128251601251616569370179389358058256981801011132281454955002026525067702264
24 9 15 0.001540571113323376971939274604235815602444229852829533498415275252138115981182103
24 9 16 -0.02277898187715622334393367328435129636267937271726974051498646117854753451575759
24 9 17 0.1184827555786980182925676447712268459170006470909442425284285831452392186819619
24 10 10 0.08752358065923889065692769895986045604761835617350849696292141963975451310067581
24 10 11 0.08713995851686124220239245432234847082972083195436037841471279963429662738829693
24 10 12 -0.09844095241774400242913579129815366141003251102201322849194335487846809214453234
24 10 13 0.02698629767249754044906998568903979700080901752676745317887709506710984642028007
24 10 14 0.06357063028983335411145137447287902357579165955096920423802370838709182382185731
24 10 15 -0.001963399768327266267549076596819778475034494671918413196607338376666321610613875
24 10 16 -0.007829106264137314444396322022637317667863960105353811557707376977102304840648612
24 10 17 -0.1355161685866908998585778709010849223846927909478035927593043259109145090227904
24 11 11 0.2217323200575589010564781631009659443169747626992974721396806737344119648626962
24 11 12 -0.2128547043368305238174375518369602932469675486499911110327534904701006069384458
24 11 13 0.04383566088545696838067119481888731243680073423098694991595465477913877438219794
24 11 14 0.1496304020553027274139697583482102226940430344498371699982448259351684298229743
24 11 15 -0.00160281145736100221881476231163621507287428705556847208871075475796104365126879
24 11 16 -0.01835815353825806861969481595219022475512407062886151831976508598763854969736976
24 11 17 -0.05087230387756966608652914686837395186149073597186728334856858935834030773333329
24 12 12 0.04257971184805185922221208783522919851147320834766807912854842275467201867645584
24 12 13 -0.01578149482290560861499564129634081406504575511836178800637052831839651338973359
24 12 14 -0.05006705470004803407056022814777045056758747337789597419233612368647009587227914
24 12 15 0.001767181239233646342426374849972465351599806629018148309793139169312160036537032
24 12 16 0.006368238960998358943455540618320129382118704128828393898573714439790706057447566
24 12 17 0.02862251385949791149718151804016390453109249785199911692806191083732636039273642
24 13 13 0.03158065157625456161282664623815069900217967211226391048049290166705634223926351
24 13 14 -0.05502109764263681002065475384168792737782927933084300587935435118883147380467593
24 13 15 -0.007714073371764124691123511891639883296403681535318340501858950021605623100337532
24 13 16 0.007579253741426538328452969014982977674376826063697862341460440585871144414479413
24 13 17 0.02600664601555010674145322960775450910400149189996882663040075089914066516079042
24 14 14 0.0176957050038494645238263986317100439434612469302338294638010804125939905804216
24 14 15 -0.0002662042774485572238444857683199645739860605021011100829164709037451605629176642
24 14 16 -0.002574763824995001879738116969115628300574147392093840053234819205505718950585926
24 14 17 -0.01810786990101659873137887772935545737306902348082101035868610556874657395109715
24 15 15 0.0009230161267892304992744029839422063763194921810906946225558010851932336207619345
24 15 16 -0.004087360486265507211471020051290027178367635276269411075747780055207941036952683
24 15 17 0.02518417032060425676623279893857682252670330504578191249288082578173711134617903
24 16 16 0.00172474094607148319349600023601898043220365302296363108969353055476844862566444
24 16 17 -0.02824514094575394391046213777436098003295995223732673890258644934401384289831201
24 17 17 4.391055026162859207875543885335790521867548718212304611043640499259096322579671e-24
25 0 0 2.031315660052985221122295181746519412965326381840846822350614998471968842776096
25 0 1 -2.110878946609047600267778883996217309399131756134431662531726494142616463886858
25 0 2 1.070796165098321916900404339978256339909146983547633129765161433066483145866944
25 0 3 0.3219559911020681180836543642462140446421580635592011587625432011021090252193486
25 0 4 -1.229194382099302854574514466539634217661547580004167423123994228688234743801366
25 0 5 0.2576790089847149936629088945332940805343657140875646714035391307452683107802573
25 0 6 -0.4719626251477860333999892623072989163707964619678684761060940731099283658927365
25 0 7 0.5593609376391389911781179492536372201989233536826872251921605498628802627588339
25 0 8 -0.1281186167362134727413159521791665665476067424997143877132321609949988256665838
25 0 9 -0.08306294600914724277190726193774973756157042796185268466923477011119789563126697
25 0 10 -0.2578768391412196946940308141450457589865084848720248110760011418544069966323167
25 0 11 -0.07359591184691199692452619474360880551083857778038764284848142836724946297191318
25 0 12 0.00892386939936778615765801541876042952194665188644213962171363775025221225271478
25 0 13 0.04290002520242334474246915807019231128427258024501711500001985562227455437219838
25 0 14 0.136983803790618700690304617816873316103768201413176086582362051744452759048749
25 0 15 -0.03207823104065175179617628994218931403516844940695977789571215754735260627442128
25 0 16 -2.635550883731102477507388188240638265893972636210009130322610918280244651808233
25 0 17 3.020535020882017456258429579151133537667935010893348224286508684850023059065759
25 0 18 -0.4259092281023498189463477864076989235430793636137973709313485914418263295462951
25 0 19 -1.925263012221133134654855012353545608170947709744711519196784147359009394741196
25 0 20 -0.254323451009506242908870591966316210531974753713418662296605143352573846685306
25 0 21 0.4299932242592564161712143193264494920004262607136330374602194539607372554409576
25 0 22 0.7431594495608480146144537145016566966257551005879347749365312712548314279335816
25 0 23 0.0534011107827086426177552858285933670565837688509067252756565959551672524092482
25 0 24 -0.0240499370607168873564725750415582759479290751430318218279860609894853014017496
25 0 25 -0.1062114745817116612080563884682229860754094499333452082340098186168338933123772
25 0 26 -0.07836641467639244334408090287736297324432003221354336999541118001204692230941377
25 1 1 0.6619370554580279781866869953188030188334120586629282850647949811207942420420157
25 1 2 -1.057165740073150382628862929211167637574766638356331294464562764921593011864712
25 1 3 -0.5591368967956187483667121764859958781303066646618479587396390794254642952671214
25 1 4 0.5779218932894072031274144246809887024698528382947215606050230218102354467806535
25 1 5 0.2066818139959068090418438895495494101296580145014924394491958822814602202156973
25 1 6 0.6461851270849384975396265386356578313947487385885686255012555083844270137500073
25 1 7 -0.202974786195495560358831852633855487106583114098903771017529285970846568611359
25 1 8 0.1302716283433327886561687611363393252104463074816005513454471180481093680742683
25 1 9 0.2345283536079751640272476570864859020689341184820887942398394126684212781004717
25 1 10 -0.3733149919660604089881618192145637848130961385346947308790104744993554280616076
25 1 11 0.02868702723051661192637979236113703068943538641425052333047804752033594145425075
25 1 12 -0.03196415671207296338299289533789433889369437112753938049136019864771877117748929
25 1 13 -0.0652576594749180345945339359954904053970965066192307047128311973538171437437539
25 1 14 -0.0192394214736187796003112188924180612065247437451205353754481926485954606270646
25 1 15 0.1232131577254800454437633171332713396724180222560071978831141415812655023288356
25 1 16 0.3203468510741932559002255940200009607115461374526406403638278377601243337587671
25 1 17 -0.7494731736202683265760802154461820242488654732026940773666353290574093226641538
25 1 18 0.445062741946372396116922179498515859816489296304253483380961470424282962540632
25 1 19 0.8893328717949294113748684325392624222921622639800379275110956500361519417307498
25 1 20 -0.01244981441023240065162186819912979959132800195614929815810006576746056762716239
25 1 21 -0.5088827534083858154799198330186727508224068531942683614860884308869306373176745
25 1 22 0.08604410461900676884599470798903690866400967436054217177849868340077103438121599
25 1 23 -0.01433161334166810299179857343188303735439245465830463349788339186427766520717567
25 1 24 0.07386520023070070683653102206437778324051939795178787507749540221694518674850846
25 1 25 0.09899513601294057480646788089865536698708248200982009049720336597358459978726103
25 1 26 0.0138796256767796359132817691944714182163216302317810841736110798854629144828812
25 2 2 0.7441810407755849759676429877343805415794768233104985351211835423525690269903227
25 2 3 -1.15194575767080617992753360569386835280329700119370203308924791201520210108999
25 2 4 -1.011944533227824425371775592836550806764134364925326021641345764778941345715478
25 2 5 0.2363451953840320725043438656865075293138378586811820846164234954257057949545061
25 2 6 0.4535170869483742567601591090819896339984806321509599094504872607990368464279335
25 2 7 0.3908282580857910667778222882458125223177776032597870654670224032771594951403232
25 2 8 0.03668776009419307977008745156698888147914179610725402065715809043645687486145648
25 2 9 -0.08875229586347886962930323595151953613741082238488308845693589190473626197989237
25 2 10 0.2277238932090494566531789834349615370995123310912643398133516193398174470459179
25 2 11 -0.04586113607261529759379753411699459834712466992755962297836058487500993470759258
25 2 12 -0.01145718111404621202066706816944646068445867453552516836368129071021245430997102
25 2 13 0.02123832042049589069742347521527474139129252763688496170950687235941134282289332
25 2 14 -0.0005632556094703356521968536329244857049343218202204828803064663196128866243110448
25 2 15 -0.1606060456050435402886457323042037455573317827357622864545151167565871062282716
25 2 16 -0.9832923922242162193754897535396648349385931011548643110616438526157500483117605
25 2 17 1.114237831120250816479523861419686357436649989232061635237188610422438320134267
25 2 18 -0.08286503515557077317639405520868884340294234964989708520561405419958404131609788
25 2 19 -0.4270013618904820879238079015121639091451601106034196601775225835205985928187642
25 2 20 -0.1511009480578339816123930957550041079520222571777756505310782943264437230585707
25 2 21 0.09811210892245011614977717647481154330936280774673141537924457079394946943666731
25 2 22 -0.4817606953076871963523826242526446916779395882820969518800678307981233481586035
25 2 23 0.02910634423642791369165814598542233458261570327125161040180452528836128875047722
25 2 24 -0.007040002836190590124192275794354563064170397884325876744729054033654811698278208
25 2 25 -0.03680223164968524113380757178568704056270031248116432014218996645633633982647147
25 2 26 0.08332040458755777123603732638336194751675659088520317719117512568666751175470677
25 3 3 0.6415890323349389304687164252699389556064239297410759868616781215762186861420194
25 3 4 0.053998751267864351540565107652386959623359138164936471389636607172417820688133
25 3 5 -0.6495306969685329258433388990121808758835661317692422847863046888214403584495971
25 3 6 -0.8465259149702625592815490359041980902074995102730089351578054914910295200657426
25 3 7 -0.06960398385936674610432628238886793342291163209436522065319512289479042653377718
25 3 8 0.2902125594603648918144275026872766255230959687848365900380962090958254895513946
25 3 9 0.4298058734269151013387891562720801183297528464499225141801590935651454216491973
25 3 10 0.2939669388822618502910696259432220959779548368820427088266263531282472412315055
25 3 11 0.01418863025806799350782711334839990112332796214020188751584866690791548300465766
25 3 12 -0.03801991070937054751370082314532901067395660901827993301273509831868777233337501
25 3 13 -0.07165625933392051825126081309446190853376684693103761079016613413539875622136276
25 3 14 -0.07438859473073141274277126616366640959575095914723501207496933504806463400953273
25 3 15 -0.001412889811410381285596524333834147961778154417091448240181912664121915385816106
25 3 16 0.397005823120342998265506930481508317957113675213126754229882660691013558663655
25 3 17 -0.7365888422148829843802462522479576775994255387378039502551864330812009795028108
25 3 18 0.3702810825913282528627161378349848592628648387347229429600599541395035832261926
25 3 19 0.8362724958913526469358914505921055755217348774882994936083239714546435524270656
25 3 20 -0.02165296228368106521039694461211985613800924791951655387080031423063284273521961
25 3 21 -0.3801139509302076551026938224947818096179973124396193773832894568645245209565905
25 3 22 -0.1636373885662109127773898423164932835450661653569235681767182896745678758406742
25 3 23 -0.007920288780004976668937969035254105032948173730066185080138127981003894211461069
25 3 24 0.04975625188689136925826971201722510803774425822481878698077403051807960775102501
25 3 25 0.06877179535102306118140721723546038614418423940355829904283040255302584238844918
25 3 26 0.03267357256476567960678956779411836999826372822906286664068608097090970538630837
25 4 4 0.1977978172270437352735497091861312953426197269604890173934576015538487518654091
25 4 5 -0.0662309980762760794903796427380874747200303089500459403075476529907431309979953
25 4 6 0.1485049030895715566041445175474901299309023428689670500409118537477554965788671
25 4 7 -0.0983415957139265431953605496613441056144288239744416241350481821831258848512497
25 4 8 0.004761544157085430486491461638047731171265776608909480011806535928932255871611905
25 4 9 0.01339329167460059879051154260787190187807777214176952101736078066409321286218711
25 4 10 -0.03645021876679270083187817437937521299944929818576993327202666275378925573932428
25 4 11 0.0120452300517308231668301284589312151165374844054409203110841653166580007556921
25 4 12 0.004821111265344719446484398093254937256406975824393416552108225891444666484465275
25 4 13 -0.006166753878613697691052936548646789199049687391116691420275780909490895145969533
25 4 14 -0.01032284662256398480352024433814943133476996578131734737675844894476124137941448
25 4 15 0.01807659292227145898954966974185103516483458053921806943178365747859272588890338
25 4 16 0.01603750542151932948016511406808867268081234154418724323201536337329894532716072
25 4 17 -0.0318126941667820831117944256016883957045942329919901803581598090068505192598688
25 4 18 -0.1765757668422062804646843878325014387648935704317986807531564621188880963189473
25 4 19 0.1766055951747170477666168011867107821822458969699006545445149195968545008294572
25 4 20 0.09236141354438139372056977427802989583353726286445947822567712283728691715688888
25 4 21 -0.02882309820029591167479091523014370036361148954928159854598445272094307892040676
25 4 22 -0.1024462460184810869166417852344259711763914632740775060565061333946267362025191
25 4 23 -0.01144757449008001330294824306179024905622457704239227814418786257417915373086513
25 4 24 -0.004911785642963718512757500324780544278829491736909528454093461124466702846036151
25 4 25 0.01899461147450574131212379649999381646349035616176038924556584489279457457678988
25 4 26 0.01505840667681009572999013675791298536209667631999526598587427951150288709927337
25 5 5 0.1283468350050245362657136884890270807399112376689181084807074158388680932506448
25 5 6 0.5338315941213084195458121336586378003513922124190161275448467128184072722759692
25 5 7 -0.01660731728257431805320175788002796250257526532224427579541468196066133815152219
25 5 8 0.02228396830120290478367904177186939927799812035685518206170313034505431133199885
25 5 9 -0.2126633840441185760913903424701411168167525039326960024537649543716767627862343
25 5 10 -0.436978603762478084501815951721676786227481519699383340842997786766978581223864
25 5 11 0.003190959826810794289269840781947567102404764625744223749748669568265482252444115
25 5 12 -0.002122138121991403427436943976370502239895547954113811817818176607095249867920605
25 5 13 0.013176475472656245683413699252736878743719714188744735950408611311037543364884
25 5 14 0.0186962266544064403161750618477406184282883773944512372339560720975003648892206
25 5 15 0.1130196033325955303203018490467723216426027888558562793017895229237972085396161
25 5 16 0.1302292652949520905848324923818358005711712323845873021541328066321862984666066
25 5 17 -0.2385353794569126297083327619838431927317693094754331739394283865701315402496881
25 5 18 0.1384523425354306133002087632014368264234986867570205552259171790305251396605211
25 5 19 0.08809549181438011663773342173518978057562085289241159494645780327227313869485902
25 5 20 -0.01482277210183334167648321672099329358011972839160812916231406200432555329378843
25 5 21 -0.05025662189538782525721678568265432302507163678947710560112039990772736017684149
25 5 22 0.2406009529442538599531388110320067426930074419918236884529430558060678788176071
25 5 23 -0.0007634326165961453051397878709033974587796797004332997211184168182404161640142262
25 5 24 -0.001189486637799143765170630553698135385584567799854078355762687368129000506591025
25 5 25 0.03282583337302916081269799906829863857322154112338384984060325378157498274573889
25 5 26 -0.01469739898711604044811144091266356057351590323126442934683439421626304562757071
25 6 6 0.7551679106442358150875920794396598500664732355613915498015569022172660322209054
25 6 7 0.005303459835481279474658679987487256298056981130603217162647813546829858727911184
25 6 8 -0.01103845525609557412928892825980779850991124753048818823889286197377716943635297
25 6 9 0.05154188696483570933165860695884733706021031253414725681727355363273021332191653
25 6 10 -0.4525738686876632290284639358811321579098473134271814693569645002351327180770299
25 6 11 -0.001435902272805571577659876728822494940482556602662178793725207885124551071469663
25 6 12 0.001489966685921960791549986333905285270736063403601504064888047753502538773765021
25 6 13 -0.004509574371903088802279453016834074002873695603320532462305892633828391227162704
25 6 14 0.05391975248975022888083952276591923079533935973403676904895345028761082987376896
25 6 15 0.1157811539238888009436822067697138577908874737594454743628902537038685170809728
25 6 16 -0.1583756992037660101859845713334516156301144235932408559891802734376544795139334
25 6 17 0.275643869513356444369095497596665568882917984414171737462283813259673740417399
25 6 18 -0.1430644928102993291183563124011142222269132058665561929652409625383903084597992
25 6 19 -0.4084625474918194771025170861227629556702296930982525567062806669220198457943501
25 6 20 0.02262429731326535815824534888126850795786204392437949019828348181172008773633045
25 6 21 0.1382939303634905855356699380673091785833748947926650590776492751022890846003055
25 6 22 0.4584335007500017103148636087814070174642859956736250182804455142314570019759147
25 6 23 -0.0002961888292223144718269623169239383106771153181535523325934828406579146088982181
25 6 24 -0.01209218509194614422402815178473641658446159390486877337014428986671169448125339
25 6 25 -0.02801289373898724244584644564809937530388768512900528033896210292283609408170943
25 6 26 -0.07182409765315634924654693450961213093362028478735139115934098032447172653254179
25 7 7 0.05369999997406656196239159407770456520040326763478263174070236642419888893950007
25 7 8 -0.1044259797903687061670686876866483066292764594701591113617448284882968888044795
25 7 9 0.01971353558803981324109735079351872755852854030814679078581383966888791917098904
25 7 10 -0.06192319070243275568282063397745164535015610378825296580511858185062136175748275
25 7 11 -0.01458922145285105956296784318545549041904984603155285353322706396676047141030893
25 7 12 0.02430388666417394492826407391595360499359090350539375812316017260969023266860125
25 7 13 0.01135253478406337539737910793197682450432310861865774338261504945966109033012172
25 7 14 0.04418177334984427680496125403535321257693295682377840174214002159305025976981966
25 7 15 -0.01711709910710587618606676594180749395685688330070354106000781541224964827467033
25 7 16 0.04871098698341231040778814034531236173371687454375490919224668013087745875108788
25 7 17 -0.08486179284317648059984671435577077892732631666078503265320765119422202910012456
25 7 18 0.04370357522066996603360577456784242360883946163240798539057350633870931465622314
25 7 19 0.126504262114603168987550652166884163668815437915416589160410608812824959230583
25 7 20 -0.0607712708910603671853588059915260546043631324776099284070623758985772840119815
25 7 21 0.04547212465106014036332937047078386997845907444189613535489199205900235006514288
25 7 22 -0.1147720089583822009306435367370560576165550415278669503424119269538608635417914
25 7 23 0.01478410613748329230102735950644780743967199647321641653778250744406905610085172
25 7 24 -0.01800140297088325295563462780450496456321029931620770023056597402086724399506183
25 7 25 -0.01526960098645225574530009064487771603467413859234016937487313880270001551704704
25 7 26 0.006624175496218835064612267168525385242768070583672601478964887739281105835847961
25 8 8 0.08097031436583616207879702799951512400178774351395408996754400948995684839895
25 8 9 -0.06962462829563979210716773537533650213697184923084732701503772277612656977080333
25 8 10 -0.07133892838532361375106694728030503067539960643343154132113063764611194346119964
25 8 11 -0.002244131426635647973106202286475823718104379463334457793504192116266695603945983
25 8 12 -0.005082061859637395694131180409318546731031082721715581667441719946644139163694106
25 8 13 -0.009758647435442003566293546477201912930131780949308693614438549904355994281733794
25 8 14 -0.03226252474207939596098932151080537301764335135643632018033087515187144229331529
25 8 15 0.03323140826078194501811543452197537707679714740050985642828321156486684613011977
25 8 16 0.03899363892227520102525922799082063302000558409711793421904157417278965742260584
25 8 17 -0.06753585888627914082519762247245468418975836760623575608944431071218249923225605
25 8 18 0.03536629698307657854421249526584732396258575731769032358206051957681611341118011
25 8 19 0.09140951713326343131020673592784532447916433087518161439567646423432685116734403
25 8 20 -0.008027998346074634811866406217982049801485412824238405206306390239186512621467732
25 8 21 -0.07799996680439204223531563741425810470650058269978895156945496624756420152376644
25 8 22 0.1291043619475637675616621895878390341321052573457238235427221109767207043124066
25 8 23 0.002928078879039110998262901268284492094516498418319552047768307884658646766423436
25 8 24 -0.0005561065263512144896345032429152411550312209868078222166053931696831717013618125
25 8 25 0.0427595708362838853238062157669546704365651110825088514373639145378416829459396
25 8 26 0.007149457797222646792233136589062364016073422007081079953437773839092576782433614
25 9 9 0.07648135040008622814479675856756501638713003311510407832759606267154346872716717
25 9 10 0.06759699755581346892331858897387842832382625434661831607786677672315080661821417
25 9 11 0.0001388802164025452722776707528768516176585999495556326816742779578984663254936397
25 9 12 -0.00293809706114034646328526552097602933889117095421572409954949170905661587949725
25 9 13 -0.007935637121324897251367950158389154940725156180688042662582116510899531955222683
25 9 14 -0.007781117831686849079382331171944848461405978890791046788845675380960468250387604
25 9 15 0.006627725128388346303513228803880165603418084348351238479094207159843182379949982
25 9 16 -0.150385434193174849119522793760814576429531368393584505325329515911089302856796
25 9 17 0.2634012424196220453022135415094601998450478835237842311303831475191716011381989
25 9 18 -0.1395886183036320578298560991083858443707522907664938963289703630203569549082611
25 9 19 -0.3724737575220902727328724519042297134762889288465758648754266805488748493141661
25 9 20 0.02906454865487102271081352128132219635039416291157845100190730795334392409939073
25 9 21 0.09884795354718342117606575151566222754962833170385097002860124993366386416499573
25 9 22 0.2900921829183986248378779345560752945433014365499861191731285305478825934801424
25 9 23 -0.002231599800255211751816967316723301587689677509021871171279406996302791761411039
25 9 24 -0.001658941801629051590320225377507272672070593456779640868237370906077742784471343
25 9 25 -0.02723974611772767852471881954384268978706938490149437066222140117667769314100487
25 9 26 -0.05373680083802926035439771811158824507817711546216470412970465841540617813695202
25 10 10 0.3934933314319079779966552840328485048223336736342640240174928107118490479135157
25 10 11 0.0003330927826673039991560898657888455989045057325659352162082183707314451116666316
25 10 12 -0.002936953231659488975096746020995799293878308596553832724221105373851567001071163
25 10 13 0.004077279969357099496397935076961361719087898353927531112654075047773714114427117
25 10 14 -0.05685607811235974104466948113180986695914909373152007438428846627861202920693611
25 10 15 -0.1501948895872808254815743059384022355997827074952353457218196282277066843671343
25 10 16 -0.1498607550679713868474536773182398138298762529237548890926729608657623775706226
25 10 17 0.2584377151089905146207917532361897543376001752707450886626179153573582837782273
25 10 18 -0.1321103911428729696213678672470489828202015857016209837834622223035980715956942
25 10 19 -0.3598769129914215336711806547636991880575171994644265375941495791543977958144093
25 10 20 0.02466553460012528611526921041837660881002942082310281189704594034967139289644837
25 10 21 0.1265037147352486330182755031428463664169829817809930086488157382407489948236944
25 10 22 -0.3279979226149594545624070678620872310709285213190437469684154040151828657907658
25 10 23 -0.001697423246892863571150214433351377398126687891004979244194154040370994526535747
25 10 24 -0.009987977836509118869903999728989887223453220285637109846367382541761504877786435
25 10 25 -0.02685184306902377322208173711625508684158327886615999209251110760863360048207356
25 10 26 0.06119863935307933614191151276209405563295167976413266575127226744079614928136673
25 11 11 0.002124693671188787718487290922788941297928297563191601930530815290637960059620035
25 11 12 -0.01225524420660760522844625991290286498178078623744279309312543946817837528642372
25 11 13 0.009295294822795955608855453330091557531186818576742692673499068751168490573924002
25 11 14 0.01294950410371425495281663672301785752957598401058316520571282517127010976731003
25 11 15 0.03081103730970521407851434632971201978480082499356329961631622682063365177376525
25 11 16 -0.02996837023471092624264144521937741483492956820891508444134572484599720648277778
25 11 17 0.05166762104321408490968631602472359348985386319099859539421231324712361798672743
25 11 18 -0.02639849737573875778488980306172041218672485015240764684086364263268352575481854
25 11 19 -0.07081053033851077554392730686630941472994292735251461414457558081053175672407834
25 11 20 0.004905519238822011401979427544540555964293954456054132196427408523436524181288384
25 11 21 0.02442184988520422653179959078382945799160901889515830217688113734037007114332431
25 11 22 0.04104514373981626740562214395621235282825641202803579688520540324634636123677492
25 11 23 -0.002403861419816208853222174674936355577629212243803397005943972126931268829092717
25 11 24 0.01134729769508990578216076096899332212202735663962372701119508654973231224641628
25 11 25 -0.02482650506339470763417963867834392133087860095381234421400625727030615822317319
25 11 26 -0.02858207754877516007438220796790953280078140820127860014042324597775319436581922
25 12 12 0.003569747910282802645123815976359387818377590722927376706475871071927552030173542
25 12 13 -0.00666363444485748084149729601882309690335973062354498941660624305376795381458459
25 12 14 -0.001976522789330510712870908177508105011131205721214902052325708933331733438737175
25 12 15 -0.01811798808226517170825960802156713421695101847750249369869811526762156049312005
25 12 16 0.02486814554397611889596959652048647659108646246394197928264350610615991169273803
25 12 17 -0.04277986603910398864393300237742326702132145021237311728943396864641869067023895
25 12 18 0.0217964517756021959339535502871559710034168880327372063504376976068818700085746
25 12 19 0.05615155621543018060365067729934449554689363448956324362601485729931956619675064
25 12 20 -0.004047757533241174110342233998491510815286220681127046983109705046146909781671588
25 12 21 -0.01750415680262242834158447872807309373209162240526010379367077218278273474772462
25 12 22 -0.04314129373041616216013906143337585251018569740175356216492704779572853911852809
25 12 23 0.0002384688339376681830218788323301457671412568046587793806476881177167410763544355
25 12 24 -0.00279500748981885914799660357426294432939238087429217055005850642953120265897411
25 12 25 0.01557182768465564645072366133111786352784392427746402184200828444653449841263649
25 12 26 0.01356487973266724132463157264390774070988007999750101748610216442187660152473464
25 13 13 0.006136993626374622832799631636630084671980836871866853962534736717518756128806912
25 13 14 -0.02965387478045273552952738291674103379014751989776985008847584686021448008214104
25 13 15 -0.002805588254371030114141116645841200301118844611838651302348523652963145368794796
25 13 16 0.002902131710407509519603583923585010520073101860427166627338498802869997271445235
25 13 17 -0.005201517867274171985313278495889431796212696247339105864508013911289866699312096
25 13 18 0.00268854630452530673479617157079343927146965026785449163347136091856471391524965
25 13 19 0.01225820499317078794174901552292944969209720386097878232568090583583582196064805
25 13 20 -0.000400875241617402397097004396256501360338411505754216886996928747317801836509203
25 13 21 -0.008081221772082770421245681541383552266175596601601852351231485950981937796356969
25 13 22 0.01106419367360312404783142615229243327219811071959235096757485138783119033471923
25 13 23 -2.299826124477919769332038889502317734837850874803151129238493945852257784039657e-05
25 13 24 0.002388118493794150909702573450811372511553066227960217242013838312248161911488044
25 13 25 -0.01010226217518273655981663172383286609314524250733191031492950935970066530173891
25 13 26 0.01925520010654016488360083149027090053625642460694423756716273738339085417473626
25 14 14 0.04601770339737715259821823653760667263920323367704214620161826221772681604148385
25 14 15 0.01570464584399887811712061111255200869672648005263433270138983147547934962245584
25 14 16 -0.04198060039877978117906993296086639797236997019589575161746829972949468713582928
25 14 17 0.0730985102690652660184458414334700184516834694084942961058425563468477459131222
25 14 18 -0.03786558477436182634371315601429623512679073942410560178710360745807839598905457
25 14 19 -0.1023441008955808023771917956553598708560501973132165760010798109758921899417769
25 14 20 0.007044017485780855819531999183188007070888288471327850430023882338234510286450013
25 14 21 0.03669107486395986453431836833216117695815287229494108275440666014380873376034474
25 14 22 0.06410196031865750280134748634697720017911999426265189039039358694014059618672057
25 14 23 -0.0003677744772963210067591326538605366709046641304259240349388819200322390044252498
25 14 24 -0.004166198381164472068947754796317980919569599003427568754146482851673421688416728
25 14 25 -0.005107561563580530422710254314697083429813610013045814183588704201624425709460399
25 14 26 -0.04262051900004757744097543908017587258687082693362670272169252956989307651717467
25 15 15 0.05157768007709501106950674309503445513157670662914029330748542044912887145035789
25 15 16 -0.03632098380331017383730344080452570775722694608569672754094992826888678577020644
25 15 17 0.06003628913357986971460827601051480312804033669921516695313835984929645505973723
25 15 18 -0.0282276857343404362369454732178817619005924125232960356743411971324883265019194
25 15 19 -0.08120226477762731985805326515646879330491125713186527052622752701237035070918871
25 15 20 0.004605231393953118819583727790806351811228485967297854716233276284369640063261925
25 15 21 0.02801581588911906476832781363430182272751377556836610918925469776901419445380056
25 15 22 0.0265677126568166103304811389160835986714899136621660073420162339468530056625177
25 15 23 -0.0001981013298543797514555980517018349627477673163937990643557983217369378061310909
25 15 24 -0.002284899774294682416985866586448720390837696587144747041494411626022951614142376
25 15 25 -0.006389960438851538966520078422764810296774853894343831201711477431693127602637875
25 15 26 -0.01881193647405571319629935839209374299201677647224833248901919855170478801491523
25 16 16 0.1417916573721416325143789137640222969821485319645857612710472315531691941965041
25 16 17 -0.2352705416822741491348388616188816976325024250576954990132938116053319584191172
25 16 18 0.1123253931854643671694567805165448946431597129304785804371542339648363933987162
25 16 19 0.3171581094010708104881865042820223606758706150863522816189111573696022562485483
25 16 20 -0.01939889245429249702958612066396469237054101396188555248153765970162807240594315
25 16 21 -0.107097538586675611400183098781060768109176171391084169572233699096070273481044
25 16 22 -0.2420580794385168906308365245845122422793145690009498733103787249774692732021896
25 16 23 0.0009395292061077802442317958940431056699446829341054030291191154820136758316956608
25 16 24 0.01115310550206837822245416177063854151189475091442996055839201165016686899416116
25 16 25 0.01454520950934099660796529536060606056111135160579744081607301687425222217118067
25 16 26 0.03763469724283401365498087838871184990984378134207391169299417011794350889127826
25 17 17 0.02664444790355484103138901583983169009907622848259681391303919770895242642526045
25 17 18 -0.0367762217900189354312489123953597893691721442543936059135501180378107812529594
25 17 19 -0.04397820341370067186730294476733891975173695631125055945091203815043839993318932
25 17 20 0.01094944474079411642395746745652543347131244205517570001770503674424752425842349
25 17 21 0.02713337349713658330434878953832881357710657005760321222938734141969561819093533
25 17 22 0.01730412223718886995285054617953214617213536573210686491315529971019982124631171
25 17 23 -0.0008506734697581065031867606288348576862896117239393793335524020074271286952639039
25 17 24 -0.00451515866984768515041648290380409337580081237586389189197888683427875131225357
25 17 25 -0.002776868800082067681446210182370919012627276246058910557439619258779067776770891
25 17 26 -0.004646100224528464945908298768954156179443901328753635619730253749745114971675139
25 18 18 0.003751550397448602616632124493989856136951263605383270853905397303686218205261975
25 18 19 -0.01504541503899892133760436006350723209430001361173948897492593467671036632522315
25 18 20 -0.003656563849045749407295722296168724252443446252236982689709072651130288099942808
25 18 21 0.009078640278314491813304861473691413987537698234142639464570320413352957544483952
25 18 22 0.008303068376432538314196754682888345704600162926105617526396731994008777275415807
25 18 23 0.000671427725328947092400680542316046768831167486927985278812008025106788884538262
25 18 24 -0.001055157597362714816990233344400961738564745012655767339314692158852488678760778
25 18 25 -0.002501741201764387672023323576147314310016719490936944358123045489812583055542909
25 18 26 -0.00206115861567501315704820916217069109741010843896568870367658874386721319959397
25 19 19 0.02258896185050144269584489321551401496435932389786855673679380460896436973381785
25 19 20 -0.0001015495188784471777389443936552926833165416710819222926497537000734936147956687
25 19 21 -0.01351930288339183568636326564223337343573347241261977794383866743547690438291993
25 19 22 -0.0103208595686748361420379230952033661354375579566120504563665200587165979054967
25 19 23 1.557264908057032978990137747154474786758141812088377976491485231141521999012583e-05
25 19 24 0.002370248620415545884489840564933986719269004549965654195366099595670469467373873
25 19 25 0.001386046267471951594897088010691416174553408211854053518694275279613486678607208
25 19 26 0.002302066120148523894802023629885672930722995297794849085708869366819681626623183
25 20 20 0.001329957436174703143708475793250278768637649594179961563046918931979081858637039
25 20 21 -0.002121148050056766668692419765293662181768862073646806101227808655752713358926546
25 20 22 0.007358323442781553039121410764319013542840436250921901084717598174740476823509722
25 20 23 -0.0003260936669096456620992971283692319926244267598654610522424770704468300802561028
25 20 24 0.0002307346604423494924933579268439422552034440363864699111313124268147675680326092
25 20 25 0.001202535001677057243802563762147027888149787016203033561355429550631448504637235
25 20 26 -0.0009145318596140458983492999035050209769943319664567154971533010115141478115957487
25 21 21 0.00380703608359068890797149294494236403138875763901642352405892860289482520576522
25 21 22 -0.05148585150724275614079855839555960642195491359914990285715243477842604067766365
25 21 23 -5.025007767739954097101393816173915252618087921814893970774436558030740544467015e-06
25 21 24 -0.0007534962930095501248738814753368092570923468709689016088949567842976102930280063
25 21 25 -0.002337430825780531625954231863145889614530465436661589474576839780482067666381377
25 21 26 0.01029347936892860405179813516978444147826733837259036671094031886370590802645319
25 22 22 0.07015543030690076334256122122134961141673279203303136994983362362107215394307324
25 22 23 -9.889245815052763438983234388340418820123726798291227196750022948720816667541881e-07
25 22 24 5.607610453786850619596316663903202927188689703171929532989081927125158152980317e-07
25 22 25 1.815855553561318616978462371167467701791116289810022438985174618745393026387479e-05
25 22 26 -0.0151835072768606001444697915177907081134084205457325916571028406502200855344342
25 23 23 3.550922436119483640657983538889670980222693236838209262736296976766131888258069e-05
25 23 24 -0.0007837471414289526149870451243498217779408034640299455025748220281214253320117008
25 23 25 0.002215529456404958659128277378769700093026950198063331322036760044872483973506965
25 23 26 0.001103889754519771102086720952343205920403612889098162339024271147916338159268273
25 24 24 0.0003222162931203851371870886713464635538851681891149461042789467932614132692129453
25 24 25 -0.002399827561408986562442327187331864992271035291741792072291624113818472241477952
25 24 26 0.0001684445577545762452202006095964324096106547346960488690980192549518920076630551
25 25 25 0.0007864453510264403916549025825384644704759624795979170425830126514908285416855477
25 25 26 -0.004499299198596732063313160828269630937881178113580652630698424228147064558401407
25 26 26 1.359718399987201747414606380063820236077173369892565022030230554059201608040631e-05
26 0 0 0.641040976255168891345671922692716612457667990208632040232326341296020030758327
26 0 1 -0.5881512586952468253597648795251053844761519652792254879513974451579566676726281
26 0 2 -0.06463399571772346190918541656447049830806018912814006480780820459043598770511263
26 0 3 0.425912927789743857447087645198280033932637208456290263033272486598057637619877
26 0 4 0.09977573909808660231222577486827368647678580379373559654408850758023473597753692
26 0 5 0.02949892383772409171509836689696453173362349990489716829638913764969582545959739
26 0 6 -0.2657009409953243255434025706467784858351592557332853390391673640960736401580952
26 0 7 -0.0139853460058275112377082133112141477819563785684392120787769785099882277058185
26 0 8 -0.0161025966263284879799804055083263654139257162640210476671342681966675396963367
26 0 9 0.02289275115085410674557806279177072260389598310738242067323267774363756704438063
26 0 10 0.03480138020506624937616977293114163994616899734759587072723400579922387256742363
26 0 11 -0.4609650521454301639259592472507771190679976773068132031272519088082959460761387
26 0 12 0.4881077517910584758139896370505139170926352250143883985406938430215885331426075
26 0 13 -0.1723406366457753500738581072446695467953160183465059451664409658257711038781393
26 0 14 -0.302701013009119754102826103418160100218375972219020620651106763503050919264312
26 0 15 0.01452983430764409451437462979530379287499236087042288499572939645189451191566658
26 0 16 0.007849767441236712377440277608644405153275802410657121297608769841128706842108713
26 0 17 0.03845815910561825596541446620805832077875620599258294496506677490556314383698397
26 0 18 0.06219482400131461836690199185223388315949002814716838731470341880605362500909155
26 0 19 -0.01013876351576597336440096903761882146099953410356086322605521452893531503493968
26 0 20 0.003680818170143045495625539981132923494972639077995596575548266875496309113072875
26 0 21 0.03072873319710487477576606757876536499397272346433774579805633088919085562487173
26 1 1 0.4301297373193595367196045128295963066402232444732141214047028065872625366252703
26 1 2 -0.5133936900678083412603168588991092645314782097279439392320590222423881685918976
26 1 3 -0.4698619668537378379660440215284097110007177381776858009156663710179351745775593
26 1 4 0.1454488688565032290203209242451452446151146761709566372122718512122016373985346
26 1 5 0.2433268996994377008590291466724188632874626329631905043086410139632190309270065
26 1 6 0.1641489940579394358974253886477192024551414517854846354563252701164709864474893
26 1 7 -0.01444121464381908491968234145569410083981931965813963600993544937468559246744866
26 1 8 -0.02646932406036457989672640885011160121637453920634429669578799357876553237705495
26 1 9 -0.04647483228992371495078970531523388532457655943140581428465077320524686085892659
26 1 10 -0.06144714825458331307327689487987004588096302390404829319583008574697663786803955
26 1 11 -0.4219195984478925873799012889410225948287739238152921145263685119343259329085164
26 1 12 0.0144822362870603602154138554085408737744980159166965023632160663265552019212528
26 1 13 0.1416296167387119203256700466210113874239565893595850614927287356778885953824642
26 1 14 0.1561177418466215969434129814357213055882173725113273141024419249348411187604133
26 1 15 -0.01859396639879759196908440232640605933057976878631446306740839807523377661957931
26 1 16 -0.03681149935062537386213337926126516245706517984262902028778812304421126494787704
26 1 17 -0.02622624889457936374808652435680193302950969341334045833177813626745196429496522
26 1 18 0.4843442031407981981814578769369505847757470532276593529381437390569470101330119
26 1 19 -0.2819087814413008943388093031231224720516498430696148591645133081608993752708363
26 1 20 0.03251100656552492713878552214231042531070207859688661041029558220013912221426878
26 1 21 0.05387888276472687599095054274330301554015237986904471420900231884285527573617653
26 2 2 0.254242086494158024812956461499924048098611489946308899803047999906622710735242
26 2 3 0.01996374769423844118034845773101229368766243957555076449478422750844813341430378
26 2 4 -0.1066117232416588686417702095359684619711145468440703369282568516707363881995374
26 2 5 -0.1680583485236487253937494427136590207047322672231449649752450547730495069195027
26 2 6 0.1133917786326997440221463552927368099596651857870163833017844927851589144310123
26 2 7 0.01209403644958238351675229566892750339016361766329032203745912962725175311296021
26 2 8 0.02550247373568051970306364890935627788892603006266965483723941958338588526038172
26 2 9 0.02916710763089259177451228000583726168763865261239631344313400536359723313361951
26 2 10 -0.01425936002314415756466537842333124671266442613111564916826591512679518436943472
26 2 11 -0.1110576206308214927300308316580761090781104079625923497299364693575267203209054
26 2 12 -0.03762996687421181919646709649220344986467840690335680705560304478395186927077545
26 2 13 0.02594577208853785875184307949323161118056916721075337208315539452823970298974999
26 2 14 0.08989670926477949948607156375164648363534110833607412538597448630873358755083363
26 2 15 0.0002826637404280900241076609277959889160384466465335806818426611515017024730015331
26 2 16 0.002214789754928324318772515062359665551681123397521242622563326624219833842797163
26 2 17 -0.006344875892316335455535903120114273147220150766158170054100067042109013820636551
26 2 18 -0.05759371456845026037681555422321574355241213874995575370378163364249726233062867
26 2 19 0.0336222032436463510512965838319731692768046032691185688991222920012937609927903
26 2 20 -0.008745660217179947795518094495869376708651052673786904089737855487078225234032304
26 2 21 -0.01746822550662495869301671745715792215206468701769050838853012963154970304716821
26 3 3 1.484473747538253049793755016946896838999644234892337306187119839498471512670224
26 3 4 0.0004793644860322561728479235172930592648774662540962499390211608394968920855220232
26 3 5 -0.002525288597764286273520486354751601403930706813136046826661423309824925601674504
26 3 6 -0.003221665799928819431807487503714894810115024496795176991024685935510819313565097
26 3 7 -5.776296083769321433857164563434010086490752291752152571282909400331684357396915e-05
26 3 8 0.0002581494296303510215244896088665979864333104514319259181913574783945441476493338
26 3 9 0.0009512886827271607848867336629241649793124913918736579437471315913353991868105359
26 3 10 0.001068044632914606507969785754403216336431476431258129441351832887135868744162005
26 3 11 0.001253249432878902867674493936671732363555051311527659654924866742077744256482274
26 3 12 -1.478814837306874323042490679831995459298110663215059964209116053840022979570383
26 3 13 -0.003151228693203129389166339934449958471756061428491101945533992493171258624720927
26 3 14 -0.002705317870999043182474094817287131918637417342352827979404405211951126350514717
26 3 15 0.0003632370591723530118544801922536922222618587448032731763111749364141173950789633
26 3 16 0.0005449845245098360732318910396220026557807090182803908398452994364186098272903153
26 3 17 0.0006026116896687593299650858882336989141165951217038834527747998731699020806488268
26 3 18 1.476494924334342522581235293766572734736029028872854685768544852780329516407964
26 3 19 0.003628421562349528814828419296872063525216901649824844842246350543487615719658257
26 3 20 -0.0004179724788627684444079041313941194448366662843922302308486857983505181864763518
26 3 21 -0.0007345583550402597376991564674074982540226433854009872431658570282707718692496963
26 4 4 0.1131746365239436010605005076060243905280554464901852122378714750188841370818333
26 4 5 0.001734737055168792548760479766766710934293581678882453905696170977424597613416254
26 4 6 -0.09393542904134099122285532151253153034149196291095855918771267791147824086495497
26 4 7 -0.02659977386498480220570821881583014990269320553452741100015661931587386774300453
26 4 8 -0.0001711406642694161418203260779582966596684730404696345083703402467703351696502237
26 4 9 -0.02734404790609397739723721045555186079489244622815858962957162563351644824713952
26 4 10 0.05799458197842830827228151777867254686578099185952567293343913034566869710006335
26 4 11 -0.008797926482234259865844545401879887456990499090423679656603824150925229697560541
26 4 12 0.01414351242985315122625816067601914684053935766243973179716417691176537255521856
26 4 13 -0.1955559603467001449644141928925419754856150815913899553803310771551409777639391
26 4 14 -0.001906370384193104732644462396471325217495819862724478263734502417948030207428979
26 4 15 0.0227323957941350204742578216338025080858396972943242044941539829332559798108321
26 4 16 0.03887145487509852619811770128174146394845002346383293783746243646491696148849372
26 4 17 -0.002218670435986510404648840985683539850104348335544836641956620678748999877715648
26 4 18 -0.004661712886881473139970837933295697178756421463777300108892086341554617837389549
26 4 19 0.0807028489537678266901023670853432541691637329167782378549342601946913207057056
26 4 20 0.003780409355074654541914331214829721827543311534460554655504376005869024806985868
26 4 21 -0.05642967248362364416315464677710238853826651476688624215180127426139234426462445
26 5 5 0.6502412973920342264854367527758913366299818186464370494280736925142462717248731
26 5 6 1.881198885375329046471617140903992702846254416623793121083682937911344806968458
26 5 7 0.000400228175539020128295421039480487201976139337334955247113478499272751660453694
26 5 8 -0.002795233597226102641768728988132933580350599223381587573007963178039735252726951
26 5 9 -0.01095682624796412351082215152739489495807043101747626511211355024086325726717655
26 5 10 0.008913971453868239779267616281428731366508671167594039064054669785742458453027931
26 5 11 0.000714709757088005642778421446662148849928997888610130983733718339172653469394093
26 5 12 -0.008356331392849274435252963868619204814815851663843370220014957704340429808338056
26 5 13 -0.6408308660022447997364065304439251439482299015375582079308739993958159721979618
26 5 14 -1.280915781834979841781652788129608386448710559587436536376645989301200119121804
26 5 15 -0.0003938971002808243679780320180938349430497754571673123614333623773051843348695649
26 5 16 0.006816097226186189174698390760436782630184576632423849014568060566866367064739067
26 5 17 -0.001659966960599138408779612756053270112425004343883399542541519605779948502282092
26 5 18 0.008936259586159670400939206333144629940803028372296878642971490363369991406997364
26 5 19 0.639340097203911902485836231882738287450734953464464702480142139452245727717867
26 5 20 0.0003034622692632276692214714490471499008375830347206532427660558709990747852492275
26 5 21 -0.005034920315383582099353528543185595482010185105063539913828472784558975033963458
26 6 6 0.4470178179838804139129828114065702714695319703166419083319120449084754694890533
26 6 7 -0.003148008670695441503271411934035371375631267155700289038449077962410154301813592
26 6 8 0.01722975481197676898990538794095192308178785313534923802783771132275325013747153
26 6 9 0.06587192384465108886141521346121081904468136921103881106210418773141216718266434
26 6 10 -0.06616655216970022386790994554531655317653975940007389702605089451907104738490887
26 6 11 -0.003091844524074905920253629278253445186315045545587827272783895853863559583164577
26 6 12 0.02047932175030383547072471209433856477853675605747177985157633769263981796543069
26 6 13 -0.02866798105458067376517773954728876877705049672039483134647407546358062881219886
26 6 14 -0.08437529514416299881546728559460546075481387537813872997464192832556569216666071
26 6 15 0.0004711179116824383784071539831063611994838500675016930034327164695452853134987347
26 6 16 -0.04867901153880490156621404629716753456952677301630395621808278429899580512713517
26 6 17 0.006611765289346151675567068105207411719005953817040313260763798877454304893356485
26 6 18 -0.02424771213589166949142733478096828122626611494598691060303753049011676458587242
26 6 19 0.03796262670487325640940870154171196192130562251051725429022940041584519279991878
26 6 20 0.0007289037306009916901976652903034567257131469327857428776290070585571226077501228
26 6 21 0.03761746482398291233489183564787698789556258087729016991544419419459327725544989
26 7 7 0.006701434729906509504518196785792425737373740130995290567032406793104604886577134
26 7 8 -0.003791548761520317260808489114722992754991433410062212049020231208246796926077221
26 7 9 -0.01516511138409498944843798463162515830807477702861607091175211372281563074035535
26 7 10 0.008812020070025282107311356812361019256782284866606205627440223302258452794819962
26 7 11 -0.01458690671235318189741297210378926381295779756537645070927631796443789611355526
26 7 12 0.03654332213193650688915808179700851311052888728544101495802093617900264721578651
26 7 13 -0.02790389203591614549879834559182984143429596232430259783363582109175233777829291
26 7 14 -0.04008427866403381107077688518398127003128859800755949541903271778803826036323048
26 7 15 -0.01126496925612474446650792475397954214590324478901489296425736209679436209678707
26 7 16 0.02043618119020865957094164393448789902865215040622692812788814048737992224894891
26 7 17 -0.01056484824727116692585182358224483786469994706173375380559032351950876300589181
26 7 18 -0.02187428370039297947002994678551541852308645296379901053124789960546774831604352
26 7 19 0.02711964707069670082169894761570800893342329745377589750825903269425300923239409
26 7 20 0.004150740625578950257930851482870330380212843468984101494813219472200810713692761
26 7 21 -0.01371729230756041597279855580534349476978145504363611220512641359214785149972616
26 8 8 1.218728215176863260587778601190402860047585861456152743844047782706249928614414
26 8 9 -0.2284571299984357293270981566218591520175048945795693455866833283019804733151937
26 8 10 0.761767056333030527719651227321107780613685625336035164117820012369041011243956
26 8 11 6.003540251037326358610083978034110108891139089808823649990078763336524136772767e-05
26 8 12 0.000201002958288393395980252106470171748176443327262967434813713421964184655818621
26 8 13 -0.0003958403538454445339285735853530264876461598013038541077705961359809548278971989
26 8 14 -0.0003086979794756120713268009523616801572951694841166039856697227584166690379318466
26 8 15 -1.218625438239142996029421496898732013456275009449038259114546743609998044575782
26 8 16 -0.9901305285965542037352266529497294595169121214183695915861177511117843121174888
26 8 17 0.6855340201389203512517678121543263353046487533295054903335743540106409830759474
26 8 18 -0.0002518186428592292316157156376136869522283278137796813713707214076861112933508067
26 8 19 0.0003677498010171533236534696984270352830994175697398223337433485399230734621991387
26 8 20 1.218633786433069286891509370269916692646314842848182044163855516448845413395583
26 8 21 -0.2286054508474184760921275145071068628128222026873333153873879078891180793049768
26 9 9 0.6449660208259757269268909894832711229737188873764797890454453978722837279863634
26 9 10 1.275126219851950866463313063685655832047387395194947522279408687684803030584831
26 9 11 0.0005979149451156110480832156160178242554588116806789370221283828851070939607136895
26 9 12 0.001619502975991161696138317883728636516357012457733036924396061450510297328336393
26 9 13 -0.004677260116557606558870586013789523799006511632150069659067702670708777476435766
26 9 14 -0.002751193922693862500914020062385305554842507360738942664677455387712841428426151
26 9 15 0.0007430525234137348874084324683756262131406627127099905139351772028751689889478162
26 9 16 -0.6418639068056157155247908701635688552610932962614994649972399419786510907885617
26 9 17 -1.913572056725126162754514820411102711488576566497202733354355023642758692952777
26 9 18 -0.002398319424364709107093278166265503485510303328000407460948191940295505617359208
26 9 19 0.004673163959413942611356495473506761485613174949730227426173302164403390664946257
26 9 20 -0.0006889637390537176733622587925882536284127935529174987394677658881650565231545703
26 9 21 0.6409445455584500954279253572537953890195301655214688241645017798305491520026144
26 10 10 0.1536159648068495805829629688628046798913194461307236485327129768298045154056106
26 10 11 -0.004891612104043515110698135113863749351635035462637076543752437925564217836135649
26 10 12 0.004995686650218073672883381562647089760249591326351015937261353946631810498593251
26 10 13 0.02538267665483900759975809667586964144309825995562806174372745545037565035286258
26 10 14 -0.001244316714173199912791947890657908900087610183528608465915256566161030762221753
26 10 15 -0.004660530308689025608555102979891624027704764381836006464244454518904792024693597
26 10 16 -0.02401038849390078484681898971571789860861873904791429326542716695298934852754288
26 10 17 -0.2067744026464899060432835884337016837173400414773579871601545425943666538996943
26 10 18 -9.436156708969741533131683064779844822697690997387602984801455393198806092044536e-05
26 10 19 -0.024144441230125308170440350029813558201911432820841860999251521937101975341025
26 10 20 0.003989559976331949127147685996988788353563559822051478067627497408236645793301586
26 10 21 0.03333789397276672503769906340144339149709913274086243917940142032771043359812738
26 11 11 0.1280654028669667395110252855128119516897096652134143996784711981267537211064966
26 11 12 -0.06099113089398486825628047305420189201447674613250835552425781063151674710535379
26 11 13 0.006376352502290210404317768802364066526690818599464169944848128843901057943222589
26 11 14 0.02228606384824404630913198596311267894658836388453323062743161332393237910131919
26 11 15 -0.0003085350055332562114148096372561548465288146172370708828556314482660149640997651
26 11 16 0.0007902094465343390002686942529163049089418631093072739734629399236870717923574368
26 11 17 -0.001092332136224432184443756517764503497777767391674102201484392009417142784845623
26 11 18 -0.1137364659227973834880955437015698667752521884875240747312132945496477639693528
26 11 19 0.04597355040289540337383998701757133981577065064443275831840610052100826410651807
26 11 20 -0.003881824661666079300562107964303902061327647658988192245274012496312596815843006
26 11 21 -0.01257673858102651087581098601788493772621116179339332414041648803264682870916114
26 12 12 0.1097003143938925275621339733881578402504182787538941907419639163837898567577419
26 12 13 -0.08588032043397038275056403489213795790556905645251243494757867650379991326834602
26 12 14 -0.1283245652573055898254251579235186180712252281868650645575825393255335522734895
26 12 15 0.01117103390315337413729585029836892218725742114943471659118072689240199427224889
26 12 16 0.02631429686567860602279691880112577411815153574098803307951301283755470351871887
26 12 17 0.05061683012025807186663137760503583987013330380205442414302904295788700684534882
26 12 18 -0.1168084303682519869892400365964369755034742445426984535904156010100668793874679
26 12 19 0.0893835536199246770602645838439895627711012352392947976153016684937613161009952
26 12 20 -0.01161176130140585288836612977031595043741271902310553511135712209790473771143455
26 12 21 -0.02315597819697054690979263623908356214171988749602426700482374147657882423218505
26 13 13 0.05830745706857031160548884587817218231553220549599979134015607594000929415392472
26 13 14 0.01636564620034530109663181095480659271923030908501518320691084733485702708205381
26 13 15 -0.01053578213916838165152091227486257045668993873385858865859107158324808884288062
26 13 16 -0.01867962313443393973622160657981615836908374789558990946521592810436405639434533
26 13 17 -0.01717694815369418345666146408758059390767413868717741575101675456483315402882092
26 13 18 -0.008977930789615310686993248214770897692257122111104679867700366765631276429547558
26 13 19 -0.04665406938733823560174842784661625563948159012780165031882271412591009532340625
26 13 20 0.008230527979815057376939714458377789254488212425634373515508051918712613748796097
26 13 21 0.0253361389784263439869657314334216255191532014895665534007748482817234164289914
26 14 14 0.02961385175228595246774999194042381821396074708263836495188759776396824235288804
26 14 15 0.0002361020873805749208985456034991323050241290082192454731004970934246244625141086
26 14 16 -0.009952609192494548014540132448407742101943550906288103264540652379601526372998872
26 14 17 -0.01839350752908536287467094653801199842689459929712472860721501459251492738525679
26 14 18 0.00838447104523742023070456501629727248458486886651487081101870735175067156606355
26 14 19 -0.01245386877771727469769701745285926030642944477424314449416154227572255659110162
26 14 20 0.002281838685215841265128017252496901446337914085356883894317792764068742334455043
26 14 21 0.008010318796980664054546986679879875463409254661783793752665930838774366793255961
26 15 15 0.009054362494269864092355728697231848657518207701157357753385387638824212347788717
26 15 16 0.001558282025525198828191445903145749517777466945875083537282371441009235854560796
26 15 17 -0.008210228350648402551333156556087078956973317581230917251124106307484115557445104
26 15 18 0.00326271143168701990108726949553697776401827744036142472406349551473663449587884
26 15 19 -0.003849706784372698334651554897413261830732675818847445161365036695794124088363145
26 15 20 -0.008407003846915365666591788732229514558616403855711241378961530294513318057831592
26 15 21 0.002588852374548996956554232711209075163162229838879563111324684024241277063906406
26 16 16 0.009116415227470210678569449859489736193990230676085699891800856923850358200379689
26 16 17 0.003202307895535916998468924963211582553818748288371368826427644410001277977292965
26 16 18 -0.002921604464920068712972903992235739522580216004704560076312337286264767571942546
26 16 19 0.002193720632966266566685189209196390289640482956594594386720647399595592864439576
26 16 20 -0.000305210197570261672432314851167912541739375834022058626284268081616931203317826
26 16 21 -0.0112719572852691826594330831979015278398872980333976710445083908368860744872399
26 17 17 0.0161408648011676126170267826764138461874958508358876691901690236198587712747658
26 17 18 0.0002043230578151838950453469386061843751249951791915559942764318661112109322911164
26 17 19 -0.000648329004974736194005369289693387294256434943224497773423615004051866234260806
26 17 20 0.0002972910464692062363545660260519679629980843687930124882758920946557407880737428
26 17 21 -0.001119817682943942130986185087540548272561795803844005127356740850491142815049912
26 18 18 0.0134953998318967717645514089663261879323641593891192852350491742042834115191686
26 18 19 -0.006938663030977842401611032004831717239157634418100596054486959450689757292400549
26 18 20 0.00091263944130837235524797850671816146412873951359993783353449759208180515815942
26 18 21 0.001518568029176766425671046814628532160626190347848318226919537497627874959731502
26 19 19 0.003630884167225307754438468011188180315099330838329977083095922094590170598810793
26 19 20 -0.0009480985911121928888316696849464248718302093906672867729421804081757626365588564
26 19 21 -0.001024325544766112098897536160765929607089318512697264004907969291944704368573557
26 20 20 0.0001861822420133023375100504432253012060717884006497491500490610387417305261018538
26 20 21 -0.001040059990622278014703290365289473606345898563743020895912654926775487920917137
26 21 21 7.967885963032998182811284313866732385747964666911553087749952088749593675407327e-25
27 0 0 2.330274329437571319151231384620871570509053752579181338040984402050238548680113
27 0 1 -0.9394647770706456934646746595832199739572965968610060804153202479295416299641822
27 0 2 -1.396540515855800219886869948560447349809878909755636823930172886969684918774478
27 0 3 -0.2783439930733407824633926477126300045325243698321586268006026449173470520995941
27 0 4 0.4593426456468763158696745645714486178827056740104368184213172512569814551001817
27 0 5 0.8549591603214603788019203390049051193275291950470236754571327485985151658799417
27 0 6 0.2919624709382340711620174974052035247111204401252164109763692597605061806905147
27 0 7 -0.03831997400043196162252538401192302236248248363648853819980420453121255087272991
27 0 8 -0.01124157320270552523030326792555633436440342678358843898794455032788140525659884
27 0 9 0.824631759476800409710518805866549903710969657431019029225423707473014420125334
27 0 10 -0.844557965405305679111801406443308200414059356452648845123736806657045862781011
27 0 11 0.00365921539096623235869894334470227865840670151053884674834339361431393263467516
27 0 12 -0.05331902379559984951169698444738893684464659810935102737479505425916821255882774
27 0 13 -0.1265824602163871523829967186046044687858071642451762434107054489782102334319255
27 0 14 0.2153871924363538614947335507612029933541091234059446775388588653536787759157496
27 0 15 0.1161981567498900420386687954103256465681329244224945027736352125868486942393666
27 0 16 -1.256122562918426889381635935382698395806945750655304549605519302389167432123895
27 0 17 0.0888503230625277053167671974238930075210621365027848454215610520621440986046119
27 0 18 -0.06099395727194088867470377038228791417894773677885028027295508048463898011540609
27 0 19 1.188846834320862663148434145443132533061076713364607546669330206710625432696403
27 0 20 0.04290328344213104872830224318889379155020434603221263005302432430994828846352957
27 0 21 -1.098862864658178313251287762034159525265101348544555686524644387348028104743265
27 0 22 0.04515331706071147973693784270199969842746684109043318207557414681962071368655832
27 0 23 0.01601595700105046701860637243052814300885198326784970995264352118012938236437962
27 0 24 0.1350514430929867748009524131413998105982522971223836533689967423410819659685985
27 0 25 0.1755532282694398204250457756380324998513096004258974960798933067432264980687283
27 0 26 0.05210803396074555028682678493896406942594823448322291073344602939434452455257654
27 0 27 0.3671943161358684877801598451365230120471917707270346317817360465025693152122242
27 0 28 0.5858531382336218453341916892834614584829960223678971200335483634061822701401412
27 0 29 -0.2001600426080360601808808444764011989152507031031745795831246904926608289895444
27 0 30 -0.09891874214223292552739022690809393286292227835889240496465521090018415402965786
27 0 31 -0.01100076854671677016347778074188610289404047965615778327750699813467768101513682
27 0 32 0.05378572939725686154088956055694013811852303044758181459775564253796964139324116
27 0 33 -0.06409012278914449175184201047136157713871115243154264432617109304969897265353039
27 1 1 1.702971330264626215755735413950487878203567016881185125358512694588918963427093
27 1 2 -3.34317136894335181577272566324249450039529705193624914554259706283993513723806
27 1 3 -1.850980677159418034276832981459147174489340490480935580950080925257683357307
27 1 4 2.149685947360113104767924079830113007212888800342976126960309548481156197671685
27 1 5 1.591668305680227875020688234877219543939973019652115390516833101164109631515494
27 1 6 0.7030415863101906877092665841223704166481957930851919299897916551525237349927166
27 1 7 -0.4977423976554520154162006066164709689093653642388505659928139388722343237535037
27 1 8 -0.5448744900335973279125366116087416732834542341555623448917631203540375317368362
27 1 9 0.1158504979633011355250535701693594048270864314964752827826237767693659131908778
27 1 10 -0.5393802174758135527054965977659881049788277836767292471419681034010472752913421
27 1 11 0.03493026563137189157281405877443958436679190935655550763577974551689989191247058
27 1 12 0.05231448454124366973982400756038060921195275461212652116262177837979842464945592
27 1 13 -0.03286634653240169668538442782646783301436788088700989976868839818677999251077929
27 1 14 0.1371861334760545685176937583249829703455288495855538945323698774144503394199233
27 1 15 0.0234907052027465318045140727393633930560044998806393119977058955541319842414175
27 1 16 0.3055132522235461670179785254789684455868077306692980567022922886568792386223608
27 1 17 -1.02434114632151490528555184148216598659987667361750481903348130549294384784738
27 1 18 0.2021261341287081779312397682031178383291775521571322974419927522925977919408196
27 1 19 1.494628426628401839067634801448775411747904857303847651602195027015547808864067
27 1 20 -0.1729303922298684985257157576263232050722780543246371008927264961431145535040299
27 1 21 -0.5823835216714508637123156711343745056083657608581384366056498555470574573094317
27 1 22 -0.08750358122023922015590171427208404118597914522152502157813570183162923739681676
27 1 23 0.03999326692259442136881063770196654666402474590107164207389788980490935856112903
27 1 24 0.09267102855438856829563693041102419983347415900317872447073061103184446704704107
27 1 25 0.08391357638755627327985745450040050578579723455462810323434918387803116164192249
27 1 26 5.529564502950674434058566149131072335885747302874253789165121046576772875348674e-05
27 1 27 0.8266395308379031289912811399769811878774125923910167358302592808270017742016389
27 1 28 -0.5094100772252880820819786161436621320573334888301240998056812452546982316278878
27 1 29 0.328940793608091518380001780614032067612047646684801874019715407683367341202619
27 1 30 0.1180156716561574457059188114119901759639643648500781162298693022138789161586465
27 1 31 -0.05683632254031524859307019777237283305508899845834828554670847471626519434822591
27 1 32 -0.02787855820564037561499822356741706089619376033004957259218133221440738941282281
27 1 33 -0.02343540955771702506017348707787208232540341763703426099579894349229555336594972
27 2 2 1.129129433800372313903043916661489422760593462285736583395650182504139404255503
27 2 3 -0.4025272162967378444310242308851546610442486693499352291327183065131003322076907
27 2 4 -1.341514424988498894934633652648620531635419009611168715936359480768669668589959
27 2 5 -0.5849658265990066585921829260611519051473012949267189072467632294904820258120553
27 2 6 1.110910121966229097193284217451228904218990163942222755449049259318805466170224
27 2 7 0.3721663519926001562866044360086214735872401759345528157802697727695632658514663
27 2 8 0.4167094237325004471635025712227786337236370106282934010032034918696121993898485
27 2 9 0.238429168664067587216074597985732858307766413352834641820770152424393320259946
27 2 10 -0.7746298453179520750689893661066404283793616678304123264348329105010062750823098
27 2 11 -0.0263982783633301966305029832246601471910637550299613552744757076577576253701392
27 2 12 -0.06496840492855406377934735102988609468131189809095089894996895344339674832805749
27 2 13 -0.04938804540727122911417896881527885029368886488207762255702266497808523588671143
27 2 14 0.06398332637321456340142786204556628265150559362653349014124531850891751190371996
27 2 15 0.158678196133915346765144694412201429271035938162326103704478761465236158528821
27 2 16 -0.7288835122299205576972532753939671852079477514554026674325287858459758517890858
27 2 17 -0.09493062412522048080110293510813061373357680347277704337936302598509273808865609
27 2 18 0.7850821285456258395580905265875605122535925429636363047277287123025642144806378
27 2 19 0.8880481122611729979702653501322880446455292765528896465041978227285586814991599
27 2 20 -0.06515243111043465213643066984643258955577473912164775159270407808003509777662043
27 2 21 -0.4516825414864687119333562155298779555616911310454901857416362227345141200060269
27 2 22 -0.2352921563218471543594748943079964784343337881325747863817994884679265873851248
27 2 23 -0.01089248668035047968048974583724578435633582367176957241365847410003227325188825
27 2 24 0.03843627821425741220782090390665801520885114218753888159363801814304973706013188
27 2 25 0.09342230580493231759065971181160698266502474469827193330941515260840230707873824
27 2 26 0.08582178070752723613674231847052832642430526912861156970716106641903874215016046
27 2 27 0.3075965921715173636299212957770240473054930142809082194430086962305524502413062
27 2 28 -0.186586186231708797489048499440398205966660735450962847528994864853251340660161
27 2 29 -0.1589145510114517361643000904924487504456093959067319013296401343651454642100827
27 2 30 0.1532715115198263879101232357736806075888772487725981644840458779370012417850889
27 2 31 0.0285288700892464329052506470537320428898883705826455433092828366091465251108991
27 2 32 0.0009894516321879284436588203706720598539670704513077118483281812089791847820865622
27 2 33 -0.07285641542638811062840237594167310284464180442491198882055887517283661081425547
27 3 3 1.493921775988732969240664987783054404219953750834129792689693356099444453720438
27 3 4 -0.003356651258397276984794235948609013064897299461576367916001157774550014967477053
27 3 5 -0.02346775019734502996541490071166270536757566947451927444421108689916101117442838
27 3 6 -0.007190568136397843525134006700615342457722435814813311605802024853930967347796681
27 3 7 0.001533005360070169798798544420561892289861487448506101589543557894737741051410753
27 3 8 -0.002021539178086759002011094604877066639379108364831036466561524736728468274331154
27 3 9 0.02435657645427805063738588753532598562118589967566072294834639452930746464420519
27 3 10 0.01107590715233619523419254888445666978087475361741592236662835665387547158472378
27 3 11 -0.0001031533261623719239844355306450396313720430506064953225857290929060930193270294
27 3 12 0.000125712480612963620660991605127333558343284491478715511547794399333454958474583
27 3 13 -0.002549381776702377042756000971232851651947177953276078295872167354869304676309373
27 3 14 -4.864816939283013936020113514847850888341900405226885074644623530197012655226125e-05
27 3 15 -0.002309356741784075036555336365445483628764646586034712645203831960253204145271211
27 3 16 -0.01994842507604547297455417353921478700947090904485354718527715411160291451776831
27 3 17 -1.447333395103782956404656643058880237912910353772157436523313637969347518384936
27 3 18 0.01324442456623485428551822634934517793273640268343359789283955182517040525043635
27 3 19 -0.03511658799762393577420199205089598611220388345422034027248484985047670829132413
27 3 20 -1.219797219953052863006462895048313274181965151266483954043257866294705202517849e-05
27 3 21 0.006484920048835432545713642799379071480660693012200359172068937686273939882121487
27 3 22 0.01742873934579358862517295227043743994490058716076184660796348071549913010950012
27 3 23 -0.0002949913591080012854485633846011716099897267199815633300287737205749802190583042
27 3 24 0.0008868281153175525304589490187212029963117169794210934084570321393871601904034634
27 3 25 -0.0008634806919929516915686998454516952871346478920142434634374460635279997512056555
27 3 26 -0.004075338255173486471326203168670242845259615135008722599083146333020336568828302
27 3 27 1.470449761313003929881275121944343654009304789250365326367886986951493172466998
27 3 28 -0.01194929682247445672206883693893806155083779876556858004532829123045700033481972
27 3 29 -0.002581645897613534215097876109151014794397536975600913651697273148378542967222441
27 3 30 0.01226274732726575731546151430645206613218632747322698711903101911717235471426581
27 3 31 0.0005147724449894177637095951641411763363543127589626558372737161264100858033713266
27 3 32 -0.001725418179959136400743781037101897341981646246540182344895106049009652028531534
27 3 33 -0.001765981513389411434770866803224759216543291115077536517001937292821262425727942
27 4 4 0.1787397528476255094131068883541332066207491176194707705788036006690130552761514
27 4 5 -0.05326267568708332231480407867491183466512082146178174675307100608172108707083162
27 4 6 0.05489466414434574247633495350825681866886934685942998770867844484605383573112049
27 4 7 -0.0680576918408801568699422147067788840545113994493254629514904328051449553578658
27 4 8 0.02220686303945017195115184374635577324017821094584781226908813037418063767280871
27 4 9 0.03136296528374348934501250491448128752486207065663058237938845480235124768888193
27 4 10 -0.01189627972867221667914442593026452903734975771138990233447005074913664102303543
27 4 11 0.005493924631750994100457192796140025457243069786904986895149405620896535374036153
27 4 12 0.0002359501090108363861657660467729727919866170616103337800592149688976286983775686
27 4 13 -0.003294838250020194457693608035108057929226943570085970814990780954608252921881279
27 4 14 0.008163372527505353468893178534643953234476721558161770084029760400822916952023184
27 4 15 -0.01732164907920938887243251771279846414839508758451099474978641208676631619732828
27 4 16 0.1881752207985959294922538136757828501481982322365348594131777150872197206711051
27 4 17 -0.1940291473229151055060597749242803933408022401748470726255691650398178799427113
27 4 18 -0.2337360208531535820964207421926194404480311452296820050361427558370484059910085
27 4 19 0.2685602367477765203117146013998406893543350102265684569202640737765149725392868
27 4 20 0.03344638181063744452136931367132353643733767599271424927607897153183763084497434
27 4 21 -0.01037815859507682067956034531806782145350661401481434924181356617053099805106785
27 4 22 -0.04650854655698165705503717639189381176443703151021312437910713947299158805112671
27 4 23 0.004962514438287896995038745463492545944171628514983629316747856113474859564171286
27 4 24 -0.006055507316106431487824879697840806424306695166489100774706301504085798399467284
27 4 25 -0.004942156774170411044628719084852717981507665906520349007625508925123300737452716
27 4 26 0.006601389210070538826721565410316659373008799967310337938935216065994460684418714
27 4 27 -0.1111793353638448704977991080242640313195993545995336581969726135587019816881979
27 4 28 0.1919631358964455534128076787572033169182013078224867480204572094492233074037992
27 4 29 0.01275763990478266856980155053716447076337030060156523287197520296245849159479469
27 4 30 -0.1574742040924208478313955275477014861971299117347475201219610615116364923747601
27 4 31 -0.009492315514334724347845078815765186509209509515560867996446837355702062437113137
27 4 32 0.01887434890912208934113309934450415609155038144682797726581004995991357855480443
27 4 33 0.02392303828927992769915408312311512351745443140398433995287557212000842671748409
27 5 5 0.700136942977141742995699711727370316350374773812106214520197900866252757915483
27 5 6 1.628767771304420202592882039040708670578382221024364734941601541366091926623707
27 5 7 -0.001389893987943541426781983425518363954680321579679556043254407325636383765743902
27 5 8 -0.003932471711684205203979787474632070584544979220636927848449070734316036109806469
27 5 9 -0.1458022947508664784228955161149449833798070038177458548143647635685251389930388
27 5 10 0.100499518114918440645351589296125902123149470518403741055789899199796463287245
27 5 11 0.0003721465924875417893286857025766696632447564129275433564224233042781840531085616
27 5 12 0.001356520169614486055083172773871692720405514593812765278058122342384703138888182
27 5 13 0.01895166746363454480227282438766121389552407075320438252307694117910942016907664
27 5 14 -0.0211122052985666697787609467072826892047125801771606361368467588387319269705542
27 5 15 -0.01920111916051266511388696681505384479963258325063374357300748322698780006341563
27 5 16 -0.04008734003496379524545417353545672662197726933722127977512576912533425793698763
27 5 17 -0.02663785895066448622572883470124986381522546807925247341607114693460172917426371
27 5 18 -0.7021509943329455469986494176594718704879297907487743107113594800817818121399382
27 5 19 -1.251305589464256260419688007429581496619767547367073095513190014396678010946527
27 5 20 0.01679438733955952386734898735500519968429318412117252239838993646789994091658012
27 5 21 0.08321460330550684088659253160861212229064770873592474696651666492712725319843916
27 5 22 -0.03597302320605345667623120472506160978059872323185225463884885777810501011502443
27 5 23 -0.003735350276890294348886029720619951974534549243275702477147349767752576756789412
27 5 24 -0.01384770304570041046325108768975053680317182396547579394044521029031487145051415
27 5 25 -0.02256125769283351463672907690173140714342239072600369243144028404397179437862733
27 5 26 0.003809306643779581677005079511319358356376916932852750334261291226908686640697795
27 5 27 0.127539967324564233328421645006432794674387750993404630156303123865523517535553
27 5 28 0.6223017905112729912525860413452019304189623192784170752891303740102391011286967
27 5 29 0.003441944241832129312569717142123490439648675749458815147334765313179626660378561
27 5 30 -0.07990120779162393200990874504387952791707481918970597682380199768946159878049063
27 5 31 0.002172631806361478911540656523040507706962865238438870292841021739407711274199042
27 5 32 0.01032337631071584860032392018643721974002330758604619898511374738203940505100025
27 5 33 0.02301042580429224679089204632637320315651785274122407301063962788262710624644913
27 6 6 1.175006250645240758531974989761138845768207902059975395606779684208692486338406
27 6 7 0.003808954526225038975913134042814915146686963495914131699549554653732198699142536
27 6 8 0.006559702169019287066944913666296153884944467293383215997496836998285119932157329
27 6 9 0.3098165315970513355897733548573884974014312404012414250562880799144258649741517
27 6 10 -0.370965588495847101819005336636295779664080670507829086751765757394464053795336
27 6 11 -0.001332530453364700661033095217094725325146140751090478608854361754759942196223523
27 6 12 -0.001923725221295855067327190111762724437945904013177289817947642238609480986538012
27 6 13 -0.0434261252625378457870725908533605798413582124552772913591199671610563938537743
27 6 14 0.06285489303814589362635037631352789118869892802831433522005667206312353576212161
27 6 15 0.07833872975100796568576548250776989274291127264032754449154496630005045074142685
27 6 16 0.1121282689665643075858090180472988365906266057779398044902486264730420514375158
27 6 17 -0.03389688802840569972500720569925865088427962537074985590550111173646304008043091
27 6 18 0.1224788630225654012793835444716568722821492216266251820667861882340600735429787
27 6 19 -0.1532055320794007872594754591691009321671444188422960579993195375830402659397698
27 6 20 -0.06787048586205721216095874979114448795928452672680055919145237065632917010172082
27 6 21 -0.2770130019122016512355465773911322585609092544903065768157225400318468730661408
27 6 22 0.0356629982092834696756148765361310674743733875345864805387076402862286039148238
27 6 23 0.01282910892190131806013233863211250983991106806414301100451420600747973228084953
27 6 24 0.03945812236002022397377880079902684618312596706889431186977726262536920736443728
27 6 25 0.07710160220272867418583217632154474565603431495854883435487249038051176097453322
27 6 26 0.005666973955747310809167760997088578064229110307885608183644319185601605954375527
27 6 27 -0.2244875525901120914834651031899359356162717952604122178645098718443182483793258
27 6 28 0.06959397907645018541638100769784489642584567451268081774074887097551350642436368
27 6 29 0.01952239855256895135555509578772287925918792682735355433719892884558140395457543
27 6 30 0.2620906381102916258395353706324640057884073584917596844412075389610056475806021
27 6 31 -0.00864393653492849652511204677062581072555079734617719507418153345288562427902828
27 6 32 -0.03396584563879767887338045135294149439831522176982377513415788621947131641956383
27 6 33 -0.07267175579526065487659772151068131467852768206237500068701312826694101771624176
27 7 7 0.030027807218233595996867071605391038556804512263851970770007216489329107361668
27 7 8 -0.06147285507373480026992670868939996409160476576979762798528913484783944933214704
27 7 9 -0.05387317057006859242271385532449104538581580667146504482777182893140602700412903
27 7 10 -0.02343265527864890863090861862924592643638665701706336802200782456597735245444155
27 7 11 -0.007200603294379865801822787252348263085903106880324720469219245541461054590389275
27 7 12 0.01292792493294711721722784524749329644798613021310650304786464820520119262851937
27 7 13 0.008025088770215742380216595783209922214546015521493298521191169571514491080742104
27 7 14 0.008586700563985899137088420694064713682491599899632063676288163281281620360875027
27 7 15 -0.01143256743871463440296101388850578400663066258833304438990582770400897599309107
27 7 16 -0.2398370903332235324268954837476856953753815449797875145574780396128419105885059
27 7 17 0.2095334135601074757197616509011857658668820755942937480253879278640523142161812
27 7 18 0.02303136737014431510994520451258885889804122643913587561006826563008267399397919
27 7 19 -0.1056486373332718270612667473081492262230117205264636266849639408077810065049619
27 7 20 -0.08296889429784931287118877615915490621569874975388243399873754490838174478790699
27 7 21 0.0901617913639831729823712252725581278260227877696008882952567372121196193586291
27 7 22 -0.03621441163056181778240435586314914029361273756847260505513602645132815607143141
27 7 23 0.01259035065906636889868154708370461545351197286042094146330883718381371284597421
27 7 24 0.001288957526054000237334737188864059844986280962803725498578838665547678701051235
27 7 25 -0.007554421545649660526133437585128329988851133862120105257003799811089819967812387
27 7 26 -0.00415886668111070175677068215791286278647006653084033019544349308257345985710223
27 7 27 0.2033938267615164054287489736583046302570667929679661064763885500496196727945964
27 7 28 -0.231843278449759821177761553002742007903478200188225883884992456792285408655118
27 7 29 0.09209840741851756901201777643204911213428760042126359127176573696912743932910819
27 7 30 0.08225703759966412931968925026609360520154699356039540604047805844220289349204581
27 7 31 -0.007635317311812647218299981668989334834503200300104637790617127055419433401448071
27 7 32 -0.02447097394822499617694491169154610727449119222047147915338882237502825533254518
27 7 33 0.007273700757603932646190331730592921220456845588611458601779530823181577950158463
27 8 8 1.221124086187580415082458865513131366496488560152035556817576923188195056992947
27 8 9 -0.2231564511633250225735695697913487603731150714935582257225490603773845811581812
27 8 10 0.7609213349602254874897928332440367789953295552214433698376661439503297980355596
27 8 11 -3.356968928783653036730623382150306930258718578922509291810184354905148459700432e-05
27 8 12 -0.0008577845001881719047630604365919440834738090134663988070715990607974625231947731
27 8 13 -0.0006266275282440929567798943421696187049146105886675086949613077884285819550000015
27 8 14 0.0005688691873999018117579456746626725580450281273732841820955533763637358441633419
27 8 15 -0.001836581690743112104820608412672622847625010964379536186726533790556417596429634
27 8 16 0.02861067606595663072758762712579904753023396857374269036666213305548412533811676
27 8 17 -0.0263121392055324229236970440708400439228872602330031104258497901140397535143695
27 8 18 -0.01112679198617099386242365272216950980143370456521579963608525259530247538188784
27 8 19 0.01709360334142912108104318950013025039131330534091619386438545428025142103160254
27 8 20 -1.213822312995601733996873928080331414989716056620806243456035388137059616727533
27 8 21 -0.9907251707091730277289306132280672435689867004602788559151804280157722985295153
27 8 22 0.6809030610591957217546461214344678215634991499631827212117659816049286721393065
27 8 23 0.0001929322248977899389725379795478394900730699198075721846239307603666610732591168
27 8 24 -0.0004892271981609398012138229312592715111807133787801479588080489906504616233861017
27 8 25 -0.0007897885529125017001890590719243991021508888165016963478682564207408073101992967
27 8 26 0.0008534156383254592263145579059454449118009534258188821906118003960069683341495332
27 8 27 -0.01930408814878121267718582452865609743330195091460478385590641698340394930426459
27 8 28 0.03088384914948575599377566845859752131523230525697983460357555243659497125241075
27 8 29 1.210681739310882623191976069156804792230821929694177851442659401806289653220685
27 8 30 -0.2467022062887118148710083456213885764959554038393366896358209201252634734228647
27 8 31 -7.379660474879769236170189782160495684052863969043094198740964641109864134075658e-06
27 8 32 0.002800079507595488793942394554972339390518909235630851669722589427593034056467629
27 8 33 0.002689997329068571331135166318618067759148944949439339261905765355760896768724797
27 9 9 0.7152488946563179223406742408454754076055242460549486383550385716634579750530872
27 9 10 1.186666129295093476068835826300314362899547192234314865380183197189201244195967
27 9 11 0.0001037063137135124408290601840932007229417378267029555602506178924843790064953033
27 9 12 -0.005133866226570966862168032438730278911333516155963637895787742894096714941928129
27 9 13 -0.01544803132134100622670475846711222680461359595451311293439344342373699861888257
27 9 14 0.008782454537453761627542014105803892290821381978482082206443654111310519269042569
27 9 15 -0.01451332193477226238599283229927281742017415436474675145107061317628833773387239
27 9 16 0.1948425396676985559895868702403733418382148810182200108343673172321697212891066
27 9 17 -0.1444250546866476655462980204582887520048111754727027379380706844286496657186091
27 9 18 -0.09403680140971182040475758011109281606832102713276713714556893430645983688755968
27 9 19 0.03108049922194795776663712424129116023225877557347873830369644792375744133431391
27 9 20 0.04554669689237166041939651995009190179671666927432972594604383925090939039469027
27 9 21 -0.6135718151532601210289668058019537608042693704183219596376646541619487856501442
27 9 22 -1.67438953442925724881619540816431686597912694916626079455867078475607834341415
27 9 23 -0.0009945258493848736905810213274975882431449714626267542846646474411856786165035128
27 9 24 0.006490665515336616411013100064339874332401079345255124953724250866234388380611983
27 9 25 8.869819257064630204606204444557534855619725502761392891848211162796496448259745e-05
27 9 26 -0.009866975153498089309073426308688245324779508522541945833266425108931504117760871
27 9 27 -0.1825819706127072389317956270070423197946069233707090409328366281303992617650208
27 9 28 0.2494990189746987877973088860021824397618431936432670554725743477475176911848576
27 9 29 -0.07075064374133844873182657824221228271811598085533720582150293853509153326647718
27 9 30 0.4892918544882630077698952988218471777243781167168415106205180017973611042264913
27 9 31 0.001847551355068947955058097069768672707210045098323158718177489263514940339403538
27 9 32 0.0138438777094597381405647663899046114245315009041019704068793469146863479086239
27 9 33 0.004646346781274173076919405990584572092298794387950162251362721112400634771736348
27 10 10 0.5722519839507605541399154381673449427606241888726403079883247413549532143945061
27 10 11 0.0002243975915856990319063717991866764780104558423420271518031643320024639233356267
27 10 12 0.01056223269338088453903024604314019822880614838331233877563692584445121078217371
27 10 13 0.03038473487551853363684047357135162924639924443932303808966407674443529300785284
27 10 14 -0.03286501141413912157032906510607404890149754008416876553007251080642931511601761
27 10 15 -0.008213412873269892023309599505144421964478371504828346619557262172193921268546798
27 10 16 -0.4491846435008836924239863675519683099506037287404826282904671324770595355552519
27 10 17 0.4488032923996063965633252673741206521268859946650473916763955733827102848059913
27 10 18 0.08243106614388615474607731010455677699932577922196775307877867845554682310872503
27 10 19 -0.3484063014125189975064633886056755196365354981358476588829114381530809643441325
27 10 20 -0.0759032938807293598497231707708132839594533545010525986751763313187250228218909
27 10 21 -0.07290738073169055465367871621438154446871485648316267796185796917824910064273898
27 10 22 -0.781240601700600788413008702274134219973863923027701950794451299286729135125882
27 10 23 -0.002220518355197095299870500314141532730943721438087831098683280407732687683872842
27 10 24 -0.02000952024250002400781443784414789701543538032479224527857089116624302392114649
27 10 25 -0.02771043794634445912233666575310769277535663784562962498513446496579090868608056
27 10 26 0.0009644489337791420856096247156315443272510832186159242186974292705230190517235531
27 10 27 0.2840641036075902578253369197183208012185377428758860520760348939955291311079571
27 10 28 -0.4137961527156056495849510745446682122013510605261291331220295531267666580301979
27 10 29 0.1274540363547070833952568978293814601439838911597484673020034527817068122238238
27 10 30 0.3651345589824417432338561557967365090803649135040911754158502786609717337883537
27 10 31 7.274012306111772361388090464442092797354017730820028845810249875122411729173201e-05
27 10 32 -0.02172938456833116453083166426801488139662995478744852425565208140484723414857553
27 10 33 0.009177861807049034108919224220775966296935021620383431102615504690156850733464762
27 11 11 0.001967420654672409639751871816725208944721243475231721889755383302921143649723409
27 11 12 -0.001001827178491527084130384509454852655994815023156425477301180110951644557548862
27 11 13 -0.004011972853890692470615572528760268116759881969932867327824168560523786790422272
27 11 14 -0.0004652022459001797646079281616331345528124754758281102431642927283780663011461418
27 11 15 -0.03789700736382390896474582079645177313935974452900461182593465100257146163301753
27 11 16 -0.03598485571154813703527967357020720882819830245514938404190093920174494659552261
27 11 17 0.1129178232304554637274214141143160795131882106047480629155759204970402907067417
27 11 18 -0.1043320223900455012932049272909459620312355147911335336453193320785512901790057
27 11 19 -0.2053570924583607055912732020834686246280954525610279416667931572835822061054926
27 11 20 -0.01443943096688951168288840835900321264880916142115253550591351333881957287635803
27 11 21 0.1315472235540545271179151475382242477851921280891042890027993731497529850668284
27 11 22 0.2288751591739151521695772477224300222233076293152992275026646551994710330310555
27 11 23 -0.006173347639692457643012115830790163199681833397344413474431595347014789093128203
27 11 24 0.00808078409436428522370424080280355613909879755894658507804277848553194925162898
27 11 25 -0.02777431561112506525973336239873147464435363477291713758087889039966410099687144
27 11 26 -0.01833049858472619058362295550159663443227006694468982106334739314886439534616491
27 11 27 -0.04692724191150739912140099576034805543052625006630416727748553609043665350280372
27 11 28 0.06648205663751446045542775791143714409828155199387179983507228290099217140527671
27 11 29 0.02365775075110342525599967216208513466807340836125924961169860628298938460332545
27 11 30 -0.1153636044500953062170713525328429577450636734920741836107110639502308990455336
27 11 31 0.003374465879063534429430437643101380141290450917518701754137877876053946649558002
27 11 32 -0.003392452223999356533685324552922578533164634895968987847512021690563172532513828
27 11 33 0.01956650877909771838112286529485513870436525002882372932434071262063867652079144
27 12 12 1.232179393088668059469170461926289461239817585463529901377467227668444701617759
27 12 13 -0.2704264504077169903253934441130215447860532036017318680998587240351002163725835
27 12 14 0.6910302197669759356152544532320137306866620872417128878183509629955344933497325
27 12 15 -0.1796282056728335023650595798011647109068762027315841590332568495386418026724259
27 12 16 -0.003585242029148364412485860687790322369047205676627238914389777953306152432446803
27 12 17 0.002817205580296569315798586722556584421792553015228848629002627041904375345748888
27 12 18 0.001626300524505859519638029182742524264020443747487878904398484488551095665133824
27 12 19 -0.0009521623149927546881135201673755495492525798530778545876876691267121594135916134
27 12 20 -0.0008220175726986973718207186851181661138029148452412738264599077883107639698260245
27 12 21 -0.001307940490972165724199553822269576994906781579914219464420371861704432054393661
27 12 22 0.0001594812918607738240713055302322861076789214099994022040811916153534888333926255
27 12 23 -1.232100707332284128249978349198292651474122895182768448655773031442111089498644
27 12 24 -0.9614646654444323988930266841518164399707084043322806130092540055662485968564367
27 12 25 0.5411459441512563796570607690613411206705056101012106272395647673798652449831937
27 12 26 0.1803412902350967014420318865617027916138503693138599381347850940246799519008682
27 12 27 0.003076440020839395519673120577028359696889098194588700502871231727881526024846974
27 12 28 -0.004353849724464894368580888766286430542966527622381296368950021667502714318273179
27 12 29 0.001294034240110691648850764732872679004282886017425838640092820239188153038599084
27 12 30 0.003148168849418103529510005250063460149411755561839676533949455044850603337047253
27 12 31 1.23207446334007109071053015796836323378484308517342425235668973688273088861912
27 12 32 -0.2708677744522941128698376756544051101753025206579838485102534529559438488251105
27 12 33 0.359969495907930203807091466362867502520750953592156516682945664804567292056005
27 13 13 0.6945684091849959768556107709578910047892608758136166130557141192982785406373075
27 13 14 1.388652783180636351892623360903948884986063060263242106053338764472815999491892
27 13 15 0.4639112806051967049681722593449132483442048298966339023017138262843586042436679
27 13 16 -0.0002645778537234757709270171051682761528988274783561065630657798562797032695813767
27 13 17 -0.002587738968208421166347587533345587710292102594754872599167877299318601719472857
27 13 18 0.003406299474925742435179608168178463021142173495710084866581892150514585023129506
27 13 19 0.006614961068053197098332949013066907649372586276737871777678867097315368514600053
27 13 20 -0.0009725554149675248759617231796548919923153913699953713894719726183472041064403699
27 13 21 -0.003863000063035465748011881001081338220294382220358045434883879564382009140476915
27 13 22 -0.007281187943203830321994021278801738892958485496746589065885430125429330161583966
27 13 23 9.68335024604310361710573553883855149689792639204341926629410164460788555507267e-05
27 13 24 -0.6940971801970535464368041281451581324945381762824684904378138387164466157815958
27 13 25 -1.388314555169858464988153646930071030772861034807565302298159810940932435253149
27 13 26 -0.4622408916714714139785847722904969697472397206832418327852331219385855236683989
27 13 27 0.003488171140040061900013780686700856383004620199093392947313382190938771669049403
27 13 28 -0.004206366932363141674054126415312683454031678789881301957681716542519574127952751
27 13 29 0.00116055987481376853053901740548445897781654214782883143339173540389042245119468
27 13 30 0.003634501274661497053863196260661248289124431545733780393521800783749333088052848
27 13 31 -0.0001075503142893811799310778824124573978641953729039072578090714043822574235591106
27 13 32 0.6940700974000294311258190876748364654759662072864628810299335804351640686187151
27 13 33 -0.9261521722766681189467570316354102180914066184623481162910822361404152694692488
27 14 14 0.04836911232570437681470022004068673002541324617269238326151670274809074686615494
27 14 15 -0.02606274659759771811397973964021543587691344152247951162820751454806002564967821
27 14 16 0.1205218184543335229705222851432819108843273985538097484647715342907813620386228
27 14 17 -0.1139384720558758053127356977748738072469312915416391725256796298962705528782125
27 14 18 0.001137015963342166040742267320198816285518293495277646732891715109812781797451984
27 14 19 0.07359185572705174467770957562602894425370115507251018113793353813963856189025794
27 14 20 -0.002436694218549871951159868497871146515814846484969090301820098784590643030897526
27 14 21 0.0005663309124025129023288927607368827602554907904181380221301652455521483206750442
27 14 22 -0.04803101478329057673949679887691403596207570986545149519323762146191501155213259
27 14 23 0.003206778752652758327894078445002103524130330299267892168008732906394289421431162
27 14 24 -0.01050903235538160492544843781606493061738239913207432246568619853838374458650364
27 14 25 0.003662844297975310328411677581205869780750245887188961884494274230071166326588225
27 14 26 -0.01729490815176154155818160568201377439661689653129124227715294707463821971731267
27 14 27 -0.09219449566333665159620616600751893954609502182540993754898281165101423420144561
27 14 28 0.1020262315888104629669224268182612446587219891921619280596021852690206250658932
27 14 29 -0.01652934166201991118012986459951142979301149779280304767352901268469766533575944
27 14 30 -0.05705856332280579395368394390632183961449163104525825275587019443598518725539308
27 14 31 -0.002068100308626444413191575205478584198924714109504071561751647831278616114777976
27 14 32 0.01257135389536342673432978080028371898149400568050158642554774084818801057206532
27 14 33 0.008767838445836176555798133958201661479256793039452410217782313908012326343040599
27 15 15 1.484308084626161058763441493472802905785853416942345392505705108614721835944528
27 15 16 -0.01441081821146760735992590277856346541413971295101501999933327115823303864079462
27 15 17 0.006003517258894490323357532393478539616245056517492390672167333727864222571710532
27 15 18 0.01170318881566756355173146297254199261034036430530738204524542510149934184282464
27 15 19 0.00899016405370276027786792343712008577965489763234615972253841628067293558243849
27 15 20 -0.004449010874103127614947935709170245289691778560174834949921228348117306654908852
27 15 21 -0.01255361469472181429668219598195041809136253147819021761829158744616705495428998
27 15 22 -0.01609584155382524306510490150362485010258563309375178616096812597450947320300394
27 15 23 0.0004872033082414625951949663613507528941901378405258563241939698011925862940990355
27 15 24 0.001548130388428313877749720202835776844602201624498829681421169453726093579820354
27 15 25 0.003053934474456884557553325468039710528366291645774860577674775653259545027588788
27 15 26 -1.479009470571946310903180637368851911066842539490346951140720401186181924806213
27 15 27 0.01899750363486116903533965421140961641974793289638686374310648562816046320996325
27 15 28 -0.02437578241292923297922601629955572324253572240086968448915348198753092239010583
27 15 29 0.006733131235046566380865949281653329354368357632103499574371935308981410010287869
27 15 30 0.0199782843274836670258742488455047145099732297499525047524007011123573161926227
27 15 31 -0.0006023326420529551215776456304540049874598267635808270392156582173133077597247399
27 15 32 -0.002473862139347627001996428125323327018143642887166790520735475358619431562529366
27 15 33 1.47696147852921789270338388355279180773107357073025461392767527187553489239559
27 16 16 0.4533529239315499225644642772560980822059018973396348930226353037054208771103597
27 16 17 -0.4038391986048727428560860168152037868062518980490832086350862123238310141930565
27 16 18 -0.04718989991474435681670229629979140365767274105268021803925775120895646541621898
27 16 19 0.2243779500515826746956900791149415753968616493936875542584582323462468664457264
27 16 20 0.04570064137704684833221266262048112638969316381700901961513369733792437832717369
27 16 21 0.07024486412980775731032402909814198018696867666824239434067060877572174209384541
27 16 22 -0.06753255464587012994747187403765765401276127826779004071196032726218092192520478
27 16 23 -0.005144089480567498398682932579905233026883277407068732056572500273636935859817366
27 16 24 -0.01535941351944953236799346274524204808078791647316097820546894285451519170258083
27 16 25 -0.0240997715784943295980582332966823964307110232797251283051092517704952073282592
27 16 26 -0.0335423929587369577799822265076000160110792746486054192052028451313870032959172
27 16 27 -0.3518975449499416711021947744272113330314332580350414623315450031194569904271539
27 16 28 0.4103626110173096260331752745596940951324116782183333188442296200199703470729904
27 16 29 -0.1104176906659767515166191233245576182367034531700309825280783910377130238425044
27 16 30 -0.2969205907753126722032194541838578847463819802111258207582646077067927671096738
27 16 31 0.008678047654462580609349230505845641219492339941806695577815239090289362653587217
27 16 32 0.03771920430617798203337108635049269378385412532315641195780105443364623398326142
27 16 33 0.1076016266018313740216260055930145156718172686167468420390080360896995999644853
27 17 17 0.1917250434376428331020777978795504878669458155656951160038870803933899354351225
27 17 18 -0.2315216058076763655858854466771220212844933332084423119989496759172049736442372
27 17 19 -0.454132914166561798656142667606879349970889623780001406349664523498045598431129
27 17 20 0.06906913897922949950920178561176526375820438817307083119673451854464728605619628
27 17 21 0.258312660739765002843244383649720987337405940096766765201904456172499663443293
27 17 22 0.4986334821485574807229407226282724173347653256061904093014571462781239860978186
27 17 23 -0.008335982910536621066647907364516123311287414231993091887325597576329241086309592
27 17 24 -0.02558035270877294005720469618867960825327924747966338307321776477935639553390867
27 17 25 -0.05684360929697397996121443537810083658449670795078680468041923777898998239360492
27 17 26 -0.09263914075727757864950414272007552786442613218162460540945794646485398311871036
27 17 27 -0.2280269156152184821400600004325109179738574628233048535687829768563952705633677
27 17 28 0.2772541105749089010606101202910982263811617579187560275401419889685279152583086
27 17 29 -0.08085405267935723451428367888572607432912720957423219410565468321966189388122253
27 17 30 -0.2429975311815562396947154701874192913984686961712609705702710094152028008829033
27 17 31 0.009000537281705907038706268817536833848443022970616316556048411041056857329869808
27 17 32 0.02932544137398965516678723242690947570768046750288538056292713957589819906114911
27 17 33 0.06561976684229027329399197202305712540773907409921917527031197489585511774641109
27 18 18 0.1761670714415072453955487363304989744125260525021343787201206472377220560089556
27 18 19 -0.01810775013521536884893941309958987504859964337385288031865856662988152504610725
27 18 20 -0.06731761882421562161422594004851091915737009214198114885110540236885594593484566
27 18 21 -0.07461245393468684398666828766450635302351711191336292268853117393813203373755046
27 18 22 0.1064360366899711988585286786784495815981100308631654693854281469396676597406547
27 18 23 0.006306101997234273571403239267710075394761190798849216391775045164343575058902725
27 18 24 0.01441365155932078988564926235389171412761567623708786123868871141722804855571028
27 18 25 0.01400621981741329299729714354195984765613194291830336789651627614582781201460936
27 18 26 0.005420408761664719397976953849373299134083031006162082687827048982668315761455482
27 18 27 -0.05029663224655802271647189102191008925916599361776157648155705883070537639380485
27 18 28 -0.1035161504469623160663944081519241310659582015653521034358028233699629199438574
27 18 29 0.04668739274659242391566053768662814034348903381205806515839527498272271657029813
27 18 30 0.09798652989430825963345068902834048343789702605811238321884026056319143212629631
27 18 31 -0.004877717174543325180198200407786551166434353534664761165819641044728830332100456
27 18 32 -0.01370562216427221223475532662744872252235202492880491352928933110598696791513576
27 18 33 -0.04376299014264820518763519726648434751106369133923799403370788373557191600414815
27 19 19 0.04399485523196789535535897946249090802016880289747502769944186280322201544732453
27 19 20 -9.853509817065599031168905097456928514071512736657430470964629949102013577152587e-05
27 19 21 -0.01498539621805088067320574052559316578843647696800409739243547181859900575660283
27 19 22 -0.05800911396935079026401271740953814697734448731112857215767306173059473658149119
27 19 23 -9.583744101965304654456796594997795153861462967890122428629840561588499536339119e-05
27 19 24 0.001447777845138124310136011023198541539762556389820861258721410211694536839947461
27 19 25 0.003233123724704081687488635064885917552452208669483836450382338684651893859404001
27 19 26 0.007605806758821711163986345417359061519313459086424977129594348461737540782910901
27 19 27 0.03746942973748549642272259089655977373813962858930478271731897369902361481484977
27 19 28 -0.05808978632348543447384547628003230770958502407464984429854855803259111037885372
27 19 29 0.01863245889407510399539460299976069325865860105264120235772730893275406017947332
27 19 30 0.03425916742502205433629543335708334689148713061354460033967680382161238358334232
27 19 31 -0.001495673377182000106930584117173069011009644514706139135683606783669533088984866
27 19 32 -0.004893175076625117144557838008608770919623703841452031936174866857386096693456449
27 19 33 -0.006224549595565140610030079926224946073498853823798839860376684369247071619143848
27 20 20 0.03189345719096756955685001272430574609341215647367565693027447840919662090060817
27 20 21 -0.01070616891757479136201998324267545299471587755650674612703480872297304188823439
27 20 22 -0.0001097430860077291527541391412782336558120131086397185979977870661442769708156468
27 20 23 -0.007635223210257675360367580753774396252682963914498583356045464118543145212869916
27 20 24 -0.0007623346818854277842176670284434860327119767320065709642580693071099882592316072
27 20 25 0.003561070412236606989068518257251329175255375135006232059146513301755478666433254
27 20 26 0.009974871237087740949746710273933202976957386693550336199593463430645710924508868
27 20 27 0.001054104499890204194708256906631464720728152422143351290841734374655482879140008
27 20 28 -0.0003817762089349917876086591568159249181938582759879176310994105182577615438749687
27 20 29 -0.03309314410304186515681355891448680775023227903164260670406937888489121414372818
27 20 30 0.02207943771540472436277330300831495324290960200033378282534416571937456977203513
27 20 31 0.007901414386242109790029341175459944139352279569576666932438969681320989435360128
27 20 32 -0.0007976006295038020922390273834392511852121237355713245677198408290744154209248909
27 20 33 -0.01945439599048100209495023598139333071794639862410543585725771109510689234035085
27 21 21 0.0326618113122485023004318440637497036580587959361789180696280389398482479143512
27 21 22 0.0517799530331130370441621899017899108580057556330413132277294495058890351951118
27 21 23 -0.00154414970215558371245613301313017540740138931686385767066221488646816242030939
27 21 24 -0.0004681160958730654205735745450403952321462440597190226172989253873575190801353253
27 21 25 -0.0148483809585350949926670701135603912852047663667421337819860832382029753786175
27 21 26 -0.01441339999463463890107431003877393417428819648764380818502457390846914247160354
27 21 27 0.04588420613563453857118271242281439599423044448930276256730243530342171835370859
27 21 28 -0.05941181976566782983154753995003830622192756693699538230872216415235806201655616
27 21 29 0.01836607974471774639007308524042431819735904996027222217167335419820229614835329
27 21 30 -0.01265974263837555858976111312049015173434607688582998569646140787204434026362236
27 21 31 -6.833871370855234181677902095961318026889085905116704848479853599508137822135023e-05
27 21 32 0.0001759038094244094610735424019500070524778264835612415845307104362578042877196207
27 21 33 0.008690278295124066072854700408893882783019649894526924082013637979449575789254738
27 22 22 0.0991461899169346882286151747698985961198577970423049660642382695395654697861043
27 22 23 -0.0002775077871457403944691708299523643514625598358256207231029518560447419709182936
27 22 24 0.001754414964977265760193848836563813594826101328841756217285919551648590803483559
27 22 25 -0.00202199266203641587454727491796261269196720012421644719479172055382614045936677
27 22 26 -0.0281461840687457439424195181277225391383644094320584846529976209179303612652153
27 22 27 -0.0245594422956579701918380839851034951642693944517892301133028378747464444619788
27 22 28 0.03018722669620374238176956090985673163167135917740055954512300701496675324374953
27 22 29 -0.005603087331404536371221008602154977505671682844785195876423012008332584395453733
27 22 30 -0.03500644798656548250275737181945017522129523605921332599560039560762198383938113
27 22 31 0.0002048567179327034837233154622487408264771457600980309412241459877524406674263543
27 22 32 0.004327298392557117003709260583545874020560396184054474997762591072536967841221691
27 22 33 0.02552926346581494941748667479109795056691180144985593209664080372232268634845052
27 23 23 0.002163661389220576106624441185498749390536502286049017061206293120291470126640881
27 23 24 -0.005870633634926069104556919399092289117285627079306674398681220231138176028522701
27 23 25 0.002079212483257277191243417565989304855947988381556801373187163665777011284124912
27 23 26 -0.004252941228056867174253669087917234160109623897908954860613414970177604563055919
27 23 27 0.0002110574868156678922994105628445875299082719152252007705815603749704164367334448
27 23 28 -0.001176919161723242391675938637363670656414150226641939308390541047264038538266226
27 23 29 0.001139759772622744587584658334284397063957861654928852711161301035627777078960635
27 23 30 0.001334445330485159196818721760578559042379688202054351867376596148210653870439304
27 23 31 -0.002337995837493829815391419146451785160836476190419230066609751735675521210841765
27 23 32 0.004360573115048462096437052288736993539833755503989652747523051631768015169733322
27 23 33 0.003458206789348306588658233927729785753110971594634972176796935984098531386394279
27 24 24 0.003737316741169999090666215489285233069894701291481489476572121651275921585589721
27 24 25 -0.002494470562525776176270290996573281443164583483565545938044906184103620730833537
27 24 26 0.0008910632330085836191571499506704729559704856788134073942373611254943066112364493
27 24 27 -0.007604870249956186695084118414720963090842256360926063798070226469162017362293897
27 24 28 0.009945359779189413960871670773083631670211628601261659416176858788664690737340188
27 24 29 -0.003038911298764508368111549041852802445523198798197792630835480512533654679264312
27 24 30 -0.008637461362313637349070995542397870507514603772657668588325686681232872024896125
27 24 31 0.0002091772046057168451812233530876702803556552299300858977239983709581768863640765
27 24 32 -0.001302551461820016384589347073874496518914069874077761459416009175415307887384458
27 24 33 0.003698788773061760426429439978289959267117491028285095669489286640935624423490703
27 25 25 0.004615439355240079140835113258455876976878920061981077621605927599371022367364278
27 25 26 -0.01248648755051458536774182350797483628191661879421591947918183229844644569609278
27 25 27 0.02365141408202525953868398412719098556821292960718040792799247275438277772387727
27 25 28 -0.0289665734305239173272877494654000092944235805185369710919962044343124859218903
27 25 29 0.006812573925846393106709142807608001753778497572481725085135715224574805922640814
27 25 30 0.02510355451467211250823687756435111512583415395342569473832357991863268919138113
27 25 31 -0.0002119432969406710094596128652330952242673444970568949109629163445305226128101445
27 25 32 -0.004914652917589308889886573274435089585968975227130873948369533061382395572228628
27 25 33 0.01311619288964737686407409087505383127886396606536239993606191793993672609074468
27 26 26 0.02187752961206719361490237679395839208962205517905541941114966982940138902176779
27 26 27 0.009550443577498318214168182881430805227908019506333246940060575480985030821254163
27 26 28 -0.01144632304925408265878675930104586352866785744934965764707407441624968150724037
27 26 29 0.002929471474737967963714290230852318105404641750535397255667860806608223185490909
27 26 30 0.009113008353064249569407259596335293059609527809176728195707402152314969027218876
27 26 31 -0.0001733352759380762356539653435614862260269723302487908447590586322285033725274954
27 26 32 -0.001222422883701468232253628775778645391382013006083845465823817501539224499769933
27 26 33 -0.03630851347098163423540895818644684640487902707637436445237459126631535061554458
27 27 27 0.03120574355603401204131066229367687064902543636122909041521239592960334347391529
27 27 28 -0.03312318791419406423002329817072771661795585141724264104343288894594802588731288
27 27 29 0.007546718728500149835324161752073765457347127799831713258844853092264441240382183
27 27 30 0.02600371587361717479841732993797991970572117001124183348781955914699090528130022
27 27 31 -0.0003644749372312513186487185014998128469382502540427161703165035144843077899448475
27 27 32 -0.003468374474553073341354885931756296364444883785590218871029301327576860669342964
27 27 33 -0.00945921534943057405395280134452432821249972565583501516970907870296932388963014
27 28 28 0.006540683078539063724920657996398788397611132169393898793046612070835319382400489
27 28 29 -0.002914441230843619352651832083962988156900211123291055675899612346800230576497426
27 28 30 -0.008124161451239698509095945224508498829274119028656523750350694458314351638310841
27 28 31 0.0003601938308443554089766503477259753759270600931028549943147643527179829799877781
27 28 32 0.00124000239135061192743369363890888754881432298998449962862121025387674800323501
27 28 33 0.004121448696120428988969275169450414861234956934719319616943952561435172170379434
27 29 29 0.004254816229353243816266847743141395693756651064302424026247165701326845833030534
27 29 30 -0.00913471001939761989592776822106959870243395827335379175219434829934688863629994
27 29 31 -0.001034699735824587367817426751968359439045380960818436122766661913906448238953454
27 29 32 0.001364965963385815281283555591858063884404941688797609900109169391495269767014667
27 29 33 0.004540799613686996108605350957937340205355944040657069855837330384889531821401681
27 30 30 0.003964366250767344877979594099897712252097815704587279935873749709377198277211509
27 30 31 -1.357957681264548323468710626881394670337254407219111142811054732443366154802745e-05
27 30 32 -0.0008330599783840029777433403959090961307625426374849771814705655278356054353062823
27 30 33 -0.001830130341159961774167811500935785860326317474635954963484010021632046168272789
27 31 31 9.351538417613158915286992966082456380818420338091908896332953230834005060120983e-05
27 31 32 -0.0005124989158087921986005623251175919620305301012011129577689647616203689202114175
27 31 33 0.003273179068160032893924039243205766225758277753107261044016350854733725777044373
27 32 32 0.0001605947139790102567483869760648829611771846775528779563509029159615380570243295
27 32 33 -0.006323443154410530115582544538498170287774457869322751443160251393644704603951826
27 33 33 2.138184501160033635797483150807884040335969675952386310615765231381500052146003e-23
28 0 0 1.009217912331473543425165626217680537854718276713085007786150712247874960750426
28 0 1 -0.7599941788071673837720738983445867371378766351152596072472413082800172537941138
28 0 2 -0.7532765539750424865908168085560663069520162588672930382319600739500468480659597
28 0 3 0.6662745282769458525853687405146346344251529078123470272882895895513625287637282
28 0 4 0.6543925061879489378613435442417335946585011060487652460098465698637257101138842
28 0 5 0.4216765713122906543728397462636105357055368965171369720893748364768517087231526
28 0 6 -0.622418628815655816419699632646316719994542689314296361004943852820067749229006
28 0 7 -0.1493052642726890620174405692119967162419032410046645711208531979892799565234224
28 0 8 -0.2476163513826159444798536901844265360707209782637169897749818982186661759488284
28 0 9 -0.2134613247402872313114628992799305081670464603144682722733531962483225924000901
28 0 10 -0.1286805981292151131275781623009886459051859941925669385877921962033985299422809
28 0 11 0.01031147688756368765535629753204585695874529131100410686754794103125335890195391
28 0 12 0.02637428543414291370846551676760027067619692391671900942334987174076451176837829
28 0 13 0.03865085202570624497594372258485171098804047069357091123453932531986633261894101
28 0 14 0.04416813019832384945940186007647537435864604308580620661979237461489082653869533
28 0 15 0.002560714296461656781064416160462033180780958628291941327890342669014945089619764
28 0 16 -0.2001306431456014806353300767631398166238488285671580437848845470637095653181745
28 0 17 0.3610421099372415329785777498647445242617155143853537140267718439725374231771386
28 0 18 -0.1980396650107912580615996014792401465897155862865866812166340049170698237918889
28 0 19 -0.5244163646797702663771376261264661485381600690866767645649742317878583196935176
28 0 20 0.008860497543546129762784911732035064685161694769784298580229651599135198133344011
28 0 21 0.2085830512143682496636176957126644791301555168559777765508997533255480707692126
28 0 22 0.4615195901839846725398174431277542498897753872595903970851010195137452910851076
28 0 23 0.003147749627708984771042909115858850623365112506347190327626120888735867163877894
28 0 24 -0.01389208850958367725997062326408802572137024016268939478330197491290305574428082
28 0 25 -0.04909173310815472913011087336701717411230776681450788335367829977411458607623713
28 0 26 -0.05697710335669666523364029034887221994926405872245972991275339930330779456851324
28 0 27 -0.1611604183839255849465887357828198399203158381531725309104279754695565927064253
28 0 28 0.1913042065715423538660527787200225972699795468887466257963026880775492717988716
28 0 29 -0.01755348241529859332101579744389986410507762631682615042805342421358995628206735
28 0 30 -0.1822553837316519822031040335854900453864822292548317754817720200827696771779234
28 0 31 -0.002913185523045983464378621230860041037350724587040432476288266010184197730331577
28 0 32 0.02064142499635188658512432279059992385099044583287585592052334431928863007283142
28 0 33 0.03693561368546749908322044032253100373182867003577667217140385879940887281990532
28 1 1 0.6271839573629715341989046438963373783647638721802473913977409970006441114581464
28 1 2 -1.002572415235517908750308511381698340325644687398180120291453051445264471319846
28 1 3 -0.8751145634042702760955392933231183661467141998649336191237261432304637475676268
28 1 4 0.4573017529323856119300915320334001729759120442824081880617663300966120869939091
28 1 5 0.4871628836515669162492226406790482174305770630262576477676635913808944859302106
28 1 6 0.5108844650620634602895677695753398036587268471425637908089134630515708529912757
28 1 7 -0.09014047246357122139721858135912655023771576244633181717611431590438314139966589
28 1 8 -0.1014081594757646471602595999524722716504665222321861657216306789572849349506151
28 1 9 0.07881625911834495777060325454555037564585345600901888441489932475324398975960684
28 1 10 -0.1093367257186368602006911893725426383736356263340643126967443228963903296913946
28 1 11 0.007259913753992213011922601333801854102043352895291231918877479715942544439125881
28 1 12 0.003695609590964114873804675048024231114623710278177011777056229914614314384157719
28 1 13 -0.01329384203116558666004159622503688759718713925875436733505093998874777675225228
28 1 14 0.0178737420303449337649095067222277322277200778540836358532089832379801313697011
28 1 15 -0.07632731763240704431713541662509328761037613139452763510345742411196877299510249
28 1 16 -0.3309770804612131977487975566118155952846914410321650332320045565629561165753952
28 1 17 0.1961980982180110022037412073701750708957154300676508193882565582346261704202038
28 1 18 0.1796189441093918552007136139151901121405805520118606305353603352083449032160151
28 1 19 0.04296378442806477947413604008250285534999373004708402648280398578452525900836898
28 1 20 -0.08009843601167739241847602895450069378850556328563431186944395476393782432152255
28 1 21 -0.16655484281328551847131030730098150622901260882011503660908790211702778737839
28 1 22 0.0103298602508961258380687407854448402365920984036854960877939162796143083292325
28 1 23 0.007729844830441896575107788338450454569913798379986260004567510558078219592268663
28 1 24 0.02930115387317202900942366900332702938593988018407858313633099018059625470850117
28 1 25 0.02266872456663135283811942724241841154048762756893152471126350788856206784035518
28 1 26 0.05918506386255166771220049874069690482465897439685357496079767207882715189189932
28 1 27 0.2489209059633159933238992280196981901447689144590883743382859015751389617234526
28 1 28 -0.3162464605525973175962990564546330202298146899662414045996224649061464124877828
28 1 29 0.1047667245656116700172346070432623667169766551039240077252974100110271520098633
28 1 30 0.1875223966702806742580173990445603000561559942233539696719368083542070268440525
28 1 31 -0.01102802148158304780876631632828038079490049452715905737780004213703028215032339
28 1 32 -0.02154592082912782321576131646749700951391024091497938856834129943482529846375117
28 1 33 -0.09239777612370639361979714349841585165839188269305741348251494522968369452643199
28 2 2 0.4549469446312927386982908798464040082486551122943229944076503059630663531312102
28 2 3 -0.1422529899222975433277217673388725191227406823068305669606991478910863288754219
28 2 4 -0.5527323964214857149484293629486540241904360687652865536955272291006778656995673
28 2 5 -0.3168321111382738019313415387355718644905215828165795365765060483863993733005316
28 2 6 0.489958313255721468500197291721574002318815188692138113099973387014341099643559
28 2 7 0.1389808277962179768745243568977769144707932843176116813086612686295889713852333
28 2 8 0.3139958342213895793141213622120915666501049162329605843105948445405298199165316
28 2 9 0.2583435271666836659692630697971525608296611368391554427945225425782291419697706
28 2 10 0.1102850789871615258872249736769662132978344173726730026415276645034313542955051
28 2 11 -0.007603604557798991120609679498525700166093258249352345165955928037162953864438032
28 2 12 -0.05136984676837314370924878013868614564377715823820076510600877897187504221292361
28 2 13 -0.04973547177719712601196078160833203176712540942925905283726778957054481061599792
28 2 14 -0.06383679663146233839738799766073869881080084809965611002195776009895143385149863
28 2 15 -0.020836055733561566335088869097747736895011075328425306836734608524407752968617
28 2 16 -0.1308452606168841259636422961416357134950063394189157058361986976673852493299122
28 2 17 0.09441585034744705310187889031265480013722080897674861400139055382553960578563543
28 2 18 0.1201402272765417575767770429300990709356101462635463128043366082290780936102032
28 2 19 -0.0716377138958245889212765785013769639140671947445458447979202792950817294863225
28 2 20 -0.04586823774743419286785473239495254751227606406152078547881085909781890933512319
28 2 21 -0.1429329733928546392944201080423390578970583296991548714505266092020825624376282
28 2 22 0.0139025710006469998361319566442579197975699093188270118136005844546488221747811
28 2 23 0.00669653323763313685423653997280321430011395303769997046180372791335404158676077
28 2 24 0.02350266314085309071682970929202662003268135327927304014475033017660789487021452
28 2 25 0.03192873329867308486306419384418983348047588666047070778254330812858870644285508
28 2 26 0.005987862092277270029847688856243567575431026799685993048986793782226987732507563
28 2 27 -0.2898653749115028935037544991585697157829217212450967508392604078484075551979708
28 2 28 0.2760479013779041158025216952283493623262360136378554725653470210384351429054237
28 2 29 -0.06150388680655244574054573613682432067014219404991468804321691666963757488440372
28 2 30 -0.0887683809125870131672756512855898474749837853156705282693208553714060137296583
28 2 31 -0.0007769280952547463348908047382333144497111070643768376288845626285563503808711095
28 2 32 0.01389164382412704029555132432661541875628616701264876889471117225517589140298454
28 2 33 0.04295568407280613044259903885184229171515874848328285939984353531634814522650548
28 3 3 0.4376813917944757816339910310379689875439911947450642031316589745943330635860976
28 3 4 -0.04401039238113072125464571251314464586486065786878249735258857607906887980202029
28 3 5 -0.4420467776321470552354428685760188292008253270725133717272035569500883368627352
28 3 6 -1.028225353556497138792669677465511486525847445474237208316892150708782302006013
28 3 7 0.02083347330871781520381206445741594010179985763963465932867972579207556196473068
28 3 8 0.1236210654897525105962636009519910759539256575693193597928186829819632476303291
28 3 9 0.339808261890246459708328146770184077609939279643609521518214919153089136073171
28 3 10 0.5334715750188356354618827089953589195898727631139410100729090840906935908816787
28 3 11 -0.002240854514833539600355662486795802451966016312237961021001572912732808981022452
28 3 12 -0.01396977802536349298550778491303892179333900866375032004439196735111727682599373
28 3 13 -0.03623083853709389353102808358096407513589845440708848278074166313087291788236551
28 3 14 -0.0641702197917563159201038268177993299694042434318548936080512961402457432198172
28 3 15 -0.1522486991502885267653864310353619109718742194879803474436801215747438093484016
28 3 16 0.2284981575804692935374527802935433007087692424614207364345608688352184866371809
28 3 17 -0.4078054673957533557817691085722249228518089977173267477384277394500105624312008
28 3 18 0.2730541319872024275775123634868946755637492733023720549221279051582890907918644
28 3 19 0.4584347074930137226469961452789142496263409788771901379910966001525250718075822
28 3 20 -0.06316766923119281357850723491777666364460683071010658691791464481214313017014585
28 3 21 -0.1799757855847699165928815017371922809184550580714610427218156131042701983984255
28 3 22 -0.2977105162343462033999752548131916034535827751761312587460124574415741838987841
28 3 23 0.004070280052063358217004392526642921950820057730590089245638062778246190002703408
28 3 24 0.02355184683156400252220042268731952245426495039077125370166585888460595909570954
28 3 25 0.01533911942529329433631275633617911041629172110514743706202486455278732290202719
28 3 26 0.06478940079724979950717245090236319299039642416168325206132211249027977665574528
28 3 27 -0.01826102230864195284678711821460547236200724593721735796833907145312564749632351
28 3 28 0.01476913108107019075158902675596929279048767931613515816086936447320976777204749
28 3 29 -0.007621856662089020189962976148788527801261156482267041680346879855413985064295252
28 3 30 -0.002214437186868597689178308838798381979565832848682632025466262297610030770204609
28 3 31 0.001241300988048510648170842949082419264390339720049282153145241145642069058775664
28 3 32 0.0007398048255910214285658517613377678079009224482354156163491062643751796947705985
28 3 33 -0.01603804776065825041663661979114475875519152981677792410281732070834769556769502
28 4 4 0.1483400447157070961559652728883651115846194544341819020200219725874372055210133
28 4 5 -0.1486376959426802725541967763091135774878104584391707331967433132885658255708119
28 4 6 -0.3722945946339490919992901473684198309840099075250354005339842596319532315849889
28 4 7 -0.1046417642325275884858919134707947694042275023084066920287624424922320882451376
28 4 8 0.1116580491912153610303774602823658925418844385040341546244016552375791044049583
28 4 9 -0.01134456627520631555625207458826930090551780028935274632009305905052165370369903
28 4 10 0.2159601358457533729561651803764110565931013571170660083733638634340921392375783
28 4 11 0.01675075514040545325290950906359840241022693298272460155602597676312624257181836
28 4 12 -0.01317248431356623893878480753400200497894181762384638956195051911367091075788913
28 4 13 -0.005552864538616386781244208709561375064942636379795439742360756624641416223005855
28 4 14 -0.02994887019944330654127576841806199360267819857539159363097377731738973247291455
28 4 15 -0.04993814567079498457445636575131055396378775976584200574502478103232105760466929
28 4 16 0.03960666076546889048850529970528838206354766695559049026895943767371634031364569
28 4 17 -0.006463041765043676218974181050803901506802010441584322335972847075259944340042355
28 4 18 -0.04924625202504279940223008298765617242331392300995258906134693970492156880023184
28 4 19 0.2453830354916239812001987828079774883246820021053590865731220498769642186277494
28 4 20 0.0004320268394140996950444855674885765913149518382147028974446357979305402288857816
28 4 21 -0.06218669908929863334632895806503183903976496138467595417547066807668595458641649
28 4 22 -0.1545501314527161688729469194415650316953954023266630810675357613613145678491925
28 4 23 0.003225507420176464559243544298657538794739068487578879818283894005129130265150508
28 4 24 0.001159660849924967070963349842008176804054740097674203600429968227032697402281848
28 4 25 0.00572902348526552966355193452498508794119653843021471012883740023463918579780149
28 4 26 0.02216806139594330834901835106905133810718248827171050901065382339703636194563848
28 4 27 -0.06694709365468687711259727482993784433400770764689734795536467569821865029604624
28 4 28 -0.05819635983222307003239753887688355971277583552814428348594991911056824934757369
28 4 29 0.09636642754015863151085370100793655313632737892317737011780191314566400209871809
28 4 30 -0.05787665993594972941617358724797441890602157524557886302510933920963734578807565
28 4 31 -0.01955212597445501026319555601240708108497044920811558667650014797109310427011077
28 4 32 0.01072996671275543885677964458246944194719518243542114572647807664853708145818862
28 4 33 0.01231546385029214969340721182809725070991955225093281580959012267539925956464963
28 5 5 0.1774325222389858021643522432276082277872999977896609662983257802388777418621992
28 5 6 -0.122931931431680330174788908520391506729925710343334954227911043568425260670375
28 5 7 0.007810072760012709526265099873118431224188678044706041381053896270877935001125103
28 5 8 -0.0844716796715745659182984772013688659249783161319419310793528225714146689961845
28 5 9 -0.2761614231747672095494776804070956729584746750639408379244750813061185734614616
28 5 10 -0.03978998546862706376715352232060745778681126224205808316602332284865898322615565
28 5 11 -0.001949283928311374100903012397935811607939578484212692149121267059127616286138613
28 5 12 0.01080910411396611359065143144205202525472457591265036274094045028585036485304362
28 5 13 0.0440110115204515589788128510641656690962942670807456383076404981454564168776046
28 5 14 0.01176619623083336174093693890657657478478841043274833403896250173878729587330222
28 5 15 0.02799732397826891063371727235156763379201154266188934743476512287290470522362211
28 5 16 -0.04604833349889241898165281582090856427349605773654743491342791450056846219707539
28 5 17 0.01032446159754728026139625381622479195698258714126046825785516449351978169169307
28 5 18 -0.1301133044764119484132191673688854365342704618195237988088611616745839079826646
28 5 19 -0.1123278052731744248511995795488916201452597978029118326065561355518264755782182
28 5 20 0.04484815399227443542531543448445845817185493053425027208687544360426901195711453
28 5 21 0.1607678495548577223631308392564705086601271039061988996694461144684001746724312
28 5 22 0.0476158049112186606913195430488854937023678851865285130365567201605029803446968
28 5 23 -0.004204250857146422709023781222452809516352412842634450479685763339185639056380495
28 5 24 -0.02536310265317395566397909681710880636581531034579559204279598523336414429146729
28 5 25 -0.0373673498218201645016029342146376320215574993432136762173508727653816932704754
28 5 26 -0.02847068864779959773570666296405009501596891066640741314142680491806555991331745
28 5 27 0.09681656709678239936281366945340856552454995281726979552677209974101386974570616
28 5 28 0.04920881678562016343724479064108385178470024304108167004719893484907240349905762
28 5 29 -0.03233212527929998568678602246685813329993703210140658913380224784503533806754069
28 5 30 -0.1018776076303696505524440698988225164014706997414576924768638533237481829713209
28 5 31 0.004598606323882629538664044615987836988835277336514616957447181102621808738909748
28 5 32 0.01563857202068685306443151690481993354297971873632370427587832512918477415688384
28 5 33 0.03362610159774318042803966640866138244651255512801907328886377239586853890865061
28 6 6 0.5697845484821359231067541264667093002694639544256531941752316622152170921160864
28 6 7 0.004562848921362349260297238430596871442206917643834284392667930282333420684041615
28 6 8 -0.01944122113043816854343253785981718875198368018409407934836155358370518068325371
28 6 9 0.01643914633305668057149784795474607834113779776062039004704045723128067289139021
28 6 10 -0.2095661244118686044383632482889213586510806230426430461913590731099947901271197
28 6 11 -0.0008255837131968878881273592324661028317425162233946968539465839587712608086268902
28 6 12 0.002237160654354518456004869504444366173661475054963326089420786503701991617898553
28 6 13 0.004690947493831304382685522438479903978316802123338038360782698706089070023030154
28 6 14 0.02252799898370753482648837300281596512246047945626670024012116107561289162453199
28 6 15 -0.0115820938053570329301674357948963389387136160181764464350725824635552768904917
28 6 16 0.3740083845110492183427663746693482005118051527806489400821345751846216599754693
28 6 17 -0.203080658185461843707166799566961778105223879476430614507103635998980321628001
28 6 18 -0.1348102690740585777703557676604276568260501841646501670401078468677502029669016
28 6 19 -0.1623510659387316494080050284142678732990461888058889006687862320480172259377862
28 6 20 0.05129302660021345903645755076949234995492273215464579893437098651191286649475317
28 6 21 0.2036695591858085156746480079280310453176484051923807496176206029243604974763297
28 6 22 0.1735552188502814056628303116389955733517790092144740511666859010901162693197363
28 6 23 -0.005478123224423657976182339007537504956880208519609460528179328382692229782313884
28 6 24 -0.02313682319599099189431747574003224977352978636894399265837630605247530641780009
28 6 25 -0.05426365489848000161317276366549600100085818956246148019401095867294362085700316
28 6 26 -0.02594878750099728185508215760506093091260227141637287135608552704022928458967212
28 6 27 -0.4951385159940336350147292691379987780711819807830503778794729803714370242942089
28 6 28 0.5388670639738473855031546137563964734344957721900589382357866140507389856962994
28 6 29 -0.1430379125909650404580495520093193812977229455881146409195640275020481287509372
28 6 30 -0.3506621521534090878030301733081156847385742731078382061425930832506460524022565
28 6 31 0.01235783877246768178940723820813108790341691424792999492090982339561501225162245
28 6 32 0.04123607439009887787755724618815293973850798041317315460158775355840078333800098
28 6 33 0.0663691938809148848217742537867124963364642054588455262622718718716797405993617
28 7 7 0.07534102546303485016784839842355186586566696891482623890649251431229111241528041
28 7 8 -0.2101043367244451765930910136465141395800238126301177963549668278382174608941746
28 7 9 0.2703625576797255357915495402557053252577048526243576950439314795849118599809379
28 7 10 0.1643232226574044952442026958696087793586124351587649639691631794338380007925474
28 7 11 -0.01846461447145404291212361158226634520773846744979976670004797577436035701216523
28 7 12 0.03898209652764196461164101899931980698654852210451889880354604090728781477507328
28 7 13 -0.01814294549434737010449578864319833718657052007082976321361432098227171695210663
28 7 14 -0.02394014472176835465611585860856405482573959859735296750494314406467194590516895
28 7 15 -0.03242062013818328168864385906825097933828848105663320945818760231573214231876633
28 7 16 0.01193142936872501376186411681123442069569496844280940065288723757223603519831894
28 7 17 -0.01290662952455528254868250294876284743967499645775455668774840870899815057254344
28 7 18 -0.0250708777555744474013405477576329938922968450126497358420791485560258450228366
28 7 19 0.009176741626611968843462424780219505778938348495171635081444694128939550604579827
28 7 20 0.04648030290902685698916165588263291697892340089562240530279840854619563571561813
28 7 21 -0.01774528609997861406605630746654005108354404577333600511387483230063778442996598
28 7 22 -0.3591805652582249475474858828308448147961492242928362477618664473066034697492027
28 7 23 -0.0116072924242165703785115820067766689423845173471999194321170553601631038066254
28 7 24 0.008624571588242086440976220797656018132247850863004779812698540809385308721511325
28 7 25 0.01722152677187486159783856814350900464214235874331067362952975713171153351023149
28 7 26 0.04082655458483861754661329164226827460548540737577265153651157300557046927648297
28 7 27 -0.01277913903765057977465339022060774743103079367486590338330184793367686284385374
28 7 28 0.0421459254728100771552450488939076224885247461327391356355604592793835577120566
28 7 29 -0.125374844551478601963991035266089901103555878534217554905454700347305722221364
28 7 30 0.1733603036844600011973527959733064873945897699809460434706348313536163704486479
28 7 31 0.0302292422588202799189821527164613548252701243793423093479934741863039210148265
28 7 32 -0.03543772527794966010327733166023325357046711522748865031834021585384627630160728
28 7 33 -0.009348149176798102303817866304679756339889050003739372182657236650769782444401923
28 8 8 0.1730025968346187992837961084490231582202360140588224891892965589158840800327215
28 8 9 -0.3776567089876770222050373707141741423062997929214917666844080606324060574709637
28 8 10 -0.092014717253184505853071240731421965074033867509472051234430078554032436540994
28 8 11 -0.0004083641257191091998084311267358047204457467894124988237942358924839660735926888
28 8 12 -0.03875881153061958412792702119518153748540802856731090365361758922894050680553663
28 8 13 0.04975755474909201123156316101210429400728518619430850682060107788024407701670085
28 8 14 -0.002973495059304872713153866501787483190174215494712009471392914903607923038618856
28 8 15 0.05463261708655680519949720099574937379047072349072151567541999809950428700071933
28 8 16 0.02729005331983563419616571029296002080728650309743381473752314048886378927145849
28 8 17 -0.03698345483717930882581285494918282085927807523474493888494033411016974954919657
28 8 18 0.04021652166071624909581564061367491804554852649177743499852016671462385763201549
28 8 19 0.0519770827048538657851948765453286169082435316604055899612689317523269920432623
28 8 20 -0.1333038005019132303635849458519934823202024850920763740960646971130295017126666
28 8 21 0.07910769870396822692348031959502184672781725786186827919286911370084868566500447
28 8 22 0.08392454509742146773999854001636308360360981851299304814887825847567622125006327
28 8 23 0.03111840874846330431709949677338099468971468339347616178581872395202261331790627
28 8 24 -0.009378458033379106336795127332377600182964532053269688380840918142434881860812512
28 8 25 -0.04260501432452675373001428270788273833264479503829804938778344083703075214863261
28 8 26 -0.03273162834510025223056074170899340815798288521708313421518644469790471652922068
28 8 27 -0.005128939070678812934441748561173629458090026441676743040751455207277153613148594
28 8 28 -0.02720851508855488011953606026008150177710583726911160073144755594920311063239061
28 8 29 0.136004470015977757183973764286502842047290285965194528797358318358852835288646
28 8 30 -0.1779100163956383432876463368572215349053533288613568364068748963063819245097169
28 8 31 -0.03159400841749938762494540392257612294448472378896712168037954975339922593023868
28 8 32 0.02750589589873948616807986119646727176617050501970236117605294348059598572952133
28 8 33 0.05263099285339408650003903011310749268808403521904315200621585662270137652461436
28 9 9 0.1068668480996344679205710012434174384744227440094274002834448249239756373680521
28 9 10 -0.1090706342772730987503285070419308301286979552201106057781760812649760675765121
28 9 11 6.384009642628168906861935591344540179622026880627158321562581851983322982956308e-05
28 9 12 0.000878793185434450863221466291773134354757897225186022809928688096339661051835454
28 9 13 -0.03232245628403638562149279505420916999979250484009943312812172679801744658435024
28 9 14 0.02970309193344837210579278910998695878619795317229019836020375944486857226500562
28 9 15 0.06442051800285169145454145886071500883743171961174330851776883857812277995418938
28 9 16 0.03752165840689941286328553041150389316688933626758746146121809312995354401048446
28 9 17 -0.04759862968918423322218595331314009043576689490119885789664882342862024516675969
28 9 18 0.01045208154059275900264275331071592093141213209849415663827585398021491655816895
28 9 19 0.05454249609702225185563091017143687260878732596412639372503970267492688937779678
28 9 20 0.001314612077764235688569999815408835775182493912012830730142000300900677998991972
28 9 21 -0.05697905231915058405956370452766540927018742544107544762512848176496214523489219
28 9 22 0.1189854367013477213017757235835285851506239818284418572270054041619613830394436
28 9 23 -0.000471743447037300375256523938562749774345761366910535205678584816646325103850913
28 9 24 0.009951891391294109365834159023931919814499764709723778837573901360039860530502179
28 9 25 0.03053854407679740240795586805482728863871106269768725824926863643811733841065694
28 9 26 -0.04209027169902512564084339452302402360853994232467515100217028435670540883962254
28 9 27 -0.01972821300661375149782429499491803697587421499981380116448022734447917522719004
28 9 28 0.0239006448478647043193045725240817032531333244411661398168053013269457596331068
28 9 29 -0.005397164199631432846797531717674423481367781725283257035597197318982963284556152
28 9 30 0.01315283495083428440378106183735256903105053474096517255332052631350214109251511
28 9 31 0.0002173819288046357334105361151603420115653664908985409906520500704902784433961421
28 9 32 -0.00480609015193549392529027098528438731408839145946967745897565573185799646529176
28 9 33 0.0136907800964386015788491683946414991284411733536211505219875844436345727786206
28 10 10 0.3806661405281729566342859135498692896287072939387667644499278075928466693805599
28 10 11 9.886889715319853033377041179893929026829004860659658410073755443692291408263437e-05
28 10 12 -0.001677593367064295737470323454314810785795466925241431193364027176903763028735661
28 10 13 0.001147487868310245776220506867442208416365815927970736561209405222240851265769128
28 10 14 -0.0348048902187484895446774836994556903113470072574757905034540192758309258153519
28 10 15 -0.1876876940779650476608014253013779194234416131202509830110298301554514834773594
28 10 16 0.06337993836389965222706701007710923565295333307002847190514101880351331730309565
28 10 17 -0.0607441908937364560736321522710250223175214986248464773053448166394009591594885
28 10 18 -0.1071537671455441504282138924844485321843290994507910755543526980602245650202192
28 10 19 0.03936439323973579916563886010061636667662296984263477602875842526260021066124402
28 10 20 0.003171874827494990191413551235134004966028620078064100822190606867400825733663911
28 10 21 0.004585204127875920235738076914206254914243360079996544103146317907559766507302755
28 10 22 -0.5914097541748256841461587357780556596579068041101048183724187491980447059919859
28 10 23 0.008301813143437639376985699832606057620807104751578994684134922399038361687928904
28 10 24 -0.007505175708865878274486452307486908708469653261080346579621430459169824388959827
28 10 25 0.01219976080104498763394916068188332341175844677085476998039501099069482747996605
28 10 26 0.1263490099026423982726555543706789670008076011032720069602689850729341263259991
28 10 27 -0.04547872996715294489559722261879594737667796222285816045087905643268381441564068
28 10 28 0.1583828602720503648515760370070012977885122536892263312683245557729909543081191
28 10 29 -0.01458343786933556322842150852366520602670420831817039046782371814841648347684736
28 10 30 -0.0298916097878583456183677375559219718424377222990270717395319347078511035278793
28 10 31 -0.007320748395328045913152083397454574795286284934407739017047498769507585975888737
28 10 32 0.002603335863179954957956832420282417995360763961027358001742804805132055756960111
28 10 33 -0.04382001756316562842108969029229166999569140384656291307815149391723446368032903
28 11 11 0.002990886095192373905202769695344001954684272557825503279934071837809249536147755
28 11 12 -0.01684907683071288993437128575955790697842057864283773708022859942276293109956581
28 11 13 0.01327124836092593628642877890158771482260631022068372719279632817043796063988618
28 11 14 0.07256236196718915627839209383135521077573813196459404904783896762974115712552405
28 11 15 -0.05097832458098401857044456168508201561869884060749372693667588314798815046850385
28 11 16 0.01515463928948912670399792770261369993895097787600397282105532542155481058947699
28 11 17 -0.007184071227918033127921346678601391383293464183414978576678723196638891941356017
28 11 18 0.009166357453046767814062405329324683446556231096081527270468989737174651795246073
28 11 19 -0.004285743328103973763894653026657245266843612361995792188976665322970474505623924
28 11 20 -0.01871587396634063904391019378390917905666080570599138589349035106738805861746508
28 11 21 -0.004110391320632360986933474537052860939677545316007433948303867374464612515291749
28 11 22 0.01193166115638651628292633386862171454239377122535860180154701750258719145308971
28 11 23 0.004719513985585782672864806659096329058158744519399785984065525490401395692197161
28 11 24 0.004721491826699427544342603104356818011029989139048939805711027481706180473623791
28 11 25 -0.02350278121484295798449095814839177256349716123954660029065227204917434904499203
28 11 26 0.01493101679492837268008102656492824040352060561658634458577726962588350307159939
28 11 27 -0.01956198783196018433059967872656980711853785298293335846472793045666685450469566
28 11 28 0.003368572813934533325183414906932598856790432534785712126724531176330451460213367
28 11 29 0.01814544486495470832467247706096946484426630039306607178961520468819533682895666
28 11 30 0.00737756388542882828534184762210376143295835267385236176454949290133469428680556
28 11 31 -0.007960585190145303320853140224537422215041049862855600464615901821516260480470819
28 11 32 0.01018238686411425262933581208746215508305078036559099501682151893142210444690592
28 11 33 -0.08682504368498189272432930531432493885536175023509263397095632378838107655330019
28 12 12 0.01037416535572878021320072358703237965419367584060367402260255951676312485097782
28 12 13 -0.01135917931183777781818570307982562103259206090229037687310765666859307557486274
28 12 14 -0.1156412403631193388361471166087306242919215214474131359351041185994296300759532
28 12 15 0.1110187032828630372403291787999832089462047507441311611257815951385486585697622
28 12 16 0.02086938759980176715375235140438652257269214604063171378094190476889325582784476
28 12 17 -0.02985342720643472106641020432624308696079704780935743465237040165480075612728553
28 12 18 -0.0071216753453879709697727678565145558245493512162997532676389609031908286837784
28 12 19 0.03420382369107959696553151273563808240972217032393343161466882641002547437846607
28 12 20 0.01496578170233132186197027410697329223309834923471696253950975625288536473256137
28 12 21 0.001467864771264719302899522970018883124911564283296326774424838283341652607782415
28 12 22 -0.02722377149579324376478576889893547325403410065444330528379866910266059269129636
28 12 23 -0.00842169968858754206115906122063757857814247567982323335148368239297750964142872
28 12 24 0.01317721117239865960230232967922146655561673986229991540445086130700412662460128
28 12 25 0.008244662908870819333432949034268829263443624318433192584413481847300878207614106
28 12 26 -0.0331209874652580048047507076760624500487839757650037033078731780765371846463015
28 12 27 -0.01337815674335916473856790225862943653958198200358246447891441985508779070899429
28 12 28 0.0349272768412267623688480787092135385301929798696954746613541638970248378688549
28 12 29 -0.02103434890183257780200042045877790861439626428879950697917218055826997973522518
28 12 30 -0.03588718774227397835000428809276323496633737038016007695619914792679783900171732
28 12 31 0.008719462007557720065442434346110058802830699285641576781252605585326810211612742
28 12 32 -0.0131851873210252795209717491965005399715894319100068268615641255897871252150534
28 12 33 0.1262090912733629392016561974537858850210246456725544571964290769838111487347245
28 13 13 0.01447710022532949094722251745973285934971971679378826946849967502545449101881786
28 13 14 -0.04081412293149844266531478600787250776522264288769985470064495323129007572791314
28 13 15 -0.02447616072400344999391406411171228610248713055689195335021534264853913725704134
28 13 16 0.006006055226767216076899834507744569847217760459606259007537049389688948763621816
28 13 17 0.01790064470477607890499026796285748261223149307915965106495950093622885443097586
28 13 18 -0.04904020160711536963764962672417425980080207933203229239437310610589890962270776
28 13 19 -0.04630368208024656515286762579177048489818990359352150416146162416283352735873365
28 13 20 0.01681605346452150766489772285396106281149910632378301333261933330836233798604491
28 13 21 0.04613618457016460635323224915781907268843764526652467736121210443749622238365936
28 13 22 0.05259267109263146564429793989379635807822967263559876523833085122832186026302393
28 13 23 -0.003207352938305201250296925080597932571227285979794353550602613834425474032838625
28 13 24 -0.001031844319926847825103416536415995254124702909997735598026745818327945777244147
28 13 25 -0.03005370249372631413180427119247444141891372740354708437535599377661742984569922
28 13 26 0.0191510671974878152736185010143097039955907539623984429559407620879324440009676
28 13 27 -0.02527925463458403168310150207984238779820912229561706616663434732095363565993556
28 13 28 0.04788313061101247155342153617716179046009130472253855040527204251605083567770015
28 13 29 -0.0139246852962940999673774686875180045926822510863617249084503494495424806284953
28 13 30 -0.05866266369423330406189004031387416573560880378124111796692667854361299058356388
28 13 31 0.002632614023282928864895864496329844543065209291062507097001988707269318451724417
28 13 32 0.005111242539219848290342752967146879194224287269588672643446404346421286176468075
28 13 33 0.01054804646732690681691506279806951909282914724833287414368425449425345090532445
28 14 14 0.1144677939350843852007160596570623891659101744536363773188205276332668437098538
28 14 15 -0.1729295921342257724040953797046371611938373554747392105161580331393709592842222
28 14 16 -0.05444570329546126700403803067886098245416883904158810251785908394344298189661556
28 14 17 0.06315862537744917007945745567074592561245856285117870080943402969621494434465408
28 14 18 0.03035636463826695923420525014470225781434123867436643387273633695818853624651947
28 14 19 -0.05771026529929999053831898067025747302870825263406643215254067348160179774646311
28 14 20 -0.02485304451889315625960491032976299509755637562950234271687293071689791736956927
28 14 21 -0.007261382787805425352971010393660804532546235766169173897021275834278581735508749
28 14 22 0.04083973420035745747439426827916033229134396734843267208505223778481530354291121
28 14 23 0.005976161713384236928998760522621919496618878169548786516722288204269698516495334
28 14 24 -0.02248703870642344361201274898135027326089093221678039389146329989897815387128361
28 14 25 0.007623311781678995425763332528632383794962331540780522621106674378411315173992288
28 14 26 0.09266811305969312381317020065363456011319913341090760704503056180901032412978411
28 14 27 0.03767731306135829902736185731821434638327089513503613552146158137586247559203228
28 14 28 -0.0875174959576992542844341013731174717675402472574450668552216402702997998166986
28 14 29 0.03729534868357201971882267081482131160627115124784394345435678025284065374620643
28 14 30 0.06437430945846910697290685576772065326136806456327388374962579564794830050007088
28 14 31 -0.006841487427712450881464563563463737204447862844184250133107962511329818306243393
28 14 32 0.01377141032118790214312315204171340468863554190577229086105866256893057578437176
28 14 33 -0.2153247098193783548412882142945143174875768427779729748494797753028695924436685
28 15 15 0.1401790052068899030641831093102344912762620439601665956986000482191630919376459
28 15 16 0.05688686531162076862200233569449736221535735285951353426853246413135012893155803
28 15 17 -0.08056543531122576658943928964630029306172414674935040073020781627466222085057397
28 15 18 -0.002193554212102451508876553752778282319208099789286588012680669874448264265410589
28 15 19 0.09384196948928444696829683036553661336476407085622254261888761538968140450145464
28 15 20 0.0029820234219160562734372175863413073511588380293933706773024938282902813010344
28 15 21 -0.02701479220592597341649823346388423927330816824961137630609165973514570513869717
28 15 22 -0.07814638492921205633017314428825640333433320770083643246176241164754266970006111
28 15 23 0.002862656430583124092449135047567173336103856689435987716427532091699160040371912
28 15 24 -0.005999419588130900357533114104916920778078410482912279775802394888405095065888552
28 15 25 0.01278942793256536607092028021320943381789391714006987875367957672421418593836717
28 15 26 -0.1014212368954691626788071496108785334346168372251182968469481862951643058749576
28 15 27 -0.022935370731636518935319088604778573136668817110487460537831032837531471388658
28 15 28 0.05999320940777641495417743759833204746287718383845052612868601291256149095769385
28 15 29 -0.01570802281933046104628078869440273477077342826910753573031576743445657649558841
28 15 30 -0.01944281777463525243130356730245609427797668703134471801623509704152070103389298
28 15 31 -0.001863426893627845996333688230543671587683953396250069175856656476093418604426769
28 15 32 0.006790048828875289663172949029536705961281599141610429848284797641298811093628272
28 15 33 0.1368147079353215605864673104078537173593890795702843788090646058166313797248745
28 16 16 0.4602590349831073411210710091516524735310713292731961755932000641572148104450705
28 16 17 -0.4449353276678598706367838158219944984408251665966795446001234815911027246917951
28 16 18 0.04033614075937720493906212425250423499723807663589332945239443463977469367475426
28 16 19 0.3109953607178733976194475025905149208766352623627022484391204844449920543371523
28 16 20 0.01177650866551222984929486239560411882352442353246672142878994910320624377357024
28 16 21 -8.484729656567613700777100445504099444513237094843472951819845477697703869997032e-05
28 16 22 -0.1377319995019262955847775867796711969816077981207874385319539170728777824551993
28 16 23 -0.001830141316254098743645310650186908492693135018096123419481890205511876489951143
28 16 24 -0.003503287282381566614824267547927918486219328134577213852247362719698697647066101
28 16 25 -0.01169647004262130419736928353736357502609806820229741559584672110168874022259944
28 16 26 -0.0070963570818382634204329272916800448413195108913723943329061583241058867776564
28 16 27 -0.3488141551437109318419677352097198075472382990719570633525621110999731872962954
28 16 28 0.3605193700371714053378837563749936163434484565056302533050755600079450308794934
28 16 29 -0.08448377022958459631040013742641618076344481499539348616285671170169713454187136
28 16 30 -0.2478624225009552804049525606538407098321570519443370879791889724874750629249291
28 16 31 0.005599699964666469784265696732608318722495194121236269337300973610642750275221531
28 16 32 0.02957310362318217347591962298193048347666529166080216646767046584718105587139751
28 16 33 0.07864104971780208449823933976093913607861666060886493067652661176362556010496394
28 17 17 0.100002701319701096457547653876074523154622431355358600282314544695263306982675
28 17 18 -0.1216019267094975959080610133298240543427301264761354905165438327580484693665599
28 17 19 -0.2295577887391440009785653097452705740298237840620319263884437984223224622230958
28 17 20 0.025591947568226547327926875883884679705607763885211695310473602931485697914161
28 17 21 0.1257267120258541153995410221624087628954403456305490009397047493244511307831019
28 17 22 0.2856822596315381059366748933740890090220474462221876269162947075739166631697251
28 17 23 -0.001185221551726455890681689226916982304740124008021428229553000139676266078519913
28 17 24 -0.01279847711300882478823497748814756297836416119614349114589908807720895157795623
28 17 25 -0.0270749769277435634287818562172064434172981653099116262963431339148461091293467
28 17 26 -0.06500676522045911628516315088021979061631860033741710687304012600498726354021471
28 17 27 -0.1587811355928726856950370690614521957159296882461322156856781858737970875480477
28 17 28 0.1905063577370194288141714108743066630935285894480939480481381921011910539504316
28 17 29 -0.03883479664127881612819609548726928340194389096642715500529370511195055056344853
28 17 30 -0.1648208144337199203015410191862683090960971614509892153194460835969398459733433
28 17 31 0.001202977829447605522921381444865149720199927516869303829796190392164388568982699
28 17 32 0.02097758044544138665799078339099746406271167972475559517539884974431293469850995
28 17 33 0.06439434326284798385327223251799414202532617666146494685880825632133194619541037
28 18 18 0.2044379468873134639949201365648206117753525040839890548266977981927870765660035
28 18 19 -0.01934223574768438931070599267873788834458934637819034876171524686955243596615297
28 18 20 -0.09119535691877222161087274596218382421611361573834960300584912168226112356040104
28 18 21 -0.1035157519692737146198028831447344776605286204478496893595931029241495157485647
28 18 22 0.04752568114595206234648223945155439185769545908329117846754854283988951935902714
28 18 23 0.01114992067188345213992151578809861982363435584157550315072235987414185227011823
28 18 24 0.01975512958514851455473074125765940976709572744183975920815852171768858674088818
28 18 25 0.02688608294655771989114195526523087078921395266579610625459744318263104553226772
28 18 26 0.01893597960631855932816349738681395534627734301932287362833581124283783528909979
28 18 27 -0.04953625159469225881502653123248896708498959988365825542477453598493972950799708
28 18 28 -0.1335533276441661660315991624392589820156687597241080792057984470038372423855909
28 18 29 0.06840371819699277154757142748820687164869721149282248469017670601399639291158107
28 18 30 0.1647046879138464395413525325651446532595761706655858905468439148996775471543128
28 18 31 -0.009106982949129086276391341286539551813723431994228941857766748562070373335052904
28 18 32 -0.02652692339123118658413114633646343007160644424817587829876885771949064930481111
28 18 33 -0.05998330250389120735236761693803196081453009322097533514301860405064639126287557
28 19 19 0.04629605517885868247035122100933448064424326869920043841718777289653824227093415
28 19 20 -0.0176393269466519702625591804439580783756378205576078927654846220603149572569709
28 19 21 -0.01120726543608212730099905709608175933857068728877732950334206781381973151810918
28 19 22 -0.08443460777271346454418034879263370873132456072609647100148056786995987247111998
28 19 23 0.004208648276663518111545909779364083527261113594098433920213759260771730367476132
28 19 24 0.002345597988413265726427335800384392869269579040108474503282739689402150909384336
28 19 25 0.004054046209247373304819603762766193021135842442197416886541071277857265729199751
28 19 26 0.008532136965678414728723027609062061249987664008242154632008631669477963686912816
28 19 27 0.06084719670098837710726075076864152621807516350438392129920884163610595464466877
28 19 28 -0.0930445380458388439405621187886068513719049090429603381576804647949140563288024
28 19 29 0.05156587113801984557168098483101703940237807151846532683306567884878002974743122
28 19 30 0.04937602609882894238162292700283891986111538263245821138383481413917947644298675
28 19 31 -0.007790972291835042888949243403691010894170610244846768543015566521877200672861488
28 19 32 -0.00961944634360266810467619480845363410685184457436242343376795555445956175031019
28 19 33 -0.003285193530619853815138649217453724889440556518398105020888949568986552478581649
28 20 20 0.0448716991411856361315994312446715418040320790643211684908845019385247287266326
28 20 21 -0.001442711404466785328873728329313678918322931833766581464208987557161266205433694
28 20 22 -0.0124758283225615259163738892108154861305935555449062372502019311411155350784985
28 20 23 -0.009815893987814639597045724264820736469769309174702992115204436839195057845644901
28 20 24 -0.008434035908861689822271257185013914603672262501337331916778557641170899837147347
28 20 25 0.002473969800070266297357321829882163805586376819020868304180900292642777744966375
28 20 26 -0.0005215836069178371021219433825750259880659057245270818333346246038548719536105501
28 20 27 0.002128059084354888732031649958943595661684184593623496449505371489770633016193925
28 20 28 0.0002158568727792730991444038711359306198686969886760712637099983637039990741197797
28 20 29 -0.05121962584415732271462891144173194173520241969673565275906651642022525948968034
28 20 30 0.01060072922795035951709015857462340122188092467654203514109349839873874675792758
28 20 31 0.01129436354832360773391133030740638995845271665951663653320349130252755651165898
28 20 32 0.006843158298708884624515872261051965009560236089470247777545020081753815010310472
28 20 33 0.003617016089971753911479763313445398990651421526106627943788747423738626477639898
28 21 21 0.03050507388846194904117405282405368172004425692227591383342200661090815538265747
28 21 22 0.002200824370186838356382741213521380126238543718794132134527391737108428894275721
28 21 23 0.0004399994768294987882271012608543526651904613040938568143145127562764382458522479
28 21 24 -0.007496704794820941305088755636474162082467338032969489952538553352327070829808621
28 21 25 -0.01118212025263320768171741852343510891293144883834477880022733312073065557284726
28 21 26 -0.01815442631843132971508804051039923962400511247124778969471930742693195431394431
28 21 27 0.02761922547383620669508868927186176235458479827016705617485971442925057343428275
28 21 28 -0.03542531669575370984909360542827056323200148180028107717292748429428204300208857
28 21 29 0.0115369538544321443019316043945599649082750073903830635606828489209014916490319
28 21 30 -0.02921112303737791795307742931816465153286275140181089308457500511392132945519321
28 21 31 -0.001492919102290068131026853693668026247948078478716428485201646497648096211699036
28 21 32 0.008146377199864573571773239818232976439710431897276078760096258643103551824661053
28 21 33 0.03667826026803797184467785070248713740488296668337284274224227302452512170975659
28 22 22 0.06033083683325089371870601590020671517408956959170914474001242113982881641700847
28 22 23 -0.0001621559549171323107790982936604472499440482227090586883600048101489870667808819
28 22 24 0.001138740501312175976643974615717888194996732837551352637760203328001683463758824
28 22 25 -0.002666888802755519671278053317942733672350036475054774652824021426501834575000351
28 22 26 -0.01496256357922990922695860039214847614646019498920673401359419193409391554544904
28 22 27 -0.0328738089857463866296866841294269510311174681755622883446706214286629624727483
28 22 28 0.03859504362437791712843187953302627548143371228593074427894146754935870486849478
28 22 29 -0.00336473780049177789814625443006837209524775257804403546773648449510932008942731
28 22 30 -0.04893926908425630418056442123836542082979480469372464170791311435541137636490012
28 22 31 -0.0008547915540501727827631872993000986767534502715284815838908575411483976000020146
28 22 32 0.007061811501458822636913542547055490376070977382761168438367346467861462417209361
28 22 33 0.02255454392762692254858600988878710421167611892564931185428228308857686201678083
28 23 23 0.004785699712623200330584829070625495587961501521347391598460058724080249720068329
28 23 24 -0.0100881836596073302236338745304792435494239956620856429714250416383874345328764
28 23 25 0.00884108413302366166946807587039012279390458430110383909077237004780054902195799
28 23 26 -0.01040010354471846980854681015573284657295611301489237016149234589807648675564916
28 23 27 0.002389072262786608670279496299961933571393190689642644969209506678399350509556497
28 23 28 -0.002910975716720641274254189260923339534284428990162086670810801118723113326838574
28 23 29 0.0006462710300925030402981186755347648519429101694400961390455134345431348829055608
28 23 30 0.003093036419605203645451402064440970557562221113797655035509090311029322407868503
28 23 31 -0.004769391701525758511129132417711448184461840350452155843251210441043549309786441
28 23 32 0.005095274549714791822686713516733596026701107041842436600003164735249912058084327
28 23 33 0.02874958667337926731660534355783765240868974199200241480613785578776547837399507
28 24 24 0.007550796287944529155415289008408156562120903633308914840643615569603880178473131
28 24 25 0.0006504043999109367466615228192533192227679141799834745809696203927840043872452962
28 24 26 -0.006287101383985372296136152077103853163524974935020768678758653103567237131617086
28 24 27 0.003194134467563691400676741190296284237104586329909703614001965592301392348889238
28 24 28 -0.003824217309949214833066960285682699358497032131538600677991351237931880617657268
28 24 29 0.0004273234379653289268179957832245948589538654983970514377284630567603945367549975
28 24 30 0.004621251382328212482346935918014854023221799952895212506753558985888825477306246
28 24 31 8.419451089150864048426571051459978841651205201945198396971956651510515010369814e-05
28 24 32 -0.008553875189977705658645565215823477266877748720592135878872930198322027329306764
28 24 33 0.01448962119134361941123917793419802255288413215042240595107338372440378559497527
28 25 25 0.007136696565702877235494738680487866725340289062339495642226850962055418511842572
28 25 26 -0.01356055031666652735438242227631165351562295059539513693562804758691858419655843
28 25 27 0.03586312358175764121295076345483179198219241490261462481339084376166155098365679
28 25 28 -0.04239036607243636884580224770168396536024462799347313849005627207199631794380157
28 25 29 0.008695327405241227295126764088214795091277188356879397621377256815318540697901593
28 25 30 0.0386333670200243841434019045330299998639249706659685659576297238851985956853071
28 25 31 6.212439631302211084074625106129940490837916577047024098767640927682770776181074e-05
28 25 32 -0.008084477296494298666533428658676694702542260309957885101649987875435442360216301
28 25 33 0.01681471464092422129376582009093100123822155089236670462257280511761852819523959
28 26 26 0.01142978087123921998035007453403347719184705567498336265798057042226582812451481
28 26 27 -0.0005135375163351897915888861777059733471680417962057547608958120944755912237738176
28 26 28 0.0007947553479417195670581106430746090717725172819506400942951846813142491056231446
28 26 29 0.001012183524627845564107882565862685628628604004332091405040818376231832860329893
28 26 30 -0.004536570917281291850783883273179863109599499303664755023840444082700658196389446
28 26 31 -0.0002724530847962392214277774189930856365608268699628284952274044492772098884154828
28 26 32 0.0009393342811091146828554127566150151423884515930698398636226314349620055534453817
28 26 33 -0.025375964696845274696342692684181876006850870763611963182811719521832785520359
28 27 27 0.03829596330202525810274223003816895377617659729991563144303495464245788072787725
28 27 28 -0.04354090784766354897385522730494598927394342380380676020959786756661979479645023
28 27 29 0.01058958113285416803371790298264766332282835199807975403773159065199218983748509
28 27 30 0.03658845812124895011294344631268233119371786266138295609672825879972830431325714
28 27 31 -0.0006707409726791418489243438080498437597242764471979501357769790704257183989854808
28 27 32 -0.004738546580058972877986212298553027878401366174545680494866743476223871307562596
28 27 33 -0.01709871014030885406574853049112605239501688667437376688421589761056739063347369
28 28 28 0.006476288816789198283112380013168218513199495948170877833505797797215411572384333
28 28 29 -0.004618721050009883805751766088533631132133162372089982575714277161349199549521864
28 28 30 -0.006420329394634087679703360429188216573874421466529128728910724292998506461323338
28 28 31 0.0007917665057992743013151848059621868070065564187540740621360613168662783836835687
28 28 32 0.001084310685778265756924441144757814429986406953558634289203077634245793801464954
28 28 33 0.003945743966014522204505919623631429993909317418112742027043292553536205621776568
28 29 29 0.006067535595685832855928588130606436597502783504599848108566763409302068537412754
28 29 30 -0.01140334976349301637030144655533993229305180109161721410091702053211357790595491
28 29 31 -0.001461549645858017607661225594677215007435908713908883542469554572106211506778317
28 29 32 0.001398233875665578916627385936423224567973987444936399116194452554037036862042157
28 29 33 0.009046228964701629237876447397649069583578590546730386272209798230038498690927943
28 30 30 0.003601693458845176319938787787592327128178477635487585759063761914423339325071771
28 30 31 3.720790630449732306932728310568649603183626414561169150921835662284431754162349e-05
28 30 32 -0.001008647935732966116961219746169875572115037309085790331726118563889037756557476
28 30 33 -0.00202097692446403465268281329063794425376202928823221804070252741464166641440436
28 31 31 0.0001528049054676641340570296166344884426177734247843270366350086758307602916971887
28 31 32 -0.0007096224352684496013336873258686162016793984197765139669833962461297666527233616
28 31 33 0.003623582113342487938012590615678842353783524346149574306788995323812052269780129
28 32 32 0.0002205793855053354375514180510146605185428879385016616990565779618161461103395876
28 32 33 -0.007258808766306244614277628410874558385977156074748046989325822363398770872713234
28 33 33 2.221763018681112194140994309697184953488042637928675316548203540109848189430873e-06
29 0 0 0.8778545892348298417401966049386214601483487365775958386746742215642125548089602
29 0 1 -1.3185691152470150585285735600638963024977274996546211953354153317348925892475
29 0 2 0.2446081155880505589128455174331070993739740447926291070751319068375029349231143
29 0 3 -0.5246471097359258528808414495429242353389856436380947508498455902542103008637009
29 0 4 0.2805752134331240650510556038008032384102104942993487112901406324840154314077574
29 0 5 2.924481203495120388907411765231177257101021522255116045830821873434419629069081
29 0 6 0.7087322885764846551979248049988365104014921436054111428679972447980975583045139
29 0 7 -0.05615228662156084111207886638087054400634429073716922295470583971274366117051735
29 0 8 -1.737188663342531387212365039356361257940540816669798188130231676995881346553589
29 0 9 -2.862319855134692504040593292586655121331176273857169704415526729825496786378138
29 0 10 -1.798178881659062832171259059312422108642680042542280086915360589577037709387235
29 0 11 -0.02800527016284701583121257415682692807667359283924546633115486042138104008838944
29 0 12 0.3759791887840203909832828469248418005727927129707257036340721826469398905217806
29 0 13 0.739784560654293330104044499216672135961025021700927654288306892849337119414101
29 0 14 1.321462614891329781858070471630136271080989712424170772260038331502126236489288
29 0 15 0.6693538850538670039876764162687726130439105020422008153638506919808663709247801
29 0 16 0.006029181621524033151706467711001612614750859169873748421623813612215494792841249
29 0 17 -0.01519209463837368858079744625012227953893861252380234414856804617159085459527308
29 0 18 -0.1204873552608276556466568172114758422667782538154420505240464992870378065039739
29 0 19 -0.01522666812399613291425705469893751123857528724853966475380393263649720685163371
29 0 20 -0.2972773110964637377954144530193967510865617943552490026646655514415366285266706
29 0 21 -0.01381827007243483731658939121611167067984358231740186151324483940009964598637529
29 0 22 0.4357944670358065265495061651360939305284522478712044750020529212369780940304885
29 0 23 0.2465198003559715240275658329733229543534806480186961494147420988789749799309323
29 0 24 -1.205261574432013283369360792900300019364205851554548535684656319825049096592335
29 0 25 0.8712404412082888342201590100117355606475228331231574171969268967754822115967663
29 0 26 2.135400873448327377990454476190802757194191944128313894236201136874713633361649
29 0 27 0.001695708721447803031388008229068634608499559293618286379902172145373291078828953
29 0 28 -1.154311802178202055548781299340384108272692284183283915205989546702365269512747
29 0 29 -1.616535488662303874830756550485351547088994016802452883310621322868625119021629
29 0 30 0.2871393061923993276423849300796425176253813015814211731595545354980206692209522
29 0 31 -0.6226283674041993420917220527130964239068196538577908301984005188791127152437495
29 0 32 0.7603875474772087730303380862236715746270803163771907254026249088370431109634218
29 0 33 -0.541792306620010576513461361657405154986586136605345194358179950234322670942361
29 0 34 -0.09232496904244448839628476049535819128760837187102456064797247999252780093233261
29 0 35 0.1999449074686903853212279913404662795341422674780106181832887666338196016836793
29 0 36 0.03542297735270234413684517881071077301604368964878991473560299167582971367511168
29 0 37 0.1591772663549315625878141041785502026881381768848656175486917324689458380448642
29 0 38 -0.1574652079156303346777350870174409542472191121566911370463915433411271221687927
29 0 39 0.5778057583890383923600254285324289648536154310920318055338483937381508791765887
29 0 40 -0.1680196828591817296316736573101519714979520243054271026000992527133272385666149
29 0 41 -0.4365194700946140834712662424046158175531280448904605099105149763391227851853135
29 0 42 0.3936597090873193568630579375495257629792920497899954057646922230600380998799279
29 0 43 -0.1604983408090130128793246788730306065517046922943215429585865899286877115596284
29 0 44 0.574061724073961643750746775375724221009282240541318572662739194894662917775134
29 0 45 0.541148502867208150364864476416943829239732400605757644629423533140502083157043
29 0 46 0.07933850850335612625117128662745122932509484656240178914243102776855788431704262
29 0 47 -0.1824069587890263991736776487812069382671179264731043177384690397377640085828642
29 0 48 -0.1449098778598254010962552528834181136338925860823182232233521100560706370854577
29 0 49 -0.002427072991787817626293622506728129380971328073839264514860869202995045459900438
29 1 1 2.209461334447012277689102326889986343805850036913207124570889710216588822025365
29 1 2 -3.227406995761580919919542025497064643401337883567703078463975299152174990047368
29 1 3 -1.12820940701041402197111967084706226143896017015343627547291551205329389393443
29 1 4 0.8439916462833045302016959608343474749651102992038748457050339567802003397307795
29 1 5 -0.5901772879318507119103792778621549355360983393417781430369801354640281538105091
29 1 6 -0.5147614124108229998745227386199131906266187597216383162667588593558876202275391
29 1 7 0.2173368752954950759971163165868560831319498503250542499717737555586082562289066
29 1 8 0.1318580266129721145683495940699539968800650611436136910957014803435609328548504
29 1 9 2.222647667368805973921731783704762984242062433813699076659823114444911076547717
29 1 10 1.060371170136550295690901847059945185140859987161352693473488349008589600720503
29 1 11 -0.06532202220740431056610341346163184894657168652262249509790558782520245538111576
29 1 12 -0.2507674448163919823448534974001158165334760695125647130560463217125551200104244
29 1 13 0.07430246116442353469941853379607832484575092205793780378377265050852633347213538
29 1 14 -0.2075729190217573832300449077354171512617146743550277801809979459518317176917825
29 1 15 -0.3149136184920616009353512732775905809863290648839677810174967631761236385443917
29 1 16 0.000305820430472951814516067128003242883022667060683206110902478710705932355969079
29 1 17 0.05580866782003593874315061501822035307505503610365816379715767930639292591389123
29 1 18 -0.1037593965611829060068973640441572438146260633455939051135271011983022840176119
29 1 19 0.03089257888944834327133651221408468080084698048106736868859817954321847594359497
29 1 20 0.1000475218691665327615187552417071096820011923378915486874116241503896499175936
29 1 21 -0.07431400850118158858297995984185368668261924650946256541339153527568780675061719
29 1 22 -0.5955604425031840620237837477051451393911740900758436675620519760985450283858776
29 1 23 0.4099228147851448462408210890554966518994205017316411532691331858978249596391882
29 1 24 -0.6100394013595038632116144702682588793245350883277420002227416583702986485341757
29 1 25 1.196091914913076766589156915116866221419231010765223888589564752509935008888008
29 1 26 -0.4473950696626940971976638535525447226085118545746887076037372694791977839406812
29 1 27 0.09812552457084661630678463426121320155538055480057869243115374654669145282498994
29 1 28 0.1799424843970051778464045168758487624275842740203922882675639690714633448361907
29 1 29 1.823533739455210494885095115027266508815450393570982678783217873729974908763333
29 1 30 -0.458602140508564754683109155519447049279260684115150769066433434184034951803274
29 1 31 0.5623756900159885769331084694733826267435585883681437981175864796944671835614304
29 1 32 -1.367462256892582148462893155130295449946898574933232626933472683054256417931278
29 1 33 -0.5416023370541049490714029751796497137875287569569255654309395714541638550532855
29 1 34 0.09075006433179085785286232335244433705557298761988282544560402806974675320690659
29 1 35 -0.07538655725412779146274184723280479237763439038882324124033946521821581788436559
29 1 36 0.02583359587108551223874915268501308129794748262227939513657570746628496673518915
29 1 37 -0.1275429504407556541498353557257331352698540788711582654712059505038014027384922
29 1 38 0.3811944238905115632819019334762585258601445964562094494617477470862724624218055
29 1 39 -0.5695674422799371554550174099370019605643279410882730531608102515743468840737345
29 1 40 -0.07704662081822866737174966225123246969651436429244499783133178959682334135301387
29 1 41 -0.4496100970320791349883157968183058372196362233421025282091878914857846852207769
29 1 42 1.038543685816295452955586523990460527413542793507851960795494878270679141296401
29 1 43 0.4647015965887602834080197596213182553801791036630808053905008138821335158589922
29 1 44 -0.5534999291491535942150867933049380074089241380877683367563912288586914678756216
29 1 45 -1.047007182508571119790380889648343273181016201017661942066094122041092118546992
29 1 46 -0.08391976255191427130391916513959252206912571532471842317946963391454002623363673
29 1 47 0.02042019174278907417497222111252182090990480351972113332849054540668738058019733
29 1 48 0.3263684109459770165439178446052789533900345306603156258011657953379314809389539
29 1 49 0.1797673684129727792381150272408335357631995050773334616887568902780925818559242
29 2 2 1.071591661844150975228926007975415726542856882251943284953129236064787233661592
29 2 3 1.669797645623143457725390920918859727477302556072078852587794380956235178548207
29 2 4 -1.618101224888706543758189551125271585323462642825751689111689132911014488878963
29 2 5 -3.563009847606218911682319614816158781975382730981761561509091118275073007963839
29 2 6 -1.12994972419517566673926864009022371741970563289505860958174518608444202959814
29 2 7 0.6054686800740943342736811026114842679255282177046528274997435868667928516477013
29 2 8 2.715934049282529120076243965586435677033760423335546961245148851848107271005884
29 2 9 2.445423142002312261465572493046231994190742031256195758535191817505019153414424
29 2 10 1.770428996133056778514119946165079242182734448172917641892673235799945464280801
29 2 11 -0.06835204221611539472892906802052095383575259633594761018671887439601962998114083
29 2 12 -0.6343793970598115484260667440284424321812881119621907393620550425111788547199228
29 2 13 -0.8343440472728119943375143540061075410434135966757808284237749787978737322721485
29 2 14 -1.595274788584370630330098346591187337397059667865250095445541118087611061712663
29 2 15 -0.4821885910392670167141654957638402211043448045171627525154091729581179697073369
29 2 16 0.0004449189170201569584722915633021628484206884191945464184370337279110068810812964
29 2 17 0.03147061591996135699375405551337277876973797529410094774703590492878991628380144
29 2 18 0.1437261532208299220550772621008949804609854260333650080699844930330011534332193
29 2 19 0.03253195634142596816597137137059643923245807059598813584068832973549221754685265
29 2 20 0.2929335791462495133048070565366265579622031905074561169429333237355801615809462
29 2 21 0.0587297337330851813340965871997936781546103797518767542104495850763987851987322
29 2 22 -0.3908935607662125606232717099261785871549377663205789870921546112817157885994669
29 2 23 -2.397683590359695690517987314554384701388202508292600580644461836461291911331464
29 2 24 2.813698563525747231286918916716600003691961336768387284716790196268316894975165
29 2 25 -0.4240954912458682801071821064370075243462960725204575206496417835113411428785096
29 2 26 -3.033322888642144701790041390262137749115968541306537008208097704725342431145484
29 2 27 0.3821537512978305985055205490763575473871725322600788909944932780394590716281405
29 2 28 0.8526319949277325404862738428936032771776042959158465497389264411078209777640874
29 2 29 2.038461809921776314128920614380074428759282055376883782634717865121679093247389
29 2 30 -0.3692651711025255777203282994655665731475962172672249690104240383962762299054583
29 2 31 -0.1079585665790217775278564264260515255192992761127922373278708812155832377313002
29 2 32 -0.3201076004059795426534870893048709706076067603812187474238596223638811874855798
29 2 33 0.6853835467040321137727728597179622234280639306525216393369346663850594315332666
29 2 34 0.07449859437913926859690867612933799798615912544358436030679190941826340629741175
29 2 35 -0.02961628971326038157612004100993268518445796068125694894710354251204115548989997
29 2 36 0.02306697617770288133370021127154174343508221074849086316537937116513457324434035
29 2 37 0.03210828884006234284488929935945458591408080964614908252786352748334896101480001
29 2 38 2.71938352862459006841861547930594504634548390202313907566947299937116677118612e-05
29 2 39 0.4545737966616248588248321382654454896619591112739697002926178563011173848334495
29 2 40 -0.3862597379240765648625934743335129338374937352680577925139727571646051099153692
29 2 41 -0.4667399043542199765698262247416826491571781450891187859238877283344507434412573
29 2 42 -0.403420968449688752638064693334492052809554563850757228973253463886225587503375
29 2 43 0.398045701876107365119772519183061636766325866944132658676723351527503542196912
29 2 44 0.2485946063363771382174144993840005878387552496722645195443535016593840000398605
29 2 45 -0.5156828725372428522948166681261876379589462392070010154335929122128608510264788
29 2 46 -0.07432274119609190518555806510022231425074700659189588362761439919369370184345457
29 2 47 0.01818745107245196434079828033146935058435665671608537778936276574425317805936563
29 2 48 -0.08381880897031141935196519736694427137752031730326788117081560605007240674847952
29 2 49 -0.1490286682996823632407779155755155397813119707837048086874681892520995484956092
29 3 3 1.69177214237918280910384656274614473477268620640491702972944670163705826225848
29 3 4 0.04454017056502506341437208464457166503510488855669212966154473736734306327375917
29 3 5 -2.452120132891783423272884349394039209627914588380022354125292843549252147110591
29 3 6 -2.075752532465268388742982064858934950918371854264920856876646685397554021029052
29 3 7 -0.08155102464570774758901840157276300844985168687950471784702813144529851373624425
29 3 8 1.307906420267939037136445847300216701335101942821730645466273403959542776141931
29 3 9 2.020667660589547762634567465606633911575256368032329551936764807850813727755406
29 3 10 1.631054330490713761487254272034037227888814571581958444310889468323846882243924
29 3 11 0.03784710614311670935515043138831682877488070767279771667401411071672991355620429
29 3 12 -0.2679806010256230281936648419198815011549658166948848328970951650897133509911669
29 3 13 -0.5782923075367932892443107841029625816484221370504441828534291989236240051169772
29 3 14 -1.099801230603031483087364698885291519419364188555299104852974212465493185924047
29 3 15 -0.3629321791729639918642784467333366425555053204818311355471516554353161926422193
29 3 16 -0.004912135930041935569459773225012042996022063966912369140404891444676040266238189
29 3 17 0.008472944348517503098190957071520444467094610432520148121543668821308972907883925
29 3 18 0.1016387327036202523808788552247605014772773602866018195219484047904368989542705
29 3 19 0.0146241325155611015047049480622118924090099584164628582173669444899603337767896
29 3 20 0.2313122583348444372624900680077502500897379402525445314604115434651945341899764
29 3 21 0.01110192945298401313055346753831326088206536532276908749945411981150297555606979
29 3 22 -0.3823762750972925474029176561558690467220094897488948696678991975174338791623161
29 3 23 -0.763597946599217308756286212908073739915660344037914994225425900064198808427251
29 3 24 1.635029488785209533583262629380047499477678963455401567455356337324928273695201
29 3 25 -0.7844974514087987712853652186500034253149386150797600471533607943233422582380759
29 3 26 -2.210818701655086608923026844750851019746208505995448081590574234311085499620907
29 3 27 -0.3114023125664707988376333249497592701677620196176352963718901391344657673885234
29 3 28 0.8904843838056736349382040903527996285398212256544907097574859213366725847892062
29 3 29 1.556490755231873030661347857239702578867778565494116716418362189579450864837422
29 3 30 -0.08128482747173429749723192263809226225134941371101192546503141955672437474517573
29 3 31 0.5757350117057473508496490999872184929248823152654887538837829883592092894231715
29 3 32 -0.447467365078839213733488066069464865131558354912008879868426794414268268686698
29 3 33 0.3593154577944437398886976167140116789978782124282088780297301943244589994944407
29 3 34 0.05387255959339061958809337830987255101280366537747779000713768761036821634918138
29 3 35 -0.1674091356100892350653924975987462732722974082428155703398181186568971621223281
29 3 36 -0.04981546028499621509035814970996681611664525758673300109687726108331104881916015
29 3 37 -0.1255792291266171606013394282139424168023730304243955601965238090647095495078819
29 3 38 0.1012728169883740176535762048622522019640156487934905791566070319525343988887282
29 3 39 -0.006940956194887182963188483593198864916268701529389597190051630833217071982699483
29 3 40 -0.5051463140017497751757223146154880578535285698842741490561077751019349085531302
29 3 41 0.8400342872629275703886385242972552779200556751286753621778417907088774162873286
29 3 42 0.1914890694550386371519574387231347977776995206330567407987324854854109248788563
29 3 43 -0.03318515004623301896182051360795495255026083792329355929666979410191530632276308
29 3 44 -0.6354192863065357155235456718598686389288091376157181368016483711136944837699614
29 3 45 -0.5130107137813485377894870090685489776860833947119015869329343418507694589979276
29 3 46 -0.04394378774503759530190478194842379817566324243294623063511860104969410509674199
29 3 47 0.1615511236394612273371060068621786686757858756445821224347208255053105631782192
29 3 48 0.1326244847858466132042967363528080945469910367983721408030457675913328394540057
29 3 49 0.02522352154626581824464795138693438945987172876968425503179720164450603443762207
29 4 4 0.1922351303534355311301542153213902232730181934069673950180421872029643122157687
29 4 5 -0.4672729191750654737675402818510601847028974264364388741729957064396614418475453
29 4 6 0.2228942141191070897752404714484558145167042294452400323185351016632550134489471
29 4 7 -0.274212695318908112918897735476869902764907508825786388261454530952548506013359
29 4 8 0.6365826525446089785541630555475424098441610533617945661837855292702983644980559
29 4 9 0.5385079219247415391061635954399837065461381022438211748137129864351975185905762
29 4 10 0.1488854717325102288641831235532703224153519981376032279547269356849147848351922
29 4 11 0.08330293103722255027140843718359184910700915336501604736325988490640313071511657
29 4 12 -0.02151542808642739301655013639624183989074618948142334385856850747765543650279028
29 4 13 -0.5010080612291679670159179596668863981481499279455294533785927392203684153218682
29 4 14 -0.9261055416034195962751393671029806827656052105175674921193404395767177342605629
29 4 15 0.07881794062182660118828187732968968081093816778496629090751973812193204590435416
29 4 16 -0.00676187915074983538612879463890641542704139234906467667168129649966226482861065
29 4 17 -0.02824007021405124842834354369706002018043436068429833984374446608045101008506963
29 4 18 0.1125217931054975536892144948989055021917412963853082756071639901407640805413694
29 4 19 0.02910119188296842182883697550204176791954295887973557822925150561974785448852718
29 4 20 0.1993578071106558598043454985844687378207218153536883889198519204434796276078869
29 4 21 0.02425434012099777587461196286636408332818609011393806903373249916689602879192897
29 4 22 -0.05135756015828641213458443625814536286686749851960283815697599915312947184023806
29 4 23 -0.3095468378665005143138395177474375306813595538967707012229793634661947948359181
29 4 24 0.7135142306230670303987790840342855100303495695303013895310339458064984174117386
29 4 25 -0.5322867141705952103698042566836895675857130219322619953113653119148541078159056
29 4 26 -0.1942712932613673047560287150532361984883378489085073172371553022094601745209039
29 4 27 0.4685959277217412624462440533792201895447810441322947712976634939569586900198965
29 4 28 -0.3390679902559249351598048262289360109771691835385876161602811144196136322976301
29 4 29 0.2037238248433991286414454001496126084244807026777407903543155101775007379187192
29 4 30 -0.3268821754585261748675998303964455544220636246386881569586968112714035400456865
29 4 31 0.2354212973299895782057406096458783857176811119211882956672124802258265951181469
29 4 32 0.6223698000685947932815627915475532916188999628563984857931920148134378313372534
29 4 33 0.7173504283704971747892988953797891208992156818549788721401273802296066588532706
29 4 34 0.06623168000816269686980201928085525238105636729032522143350850642326892465128935
29 4 35 -0.07040351207251612966819109485905197832882208433034892303001179057198325530405972
29 4 36 -0.09623832953090095813925192445142469034830565301746402408026795040158568416755666
29 4 37 -0.05662846838214588538572794740736556111055943880644564073724552202621983014615916
29 4 38 -0.09295196935420130046126152467155541227105318154853338548769254682339499303089682
29 4 39 -0.06372959119855050378336639169243803170094955697677718932709409544358606768647939
29 4 40 -0.1609441379301281736711448571909563571329857517277642050696958812922374847466646
29 4 41 -0.003311441706213491861512179199245638838470071236543510739358490141669412578189384
29 4 42 -0.09115173810052357694230368092265524949714440132334595985035811609497855886631244
29 4 43 0.2081696412957405158888528812962107371929708087375427974348593097861447957977902
29 4 44 -0.1836833481131030887438393266072138413774719431761253194967489606662385775908738
29 4 45 -0.111809107445613554702518067272421417524808268189931418058003650606349447551231
29 4 46 -0.05697319487116834028462404378873395449830461665062390360135991147789843598075241
29 4 47 0.08858843950264182412231146324513320010473633986227504312153617825952624210091111
29 4 48 -0.01190008264602333269813747023527536675809765038603519973196149503564844665322749
29 4 49 -0.07020777697977592243686819332859408303884251746539495474126560528167949702619901
29 5 5 0.487744503837776148143366575174046673140931015323289846670074973143619817444202
29 5 6 -0.5640503453870547006690292155497013671382641008554491516105403503058244162455588
29 5 7 0.008642843104772145341533146797710759455234225642645770318936617384955248300203084
29 5 8 -0.66418819855817393142562659264329422769542163660610845635017908145557619995567
29 5 9 -0.9960561812419136769281771216785299151935118787534647917017046085427043331058553
29 5 10 -0.04737764950469864605094071253917072612515904322990686180093487562415759447446929
29 5 11 -0.006958731466055738194976305486395753012098911998039013842645745601915658600332979
29 5 12 0.1229107642784520432657613306065141891415021794484546637057144750904016518395335
29 5 13 0.6840037319963276538238816975119757098019025063910902286129374410722429229761888
29 5 14 0.7986934028774340358856073574759029689608508710512928024619820163768847681303174
29 5 15 0.06625673601341592268786642443952665037062132887098422952551235527948011407740114
29 5 16 0.001166917789429715653002988088557934614297999798014035493899360516689158365445305
29 5 17 0.00625254463192805126835391807510114195026204724319924021206018736454811553733969
29 5 18 -0.1310705124177317327407178003747892845818833151086056011900441111404687175734136
29 5 19 -0.06828748166810938285422114551931330802783905173483809603965115497459656357484812
29 5 20 -0.1753902822995091065591242852392876837498577923964818027046330019484464639607473
29 5 21 -0.0690822475564760169393940139026861591841279019711552988384465150629495221619407
29 5 22 0.0453591563525872350197933637612743482800453408662441713842766266610049055795984
29 5 23 -0.1307285361684137094855428500704413893397397023558376481497126068656881095302648
29 5 24 -0.4287640772871105361013906554263234185522050918619909816014818456364689382200983
29 5 25 0.411536349917627295316085000029354485906195153614559485325027009440902821231709
29 5 26 0.288290749775080400199919727293051028158219785816902798520122718234745834680682
29 5 27 0.0730374811450564233512989364024066448614926509045021263519923937685873571301115
29 5 28 0.5194924781910318894748724559106050815976917311857559213565784341415118111827033
29 5 29 -0.1634844219441870949366915080356717620261250933360003246738117153089848098798274
29 5 30 0.1063212716083942720458119193840331650088423030704482234389535410434332673207762
29 5 31 -0.6036008801902041218646540707493433115080627210257769781588426382659891789160554
29 5 32 -0.8374783336579240649855067705366026049929641551355138439794879331335799066023468
29 5 33 -0.797720720154895232974415673025418705065627044674757789846331132726005082312636
29 5 34 -0.03962558451193068084576306878672295479868645354812018536117649880609128998119643
29 5 35 0.1222730391620525658762131274923627805336548504432861126110787393148109409667219
29 5 36 0.1567911561162774608034268989194449745554947418411732881113476775701199723921386
29 5 37 0.1677892272994732492560524370456489949474510011662377024669592684259211347082113
29 5 38 0.1572767265092521248843597684043797904718472161784719534049363015113417312476712
29 5 39 0.5587741694977011795121048708123278744497554994040199128148477534940256542629643
29 5 40 -0.3269331645539997577799736492168100848523090245335742181932969965731990536630748
29 5 41 -0.1918419624958053390048816080184643863261280487040934667043578132258304100435993
29 5 42 0.06669616571245046600739192418058603550782747280685071955374069575661815331415646
29 5 43 -0.06853757069708308712807362217432177280749432395555715290810911991749875532259524
29 5 44 0.4426584208716170480195285312351039887848692552883774699626583540926556155955124
29 5 45 0.2035369106783987130441148752425937631764457223501480914768421583667444386715027
29 5 46 0.03593910210450416454099610910823546864555363506340961591066330014230432187482214
29 5 47 -0.1196559825885542002553885667299742896810852912276326783133670070220157411715271
29 5 48 -0.05649800193481389966401081054905818097956810301579053533120858149944661953117436
29 5 49 -0.03710841873113225207547033763330901496843445938076099020334611069060356591992905
29 6 6 0.8895759267588705716174742035244405564228637422342667900509161549639545448829255
29 6 7 0.0004662283113432277279618218469738390746727433032162301903714412503190163611038417
29 6 8 -0.002345884074732439097832026822829850694986253011431512402191133313652370142901301
29 6 9 -0.0817065421193689778025400737616248193923649260494202398138139027565368339027344
29 6 10 -0.4462926871144877967384941395720094643231607507592795007960876662162647383754136
29 6 11 0.002241379361429052474561305805513771393753355884812767372660346949366712774516004
29 6 12 -0.019515022771624587133440720920209984507992177392648617238822035160245079320274
29 6 13 0.06171537771511556746049492048256522471707061571688088894457884251220058579659504
29 6 14 0.1221067839698861778204615197497792145232208290236092402155786631734830626429215
29 6 15 0.006559653574115864916897549329309949834306779282754336206462084270448017468598193
29 6 16 -0.0005233766524640095146038903088612321528571391349246835895986756259816615206571546
29 6 17 0.001793464576105579957583199069659033754650370178367611796175400262411453644278565
29 6 18 0.007198722699478429112664697149774119897524295815875633938842487942942637555592065
29 6 19 -0.02799819741755135266167670661547012504681545726460785299194972365728353617069116
29 6 20 0.009374908818044378109082858328478352698902791102843165695586017539100278226063108
29 6 21 -0.0410848104939355317143255024899037387779814459943560898624585891091109369921822
29 6 22 0.03596151483871149656730369720676644714856292361027418159841668985064527412880239
29 6 23 0.006086995277504184874889883051697383579971985431270725656048677712537865390066534
29 6 24 0.3951988700787170198330368077762091680389120906123658182368688958770396157410226
29 6 25 -0.4332056677645482834998581185398818669384730924316240125356623082019201531964929
29 6 26 -1.051984527904250137006778380368513682459223857180139992491524641346867770934547
29 6 27 -0.05469375567029341570699493530128833934554220554759314313635384327735499553437323
29 6 28 0.7036917922285373815858800644100302693786379406631024267397618527730648296814007
29 6 29 0.4883292083059674602750037239164833735203023212292273636993817602441315102213767
29 6 30 0.02567450180112836366567509162652241928797187496583957834318311800467974589635886
29 6 31 0.03085052522744961031716161731291596543072278430978388810700008333310469294210986
29 6 32 -0.3811341560210336102288947212052753126519463110423721236564107575579872686707817
29 6 33 0.07889843624080535396534403990653115114235279586468733442752006399243953271716264
29 6 34 0.004266877255576209473365260519304069627819282227032956358104201846313312548338244
29 6 35 -0.03605595403535716964374650836060828089156785754372087118886845436149519305619855
29 6 36 0.01878816441748127534704957218443369345613952242814789962640597982121634254953626
29 6 37 -0.02068102372624013737236929347263307711527949794052423150959888514961549233104364
29 6 38 0.02790348073545913623447837160012631767233895050715534278431480531169046515911899
29 6 39 -0.3481369868960253010181808446007563451174394915591745122356973978840828920196118
29 6 40 0.3360248563445815910925260856272704116299417728254506069556059846193755993836173
29 6 41 0.1080832888992915665131674801064924571765667528884020886352271088310841706542951
29 6 42 -0.2691748373604287242218682468241670066270720308410018542965604250354321504122063
29 6 43 -0.03950625101927872732525207580877894725897025581739590768322680069761896099061127
29 6 44 -0.08387840924002798276301508449848331074065846909028970612273927383822936330328139
29 6 45 -0.1784085608571009443732443500705170492371829730261964194539047806218880665766334
29 6 46 -0.002888495439382035641533223245339789694793654402714144641853137547611181299706813
29 6 47 0.03544678478498444636326665157557268361245190019280490736492359664900976825950714
29 6 48 0.02530205235051285140680216119721949595932664608159460385487141819467532499489225
29 6 49 0.01458398601366132950513212160852784682475808514150615306251438202015942643697454
29 7 7 0.02166366159867886840769965158560991637772618495499776442536289022474233061266394
29 7 8 0.03574134527752983298224539709631095627580442211721959421122433055831131123475739
29 7 9 -0.15267538588154348318254094649692202442946795926963776945030088519692244054167
29 7 10 0.1266558072587751937505308283776032759552140061917036970219876109630599310848383
29 7 11 -0.01460464963321569897431700158605455845696323063009913437721005539762795200567728
29 7 12 -0.04202787644739593618525825331879550095291085662616249892738629028748779778323076
29 7 13 0.08161834454355867646929088046264944126633394287411630778283130656606097761980823
29 7 14 0.174271894541630789801720041114776502372498825142431073110955301520622703911322
29 7 15 -0.1678169205529241999508098205573317222376584662334530279622795150461554762596926
29 7 16 0.002265619017459957555498530100383849121733693060341850478916455545420041692173431
29 7 17 0.01067975878500346477687103674590963005245149942521444472587198274536311294790637
29 7 18 -0.02193038837178409506645770402163102873776796731582473254557897532006901711512252
29 7 19 -0.005827324240020877973578831013483664440816449272589971082422080206243459029129899
29 7 20 -0.06349133022456870548534114722994800186536293715604519208021152759010241382022674
29 7 21 0.04437418326838080626819990941745431995024981961527738170102667114100196187830011
29 7 22 0.02351251193439613355324587112282533885263581488603833629222520962355970248110755
29 7 23 -0.5768592188645182342090661401979674191392553971623746178361545643541734003290982
29 7 24 0.4196773229784626413384469159023178954928191514042071610376308629848826936514365
29 7 25 0.1564938111925180075878519828929720654137537894464759815699857722832933377872353
29 7 26 -0.2030152933555069401778906076155626340081262056904735097808050088002786926395832
29 7 27 -0.4620269960988295631573204809204429939058524262638576797448120255267115711106522
29 7 28 0.01414371333953085313508164009397579506892771222821666045047941038407492760221471
29 7 29 -0.4696788643173095338448957072156326172577017915048414565888346917034018103882079
29 7 30 0.2839707816961671578705300592700415674235555883512053222911201395825613555864186
29 7 31 -0.1009488738652548794841784311530808579187210598448471151797594478700066674434682
29 7 32 -0.05040591295215698962419607006886496200119489023100551153686561472024344256517399
29 7 33 0.04376058298016160638614148915802983544001595971799638101570543633109196355601613
29 7 34 -0.04830249821200491453867119833517161754369966443493382543559143365860130906433881
29 7 35 0.02773070950531944096339254720761978970419981069830701740547048175261035074405955
29 7 36 0.03689484515151293007539667429335201444528341214802472091062894575655132664054583
29 7 37 -0.001714076641172927940077649168686864639692412726926894416922501967800535315638557
29 7 38 -0.06765122014831811022666602521341684466688507180884847462036355902547791394400808
29 7 39 0.5015764295829346329568771647525840173209638948293119514468294866617664163615309
29 7 40 -0.4996639564290009021871187248643011932230090438470058082098846446806630744530825
29 7 41 0.4178659511731854310241801109589203144798822146112786141022407287350891598811828
29 7 42 0.2420292872398800718548274537225351795011477123857481266045377807395060664422009
29 7 43 -0.2441984739267429598133330768029129821042199940714141075443185172111621766828482
29 7 44 0.0624890455560239395855370882119166110161343295493956855051459827385379291086762
29 7 45 -0.03966650205118554384518759330652948324408194622929143584881514987147335818309534
29 7 46 0.04347474160869833567176425144191535090734273946603110607654972615490424891699828
29 7 47 -0.02719113901215022660313661927853129686213311421225321956294653989121195017396063
29 7 48 -0.03985083212334391578022032783957663383637977050827957039025571283482477314148149
29 7 49 0.03066667530533704622956423707440571540021469407022786366035513134828371075067402
29 8 8 0.3863334625231773974048729194815912960707125476462235727709529395571686655474199
29 8 9 -0.757073458772125224754177210813283770340576650718459609874221641005674562621698
29 8 10 0.09846968622741930306001378406025631402543389549843986319732533610066284335111673
29 8 11 -0.001219435703743228689021685008369933723460244947699078336202521239890682324540774
29 8 12 -0.1408245527436903126372652476307551617713607439264711393702313642980902317575326
29 8 13 0.126533979741795457367395397933046905098892505260331141041704795767682684866665
29 8 14 -0.2826699473826724829661126263118013052852688576877307449081982801366180380094913
29 8 15 0.03443989576254558346769856799693431488902221181238743689968642509011754416639293
29 8 16 0.000320091962619711468612911833992443327537949199802031262390298298735279728376074
29 8 17 0.01013113872664302623055117383215572163163863328094324894643071654303167543504759
29 8 18 0.01876648386673229603185481799027299556003750173652282842166138559806091445622471
29 8 19 -0.04462280319697676931921179746211568669147138052350601737165427880050521761981834
29 8 20 0.05331789761633045062910871491693740143289654179107939406422108285056247150082873
29 8 21 -0.01357318391287830180305354843929184537025311415906061462207907026592789834865945
29 8 22 0.07237440098160089934980443763446004361343525435318398006946646415625155624053732
29 8 23 -0.6714832521564171397856931023709708592196409179382920538109205501861759119919317
29 8 24 0.6658259384581322044264414534488491706515912807292954765812435803011606535801026
29 8 25 -0.06647546598557973297197521911022963382105774389542492421123367319164212139338068
29 8 26 -0.5246011552035790567712044220729318253723612502799816971570949050120162953239858
29 8 27 -0.653870296693267966966478426524690179343119014484329015786206939011213727149476
29 8 28 0.3881332204577925054413414735904254407159587148291980253692689672927228654505809
29 8 29 -0.09764784470454885057671164682778421322554121828186819744827628362272795965229004
29 8 30 0.2659476320018067021459454465678738423706854287387163807701887507057420350661892
29 8 31 0.05710324865310985954251717852911545463505728270414683793611879852322199545926716
29 8 32 -0.2204866677954991756976159334268616912130895898767670899392396268395534883259936
29 8 33 0.1506545424049444802578330455698806725220267526921851898558922532670721009489318
29 8 34 -0.02548859172893666050718781679513854927397103368174501658831607042887211709387697
29 8 35 -0.03543955428968954544161149751300720467915943596001108202032696598168466347804265
29 8 36 0.02178014669549817954994533834511482145106269716545667198383409335388391339283645
29 8 37 0.02568340324255965682888948374073349135920861352747882699834557314267557360974595
29 8 38 -0.01313877068059366967223554777897898847551358530291648834556656098554465289876945
29 8 39 0.5374353097514108000922023771232765844345060488722679911543089840741867316431539
29 8 40 -0.5768438108893704297774645464330325092422374333307172202984104777466566322938734
29 8 41 0.7682571859673256583188463274859777048878379926847422206244055713915737501567588
29 8 42 -0.2398927140623231117449776437701158119669756383132863099448289433113743866685035
29 8 43 -0.2672251962827080963329713744139094718484696655770255632307993703041672128291812
29 8 44 -0.01305979390286760543323059625711737107029771189306841445218780948927467901483046
29 8 45 0.1629089073448244775338293218765599750714106279082100673808183239113844755452519
29 8 46 0.02465521459644827809897078503828212246099728104173035280263690503660367586913075
29 8 47 0.03052626224165910084741864458842833199599706176468915247334042674543728398926245
29 8 48 -0.03089558883935513208098482414692667832773008788527187321697678338039393456118593
29 8 49 -0.05709217302353075046928117599809449062591462150821028254823683698873284972260732
29 9 9 0.3235247362483552510198217827910811175303434061988204698953046439025837273878911
29 9 10 -0.1912970024345642653733572231687406427689726279731572203973931245145374328151313
29 9 11 0.0004713675568415530055420799832859666494549306793111317672477974537747440208616089
29 9 12 0.02740329507109437138879328199480410503868539712397299627028779974853678610763512
29 9 13 -0.2118311153791880574124264686192005704976207750869165002959044807094506074438186
29 9 14 -0.0546895137929613815257476554737420943031517034637108237338603180896717203680276
29 9 15 0.1905009872000663414460902842955743294357904924388897501274804326325901548971185
29 9 16 -0.0001229689063747243276816920277976616757807273325999057172468970251156619538145747
29 9 17 -0.00697873847860754961644802266932960640759171353492573846545365527468362506743322
29 9 18 0.03278731186224126841926747336752505949464167271872662991514691754907811766915522
29 9 19 0.03374255684369308876885238805270517315384626147676547005017215427130871031085326
29 9 20 0.01896903982587589662337443746676756756007036681513310228978302515677940517998895
29 9 21 -0.000105454843455310425529103886064493879700012512056210528557989171953007368185328
29 9 22 -0.09983207863127142569451661440157698678044265275930819346313476681482509604773442
29 9 23 0.2358349353991528972667175330899090622513692492269061410180874890585836192248861
29 9 24 -0.2504805421608610147640300121398711280615963324248331212422608211256453846767987
29 9 25 -0.07944414562982412575902220742109787982029958656448266338820098755250431155168806
29 9 26 0.2298246807757483332865638660956056845765628858708799636696023694783895850881028
29 9 27 0.1441113251378898896552005262285682803320195702198943186086183437510453085094671
29 9 28 -0.2021071284301089648219794700969681285661037694655709719247145417244704265222917
29 9 29 0.3564539568571345796508548487989470906930353048337976680764023996413323370827521
29 9 30 -0.0851694048689254974459972153831235372039781968169255671651802667364962461272555
29 9 31 0.1225336067283657862345989335859361939566663616883046950381448769266842346292232
29 9 32 0.3124211295648716510389344555850989429006155855350670551818620721245329456890797
29 9 33 -0.1154804393777040311598088730511266704982985888341872875289182603185460170159772
29 9 34 0.01482978108704706263183772671380924154117268523909757756375966643563921648274253
29 9 35 -0.02101749461073174118519886655018753181047537284746115205316020701851150501427628
29 9 36 -0.05148074081796104148648649867148420410024942419767435540169194392197151399710907
29 9 37 -0.01463358920069152889300824709164835100043739001290671799534306828303854780658409
29 9 38 0.01220727287290677127479569565750347311727743112293086955371138060556027106865626
29 9 39 -0.150041854580820066796350782551734087224914048100154428137906597419423975144639
29 9 40 0.2614603965168625643898941894638652341488820983036763149044920394730375253850363
29 9 41 -0.1567536747627130309115740447058634777373769084994436689426250998490035423629983
29 9 42 -0.09124234720596523557088064026696406014359156550692514156315577676237515575907762
29 9 43 0.07909439259316345012398210559495523595651841504767510085853539539246001311729459
29 9 44 -0.08330716927206899586284432825676407946384749329841716900294028428505210431456966
29 9 45 0.148788205745046213960690497450052085760346901285899114929220925502599455583748
29 9 46 -0.01402387329589169831708034525512893075864719852275903776662478588957981185715938
29 9 47 0.02284136667371363746943328780902188037724086044243321347489610455541255604266517
29 9 48 0.01587383897651251644771637594864171344599415447578396963745894720646171255480484
29 9 49 -0.002868388776230222187884627524725125706622821188363030930719474501910766482161465
29 10 10 0.5382543657166997645446832432497207942027861032829395181820181764260861226555738
29 10 11 0.001525680907946040829350354794709062896396973715188384054543876937433041460739378
29 10 12 -0.01133908141911896404863182392778895289455725122061849229859406674679604164174477
29 10 13 0.002905469468684250430212020078455690413871315660745886475915055916808499068915941
29 10 14 -0.1321689783776420078558501167829206822358336611119064435516552821186462259194616
29 10 15 -0.7601798166309115948426627945718929236736392710126695254144593110494829724958214
29 10 16 -0.0003227606263948484589004238801350020680878947056066054365854571321689144925558689
29 10 17 -0.000347010115520149884002358995081247324722284326113810505829169165991438913129672
29 10 18 0.01818036838405729205997824006995752824529721761290208418117965284059739285352111
29 10 19 -0.02164602744987967798673442291872631229689615266524836963978835311787035564591364
29 10 20 0.02845466334123014963698932453157115358046631226807612955719258459662081380366726
29 10 21 0.04886788218831593240851327388006168756711973140592793422037670865181144418950309
29 10 22 0.3375630113469841649394371956516703593718022827749776998826133836757076969547826
29 10 23 -0.007628805870249186649309001794304789680972584651931655180841399884902424238360781
29 10 24 0.178117626759118765993644970036580971942430434595588812400150785006905966700916
29 10 25 -0.1323628801751045535937109721718349805932280777878963915524772454854008377767311
29 10 26 -0.3708556232490352399681418226953471650435215974250563127070226401590113188176633
29 10 27 -0.1461128815005027450399420395180752254324467308148914423933004645556075757555297
29 10 28 0.06974274881495980536249893123360264946639703122254488734789898906976936929723961
29 10 29 -1.016527942279334856581733196866118997505325748193126277039860091839319571108919
29 10 30 0.04312689025454034070165911314084316923846897110579563357149167066985367113525105
29 10 31 0.1662161650527289208907175594488135016429500745598728238976447366140620754528799
29 10 32 0.008082007838705808352679148643982541054191083251259586066910337307474561588972105
29 10 33 0.9360386284271683011675184329636858675504263463040092237730353296875574858830413
29 10 34 0.002049850530357628010885311252391949474614179151181495903009809037833691598912264
29 10 35 -0.04667887319244281051794849592367214726640228604847965409126532266155916500180643
29 10 36 -0.02125276769228373913110842786738219797029654241029791446385226689406206829293832
29 10 37 -0.1042010919799210571220398641272948813633519214483209910871355499058409503872407
29 10 38 -0.1674015785783400552822884421797564618367368367127612584707619972301141288159483
29 10 39 -0.1089709424800087332007603704873059291950215881931810509708546574934093032369204
29 10 40 0.02810496441534504206439284025172878322099224586595029469716093651088025795088987
29 10 41 0.1970627436395960170133670413591611748130777701557916456181628392815633918195742
29 10 42 0.199643418954297570105090244578919861485141649681930934882899128386721377338376
29 10 43 -0.05474151257366358841453267702214307809626073545042716418518775816374498440889528
29 10 44 -0.210430752429416942979286848335096597627398343767021708984037939103395488529422
29 10 45 -0.7657731892876480603310648959039069939163326059571392682520876558870630447993398
29 10 46 -0.001022683307936419355761375243913543202844309241481909882579663906960667837164907
29 10 47 0.04882465048179547175162259335238926062890266880834041124809745371437005443750729
29 10 48 0.03162592375498326920532915991960364899977529280322787951908850608002470282377687
29 10 49 0.0892477748382050331110609641286139468602964983689608627099440152548696076949873
29 11 11 0.008339619332004551898681902555692221539499540624861908344552143833746115245274159
29 11 12 -0.01044622209141421843525872074606673987289192669861383419665688936302867949971721
29 11 13 0.0001847765980296409931256386347960596092229842835676372502318283280061056469265203
29 11 14 -0.04850139695468855297462702524683697145278366670629577776740713450467180988393729
29 11 15 -0.1174942676122699641247181783663917881543100854515747119265547327005356583210828
29 11 16 -0.002000550073530044972771220789267892712816711460917270856773136553794172489829146
29 11 17 -0.002497693841552960805086924088962667807444081541450389367122161635156658868235761
29 11 18 0.02523633015046444843063642236848757311790926865910651280054703109581922214195273
29 11 19 -0.02674103645575665731555911366421280336801663486670602667356625511450870107089471
29 11 20 0.0500682474238581683936985496301170833526182025629490203015399337893313061150604
29 11 21 -0.05184785021872621043694668310325161064804271809414507285412541825906420268142493
29 11 22 0.106827179040473496561395776393600270160871488031530102707798245620263027808002
29 11 23 0.1248812054246326979998552852110032481352185734584199713750344424174453942446182
29 11 24 0.01534631412887573088941319935726941359619490064616802667433222699662432809870599
29 11 25 -0.2755573148417928539407947020093568055018668900538836663511810930389966688233121
29 11 26 -0.07284865693355071486335067496750395771700133201563890322451203859222119204922747
29 11 27 0.1254582646644344698884392204918695263005768865614607880115500863351216574713205
29 11 28 0.2069277232070063287102859537197865229185207886581724686531238752712875331585909
29 11 29 0.08726820271820771542628788614019273501487637382648663604799191637784372826003883
29 11 30 -0.1302643758347422516399326805827037482654158591786772487533389187280402626712232
29 11 31 0.1542537100020689420999123609163716852310791370498471747424286122960839002170247
29 11 32 -0.1810119973035712176717578656916613710026421237824685805331260998069615713376559
29 11 33 0.1694335982816358118835031966848024018197437394797799525840034733223595830473506
29 11 34 0.03314856679423069788707042103744358054880098040760781606391410639013722607024506
29 11 35 -0.05624070431585132686790737637052198539656030889007201373019703505263420674069895
29 11 36 -0.008629696470580065249492863989666078796725779324070701363120644874293884871576934
29 11 37 -0.01396587023361491143743324942333312967071144628535018669224197350136353124884
29 11 38 0.06376158038369565500255712498553281513198617210104517550924808055806503404539274
29 11 39 -0.08742189859629252118382562395089335214887978569922726393178362686643054833950035
29 11 40 0.1097117955467003242864027201982300116225320399623449765480551781512011187269933
29 11 41 0.0210905721137686913815839815290953786277400454424317205052152743999767860935443
29 11 42 -0.2510684835881199719855136606304414720016877533892844121570815089754075214052272
29 11 43 0.08425824157443252924344216937580663441106071874484413148762532761769423146719406
29 11 44 -0.08821631150189568742808803476629079910673425930218632214085000843890468582707543
29 11 45 -0.1132625352116846914640188055521347684915513955737085792437688881492802158001422
29 11 46 -0.02813867857036516895481992833171335701385189774943934053810702477444350611562899
29 11 47 0.04707701831971060677714484436530015621839739518386622620605589332465687941424738
29 11 48 0.02370739828354805929166920667371644772812939808708772472655961320824219055654279
29 11 49 -0.02645665764665122399995739854506584188029883595470640224638099772571538815188966
29 12 12 0.08059812858554134990757756330166232587304851571943948279460250157646177215458329
29 12 13 -0.08574051154985101564092722433373035138298814406317259135644514537617117232663308
29 12 14 -0.2789774697868173092996487791139175469848165445716300591806110499493864953902299
29 12 15 0.1378947866006176055551455397118203670188602865651634421757271929218245880132002
29 12 16 2.830808477385365404731772385461488212068146501869731387046527258573209398057352e-05
29 12 17 -0.02299537854884620462587040896674416221947887435741008007939337425529942704035098
29 12 18 0.03666728825916559906601132360723498776187760315496186317646486900109211534299424
29 12 19 -0.01176744140952850727819642084007692227437309060412470556593484596416859462543028
29 12 20 0.06364828169587820322105037660320705355537471694775113720988647381998303142813604
29 12 21 -0.02422473044121378966846945262253406087473928524848602775251578730420403470922952
29 12 22 -0.04451488323213593872929139333854812578176657701655620749297360216253906173888438
29 12 23 -0.01437328972811902398562476659024663526346492051206705550572197922482547773685562
29 12 24 0.04893481342254489067336036849351191411496302441434114966635342988296896558262559
29 12 25 -0.1368926096651959040069023498315520307562719940901158205090142467324297286423035
29 12 26 -0.03167524596178067077874819120275533506627433654850923060412248298952571137982984
29 12 27 0.160192956847499852877600762251029327397328182036156389437057921739056919124179
29 12 28 0.1011907379785099686298146286950017851357693725559409908659331624082962648761965
29 12 29 0.0007739636978872082090484138297652772590356013968944583244569205266789243218334909
29 12 30 -0.1681691027785822967222706000095188566898618787038830780659028401975876269831765
29 12 31 0.01606725931208815030718945629197045586019091912391698741028829773257339614891955
29 12 32 0.0773385135686509562844579025677922391278725923265345724656553492125088654151502
29 12 33 0.08001606879097926978677344109221737523486422849140847396419628368211178574134637
29 12 34 0.03737303076205054050584365539544929704062172177515515899010779320271912746065191
29 12 35 -0.01967942118560547034222352998810964843909141495529640114200893167155028613149215
29 12 36 -0.02365942299308000903011373057409824639525966266146962782130956095446834806716676
29 12 37 0.03248595077167536597404813826950024459493857724570557703704920627457972414126679
29 12 38 0.04221364492525333246630001269163047526479234514610942012465404353704034416537684
29 12 39 0.03982022772040421679439637838264033160860652938247723747988488076290473732257198
29 12 40 0.002711238191788119790575033777477456131009131117785353362796339626388096846545384
29 12 41 -0.08568367752522197540028348500615965278565492192991203362040181538363960266720305
29 12 42 -0.1076134401413074323921809874852126586979790602868443379296010197377203158933282
29 12 43 0.1514287669331683519458687214721895506037460265405801351889916120923856899810162
29 12 44 -0.07057587905341571748248867634440684025578793150868547393866498163088063949558131
29 12 45 0.1599720598630473495564898524694315704087796960534972426438851077385829269901341
29 12 46 -0.03610316519956277531776995641474372462290718006293504468300698497548169728248679
29 12 47 0.03660915547958267490420442704785227984090171104970747153895190849052688282443161
29 12 48 0.002339948595619214672611096233458310054361010564449793023568795106291817032687036
29 12 49 -0.07374772117950592747954293707355600421096225315213182942717463933901494475458114
29 13 13 0.03225835227078786733958697789021411631196099476852415898406876332211353023765132
29 13 14 -0.09159086148058014065966281180023003307203469719663551801559055582216568777945582
29 13 15 0.01045369421120059617007413758069852169675178842050988047459830779933961461417272
29 13 16 -1.790502464276063943559781212710518223440720427114446183659933799402301122766997e-05
29 13 17 0.001372864813137412247726904373719793846246209731524850806897593191579938673632752
29 13 18 -0.01318570294539420621081496170918392135211967562049889628681030561459100204113973
29 13 19 -0.0100002074228757841250798295679427561797646717986020387642643846599444815680903
29 13 20 0.007667423227681794065430478686371940743175533647278529638781479409440646821890752
29 13 21 0.04064973866923728670900279998588814817909414853818047366188496272457514912020612
29 13 22 -0.01533393882743628961555525856951070857074453929676623929148070988824602224702705
29 13 23 0.130208703138229088893909461221762230462053274892296051947389860836006322998509
29 13 24 -0.08306413122332899710922504474025762362966639617454974656249631425239727951158592
29 13 25 -0.008352713707087194334915554597919712023217366244149198220351026201698117741745572
29 13 26 0.01044700098350892184309607022903886723996384133307355250405971614373321813906782
29 13 27 -0.05067484506138544751551314694429396924144294832367346323774041838322047460199258
29 13 28 0.001204147079612142138162737147447759800277119240893310945591925762707020891896478
29 13 29 0.08996675093995801489855404412421438885972241276003142761940946683296534282626136
29 13 30 0.01526973983570761754656754257749812313014307304512544608842982395701257664024723
29 13 31 0.02977081085362491520289544111601033907877012403343509515559034275005255095049507
29 13 32 -0.06196048778920799437605731110871425003452055390029823854076755722232328235426959
29 13 33 0.06533320212213863615619714811006890899451074795319613982176082454742493419298515
29 13 34 -0.001893560740804559717847531966296047406032119397129003907613692594128281431256537
29 13 35 0.0006974412983231982632737492001983540252272500404455391692599540021533521207029458
29 13 36 0.01420333294710125196817019511519399521045290079139731147066923656815161846671555
29 13 37 -0.05230121273972720212214732219737628241766985074757820079468719345989702849913876
29 13 38 -0.07704575115135710061158851396400560821734677101936235546784444543101336790602721
29 13 39 -0.126121291514757354694850445025841663883922843516500318810775526984084796999412
29 13 40 0.09190305438089898593579766244998280037428290931766873105201150022920954460226884
29 13 41 0.04926928131741031090467904947424572430767896910838025619057179462308628653559896
29 13 42 -0.01767682821643247274267356654409482633150877579017464416150123794042161364940853
29 13 43 -0.01890972958000659647791313822176462382012497527602294291591036292130074736305386
29 13 44 -0.02868867861485430525560747636202180443020529529990443211169555731976990224281203
29 13 45 -0.05833873363849656482160752450738130988077193016060602505750995474443849978143997
29 13 46 0.002293522334771468296291825232299601158167736037972052049770517348124025883817372
29 13 47 -0.002530714440556845329996940337334740592056567865760946881842975774312754237912033
29 13 48 0.007701441536109872633182955485779363064773419961494013318525154882865127666745211
29 13 49 0.05464749076689607093803382235846909998353732428703950513613134271806321423146707
29 14 14 0.3301996586800657257455919554891862594074424747355188359798868570255241284543505
29 14 15 -0.3383201138993192538545581054249480196636391122208124203545618588666095955699947
29 14 16 1.027212714247288083418846423759599444027387423750141209873658670784897051657824e-05
29 14 17 -0.002265064337636858793773977466021385767464086147807576334969104578860742006536448
29 14 18 0.01402297536064897024724109027143015171424081460774820367699530948725681945099167
29 14 19 -0.02698754354821938638965939585334403095432417450567583864733976100940896020475522
29 14 20 -0.05283408713226475268730078359770320629405287228779621253017773522551927949491361
29 14 21 -0.001502567081312432361866641826444397370947921377326305866595399996974543460301687
29 14 22 0.1635683739133596687670016307919049841372132693772919492039214754170348981829373
29 14 23 -0.3312463212597668693309209988470261168071596123008982198216644264364668713444034
29 14 24 0.1902362475790628472981076470914931630515488474057887739378184039306900137236276
29 14 25 -0.0492300157503849617560691550256133673387215030879746050918321101516467800500644
29 14 26 0.009409906231417762106650882216592684767943468109146155443837054808513617713964333
29 14 27 0.07315187823612114524198689223023062791241235213060916501257958459649104400464653
29 14 28 0.09296009708936731448917051594787775157446225271499637003019267023256143106175234
29 14 29 -0.2348934726758276327827792630255015592472628433594981399993809437718262790327281
29 14 30 0.0131868652150927107751646913446750697527500178353080293483725940887678735309659
29 14 31 -0.2486479181231565571850620337280466896430974892103200584139199583545209093260476
29 14 32 -0.01889986658740441570222795175908123464406618599596330451460530145487615977796481
29 14 33 0.1404905737347030790221065009810455890685942280122681648884244814026099426060512
29 14 34 -0.003465686817357531940621915230389831696164453680325214440648224960332641752948877
29 14 35 0.02418975740433260698402577168291721300199520119401033056449911816771155005091187
29 14 36 0.05270682762314374611563340889616676338508539834055868924883294069876949488978275
29 14 37 0.04356214808373056596052087598419866666935059694607552189102108609129107837046336
29 14 38 -0.0282581777138019567003953647439839876576947500612075636172760007281790717131567
29 14 39 0.3025463456316985474626428712019198581001220504885763407196235346579737695376981
29 14 40 -0.09507678316581432161354300295024093686996431972585059162024673886175718286693679
29 14 41 -0.1057468262899210744820205655968619664825428706600155457670097642381097323987744
29 14 42 -0.2424615495301787146545170768019150445022394843594846053025797962613702861479287
29 14 43 0.004168667665998986609407123986134334283140729451183622472277691448661670190664058
29 14 44 0.2760785534108169831601359321101365271436701964799368826733274864639038307494478
29 14 45 -0.1281418226601527357354676575824021799686608400150506643689871016315809805348226
29 14 46 0.001805627949667802829572180572665284135631105963710818347209679677013230775886316
29 14 47 -0.01898623107669093996142449186111515019357494753656113781582875985401504102862569
29 14 48 -0.1162398998007261111923596380252082147861380409147160348898933428199463625487101
29 14 49 -0.03248829564446654586191437590305319513045832392696370005822780533584022387514409
29 15 15 0.3432000128696870577912133505084840536169620639347715092713607247494610715890812
29 15 16 -1.137872101331991723434303278858289897126746018328570904258289144791632933874058e-06
29 15 17 0.001029160342457365125389268227080918140915394490441785898432896297043158075785928
29 15 18 -0.008622756956038683561355831991183196984228273313571120646213707430479071823271501
29 15 19 0.01034017677046602305006466835163529733545464451101765758220180800285909763372958
29 15 20 -0.009113099329497827096838529211448556559547766614747666932827835569419649016236151
29 15 21 -0.0275648034898009661434949226499295205790760238061693797291220092537498449326726
29 15 22 -0.2179724311470067341055447262807419118670125728246566496783089125313055609715833
29 15 23 0.0872277320434226012819320766260055596946332395863920059343799107483264867015671
29 15 24 -0.1647645396767698027589182959693641461742090149746520829102053450392452757344126
29 15 25 0.284570184164543733537259123170787027160277756493514441853534367739013874785695
29 15 26 0.1540242482396101456267721592053050141551909004974307823911098743250184820027922
29 15 27 -0.2857614029743241632684950289968346172680646087463660053891314328134148490037169
29 15 28 -0.2356564605011233804308091533589269952374983623276777617212889996543541875795394
29 15 29 -0.07705835574139465447464666961991169395890741528705748695385474931683331054526829
29 15 30 0.1131742203075123468729063464269927324700888616152536337217947547409135942149886
29 15 31 0.06829930266831280801302165296024023052810784010481017292712740222409390102057695
29 15 32 0.1471658184742768299738138834349746184896930539722395070998552545077802282427852
29 15 33 -0.486940978862336078009496857388358985218940691385505853504211320514127041550254
29 15 34 -0.01579379550956090043357364740899189478004504241646097033540157321244565175244472
29 15 35 0.003088358294723196732228445976162880527867926553755014875928286603848708722861306
29 15 36 -0.01572909776357072954646547320467880834687601053914541587623058021060813648712768
29 15 37 0.03954032598506221594198045542412023855468468936361638616442383429186117949929915
29 15 38 0.143266769078992571670221779146931222387207776348280193632002607169833372321226
29 15 39 -0.0646139976752905090162917515962693580253695801147632429940850122338620286105037
29 15 40 -0.05574622077405901471617185452186982453384334335349726502814362357172750304866117
29 15 41 0.1800727436374707548451817243218664525995430714088363480677305494582189724150011
29 15 42 0.2897689690982200009407159692076654360727480526715277265158227282563653884951875
29 15 43 -0.09146716772897190183874064847733156796323975354126323105429276098048273612807821
29 15 44 -0.113559429056904798584068262450064392670554649348305722033978175438839136272684
29 15 45 0.4799856375942773295576444387298074155678482086722043566836111405721702673178495
29 15 46 0.01420595378956723272257620828128607382593694643096200094794874141222727720432901
29 15 47 0.003051320617524875999567701525307744740747208533553404056840293618300376748402592
29 15 48 0.01916049757062887613563369595682976680074216284403836648811260453797778045170812
29 15 49 -0.04670549287117256896266087397804220783979425918461685513697526346948115352895804
29 16 16 0.000184585572591021718123390865637909893426326445016256993276110760964190284606474
29 16 17 -0.003581452375683034171908168173297078007742296702354167092351266542413205835563007
29 16 18 0.01700349035799312087215415751358476005714136103214378585074664126009883528921089
29 16 19 -0.02395060363179163148202463656879097306845830754399977599003879245872666436838765
29 16 20 0.01896050394300787613168166355334092107308124395482006216463453778516741658484758
29 16 21 -0.03127972329212485262352871710953030674895278393387204368414946631152772098885654
29 16 22 0.01268633778968221454586916407493992172639138492852167050385811153768601930119766
29 16 23 -0.02494159206183542283042149805217015413232681038747569955100074087940087820117328
29 16 24 0.03924098550754459437365693890955837863232364532152804719997228520479061254331378
29 16 25 -0.01177972245313547145935839678635652514814620773242337837885539136844594293490286
29 16 26 -0.04605229615801067180782355912454984225202150763581739468712252362915096858068081
29 16 27 -0.03998841917057959159748365065911744613220288678021318028875514531766616826226252
29 16 28 0.01858350630337697080705100965078221824366136946318100206603770087794452729682542
29 16 29 0.03400287510191307527190744928258216185353081816190175003332256530568597638383208
29 16 30 0.01021728306444267285859592064854620667234981948963268046595171966450272667513227
29 16 31 0.04641021171321048794945784159287258747323580481033656339267327905712894610710564
29 16 32 -0.02449262406319131856517823948364029541517143370301908760321852577210321599737789
29 16 33 -0.01690847218447577149940348180982807961976890580758144037445973334530564467495051
29 16 34 0.00108538924132894933428685140158106870694542997858977383636218633673066219427438
29 16 35 -0.01579861591587586369161612414328677822286998089479128397921520862546311784695857
29 16 36 0.0005061904349528274040865964543530944925962534204459576796417927926467755476595642
29 16 37 -0.004672103028047138443800894918384171977442770153356534729508485825616263811542955
29 16 38 0.0654385673935663926793186679462418353567367211930373705385606314838356048077195
29 16 39 0.02052593591486947756713349610924290046474176284525026907816878385968005468623026
29 16 40 -0.03929406017528248082087321896842001998925018663847574225701998796886659335797392
29 16 41 0.05966859967596772169439076425116976586238848706906484304742724747286943595967563
29 16 42 0.02754229293414901028097957619770121170588934623317611951429898639260483639633497
29 16 43 -0.01385320357834190495316839567451212086101014927754427402261656225102902320200019
29 16 44 -0.0477287735238068722417238713804104140725465084012991770972119660790131124704585
29 16 45 0.01206246083153996359550188674218342745941466924276700450312741462751994028634954
29 16 46 -0.001001871035679656979646832039762651737495464241831523286790113526391601985228104
29 16 47 0.01799809661236498311592543511325309795537393996838348486962540676872383282386516
29 16 48 -0.004499815808155745937539644360456564014724887295448699261391646062817494195267063
29 16 49 -0.01869341334969668940704205020933479134237682396502285747095518012188850182986693
29 17 17 0.005582719736268685350474045727053853101635169617759426300655046195933348816201913
29 17 18 -0.03171302318551490113169233314890010225207358655344359327708270182810632027189158
29 17 19 0.04505029135508530899656408773299675780086963031316324624913556444261275648779178
29 17 20 -0.04806731411977017938929963475162928939593141280477929266828872060919254879221845
29 17 21 0.07259471745961297020837496755390714960517749891388638699570420240111281043032086
29 17 22 -0.04095068406188886247192676528129630471417780619865496650335257352609113730445129
29 17 23 -0.1355156216018972624359205022900871064827097284333223801297816533440322598628619
29 17 24 0.077442795114738160457686104066733765447603400207783786306872969073070085550904
29 17 25 0.07898047450928316871448623824644103417962360891401960649891004085241051932167889
29 17 26 -0.020627669957600916248519432413663283015903389686143051832435257766751434345591
29 17 27 -0.02265001549315253080315960375938930747184495690453467453107266538360165754748386
29 17 28 -0.06266584756024915225489749102948296816143430135875515183059936823272282111594955
29 17 29 -0.03131399810065326147326508710168127964417489479229345954475783342603772913298964
29 17 30 0.03436955413749740011589140822807668577112138949804585827490552138455258543250327
29 17 31 -0.06238408223746242728464114188241286705873341870187492452734771101849555262027597
29 17 32 0.06091695317138701874047776849320821136240399796917137646344757948083390034002532
29 17 33 0.02054063478850188824011984294320067438709500186235250951097565684523814313042192
29 17 34 -0.01556061575707631281196282150542690288425591530292046236126212670057738284992918
29 17 35 0.04564872737938826146039293057489809496917507328935381926453191634185262180405576
29 17 36 -0.01022693151199736808094938628951037381346127328817712097947400121021885206634313
29 17 37 -0.01565622952530183209542829738288349083589080718214854131569676556841041700003926
29 17 38 -0.1258940803435759060581934162222562310934679279787856997278194652151853375939803
29 17 39 0.1088480475371768000728343982203778784691788114889364590438836572457536796950786
29 17 40 -0.1040650239515372624022895688215958102974797987847766993244737535439746007606222
29 17 41 -0.01445349852030046517765133910632824929045948470941928803353786217309475058836808
29 17 42 0.1086455073839146718362790558739019519016133615996321203833987585145470783661518
29 17 43 -0.02142617474236547034783594218183192357439919290063058664387252910436301470792817
29 17 44 0.0416107793626358871037145308614357798174504929264112252306649058442250908032519
29 17 45 -0.01995628966355420889015191406197416773753289176393098569196075933617055270204633
29 17 46 0.01444152764907236430133319351529168991327094643941975441164800582014984576446129
29 17 47 -0.04738202115740597030068123833538350582847807664344056784686154446810298593964033
29 17 48 0.02806547193084499424731998166081792488069474823963301492692283356560112499738759
29 17 49 0.05704767217644611039532646654308104156969216260141832779939319377878091544954494
29 18 18 0.01569128553113434475352679309491316576981578978236552386851176793015923438035712
29 18 19 -0.03286965400066985223841605557623697367716445129883290211209022574588571503211321
29 18 20 -0.007173448004347832656166041447901077596221891437272232501761842659229807083899217
29 18 21 -0.01336949372185033959053473327436877232971260599747250747418472572742348068322345
29 18 22 -0.009068926488512760202555986639323686733851861170011306707367952780249878023995929
29 18 23 -0.1693280975261053127404474423985833497302261033367246251427097376027829742992022
29 18 24 0.1387290608488306329010299443211145610605195314136626228748809786481245785853539
29 18 25 -0.0164842153512465504570344813354503935112191748684749973044040544835360320229962
29 18 26 -0.0597398795352769381882609548415416244478917618898298311688143113117726268798637
29 18 27 0.02204744643813047076811585440988748042879414886800993214674537767604200071810036
29 18 28 0.01352131377936526003623518200495361648732793553882284045685311980048774365377514
29 18 29 -0.0619596288842188904656904118976178893535097173911350712693557264345262857674346
29 18 30 -0.001549556604853498280474383583322242200823077833121123031493393731182495243873746
29 18 31 -0.0255983953525351012093064666701927456442847176432502443304226167084663885306057
29 18 32 -0.01844988058375821338283567585452980719089105033462411554227914609929570129145975
29 18 33 0.03023200772943641709452344798521174673721883514003704097524297733495855717929896
29 18 34 -0.001636831379574085400102483801127457001453592697645189645968093326158539393218716
29 18 35 -0.007172771410843846447427398908111628422365002987582225375800384469821797563061521
29 18 36 0.01982856712105305005678920358669077649871862427241460426986306319921720674949688
29 18 37 0.04746473158738031380894650364641794704458090777953486327702625376586321133149347
29 18 38 0.02058913634848674130660433821225493907742684862894236126892780205082231671248966
29 18 39 0.1606767865168667260372657670186406958720874559198225909244483158013111762066925
29 18 40 -0.1416648803544636135616554564440085109712313821361683678591274685333241769845939
29 18 41 0.007534495100388619809573916270941096613505566472775977873109467029360188809026895
29 18 42 0.05032332585685991475917128221037836394076902310332004460108769035369654860020938
29 18 43 0.0001307507613175515353821553155617245104599015068964359479677373771324393685137796
29 18 44 0.02315800462230193931220517114263956640948747175308198673380105393858677507790219
29 18 45 -0.01476231270712352145472520356088869692178714775783983387667770943378940375834701
29 18 46 0.001616601266057678744261397617643274899768376939681122066861527238996599754525211
29 18 47 0.006066335085383403673688113809709956140084971528042917317739626437354660282364102
29 18 48 -0.03363429792379151592902003719974095228123878720471055322142350853253666548458906
29 18 49 -0.03777706349718374703346735440499947041024140027493790337446705470657992010715736
29 19 19 0.01878960240559486847895625006304414293847548018985361941009757297220346535829082
29 19 20 0.002173161916622607831940091109292657936300541338142456684190253059346047614394612
29 19 21 -0.04697372317568072087765351425194712322204086806782450654250758400565605950927851
29 19 22 0.06029907275108987746415246881678087120106802624645110852689702067075107977266413
29 19 23 0.08101673252833749770656844250329643039052779034569346483358537835944957622149223
29 19 24 -0.07106005181445733217256759639252657449490698276433433963804034136353343998348614
29 19 25 -0.009781263660918525830457615488212899483952692407905006121818630598554438358007214
29 19 26 0.07146136406675943231924321543981778527553626571037502335859935176904426499359431
29 19 27 -0.007126197228115415978721501574482240760421230461405600774237356998317551295356594
29 19 28 -0.0124603445289366663073137953198585697408242122110164219417535892252764077187313
29 19 29 -0.07262322176027582176711833882357232711274893052120136900955669585092661866494229
29 19 30 -0.00682325903585446105273047611337715456246678879275899313513975411349926625078048
29 19 31 0.04061778046297366926337067114294939166291381309696769705716527057700922562441888
29 19 32 -0.01568528152274274434046701367578505406877520127327045977126728032427034643787445
29 19 33 0.04032368066420984769368861811628933512535012274046001009299736381387936130333832
29 19 34 0.00238747681816349940753106378874347000212882474647052223379955872201881928660444
29 19 35 -0.007040625285145236597970928717165882174280958089650807778909485150504629291110497
29 19 36 -0.02387644815846585650605981224706120430977451907334994970613291870140507163994005
29 19 37 0.06145324235942227998045813108689657902134747321900517772089171257437895003554353
29 19 38 0.05072159562237376885234554077862952508834438702239513062223639495969581223033783
29 19 39 -0.03884319483673953043579276909142930438552744474819090621200983684798503123333394
29 19 40 0.02462628120896084684846868261489189846423124703686818046322473353586990891898515
29 19 41 0.02736255087995599711114182040842486037330579446520361477499475896901155892491233
29 19 42 -0.008531213229877747622706429769343473197228257741333985077070253085215721598482607
29 19 43 -0.000234176781765352337034396858705025786385285131944585791658730605727374800565831
29 19 44 -0.03227135817545668845789548417883201039325339058219013863820577108813203146826084
29 19 45 -0.07411822259141739095692993761236710875112179929210249521481211281881144517555224
29 19 46 -0.001759861301460670631959032894980384686567518220234530828434921819058920282430678
29 19 47 0.004593623420155806068968630620708177621200300250651377900957438189156281789423994
29 19 48 0.03440051332689002581003869044417775073362270789988288911827953124588420334956684
29 19 49 -0.04202706919672123265380555404305285147051863030724745262555232236173616860411497
29 20 20 0.02269564114104255808824598530763776014388341172167018466274549570738121706161789
29 20 21 -0.02953843046203108637591563604299340707087074413161504040891818355491064324715019
29 20 22 0.05001359657196029700790745450757345687276811309783714247465091969306896965857261
29 20 23 0.2289255201044666730659283013978175840192459601358883439670008208829895259822883
29 20 24 -0.1840679714508689386378320280359214575831278002934121891648551027843711578044988
29 20 25 -0.05901157471737741251496147256717515326133529366139494244003150610544135127126147
29 20 26 0.09694177862160058605750992482127610675206388755894143439140086002783793565035633
29 20 27 0.08688348203699866615532754360530175438532036694409262605236815968066433221417256
29 20 28 0.04864277868678545199422934510930239335584597629782391793365483829353626460014652
29 20 29 0.05807385141029353712988005753860582046132750573730395212973918731933554034396126
29 20 30 -0.04920033382691188637831339211381717450684791150611509786466609945508045162887602
29 20 31 -0.003532619894233625224048709259817292616238230502372271185782196768749741051993055
29 20 32 -0.0211675370242663889872442518659382628788111299006758417207443073356254909658737
29 20 33 -0.06169745627139518675664272946183573206888943256039214826019118263124240885114696
29 20 34 0.009757220103206630436615568138854718454653404328455365417463429279418886231708337
29 20 35 -0.009735893867658108749316565801690606152904328400572941311227768098258809797617362
29 20 36 0.004099063473822228753982462561906627338713455510624390620095107370607858046302744
29 20 37 -0.006007979988816011164182400841431922136439665511083343849066112066886343319330848
29 20 38 0.05205790461984716298052193249591446361585121925479004631877550670251639366459206
29 20 39 -0.2102635482934264266087035820022826443860786268076095381789516473101046811011638
29 20 40 0.2480014028490568435609850569165603831328608165783849850323825781056512164919493
29 20 41 -0.1085870773174467401049418504414929341946894116258243831905173032098798741546457
29 20 42 -0.2167809941482540417582116923030491712512622949083212857633270628065851867832491
29 20 43 0.04641614220379148601586115185891504147638190636361022915899653001766610146986606
29 20 44 0.03373466672663361960382874415427124666913038944547159887315803664458760700545225
29 20 45 0.1140456545767108956103879860969185337198503814501210395020360670101709713542955
29 20 46 -0.009351097613793311996649130829876895838546906232779315793463582819518498967232019
29 20 47 0.008461194787340358200724913770218184309837399876228677309965030941222658835235559
29 20 48 -0.01020818034547763672168046348035728130554917535195003354809226458990589028728675
29 20 49 -0.02062821018949767664982146143249421713017443955760596950707663470740334590670451
29 21 21 0.04001706203089024917045700053451249233392128923863817863330729703036097804562719
29 21 22 -0.07170892730366847323210326624601956797224934079862176046800274220304197794102205
29 21 23 0.03884377552648205314608262295679499212523955128600305145167629651006021851480051
29 21 24 -0.00546033377300954693195956745305469562541047273114697422574261104261008988354393
29 21 25 0.005133720452247075276452024280493228467565796506463570437774893298113213985330833
29 21 26 -0.04681764798993700819782923339491351345834612725475479135797477958922750980635165
29 21 27 -0.06470557881991786481633225270645715693226828236300654332703998184104738027620331
29 21 28 0.0004510702356217836196654543662149802807059550455394707511792683883014153632329261
29 21 29 0.09545113351127137019505546653685414867227749603591854890634444230252953489533399
29 21 30 0.01966766734737469714668303056071179533343500682651553228963955711917578313816753
29 21 31 0.03398356285178726517852636115994564582514332775214896415764785456051617371565553
29 21 32 0.01941932188663776318965004629996196555618319392661826670343640161551762541636216
29 21 33 -0.02881559499742501084704849362411080257076934388096841739010210947114889177812905
29 21 34 -0.0005921118363799333679967210795752408263887658004913400926454675287800724949108169
29 21 35 -0.008385595910188538361220165406684196741392159694844087272423297447493485509670289
29 21 36 -0.004489631806297949441939204422739398182200164328878600049857946255911328298241636
29 21 37 -0.0670908317507639314199131887579279885613788759939872222022281700388213038089809
29 21 38 -0.04159241608327814526907954790674103927608424399697258051607472995512064697128205
29 21 39 -0.06633335566312146595774058965077900414452911338733172590390857005035172346876087
29 21 40 0.03707649931340414986992049115048985881648297665709953189824581363637833200339994
29 21 41 0.05451240207283970076430454858434090278430777541796416107716210880887772395226472
29 21 42 0.01258954486135704230043274858037483423078836362095463518207115331630548611775315
29 21 43 -0.01847968717414429033278023329016223401368550772982083382099439581011102318381332
29 21 44 -0.04115693166791464267794268466493034587468355174867830934396299519478975568957749
29 21 45 0.02272669390295949026747471082832447360923481781525822241012025567940338816066039
29 21 46 0.00050684216755268640754214309667481638344786429586590019328678084988510814426115
29 21 47 0.009941961294415970365448697602654115102460762986134527868399527754586363754641897
29 21 48 0.003683899867951686063650276276231138533714827766029722198860935925523415499032708
29 21 49 0.05250924021416584964626834399669581894756061769784928622676203874670096369830931
29 22 22 0.1564854050117447808372722912129679086473402654078313266024687415299292641246559
29 22 23 0.1763943463472084919699660390497270492558882465720470376798478396078268894955968
29 22 24 -0.2525870646498062935796091232169603496355767734160156340887780085621538072775926
29 22 25 0.1757197411746398369333121647187520675713144599398953240178600921403931371315065
29 22 26 0.2623973534204799225368400337970769325962850596233385179290103759130621060985655
29 22 27 -0.07699040400564762587618857471857798522424323665522095406315350441214489877865723
29 22 28 -0.1393122946677763632141736297784467053208505285141976008574055714543015175977774
29 22 29 -0.2006478067496448230157083924821875580298268939496741061194822929035513176965997
29 22 30 0.02275400815873362167493611474884577524226808302179052086886987707117011832084025
29 22 31 0.02635089591011306033540973174765140742939958199760153928974145887254052766042266
29 22 32 0.01949856957061302297172483425480067722703116048392749888503137358826053071378443
29 22 33 0.06929910558997005338494194565199290145650198401654528961828030266520252067751904
29 22 34 -0.003073141050147454264328273527000526971036720071268718824311721049559449498490122
29 22 35 0.0007226171296032043534049871601748157577727373823974818862731912178251421525347135
29 22 36 -0.0006603008671407704908774860281762285967327734433875874821593437356969924346853364
29 22 37 -0.02733605171312325557211620423286840547035816640978118903326645812105295265623381
29 22 38 -0.06415821794426309131331812777068472742080660914265800153484986074669690950866621
29 22 39 -0.06216768478236347999101203360627906427359940777007937542257505493213975277324728
29 22 40 0.001367066582648063420131484057034656262293755861026111977985020634065208648065859
29 22 41 0.03420788108880663281876645654562666367260811572913377606658049288665190153511521
29 22 42 0.1294313038042012569495428566544447924582434690226794446088524095844576763126408
29 22 43 -0.01828855196341723750300070619832114794378058723447516729709766986005651617203942
29 22 44 -0.04115590251593043191073506379062678328115395008104800727690271405752320022533717
29 22 45 -0.1676090071224429089072228532190617379423365333833362189693092195106694322596373
29 22 46 0.002930071265301064691305491207220233392569960359879200871097671063605036301365031
29 22 47 7.268583349871090845686205676555232015895335454285327502047797612480136194264292e-05
29 22 48 0.01065270357130818210986855217884329332320399512205206867759718730271409293561571
29 22 49 0.05568243797752349005894960555529325650832589053670976665864662337454723767306221
29 23 23 0.9954120070987982042268013518471185984383323950940818070788973814916813643820537
29 23 24 -1.01439211182466814796569805978571490868271154491831459813448358151916499338787
29 23 25 0.09755857829038969089444470765770386000460945216673911605971100067101983420771629
29 23 26 0.8282538707313820006954476754650456965156548392487729905268321804170660378607399
29 23 27 0.03132845201936460042557299380898947448810355863815903002417608333095358501703712
29 23 28 -0.06467934154251221351704904838757215108582466701818529934191779841234600329399452
29 23 29 -0.3478793010174622817416615932663018944396092038323638269463925341565984082485724
29 23 30 -0.01479985559384264800880358954237654264833910901177625390586380192184876978837121
29 23 31 0.02745154820282759888474904061282590933641877375878525582739706066167160180991303
29 23 32 0.002478388624897073105904466965326335439162753443718144408360950804544167290894652
29 23 33 -0.09204324492881320966887023162254714280182492555176739390113945939760798114693118
29 23 34 0.003211826668433027671093491980081710349173295320872929042867150076065356668641198
29 23 35 -0.008551890345984515235421500891068670923655122426605612587543851834927274910193954
29 23 36 -0.005129348139233812527863208186922454806401660496943770337253712013793435960148577
29 23 37 0.009910958531883524955868959204686923266910078454194980855351348831269951774230497
29 23 38 0.03192881217355154927557228449419034522396756211455278347449734615591261687280106
29 23 39 -0.7937434919018085420434540876242382364270633034073488923145466365348080442550924
29 23 40 0.9046223899706970522164553222660996583482539079647649116654600564027896250120667
29 23 41 -0.2329293234600667429404695821288921124378593865448991106568108199795717792799576
29 23 42 -0.7684105958059470185021344179743578541274709505610512259316578819841953131636138
29 23 43 0.02638701600572166619916532297828761367573601499575578437185852938203166153311857
29 23 44 0.1106855385515498469783599632612664073318991214644535440970152359630579798741838
29 23 45 0.5161229479836445383584908941091688426940820013085725695654689398735594196303064
29 23 46 -0.00306569510029376622695894417830653467591048161275817773088354562108115119040246
29 23 47 0.002364067213598859363256414735645946089052063251228352331082015183594648694754537
29 23 48 -0.007599392159434911234665604658032053400500100753351144406510605626746941545729998
29 23 49 -0.05076988038596735531192120316958707186302239792874588022290800297003855717055439
29 24 24 0.3151068855946122916951304077678535564378434007842723682958688610721656807415776
29 24 25 -0.3329686493487098597875787137361162289160275380285902372075282028539030582601186
29 24 26 -0.7488098518381141415331436855670283156400905603716393616505279593872344276866733
29 24 27 0.07010701514511108886111640884362037975846630688333881092860651433643269893054518
29 24 28 0.3876580977523427761352254546985457068495735515930352213849766590730114399835589
29 24 29 1.142059845153693577511972341135675324010187924042668309725134164920896750871895
29 24 30 -0.008389302184927676293960738603883859931974730111220960633733135175673432950393368
29 24 31 -0.0312184356069006811995042445822060647448351824290706427471369001784318472778159
29 24 32 -0.07637941435956158056746064359225011342480186742339985562822048959060610820036067
29 24 33 -0.3737703646579219301320741434478906568556713034284706127590863297734603034163819
29 24 34 0.001610709001889607485277392777178183489457922306296209920604032517563688050341361
29 24 35 -0.003939177180427724017324308525024029983579566194309364323197736133743450232842839
29 24 36 -0.0003437769034630900545966392280146050403971316996220141710467632173390749122554544
29 24 37 0.02599700769278707685707029542404490541174119224962231817954010000620760238705421
29 24 38 0.04483949584819304421478826445451285255418592744752057955193746052170765928763452
29 24 39 -0.2959563315344733771862292788601156606455705926180197771709891072203416089810743
29 24 40 0.2937747953263143098772062055473570221801755531920188654976048052177390889910979
29 24 41 -0.04563750747355823062117602072987796282689517635868116890842185130526411049928973
29 24 42 -0.1873915294710887881638704019015929032939959529877316983606337615727791954911862
29 24 43 0.003034066174841833841056106319190250582718819800803990637096019765902626140131625
29 24 44 -0.008510261169284569272770561224933841066778260256759000039018790101314512564228695
29 24 45 0.08122201666880218271662241690717582382727355028638243356650385785755500531123091
29 24 46 -0.001258058011683486106104949015514105615796469140094900035415320781583695209045449
29 24 47 0.0069555671724720093227211200387786412445756162072407692740870364429297773857417
29 24 48 0.005765782732694890415153671512302455288980342857053566925062624084151983478348182
29 24 49 0.004958777173831004043637437123889943924562278128973376527538232396082074988157409
29 25 25 0.2680938138104805378329462425765192793144394281615479601917260933812701432283472
29 25 26 -0.0005469654141581202745060889876878192645833426314428343237748250023827045495145024
29 25 27 -0.2272122114569446329355583309640254557086937577951395433863395705382657484367891
29 25 28 -0.2713151772260056448879374364500941125279162987303456780169152372479968445156411
29 25 29 -0.008139272701717877693173714282553241833216984914626240912613403356949180595623622
29 25 30 0.04577235192762325122730093656790351274668613626431062904915060970971419387430146
29 25 31 0.1702958078809671345966649308167367097435222267518145160564943087002078338348107
29 25 32 0.126774488684141712689319734726363610568296775649801379252619591385536993275141
29 25 33 0.1609925699216855198055486963823784564433981829442510496368154806984959861617363
29 25 34 -0.00170990946482540239326190724113528208125712231401506566263191309707295835935051
29 25 35 -0.02109184780169974919491138426379001118718306597936936330056965620924546800079458
29 25 36 -0.02664783743735369145248317738897495678202802058210921036445955221220454813678575
29 25 37 -0.04575589139422349833346809187862909906730207422502371554238969550209361248792033
29 25 38 -0.03943767635190699544039117043507234090949409815084766237345502275438064179011055
29 25 39 -0.003524749185699871629392659185673542908221572234617845445404210015500885220129684
29 25 40 -0.2539690977100203106064019742249815700139566118920020166462870384647769566366973
29 25 41 0.2154497944323878430008452968528027231977936142382147014060586402532684969055136
29 25 42 0.5199463832194462308968999871174944319481156366502789764778772164165138175338219
29 25 43 -0.04312254391396056453094083358229169393577473731091885721194613430643215790083797
29 25 44 -0.2236383820663810482603337221678397429965302162254321544692834775818913229632027
29 25 45 -0.4529704955111851306275706246163881187740312375450220038252424292481258897039082
29 25 46 0.001571774207894198572372824378755633199633032300613280359289458199024969707161863
29 25 47 0.02313305807906033806970031337151845661475711488865935835051417069685580170342058
29 25 48 0.04530086846129083056005434068969986589570782444607428621192782631931137437273669
29 25 49 0.08003712357981962357222192832107685070303897366588055506475185010691698395543922
29 26 26 0.1555808042638493572300114556939035894154724811974526328907881258082296709591589
29 26 27 -0.05497572194580697380960030755497066852888471222958665971156774500652791359377325
29 26 28 -0.1471708577743295730619825468748769414063515933781418951302701287213572791482467
29 26 29 -0.3039280990110037512236001823542947124564786072494225946077075097987605999653175
29 26 30 0.004495791699966442562034361595428653920073823582156804475202915644202789080705763
29 26 31 0.09605487226800248140486460196920678221992489935759056489508514114120800427292737
29 26 32 0.08515414753390073666453205318277906882025912563041498899148475749576565262320745
29 26 33 0.1430098288008679721745790204508486396123670693364514214516537332426419106628226
29 26 34 0.002581068858516706513780791049168300681297373850841095381459328756361011055818695
29 26 35 -0.01534148555308590837483702323603940015605728798990029132774475854036903823128668
29 26 36 -0.01790669578454794116725130874484749429208643631496799610526302650157090231903487
29 26 37 -0.02315213136282031049569978619474497020636155948954895422826778747397248901178378
29 26 38 -0.03432031202726397168664867535682723998203032306272181600663714996097401582698004
29 26 39 0.1027362678307793388457558371599730195091490433356214831678179597993363061164535
29 26 40 -0.1882399596403846074857438884111472741355634768401911841608314665318926088101167
29 26 41 0.1613394927306626476046122947491072805353995739497420952898276600919522024845105
29 26 42 0.1972136487458059880925084453296940153724688268335844986497404567232940968476643
29 26 43 -0.02691704065764817159700529863422551235688599792744244264202061591529385229732681
29 26 44 -0.1136908881424772964957587957034007853248770534604511525916032997842075170335313
29 26 45 -0.1238845930840035790559626652170766271170859853071253339871674651489958222243191
29 26 46 -0.001072576886889737933874237547360028079664646804893518258174136344088282648873254
29 26 47 0.01665296843920119965366733129264306094108555885511758571459293867055720520502463
29 26 48 0.02302217624581561649696601379874790036896289297010426795369089585117252810927199
29 26 49 0.02632096538394199248116593527276290038436289109111086949963454630595341051752894
29 27 27 0.2372737548660532779814471328009461129610221346223883018645581492718366576563038
29 27 28 -0.05208368813188331819494519048390097487026891373496859220971767197252296881908362
29 27 29 -0.0006165628210386709106569710388623086907846704379908234215892293693784892866074959
29 27 30 -0.08384773776763302935219540356662047621470443762245303303922002733156801503715189
29 27 31 -0.1063020292423610531921983982077187861320534844869338589486896414828573372957745
29 27 32 0.06386671834495100814511029587049984096533946122420187584771867383768994318174848
29 27 33 0.04577271488780073819326875818426275268374655267088189720234367739158778400978028
29 27 34 0.006551864830960539466107207760820622627580698462043558149144205510262324856156133
29 27 35 0.02156901606660329256587997677496493619079588196807741648027284900016223814207206
29 27 36 0.005636585231225703357818224665331847205829258812217487953508179469859121698426016
29 27 37 0.01896080231834769763432753854680426002986009966949789581963114884268874670472679
29 27 38 -0.01801501651338767736902422952184936986265323013217841131542681760406711861171536
29 27 39 -0.01140785991563341261232026042776638686609278946909944086324499277766577655081431
29 27 40 0.02082597807499055227758569623408281972205689417567879812318402467000373822028361
29 27 41 -0.2503328583424761949695294811066497326828262626308978305528304724149418653059088
29 27 42 0.07575303084977233440032679620788994243186442926276303985315172391611801912133376
29 27 43 0.08715919472471001989598958280100526017165413078108050406656155096532469119150411
29 27 44 0.08537525095652512657906649896123762717180292298363743244430199452513882835469802
29 27 45 -0.1107424608624074742297091671617642399447217847148363970552694993144253186829426
29 27 46 -0.006841515748517038503773321521814936725625172573522662370672954382017289530976733
29 27 47 -0.01828894374310348661448106343610948820685729466085986807864510765479506078996986
29 27 48 -0.02204966670865078970017417213710936347712864377248827315291094478507567403963231
29 27 49 -0.006428607704889095311075350509978949041690168565520808443653740324613297509868912
29 28 28 0.07975859604084219343975435920699419135317867559210278205786370212563702139210012
29 28 29 0.02421195697926883504297917423760558705699646412767327695753664749455582287715901
29 28 30 -0.008165671463873100986564493104650879579551590047759318117253686604298801781135562
29 28 31 -0.009632124529898991753083242472042706524277665477518379563715560816833011986479495
29 28 32 -0.09137325608235066302344126425940802881440467993122644950266818066056820348902678
29 28 33 -0.10557264345336109379083591656381461087665513649243529730195682248140594736468
29 28 34 0.00206184679144485215194060864430355175888059126399188884798928636938421557997084
29 28 35 -0.0004421197186611121344537911328658291880704741427584432600886928470928773200351819
29 28 36 0.008346687457395201882482401370542832021228148980804994880846496648378997646785371
29 28 37 0.0109770609457426932452173665458837186499846298742153100109692808931998375942896
29 28 38 0.04234420982823442205857977433010061335984352024218290960328524781612277135529107
29 28 39 0.02215884771188327777135903998735844227820982546612299017875877936148853891081175
29 28 40 -0.04411035808294072567223664978105857529233191557502916984281659167708709993763555
29 28 41 0.02977723913158493335608134651171612568060142365527179044485612397629511829036682
29 28 42 -0.09079569675612330660047134634989592841128411652033137371773505961492045870682607
29 28 43 0.0007780975025039579270797310636832537212447912356807227325061994387579881619532635
29 28 44 0.02563451492920778848968081309489222485668367641219850283808942989935558634949763
29 28 45 0.208201733814395105324014205920109983385473723333459374025687695482673879326863
29 28 46 -0.00146915307975802391547958878973840533751533920550522879037281947063587721832047
29 28 47 -0.002351412427034897188571787955667678989303830633479346969334344474640294429750154
29 28 48 0.0009306504116148787109496732993281423264629534519081562697190515641191670157716957
29 28 49 -0.03294744332898977699551025667207347772540655007178854942557948527134147700233462
29 29 29 0.263340764930483822746427589584863645621835178965870821135054902204815532821312
29 29 30 0.005938992030842666327933813166684979977606657197027178186190614308001225082437879
29 29 31 -0.01040566804467072497719277715214043216463955737971211948531639017038051152486402
29 29 32 0.03616609258516133732913794092578151038471777497661582119544286472795739652248572
29 29 33 -0.1847043026145435329786745145983265592566536090975494860277746261361158742025916
29 29 34 -0.001585762226640227820022758866477258852416519091132477596272585309907916196920076
29 29 35 0.001556655632321171281418744039545421886565257613924878248490844718854419583644193
29 29 36 -0.002602058739528114224069053379758815802086251148926777892943226189860397124146821
29 29 37 0.0226946302514789715814440103009025134319710541298487948065193423764646725149301
29 29 38 0.0506362052351157745057395933358190608707378199694389378305306395689904057852106
29 29 39 -0.07092851322093372221459092469229413142651151201803418213708547759710316122385209
29 29 40 0.1210356118428911551364209509113477515219219099358385127035198520978979890681224
29 29 41 -0.06073924851961921338053213348242064530224225034386271071780424672336665195431564
29 29 42 -0.1826944747450219193600829101990300711962994736353588020876636653487554990627793
29 29 43 0.005840729176238889964123781949643148148491587289290114689171443264719778835728681
29 29 44 0.06018457683862436472538968116509328997553190663457831557821775070683959960379861
29 29 45 0.2676391820162598584751757507136512154254337742170861374581966900806243260112728
29 29 46 0.0008197435595852494772460564344124351561954876591632872277967514962397167051283208
29 29 47 -0.00440007958006985503076073572985916035341327766451521345546899222296289100892809
29 29 48 -0.01488261331740951560284356609541912189967054150311701662762586753702370014045882
29 29 49 -0.04285324694035868457581315441828798876204851840992271641508066352001050962059558
29 30 30 0.04039648794470909472275838941625537782301410361052918978199793415127938883313309
29 30 31 -0.07927608330181840727258961547142379724171182895878351571072509521680228768959628
29 30 32 0.0556806160534347459988231261999272805748530371451128930386090035958719219099042
29 30 33 0.01067667606604991950242121016564297179837729035994961151910054183932625813060728
29 30 34 -0.01051424113352150180519918737791085927306660001574453747196183350573058419768292
29 30 35 0.01472163123744216079547927017769349840764251595922892315112922419620679103143111
29 30 36 0.006535290035214511087872026578407095041909617553070903854534221786938622014313093
29 30 37 0.012962417080495377737268903240586932661845400149060495717301235952714394641336
29 30 38 -0.01196268064442809107146592709205187541500107453551552257111154893264317800641936
29 30 39 -0.02594041121671140116326668752012159611245907811736001742831631621855964738522229
29 30 40 0.04588728663572716395902630848258674910234972402620875518989741401191064186731769
29 30 41 -0.02507005840429892116294938606915570700746308550731051023814928103823166405088146
29 30 42 -0.05981096248467906782364224527835637785400792691531901361859302579389203255200541
29 30 43 -0.03433281700228503385140926893756111221777713146185892428169446055464802794320654
29 30 44 0.07163832131076893434576906327104414734955943392375531776911148455444283192153911
29 30 45 0.03088504995466077369588699054329759009983869974902553444660762943628458914767598
29 30 46 0.009951724271514927820954463509045661103239835887990428655062650222913303048937499
29 30 47 -0.01004499558239154486614083014305906615775664865671775195059457517736037897311154
29 30 48 -0.02905541855368750239674852603108670628087109226254573844869826030214604882422517
29 30 49 -0.01354196883211917405864031586760390588037601995923718792197242248968631410520628
29 31 31 0.05185560457676112065942139811439767881543113331491210737988937572991075100161078
29 31 32 -0.02968374876651670511396028359995614156667096906490706725961715501717516490142621
29 31 33 -0.04284060645133979068159847798218776407101512318768995611941097998971517424047155
29 31 34 -0.001620325936943666837215565562085704926904212475527258840324364859856907636758849
29 31 35 -0.0030447134813825486446440107623826861462416664400150005890288420133904723357163
29 31 36 -0.006825606257427428353318062672598437836044787790667434849706021925689348962461664
29 31 37 -0.03635089335952826052714821618349411763951928882833004301076233192877023508530513
29 31 38 0.03159996636345512563773263838705518884233447834087412172473595842462524961320481
29 31 39 0.02387469609131019992619364169431336183200968089016301991042988600140474085063172
29 31 40 -0.0412074992712203351668121785612283129614308150128987843060815177419953669138915
29 31 41 0.02130853818826810275281786691802677405332875243841483522416184097858751867308953
29 31 42 0.05752182842202635772472199410954668098900069040731658368276355250880650625944725
29 31 43 -0.004547366680573928104932832985660384380722717670464553490855772756476265274232024
29 31 44 -0.05796182855736009077312207651378613760749037447979221550946597457614350888245252
29 31 45 0.06697261900232374498843122401908297190651195616998272307471889712874319217831865
29 31 46 0.001969514931618368025112825678614783237674249939222524609403003861630861077769734
29 31 47 0.001989274735577390158483961567859001767383472423907006038288854462789087237044441
29 31 48 0.02393729119672042871234939739432847430591150119949036256135574402504270435704252
29 31 49 0.01580177528322151364815497816409818950506187177523377480854740920974870036608033
29 32 32 0.04593321726924460554835587028690510095743224606750882894722071768585243365593149
29 32 33 -0.04915065361009526036522279566208563237572840614567678084178452290900754386098083
29 32 34 -0.000289722945468597215732589368695281416670310251465010398438507913357604083525879
29 32 35 0.0004891513991218222061495583043576788982076515732084258905603880094094160597659986
29 32 36 -0.005468852491288154178224824789741504598841703239756991042650185961756110494961203
29 32 37 -0.003659976174421054790298337319577601218071640320826944242784025786228219747995334
29 32 38 0.01942753570154268538307861100213807154044331695831092178466501901528660938538477
29 32 39 -0.04123944386187954515898426454866670508306829392270572802843120888835248583268023
29 32 40 0.07237612524242219702369962457516840374870335120355297018903444174232212132646612
29 32 41 -0.03876237406919734790339494751286946366457263264935758755395833396388646615827119
29 32 42 -0.1056901609090278252763368248350290240321695883366534805456890990254886519895155
29 32 43 0.008753468826256041260538321465061815067813302740690733349904248693375929682179773
29 32 44 0.01705003694158311876422169413395996551673299756396941006113591485467871813533724
29 32 45 0.2245358821845998784195475522011817553620928324885406860939503352072346392132078
29 32 46 -0.0004582427670688124821499258148200500020192479882348193859413786860568663698043333
29 32 47 0.001234573548974563802893443614297817597950007689628465866337906322560849288001611
29 32 48 -0.00824676439395520535975362462800958557400633589278203053254093580636740958437685
29 32 49 -0.02758348375089932114988742842653335349936994701085910785541142315601101586328749
29 33 33 0.07940139073840575559891613331975675875969846046532492614419040357332262046262743
29 33 34 -2.798346339508511213411264297081079433627060973919635141787521983513465668303072e-06
29 33 35 -0.0002118177083549087680762112548137658947228291744718372401983973789836337437883561
29 33 36 0.0008887162628252585776884431773701004581991287302154414753570775950176870232898704
29 33 37 -0.01336398977108118461908971700491476390516111824410331331528526144462360671327476
29 33 38 -0.03960771192739455673626087934201016950778277223867335181370476238902778195005637
29 33 39 -0.0313136121205926015565987257876593356972996762178292232228309776494499108584278
29 33 40 0.0534391269797559912820575336619488855148090192216400662915301101512847080477904
29 33 41 -0.0266848341498277792149314146650732702438876447878948831892848006419147980501646
29 33 42 -0.07754111057144275939720853816475011259853548858482053987271125980695705618679191
29 33 43 0.004820410195881880457880940898944534369296878253114705115262546985793115928550129
29 33 44 0.02830454229732976580822286014517603906552880409824730068558397954605840021916607
29 33 45 -0.1212748495860224723604658418309378947492335706330710736034856751671962063516373
29 33 46 -0.0002480216753641442038938325000438979150589845517430631296302550634396331711063383
29 33 47 -0.002822406030187503810920160275783819986369688127807956523048946595042319395712962
29 33 48 -0.006011594516290254098062810412598763735033003983872722408760406020852008240265295
29 33 49 0.02780121908164293152988549657787569078574910315728041143168357225454194856693104
29 34 34 0.001641430647062325759886394665463412067320983191103365618380858740571854630919654
29 34 35 -0.007071369238171106250917916165906531331969680196686467021967053525436352966115324
29 34 36 0.002311558638372610519730060390993122151565187425651332683771952489648502796587405
29 34 37 0.01824653176592291635279893830604860858280722562907215084704544067051230808197187
29 34 38 -0.003890010256314257619218161271382820790563125379492088414063354356051290835175169
29 34 39 -0.00617462502537664280418264342073967464691772018944142538781528745721453098192598
29 34 40 0.009893673457304049477061370194859426629924680045513462825275106994599602514909217
29 34 41 -0.004414080850113309005874805933719248468241841724285404232874667044037308082609736
29 34 42 -0.01445525354304282739036425393321847432056699049135486387835373142256994151932016
29 34 43 0.0007415663339951719852001323869721960574177553719865954266055030983084877169389857
29 34 44 0.005191936607157780988758528678067251737576093946866627373743147153003090214370107
29 34 45 0.004709353431948039265353393169277784310990457765881419780334407677640700184816452
29 34 46 -0.001686266145864457275999876556829759692109911248363815072091576197069795541860561
29 34 47 0.006697485506574209143260793368151807507092041175127492997971594716613833327514697
29 34 48 -0.005896372148395778019153530415592791488951276098913165313855911367118462537215407
29 34 49 -0.01347497310799728455899149565774031576960105087518979656918098414296331867042528
29 35 35 0.002625466330383929827626962129691254713034678906953536676866248557485665886257908
29 35 36 -0.002664904046458094794532478560152677109343803507621666895044764302020743341082916
29 35 37 -0.009967349985177277216356275124144708730612185846434738833274193028441796158233841
29 35 38 0.002571779211444869881952406669396807028073447190649715208997132560443870985788632
29 35 39 0.008334512146078886350194700081731895800525979483354260570723879374226030211038396
29 35 40 -0.0136467306690265950376498067851048002198588633824169237205318964625203004690635
29 35 41 0.006390516675284349774666076267866305400156718710470463762589037264697425823637912
29 35 42 0.01763830588921064224599156008785203940561667345705417746435999282729658758944592
29 35 43 -0.001123700718371136101920299540262729748813266118602800157377658634802414486222811
29 35 44 -0.005219687685699684405270471879977549342363032571419635225390176693707366987854065
29 35 45 -0.01215675484028807950083860388161799164667867108203597988980240583019103951935993
29 35 46 6.968656391546273711872264192384051525572306997377981390418728265979221212332735e-05
29 35 47 -0.002560412435664618368065891552299450461231423971205496265795838664796577136493194
29 35 48 0.006284078057048384741802518334195739623012013820122119142677161347036309704612205
29 35 49 0.008388922782708750662896090911269363971067463600021571032230284038537836997679476
29 36 36 0.004291368836795436321435952098726657592318109074070016648659279575275944022541458
29 36 37 -0.01651473241100422317076661398088747478341931515585041761560823966480463957231507
29 36 38 0.003692872730118586128562570040301263600961281617677622528118338918195660226208193
29 36 39 -0.007838394239950813120340062796091355951319491154916191593517988504729203292221053
29 36 40 0.0123877534893381443231881339474626494062779972928207907527543956006970426052598
29 36 41 -0.00548171773646148303287094610342351447980662626526411698391881048281091174726624
29 36 42 -0.01297652318791671229003614575651453897253851908235308639417718912667588803062298
29 36 43 0.0009472229968637457801722991140863381532030907737694238006512025068428379984218094
29 36 44 0.001942915717165159499004523295395658845227876594703289739768161885735327887824248
29 36 45 0.01922468734504418469338300591771160083578555948735643082118263333794954848525485
29 36 46 -7.62234179307852736569263636811497110672636037956017515705122259469325613796868e-05
29 36 47 0.0009182626806148577114742623460738993516781955756942702906770221676293669766522141
29 36 48 -0.009040296175810284981237724110411745131601587339750101616139021686852435547714262
29 36 49 0.00876447420018947594343050783879150733623419780026813110961487766114674714666805
29 37 37 0.02181056362388233219945591989103879384529318382899240367310155130130316301188693
29 37 38 -0.008564291244670603372960993066989733971105641608570553116689902929523188406539702
29 37 39 -0.003854762807859698520789314766783503281121174605314844932990277348384519692070004
29 37 40 0.007109478456691015355135007003826152281981859154056305564736322758378370753959467
29 37 41 -0.003986567461895507914268164523379593651355527340976619859413558264009139081273387
29 37 42 -0.01096888323876370822850479864185551057942732962350751244151044778518659961081706
29 37 43 0.0007822166557155232219627020398173350622257186656410378417936027669976202905713954
29 37 44 0.004260662893122141444107344260476728093131797990738471462295743666380432390676203
29 37 45 0.007394073297810456507704726632444940960962100646484613762667815504790574384470345
29 37 46 -3.916261934389097887055728590750802287454029716472165967831101121806997250918156e-05
29 37 47 -0.000666380222178930083902133013311167306283758021488331788353189533744692000096908
29 37 48 -0.0002046536345520824967523407662664458690179688265142624257290515078738926317763346
29 37 49 -0.0145572026958912378663831079546655382281632002378183405220283742334415572942234
29 38 38 0.01020525730910295752805718161251220927529421238839681795380264265956802484076995
29 38 39 -0.01053463524110479659478681746475565643722400729043304295256041725901197448678516
29 38 40 0.01478905116573056005384752242077346956895097638596696221757065488639680709769319
29 38 41 -0.004758452524761176024820126676122345473705201791808221594395356571302720651426532
29 38 42 -0.01634289456809330117538543964454409571343402214033152699231623098567336863161745
29 38 43 0.0004537159834137823007699143828859422185114396367957911164404507333134710373566288
29 38 44 0.003840260974351692174565608619530567050755433633682548731542210107265580804776649
29 38 45 -0.003672434487789532724714496529928434083451688611848668075129536673313636815355634
29 38 46 -1.316369468842080198607319130663271657001428954923842434726780995319033202331705e-05
29 38 47 8.470708665761782760845282408026924487810734285304513118875221532935870522847844e-05
29 38 48 -0.001405570806315316982800743914728647790707109626526447598403617387967908641906011
29 38 49 -0.003274344812308790512512465760847224085397952016771906467497397467771115859689686
29 39 39 0.0825066532773048984448189109074388234226313457450218985298875889825836714393436
29 39 40 -0.1308535027599160081508784550879773262367926796113577624238131315416019034007808
29 39 41 0.05758327053401893768763676438250281470026305952544131172917142922134056561608139
29 39 42 0.1683906611476789851910352869955620927183833280160843621301002312322482402221549
29 39 43 -0.00932454678771751811385817919910441659888889828403433925641467324162018904990431
29 39 44 -0.05261244474144179042069720222184342896844950314025382389913767208053328260314332
29 39 45 -0.1350624749808563634636382942978051780023681491995740220790229594606387581544484
29 39 46 0.0004490853447963236343963959799465252654744135147479971375052132352754278387565333
29 39 47 0.004925802565073832615307293832298456987460116025450648879861616429956559606700559
29 39 48 0.007340206081757148490941630960856196540856846991389028046533998764864266360106876
29 39 49 0.02022024139047581280741477754673628026889958334094623442239845719338949181527717
29 40 40 0.01757360267489602679199232014864883047855574239946762171197236675235419228317088
29 40 41 -0.02386711100399688450602120382192391725119833543596232300888143261941050929136013
29 40 42 -0.02612986466461896473579185604668036213576540575813662757167239736169430937059708
29 40 43 0.006818285253360596281557363679262204780202870804710918689508011788575138967414471
29 40 44 0.01635659729519688163778626045230392936196796990975564048102974533973592789992624
29 40 45 0.00906180709495166644942652977152266279449085845454642306432712135991250445130263
29 40 46 -0.0004874464842430356151899688786935003286072240134569192428457161680922619531267514
29 40 47 -0.002658679421636633672940597063996065071773269490808736651719856303815864463922318
29 40 48 -0.001871978945743422867937329336387576485318269548790004301539105198219043861077431
29 40 49 -0.002705579330763300408331738864664690308754949846845454619175288935127978113832042
29 41 41 0.00262757260867996863477145117945621929387980295807197730125517980925932014353258
29 41 42 -0.01030521798877043308647853068353248198467910752568045042328657712906413362839219
29 41 43 -0.001658744427503882110845065349798301236515705036141532887074952026277076778222726
29 41 44 0.004849125779440537569883138226161498725431236035844325624714062767122778564065941
29 41 45 0.01007792375287263336805995862211393550818958184760158053299083073572396147833695
29 41 46 0.0002493432949035424446584224271007247077500857295552812706200873447268398194377088
29 41 47 -0.0005827339277734468586440384753317147853791429527438049674703445851191123601565931
29 41 48 -0.0009236139368490774219752911830907119825839099757184985631534831332687719537273383
29 41 49 -0.001888288119009840228858077928893722015521321800795276641162044358215745646798945
29 42 42 0.01717994320682481997396785399223144118862242867563444839606019937387669785149705
29 42 43 0.0001600422278731108912151999634976605038727769184835878228905230041274325913831094
29 42 44 -0.00997853155922435582896940888743716593410674701513683815953657035703287596174203
29 42 45 -0.014487043736352515201348928912900438031757020979605279005763012396262669781862
29 42 46 -4.656325943585623952045530642731831313100953330515379834727591878550310510884765e-05
29 42 47 0.001689852403137553892923113397824914668211763766489583494651401125453564493109109
29 42 48 0.000910609463769526943041147521186255619624365307501731658260476890685164256226605
29 42 49 0.003166761902768172585228690062918449882510779963589350085665190189278322798452286
29 43 43 0.0009520384503820375501238263329216363563690028861557830211868039233504242349093485
29 43 44 -0.00162610782390046698498051575973777961807373377761340808460255536819241278997769
29 43 45 0.006618094932256644991209718485734491575301733343638348978904251368720071660128356
29 43 46 -0.0002321369651690594862895277327740753267925805470986554895028791948827532697204471
29 43 47 0.0002052571844856019030111616670382119750169499360565757439360618514796578766180222
29 43 48 0.0008030022374309538514288297582830597569052456938420386741921887316848558280640956
29 43 49 -0.0008774368833201902356941427903510257724535378081541394512849184790564515193150714
29 44 44 0.002475808886153357938966581133441936939756749171520181231712222757211897917698812
29 44 45 -0.02732905754655901358011275466764597123737988369493559959934600627804444321415751
29 44 46 -4.884964166326884006715038678359946962012680651983091565880836324228346163820008e-07
29 44 47 -0.000599804080849123528391299520547012917859508922674855687306741346181043111223742
29 44 48 -0.0008849133841197719827738322949332814519549526740529692072756906235510921301982372
29 44 49 0.005154218777544392402230181800342716568476056775676421975433826131727928990639807
29 45 45 0.03437005633231191146109861035043623800205224979336923871273393820725443309377019
29 45 46 -9.419292906459173103714031320418889814006765499747539796982621025539854563811136e-07
29 45 47 6.887668686728291780704324997313661011999497232609402054721429640698875841530541e-06
29 45 48 2.736316537556580962730782331028301343754635120865591598115183718693713930328919e-05
29 45 49 -0.007512911695074772128172265404511634890892038025341508264949941100293728045758246
29 46 46 2.063803082732680462919550717878600808381354038209547458967894723262865853815674e-05
29 46 47 -0.0004560721673761751322610936734127469160943842215972373802303087819392945425554802
29 46 48 0.001289141342357539019708183097900452747478982469690777627148636704003647190048283
29 46 49 0.0004798604346966279437464930553318536558899410502265374887075766839240701084929627
29 47 47 0.0001859181706733254524549012560524377952807883143314039642271681007209992415081927
29 47 48 -0.001368013702335552500479095774125455312959111958895225222086215196414420533211415
29 47 49 0.0001896322630812006379224241591098865151012256029459532620696827217141752187484334
29 48 48 0.0004216354083064592610556268748273063003787260431049906029309569193255122950010093
29 48 49 -0.002456928115466793576587171347429564535355044562418094835058274178650343794383854
29 49 49 5.553004200616757815378969813276955830808897570353449353223857989647216176763977e-23


==> anc/landscape.isy <==
<ipestyle name="landscape">
	<layout paper="841 594" origin="0 0" frame="841 594"/>
</ipestyle>


==> anc/lp_funcs.cpp <==
/*
  lp_funcs.cpp
*/

#include <lp_funcs.h>

using namespace std;
using namespace checker;

//
// L5MPFIFunction
//
#include <l5_mpfi.func.cpp>

L5MPFIFunction::L5MPFIFunction()
{
  func = new __L5MPFIFunction;
}

L5MPFIFunction::~L5MPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
L5MPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *L5MPFIFunction::clone() const
{
  return new L5MPFIFunction;
}

//
// L5DoubleFunction
//
#include <l5_double.func.cpp>

const double& L5DoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __L5DoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *L5DoubleFunction::clone() const
{
  return new L5DoubleFunction;
}


//
// L5Gradient
//
#include <l5.grad.cpp>

L5Gradient::L5Gradient()
{
  grad = new __L5Gradient;
}

L5Gradient::~L5Gradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
L5Gradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *L5Gradient::clone() const
{
  return new L5Gradient;
}


//
// L3MPFIFunction
//
#include <l3_mpfi.func.cpp>

L3MPFIFunction::L3MPFIFunction()
{
  func = new __L3MPFIFunction;
}

L3MPFIFunction::~L3MPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
L3MPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *L3MPFIFunction::clone() const
{
  return new L3MPFIFunction;
}


//
// L3DoubleFunction
//
#include <l3_double.func.cpp>

const double& L3DoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __L3DoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *L3DoubleFunction::clone() const
{
  return new L3DoubleFunction;
}


//
// L3Gradient
//
#include <l3.grad.cpp>

L3Gradient::L3Gradient()
{
  grad = new __L3Gradient;
}

L3Gradient::~L3Gradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
L3Gradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *L3Gradient::clone() const
{
  return new L3Gradient;
}



==> anc/lp_funcs.h <==
/*
  lp_funcs.h

  Functions and gradients for Lp balls.
*/

#ifndef __LP_FUNCS_H__
#define __LP_FUNCS_H__

#include <eval.h>
#include <mpfi_w.h>


//
// L3 functions
//
class L3MPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __L3MPFIFunction *func;

public:
  // Constructor.
  L3MPFIFunction();

  // Copy constructor.
  L3MPFIFunction(const L3MPFIFunction&) = delete;
  
  // Destructor.
  ~L3MPFIFunction();

  // Assignment.
  L3MPFIFunction& operator=(const L3MPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class L3DoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class L3Gradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __L3Gradient *grad;

public:
  // Constructor.
  L3Gradient();

  // Copy constructor.
  L3Gradient(const L3Gradient&) = delete;

  // Destructor.
  ~L3Gradient();

  // Assignment.
  L3Gradient& operator=(const L3Gradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};


//
// L5 functions
//
class L5MPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __L5MPFIFunction *func;

public:
  // Constructor.
  L5MPFIFunction();

  // Copy constructor.
  L5MPFIFunction(const L5MPFIFunction&) = delete;
  
  // Destructor.
  ~L5MPFIFunction();

  // Assignment.
  L5MPFIFunction& operator=(const L5MPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class L5DoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class L5Gradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __L5Gradient *grad;

public:
  // Constructor.
  L5Gradient();

  // Copy constructor.
  L5Gradient(const L5Gradient&) = delete;

  // Destructor.
  ~L5Gradient();

  // Assignment.
  L5Gradient& operator=(const L5Gradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};


#endif

// Local variables:
// mode: c++
// End:


==> anc/mpfi_w.cpp <==
/*
  mpfi_w.cpp
*/

#include "mpfi_w.h"

using namespace std;

namespace checker {

mpfi_class::mpfi_class()
{
	mpfi_init(x);
}

mpfi_class::mpfi_class(double d)
{
	mpfi_init_set_d(x,d);
}

  // Copy constructor.
mpfi_class::mpfi_class(const mpfi_class& other)
{
    mpfi_init_set(x, other.x);
}

mpfi_class::~mpfi_class()
{
	mpfi_clear(x);
}

mpfi_t&  mpfi_class::get()
{
	return x;
}

// Returns constant mpfi_t.
const mpfi_t& mpfi_class::get() const
{
	return x;
}

// Returns double approximation.
double mpfi_class::get_d() const
{
	return mpfi_get_d(x);
}


}  // namespace



==> anc/mpfi_w.h <==
/*
  mpfi_w.h
*/

#ifndef __MPFI_W_H__
#define __MPFI_W_H__

#include <vector>
#include <mpfi.h>
#include <mpfi_io.h>
#include <iostream>

namespace checker {

/*
  Very, very simple wrapper class for mpfi_t.
*/

class mpfi_class {
	  mpfi_t x;

	public:
	  // Creates a new number; it is initialized but NOT set.
	  mpfi_class();

	  // Creates a new number and sets it to a double.
	  explicit mpfi_class(double d);

	  // Copy constructor.
	  mpfi_class(const mpfi_class& other);

	  // Destructor
	  ~mpfi_class();

	  // Returns the mpfi_t.
	  mpfi_t& get();

	  // Returns constant mpfi_t.
	  const mpfi_t& get() const;

	  // Returns double approximation.
	  double get_d() const;
};


}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/mpfichecker.cpp <==
/*
  mpfichecker.cpp
*/

#include <mpfichecker.h>
#include <list>
#include <cstdlib>
#include <utility>
#include <stdexcept>
#include <sstream>
#include <iterator>
#include <algorithm>
#include <checkexcept.h>

using namespace std;

namespace checker {

struct Cube {
  //lower-left corner
  GridPoint x;

  //if true, then divide by 2 when computing grid_size (i.e. cube outside of A)
  bool factor2;

  //grid size that proves nonpositivity
  int grid_size;

  Cube(const GridPoint& x, bool factor2, int grid_size)
    : x(x), factor2(factor2), grid_size(grid_size) { }
};

namespace {

// Used to process a cube, checking for nonpositivity.
class CubeProcessor {
  // GridDomain used for the computation.
  const GridDomain& gd;

  // Domain predicate and vectors for the origin and a point.
  const DomainPredicate& pred;
  vector<mpfi_class> orig_mpfi, x_mpfi;

  // Evaluator for the function.
  const FunctionEvaluator<mpfi_class>& fev;

  // Variables for computing a bound on the grid size.
  mpfi_class side_length;  // Side length of the inner grid.
  mpfi_class sqrt_d;       // Square-root of the dimension of the space.
  mpfr_t max;              // Maximum on a grid (which is equal to mu(C,N).
  mpfr_t right;
  mpfi_class tmp;

  /*
    Finds the maximum of the function on a grid of size N (number of
    points per side) inside a cube of lower-left corner x, considering
    only the points outside of set A from the domain definition.

    Returns true if the maximum is a number, false if it is minus
    infinity. On return, if the maximum is a number then an upper
    bound for it is stored in max.
  */

  bool calculate_mu(const GridPoint& x, int N)
   {
     bool minus_infty = true;
     ZnIterator it(ZnPoint(gd.dimension()), N);

     // The origin.
     gd.real_coords(x, orig_mpfi);

     // Side-length for this grid.
     mpfi_div_si(side_length.get(), gd.mpfi_side_length(x.depth()).get(), N - 1);

     // Iteration.
     for (it.start(); !it.finished(); ++it) {
       real_coords(*it, orig_mpfi, side_length, x_mpfi);

       if (pred.pos_A(x_mpfi) != DomainPredicate::Position::interior) {
         mpfi_get_right(right, fev(x_mpfi).get());

         if (minus_infty || mpfr_cmp(right, max) > 0) {
           minus_infty = false;
           mpfr_set(max, right, MPFR_RNDU);
         }
       }
     }

     return !minus_infty;
   }

public:
  // Create a new CubeProcessor. References should live throughout the
  // life of the object.
  CubeProcessor(const GridDomain& gd, const DomainPredicate& pred,
                const FunctionEvaluator<mpfi_class>& fev)
    : gd(gd), pred(pred), orig_mpfi(gd.dimension()),
      x_mpfi(gd.dimension()), fev(fev)
  {
    mpfi_set_si(sqrt_d.get(), gd.dimension());
    mpfi_sqrt(sqrt_d.get(), sqrt_d.get());

    mpfr_inits(max, right, (mpfr_ptr) 0);
  }

  // Destructor.
  ~CubeProcessor() { mpfr_clears(max, right, (mpfr_ptr) 0); }

  /*
    Processes a cube by running through grids until proving
    nonpositivity or until the maximum grid size is exceeded.

    If the maximum grid size is exceeded, throws
    MaxGridSizeExceeded. If a nonnegative value is found, throws
    NonNegativeValue.

    Returns the grid size that proved nonpositivity. If the cube is
    determined to be wholly in the interior of A, then returns 0.
  */
  int check_nonpositivity(const Cube& C, int max_grid_size, ostream& log_out)
  {
    // Upper bound on the gradient.
    const mpfi_class& grad_ub = gd.gradient_norm_bound(C.x);

    // Current grid size to be used.
    int grid_size = C.grid_size;

    if (grid_size > max_grid_size)
    	throw MaxGridSizeExceeded(C.x, grid_size);
    
    // Tries to prove nonpositivity.
    while (true)
    {
      // Finds the maximum in the cube.
      if (!calculate_mu(C.x, grid_size)) return 0;

      if (mpfr_cmp_si(max, 0) >= 0)
    	  throw NonNegativeValue(C.x, grid_size);

      mpfr_abs(max, max, MPFR_RNDD);
      
      // Computes the new grid size.
      mpfi_mul(tmp.get(), grad_ub.get(), sqrt_d.get());
      mpfi_mul(tmp.get(), tmp.get(), gd.mpfi_side_length(C.x.depth()).get());
      mpfi_div_fr(tmp.get(), tmp.get(), max);

      if (C.factor2)
        mpfi_div_ui(tmp.get(), tmp.get(), 2);

      mpfi_get_right(right, tmp.get());
      mpfr_ceil(right, right);

      if (!mpfr_fits_sint_p(right, MPFR_RNDU))
    	  throw MaxGridSizeExceeded(C.x);

      // The +1 is still missing below, as we avoid adding it before
      // the test because of overflow.
      int new_grid_size = mpfr_get_si(right, MPFR_RNDU);

      // After this test, it should be safe to add 1, unless
      // max_grid_size is very big, which shouldn't happen anyway.
      if (new_grid_size >= max_grid_size)
    	  throw MaxGridSizeExceeded(C.x, new_grid_size + 1);

      if (new_grid_size + 1 <= grid_size) return grid_size;

      grid_size = new_grid_size + 1;

      // We log out the new grid size.
      log_out << "* " << grid_size << endl;
    }
  }
};
}

/*
  mpfi_check
*/
void mpfi_check(const GridDomain& gd, const DomainPredicate& pred,
                const FunctionEvaluator<mpfi_class>& fev,
                int max_grid_size, std::ostream& log_out,
                std::list<pair<GridPoint, pair<int, bool>>>& cube_list)
{

  // Cube processor.
  CubeProcessor processor(gd, pred, fev);

  int k = 0;
  for (auto& cl : cube_list)
  {
	Cube C(cl.first, cl.second.second, cl.second.first);
    
    log_out << "Cube " << ++k << " / " << cube_list.size()
    		<< " (" << C.x << "), grid = " << C.grid_size << endl;
    
     if (!processor.check_nonpositivity(C, max_grid_size, log_out))
        log_out << "* minus infty" << endl;
     else
        log_out << "* ok" << endl;
  }
}
}  // namespace


==> anc/mpfichecker.h <==
/*
  mpfichecker.h

  Verification of nonpositivity using MPFI.
*/

#ifndef __MPFICHECKER_H__
#define __MPFICHECKER_H__

#include <iostream>
#include <eval.h>
#include <griddomain.h>
#include <domainpred.h>
#include <list>

namespace checker {

extern void mpfi_check(const GridDomain& gd, const DomainPredicate& pred,
		       const FunctionEvaluator<mpfi_class>& fev,
		       int max_grid_size, std::ostream& log_out,
		       std::list<pair<GridPoint, pair<int, bool>>>& cube_list);


}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/octa-c.dat <==
3 8
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]


==> anc/octa-s.dat <==
8
1 -1 1 1
1 -1 -1 1
1 1 -1 1
1 1 1 1
-1 1 -1 1
-1 1 1 1
-1 -1 -1 1
-1 -1 1 1


==> anc/octa.cpp <==
/*
  octa.cpp
*/

#include <octa.h>

using namespace std;
using namespace checker;

//
// OctaMPFIFunction
//
#include <octa_mpfi.func.cpp>

OctaMPFIFunction::OctaMPFIFunction()
{
  func = new __OctaMPFIFunction;
}

OctaMPFIFunction::~OctaMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
OctaMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *OctaMPFIFunction::clone() const
{
  return new OctaMPFIFunction;
}


//
// OctaDoubleFunction
//
#include <octa_double.func.cpp>

const double& OctaDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __OctaDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *OctaDoubleFunction::clone() const
{
  return new OctaDoubleFunction;
}


//
// OctaGradient
//
#include <octa.grad.cpp>

OctaGradient::OctaGradient()
{
  grad = new __OctaGradient;
}

OctaGradient::~OctaGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
OctaGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *OctaGradient::clone() const
{
  return new OctaGradient;
}


==> anc/octa.grad.cpp <==
class __OctaGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__OctaGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "5.819999032324526254538029071367201566334114572595639610745608133862029631338", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.819999032324526254538029071367201566334114572595639610745608133862029650226", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "3662.965167549520178556952169363532471423749616353975636285448655660657685169", 10, MPFR_RNDD);
mpfr_set_str(upper, "3662.965167549520178556952169363532471423749616353975636285448655660657685191", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "28175.82239309331764575369247037812458881834932516849028234648271382581382016", 10, MPFR_RNDD);
mpfr_set_str(upper, "28175.82239309331764575369247037812458881834932516849028234648271382581383017", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1773545219721207045511420400440833316017163627759589699830363419013363273464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1773545219721207045511420400440833316017163627759589699830363419013363272831", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-233470.3070079254834839027934137390353007153240621237364104039543732205272507", 10, MPFR_RNDD);
mpfr_set_str(upper, "-233470.3070079254834839027934137390353007153240621237364104039543732205272434", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "6.797027845960203561971983364566875771524566411185676251027950300500627417450", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.797027845960203561971983364566875771524566411185676251027950300500627421171", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "170929.3377069623195958422741564293402689202119062458558359546059944346875398", 10, MPFR_RNDD);
mpfr_set_str(upper, "170929.3377069623195958422741564293402689202119062458558359546059944346875681", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.3797572084811898779044017256999405578712692220982627697227580531111573465732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3797572084811898779044017256999405578712692220982627697227580531111573460550", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-5388.132072879537658445476124737009155415835487157037456729008590353141148576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5388.132072879537658445476124737009155415835487157037456729008590353141148398", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "315.6782455312265906968805115907266934278352950435785579352236803819098264866", 10, MPFR_RNDD);
mpfr_set_str(upper, "315.6782455312265906968805115907266934278352950435785579352236803819098371661", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "3194.998717353072939218970804627133772151926610665180250614875164196654268204", 10, MPFR_RNDD);
mpfr_set_str(upper, "3194.998717353072939218970804627133772151926610665180250614875164196654268229", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-15.37269637715389377452714542793912766302038431708878018283978584465806383197", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.37269637715389377452714542793912766302038431708878018283978584465806369042", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-30233.32219770171677907395163200697647098411744328306540428585042949665728235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30233.32219770171677907395163200697647098411744328306540428585042949665724701", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "110.4365016012103869375555675203379712428365081719930179667466451900712097684", 10, MPFR_RNDD);
mpfr_set_str(upper, "110.4365016012103869375555675203379712428365081719930179667466451900712132343", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "882.6701625601283472000713366187907256243141544394081613262981951572243157292", 10, MPFR_RNDD);
mpfr_set_str(upper, "882.6701625601283472000713366187907256243141544394081613262981951572243164569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "110.4365016012103869375555675203379712428365081719930179667466451900712097684", 10, MPFR_RNDD);
mpfr_set_str(upper, "110.4365016012103869375555675203379712428365081719930179667466451900712132343", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-27605.19269048943557329183072050830221310373931890161333185009421689162072556", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27605.19269048943557329183072050830221310373931890161333185009421689162072527", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "274420.0482154825315697062556715543266200310483592953466892052999131654796854", 10, MPFR_RNDD);
mpfr_set_str(upper, "274420.0482154825315697062556715543266200310483592953466892052999131654796996", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-158986.5800840093077126949955122651214219987295146736133548083418554344441175", 10, MPFR_RNDD);
mpfr_set_str(upper, "-158986.5800840093077126949955122651214219987295146736133548083418554344441002", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "79314.53583206645055759856425166207376263004242751730631414487911569508345314", 10, MPFR_RNDD);
mpfr_set_str(upper, "79314.53583206645055759856425166207376263004242751730631414487911569508345475", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-82450.26990851666826834551108459064080302774457587937532495329876410637997899", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82450.26990851666826834551108459064080302774457587937532495329876410637997562", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949599", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949252", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "5896.900539072113787930868095316305030585851302569044034226665819923521405840", 10, MPFR_RNDD);
mpfr_set_str(upper, "5896.900539072113787930868095316305030585851302569044034226665819923521427343", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "154.0152308018403016770140928429137873585539259798337936032555060710004811445", 10, MPFR_RNDD);
mpfr_set_str(upper, "154.0152308018403016770140928429137873585539259798337936032555060710004811486", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "30210.81990128818977846172150144846480266676917626812810860485828385163359314", 10, MPFR_RNDD);
mpfr_set_str(upper, "30210.81990128818977846172150144846480266676917626812810860485828385163362350", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-97156.49920338085378018306204755318884349385089886989035465676369104415402979", 10, MPFR_RNDD);
mpfr_set_str(upper, "-97156.49920338085378018306204755318884349385089886989035465676369104415402434", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-32515.73593518311283008372832184849785622884123972400823421725226116287473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32515.73593518311283008372832184849785622884123972400823421725226116287470022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-4481.721360549876561107046108103644934146107455303676765045583192623752928089", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4481.721360549876561107046108103644934146107455303676765045583192623752923641", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "14480.80499365379478795230686760507132344735038204742598820015918633028524215", 10, MPFR_RNDD);
mpfr_set_str(upper, "14480.80499365379478795230686760507132344735038204742598820015918633028525836", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949599", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949252", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "29439.29139136575150227212540968486689642695314970088848450799539611645253624", 10, MPFR_RNDD);
mpfr_set_str(upper, "29439.29139136575150227212540968486689642695314970088848450799539611645253754", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "5896.900539072113787930868095316305030585851302569044034226665819923521405840", 10, MPFR_RNDD);
mpfr_set_str(upper, "5896.900539072113787930868095316305030585851302569044034226665819923521427343", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-424.4934370493413580737447141804613657107647623729754734372943841260350741512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-424.4934370493413580737447141804613657107647623729754734372943841260350741499", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "40233.50689506993192230102194054848271425381092477928962375546459804504548944", 10, MPFR_RNDD);
mpfr_set_str(upper, "40233.50689506993192230102194054848271425381092477928962375546459804504553734", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-244917.9908384977816216301004497400132918406001948872407091446008674879360124", 10, MPFR_RNDD);
mpfr_set_str(upper, "-244917.9908384977816216301004497400132918406001948872407091446008674879359898", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "430.6686676938938965836880045800047706413895490624169546264859407599844590228", 10, MPFR_RNDD);
mpfr_set_str(upper, "430.6686676938938965836880045800047706413895490624169546264859407599844798987", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-7633.211571361150043495304313623284954415224602443124814560988426132223114013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7633.211571361150043495304313623284954415224602443124814560988426132223113888", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-158986.5800840093077126949955122651214219987295146736133548083418554344441175", 10, MPFR_RNDD);
mpfr_set_str(upper, "-158986.5800840093077126949955122651214219987295146736133548083418554344441002", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "79314.53583206645055759856425166207376263004242751730631414487911569508345314", 10, MPFR_RNDD);
mpfr_set_str(upper, "79314.53583206645055759856425166207376263004242751730631414487911569508345475", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-270.7720114775472302657660690700197553590455221505590130287250996169746472300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-270.7720114775472302657660690700197553590455221505590130287250996169746350687", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "274420.0482154825315697062556715543266200310483592953466892052999131654796854", 10, MPFR_RNDD);
mpfr_set_str(upper, "274420.0482154825315697062556715543266200310483592953466892052999131654796996", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-58000.72472342674850500274975418910911069403578250506244382040044094160836280", 10, MPFR_RNDD);
mpfr_set_str(upper, "-58000.72472342674850500274975418910911069403578250506244382040044094160833942", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "430.6686676938938965836880045800047706413895490624169546264859407599844590228", 10, MPFR_RNDD);
mpfr_set_str(upper, "430.6686676938938965836880045800047706413895490624169546264859407599844798987", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-197.3465655295524542432781043501326908349183516631766699330389280330923285287", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.3465655295524542432781043501326908349183516631766699330389280330923285280", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "29439.29139136575150227212540968486689642695314970088848450799539611645253624", 10, MPFR_RNDD);
mpfr_set_str(upper, "29439.29139136575150227212540968486689642695314970088848450799539611645253754", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-2851.396315984702278189113268282671254592610766193062512684339763812024883581", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2851.396315984702278189113268282671254592610766193062512684339763812024876986", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-197.3465655295524542432781043501326908349183516631766699330389280330923285287", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.3465655295524542432781043501326908349183516631766699330389280330923285280", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.3797572084811898779044017256999405578712692220982627697227580531111573465732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3797572084811898779044017256999405578712692220982627697227580531111573460550", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "29439.29139136575150227212540968486689642695314970088848450799539611645253624", 10, MPFR_RNDD);
mpfr_set_str(upper, "29439.29139136575150227212540968486689642695314970088848450799539611645253754", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "882.6701625601283472000713366187907256243141544394081613262981951572243157292", 10, MPFR_RNDD);
mpfr_set_str(upper, "882.6701625601283472000713366187907256243141544394081613262981951572243164569", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-105.2622357401341280700494397564477172424578542410669738736276894177884857157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.2622357401341280700494397564477172424578542410669738736276894177884856435", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-60.94232066979292501050945524878740165487882089797952780606016019554923997647", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.94232066979292501050945524878740165487882089797952780606016019554923997611", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "2.947193205744862755712973697367241785849395251458397101199263034064596846566", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.947193205744862755712973697367241785849395251458397101199263034064596857712", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949599", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0009828173983670343783377689014842672936826854243630920333082061317529324949252", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-424.4934370493413580737447141804613657107647623729754734372943841260350741512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-424.4934370493413580737447141804613657107647623729754734372943841260350741499", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-4481.721360549876561107046108103644934146107455303676765045583192623752928089", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4481.721360549876561107046108103644934146107455303676765045583192623752923641", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-23.06454637674592120592488563293101913277724377325828336828273688325608958915", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.06454637674592120592488563293101913277724377325828336828273688325608958883", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-7633.211571361150043495304313623284954415224602443124814560988426132223114013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7633.211571361150043495304313623284954415224602443124814560988426132223113888", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-82450.26990851666826834551108459064080302774457587937532495329876410637997899", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82450.26990851666826834551108459064080302774457587937532495329876410637997562", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "543.5234245069965561022852039635305668196107023282079626912835722186941088921", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.5234245069965561022852039635305668196107023282079626912835722186941089046", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-7633.211571361150043495304313623284954415224602443124814560988426132223114013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7633.211571361150043495304313623284954415224602443124814560988426132223113888", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "315.6782455312265906968805115907266934278352950435785579352236803819098264866", 10, MPFR_RNDD);
mpfr_set_str(upper, "315.6782455312265906968805115907266934278352950435785579352236803819098371661", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-105.2622357401341280700494397564477172424578542410669738736276894177884857157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.2622357401341280700494397564477172424578542410669738736276894177884856435", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-31.69169629029574958824739651074841978818706333735204059032655369023284920657", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.69169629029574958824739651074841978818706333735204059032655369023284878386", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "315.6782455312265906968805115907266934278352950435785579352236803819098264866", 10, MPFR_RNDD);
mpfr_set_str(upper, "315.6782455312265906968805115907266934278352950435785579352236803819098371661", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "198307.3420267921348710784590227952509165252441352427738087509721868753403022", 10, MPFR_RNDD);
mpfr_set_str(upper, "198307.3420267921348710784590227952509165252441352427738087509721868753403158", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-105.2622357401341280700494397564477172424578542410669738736276894177884857157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.2622357401341280700494397564477172424578542410669738736276894177884856435", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-32515.73593518311283008372832184849785622884123972400823421725226116287473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32515.73593518311283008372832184849785622884123972400823421725226116287470022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.02903903293343906000913337752074848510464132291898379202314950533905601062145", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02903903293343906000913337752074848510464132291898379202314950533905601063219", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "28175.82239309331764575369247037812458881834932516849028234648271382581382016", 10, MPFR_RNDD);
mpfr_set_str(upper, "28175.82239309331764575369247037812458881834932516849028234648271382581383017", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-532.4050757871604617879502482566169424882888392114380184471143610638889088809", 10, MPFR_RNDD);
mpfr_set_str(upper, "-532.4050757871604617879502482566169424882888392114380184471143610638889088791", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-244917.9908384977816216301004497400132918406001948872407091446008674879360124", 10, MPFR_RNDD);
mpfr_set_str(upper, "-244917.9908384977816216301004497400132918406001948872407091446008674879359898", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-15.37269637715389377452714542793912766302038431708878018283978584465806383197", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.37269637715389377452714542793912766302038431708878018283978584465806369042", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "6.797027845960203561971983364566875771524566411185676251027950300500627417450", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.797027845960203561971983364566875771524566411185676251027950300500627421171", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1773545219721207045511420400440833316017163627759589699830363419013363273464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1773545219721207045511420400440833316017163627759589699830363419013363272831", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "14480.80499365379478795230686760507132344735038204742598820015918633028524215", 10, MPFR_RNDD);
mpfr_set_str(upper, "14480.80499365379478795230686760507132344735038204742598820015918633028525836", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-34991.57933088901791557911726495564066882529518391799553845188194637980227074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34991.57933088901791557911726495564066882529518391799553845188194637980227029", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "6.797027845960203561971983364566875771524566411185676251027950300500627417450", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.797027845960203561971983364566875771524566411185676251027950300500627421171", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "57.46780963550540048766444338595722568556598316162477864935518177367350259228", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.46780963550540048766444338595722568556598316162477864935518177367350349636", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "3194.998717353072939218970804627133772151926610665180250614875164196654268204", 10, MPFR_RNDD);
mpfr_set_str(upper, "3194.998717353072939218970804627133772151926610665180250614875164196654268229", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-52.91671704439836507791585313681368782540258972892782596039852541748788436639", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.91671704439836507791585313681368782540258972892782596039852541748788436616", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-23.06454637674592120592488563293101913277724377325828336828273688325608958915", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.06454637674592120592488563293101913277724377325828336828273688325608958883", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "79314.53583206645055759856425166207376263004242751730631414487911569508345314", 10, MPFR_RNDD);
mpfr_set_str(upper, "79314.53583206645055759856425166207376263004242751730631414487911569508345475", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "57.46780963550540048766444338595722568556598316162477864935518177367350259228", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.46780963550540048766444338595722568556598316162477864935518177367350349636", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-27605.19269048943557329183072050830221310373931890161333185009421689162072556", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27605.19269048943557329183072050830221310373931890161333185009421689162072527", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "198307.3420267921348710784590227952509165252441352427738087509721868753403022", 10, MPFR_RNDD);
mpfr_set_str(upper, "198307.3420267921348710784590227952509165252441352427738087509721868753403158", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-157.7625340506607244702180398339844499843082263836707643920772090437504149173", 10, MPFR_RNDD);
mpfr_set_str(upper, "-157.7625340506607244702180398339844499843082263836707643920772090437504110841", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "882.6701625601283472000713366187907256243141544394081613262981951572243157292", 10, MPFR_RNDD);
mpfr_set_str(upper, "882.6701625601283472000713366187907256243141544394081613262981951572243164569", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "543.5234245069965561022852039635305668196107023282079626912835722186941088921", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.5234245069965561022852039635305668196107023282079626912835722186941089046", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-30233.32219770171677907395163200697647098411744328306540428585042949665728235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30233.32219770171677907395163200697647098411744328306540428585042949665724701", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-97156.49920338085378018306204755318884349385089886989035465676369104415402979", 10, MPFR_RNDD);
mpfr_set_str(upper, "-97156.49920338085378018306204755318884349385089886989035465676369104415402434", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-532.4050757871604617879502482566169424882888392114380184471143610638889088809", 10, MPFR_RNDD);
mpfr_set_str(upper, "-532.4050757871604617879502482566169424882888392114380184471143610638889088791", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-31.69169629029574958824739651074841978818706333735204059032655369023284920657", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.69169629029574958824739651074841978818706333735204059032655369023284878386", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.02903903293343906000913337752074848510464132291898379202314950533905601062145", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02903903293343906000913337752074848510464132291898379202314950533905601063219", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-58000.72472342674850500274975418910911069403578250506244382040044094160836280", 10, MPFR_RNDD);
mpfr_set_str(upper, "-58000.72472342674850500274975418910911069403578250506244382040044094160833942", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "274420.0482154825315697062556715543266200310483592953466892052999131654796854", 10, MPFR_RNDD);
mpfr_set_str(upper, "274420.0482154825315697062556715543266200310483592953466892052999131654796996", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-270.7720114775472302657660690700197553590455221505590130287250996169746472300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-270.7720114775472302657660690700197553590455221505590130287250996169746350687", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-7966.434280043026818014124428495500597647745804981614193492039771381829089519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7966.434280043026818014124428495500597647745804981614193492039771381829086906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-60.94232066979292501050945524878740165487882089797952780606016019554923997647", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.94232066979292501050945524878740165487882089797952780606016019554923997611", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-5388.132072879537658445476124737009155415835487157037456729008590353141148576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5388.132072879537658445476124737009155415835487157037456729008590353141148398", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "198307.3420267921348710784590227952509165252441352427738087509721868753403022", 10, MPFR_RNDD);
mpfr_set_str(upper, "198307.3420267921348710784590227952509165252441352427738087509721868753403158", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-31.69169629029574958824739651074841978818706333735204059032655369023284920657", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.69169629029574958824739651074841978818706333735204059032655369023284878386", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "2.947193205744862755712973697367241785849395251458397101199263034064596846566", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.947193205744862755712973697367241785849395251458397101199263034064596857712", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "5341.278370851768058037350851421258171452614955543096654222848033464075214235", 10, MPFR_RNDD);
mpfr_set_str(upper, "5341.278370851768058037350851421258171452614955543096654222848033464075214807", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-63386.43851710332814735763557481689272515948505954319553714079942825358905106", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63386.43851710332814735763557481689272515948505954319553714079942825358904768", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-447.2048110368985116251308835944087193202406041481605863831999075158371866322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-447.2048110368985116251308835944087193202406041481605863831999075158371673379", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "24.64314909891425991322156713278028619922894622778716326544924548323955313744", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.64314909891425991322156713278028619922894622778716326544924548323955313964", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "154.0152308018403016770140928429137873585539259798337936032555060710004811445", 10, MPFR_RNDD);
mpfr_set_str(upper, "154.0152308018403016770140928429137873585539259798337936032555060710004811486", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-955.0206781886614765108907695413357368813257664016568589339352921934285414251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0206781886614765108907695413357368813257664016568589339352921934285273717", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "2.947193205744862755712973697367241785849395251458397101199263034064596846566", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.947193205744862755712973697367241785849395251458397101199263034064596857712", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "543.5234245069965561022852039635305668196107023282079626912835722186941088921", 10, MPFR_RNDD);
mpfr_set_str(upper, "543.5234245069965561022852039635305668196107023282079626912835722186941089046", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "40233.50689506993192230102194054848271425381092477928962375546459804504548944", 10, MPFR_RNDD);
mpfr_set_str(upper, "40233.50689506993192230102194054848271425381092477928962375546459804504553734", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-82450.26990851666826834551108459064080302774457587937532495329876410637997899", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82450.26990851666826834551108459064080302774457587937532495329876410637997562", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-447.2048110368985116251308835944087193202406041481605863831999075158371866322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-447.2048110368985116251308835944087193202406041481605863831999075158371673379", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-4481.721360549876561107046108103644934146107455303676765045583192623752928089", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4481.721360549876561107046108103644934146107455303676765045583192623752923641", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-60.94232066979292501050945524878740165487882089797952780606016019554923997647", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.94232066979292501050945524878740165487882089797952780606016019554923997611", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "5603.019772674251006571544342731481941031049663838431560797172832925839823039", 10, MPFR_RNDD);
mpfr_set_str(upper, "5603.019772674251006571544342731481941031049663838431560797172832925839823077", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "62516.24121787154273127613392280585230429602145113838246492695508891304891690", 10, MPFR_RNDD);
mpfr_set_str(upper, "62516.24121787154273127613392280585230429602145113838246492695508891304891815", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "172.8151086637053071296694141931704874838360466167343303705030784157012862079", 10, MPFR_RNDD);
mpfr_set_str(upper, "172.8151086637053071296694141931704874838360466167343303705030784157012890508", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-30233.32219770171677907395163200697647098411744328306540428585042949665728235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30233.32219770171677907395163200697647098411744328306540428585042949665724701", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "2680.853114408867311598941919170441038648016943573546523302224946772820823246", 10, MPFR_RNDD);
mpfr_set_str(upper, "2680.853114408867311598941919170441038648016943573546523302224946772820823264", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-270.7720114775472302657660690700197553590455221505590130287250996169746472300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-270.7720114775472302657660690700197553590455221505590130287250996169746350687", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "30210.81990128818977846172150144846480266676917626812810860485828385163359314", 10, MPFR_RNDD);
mpfr_set_str(upper, "30210.81990128818977846172150144846480266676917626812810860485828385163362350", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-34991.57933088901791557911726495564066882529518391799553845188194637980227074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34991.57933088901791557911726495564066882529518391799553845188194637980227029", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "107992.7397884822072756926899184531448005036435929320945519337839127499325581", 10, MPFR_RNDD);
mpfr_set_str(upper, "107992.7397884822072756926899184531448005036435929320945519337839127499325603", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "107992.7397884822072756926899184531448005036435929320945519337839127499325581", 10, MPFR_RNDD);
mpfr_set_str(upper, "107992.7397884822072756926899184531448005036435929320945519337839127499325603", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "430.6686676938938965836880045800047706413895490624169546264859407599844590228", 10, MPFR_RNDD);
mpfr_set_str(upper, "430.6686676938938965836880045800047706413895490624169546264859407599844798987", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-27605.19269048943557329183072050830221310373931890161333185009421689162072556", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27605.19269048943557329183072050830221310373931890161333185009421689162072527", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-32284.63522952519444648013774024268955586449459812007510005067876416713076538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32284.63522952519444648013774024268955586449459812007510005067876416713074500", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-58000.72472342674850500274975418910911069403578250506244382040044094160836280", 10, MPFR_RNDD);
mpfr_set_str(upper, "-58000.72472342674850500274975418910911069403578250506244382040044094160833942", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-3.010280983381323370288833245285705427413811757827974201979738635266432097539", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.010280983381323370288833245285705427413811757827974201979738635266432097444", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "14411.50099960203571460182865228827593434148026022503154966975879985954877107", 10, MPFR_RNDD);
mpfr_set_str(upper, "14411.50099960203571460182865228827593434148026022503154966975879985954878934", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "2573.890130955559404611866980932971059824687923560800700710472640447039471211", 10, MPFR_RNDD);
mpfr_set_str(upper, "2573.890130955559404611866980932971059824687923560800700710472640447039513530", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "3194.998717353072939218970804627133772151926610665180250614875164196654268204", 10, MPFR_RNDD);
mpfr_set_str(upper, "3194.998717353072939218970804627133772151926610665180250614875164196654268229", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "129968.3288167689819388425263579898832064544504610279781066045075961256053984", 10, MPFR_RNDD);
mpfr_set_str(upper, "129968.3288167689819388425263579898832064544504610279781066045075961256054077", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "30210.81990128818977846172150144846480266676917626812810860485828385163359314", 10, MPFR_RNDD);
mpfr_set_str(upper, "30210.81990128818977846172150144846480266676917626812810860485828385163362350", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-33.61002330016507474515124667259525527015168930410659570959690434397931784255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.61002330016507474515124667259525527015168930410659570959690434397931784227", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-244917.9908384977816216301004497400132918406001948872407091446008674879360124", 10, MPFR_RNDD);
mpfr_set_str(upper, "-244917.9908384977816216301004497400132918406001948872407091446008674879359898", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-6.037343938959319297676198622158598097559084679965294402786364223396951358825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.037343938959319297676198622158598097559084679965294402786364223396951358697", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "3662.965167549520178556952169363532471423749616353975636285448655660657685169", 10, MPFR_RNDD);
mpfr_set_str(upper, "3662.965167549520178556952169363532471423749616353975636285448655660657685191", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "172.8151086637053071296694141931704874838360466167343303705030784157012862079", 10, MPFR_RNDD);
mpfr_set_str(upper, "172.8151086637053071296694141931704874838360466167343303705030784157012890508", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "6608.013777302825192325500474526147338361508893258772778851476590398141555165", 10, MPFR_RNDD);
mpfr_set_str(upper, "6608.013777302825192325500474526147338361508893258772778851476590398141564900", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.3797572084811898779044017256999405578712692220982627697227580531111573465732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3797572084811898779044017256999405578712692220982627697227580531111573460550", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-32515.73593518311283008372832184849785622884123972400823421725226116287473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32515.73593518311283008372832184849785622884123972400823421725226116287470022", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "40233.50689506993192230102194054848271425381092477928962375546459804504548944", 10, MPFR_RNDD);
mpfr_set_str(upper, "40233.50689506993192230102194054848271425381092477928962375546459804504553734", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.02903903293343906000913337752074848510464132291898379202314950533905601062145", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02903903293343906000913337752074848510464132291898379202314950533905601063219", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "397.7964203980057830922754002710050445336144150487265873316154937734964572250", 10, MPFR_RNDD);
mpfr_set_str(upper, "397.7964203980057830922754002710050445336144150487265873316154937734964576204", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "2949.691740636780280618926297327364503865793550933833163062867051249938311380", 10, MPFR_RNDD);
mpfr_set_str(upper, "2949.691740636780280618926297327364503865793550933833163062867051249938370929", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-8.263270123861046805532170934917719744161023905572682193712614804703767616479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.263270123861046805532170934917719744161023905572682193712614804703767616383", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "14480.80499365379478795230686760507132344735038204742598820015918633028524215", 10, MPFR_RNDD);
mpfr_set_str(upper, "14480.80499365379478795230686760507132344735038204742598820015918633028525836", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "18961.52077143736739731279440198642654259796104075831267731560259839196955281", 10, MPFR_RNDD);
mpfr_set_str(upper, "18961.52077143736739731279440198642654259796104075831267731560259839196955358", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-157.7625340506607244702180398339844499843082263836707643920772090437504149173", 10, MPFR_RNDD);
mpfr_set_str(upper, "-157.7625340506607244702180398339844499843082263836707643920772090437504110841", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "28175.82239309331764575369247037812458881834932516849028234648271382581382016", 10, MPFR_RNDD);
mpfr_set_str(upper, "28175.82239309331764575369247037812458881834932516849028234648271382581383017", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-197.3465655295524542432781043501326908349183516631766699330389280330923285287", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.3465655295524542432781043501326908349183516631766699330389280330923285280", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "110.4365016012103869375555675203379712428365081719930179667466451900712097684", 10, MPFR_RNDD);
mpfr_set_str(upper, "110.4365016012103869375555675203379712428365081719930179667466451900712132343", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "14411.50099960203571460182865228827593434148026022503154966975879985954877107", 10, MPFR_RNDD);
mpfr_set_str(upper, "14411.50099960203571460182865228827593434148026022503154966975879985954878934", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08150141730849022808800676968060321492014811576093196409101312186365346645413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08150141730849022808800676968060321492014811576093196409101312186365346642305", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-13323.59401524776330759510527199756270149288820274850118058701369854805207903", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13323.59401524776330759510527199756270149288820274850118058701369854805207882", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "1537.612091327613279690702753271495952440014519221489066940508103724607161473", 10, MPFR_RNDD);
mpfr_set_str(upper, "1537.612091327613279690702753271495952440014519221489066940508103724607161490", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-447.2048110368985116251308835944087193202406041481605863831999075158371866322", 10, MPFR_RNDD);
mpfr_set_str(upper, "-447.2048110368985116251308835944087193202406041481605863831999075158371673379", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-74.13153030222200129767709595950756550775159996524266788961419243827759498802", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.13153030222200129767709595950756550775159996524266788961419243827759498754", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-97156.49920338085378018306204755318884349385089886989035465676369104415402979", 10, MPFR_RNDD);
mpfr_set_str(upper, "-97156.49920338085378018306204755318884349385089886989035465676369104415402434", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "3662.965167549520178556952169363532471423749616353975636285448655660657685169", 10, MPFR_RNDD);
mpfr_set_str(upper, "3662.965167549520178556952169363532471423749616353975636285448655660657685191", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-5388.132072879537658445476124737009155415835487157037456729008590353141148576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5388.132072879537658445476124737009155415835487157037456729008590353141148398", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-13852.93425378676883499630947704148309556819221533627722093495855665900421601", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13852.93425378676883499630947704148309556819221533627722093495855665900419333", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660481", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8665237403973751736905566542169036862822669039145390352753179665754798660118", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "336.1773289751961560330143235077113970053560237400559852790078193914944085730", 10, MPFR_RNDD);
mpfr_set_str(upper, "336.1773289751961560330143235077113970053560237400559852790078193914944085798", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-424.4934370493413580737447141804613657107647623729754734372943841260350741512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-424.4934370493413580737447141804613657107647623729754734372943841260350741499", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-14083.25450738121352021146598214338215483293676928520866040625092423270888474", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14083.25450738121352021146598214338215483293676928520866040625092423270888168", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "67959.52704873257966598142257188875232213208181877443221114749676276172578869", 10, MPFR_RNDD);
mpfr_set_str(upper, "67959.52704873257966598142257188875232213208181877443221114749676276172580197", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "4232.701081985519639234412102978690998847013731612103802596663398023126227149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4232.701081985519639234412102978690998847013731612103802596663398023126227752", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-34991.57933088901791557911726495564066882529518391799553845188194637980227074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34991.57933088901791557911726495564066882529518391799553845188194637980227029", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-3407.347480735722366626846529720509089078893607642364019495666005135137335705", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3407.347480735722366626846529720509089078893607642364019495666005135137335603", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "1.252272961635747200323432171183169475303901737587188174935952356456658198863", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.252272961635747200323432171183169475303901737587188174935952356456658228468", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "422.5569397589350508213273526004008269750136729499529324715534067516209426606", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5569397589350508213273526004008269750136729499529324715534067516209543897", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "106753.2898326184934130634643039974804441715638456326873242467514610232768044", 10, MPFR_RNDD);
mpfr_set_str(upper, "106753.2898326184934130634643039974804441715638456326873242467514610232768316", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "5341.278370851768058037350851421258171452614955543096654222848033464075214235", 10, MPFR_RNDD);
mpfr_set_str(upper, "5341.278370851768058037350851421258171452614955543096654222848033464075214807", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-3.058085400110960628246791145308434861813927655400511356335523509284989638698", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.058085400110960628246791145308434861813927655400511356335523509284989638564", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-23.06454637674592120592488563293101913277724377325828336828273688325608958915", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.06454637674592120592488563293101913277724377325828336828273688325608958883", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "20310.06266987254817097040579294762905312369520025562847760779316383304301770", 10, MPFR_RNDD);
mpfr_set_str(upper, "20310.06266987254817097040579294762905312369520025562847760779316383304302695", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1773545219721207045511420400440833316017163627759589699830363419013363273464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1773545219721207045511420400440833316017163627759589699830363419013363272831", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-532.4050757871604617879502482566169424882888392114380184471143610638889088809", 10, MPFR_RNDD);
mpfr_set_str(upper, "-532.4050757871604617879502482566169424882888392114380184471143610638889088791", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "57.46780963550540048766444338595722568556598316162477864935518177367350259228", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.46780963550540048766444338595722568556598316162477864935518177367350349636", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "998.4181538753459190357250488073074330780105022912375758777272026652367461443", 10, MPFR_RNDD);
mpfr_set_str(upper, "998.4181538753459190357250488073074330780105022912375758777272026652367461539", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-13.90900058049729945684791388326444660377163662691942614310766789305938108668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.90900058049729945684791388326444660377163662691942614310766789305938108652", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "0.6270063591389455888280455999837317042076580691851404207027964042598166772476", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6270063591389455888280455999837317042076580691851404207027964042598170097506", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "107992.7397884822072756926899184531448005036435929320945519337839127499325581", 10, MPFR_RNDD);
mpfr_set_str(upper, "107992.7397884822072756926899184531448005036435929320945519337839127499325603", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-1021.193953510224779797067418877963685923523592612335991451071786352500298858", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1021.193953510224779797067418877963685923523592612335991451071786352500298749", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-158986.5800840093077126949955122651214219987295146736133548083418554344441175", 10, MPFR_RNDD);
mpfr_set_str(upper, "-158986.5800840093077126949955122651214219987295146736133548083418554344441002", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "5896.900539072113787930868095316305030585851302569044034226665819923521405840", 10, MPFR_RNDD);
mpfr_set_str(upper, "5896.900539072113787930868095316305030585851302569044034226665819923521427343", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-295.8982846509307690973922262372280879466132935937483788371319721976011421493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.8982846509307690973922262372280879466132935937483788371319721976011421055", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "30014.39937003612412102848464099163195539275937399547658128132332610837809602", 10, MPFR_RNDD);
mpfr_set_str(upper, "30014.39937003612412102848464099163195539275937399547658128132332610837809681", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "714.1152340148001616247860700883128684125505448897749517524437197802027853275", 10, MPFR_RNDD);
mpfr_set_str(upper, "714.1152340148001616247860700883128684125505448897749517524437197802027853376", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-145.2721704954492748138191467268620650697400571431836192232386639834290326552", 10, MPFR_RNDD);
mpfr_set_str(upper, "-145.2721704954492748138191467268620650697400571431836192232386639834290326546", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "86.17844664539532438775392259724772445374992694452170026452664261073594935627", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.17844664539532438775392259724772445374992694452170026452664261073594936279", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-20216.04400361298860200746588144676478919737056541663430656322616354536776616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20216.04400361298860200746588144676478919737056541663430656322616354536776589", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-15.37269637715389377452714542793912766302038431708878018283978584465806383197", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.37269637715389377452714542793912766302038431708878018283978584465806369042", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-2031.608783736346910153587496188075764581089443557814395645483903486673617458", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2031.608783736346910153587496188075764581089443557814395645483903486673614888", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-14455.13114544531196632189397430038347071370700066561399010021787066432928901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14455.13114544531196632189397430038347071370700066561399010021787066432925554", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "1966.957379137046503602024265409478737130582678366850874147209639295414757944", 10, MPFR_RNDD);
mpfr_set_str(upper, "1966.957379137046503602024265409478737130582678366850874147209639295414758383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-26782.49930717572470581655551754149157552290875336022482854005768304157228253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26782.49930717572470581655551754149157552290875336022482854005768304157227811", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "6691.908231001463435225062939167890378831583745815777974408590193887257443884", 10, MPFR_RNDD);
mpfr_set_str(upper, "6691.908231001463435225062939167890378831583745815777974408590193887257444776", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-171201.3377942787560364059294528935101010005945095789303263640916656882767055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171201.3377942787560364059294528935101010005945095789303263640916656882766999", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "172.8151086637053071296694141931704874838360466167343303705030784157012862079", 10, MPFR_RNDD);
mpfr_set_str(upper, "172.8151086637053071296694141931704874838360466167343303705030784157012890508", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "154.0152308018403016770140928429137873585539259798337936032555060710004811445", 10, MPFR_RNDD);
mpfr_set_str(upper, "154.0152308018403016770140928429137873585539259798337936032555060710004811486", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-157.7625340506607244702180398339844499843082263836707643920772090437504149173", 10, MPFR_RNDD);
mpfr_set_str(upper, "-157.7625340506607244702180398339844499843082263836707643920772090437504110841", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-349.8852740515547162358177145129068422236601628289065301336601490174837588783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-349.8852740515547162358177145129068422236601628289065301336601490174837588773", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1722523449892229385710230741386838730439309181322749765298229825221902427471", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1722523449892229385710230741386838730439309181322749765298229825221902414472", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1142.133370638833075225678267112429239031416717077875857646348875593081379002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1142.133370638833075225678267112429239031416717077875857646348875593081378931", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "73.70708187512185474874556159829023228860089603638518183645387595798397462128", 10, MPFR_RNDD);
mpfr_set_str(upper, "73.70708187512185474874556159829023228860089603638518183645387595798397462574", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "0.007469564419486697035257530931827033536088841734211663860209197065032676539640", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.007469564419486697035257530931827033536088841734211663860209197065032676560906", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "129.4147759194680497950676103567952353205745573133796161833718651198157187375", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.4147759194680497950676103567952353205745573133796161833718651198157187426", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-109174.2484646062404807167186838364122166006480357511856016856026436358599113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-109174.2484646062404807167186838364122166006480357511856016856026436358598876", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "3.070673059395607571075234432799775297855847571413758690310203251356397183976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.070673059395607571075234432799775297855847571413758690310203251356397185962", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-47.33221977842090199241484889314918129428395035367459768035697117593398266642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.33221977842090199241484889314918129428395035367459768035697117593398262940", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "14411.50099960203571460182865228827593434148026022503154966975879985954877107", 10, MPFR_RNDD);
mpfr_set_str(upper, "14411.50099960203571460182865228827593434148026022503154966975879985954878934", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "5341.278370851768058037350851421258171452614955543096654222848033464075214235", 10, MPFR_RNDD);
mpfr_set_str(upper, "5341.278370851768058037350851421258171452614955543096654222848033464075214807", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-6311.756973832442090849756016439177876251897877544007539630545680478630435222", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6311.756973832442090849756016439177876251897877544007539630545680478630435104", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-3621.186897887699476898314731726723933075612792394389032656347146451394970319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3621.186897887699476898314731726723933075612792394389032656347146451394904904", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-755.8827263787448073119310086907243395193727570505313113190350465943223163897", 10, MPFR_RNDD);
mpfr_set_str(upper, "-755.8827263787448073119310086907243395193727570505313113190350465943223163188", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "18356.48769723296310075175150534891875004973265318583295728320641751096256941", 10, MPFR_RNDD);
mpfr_set_str(upper, "18356.48769723296310075175150534891875004973265318583295728320641751096260421", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1451.231034138110635386942865997673841057976851224595590760783945063266455118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1451.231034138110635386942865997673841057976851224595590760783945063266423400", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "7063.728790698733257675514007029272608745621104252363317406818004401158064743", 10, MPFR_RNDD);
mpfr_set_str(upper, "7063.728790698733257675514007029272608745621104252363317406818004401158064788", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "-196.9495763986061335023862348326552140009182993923908149231727858831111644501", 10, MPFR_RNDD);
mpfr_set_str(upper, "-196.9495763986061335023862348326552140009182993923908149231727858831111644493", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-62.60453487229198162025971436461172594865299079074326872653174679811510754273", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.60453487229198162025971436461172594865299079074326872653174679811510498341", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/octa.h <==
/*
  octa.h
*/

#ifndef __OCTA_H__
#define __OCTA_H__

#include <eval.h>
#include <mpfi_w.h>

//
// Octahedron functions
//
class OctaMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __OctaMPFIFunction *func;

public:
  // Constructor.
  OctaMPFIFunction();

  // Copy constructor.
  OctaMPFIFunction(const OctaMPFIFunction&) = delete;
  
  // Destructor.
  ~OctaMPFIFunction();

  // Assignment.
  OctaMPFIFunction& operator=(const OctaMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class OctaDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class OctaGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __OctaGradient *grad;

public:
  // Constructor.
  OctaGradient();

  // Copy constructor.
  OctaGradient(const OctaGradient&) = delete;

  // Destructor.
  ~OctaGradient();

  // Assignment.
  OctaGradient& operator=(const OctaGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif

// Local variables:
// mode: c++
// End:


==> anc/octa_double.func.cpp <==
double __OctaDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 5.819999032324526254538029071367201566334114572595639610745608133862029639250952;
static const double c_0_0_1 = -266.2167719504531798179130556229077700085900111465896583229030620275543983535732;
static const double c_0_0_2 = -107.67277542603843478680892253654757714397911719313506965969212312023097986388;
static const double c_0_0_3 = -34.71377263015992583413621955164399520210986136204311834822234251353814239195202;
static const double c_0_0_4 = -1.994724056728459482059618360800863390405513687596829201930903931750069881127559;
static const double c_0_1_0 = 24.02894726935773337272086042375272750091848486362585278149510598222056723997576;
static const double c_0_1_1 = -935.9946430217973825201136038577823339500821260629042972247642928951135884657958;
static const double c_0_1_2 = -105.5687277434291806885901857244047246886609452847547030137474174743451792423824;
static const double c_0_1_3 = -2.715492508193691088835280216825979135229824784958797315345832779203234253507521;
static const double c_0_2_0 = 402.614403137195692968627535652593113054813638393069135514673105137352840850673;
static const double c_0_2_1 = -110.3846317852685826250981930285153270075058336449713115151739317357757094193902;
static const double c_0_2_2 = 5.904396070834379266951244917520973139550838041046412293416392282346835845167226;
static const double c_0_2_3 = -0.00918469405194061062636824579884499751883599980620100206796770152888061709440617;
static const double c_0_3_0 = 154.2660628708286303997112422220121345695974522903785744632834761792793187343113;
static const double c_0_3_1 = 15.08498867017014319682590402772261813491349745998052984984689206230684459063427;
static const double c_0_3_2 = 0.1118816577893135628085203472295083566248256721067337843677686628023469940296409;
static const double c_0_4_0 = 2.596646731688274237284750944142122294692583224882661074340819812507250575666349;
static const double c_0_4_1 = 0.2535332251977205286247265659525570432159540617804569705170438017817292119057572;
static const double c_0_5_0 = -0.2986797082999495704454537358142668371637670184559721656161436000640562844540487;
static const double c_0_5_1 = 0.003041906417633699681177794000413997579300480806485036866528361604508773927926026;
static const double c_0_6_0 = -0.002226978281938579730661830792787121747538271949990104746134558448544163875870608;
static const double c_1_0_0 = -31.69169629029574958824739651074841978818706333735204059032655369023284895418556;
static const double c_1_0_1 = 588.8281537592747734876591663475712986368826425919368663372994275351347724755557;
static const double c_1_0_2 = 171.5643367110482501122806170920526654241843815605735604004661290838190649145182;
static const double c_1_0_3 = 29.61712221325895026585020019240197033102007078265551326094399955605453054290372;
static const double c_1_0_4 = 0.4177052271959754020738806667062533193589805343036527317625330635989140071385421;
static const double c_1_1_0 = 470.6774798036896625836658645999998904149796166948743974082345897125839057272737;
static const double c_1_1_1 = 2705.357747851661372735067110675452048176056439704795975226410756103402908342428;
static const double c_1_1_2 = 267.0967218628291637968045957701318391222150563193654425434598626719336763480366;
static const double c_1_1_3 = 11.79621476134016653878166420704531562043538708791375205181052304880277296625604;
static const double c_1_2_0 = -52.90666220898044965798064348639031609689472196145601017464755287966219651363604;
static const double c_1_2_1 = 470.5910616513266313331738491380823556194896668152154412072220703378242916592051;
static const double c_1_2_2 = 5.955243243635127971602529948759082760971485944656839971311734961423575046889097;
static const double c_1_3_0 = -224.7168147594951201705530404236372189187856715889772776890913078713117549077084;
static const double c_1_3_1 = -32.34515579088359736695198783511768845056967611763121453853747224385256858530699;
static const double c_1_3_2 = -0.00100972728318358997310386447464186652140390950383929500570633779332096735310212;
static const double c_1_4_0 = -25.25986483164326414311113641011075545998018965547293219460702387694192499464231;
static const double c_1_4_1 = -0.4638003658500885197542783866477640035869062466194263556818644416717463219717934;
static const double c_1_5_0 = -0.1551970140374754376219923035849443231971128321101838910558504284772935900519276;
static const double c_1_6_0 = -0.00402272887141331069695621410135456765915612025435775723790840942266540663874874;
static const double c_2_0_0 = 86.40755433185265356483470709658524374191802330836716518525153920785064381038946;
static const double c_2_0_1 = 195.8910424920367229643535840267654745077429704831729127992746559077778906883658;
static const double c_2_0_2 = 16.87096437685227984502937232944713178054327301966125797850374154182183810963481;
static const double c_2_0_3 = -8.022408921135203065976336294197298642458671428414368417188602259224937172775683;
static const double c_2_1_0 = -2114.078767003295455307301302133019162694516104329610011637559790280958655216893;
static const double c_2_1_1 = -2918.469479875353661825601672753339449202347032851672012402158842321155260523025;
static const double c_2_1_2 = -181.6234520899798090754196870536745534092218036864713994526001110304140030449662;
static const double c_2_1_3 = -2.32659930429542239605581414448627087315888763699342207708194074178407070404829;
static const double c_2_2_0 = -1928.864829564671148394421586882982183539654976533098947882971451685323183194086;
static const double c_2_2_1 = -674.7913049893785815825404629782738943503812740726222264997651346897904931049756;
static const double c_2_2_2 = -24.52466097610314072814106707765647783509655539840624386331839989414388735665588;
static const double c_2_3_0 = -73.93542502147444380678673136269783349398357537967038633428776476777494542183825;
static const double c_2_3_1 = 4.828959247965928382707301755490242010392471857812125802469421026169448793273197;
static const double c_2_4_0 = 37.26918340699679756003802790571710157931678278654333452514386361746832635998832;
static const double c_2_4_1 = 0.06809673213983575026029756515458683130028922742816385874928084362785157439769813;
static const double c_2_5_0 = 0.3981940775487815774064884462855238427199635051104001391859569637663327578261471;
static const double c_3_0_0 = -475.232719330783713031518878047111875765435127698843752114056627302004146716011;
static const double c_3_0_1 = -1668.37578594805617504149069824647660360291025940677187132785091184139394881021;
static const double c_3_0_2 = -175.2495800439540337709831762506940820701291172985444233019961902324938010202788;
static const double c_3_0_3 = -2.449823456805229017896845214549294404587997754650044822113224643730386941833591;
static const double c_3_1_0 = 2844.544789586002730556045077454428423544585189182206444582467658571546068922049;
static const double c_3_1_1 = 1152.95183590382321868451288977693999566213650788134412396163910201951491624865;
static const double c_3_1_2 = 45.29903467187556274217488854512252550054053583019524969212771360926656994128271;
static const double c_3_2_0 = 2906.009793681365170836661087875639593870830257966862094675129184111383650608786;
static const double c_3_2_1 = 396.7855882407799333681015190853654443241982540646398746154512965721440774639752;
static const double c_3_2_2 = 4.736271496319816052306322723701342034991049544847821492004290849954079153261374;
static const double c_3_3_0 = 324.4094573424746720978632416870703229222089551730410045502424978938975758846814;
static const double c_3_3_1 = 20.6200140590515130919242520278128919916897326671946047448385923271087470760776;
static const double c_3_4_0 = -12.32027241976598016093712510850281313591991012088828467827859439799479816869739;
static const double c_3_5_0 = -0.06522074940500758363612749708000478685071752312283250992381986964149052417939785;
static const double c_4_0_0 = 1553.304877800718885434702604712859521644209372407020964412073198368455507550497;
static const double c_4_0_1 = 1958.871973456961229230833268009673582468179521351625962316503904415414405425342;
static const double c_4_0_2 = 116.5615090736134969740642687559150097916347289572163164498299053515330405777784;
static const double c_4_0_3 = 0.6478384021055096073609661726256797420828036629179549089129137780556719985929434;
static const double c_4_1_0 = -1070.692027636807827544117128500846691882711652713545657444844162782154667956148;
static const double c_4_1_1 = 212.190688037189769723661621039027194382738316352852485683080032050014610977839;
static const double c_4_1_2 = 8.665344071551090658888110385979399227630226028017872547916297733720128249227508;
static const double c_4_2_0 = -1583.782372116831374111324348821908168592433974144550708591673089340603670519724;
static const double c_4_2_1 = -98.49793527848852434914654644415775968608149495839504543051961981958803586011273;
static const double c_4_3_0 = -229.6278683104184876792088978239679480369410376770108370325447384166638476446601;
static const double c_4_3_1 = -4.173751721358973843250788493992136441780404118574606341332609620856778405689594;
static const double c_4_4_0 = -5.332567229626662297678977449941452650571314323694366357496992972264102275104523;
static const double c_5_0_0 = -2498.739337884160132967435297731429967325591915789179636365530376220385345721558;
static const double c_5_0_1 = -1012.159712030911862870133741111762623720775234208730766024875802835036123512581;
static const double c_5_0_2 = -30.85926534151009775582699579226373570074617213424794669028907521312050196456812;
static const double c_5_1_0 = -734.9035545742645995451986567079922878440782947199222396425110807268009297604013;
static const double c_5_1_1 = -315.7337655430029457109916038219648123957126125759626549209977458299151628156133;
static const double c_5_1_2 = -2.543027309487716470920195554661876152229303022880244037696246736768280383057071;
static const double c_5_2_0 = 170.3343599571475890844591287430176782287064745179160661702224373322303579310141;
static const double c_5_2_1 = -6.847520298146342397095204587908056241495226296503240576480824431076619909508286;
static const double c_5_3_0 = 64.39760325919340274978109678012073377697122554957635300825040950335184584684151;
static const double c_5_4_0 = 1.330725398692488262171670378532781904137331340947462471127875201030836809991561;
static const double c_6_0_0 = 2231.659853384310173328940494860115566851437408894955554560888097528330386267316;
static const double c_6_0_1 = 203.2114873349895850627001874561359440007341542205752853040306560877993270254421;
static const double c_6_0_2 = 1.685011234664165191997704353143205239287902432086060821940702171687218915300893;
static const double c_6_1_0 = 758.0304813842134803809465263502530429134271475366214132779073657466837895188056;
static const double c_6_1_1 = 94.59876111610154465656581008921648921703348787954498079363812635525809143210393;
static const double c_6_2_0 = 158.0137877488246493764964658155595031257846555956572660772064462675804114175383;
static const double c_6_2_1 = 3.139644425591384304513740290437989221548454612610619930064269913665671541041023;
static const double c_6_3_0 = -0.2419246546324663240126772446147404197591558988616362521705792157962150672674667;
static const double c_7_0_0 = -1205.734156905653410483541449897866008774785554457189540535241263999323878975792;
static const double c_7_0_1 = 19.39780949853577890904056123847806072222016858652273556474523014206749984755461;
static const double c_7_0_2 = 0.2365472500713496390521153211736714040281780390116427339498321108728685401239507;
static const double c_7_1_0 = -178.5655020083269674359908819788357001010860887459544951119868815424707316649563;
static const double c_7_1_1 = -6.65132459846979422415982485634203656101946954799803124586263764587792857668929;
static const double c_7_2_0 = -62.48523122023591980373813548964318472298466502602143590976046718622585093334309;
static const double c_7_3_0 = -1.204644269919065917964461190934635280311210289233464930347547289686216439415996;
static const double c_8_0_0 = 431.8730565002483774835520618678659279111305337016064451143261567330813356802843;
static const double c_8_0_1 = -15.10210531686489265104781887801139712828590171995992593640242563234264180762069;
static const double c_8_1_0 = -29.25325015253474699388962276618295632159189598119786748933212167693295955813813;
static const double c_8_1_1 = -0.4972019283164695713034916846573690849047961689021441211871009071652412060179994;
static const double c_8_2_0 = 5.377670135938158343007484329025481961413448553835573018641393563474106966969575;
static const double c_9_0_0 = -119.120375078492043970079946981486297270850307226182398827144591087605363330745;
static const double c_9_0_1 = 1.79933569670737340306324895252741504163645806075285508707743763662862071803761;
static const double c_9_1_0 = 19.53569564902380041516311661893818366550042209641353267813953337509431643341533;
static const double c_9_2_0 = 0.2439057101469124745817173708123843067787771022397295184288820447581977532635671;
static const double c_10_0_0 = 28.27996854802041343207793882313140422332468949390688991409046204271247271983654;
static const double c_10_0_1 = -0.01590957975674914193934574537851339263617551305722886670193194701447308905187496;
static const double c_10_1_0 = -2.411104144153661750038865604685246296743825853880845992597186646787729992361491;
static const double c_11_0_0 = -5.090679601242493011393641502112642057593099437081813417336272969279440296030752;
static const double c_11_1_0 = 0.03068973028455740870991602930206060597540098616002816926971678420156642028739687;
static const double c_12_0_0 = 0.4950500971406600126996809424107261286802005960617863686432257788960118526638899;
static const double c_13_0_0 = -0.01487708361788719872348944578300019150335791436958300458665159584050176200248523;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/octa_mpfi.func.cpp <==
class __OctaMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__OctaMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "154.2660628708286303997112422220121345695974522903785744632834761792793139292", 10, MPFR_RNDD);
mpfr_set_str(upper, "154.2660628708286303997112422220121345695974522903785744632834761792793225755", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "1.685011234664165191997704353143205239287902432086060821940702171687218914653", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.685011234664165191997704353143205239287902432086060821940702171687218915985", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.03068973028455740870991602930206060597540098616002816926971678420156642028113", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.03068973028455740870991602930206060597540098616002816926971678420156642029290", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "5.819999032324526254538029071367201566334114572595639610745608133862029631338", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.819999032324526254538029071367201566334114572595639610745608133862029650226", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "324.4094573424746720978632416870703229222089551730410045502424978938975747686", 10, MPFR_RNDD);
mpfr_set_str(upper, "324.4094573424746720978632416870703229222089551730410045502424978938975769689", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "-1583.782372116831374111324348821908168592433974144550708591673089340603676029", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1583.782372116831374111324348821908168592433974144550708591673089340603664718", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.955243243635127971602529948759082760971485944656839971311734961423575022413", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.955243243635127971602529948759082760971485944656839971311734961423575070516", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "195.8910424920367229643535840267654745077429704831729127992746559077778650827", 10, MPFR_RNDD);
mpfr_set_str(upper, "195.8910424920367229643535840267654745077429704831729127992746559077779063975", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "-62.48523122023591980373813548964318472298466502602143590976046718622585095296", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.48523122023591980373813548964318472298466502602143590976046718622585091813", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "-29.25325015253474699388962276618295632159189598119786748933212167693295960854", 10, MPFR_RNDD);
mpfr_set_str(upper, "-29.25325015253474699388962276618295632159189598119786748933212167693295950894", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "1553.304877800718885434702604712859521644209372407020964412073198368455505339", 10, MPFR_RNDD);
mpfr_set_str(upper, "1553.304877800718885434702604712859521644209372407020964412073198368455511063", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "171.5643367110482501122806170920526654241843815605735604004661290838190574864", 10, MPFR_RNDD);
mpfr_set_str(upper, "171.5643367110482501122806170920526654241843815605735604004661290838190714080", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.6478384021055096073609661726256797420828036629179549089129137780556719985567", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6478384021055096073609661726256797420828036629179549089129137780556719986373", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "-32.34515579088359736695198783511768845056967611763121453853747224385256871209", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32.34515579088359736695198783511768845056967611763121453853747224385256843068", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "431.8730565002483774835520618678659279111305337016064451143261567330813354352", 10, MPFR_RNDD);
mpfr_set_str(upper, "431.8730565002483774835520618678659279111305337016064451143261567330813359159", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4638003658500885197542783866477640035869062466194263556818644416717463228429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4638003658500885197542783866477640035869062466194263556818644416717463203932", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-2.326599304295422396055814144486270873158887636993422077081940741784070704134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.326599304295422396055814144486270873158887636993422077081940741784070703981", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "-0.2419246546324663240126772446147404197591558988616362521705792157962150700286", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2419246546324663240126772446147404197591558988616362521705792157962150651632", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "45.29903467187556274217488854512252550054053583019524969212771360926656989308", 10, MPFR_RNDD);
mpfr_set_str(upper, "45.29903467187556274217488854512252550054053583019524969212771360926656998962", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "470.6774798036896625836658645999998904149796166948743974082345897125838994244", 10, MPFR_RNDD);
mpfr_set_str(upper, "470.6774798036896625836658645999998904149796166948743974082345897125839119410", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-8.022408921135203065976336294197298642458671428414368417188602259224937183815", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.022408921135203065976336294197298642458671428414368417188602259224937162242", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.4950500971406600126996809424107261286802005960617863686432257788960118526461", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4950500971406600126996809424107261286802005960617863686432257788960118526799", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "19.39780949853577890904056123847806072222016858652273556474523014206749980527", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.39780949853577890904056123847806072222016858652273556474523014206749989114", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "94.59876111610154465656581008921648921703348787954498079363812635525809140894", 10, MPFR_RNDD);
mpfr_set_str(upper, "94.59876111610154465656581008921648921703348787954498079363812635525809146021", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1551970140374754376219923035849443231971128321101838910558504284772935956408", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1551970140374754376219923035849443231971128321101838910558504284772935851817", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "-110.3846317852685826250981930285153270075058336449713115151739317357757168301", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.3846317852685826250981930285153270075058336449713115151739317357757020947", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "1.330725398692488262171670378532781904137331340947462471127875201030836809907", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.330725398692488262171670378532781904137331340947462471127875201030836810066", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-6.651324598469794224159824856342036561019469547998031245862637645877928578186", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.651324598469794224159824856342036561019469547998031245862637645877928574908", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "-2.715492508193691088835280216825979135229824784958797315345832779203234265027", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.715492508193691088835280216825979135229824784958797315345832779203234243296", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "37.26918340699679756003802790571710157931678278654333452514386361746832623196", 10, MPFR_RNDD);
mpfr_set_str(upper, "37.26918340699679756003802790571710157931678278654333452514386361746832646471", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-674.7913049893785815825404629782738943503812740726222264997651346897904955120", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.7913049893785815825404629782738943503812740726222264997651346897904906381", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-31.69169629029574958824739651074841978818706333735204059032655369023284920657", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.69169629029574958824739651074841978818706333735204059032655369023284878386", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.904396070834379266951244917520973139550838041046412293416392282346835696912", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.904396070834379266951244917520973139550838041046412293416392282346835984896", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-178.5655020083269674359908819788357001010860887459544951119868815424707320240", 10, MPFR_RNDD);
mpfr_set_str(upper, "-178.5655020083269674359908819788357001010860887459544951119868815424707313097", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "402.6144031371956929686275356525931130548136383930691355146731051373528381603", 10, MPFR_RNDD);
mpfr_set_str(upper, "402.6144031371956929686275356525931130548136383930691355146731051373528472686", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "470.5910616513266313331738491380823556194896668152154412072220703378242886861", 10, MPFR_RNDD);
mpfr_set_str(upper, "470.5910616513266313331738491380823556194896668152154412072220703378242945710", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "2906.009793681365170836661087875639593870830257966862094675129184111383639357", 10, MPFR_RNDD);
mpfr_set_str(upper, "2906.009793681365170836661087875639593870830257966862094675129184111383662083", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1070.692027636807827544117128500846691882711652713545657444844162782154684168", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.692027636807827544117128500846691882711652713545657444844162782154651021", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "4.828959247965928382707301755490242010392471857812125802469421026169448743857", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.828959247965928382707301755490242010392471857812125802469421026169448833866", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-5.090679601242493011393641502112642057593099437081813417336272969279440296518", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.090679601242493011393641502112642057593099437081813417336272969279440295668", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.001009727283183589973103864474641866521403909503839295005706337793320967448521", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001009727283183589973103864474641866521403909503839295005706337793320967262653", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-34.71377263015992583413621955164399520210986136204311834822234251353814266214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-34.71377263015992583413621955164399520210986136204311834822234251353814211538", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.2535332251977205286247265659525570432159540617804569705170438017817292030619", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2535332251977205286247265659525570432159540617804569705170438017817292209620", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "64.39760325919340274978109678012073377697122554957635300825040950335184581418", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.39760325919340274978109678012073377697122554957635300825040950335184587787", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.4177052271959754020738806667062533193589805343036527317625330635989140071354", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4177052271959754020738806667062533193589805343036527317625330635989140071419", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "29.61712221325895026585020019240197033102007078265551326094399955605453045457", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.61712221325895026585020019240197033102007078265551326094399955605453064192", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-73.93542502147444380678673136269783349398357537967038633428776476777494881002", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.93542502147444380678673136269783349398357537967038633428776476777494227803", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.2365472500713496390521153211736714040281780390116427339498321108728685401029", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2365472500713496390521153211736714040281780390116427339498321108728685401452", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01487708361788719872348944578300019150335791436958300458665159584050176200289", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01487708361788719872348944578300019150335791436958300458665159584050176200211", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "158.0137877488246493764964658155595031257846555956572660772064462675804112395", 10, MPFR_RNDD);
mpfr_set_str(upper, "158.0137877488246493764964658155595031257846555956572660772064462675804115899", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "11.79621476134016653878166420704531562043538708791375205181052304880277296404", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.79621476134016653878166420704531562043538708791375205181052304880277296720", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "-107.6727754260384347868089225365475771439791171931350696596921231202309875640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-107.6727754260384347868089225365475771439791171931350696596921231202309731297", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "-1668.375785948056175041490698246476603602910259406771871327850911841393965252", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1668.375785948056175041490698246476603602910259406771871327850911841393933776", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.2439057101469124745817173708123843067787771022397295184288820447581977532351", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2439057101469124745817173708123843067787771022397295184288820447581977532983", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.411104144153661750038865604685246296743825853880845992597186646787729992612", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.411104144153661750038865604685246296743825853880845992597186646787729992152", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-98.49793527848852434914654644415775968608149495839504543051961981958803592846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.49793527848852434914654644415775968608149495839504543051961981958803579855", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.4972019283164695713034916846573690849047961689021441211871009071652412060712", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4972019283164695713034916846573690849047961689021441211871009071652412059680", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "-25.25986483164326414311113641011075545998018965547293219460702387694192540113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.25986483164326414311113641011075545998018965547293219460702387694192458871", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-2498.739337884160132967435297731429967325591915789179636365530376220385350108", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2498.739337884160132967435297731429967325591915789179636365530376220385343317", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "-4.173751721358973843250788493992136441780404118574606341332609620856778405916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.173751721358973843250788493992136441780404118574606341332609620856778405482", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-119.1203750784920439700799469814862972708503072261823988271445910876053633669", 10, MPFR_RNDD);
mpfr_set_str(upper, "-119.1203750784920439700799469814862972708503072261823988271445910876053632938", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.06809673213983575026029756515458683130028922742816385874928084362785157429448", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06809673213983575026029756515458683130028922742816385874928084362785157450029", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "4.736271496319816052306322723701342034991049544847821492004290849954079153071", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.736271496319816052306322723701342034991049544847821492004290849954079153505", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "2844.544789586002730556045077454428423544585189182206444582467658571546054651", 10, MPFR_RNDD);
mpfr_set_str(upper, "2844.544789586002730556045077454428423544585189182206444582467658571546093027", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "86.40755433185265356483470709658524374191802330836716518525153920785064310396", 10, MPFR_RNDD);
mpfr_set_str(upper, "86.40755433185265356483470709658524374191802330836716518525153920785064452538", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.009184694051940610626368245798844997518835999806201002067967701528880617118593", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.009184694051940610626368245798844997518835999806201002067967701528880617067622", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "16.87096437685227984502937232944713178054327301966125797850374154182183551946", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.87096437685227984502937232944713178054327301966125797850374154182184036378", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01590957975674914193934574537851339263617551305722886670193194701447308905756", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01590957975674914193934574537851339263617551305722886670193194701447308904808", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "24.02894726935773337272086042375272750091848486362585278149510598222056657873", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.02894726935773337272086042375272750091848486362585278149510598222056883079", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.06522074940500758363612749708000478685071752312283250992381986964149052421466", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06522074940500758363612749708000478685071752312283250992381986964149052414371", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "-1.994724056728459482059618360800863390405513687596829201930903931750069881026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.994724056728459482059618360800863390405513687596829201930903931750069880787", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "2231.659853384310173328940494860115566851437408894955554560888097528330383166", 10, MPFR_RNDD);
mpfr_set_str(upper, "2231.659853384310173328940494860115566851437408894955554560888097528330389064", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1118816577893135628085203472295083566248256721067337843677686628023469929981", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1118816577893135628085203472295083566248256721067337843677686628023469948515", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "1152.951835903823218684512889776939995662136507881344123961639102019514908561", 10, MPFR_RNDD);
mpfr_set_str(upper, "1152.951835903823218684512889776939995662136507881344123961639102019514924125", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.2986797082999495704454537358142668371637670184559721656161436000640563033822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2986797082999495704454537358142668371637670184559721656161436000640562644934", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "1958.871973456961229230833268009673582468179521351625962316503904415414400916", 10, MPFR_RNDD);
mpfr_set_str(upper, "1958.871973456961229230833268009673582468179521351625962316503904415414409783", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "-935.9946430217973825201136038577823339500821260629042972247642928951136096824", 10, MPFR_RNDD);
mpfr_set_str(upper, "-935.9946430217973825201136038577823339500821260629042972247642928951135772191", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "-5.332567229626662297678977449941452650571314323694366357496992972264102276633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.332567229626662297678977449941452650571314323694366357496992972264102272043", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "28.27996854802041343207793882313140422332468949390688991409046204271247271498", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.27996854802041343207793882313140422332468949390688991409046204271247272464", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "3.139644425591384304513740290437989221548454612610619930064269913665671540855", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.139644425591384304513740290437989221548454612610619930064269913665671541206", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-181.6234520899798090754196870536745534092218036864713994526001110304140033648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-181.6234520899798090754196870536745534092218036864713994526001110304140027391", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "19.53569564902380041516311661893818366550042209641353267813953337509431642939", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.53569564902380041516311661893818366550042209641353267813953337509431643848", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "-224.7168147594951201705530404236372189187856715889772776890913078713117598670", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.7168147594951201705530404236372189187856715889772776890913078713117496960", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "-1928.864829564671148394421586882982183539654976533098947882971451685323202553", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1928.864829564671148394421586882982183539654976533098947882971451685323161815", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.002226978281938579730661830792787121747538271949990104746134558448544163943281", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002226978281938579730661830792787121747538271949990104746134558448544163809128", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "170.3343599571475890844591287430176782287064745179160661702224373322303567049", 10, MPFR_RNDD);
mpfr_set_str(upper, "170.3343599571475890844591287430176782287064745179160661702224373322303591328", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "758.0304813842134803809465263502530429134271475366214132779073657466837877715", 10, MPFR_RNDD);
mpfr_set_str(upper, "758.0304813842134803809465263502530429134271475366214132779073657466837912801", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "396.7855882407799333681015190853654443241982540646398746154512965721440770055", 10, MPFR_RNDD);
mpfr_set_str(upper, "396.7855882407799333681015190853654443241982540646398746154512965721440779248", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-175.2495800439540337709831762506940820701291172985444233019961902324938017779", 10, MPFR_RNDD);
mpfr_set_str(upper, "-175.2495800439540337709831762506940820701291172985444233019961902324938002278", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-266.2167719504531798179130556229077700085900111465896583229030620275544040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.2167719504531798179130556229077700085900111465896583229030620275543964521", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-24.52466097610314072814106707765647783509655539840624386331839989414388735929", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.52466097610314072814106707765647783509655539840624386331839989414388735115", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "588.8281537592747734876591663475712986368826425919368663372994275351347650268", 10, MPFR_RNDD);
mpfr_set_str(upper, "588.8281537592747734876591663475712986368826425919368663372994275351347898642", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "8.665344071551090658888110385979399227630226028017872547916297733720128245361", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.665344071551090658888110385979399227630226028017872547916297733720128252301", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "-229.6278683104184876792088978239679480369410376770108370325447384166638479227", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.6278683104184876792088978239679480369410376770108370325447384166638473508", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "-1.204644269919065917964461190934635280311210289233464930347547289686216439487", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.204644269919065917964461190934635280311210289233464930347547289686216439334", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "5.377670135938158343007484329025481961413448553835573018641393563474106965861", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.377670135938158343007484329025481961413448553835573018641393563474106968024", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.543027309487716470920195554661876152229303022880244037696246736768280383171", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.543027309487716470920195554661876152229303022880244037696246736768280382884", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "203.2114873349895850627001874561359440007341542205752853040306560877993267850", 10, MPFR_RNDD);
mpfr_set_str(upper, "203.2114873349895850627001874561359440007341542205752853040306560877993272772", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "-2918.469479875353661825601672753339449202347032851672012402158842321155279714", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2918.469479875353661825601672753339449202347032851672012402158842321155241094", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-475.2327193307837130315188780471118757654351276988437521140566273020041472627", 10, MPFR_RNDD);
mpfr_set_str(upper, "-475.2327193307837130315188780471118757654351276988437521140566273020041461654", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "116.5615090736134969740642687559150097916347289572163164498299053515330404796", 10, MPFR_RNDD);
mpfr_set_str(upper, "116.5615090736134969740642687559150097916347289572163164498299053515330406760", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-12.32027241976598016093712510850281313591991012088828467827859439799479818595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.32027241976598016093712510850281313591991012088828467827859439799479814620", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1205.734156905653410483541449897866008774785554457189540535241263999323880186", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1205.734156905653410483541449897866008774785554457189540535241263999323877788", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "15.08498867017014319682590402772261813491349745998052984984689206230684389089", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.08498867017014319682590402772261813491349745998052984984689206230684529243", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "2.596646731688274237284750944142122294692583224882661074340819812507249843039", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.596646731688274237284750944142122294692583224882661074340819812507251377184", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "267.0967218628291637968045957701318391222150563193654425434598626719336753293", 10, MPFR_RNDD);
mpfr_set_str(upper, "267.0967218628291637968045957701318391222150563193654425434598626719336772999", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "20.62001405905151309192425202781289199168973266719460474483859232710874707014", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.62001405905151309192425202781289199168973266719460474483859232710874707954", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "1.799335696707373403063248952527415041636458060752855087077437636628620717852", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.799335696707373403063248952527415041636458060752855087077437636628620718216", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "2705.357747851661372735067110675452048176056439704795975226410756103402895556", 10, MPFR_RNDD);
mpfr_set_str(upper, "2705.357747851661372735067110675452048176056439704795975226410756103402917826", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "-734.9035545742645995451986567079922878440782947199222396425110807268009361971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-734.9035545742645995451986567079922878440782947199222396425110807268009234311", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "-6.847520298146342397095204587908056241495226296503240576480824431076619913662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.847520298146342397095204587908056241495226296503240576480824431076619904355", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "-2.449823456805229017896845214549294404587997754650044822113224643730386942716", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.449823456805229017896845214549294404587997754650044822113224643730386940659", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-105.5687277434291806885901857244047246886609452847547030137474174743451822686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.5687277434291806885901857244047246886609452847547030137474174743451761540", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-315.7337655430029457109916038219648123957126125759626549209977458299151630688", 10, MPFR_RNDD);
mpfr_set_str(upper, "-315.7337655430029457109916038219648123957126125759626549209977458299151625500", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-52.90666220898044965798064348639031609689472196145601017464755287966220990457", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.90666220898044965798064348639031609689472196145601017464755287966218324429", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2114.078767003295455307301302133019162694516104329610011637559790280958675923", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2114.078767003295455307301302133019162694516104329610011637559790280958642190", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-15.10210531686489265104781887801139712828590171995992593640242563234264181146", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.10210531686489265104781887801139712828590171995992593640242563234264180476", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.003041906417633699681177794000413997579300480806485036866528361604508773921142", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.003041906417633699681177794000413997579300480806485036866528361604508773934313", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.004022728871413310696956214101354567659156120254357757237908409422665406641213", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004022728871413310696956214101354567659156120254357757237908409422665406636039", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.3981940775487815774064884462855238427199635051104001391859569637663327568197", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3981940775487815774064884462855238427199635051104001391859569637663327583190", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "-1012.159712030911862870133741111762623720775234208730766024875802835036124565", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1012.159712030911862870133741111762623720775234208730766024875802835036122546", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "212.1906880371897697236616210390271943827383163528524856830800320500146093546", 10, MPFR_RNDD);
mpfr_set_str(upper, "212.1906880371897697236616210390271943827383163528524856830800320500146125325", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-30.85926534151009775582699579226373570074617213424794669028907521312050197475", 10, MPFR_RNDD);
mpfr_set_str(upper, "-30.85926534151009775582699579226373570074617213424794669028907521312050195498", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/octahedron-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
2.335799190414182122217026779577991879577324724495763910163882465150577611452404e-08 2.90743116255841532659143526193257223155796957901319561973394228720774104700359e-07 1.43830586391263019082589931507687452949539873874141970737520872359846178988423e-06 2.217383399339275545481340135624144736900423286887244952674017861118229267485368e-05 1.367281256694023117399339282279635554573360361780787010993112543807958180309826e-07 1.020387233491702903212229171838576614049627524521829204674719457683575993742267e-08 2.669277319214270403657760801462150990204235265224032299881837839938588891795271e-08 5.663887982282090257752184534116593247729830978358396477941509931394461590737369e-09 1.072594152205155229160900992330801573260145372726043348554894879021516002786887e-08 1.671663158004580049595922747238489282969148429826857106302240979130835961087198e-09 2.013481907116137262153335586323765281575507187880158814415276800536170540920162e-10 2.177899949841413215144799624470306476098357864085521332942026032318940570407405e-07 3.777194272576889369930360369368550559643527323013859774184893879112466884898761e-08 1.544208073511125611093630638492868456523865460808513204185218862732193728110464e-05 9.857629740325361988273299282056760795001081558405221552830812639566426087310087e-08 7.913040075586000474539906681145878531460634559048540524691818790279451665581905e-11 7.507225351334123550771581510669344699490146306177457212495301184939595658595174e-10 2.295833060451008538046254670575106620727710865843542446389357020232070113534665e-09 5.677200775874948885083509085320175452382619795254967493489130331630945587628707e-10 2.555130474604944272160035688320797289769745403408501218922643260144383488402677e-10 6.43882649611771944069777031915257079092670711967283139730413474062488430441842e-10 7.598837051236962589521038114830909115446485260205580454768693072383777354204841e-08 1.218134769545150943379812411672126790098359196285309629546227048941797404898761e-07 6.682156850649094506247544176416649199902116563322816974498844409559290603877994e-06 3.303810739422462554070404449923905275075398449245636785980855427076847259041833e-08 2.543968016756198207251548805057424676742542106467370638141388111831033849668618e-10 2.416674449070607859704430675559884371133657700537591909845224541119663271482822e-09 6.215112377491879928751878571133691886441070259255121948674231930584818075682326e-10 1.825907220685475670440960031449194507462983971248233254265656822821177026206396e-09 5.518944802254886762423087929013025953452203014990393921967600887246349791967453e-11 
0 0 0 1.000000071492799390868809242519604248692583197391930445746194087751718292252406
0 0 1 -2.363792527745022865916883765486599380259255117289882319768836986917313602481095
0 0 2 1.572918878293168106146528359823128663173746748551553199460918565346200030605043
0 0 3 1.791070953808762908489492308419021416279401912458119349552069011610490211649083
0 0 4 -0.2118477532348391621697121181525023827956721710466512984587744379163625942134308
0 0 5 -0.1405147123605548255411834485943068209607508987384632743469711233630550263844062
0 0 6 0.03297132674176295273520669252779008292825403951492107380478542739650706954286862
0 0 7 -0.08480937045565647478640427778470819362120736487394864762509377308931931857604819
0 0 8 -0.2225029772726381218289429046935006864203406195084586169340654958854328856535293
0 0 9 -0.1720138959195794207728399345162046285503209635654614256119766311022480856511025
0 0 10 -0.4158974856785209310182595911843497122972277501597936412493591478290593208346896
0 0 11 0.02296761671828842595113325699662895022509576237579386498847803405123633420760252
0 0 12 0.08532978702637495539033221063785561955334958015806030884211705241307067819519966
0 0 13 -0.03760829353692536675937200061167387647649467547498936766345853184853967233696684
0 0 14 0.01557094235067640426574753289084113463997087489601426931283963928693595059599662
0 0 15 0.09589170798595551787184874328556794072913179436207084588556390329549953894844703
0 0 16 -0.001531808940058408607496539769144049064679985805864248048669816879393017289885842
0 0 17 -0.007450493471816025432966424495292044974737395116036263791772853642283088118718778
0 0 18 0.00559076498124871502572908799269113978112131374304729434459422439226476472634231
0 0 19 0.04416317721224552037730080250733816521999221662061997686740649578820933285525279
0 0 20 0.006756547161955158989935022977241789885788718433174630084467429663686809234654789
0 0 21 0.02126264490097110761335278279030313108576760919916416518055166079888628486121412
0 0 22 -0.01460546643730433679924606091391664112818887468149712226646549350706435746472953
0 1 1 2.948180475110603309822585676616603226612684874081068957176715839366734945875123
0 1 2 -5.096899225688642259275246694173253686237796789522164019929188519182661156199226
0 1 3 -3.269332459306573949017338331158531083345194952424819764088262296636075418052783
0 1 4 2.652983950024284621656201047756277798274538092901769825762066919539489501243429
0 1 5 1.604411517365056944816280993102638299132165301335890367989871133542522862364097
0 1 6 0.167051023816041726141724762666561868572851885895090855598011258382234055235698
0 1 7 -0.5288730672288562854308537378628058175972623953866787257424324226982692905690617
0 1 8 -0.1208918858005193323259817486417264051419014457063146666314688034627855038416064
0 1 9 0.4269431820471692899579077125091086469654067330851544707278396053855096601807232
0 1 10 0.8578993244377552945765494635246713586017361811789594023749198173727168851605116
0 1 11 0.04660007407071413034411897066504771865821096128036737609635424180394798959523848
0 1 12 -0.1666602174203130484096168450161351060676377830611243385881909514164235078985092
0 1 13 -0.1495190950803278718496798666590850236008658977417482705709991282425906582295509
0 1 14 -0.2895637038129843963905481403293183100457840773649624520593178133287406959010073
0 1 15 -0.482719237440318929154607506180911108722172690180355751348523407486927691030094
0 1 16 -0.002570051032750775876819694040728869939466074982822346813252146280672360834041685
0 1 17 0.03025879190208703932180973104432755862039548206037855364808015461709219093927476
0 1 18 0.01988834717491843441909425939435105320292834591446382987363827360670185418439581
0 1 19 -0.01572604290473658408007589465720650495777980514368711435025129369197749784196973
0 1 20 0.04301556917415618012048065148877632725064421957466517737986024601090948794620071
0 1 21 0.0269465139947058688996519322633551915027012699784459313414006008389353799320748
0 1 22 0.05749472743447897627400563955182382552647661299290149234942739481269333510235908
0 2 2 5.024424459535969486296372922209144637595756133952930966586234277866790464000631
0 2 3 -2.859594500662002508287954574258181074121065813681676279074331911698359621211596
0 2 4 -5.655205819007754067841219622422572630441077074631495569057973188447519761460925
0 2 5 -0.8714289218821442753128385943728691186291243333714941348671537142530771238786181
0 2 6 0.4780910894339153431392649626637001393796669387088351718125140254696168372833943
0 2 7 2.035828558972093931899823056999786491056240127451968211091104700901243182841249
0 2 8 2.392960089719818994749091849579225907342877938918783485228184027947370038810094
0 2 9 -0.6093403938995138313477454077323583730544101242427548660232659050209988585129885
0 2 10 0.6798855371638522319868965390191925387348438803833342596723689507229396233233577
0 2 11 -0.2881439820863063588803096509297948611631409871788102877690448168837905415221336
0 2 12 -0.6816649653571303243891228300649352519218439460646647903711459688023756626043989
0 2 13 -0.08485052654927025885211693025133870836096727239530748976230288472214197951047426
0 2 14 -0.7626107802570487398083275201784701226259875180239406358851754669474587842799854
0 2 15 0.7531763956839398358863546660514066950968295693860589535011369859519883821135777
0 2 16 0.01479445433168312114771762834213706938946103910850848938267092748081676687222016
0 2 17 0.04544907527866735099669331975242843923647040442304350455737995480877601818973269
0 2 18 0.02917472640579716079403783753804129878102015223093352670562260605087757323063938
0 2 19 -0.002649272519515869419624878661811158058705394684027678139860032992890511023269967
0 2 20 0.1110153056845600776357378425039353909880021303731844254097512516707066973234338
0 2 21 -0.1150153783653326729765882776031666642217212136752432292460483055025342757579154
0 2 22 -0.4903172259532600783325783532967373835666111312222019785364281918325953960741394
0 3 3 7.061510212465475201473910697763725558722205198615488101697193557439348208297344
0 3 4 -0.463646719265268744663473135352386552142211615972348498111779633289541169873767
0 3 5 -5.926703853706098128397792900030934376224383126629273343643807530764922238329861
0 3 6 -0.8852600012530008268705861801843008626398623025136347716441802502269812978939589
0 3 7 0.3247110569514959447945452876780384664657161371426243808068882061301419680861939
0 3 8 1.878027670713923985382108300014114807072020973572361613711327543212462846267517
0 3 9 1.635757403792244511437572355342507352307693084650888482865853995976310621243773
0 3 10 -1.416249185446812638914747694584678625041414303479008590896053790029388722502643
0 3 11 -0.06125272800055729064817013948500682974410851432833151713731692942221908046040932
0 3 12 -0.4087615799630533442613050229389246407142681104987884098084973665187417615960626
0 3 13 0.4111913471651518439829635758418532555993408506289000521349210837381685193009239
0 3 14 1.282471362698906942092693080828130386182974146132063504343794735090599260655767
0 3 15 1.270721895504510412058543912148390425725098706959454468165999507102185268675089
0 3 16 0.003135625199170150589836134751437888046988280355518494708619081384069573050206248
0 3 17 0.03854001920710746135262765689965867295782884501049864245014926250553319986520489
0 3 18 -0.06327725339870021442722048819151521261282534025760805985013864635368033389784999
0 3 19 -0.2493357619958062340316860778629257457805364023841107925235577699227110978322735
0 3 20 -0.1551619926061935954146686026974627452764587796166192075337559275305673760317275
0 3 21 -0.3670383016989214867443939976321577077172064158130410425817843753751563395253766
0 3 22 0.004379635929553225420186108360388873069370280959423355615889152570175928326934829
0 4 4 3.034742884201659906802069690925411778494392300979048149155081800741998623083193
0 4 5 -1.891745520661847107002603342926097426977020290176471634552836351784422435345685
0 4 6 0.5585039533083278629918904558760313005342721387609238543553181586366656315226889
0 4 7 -2.110273793189464145290974313006598604618363219536524578457421065443932385833965
0 4 8 -0.8423201151110162575850173536485222399620750273229191429556345791649106346018455
0 4 9 1.47145628880991457977848584653157898846175882983773304859623187031316061475943
0 4 10 0.5380179302853361747393610003852102025291890469527327874247418463334099353941495
0 4 11 0.4179025981539674209863420032278891338644181801970351290259712918290747304899289
0 4 12 0.8971974812739631628080943371481560557662047223827201184736131646641434092146331
0 4 13 0.002928266296997019469752895151496752939948573990791650436506887928265517741334421
0 4 14 0.9213263378169372907311744115762701288017195800179851287417913248719057918069255
0 4 15 -0.003015562660645214476587446519681340337190990369482561363143042146199345450019548
0 4 16 -0.02380058787398727746921584196804146830599203074980369141422602789686913593318811
0 4 17 -0.1103257739441090098022502248654051702705121281147039359314442086600651197510093
0 4 18 -0.1317848126180056911926953765520380833558408872267913012001195509591570160908886
0 4 19 0.03782844952379015113318088756610504963371024040139123720843716143602507772592525
0 4 20 -0.3825973072859217880234599121030158649126066328399970393066127650164802759269335
0 4 21 -0.1306438966789722705062823329484595444237887994245329191292426420742219714131127
0 4 22 0.1025176654327775018237774388053984078619621855219141460645382956732721839427087
0 5 5 5.417220390016996121522791671850044667203545277940828079177205493268606653655892
0 5 6 -2.959100170800615060335117394604281281598025331326071345119071211633098541796933
0 5 7 0.06880755790431046575831103275495114094365025044131041489987360179419430380242954
0 5 8 -5.333177003391642055146783130675411276979466157428921365007416466091985867767486
0 5 9 -3.831441057687438596815287953466690915849648396702591721736604264029608933959969
0 5 10 -1.249678351324399908729031705588755127109767280693647115460939573275746494752873
0 5 11 -0.05762409015390775142817079303137787371061532913734265636455911416076042943854355
0 5 12 1.624822948990137949858786415879712030107077798223407063753770517096499401091503
0 5 13 1.457032693125385326156767239261849128260241127979549167257458160348987418044483
0 5 14 1.821704735048836613545913006569486984921399771754240302925505659912441579649997
0 5 15 -1.329219937773049600656246069941521536018850622914509480512157322699936440646077
0 5 16 0.01042419765399793625260367673782201024339515439846660116341708857985822835384196
0 5 17 -0.168599570072829472303708953342578345382326251947270075574873730747424978143664
0 5 18 -0.148896683416876940708033138448200377554025115415652604653155034707509862279352
0 5 19 -0.1718952398511867013277938495535489097114336237319659200859146217263721314866426
0 5 20 -0.2735265523525311500825316537884830830201725048211576300486837862301380989017481
0 5 21 0.2461975597986973561271530605996694597918101891331065737213237611507818503964656
0 5 22 0.8376166665259767943621783591676073535176355459317135499653539386151217393347164
0 6 6 10.94360397263063984592596395118909904105570479484984338375451545586670551458557
0 6 7 0.02223917586888490729965772072745893559301870702121241213521539685759566943297312
0 6 8 -0.4234451685533468734309912928723384296507983767102081107104889404849656628435323
0 6 9 0.2039799920970884372774213878640957947688737953586277430984626409207660903683975
0 6 10 -2.484203323033337374342560208929204018652198978348304843942836143421628656170696
0 6 11 -0.00869156972955879829653030641548275986328621029209075062640138797948207491330801
0 6 12 0.1242530692053762007151493424041275540142223423766339165344498614553147640088661
0 6 13 0.1595695060463971873471931014241614171463872940494723958673565510042478038968333
0 6 14 0.2988235351477242801000635223151540377098164421246476619932184250034964048836099
0 6 15 -2.167190374335396816090884271071669568979877882204136345494264918898120483578905
0 6 16 0.001233926455175245471171418076031203406304491005690402957224742979532268961241632
0 6 17 -0.01537507693234270851689992429949740610662058006271210184416009773481369744288648
0 6 18 0.00400556405711662817071145859489237770149863498647530281808200659757463542880232
0 6 19 -0.1044566564050058598271510835948207375847477418383899270790239817182265846687046
0 6 20 0.004519896129956315884102415080747484474037997044339094647575889272881755645609833
0 6 21 0.3857683995373146561865233009888848552106748782430594468972825977010694142567442
0 6 22 1.484884847738215392259608552867726181999054215406386587068482049164920186413654
0 7 7 0.7437673785332796482774378377772986450369610826858318690695709403700936383195943
0 7 8 -2.528010223612660722188090889044699294956077948087805749287178590359888919688984
0 7 9 1.874786952218957794531186277968666959981480636161666036970456750260392371132628
0 7 10 0.6631708379433170712038814506702837491599116419273684731684169516336550520893848
0 7 11 -0.2754213747946253439057804038836986014225845630323989902384869711730629668904143
0 7 12 0.5279875165812128267527394391869757798493172920912015927812268493722156322866741
0 7 13 0.5355756876345563185027031157896165408437701868838386208918114581551233667228121
0 7 14 2.066464889017298041172952816742403427036014454360221217988907504443256403828035
0 7 15 -0.8411138030143842749713388770242558943973179223669742910115093209741121827838465
0 7 16 0.02102202895544434946755786293251115549804189281611621040177070247415017908060227
0 7 17 0.01181517480153496522736685692539632819849593749039427284251391378563136188239407
0 7 18 -0.1500641711992794303751574296352725116391609369786829721513905118664217895119103
0 7 19 -0.128010862457982319235276087479663620676119593698888044604605331532373906223309
0 7 20 -0.3173832423377855310578965148158789820543866023556509016640197838087998500048068
0 7 21 -0.281622121000348153050751859581985115376687535574480407654082504001740678371993
0 7 22 -0.09893449516553847960260573108944212283488213528699589700631832152898093789603546
0 8 8 3.922769484441921881180131505745422276638387300421722704082394266221496131991417
0 8 9 -4.872600834795415970351883928139282302163390715995985585584131817729010151825936
0 8 10 -1.025116037565248571555158939734545524277232738059798338449554830032890015686177
0 8 11 0.04558331640836379024738867856608820395848850078158389421532457751036787714233305
0 8 12 -1.832024698554061251823223163339736847286954645807810733833041213138450134422075
0 8 13 0.2579552414908981447990595396174194100452429908949849400948302495147314477828488
0 8 14 -2.408264259598815376268086090232811600868195804351385376195332579588156275430155
0 8 15 1.663015189405980740670423285584222438573495404870266085905976394847749367206255
0 8 16 -0.01267625567761534280798807512093741752990341450372686219408785199086989469148475
0 8 17 0.2251670665717104937554388096355920528001775711856028513239205045306910741421236
0 8 18 0.1174434760837886301023808570089011963498907654419035016535688631814706306036518
0 8 19 0.1259096204153142253283510827454601791635296376184489554764418441562983887352454
0 8 20 0.546705063248146713712831925743897774936150498124446749268745638089853012101782
0 8 21 0.2051481755697739760468770642483528350462187675109915015665487698874554399880174
0 8 22 0.2114259194168927827911453070551622491124228220684009141476306356692210262687802
0 9 9 7.152239749273630723189050151298226512762206272127802060491474219056052421017054
0 9 10 -1.182308870556287393330169409425441541240741169341061335985461158719384932588789
0 9 11 -0.01229719404771427703227802736670060686091889062592895369755409499607101887900528
0 9 12 0.2223201238846820082965933736350982114252558054862830712853795467134819120915717
0 9 13 -3.609845788974806952256299749065866095440041891985868252055269317961930359578525
0 9 14 -2.553099669059667147218112065625814058830612225150970859882922269558559427094927
0 9 15 0.6866002153132565524403952198248248884458982995411682013161928184260207248586608
0 9 16 0.003310337254921598965309862044758409679428802130201273327084619644033579485985407
0 9 17 -0.0587632863378102132916071608807874248266803518102969790799614210608459455659558
0 9 18 0.4516591936899012353634178430789750969270308925217260516857759467379459339171128
0 9 19 0.8121861448723482336022113540270664065126559176415809233633412586629455831578799
0 9 20 0.5745680940625995464811500632943201422886561108471208929609624410692088102730754
0 9 21 0.7240633827576803421755858239662801288187115392261093756047476371004486494315109
0 9 22 -1.553251595387352860664691727239441723743141720455086666217796792234034380055317
0 10 10 6.975636150305334062957214526943127521143656369395455830450468606812417279767705
0 10 11 0.006187791164139790805276870669836785752250435472429773719992448673073295949713971
0 10 12 -0.08246263858072293176822372767182968256747289783746068374610535998282881849386011
0 10 13 -0.0942140656701526944891896028991550856918853465537403113645111296864435920673109
0 10 14 -2.240675704187599312984922949342755882827731809142083664992305920220224651343582
0 10 15 -5.573900635009344937961876478264240011147889243396208956150138283380110308761514
0 10 16 -0.0007855144033463936761415877686824393862314720474683367832437128897089448946678628
0 10 17 0.002269668901292098752067993326839648018629005408555070179682061086774686805210996
0 10 18 0.08680678526237596194490794355122292777744093120240874187622406105708437984188243
0 10 19 -0.0008371076270184276313434570193353843317570619364128133688654757970463321020362074
0 10 20 0.3589879953687294565132827684105719324047376673408890084064793814446044174324431
0 10 21 0.4695214510798496789685978398174234475819291607402302371230503644708111358042501
0 10 22 1.575044253661784712362427119119201906184608420800390652275710765455721448392634
0 11 11 0.09672985598319050047258641180374773325782824415148793084439768720217256668837327
0 11 12 -0.7985570514631674515138410750071255970322866240774104923067484855081714179841634
0 11 13 1.048522894964315964365079755107222784414047734977651941407875732649413602953155
0 11 14 -0.4638879271422474322077311501992073054015402352453771668199771655779623981998494
0 11 15 0.5553810337672016263573113798801315044320667492873684490969380832332829946789626
0 11 16 -0.01337534817247588536437481039231464576646126947925079211608649938993538793747814
0 11 17 0.0641153861049365903059899342774880257226274535364885613796512181102031972695501
0 11 18 0.33878945433368456503456930795307074699141911546674081020657052509520767955902
0 11 19 -1.136323270229305582008403563375446881078548416733734237174376617572707696809899
0 11 20 0.7431748749336623279282918438603880529232042353081204361161554212343874530655872
0 11 21 -0.3977878070715062312878693181396413347858861372260150116851295704334918936256721
0 11 22 -0.6227699064756013584508720121132282566144843823077246682570613368300161197362132
0 12 12 0.5595999688557512867992577282647194824733188863326080056698725230320085779708121
0 12 13 -1.062126487879683634957324595572067982267658577766390248010515509564394563069872
0 12 14 0.7982242079520494620039769826950329538673136154430548612014687992073693931641057
0 12 15 -0.6621432020705348004520942090448003872786799499561403533521191560558885874304996
0 12 16 0.00505774018026876166782529152544044768567344646857031907851051365743503393571929
0 12 17 -0.09795828990868655596881568764033546131177363904110587581473350665422805392638406
0 12 18 -0.1736194511432085524564698450486295058373393324815483629546655879579744943433565
0 12 19 1.051733731294722339376127798094374191334449769297155626413096668198263013285915
0 12 20 -0.5308949644887073388395516600172147393000914736135078292430041823323602774165925
0 12 21 0.2719424834382478646525636831355870877817539360669555101123354066643238202117304
0 12 22 0.6536086016492238265105708349284836328670255158213755183275379203558541990789244
0 13 13 1.037702931566574907083365632827324025783374130465052724091289480001525860910145
0 13 14 -0.1819043988710661117965963815500922875544793439773273506359445923582230416613306
0 13 15 -2.069367614674025628499614857156282452155712586532693847378833969218669233684041
0 13 16 0.0003722369987932638953638172205242164080581816569326809785135339863664065949359092
0 13 17 0.003348362262024816894727846159200009266559217666524085655298097359348008858777872
0 13 18 -0.1253945203338125858361494148285931979051052361872434531776348824421912259454671
0 13 19 -0.8285121168383225406105018828740408112941721685587009350709435852651600339440986
0 13 20 -0.1788141269883690812929392235837208947367528728190653148442072120549098467541962
0 13 21 0.4020198622088437232330372256735960315719000930956517205003571160663919194159448
0 13 22 1.822292768216023407635901542156913010558284845689837159180866516755631601594064
0 14 14 2.972170340088866718613924047137785311605076358902889401001164413802276423740006
0 14 15 -1.123043608760360689702594175398556531305635413532666143041833441261695481696782
0 14 16 -0.004357816623638727190788072323441165687344430545738511471082526895986491993872047
0 14 17 0.06006921720048413413694501389423027876597645245040799263504195785530841720621931
0 14 18 -0.2319325453685418818683722821978819876473309087713867528812446959336335131390808
0 14 19 0.354490627788767329285927119510492384469520492621038896744953101170750540564783
0 14 20 -0.7842942584503951734620614033004801583236951307715580698317238485319902433131125
0 14 21 -0.4857527647522245867767506734379924966168483376898639434858743034469740614407222
0 14 22 0.6841895880602731937496077711321956486785050432866020997520646394700250380825611
0 15 15 5.259127497288195346484742434372194960415603213035285930749457933898404388401396
0 15 16 0.001182554877717272992158407196311350787240483358282906315168579811678285143713624
0 15 17 -0.01660784910451998317635619164178467844281997433389559759614074502701693994916095
0 15 18 0.06600701417635125966971857935701791555423393696515061975204937790116358087175407
0 15 19 -0.101859339504784485955605145046314728868781626040909376454791110661462617708388
0 15 20 0.2393899956485109253262424480339692963258782275604084766448707485714972156789901
0 15 21 -1.614435187736229658628975997620433882175540721576476265009531279839492309128074
0 15 22 -3.852042296395103465322265491586109658387206047328363800489304083921425049469883
0 16 16 0.004564805185630595896239932171631529168562989428401566749685647477730228985760779
0 16 17 -0.05342403210609184842287468775839404635360361142916039837720150408694209785612088
0 16 18 0.1669388655137041462453736513745135497318634911508494497553423591266031115435416
0 16 19 -0.2355460207102796306402374270146183509709792236548670548805244130086760095300255
0 16 20 0.2190102549918623338275831037217569758634422122834638302069422972579028976107438
0 16 21 -0.166117999435195449397129263232025931312572677231161320079796376506264759848808
0 16 22 0.02512022925630224367693635309950376383217829270638439294689486088172011494160215
0 17 17 0.003927954251453999681241099026341066604225789572553488408310270000931573859679996
0 17 18 -0.03985883613320665750639296762470424391067430532327250627208739055900820402347283
0 17 19 0.07339038587231145170998121114154448155655487334493681329875232072948695818992392
0 17 20 -0.01010367019505370381594603808240880772831938869390942957387353670344318879094527
0 17 21 0.04015831871456783731762047331596812837777486483800586871398560587498826901881404
0 17 22 -0.02591637637086668961978597579064711608044261750173552799946623375802825383585827
0 18 18 0.02149982046545239472693463800729123172259311796222848450251758243398674798002039
0 18 19 -0.04491430462231819580214178818868874937744222730971047483692211510237367908553637
0 18 20 -0.0471273674164019473025717435841659177410036490439297781641582928001264301427642
0 18 21 0.01542957762265229862974083880892657747676228431815237789019891423358905411466922
0 18 22 0.212627992788319792305592054357486710597264894332658667936303456208682146673248
0 19 19 0.001561141434229636204461758099726949595627844534147683491914549281559288517428498
0 19 20 -0.005973545154116110641290601357761955877130899115945811478497329303903407551712899
0 19 21 -0.006466090224571224481700401436052446394724588557937775264238762046562270099112664
0 19 22 0.1240971300737547200594334045089250882516175175782143742192711716121501503390501
0 20 20 0.04679667470078507782824613628750153985264794132402937449146315964954036136558924
0 20 21 -0.05111564203535318819607326573396018029000841568121319423111214773985162495142551
0 20 22 -0.2302443751792028512188432967557487038772855033979518448871902192915707842068409
0 21 21 0.02986435775395119691446742590549577323925625803066788076405282916358989565389799
0 21 22 -0.3679964417312220138079904378629533912711640036446632440995905197428953656276237
0 22 22 4.250794578776636279301417396343314619640912591953012295880735330893903283303191e-05
1 0 0 9.339451938655468246358621725832140861321035367634314164745506519368475929511543
1 0 1 -5.099075765189839078927204700510934744786780932265164428179676043715642923116004
1 0 2 -0.1656757263691957220366923962337179328425263910665274550647973270441546158645772
1 0 3 0.4210934787009708272481513786322802058518012389909432051379064694548773099232711
1 0 4 0.3994667624619012825104684425867227936436490327296157033802197804567031563904018
1 0 5 0.438088247175008758673660804976395226968701338722458622257888697436154219074548
1 0 6 0.385629907323825612168970088864062788829995188509488739313065250625719546059115
1 0 7 -0.06592210950114428196366724385341266782359057312574280439443533763075173146405753
1 0 8 0.08699608857646612546017766165223663328144107822176092174476713877872131319505589
1 0 9 0.2267062104891270100280551655161761123697876329111207394233924522916670822455294
1 0 10 0.5401635188655751192710379349721265455910458814450134894727481271738880949727116
1 0 11 0.005821042714024618266628212739363686611722558937046689607884088777696219091612576
1 0 12 -0.03806641149083974136691440644173432484324560553079908422702826715062251272907969
1 0 13 -0.07513962603836834091896830027707022675612277350583908608338395231697133574676307
1 0 14 -0.1417916072141614285827438094810171932293351100617025498676843601888452958314106
1 0 15 -0.2904025065868935524779424993901345661173078244642148508016967553866425105946871
1 1 1 7.520785566557869708919631425539308542276433134903709102551422171562220117188017
1 1 2 -5.140033854494251471640315064198776662738329579178008293081488742169915405772286
1 1 3 -4.087858278790769348473546266443252752529459063726679211748400157126794609169013
1 1 4 0.3204964986122177061791985786450528448568764472849422850156164797018664905220713
1 1 5 -0.4546470845793255513078090228235381910993227294707316869262626854720895992424231
1 1 6 -0.4242590409189696388560627332252694215092468246536104119864785228622027463061477
1 1 7 0.1177583928629350292560456734100281902602914663579932330670374431331256738960668
1 1 8 1.504123123577699339654781464617548543772957766750279334061498578755932099431136
1 1 9 0.04998999707414459996305304927453301567842556834212735178779530886215182264038835
1 1 10 0.02924080856598544056215479557956593090915890178539185220636057688064820824145551
1 1 11 -0.004297924358509704096073749903317629569945114016786290591357847212277664839473201
1 1 12 -0.250460518932561688775318853970590994314602778076457288184146812712383221481242
1 1 13 -0.103999288911321138448142804386062241937857482873551376696086906689914907873777
1 1 14 -0.3169042031915421034862714071936964591719974344143655254405889633969990337657691
1 1 15 0.5713644696300195538242089821988126149165891882905647904986697972016415819417879
1 2 2 9.10248500846081238279514705759946559426696690337037482760032863050271973880424
1 2 3 -2.607461945756340458990419883004527896841876691510982433412283588419285463324806
1 2 4 -5.057885714936161940304428102859729341533385909485693761331034218377380316108846
1 2 5 -3.747426217947755574819821329087079524071442158578015023286060862955618599323474
1 2 6 0.01965789489146814045967622089693306178247602338348728773258588663371358023595951
1 2 7 0.8947111836823362776418112614764396859979072876613493876436403079851119683327157
1 2 8 1.556040594825777776038605946039486403410960569497681266842163268672835797170541
1 2 9 1.033446333827295529466763182670374830391645603688244808785872837869496749371303
1 2 10 2.257685852089699436594362954708411594306501650051079847371529690042182546759058
1 2 11 -0.054327221379427203954193104540176644836575731833769236695595224942628432852466
1 2 12 -0.1130515877074023172703883638031417483509590072167029359637556074346936546666981
1 2 13 -0.09030287186867524346566318086420070802919616491186258117352578156676729099309364
1 2 14 -0.4337706904698478682867174570641081441891427836468432295173954350968083393377088
1 2 15 -0.244762075410047276996297423955747850718633683559113708948322870205535940857202
1 3 3 9.448893928057464653042715565251783493411823037519862756880888093095426097669051
1 3 4 -0.7961873112673996905383527333868332836250629762852181773284327329300925483202783
1 3 5 -6.670973604480571360553033023931506938880900528416461709021051986979850631320105
1 3 6 -1.002560930216971945943705310318489747777600373653430661365789387288463740384313
1 3 7 0.1878083764953557517394833208317214260354110247456630595485750076332853618464643
1 3 8 2.461879510148966123576802336237643755638027810166412553464315656633796165819208
1 3 9 1.853803257042191714080498541107973782782828668982263053139592398488714957212952
1 3 10 -0.8142104195082283735103708901235626469875218088233935580941698561170245030126556
1 3 11 -0.006077823732843173346772981819725018959024557044621282207212130173657458228527237
1 3 12 -0.2750379297531044768158567134858122324707749194316374463598905981516929322320848
1 3 13 -0.2299010989673215252780702409763504018515968728339902116883010841368338756226899
1 3 14 -0.1452338324981944841563426488869663277156460789053651201148306656186295493361702
1 3 15 0.6410854284493805947664642910409409333627817149143882055246888295471032582406675
1 4 4 5.373388332864798201881388786652765237559515935818964604699492067929754824500465
1 4 5 -1.410341367969492926020202758100208112523417620852538577779077346674782475022665
1 4 6 0.7868680711149942276657558196896848116828467651345707828385114415365235598628751
1 4 7 -1.627894632779943438407324964794593712051787771722403154509704462162020414944582
1 4 8 -4.294397651136971387276743660828131770375445743434426642108699137586810440638107
1 4 9 4.298174075995646177810745282342674834242462135968386032606564606745402834177316
1 4 10 1.340937098532808098755839142727364476037360924800023474873014842771434556653984
1 4 11 0.09545499525776990620178383550010787042167258268120807570024297304501097797731066
1 4 12 0.8383959877789640683037387383668703546946482397004994867168092218779845238333663
1 4 13 -0.04398457085547352533184351388840528462075809050656216083021115853755056327273709
1 4 14 1.461309825547464017003952994736531053598589160051166351636354407489292256968459
1 4 15 -1.268128250884083909144446998869514154414206846310597098885381178375260320346491
1 5 5 6.4066106596829554976194488448204676402107747061342208268549436432934203220699
1 5 6 -2.499662265886916634364738633725860704614869701022317502794261868739474839372415
1 5 7 0.05732778071724835967187098309927663791103719934841192898730584487426270181837294
1 5 8 -3.306415144442656277418571237001432450586412265029524679423056286687100373456252
1 5 9 -5.744929007674049488184445533816790771101430683947956941770377166976796717618265
1 5 10 -3.939312748045699857162305970397823419841881404989607445190291033946115921343139
1 5 11 -0.02771455654210844085491600911810183127099722484762576894615959338565405330152937
1 5 12 0.4725025110380328034990676147837647246776854428919127893816660852985700416553709
1 5 13 1.008487595728371020406991626386822541268183199811201792706326155718282140343272
1 5 14 1.157640703618389115146234670677375589043542706944163414180737928496318254942347
1 5 15 1.174406057017313382608893562122103663224318065383236104047390065348572186183051
1 6 6 10.50404419280252142052185738523987008554711407608537996172028217682146672063867
1 6 7 -0.01610607481415941051720556917596082810731443449086887173796318587053834935049018
1 6 8 -0.175028584652786562675389824301306399164909667363826695765215210804989454667285
1 6 9 -0.1573030000664303995776398432407949417668345295894081356883512366081941005173643
1 6 10 -3.687344505473100973925998883203941986351937819559029365105684201784188956978429
1 6 11 -0.002947190125465668969332328784405387334013086753836504621865168812473002402972204
1 6 12 0.06438829464068747312666724819692742174642971134765822139529086880789017321885217
1 6 13 0.07304919072016005471525434713215057430486666109802355252733433912092130734735859
1 6 14 0.4449955331002618117539707108352336557602451801732746825208263975331767205966682
1 6 15 0.3916202374595661968507175961162239136849144921044888108861767266654660206750674
1 7 7 0.6086340389910617281166833834947268573649174218823863333013057506226427346321398
1 7 8 -0.343944455815496105329392062372100932855905547808996308304022413448471193282466
1 7 9 -1.326019170885784616954877770854981159805794258243477928460212741740473479065547
1 7 10 0.2010899528120226048130696752633637493333718030885575874548423549351290807589098
1 7 11 -0.04147821007769888233022219338389756727830223294214086949649402525728546828511607
1 7 12 -0.4308023273202570597224424706887102396066620333035028411162582011445790173419329
1 7 13 0.6617107979852502808330232470747677382611683732378739168901882632578961338978471
1 7 14 0.9930679235491298797270458754027206655966308277499134970321790655840491908362865
1 7 15 -0.3921571210744901871579622192393105161036487968228329523911261406242472571397756
1 8 8 2.294752247838016729033343798014672638202215953397798627989984285446301203548852
1 8 9 -2.622775285815521481790138563127440150941493614675527377212194058906165776049609
1 8 10 -3.109408410189302952737938223531046641409126783401965936170075471810956433460644
1 8 11 0.03795461023230207649665872657643519478695003021803786274903378365258327957387073
1 8 12 -0.6135314831530101243905981946208946883996089367650260645230273321838071976808308
1 8 13 0.0622854564290029642694810690030115736390364696642966033913631474202385142462842
1 8 14 -0.7424439044281831051549363595568454830409955503933500256867981164348199919681975
1 8 15 2.718297978597666779803258350544379119057226579921204730620493409781599398098707
1 9 9 3.699553620765277581208579088347320078409864813434754125404585376081096543298802
1 9 10 -1.651565394383655937329853911435444783087175156218540238903414199933628759076266
1 9 11 -0.005008256696615621256636657560436710482164949008900257928954986350353589606521406
1 9 12 0.08438058936348109951974380699235524824320524887305916252914920248784202025006516
1 9 13 -1.015155944167375838262505275490905464137407457904859389811950492563176923198248
1 9 14 -0.06497870357809009637244523410155143257382226057362208441047573225374117652787295
1 9 15 0.2803647920151455027413503697253729665451772596074962121936772105316256553569955
1 10 10 4.635495106268835506893313933742662772269272620350056522580563363080640912523117
1 10 11 -0.002995184370242652542373444123884969504262666916996853528162677878764419859774272
1 10 12 0.046347439221350566318606996032487646049220223347891060734138553518777275368258
1 10 13 -0.05908295410541754170621740292021296173198217505004143732672537251276380641066669
1 10 14 -1.089010547405979405037205864697300016228332450820925156353606028950976153139499
1 10 15 -2.64876492862102809006689816752996177257391201371432118318692258254032286984298
1 11 11 0.008850129079749286785736487859075304284627721803586143374057963942686097508131111
1 11 12 -0.09017446306103447964478333828141970185498987926270358725244264016308855091235744
1 11 13 0.07855834778284564174216084932128509808229429886225673161793595807582625977233784
1 11 14 0.7628968443996190714429920325075219348894088280356815440747105093181937604829346
1 11 15 -0.8298340568497337967006869487151542982696135720697447441009596754639065452658296
1 12 12 0.02355422592059334367575188734002559147418319019691828451162430644559290024480313
1 12 13 -0.02271765174103190212017278913108499689218000043990189285882501771125056623023618
1 12 14 -0.3198452276990287542741852856322664202324764351839936255685221010469832592181664
1 12 15 0.3969975652235133089327780209094888374410476234572583727422863476718300454113186
1 13 13 0.007184705345986924192007912375555630801537257824475884624644092720009788473870488
1 13 14 -0.006554297803546581116696813646239752492320061721937316272050117827142747672505337
1 13 15 -0.03285956598240021029595354075739608265355262745731422603111758734842060017107693
1 14 14 0.1735701216308353661063134761225830082800146801334940356953412762797618189644219
1 14 15 -0.342558554202634553724973733672848755759087918693850512262307707532830022714023
1 15 15 4.713577665995484981821127360276241339395197734843614812320717209742104795894832e-06
2 0 0 8.276022800020787575642916280988868175178751771769764331920811282451212297153594
2 0 1 -5.272862788928234065592991648247759413575006548193123331056492350762095560657054
2 0 2 1.040582993608217460869156527622821528555175153550527349014026302344497311892609
2 0 3 2.243123115145362428783443633426680152762011582487518815040294058615862807480731
2 0 4 -0.0647573671008361490656265718724543546353767583403495315982798060049401651788525
2 0 5 -0.2149334179155592439497133323155836236042148219050739543686987470926122744542021
2 0 6 -0.462918098510264557312302732259332688326663749302100829493699797490927119201621
2 1 1 4.911394104324840422251882425334254334010521020751873166753009951269835721747911
2 1 2 -1.428871577452941307074702773617156891378921676630773258723723696257462281464983
2 1 3 -6.771822553030304854769441929209623519442452626102657785942906001928091700866074
2 1 4 0.06520082285054157555777727823170860097417301991579559621334256034532764805970322
2 1 5 1.111130839471539826269392623894531648988692436937980118515725923400460577464639
2 1 6 3.213231112110022772369583772214581425193133064773044937769355637120789953244875
2 2 2 0.415383300463587430096588212578479953304701869604817421604513669326424322035286
2 2 3 0.9118068478298422276868993476459463695554768166269197136054261921428997030386745
2 2 4 -0.0212991371139641216595760774699780934173754190767484813221324597846016487526971
2 2 5 -0.4306346302521741395710188483784279180482544848382084495743796304997624607097159
2 2 6 -0.8439519832445579908659519079576770111482718934028021178949250724705988136492612
2 3 3 1.90302040894067258576383527668985184804731149151408282408656756370905718257169
2 3 4 0.03743957824881725161565613039861628610895726482235206503518751950548804129229453
2 3 5 -0.5256898542541691631508328178199754915027050387758732803107304344330289817093481
2 3 6 -1.421479086098887251864079462728511764337045997429997516455535214818739578488305
2 4 4 0.003409834894057994496106654691114543686991591609951865168882560757658295158585055
2 4 5 -0.004661421529831021974077342701614445254996546483923616745901218710219848639025904
2 4 6 -0.006570643426486084942855788046722574137311436793198045055743100762981493269649965
2 5 5 0.002211034462011865023553807577521122070160757311847948367296120332984072742018787
2 5 6 -0.07070059638795390293048877018310751511298162690604422261574807208278583850822211
2 6 6 6.644520397272099330154769016111089292507622232473770693185936741058656113507497e-06
3 0 0 8.978768123879751112595160678173210138225000556113414343274946589027095572116352
3 0 1 -3.219027548223018337067398073202860001399043015962621515712264256563701282338435
3 0 2 0.2853647493329233674452472281926951002556557652064988485729140703585571733222371
3 0 3 0.4046421391399721567785918185598796696810068349937887214078653555858783405968063
3 1 1 1.429439067215073352782929976317966015246563861793850696945880800794404986900321
3 1 2 -0.1117623678161039413288696247861126642641018382068986992437683864126048503995106
3 1 3 -1.194963199589192645573664994550754136247314800674680639998571557162361703067205
3 2 2 0.07523085468129678885599400029935551345990833081567830139495415065756436785999319
3 2 3 -0.1476244463158703429683277852324246571525341968848401740688635800896404899219733
3 3 3 1.454772638064930929356671930592434522179520808693106377764085416521659801290339e-25
4 0 0 10.38761465820295517773893847724322459647833316165124426092031562029735372048163
4 0 1 -3.86834173975648302687796020141815956242590702173111748311929826195968146485207
4 0 2 0.3907866831149780984968378513051105104176867152366370639550332583693441425380254
4 0 3 -0.6979799719652860468518172314965001070093361720986179597080736604163272967412561
4 0 4 0.09295051669601026996160613496545622227593572651026700467052918042142708816968304
4 0 5 0.583298199706941613382114275081379751052309997628121820999253543632470347421019
4 0 6 1.103323690317475629457639497515779803174750643691349850418320486281938960786045
4 0 7 -0.007020892250897793474298551862340345702786709141608429529774339070516208544551505
4 0 8 -0.1159566714545021728925640927196324127532445041822394850272705710903608541249376
4 0 9 -0.1535369978963355846922984234244545103898522742534268233524915867885996923426195
4 0 10 -0.1912788142051030203685949271095135214775827203339554342822077952475989323244482
4 0 11 -1.39834798502430568576858635205581547205752051095393298272032716306637889118373
4 0 12 -0.165852222161232068928696791210813539045512438834881942979490169764619347786862
4 0 13 0.03216682244778567680853909025144321000966675813607084673534905758253066310918225
4 0 14 0.6852180011500556921520389870584922991186040784089339264244694397191259462039317
4 0 15 -0.001836759096738953321560405730344418302762364265179592246333147007069291866772888
4 0 16 -0.04876638909513495838929700171281209488467768224442054300482968791726712659955611
4 0 17 -0.3155343645837211529576567780080716821686592128893140632582424758014626911837676
4 1 1 8.109716182838017166408454258572211183167430866304671635139260646223108009745357
4 1 2 -1.356197547495042310133558624570380301771813365856963135090591889947599378262231
4 1 3 -2.950516701390946775022895822802152980543183413474360623578990940510541431124689
4 1 4 0.06728276730831103299823301456307455384212029527062761502338999209015178143952259
4 1 5 -1.486971269473679735322807006214041669712157707748696006466839433399717606233492
4 1 6 -2.168818141370238200682183229317939264526969756838234440579842162417022433855603
4 1 7 0.001196306006785499107403630516672202765385503330710189278499085905883435736776127
4 1 8 0.1879163494706996833915829057239078569930282041963652068067071047039102075144688
4 1 9 0.3592009227141966032920874620904960785190791789652000124619766482908102789917324
4 1 10 0.6664016269248162958115659494997586146925030942922607303164131515594323033866064
4 1 11 -4.165221745087194889068222195551901452775306793449193031983680449251132816492993
4 1 12 -1.048270213307282625001346580854847979130849169774786960459934387260167121390275
4 1 13 0.3838440230098088216331064239379576514971700393482541753418106138208406104536386
4 1 14 2.097349250273221309160837412025774097203092486245754809866449987892586530656945
4 1 15 -0.03788254961505250427704056118670284186251546484425163033289727291904341102359111
4 1 16 -0.1351658196260413869491433139373956831963479534398374291756351139749510918596042
4 1 17 -0.7506561380871610614052528921289258276674370413680581894026862398687643457760366
4 2 2 6.389780041522521903762157150184479337082659062235289469819590416763994353721456
4 2 3 0.02976673042897981651345083375967026206605541655456888458843279525063479016239967
4 2 4 -1.777741757544409600946358968071306289641851758180642630501065468282820737048119
4 2 5 -1.68131051299694306115935866645132543973215367712185219602853139969015337387534
4 2 6 -0.378974760679374202501388890146089807615022709036291268441196469756498880853798
4 2 7 0.1732042795656554817335358011175521472149167462303530619476089000320753088872875
4 2 8 -0.1570957658289129416358845350481383500737969774426254735372640286165208490855492
4 2 9 0.1196357966942486217440678457754638830280015191989565056330637653905056270000759
4 2 10 0.1222112750772714956600337444856085583219883177609885566196525369390497704933048
4 2 11 0.6884062465281187208405025234200439980805101806588993637376356791646421030553181
4 2 12 -4.389819265083767964043316578747566425391373113234804420032137186388883240468438
4 2 13 1.075552853050567765760954171689713868671410439214633597004755643636142681409647
4 2 14 2.329640965323839234563622694977513798598577939670945819386581177933444500947552
4 2 15 -0.1073337500287991440848506677104160604610348423963603782346388480801611028770351
4 2 16 0.07691684631497145262548531985944547301414505831300893150925227980325498692688974
4 2 17 -0.2070055536301486851239491750796458184247145782503579998504077157682492252176764
4 3 3 7.795911876509824867104889524737363606194019742311408262460967150268626650133294
4 3 4 0.1800368405422243506281983221785873230233541064753683256808572609840902070001366
4 3 5 -2.485021451752904137436148488673812201562434725817138016895943670842013397853415
4 3 6 -2.589783003814499953495843245569829593461449902355146746510886259110624528521111
4 3 7 -0.02011536315617360650127619996124776860371209914653347832615335740973298931952504
4 3 8 0.1998588771533634942438011414388108336625830745555271871966033565640693312863348
4 3 9 -0.06001792179271737266446462186613692058297913205746381208618299170214789694857452
4 3 10 -0.8737824043692515891507192237340123985171969298575586885247922323626503366851577
4 3 11 -1.355362412149045671527043239943329326215959078601018064180789809100683143813496
4 3 12 -0.4482618237002732502021753305120542789655003130718088369550167664138728483319449
4 3 13 0.07466901348782227777845666510349253191777032329736913607946449121395112794849987
4 3 14 -0.2380493414258248859189682972325948690381540286955350943225236235217869526509765
4 3 15 -0.02598419178705743384202713304941955620081251699994048015737650375448414026023997
4 3 16 0.2575249091637248154664265901140851822164755229384885263725070236722541835341502
4 3 17 0.5633927121431320456255360712787097110588445886464350568178759614265919714882659
4 4 4 1.695633466332010312597959151701513451011719661953072021015549057286073887182492
4 4 5 2.066606181468487766129697443353958609652027743505937075440475827978762888299185
4 4 6 -0.3966061184570373957905440262860794859743047495061493367687759761937360359226754
4 4 7 -0.1292352507533787389050758324282486773663765230075755682330596536789862668718707
4 4 8 -1.382419754341705341780999120679517002964060430629379665047106383476284611345092
4 4 9 -0.984343528047385084430298266344628029484628957589056056519941090984211842122425
4 4 10 -1.103134523812530231966045695405663109406696702791430211617416563477360427720653
4 4 11 0.06325655577577852166391976854109809717090672678844409757706514993690941213290981
4 4 12 -0.6870040114686823209182116753241626137919500084121949981461317930146365473035197
4 4 13 -1.259557329536255098958805051980002227006039130254482465437922910834066143732429
4 4 14 -0.9240402890436223103411769002122846918829920796882025309730351329567488720021231
4 4 15 0.1056066013846415002968504077680742903751299225010406265947562830753969341934137
4 4 16 1.000893306561148119322391919511715756142577272333376680808395857928553592337801
4 4 17 0.9673993700264192972168534026381325951730802941966516209935117524054517661905152
4 5 5 3.579765408130954143357649580353755214268817700520913174821192075729099858077354
4 5 6 2.731013687645875559663557910176389695068140281936989947025929323868086402732293
4 5 7 0.07485116192826912411681044546711239658720117705067995951516342859406095543947443
4 5 8 -0.8690319038737283900564626361492280450412079147213726337703069073359301404080734
4 5 9 -2.107397141242065575812516912763222760978883654642387389937793320999140044677559
4 5 10 -2.754790433104562204968436147308995322438553751888874104411651336449549778014117
4 5 11 -0.3536727334155741372860558962495062860276011132024206393691283050930207034982908
4 5 12 -0.3525611420829626337418531613924439249249407547012211843911654555840136379208103
4 5 13 -0.06423344999665176994322281642388710497855965755431720969523749480088346787987435
4 5 14 -2.672658921098944044887280150208144782144991690117288870174514664814043122711988
4 5 15 -0.06784192026911901207845449209526657696127631457299524220064193530824257766338375
4 5 16 0.9151827248806550300712475483435653558189760169298339921583415351431714842189914
4 5 17 2.154493514959154326036619880697463621544592651321121227514223026314421288279568
4 6 6 9.041476870975123400949815452464146841853447389546339907536801453226129412661332
4 6 7 -0.007506383149904195279280755437884891379486630725333670995311583567036610194566331
4 6 8 0.05457004086460301528164902462819112065041554796141999898413614806061058015270953
4 6 9 -0.08987327476260443193028849698394084961884491760955993973345448212015330986224394
4 6 10 -2.371873715347710473850454113851105978153692039751308396698240203067804127934067
4 6 11 1.12884191607793993621276272172802419718132984433398085731025974689279080260771
4 6 12 -0.5153204907424423828540993081004558793387417943621011902726112720108764152033508
4 6 13 0.1236430835814443862119921854890287529019975873309656111040560019210990638209702
4 6 14 -0.6036190949311216123344320942237467981465081946524285405631776969490204217977295
4 6 15 -0.01524940533393038961416764844721158680565670850935951940720498433409733602080882
4 6 16 0.1583722509019054954042297062075601549189461046613883104882454096742930135477258
4 6 17 0.6047811759677839645675977997530805174732817194466263986632725524010273019781049
4 7 7 0.07729592748259782521891657768127158100782114741670687812991792397592579370244701
4 7 8 -0.2193584260005160286638688407599549027080380428217847442806757916968736382236348
4 7 9 0.2465926225395508405847744768381746447463273843843695744855564347709821635067528
4 7 10 0.1662194909111053247359116902907973511998057596330421401049024480539690447319226
4 7 11 -0.3215535256537286686455981246392889198727112351849788085681568300942549461433816
4 7 12 0.1721492535682418391587821080887069138867340854876668164709262412842631084290188
4 7 13 0.2323547473824633495161717994964677860976986545939773800586898133994398341974263
4 7 14 -0.7069783972096294860329011722368551315483862140233347418672073535766165112423899
4 7 15 -0.09627686442834120804851003582813301783421408275849150612295215945232500857051393
4 7 16 0.1469560138782873579710513630307344979977127380258731367321982889669991090753962
4 7 17 0.4503717887084735152873530642423952922258234037712244048216033883342485435220136
4 8 8 0.211235943652421492155261302271513696639674475263201358993875083972202020538833
4 8 9 -0.4810463834184973680979055125213836395118488750543071197982057175415860085506182
4 8 10 -0.4091391249490958691035004734430893394988605578114974535538952469054441656878727
4 8 11 1.01280655060548711896582467805481285851531107100065215021475321188731799544873
4 8 12 -0.8173940675698289567730893508688377303365252184852871722513300965457658762163968
4 8 13 -0.2219226148364892139502379217648512370136529253780259409326831500324305842585259
4 8 14 1.506220398427231287480778939385128912860212069452892405564918139663930218362899
4 8 15 0.02414259898619910952089503599165166937505858721317339004096694698708852510745621
4 8 16 -0.1338747222466483857735011356345960987777169332881534178757836060260070625081433
4 8 17 -0.8297310646534668247195606563901665065399933838542787508706275071351517677172038
4 9 9 0.1318141498337903138460285911255073753223153140304049627515555272236992133474092
4 9 10 -0.3679560081092355728188658326340488321953477187496317149290015553276024523191045
4 9 11 0.01115406684248768804931379220195974258937758498791870066270938965744225608507607
4 9 12 -0.134787230413435150493983132211229298100359293712009797434551884919842346920222
4 9 13 0.05785661646059800508026891354270362829526461959589081531028045553594780477605824
4 9 14 0.1785987719011999971663328736609817878546518282870291607966112357293489378222655
4 9 15 0.0003979961688929286486177009423677327374637128764546353036588479251539459524267052
4 9 16 -0.08222924974110462575330682753330529644671493478930227787479329462080495594937853
4 9 17 0.5361685085776328287110417909100571728046467763335407188775443158706949936000882
4 10 10 0.0789362822555954627037283477288762948124179245701044859712375184887966288943313
4 10 11 -0.03969703285905388450008857882545064101824005863939377726393144310430793172207365
4 10 12 0.05429028403782497350393470792286112579779260084601745988439990385490313579178464
4 10 13 0.0002198096835056845797394691058770081712597335334491826116644098346936750051764183
4 10 14 -0.08707369853348958218854422997157716986434486394389827266450214547841000703657426
4 10 15 -0.001167033119368340433378879833546548607323086424122003302379967733293555011753658
4 10 16 0.01042067348136820217148386278164570562267984332112367081210283030251390983732882
4 10 17 -0.04351672197581436544898172395992498568275143544788742756419342236468383555656794
4 11 11 8.850447309702966400630295610617546434825340850862197568249452031038143692898878
4 11 12 -5.02178737409908003914700130782253358332203028862911325657862586899183935903914
4 11 13 0.9462280649634823564380364518604190979625098634822067807348961436306206618383205
4 11 14 1.497120195600454373062194173860009012169602207831457031554368600151263231494767
4 11 15 -0.06370559438649668409503574754229637405669280465174415100835903951190875380952149
4 11 16 -0.08080485200736932118204945144776719728963128315606536884560800352291596818226454
4 11 17 -0.06488379906392957527498555794315195647126942489307252984020448369054473299127
4 12 12 3.872335862718941043673768453174120253786256204928355112022137581820397920327405
4 12 13 -1.155933366710761536293029743311627441499439063521521526170271800516266587106858
4 12 14 -4.869122832238182434763064311627603039781457615846590446349304184841203540323948
4 12 15 0.06341635638770811173720158209384016427622685399237379971364563852621561719852693
4 12 16 0.7586059141750672013902392581822162878027759288868484595366635999713055098022703
4 12 17 2.197847858091567094367859727898819496775250719629368624005865770283465125909846
4 13 13 0.2424619485377947430939522383206856669382755583980366522846018173745436591903476
4 13 14 0.8214927815292129391952521463233229957743282159996182218323086160872695433087316
4 13 15 -0.007407601170069076167616353206535447993189291255320378882130649682458433214758135
4 13 16 -0.333377028808630305588746740290951345395351424973136658216708148258174410470666
4 13 17 -0.6604976398785207771933453139102081009570493679483581568885097962376112227710098
4 14 14 0.8078666480560096119581132663179658688197278553590490420380938676508990099330789
4 14 15 0.0164223578184307276519259580913446771196828530854615225122982380988357494206276
4 14 16 -0.2286085485728706142470104857448902963693630261316114496853873007859745694900688
4 14 17 -0.5248704659077971818628152586358078508583352407597658433901702198115298102689641
4 15 15 0.002032631984567348739596769698781694698197917314273413249597464866609479962365108
4 15 16 -0.00296295096649934131583741682484840508472256611231713481917389496322785153514926
4 15 17 -0.002689446752488799172522434791761348403673738138084016358537150385334143858462907
4 16 16 0.00412997323351559973967333205321020605687233765613545806255586835137472069787112
4 16 17 -0.05084355610752820256030249332686028707550376026238632618346652702652824874862893
4 17 17 1.415683022372699300504593249709868118481297464862162873671579192305103693905908e-06
5 0 0 4.191797003997382231225530991955925110176926770856863519858350616817173364480536
5 0 1 -4.504503832017341914188582400713811856018851687801088570981988490508463144269599
5 0 2 1.930114359963842763913626955001655102406691120187528446874394148053469990604915
5 0 3 2.670848133648254362410679739033554541045397591491166152730545619721919541020888
5 0 4 -0.6626878666202744522422751703401751016239084192816018695120811710463522613776053
5 0 5 -0.9796630665236274045270488081734484381320756195397389759433588238683196057039975
5 0 6 -0.615676193348369598295796723014444773467994122954178839731577064195205897430487
5 0 7 0.1136775049565783529559846969568076747112316577628541040590670527984457429960292
5 0 8 0.387226880070275780231782099428860454195052243160635344571359798645121780012229
5 0 9 0.6225244204252152325292506619633581581492976369167118623390687825002592222233661
5 0 10 0.6671465121931757760283247259005460258105371030058950992523295426761473662022843
5 0 11 -0.006053569500622708290151575216147713904505762434727242498970541982740120518214732
5 0 12 -0.03867144780104866588675514074322986726877941462696650404864651747719824530224619
5 0 13 -0.1429199255194218522820201188014062356772879414942357635930112576179060905443364
5 0 14 -0.2055801214415602980967109238837818371251701223298880048054232378552003946266998
5 0 15 -0.3200160707725606864622559869979189275535003091990240971173666070880350478155651
5 0 16 -2.706213785589118199490419395126546743371595570011887860208034565769298365785519
5 0 17 2.37161441721728934705140102781147188700535125482745564978434057306919946043427
5 0 18 -0.4392931682327732829158248697176302550961282149408254458646817126145487003481447
5 0 19 -1.351118682693430271124984618187768148642002279349463968927219154717568201217444
5 0 20 0.01089231687751317738193430587457137029646977933181112825065365482108959232665442
5 0 21 0.008639054388294826908684788349634958998770515561304715857000525696257775770542372
5 0 22 0.3397549775383086277882264327454924494189069242604762385508185826684730957231826
5 0 23 0.0004714078786438425979382152399817334018818163566395456053191097794992721191217641
5 0 24 0.02322116976218551728067451282234567092114127033180548103698354942500329681072205
5 0 25 0.06605300354291843368250541628441815196919840940054548467704785519616042264853761
5 0 26 0.07095757128153187384859720530461374035328437239696149015697286372356213637638362
5 1 1 6.2184766936565440335455940049364494445590216967429862551704505188819695723123
5 1 2 -3.125838256277060540920401271176027331282339941517128375803631821274286760981134
5 1 3 -5.935398617389343657319658753505411970123438619812924946682724198963088304217656
5 1 4 0.3463334205872728175178627371437230761272073666485629635212365247168307886666715
5 1 5 1.119214252297153022680082829664502172035112000137797824092571458808177412234814
5 1 6 0.4521971898972830709389911060951720541138371317767560470349992308969332612069775
5 1 7 0.04807676095266520969793832739001862407724215389745382125313758236130987726497068
5 1 8 -0.2184631996288489300293976294969592397861227839773033007951095035942340033694905
5 1 9 0.04839657599286891216016683870168948592902350599325182886325523800117317271514519
5 1 10 0.09140287945259851019748047804519537346892517482007943034601050886045251870415712
5 1 11 -0.01140692529322305150892560359551899110054887662714725720618595379909965056618268
5 1 12 0.04624645152208016189176271846536604502296492462259350348235111082213104094152428
5 1 13 0.04676224928550331939591744674948149695215961473310025592925166480212500376151287
5 1 14 0.2282523988402545956572332107756035263104127391109773921619636174174746181542921
5 1 15 0.1107305171905019064247237375894233367731305087575072960768792322850600726546727
5 1 16 -4.240243998773152376758388015234963485063736599173892704420067434085294453554742
5 1 17 0.1331213354308411686593228949203376275971400903557211570637381257305945977150789
5 1 18 0.9514520066306191497846805171770303965516338976215932946814657241597301915999278
5 1 19 1.9876976602139305660004271483357862520170313175785794444989090603956062310325
5 1 20 -0.2444879424564678744824537812795614709445525208583428471556166000521672782263306
5 1 21 -0.6501852054604929276278074420602843356101763811610762480954618617009389831787384
5 1 22 -0.7391307342247151567597821658181843565188427677245099405346299157382773975108899
5 1 23 0.02018120730419276143459882136351549157104011804937633839456075787773589601908621
5 1 24 0.02957977257135211807394303502464993722951303551500819000375654493447327523308741
5 1 25 0.05213082367821656620017236782369393233667455864204637738762278039717993541138265
5 1 26 -0.05521870765729998687153349814619351510588684962467237831304810546805426982051114
5 2 2 6.23899543704432708381535587764960792999469484685439485937975695134361652432162
5 2 3 1.889631427763471215784500292554297288115252216574689830071112034741882856309629
5 2 4 -3.51775328507379837028893962124127220336150608596842034345943888694490818863006
5 2 5 -3.572927614994789595699408310362526686368864263455786576718158937738789341676926
5 2 6 0.6297993568865879731761612136585917153085579860728870862365178127430893861248674
5 2 7 0.5992384688148338723025250635548472821948489713369363746377424678947344588270711
5 2 8 0.8075621854465692095821314097473292118885673006274159346714015146295406657688266
5 2 9 0.5087469736720585173176894701157533725915372268435531464240314090933299878122423
5 2 10 0.4044920454755948545849008523118748390776650365544163848399147280647363288196064
5 2 11 -0.04304343336442242176085558156135910626793339042378815506504824069250183962018152
5 2 12 0.03535919235882065402551046800290360354599910117556043042787675278931571407687256
5 2 13 0.05202762003351265629982133816007643386552363693285316859853772220158960568273612
5 2 14 -0.0001494066551146049703984774858500485378291761093373331271694216146127115080162211
5 2 15 -0.1049195711906204566925662307953076964665324788458869299465377181818390003750718
5 2 16 -2.30442027740752433790332535545249784613683768675928495269671977304260733465448
5 2 17 -2.19587435646429159660642028877340016775075112027101616240543315735495326010887
5 2 18 1.673225381357266356848999017652566791059566235235900091828185263792227566298256
5 2 19 1.31274604624721537416031388666351135463798865059944426401008977250818226044191
5 2 20 -0.3129570945241124048875044633830832147907210460973243508914193572775803071461345
5 2 21 0.2420693209347387309429072746450054374594652258628389287858895308628340837263093
5 2 22 0.005246733789038290775510978056209924718067511407787471845724311238137573508416385
5 2 23 0.03037632083875698105797789231310156281129293463116633497194542328018853136877857
5 2 24 -0.1467354970599904282886345552410484583163653802663684740215109601458534891180272
5 2 25 -0.1690634061616010605002429001410873042011883697815514184488255699214610116818879
5 2 26 -0.1854254077108263266468492502448872810833635895481858795304017107340540903423965
5 3 3 8.874042732257976896481224569054578854226530382263290624649420350652758513552279
5 3 4 -0.4512723021691194064592944303227128874360901676418299093609041303638919301308339
5 3 5 -4.642728647316768926596715664763374986198970744088877989450017616766779710685085
5 3 6 -2.541650364010028545270427064802234607038477683327348973089176897431906162949336
5 3 7 0.02675518269656390652133965891746022986478652906008459249382745515379304602444779
5 3 8 1.119738267546610768925221247945217648872232809337657444070506941053244121082778
5 3 9 1.581580266144201570913089228441404561358447662756987481607499596987444153179027
5 3 10 0.8429785532480220639877143909273761301978210943825511582461423203130785342131452
5 3 11 -0.004175034095119596351168183036741195776050888649342609202176132468714100741485005
5 3 12 0.007718835148767836132810375734847360813748773387288708358884994582567239671209918
5 3 13 -0.2553956827681481988774508180817293833246141423666113511194468062578429031212611
5 3 14 -0.3214103289230090056232726707911632262202232693012902964378951195940392466869982
5 3 15 -0.7321946365182138008815201426863705968660245336214298886829837638910736420617003
5 3 16 -0.9622701722637102841177033725831378927728496415091733608998323516732075415253787
5 3 17 0.485276042067421937517905994564787460549254827620800580696891036895802402585804
5 3 18 0.6453760936594746666404934065964729513448558484382133064860435184279850674344729
5 3 19 -3.891155859818326916036642887156150946091716964310586645361537646178662810290536
5 3 20 -0.1607672912381527837798775256856580489688917145739021732519132812886253509370827
5 3 21 1.143837067690969137960306528881838261194186138394435592087111818492221404439278
5 3 22 2.604305314912691348038495046080248740342595584495323415774616311830788193963463
5 3 23 0.02182219384457844215976989470687952663737624165579417664960715826213660402043563
5 3 24 -0.2142983393837756837585964327813781040145166063363689569466889527188316989599298
5 3 25 -0.004695621566654411921065365322762941332826939124767027171456951742255181958535585
5 3 26 -0.007291489844993478065776777750806361135533401039441353856131169867025063220349402
5 4 4 3.464415576902684220482773281825424639097901759425884221739061805056664832133464
5 4 5 1.001551519866895153340456663857006322843565933343508272956648869229040947321089
5 4 6 -2.220505345090730452603476249076592854901396463954176830198167680367654590449554
5 4 7 -1.199200297464836166810343241401037084988802714081285258033429662023126197001005
5 4 8 -2.544212507343120698787464916304253330118454367628902349483619616063979616196653
5 4 9 -0.9625707184481761958199192051928317922100815520529629443888405458205365550634049
5 4 10 -0.938734726311823683041012583404278304975081331447010271055181828826795018899331
5 4 11 0.08535028210067129911821926368483619804827242046299301165638836363615762092037806
5 4 12 0.4537209850433035657707727883856657569279002925409767429798987454789844209384867
5 4 13 0.4516822996954130515531053040999270382569940369054529012981493031337187580967629
5 4 14 0.8948122424317400438605662440488592527433918792466116837140028981400060264890552
5 4 15 0.6271593964892676158035874374993512122589605217672628867163971374336374098921367
5 4 16 0.475719258648672121248498837306623383436452926062658986558110117862204841180082
5 4 17 -0.7078570320240419670897943864017106469528014839152095043259148478716343565210207
5 4 18 -3.071057037186604222476017383076782328591589476444171567688781142997450909692522
5 4 19 1.017003843677233766597311691748665465958828101016492914713937394692544157254405
5 4 20 1.129610977615315308525520702125337118691847308260528053190507478679794287046573
5 4 21 1.65318037807456846982332409919506431769100850496091597338117399773259263858038
5 4 22 0.3150146522428987632768941779936173451235464520372575355143925995165774884795126
5 4 23 -0.08320934553856561383215257642578775154763904805204763109260420240072796705095031
5 4 24 -0.35442864524679740486379526014432224494585347764083921281773501977376505727359
5 4 25 -0.4719126960149312786432489865618989989982876851073443334485963104220915619559737
5 4 26 -0.6901873347335793774269601891552969635968734911192432338683090239215472122555947
5 5 5 5.28563492066502327884629977914027672395078148734972296695722890287150337141051
5 5 6 1.531572652843952884072323369830074906319903510014542760978382132726998198442254
5 5 7 0.07172028080404596954108864849193616817608478483131675542967868966087726743245258
5 5 8 -2.796548128346184058789061677126104376572634685531919796353828568920870773975174
5 5 9 -4.939067988654456085276573666568669625042723989280550867661245341790477295873299
5 5 10 -2.13407812950452226813643148747947604973395012884662689707215573280850239093185
5 5 11 -0.02861893024850367080402016230900562084715026196948587709251602475887582455484968
5 5 12 0.4070286704532560031017432310532712914665339008748623119358800696962907457501259
5 5 13 0.8935301486871497231939870534669063711519518417229098980436242914936111495780988
5 5 14 0.6035686859986613653711064329161765679133043221041090130726000276891469437626665
5 5 15 -0.2906051565684814387731318634863736126205121035699933386132977536303092849555053
5 5 16 1.378293487395166415835035248338898903057235176223082946768562739585424875746818
5 5 17 -2.331885901428706534020942351460377212878114331541274494282870707208777359224373
5 5 18 0.9385522261066263722281839064074797812393125792971354360886132087820239391066725
5 5 19 -1.585859623646596658781316135735221898507802908219091364486710787883595668272752
5 5 20 -0.1692054646687638227222241884290939595127650844825592606328208235399137499684556
5 5 21 1.450053405808009889221552214621179596084715924785744945379238942131239044631646
5 5 22 -0.1821964388119698560434367313063143807267230173481141294745253454502478517239709
5 5 23 0.0280263184195461165542022465403815375485583804441358487698775846431946098366791
5 5 24 -0.2964376294987738604271353195395280085627953599847143062798305065546080317068764
5 5 25 -0.3169868445011854484819645891029561539366069038390655507866425000933469893201398
5 5 26 0.1959270235947025212896282324696495495018388645540885595078738846916446290709735
5 6 6 10.39775047879329515574469614485752036961231706863185123247137763990454555170949
5 6 7 -0.1228331872499886734581821854431445048493261922072615643791378746207317086504515
5 6 8 0.2650128822979434335771400032986715666289033404108710785196460749695779345792676
5 6 9 0.2813366832549860982691182034248266244080762269825509604156888200817377447969614
5 6 10 -3.786803411139800520325232693053995126399911495647416410923054371440585346424594
5 6 11 0.011624617525911226884257175742001741195292414096340987045440784216986582043289
5 6 12 0.0368236299408129975313214928702562257249404207760351295040845882474939120704232
5 6 13 -0.1935323294922809293479339781921888948033312885168837916396219369900512679870192
5 6 14 0.1510429105822342211001417228346772831391710852711262613960839413180633254758719
5 6 15 0.3299054051294643871473594992430194470137244764525454113951982193215019874504475
5 6 16 0.4923687560968814018364184130022372328173395855884538158323775826519831009195974
5 6 17 -0.6766510551421594402917136941055073865684287509977191168540178507118739610671886
5 6 18 0.3559112263223535697624399431512658145832836293686595269523127810180225478186426
5 6 19 0.08796641628502351004137910678598071051241741919872021933726105052868515796849751
5 6 20 0.04388291789097986990193582526947828290666662481717088191107363096909496238855111
5 6 21 -0.2728722629405972179571618905857464475756660128371405910023073919471929877847065
5 6 22 -0.4888121150970699394997343920149281175383227147560781276828880800859877369997748
5 6 23 -0.005169082628833326107601830113084879534604798021412719520299903827328739912605046
5 6 24 -0.04925036160256883145316935678469551547850592608318911514182532003164923640081224
5 6 25 0.2811088152275773141005736123328363517381853741304732262062479291131453305277643
5 6 26 0.3925657840325169592196916547547782301910004241921010638330702155376979773025
5 7 7 0.5377489614289081102145499326231947710421065979935903096861539743267436651080888
5 7 8 0.5831519595343008227559240296405416288662090751322411791122698462096527316974386
5 7 9 -0.7566699101595266017594707226285972262297888326509808072282041594543088338325855
5 7 10 -2.577954493449489403406573782154800343564336667636193400643946589151823011699584
5 7 11 -0.02251575555249327247708352403969835796496034058642031138785356850029403985535568
5 7 12 -0.5821541550454194483942986401981638429299658427755605000326071214223770276712942
5 7 13 0.2212425196699513068130603154368572556037179323262541158010854311453255174327634
5 7 14 0.1620137966486287987676554724509716113912343206144769423001961098876929786717101
5 7 15 2.347266344955284958518468246059362747717138532598240823335862823390034040015402
5 7 16 0.2563558549294686094546294079886011392983096176769277781256110064958135366885427
5 7 17 -0.4664072434749815835637534735404880519480096125626043493864960134817103193665384
5 7 18 0.2928583676585154926515197548158345222330826931267090822348542726850302460057925
5 7 19 0.5165270690270175998226532462796579471656339364504853613567781174218649224662903
5 7 20 -0.6150717939269579148422160367086484482464807355142267170077288815453601683985718
5 7 21 -0.2839748257548812911443603438787025921716176775170592272306355912987096667979994
5 7 22 1.333134703544546137422975813952667043750341627834722623667516414163207346484766
5 7 23 0.02884212316522641757069228529844025110954322956138786090308510797746580820534207
5 7 24 0.5618504868363959825723858203629807743774745373354387375806776762612757452206632
5 7 25 -0.4369027850800756329213354327678885888111170432638157376967430833556695056175226
5 7 26 -0.6223073524759369549511160592773034891460276849388153652052245074984972730684084
5 8 8 1.268013477572259484277329700444945573681346634386206889098435250970472042860659
5 8 9 -0.3175771972698447268858871635150009884967373934053225729194914075957004624963576
5 8 10 1.483770571079473479994604925040856215898749188528438356496737378917650417158466
5 8 11 0.02048026843122350598406589978154671085742626473897900852632151078871655398119359
5 8 12 -0.3149068867398695417106421644785589707521078455338784317041137443144302931234589
5 8 13 -0.2777203096386875416085531177821827332444963067915251669514232738795041811298225
5 8 14 -1.022978938090817919781765064594448554186716815106525616816809666824043228401522
5 8 15 -0.8979004991927432687068437617337687992550910854141592553482138526743926261897785
5 8 16 -0.6533609600374913246062976216423274381698079657721769690419768098077345472872511
5 8 17 1.396172504189667238910746137223652872409416694328514942165812522174330290432134
5 8 18 -0.9654890071427994294807027822579272457472016881351949983114374725166242473396766
5 8 19 -0.3926619576241645140425602023208247957294142709539704821835414942801457544522595
5 8 20 0.189040376759617106412911420858845817231141402690460019894073017507536499832104
5 8 21 -0.6586206418166368311014072765250027191762433695811479208307571634659222473760911
5 8 22 -3.225445688314481236536546711795663158616585160874255087156221732390223684633478
5 8 23 -0.02555513672198169335263369557544493769463079682635681307629953061582362074930362
5 8 24 0.1760692806987116022900441804472866130098681724434000399627984901441275147155706
5 8 25 0.4646889272066131662753630536834360076824951009854072941939871984049976875866117
5 8 26 1.244956692801718445664671049850272961403823842394017175497618080253019997754717
5 9 9 2.67065931634452620809431520381860991726388764924124972329437000347367476456802
5 9 10 1.338821972937744358159404674324436081173008394667584769666474613984825460925005
5 9 11 -0.007004228591388161142133457250269341610138827735967824124666263871203306914429159
5 9 12 0.1153256405101540014474357559982419502929796727604970580039533388474535213283659
5 9 13 -0.797731518549297176255249037579399475232521723453064478980755777154454443360894
5 9 14 -0.4011379530056677166725195813389379906774116145425437652982830769224243008695299
5 9 15 -1.880326648119522384363223258723665265021368164495086743854316268423934453126438
5 9 16 0.2863194256333292989517611422588311522327090760447985444793810113830443829336313
5 9 17 -0.7772455447459038522024905440720038627120400220722211792892376351593734548294208
5 9 18 0.5631902167024342322743171549455109198819740683923133659526500254298891011309087
5 9 19 -0.06433144536024132034422399970449671357824519179616752139371371423912767959561078
5 9 20 -0.08059260285896461848595002678190278900248459051776554119125976733361093110574712
5 9 21 -0.6576768653162387831769947487504630139190717743090645627839930565942990352152088
5 9 22 2.157094231131816101727617318859265593907108499261864508031171317589192747354309
5 9 23 0.004012118352801300026389777397035751299656439776416010123886952621798055822485506
5 9 24 0.0218430842855412779531411974248378224104009709554432035247310089765310901577886
5 9 25 0.6218766405338619602964684451324109351605843300868815553280660556457948081442201
5 9 26 0.1335294627278497967419537334086921645266600333147905044154496447704581783691752
5 10 10 6.624942206214580933287848240948407060717195381887439873904311657459212295627351
5 10 11 0.0001060363051055225444554130216612574609745946331629480949774378564902781105003817
5 10 12 0.001872621564720559367302612896792305431013162970532427276969120091897672323250451
5 10 13 -0.001727497008734378854468426241124778397321480920779760333849714563429123970293838
5 10 14 -1.631419326034733024834454642219511473934506908854155613471143567081532604723798
5 10 15 -3.393655309912831505872260898975883006109211800038287504268339382978265955159614
5 10 16 -0.9582333480604282213756577533783276002425111887588027968144016530188050538655186
5 10 17 1.487335499138124011839971809883883707293710782536250013808027987819051676607777
5 10 18 -0.4314512952516097609158897870579731223791391547687434682687795012232545301143502
5 10 19 -3.460087463444612766693711515246752251465514819717847837436401475905206565270258
5 10 20 0.0004082003123061774360270657730743863350598783071033381433147428713966942391002916
5 10 21 1.181188490508036725602676875851123546955533025703991053926628676861711874348008
5 10 22 -3.672654501052347239774597839917644132073904315385332016311405908437173798232674
5 10 23 0.005836917885930595208626316204706856829501790204003328420227614737409115569055201
5 10 24 -0.1061534861619223090091780268395974934699237880326565114065477972006719182452748
5 10 25 -0.2098665664427814478416835970746711253049290606425314262547643466826978178289933
5 10 26 1.24556694031532840453125001409419123179775939151955028196924084067836809510494
5 11 11 0.008678921070601755253487141037384714632695698690431947372873092482437050456905074
5 11 12 -0.06541395295978450085826112537459078929635679335420773561804163282339168143272272
5 11 13 0.05988745970054696005897350262732109117255370769996656610756634850430870362812275
5 11 14 0.06594027918365750484931314683326169575073226385133371256646901707270068927158395
5 11 15 0.2452278892696513523041356740510600843489446479218233436828997338812014948972665
5 11 16 0.169908902697853533658801489168956287152576756562142214482220310533464384254095
5 11 17 -0.3655457607733317051567122465008942023659186658841632817941301356644085111735331
5 11 18 0.2943467076557003834631073996710315392513817264249654669914106037349072539935268
5 11 19 -0.3304654817194830983907257608059235248022508156475281925128309528935681756398491
5 11 20 -0.07479094686145906435405899405681294372999064887364078760105429478343190496103752
5 11 21 0.1324834583994272941797196685725261936649602420106362460420542716856501097263621
5 11 22 1.085375487965708575495056762161597000479186618047813269418210697573992322763503
5 11 23 -0.003812127492426674529774356945913746854672895197693888931226571621982057556348147
5 11 24 0.07207631611524806312216289797137521408321028098199613318838089856577411921224656
5 11 25 -0.1808824744255442766726806584220572533490062809529437446303057614100867687124864
5 11 26 -0.3645361620496001824673380102056261153123232252291426783383231948742384174406766
5 12 12 0.02446303289116895115635020224357830099720954414500537666705470609878432563378968
5 12 13 -0.02655266113012139125204117623525399822703359377665039017796713681771572085638766
5 12 14 -0.06242843585654290195439566635513978961912583123445820520482692452862910372623439
5 12 15 -0.07667461987058173455913406128838205459901402229026370403445040681563095370713188
5 12 16 -0.1075375446095858556180809688910230040934204586678705208158337421008145619450957
5 12 17 0.212803069665172702255673810164582598862266564735113595788590668413408815986461
5 12 18 -0.1569452991585822937522070564323822852161088520612603548496719942856424448024551
5 12 19 0.1455750722387257233803732940420011649373737000717102936455879469605494363460314
5 12 20 0.03689320763502095869022658749106964047337336710941330302291072291871406297273897
5 12 21 -0.05038954249791275516175500774017868527132679027098817656657578859287054720439783
5 12 22 -0.6078433280794918476228390414289371021953632014663579315642618883842553344181658
5 12 23 -0.002326769697661290384207299264895416439251631470666641498856385054344638018692117
5 12 24 -0.0255724293917456964658230331875514352525060708756753951088407802960113626503458
5 12 25 0.06668383542504944732961338346080571136925037505344244732188573715074402941476663
5 12 26 0.1878950670376476835383536738611735461527511870605240166583978592079163131878376
5 13 13 0.00348731427766411895486041574652992309533330336105188116122182154840985835963449
5 13 14 0.03005585786887772407538897107534325667247909416423006679736017058329872992885884
5 13 15 -0.09300365007588755634227062722788368614045220297438622045003512168814612654572107
5 13 16 0.05909563832276076173343763915676850589054038236394561576836646073993604504581224
5 13 17 -0.08005581855126325890157984358921125505180895193530751953080432964179497916651583
5 13 18 -0.003252550862031675376214712767323538261429116936293967808628184673526267050011898
5 13 19 0.220521053972344507324676007229802050486791220772619800464432739474039717660705
5 13 20 0.01022743004931340412635140998486573521281019443840426395266541315022950134530207
5 13 21 -0.06252074298095103118107632222838542201863786930116715566797153014184609057878203
5 13 22 0.2248526165264974393130643871663210159297895687948219236775113060247043591422215
5 13 23 -0.001190766947342424228775721419981151761177080387881868105429839616278313675417588
5 13 24 0.005070715283320849318968689038838415679180015093555872133471901841685701965149587
5 13 25 0.0007533884392560398496388274678290131244896044758892083743035696801198949416834714
5 13 26 -0.06792908237557463857505839559066329665317800523609657480299616583450975544495229
5 14 14 0.3517707477986695890341208852934881570262890588130866074981481018153805888336604
5 14 15 -0.6870535734340423022886127592235186442833940164538561746596876994683908926867704
5 14 16 0.2629310601205137652525810024124329326718835549806309691090861229431852817230425
5 14 17 -0.3002867811619945403822111852223315948152247018580447108130219654516499023418865
5 14 18 0.1237112721282326213246166050183941486475364572804151822931271923494621896686824
5 14 19 0.181947296622528837863231362072232575541346543824947362346766556088293608625984
5 14 20 0.01063655314890729922348813314855940286818501093109265019339965139655986915250238
5 14 21 -0.3740980880650682692169724362844729235591540205475708842456636472411481650817109
5 14 22 0.2292494065637400910059138329982412113476063478572484323428027506304168533383665
5 14 23 -0.001917851168380421205852300985790762239808596894759208930563878060574349656760512
5 14 24 0.007915183343452920833299076388115666723940173649084002672915675436164456064919528
5 14 25 0.3131890866888950574788402764351584530633178844264136217902582605334479374521783
5 14 26 0.2361868054904551493017865758965411379048523548149836394896402777763162634080796
5 15 15 0.07095408168934529013082858564545655614394805004394850573605415854455543783985816
5 15 16 -0.01327516235024946533863658685846320236618458203655063294158310766992226926110822
5 15 17 0.003809316289646293813644073722735401048594910126433937216229149338922186400705089
5 15 18 0.03796011804786068970816890714470397284438957407403753757477805483730806839127342
5 15 19 -0.1836887335888471156949074895693194377924964320510051147406168540604397149482053
5 15 20 -0.01500809534998860742936686937146685782432731098291407026841746765806145176612624
5 15 21 0.05323725883912955645267238003133089427088862584876543206780405799452671806707201
5 15 22 -0.008452885765101385307830191772231175099449837863358459340526535258378572997995856
5 15 23 0.001309174271316828852222423035281759340815689108140410645547457266033551875780141
5 15 24 -0.003496501420044704184785844964915037041333422112498411196582277865670221056890323
5 15 25 -0.006663224063283045104778916098989106125241572810713354312257407983505772100158321
5 15 26 0.005622832067516280885405096518494036054001184990867658762998281759322113622618447
5 16 16 4.74816106479248143140616634819190061963546891940499393163300082053370862658767
5 16 17 -5.13740499304744900873799542503230487394453088111169362023802554807264461263774
5 16 18 1.775249129553336502247717937781798464102593239782667610234696618214650540971859
5 16 19 4.070974380871474673405097766037974154530518062987979703009937029270537784268573
5 16 20 -0.2412339719819483092741688341060370814867070621750288425433587179564308608845763
5 16 21 -0.9066720173299890526943423249235722334626485983506410878642424532414163437497821
5 16 22 -2.080701833271976899616907918531149145061957500918501409234827555001578163982928
5 16 23 0.01217542405980424202631834186493936097167346266080605433894603166583959780944741
5 16 24 0.05277670711733881265884430154330792888657911283870391881831250086854601422590363
5 16 25 0.100438602360337790537111694721657617135463200672795800728822880484307288743635
5 16 26 0.224869911747684539931408298122572221232045061514714148115115634159395897069713
5 17 17 2.197250547510472366504816578132278810749112142997994335902563113033368396651009
5 17 18 -1.413702052498874443303926780773007516538631126536437842151146890451868501376823
5 17 19 -4.173199427974502052942613226190115404301301069888961800774512222103202844171478
5 17 20 0.25054011151605970243056983573218579694976100978623021500212013837235583388675
5 17 21 1.565813367517240255727166255912353090710781305474572266470667235937697377453306
5 17 22 3.934764012402891339191886148118977223934817516342108881170426370954706625377236
5 17 23 -0.01173321138005253915791464321399054299643074525486958905477199691634715485918068
5 17 24 -0.1474120091051588272971898797328806722881061053009349554429382680347013302575766
5 17 25 -0.2958461728009295362363639731512445092285418290433704557843011223500172286999613
5 17 26 -0.6973362943912582417456069745035764527159810442489920467347327462899858170676384
5 18 18 0.5254918225581025257540885631009180943995112750953883297274663143164873334538113
5 18 19 -1.150389965048726582595103701240607166298880360437837935633508182852542101570059
5 18 20 -0.2041271132856296261050377263652337763376662288815408917468787874164981855711517
5 18 21 0.2720517758541447299371006019535605881917815061002184692680070082497847745144031
5 18 22 1.286847600749023830913079930357151761692710420978075602775603384940835309452818
5 18 23 0.01807689272823029325373262786957228573775300743796044699116086651090631507636545
5 18 24 -0.006327856930662516460505112181028578275786960521202432414095346142249270780468678
5 18 25 -0.06728230564201001019029299605380165391318891634533656947272788161494603837264806
5 18 26 -0.1740769411822565372558143603410273347516479735354841349431175807484447446475401
5 19 19 2.975888503664852144687504369996695300380886758666257694571714142701182467423949
5 19 20 0.04793138494968812972542735538084165089029382032684166624409558124184757302187836
5 19 21 -1.504293310488862356252496781048644549385251202467643141455652040268519023282121
5 19 22 -4.318345777389561932982429362235828301227887827248938303930181512677604026808362
5 19 23 -0.01289182949497072099948667035351519395944196997859448685571121066616614970959784
5 19 24 0.1851874866009239696236736945334084572048773571364107177090183803242730087723384
5 19 25 0.366374652596180438591172892876716127045700444442030790379576216941367294064154
5 19 26 0.8928980821120830635772170346045553244015375126565720329700772918224342906224644
5 20 20 0.05537963702605674716621018686071822752080595024810379718884632703971056377327347
5 20 21 -0.1379439827405716403869831386097417209446648988631148628858734622114761748698203
5 20 22 -0.4994954606044610358003626613606957760936928863006731587227994014455288618730005
5 20 23 -0.00416600625348214929031212238284846859497125576060946184414689033405515096381
5 20 24 -0.02860333181094189042183643882909226572285308140551722874029224376355707334878539
5 20 25 0.1506312817253113899935389455925678466634250439833460233667453516555906906112264
5 20 26 0.2536140513991150686917816083602827031349138980387685898174056900303207329010757
5 21 21 0.2094758094051825038878667326879871456357430011956067438044032692238350448594454
5 21 22 0.5417486412176559332732016359583552178061901088083072063454892859101277490364626
5 21 23 0.001646437965435264819783257936571308765614770979211504622380427107820251723851044
5 21 24 -0.02937901605942607067567172000517086935266834309642466680431661434640054326806926
5 21 25 -0.1610320055884907442281815770608316294017360523288272739018116654446052949819943
5 21 26 -0.2940012752806390100485063836315033667009342159556194871696039278643462359862473
5 22 22 0.8563852182159558699956955214100275772784358758487828250804072619513908883005169
5 22 23 -0.001239732108030334827729016517641520295209743146301422944288281713172713047129102
5 22 24 0.01471646465418360912322559728740933098073236750216324457499797779450547304914969
5 22 25 -0.02794864790615675910162439082054672523800068661646110330304898414556462470968379
5 22 26 -0.241464877725967194177323077846213706988746305700708563606349337467157056892465
5 23 23 0.001803338545117823191867747338395998323791655527686419446049028498160909082129987
5 23 24 -0.01798620355712002702769930145776662579162480202610771067432719656901232790675905
5 23 25 0.03298973457514350571907153505094675783075154095292714986069311328615244799976451
5 23 26 0.03693580350804091059075603466950573492802483419970528282225191647053647729600866
5 24 24 0.001528084113888825065510000342158138293609406693850658017464833884784691723592217
5 24 25 -0.003562613532605098669233271728442571206417062267763350812490288311253172139815829
5 24 26 -0.005061765156469373423223159130211228779510987755506090629941994532144078132509325
5 25 25 0.001057212762477714807556378582165233875145039644055995949359027012842498699338372
5 25 26 -0.003449226463778502436870306694526099499551274075874805638326447001903905302993705
5 26 26 2.508179182636853648427498680254171711529379318685884711639509413678506128534968e-24
6 0 0 8.116920281585856569212864517393624187032997466331132950817747889796239804389657
6 0 1 -4.130740130554074729593059130182025127729151144781293550069505126897199530311204
6 0 2 0.9017809376716490289833698637605591933639205614151980664544895625518894892261641
6 0 3 0.9838720414639394315130999991800394227892086167364630168282341010467612539639816
6 0 4 -0.1415785051618952638369322771198770892527780382227551306644744095788352380941145
6 0 5 -0.1382123186856166237718001323729861333116223629803535961847763943724158831514614
6 0 6 -0.230898403378504396238501374608410512451759103267749710368109833067778139276292
6 0 7 0.001772148264465408623202933079688698462932961252719262771155094270412283462221947
6 0 8 0.05787864259361994648338379132509758185010560580691897945125204726553611422042686
6 0 9 0.0361690224857835361272543475591274572026809329703392459007825373449902675419351
6 0 10 0.1102562114986074222242660429241741599138246675749563330935968416642609476792632
6 0 11 -3.074072312058633801060830753139364212902319293402055329013784426338836309619346
6 0 12 1.049524091296027678389029773415677092092007776188069910930882867186609130978121
6 0 13 -0.4202123837918596072873932950771349506636294000342659293745022033755486062420631
6 0 14 -0.04753657321249520997454096294625396069956909337458765434251877293191851203767033
6 0 15 0.06797899485635408352780855161159838948426323300821474847297153571829416772553271
6 0 16 0.04680953311247894669497675469343764196644696653871004188073528967208573618932033
6 0 17 0.00609531591869730980259334391713819012333831398048275300054401075700991062606549
6 0 18 0.06565204983208824687592977423563766930203426264093623733432723403222304859046898
6 0 19 0.3156219986042797852508290352285747986052232278979757224688788135479789568369517
6 0 20 -0.05334632612339433848486452794423571031207322137211210657541325375402001191975372
6 0 21 -0.191585964614427504473029646962623564692109549336261994637035255721743341461594
6 1 1 7.662406917474501911900044345964784258242686611138809234437757843204266180798059
6 1 2 -1.952559975497481969656735192252044048867073479279646432282655287576390470483451
6 1 3 -3.590544606088514606733955955657841865012644923962758828265426650342530762762438
6 1 4 0.1382377443861487882852469286855880625021178798852961678987934026470407438419658
6 1 5 0.249768869674851913408099946231905887402258940545736393703296832432504783055429
6 1 6 0.1546647226830175170053091009197491784625736510939368852492618184359438837607254
6 1 7 -0.007304174560936761158012113619513745751849971161764689352006621737250216177017418
6 1 8 0.06435399316803715206871199933990341304788907288901719524766436741522659834302927
6 1 9 -0.0302505251455124856004858568859524487014332408271802914102373431331672217988539
6 1 10 0.2195860821165461686025161184177982594143667913993478995666160543565168964382533
6 1 11 -5.620433045095471233237405455159026440885306594991327220550119072061929094742334
6 1 12 -1.512663333939609730325438746562424394306588421382518946771723836159286963017584
6 1 13 -0.431405895789819842763611283497096011327245273418825610725944755415148217866588
6 1 14 0.8439727578705804369554197718963404312216772722814302750172913613060401440522182
6 1 15 0.07778077297758780211158943294688832222086024717067954012555687501059748110980653
6 1 16 0.1248708855633453252836764842472648038193133234459194536246962015536703906085939
6 1 17 -0.02555279575645716690379733012449472842245553434446475683773069584035551209503351
6 1 18 2.077881272148904876408517209095417470705718606770711602933264748178104340962397
6 1 19 0.5427765822274365667232010113044314283265377922248264569944092388122305214208075
6 1 20 -0.08128841674365019327596220056354854642162010147802081351006617376057238473875623
6 1 21 -0.360709140793606027032261886075863451574583736038426268414933699528996007863307
6 2 2 6.810975567781741038119187285085204196698701344629207892177153344847908161108838
6 2 3 2.410694569862651791516839172908090821834965607979225335763889594877387253438708
6 2 4 -2.135297110415197044358460488585501939435138743536536198799073418294767573412142
6 2 5 -2.442470247671441007698488026150137189523635276935588483893893539955206519210265
6 2 6 -1.504731148479431612421299516181052658990738490293318702303427025155472669846554
6 2 7 0.169450782710977763932971293219872860350983607367309700991393526483976412095333
6 2 8 0.2868988106989898339368312912311970574612895215521509335971106073573955777239906
6 2 9 0.4050605595991676244980279458258382073698642042609160426777419013875505463122443
6 2 10 0.8583339331479527284958145208441116916316954656850354507249635958042124054125814
6 2 11 0.03597224470864939976442284317280523684799108896929081941891023496554025021516852
6 2 12 -1.891805824449006836719718274981139175201758212530252126589200489783210287250607
6 2 13 -1.677091596108890310705149999889412011611712230660513490463331308719378976744706
6 2 14 -0.8644665713977279339974174269253582763791537927116287959102602868439187422676384
6 2 15 0.2681500086763788307719672991516068512395593790973998533825915120956204895816128
6 2 16 0.4714355349390331241443401809922820356259876092343978158356314482965495778751242
6 2 17 0.2627225195846850617312412403190585855497342917367218570492013445620396236211106
6 2 18 -4.302500394311658628236557447889229997036545509660518189164771404258306413292661
6 2 19 3.550638954205389666262401720953166602126162340172825165159063224198578193607177
6 2 20 -0.4056472002315306075163383319314198622276691482373838191029422539605727026479978
6 2 21 -0.862125332201984772151593085564603798357909078177990041270752371648277319261463
6 3 3 8.42013461076988935630489895786858042314359417439576312811180258128225422524715
6 3 4 0.1773595708984851979104259253678417497408291128412656109181467181953387384966085
6 3 5 -0.8863387891881855608825807875345653315352420944047545336777222310127994137357711
6 3 6 -2.406239853160013776022345328593869255483492190265239281048282051503333254034064
6 3 7 -0.02632104263216950949432995028497392673059040479790223000191721218674530408095774
6 3 8 0.05793746611702392866563610161302986941091059011078593927641429689731139235093642
6 3 9 0.2384584997656079071589114557612827486839935071396636675043653700818206442821611
6 3 10 0.6308893931728020348613320267376122995316718665063469569974960602835262574808416
6 3 11 -1.373643394215547112378728859258043639535584606698311916271078637892533287949173
6 3 12 -2.989841670504793758489187602008656089744003016348365915173241089508622086311406
6 3 13 -1.532684140946411618149323174125346177508350796694515868433982101211087903431512
6 3 14 -2.583279047036669400386340924209843487568943624255600695046758769239708274116915
6 3 15 0.1768718750609771453862547456290738396317370078159508930932690837892816067889897
6 3 16 0.3443848249020501075892559333367047019437511326059428310429476211761400587709985
6 3 17 0.3275659193928327290381094850261014929765377215832346936127900368484496932888387
6 3 18 3.339182481757773981596760166976758118275509177906027801783475189903962923176739
6 3 19 1.405816113648476470027611750771139945336005631356972650898793920880324230496307
6 3 20 -0.1675701593267987105514574493848636273703548531883059961191495611216739890683547
6 3 21 -0.1731547030306636821779911208214981668792770456317763053733138342586834640458945
6 4 4 1.185586475152200724322067245014716001011650282994035921877483028266434875682546
6 4 5 1.314023282532301830057417874417244674220867887383833991824840920145690799328327
6 4 6 -0.1122997397453528126915480303131420422790038587907343475118182325838259086021009
6 4 7 -0.066360111356337694876457438620772393903154738753178264110637915116299785367668
6 4 8 -0.6346708064155610194945902629021310657147609134069993020307305881321633286094359
6 4 9 -0.7090077726822864335784277726562311401245279846757913890569349935325055712489213
6 4 10 -0.6860139073438221957683394188574443403489052698573509011754754747387124028221737
6 4 11 0.1696485105855855585101355727804487930077993846219309142821676804076618350957996
6 4 12 0.8743367897033825166913085548407678776692826132295488981771410933758387016089151
6 4 13 0.07283529787773661581783236982953876591360235398288017981386302928097607916059484
6 4 14 -0.04870850175186401574946391764424784487970329288803033281334703047306927777662392
6 4 15 -0.5080687705866947850493846676863117723642197384405667682061888378150364649511075
6 4 16 -0.256642652116315134936684521499348628153127219317194289758884312620510074541733
6 4 17 -0.3475321186324098724830814562505100330525031060030080929918034766432161228614392
6 4 18 -1.332085537262898235246410842699907100472763146012849766161130593179180807962176
6 4 19 -1.001705768922234807663869248936775471235036680748496400802815829396993294421869
6 4 20 0.5559732910563732952768604925739150055417880193253681711940177337313718016023733
6 4 21 0.7817965793563860727291777201202410935041742731585166481202399669828554281673621
6 5 5 3.455203741187476042064884653598804047327501089052541831394647533859358613420081
6 5 6 7.870231677844804465355891140572447348366722795879166193252218284702957018668878
6 5 7 0.01597615120101762765395541235106357226895926021244686580495536209878669170936872
6 5 8 -0.228659157948984743766117876544574497029815066455057000803041583559718393807466
6 5 9 -0.5047378599669580627211461832543482437998536332506035830509397945487974792661766
6 5 10 -0.6165289746264003562831806107184056111740464143837616942079850818964833307951471
6 5 11 0.3718603498342883800445677310680263452265309568498008303931418461857069033749651
6 5 12 -2.33991219520571515674017999614360952475330342282635819041784435520886049087094
6 5 13 -1.043584620398373599640883287047573294658657429477257299321444721737586201561021
6 5 14 -3.422345016398087458631368239618635448528329589858134544587957772655011654301034
6 5 15 -0.257828511860069096554388313221973817438282216486860377221524192019335362430584
6 5 16 -0.3357744668788925629170768422512423927672240127615989792771051841196413058278114
6 5 17 -0.3094846065866330623342791103984070178472972876231800017078011568546450892116163
6 5 18 2.282692729045166814380937761632035273852711823332533204328423033379516293500283
6 5 19 0.9886859467577502900939494696605568261632095273815324193092288414799391798551281
6 5 20 0.2515851538364234405778333317897638979984535559164710641527468856970785861350717
6 5 21 0.4735675225809670253675932312446960198390753459284308226927169756738407799967554
6 6 6 5.027158451871546780391557913392427620078942565067407481581455113317684342066243
6 6 7 0.0245331276409113132161552072232977894870177572413919711767528636149966350864635
6 6 8 0.2230409973666897335751011790856980253942412848023376911683748514752038686029901
6 6 9 0.1421922703302743171273058092486708079777494684407436601476823249231058639580952
6 6 10 -0.5535512181798112089842316002959828505919169220994824143572436316041211662016593
6 6 11 -0.01923719361854279031683164965928160872439722818162370191783544613452640454400788
6 6 12 0.1874341755496438214734565154481829925588619530319479949687133542571311191399381
6 6 13 -0.551323569504108465087667376897151961542189916187327014022736235900202558420416
6 6 14 -0.8486702268113255789300567561103758741368748049869725358503636924220129022565623
6 6 15 -0.1208779096296519774473851536929727780812126090839326971004439951064595999840413
6 6 16 -0.11535826688824846725379181373601677879844658301680062063864558031194112619976
6 6 17 -0.2823191226331054942705910857177731496408034542366521291081414899946755740234569
6 6 18 -0.0390832013733841947540276674784005033860875510069756741894940936192248217130928
6 6 19 0.5111673866692002283304752978431210911642320935543813188449009183158553227887081
6 6 20 0.09427404429522103070795345378129526831409054449267040319180737183779462318621911
6 6 21 0.002594531241783150775592320453958665478869645443599295210972211539459495974081687
6 7 7 0.07975687498793427887688317792927547047322692528188211220859561862438094344209767
6 7 8 -0.3502792603127376064686763263772698516145743902434039010752743412800797595956256
6 7 9 -0.5704004478453794171003345937673732344179986056549782018199275397645390608275372
6 7 10 -1.349446854272654151034145371248304436969730987404167921049647763797393233979999
6 7 11 -1.275785494110212348296074846152864875632377013972120113398563560816206423561144
6 7 12 -0.2850378747932449478869555479394049814611285178177040684598862754779414636392267
6 7 13 3.344518418588744176630284952309335961340819558333119342244708066483213099239644
6 7 14 2.796865970269989417378559635780621670620848985021265175831255158799708455770712
6 7 15 -0.5894343521563934238690064839914583813708065425194320641592206426424328805811944
6 7 16 -0.5802413784071722743953556251993449612696187357943504086899588853617390224298083
6 7 17 -0.4995996949667617932996003157727991047404715221876915822750198084036630520482653
6 7 18 1.890330076980259239700626243559661994147540523670771596055341183407160520309764
6 7 19 -3.749453519392944702819615209806604986560131328981536276759061046048292089109626
6 7 20 0.5300503840218260592384595884347709459418379034977459772157872864686731174787204
6 7 21 1.190253693083230064874468763746239832863704559711551518902400579407582933674763
6 8 8 5.293777616568872771688926180425846983105877918228202649650384631522660923597101
6 8 9 -1.008305729415587044302771015978249241629477352845560237534063884159155999696539
6 8 10 3.288710706597830872384262238889291177763423533102603638913383112217517418658743
6 8 11 0.02586032861709388480880098011447313439046052766885757438343130568467470205241311
6 8 12 0.009239601809153959482800416360657903757478710032569041593333054190381547431193061
6 8 13 -0.008635806771732586411451873128820790265080045436843259060215599581846770288526686
6 8 14 0.03282130005057852476671085812547511512451635711499252814410441867833442947847955
6 8 15 -5.288852674148763914267794540372193799155200255332728723566414445031773151529356
6 8 16 -4.299878415935784295757741091760946394488889717421666449451194691048255177820276
6 8 17 2.957065942298807542681937848934349320163179712664790756878173707332247029194348
6 8 18 -0.06355734270085540440946708044270675662676749561485618484492782996135130126428475
6 8 19 0.01829749330429127386623551674852610023469845465492507779713633452500248955260328
6 8 20 5.288379983529316188034927662093251822327231846764093817686737605501118857512093
6 8 21 -0.9977962728194363681776810067582315478971215721236821013896882101890213682522633
6 9 9 2.910049409930760385850955036077190595783730037386768937510561662342625174543448
6 9 10 5.686562226163900165117832212341023292664888212865482485586284160004418255567194
6 9 11 -0.3541246824087009103615758715339095177799610876189200906146854274521728950062812
6 9 12 0.4572157946974135607884570860829258905166553834156643218532659771603233225336249
6 9 13 -0.4733343826442242477649665210483759173667903964299579894558998440269542716996003
6 9 14 -0.9799763177130952431282381247865039734934054690317716651286852810427312103586525
6 9 15 0.05988528220590986003329913218325860588370994404546809444540868183896402199142207
6 9 16 -2.560516320000986434861435639689752663235798004267380504274017807317306026387677
6 9 17 -7.746897535109595279548068036954932102574238817590605888599623676052775765200974
6 9 18 -0.07493696912572973211601314992576227399063664413589063217630155686670505302212199
6 9 19 0.4287685866818744602307729787471770442349634553355374534395252303609374190722054
6 9 20 -0.05865482717308266416410185318159860672708118401485737500498169015142101621332756
6 9 21 2.591834927664991779458748138513643297568430186258195509744377705288227622924613
6 10 10 0.5601778411570379142713133628792606383436358545800680889742860707730890604443003
6 10 11 0.3603073750726196547317734284827064053064579753993831355770704642946858714960382
6 10 12 1.326683523839367834224679906936447686689110526942722639265323411135771471776653
6 10 13 0.399024028760680124563789882438160378446688427292268195486979737746629054013913
6 10 14 0.7428146895240172609238533667666731115846541140515638286503390151936952158018876
6 10 15 -0.07651852743710250987734197119901172575222307268411051317474510489270091848808384
6 10 16 -0.7473975851373770586564637782810307726917290972800321834459015398201616797525656
6 10 17 -2.502288492491425039340100991834426775192022404604832590479390649924821666596949
6 10 18 -2.052728949948329626972554230479448343326021023026664753202235481335531710110734
6 10 19 -0.3172265463721174310901265938755572914831710286507732555171858601812153893228607
6 10 20 0.07013501296718507073620049290703637835797586589211233999948033623309994026335793
6 10 21 0.798644684813175109429070309506973910458499176438888772079755722573123428319737
6 11 11 5.675170474847823920885816086733847386781047678556147150223181880891522829413786
6 11 12 -3.885300297910730715090311956417069971101329230815149307475577969499233213675268
6 11 13 0.8763035875570081845191672147288600506519246595045551904733953769903396681893022
6 11 14 1.904564353601423850275238792278428007314027908921354377110264171846860597581297
6 11 15 -0.0582734935562646527104047529610421741628622944673596285084880926726362720786415
6 11 16 -0.2378742958031909143042272955821044533069685790803987508985553839770597944541425
6 11 17 -0.5633532704083899713118174750918253430941468237354186388568581023291542665356275
6 11 18 0.1176532809649311915471651363123250769294590583640402218885832971725438534763859
6 11 19 -0.142866188585964510003346294302191190465199834670150733140341752309503470035885
6 11 20 0.0118383281939013690407507008756616863607650686918312259184281810653887250518918
6 11 21 0.08913309002955814066539787838898332320213429817285880366027224459926817872172987
6 12 12 4.806711876718983345245012662259911519822399180029083393359647515666762763313286
6 12 13 -1.772267646219245174957306953552389525512837951073416411024984206227753658779036
6 12 14 -4.429308507131327795887427386714889479839600370826859161164161400029594313080749
6 12 15 0.1553086653379626740763039480403908353673681939568066703757237000843044135594506
6 12 16 0.6367169969425833191101671496226510287482589834304509804790137388185598710516807
6 12 17 1.43950659045630434426157055204981497171300561323159001723440229386837960562663
6 12 18 -4.847292741183568326010459643312162594964677119047900312996444921179942984748153
6 12 19 1.850865587493471627688903228985235996609555718483356115047948037345496510942288
6 12 20 -0.1786871021890544378559896187191639329286235995148956869410763551388266300947662
6 12 21 -0.2816134189351472591793855321026035478550653306683025568507757809049488512093954
6 13 13 1.279955367270596239492086524997783081443846099721711385657764802915529242324745
6 13 14 0.905343493504543057329997895040040224599016413971046216494674675911931055629384
6 13 15 -0.2843753433864589063299649180818886654831700547747709540953025685785950199296745
6 13 16 -0.5818787561887635564123977427802719874167317629797203176010863636915100141201734
6 13 17 -0.8821791559687676108436647538132426407353730617198397662304014441452273717839732
6 13 18 0.5225286165770941643875608037910559752524544166083835574445248086589210203114094
6 13 19 -1.460187595403356998588022881576895568893137739271375724767198290099650887922185
6 13 20 0.2897118512219325147541011730741634093900497958913296100388352393206873365578087
6 13 21 0.7499109587038564149396864943387508188208316469719575726213254083202043800742189
6 14 14 1.013810308387958281339795039302887120448477186035418531206770360120873592097652
6 14 15 0.052917057386994464730475512803019499570980621743432059158672462124264253524896
6 14 16 -0.3058728016547260227681709691494275724529630874442710316677469023064106423473877
6 14 17 -1.049864633205536743736012470884662455680762436113839550513686462166936484233763
6 14 18 -1.310824022027025856109764286124812937347799115613131551133084233640922180184663
6 14 19 0.3500408823645062311867460595946814094290706405028041909891463261505114970134394
6 14 20 -0.07258074108893349786584861172716522097867276137823982856578571404546221465539622
6 14 21 0.1209628805266302733913213596456495072665755709223272651420006639278660240221377
6 15 15 0.06736102943038184283516242784383855771100503230156786292609465004955343704576691
6 15 16 -0.06439884384015735725387612242296943654468148948250994611194745117718736493904868
6 15 17 -0.3715209207815840182854201077580967613810341983064774264629156658029132606810564
6 15 18 0.8285704764900965624528345059171363399685992513572613517384422401096375097463871
6 15 19 -0.3669651160882364629010752893895337332042156103242068332115322516093204258937886
6 15 20 -0.04381121819214937309095661694839823134900946692275533729561154360300416367072803
6 15 21 0.2420319724762219673382103635350335574419776479536579716800405266083755119615889
6 16 16 0.01226234651859258362175307894519783094251264236499431826770171643178828794407637
6 16 17 -0.03020929307022489847894394835724619174633246149882479067933005031998801315087803
6 16 18 -0.263089554470748158491948902786833320042615264646884928813493711293571473136772
6 16 19 0.03758464136865344653165191493916032954342126370823339286272471114729495666611926
6 16 20 -0.004990740493139548374138471626533300807107815840740106425453913138025587028620228
6 16 21 0.02513766608473915694280044752577575248088987487499282357988228114945994233551074
6 17 17 0.09366478969814402831345958525272982532099794404709619701935909327191935526808416
6 17 18 0.3050346456847528163645628850807391673944712282188859568545683022486975293851769
6 17 19 0.0003322193397774337972576266433728292617446116190846169158983449976551120505187844
6 17 20 0.003893702375586709438889242125201447588291032075265967501650012141439712887973105
6 17 21 -0.09010660995634477536208063481300730027552726898537237612372095939244601271421128
6 18 18 0.4891487567366868742607653948919249605116097991850038411221381738510700615012096
6 18 19 -0.2240146560577121256674096341077894692425999318021751809091421332335478752921299
6 18 20 0.01875514603629038154577075187344412772331677090795358573658581070533383075960501
6 18 21 0.0642631570586960325929953769333557381781611550335910840069493913280754933392133
6 19 19 0.03099762378283043099030397902961358735910532536448852914980777682606709803390325
6 19 20 -0.001974966427011440091097640578834652749485218339209285996071013841787622547854032
6 19 21 -0.02659156736578408738152536238350821959729328032950774822875585204324980969288141
6 20 20 0.0008126003940193550507320134443170678708661636646734302664869008664051843457051944
6 20 21 -0.001855463356220204062067983672398859884135272361853862286177314785354146087797455
6 21 21 4.851309307342578923172233697559898876111868991371853971293694961196276358018473e-07
7 0 0 6.389060356360367421571447868496843110473871911008941190776083609280901712760054
7 0 1 -4.757796758227326759159212312141188979279686221164308688464323865836175090394685
7 0 2 0.4946929873305509971255123366773327934379974086638662977068327053230733024515703
7 0 3 0.5398507608300873854204096126635483314387207944015647546603688567216865112165487
7 0 4 0.2495628677828050044832908910930791311561740571864394667522212282911402957839856
7 0 5 1.583636998922754536245752147187254554090519056297182825777657928525556385674132
7 0 6 0.4390318972652424913244179374415972906686278182590347796851032171667222664321105
7 0 7 -0.02203038301493170811914088421282284043231398176208249361890141597595378621168458
7 0 8 -0.3086220220066330159487609056629229560195309815094696303826074597428999832071678
7 0 9 -0.9838329638602839792762803176878337979884072925601511107072397978881533722520873
7 0 10 -1.378510801545094250333480572579363454108172868914597914279488095719575349832085
7 0 11 -0.001120059658285272751353839280487349243644428502207670069026445120350141830971992
7 0 12 0.03195614449132272088296180755834444721811071018079794235540815610530343829504651
7 0 13 0.07185811035648682078594917294340901003640629149135912698846974675738876724896532
7 0 14 0.1839885483977527304761833689290682880428148130066516271486854676520722408499449
7 0 15 0.4826860288031353469780637415608566159268962463251121592838828684253694003487304
7 0 16 -2.739838610423448353883247811921214926102792081826210404674950119088834960392872
7 0 17 1.180837032592905110266741329708356454713648517611474215571440854408001891101934
7 0 18 0.03078056554011741908356314193725568486021663811406428795979664762138772683304105
7 0 19 1.175307775223781973969808328794059840996652183652097090998662091375356631024517
7 0 20 -0.3682512807007180292446445536110037992366456496214955028587543142980357157943078
7 0 21 -0.9007959604134381763536780078946669607482830262582606434572121848038429561166811
7 0 22 -0.8483934765261648355054970581205577585274047453961627678323061648578533775016961
7 0 23 0.01237757397742238282689309901945431216290384305548959277536496839890536945812638
7 0 24 0.1879658741148077213611551721981887133901988693152196100568616486212149214017308
7 0 25 0.2450747563038975202380779775024431264622794064925103498258970950745277923260988
7 0 26 0.2982023293102725845022188387656411211448402542264365361741498232312390452822771
7 0 27 0.6409862717628177248463317170448081232745504773969078419198206051314455255010693
7 0 28 -0.5193365747308006431958261599866710592426983289773971808453747857870844849322585
7 0 29 0.4180855824375710606839189167366156501396043460975128516115474039264783070345743
7 0 30 0.29487817695853979707307228059022046986638878298672946480406125992152479448672
7 0 31 -0.01560124479684534717109690526976970971680100194616458465551368596716059203657463
7 0 32 -0.1306872194151150448526945891889016093608901394610399188227208827168180291746474
7 0 33 -0.1844836994928627624758449027952154947804045769448887328382539035517914742592595
7 1 1 6.870329814619541856572447300827148338616012200252914322764938756319399111404416
7 1 2 -3.657456076875719419376773708827392381680389378443370726859295311596328944795679
7 1 3 -2.791794024146384093266464909544570521588409954400620869896058987886295870063908
7 1 4 0.3694093917817275731002957037395073512714613746706489885272089549822652354983423
7 1 5 -1.008778519752805459858924908281961521536261200927530780243654790615046561936319
7 1 6 -0.982073832829123300423825297460554253784794444466344013496823060945149873266968
7 1 7 -0.03984953629619033090148333216400518981927457995054778187806403928454866381576401
7 1 8 0.5491140833184047208773206642117203784598083751232255163106198040556742096122417
7 1 9 0.9559844200774393690556679450090681098536977865529353017387109393786912333323158
7 1 10 3.078909382298261158592216398119418027008451358345006830418104140105426151570899
7 1 11 0.007054108166157412247615239264366169224116406757062569343178134872701175566068865
7 1 12 -0.1083108553195682610448063309402897660670228989661728373019411230355855208526589
7 1 13 -0.02480773221973177925213619363794172181539801781104838896555275244609644900376576
7 1 14 -0.4369874658372379617769216729935771696214505102298300216441287899127763062318198
7 1 15 -1.236825067877286554015043346953209994644817511108824994006766351230959561139178
7 1 16 -4.033888129061538815304845980677582619376401344918407995374450953518449413312988
7 1 17 -1.041480396573109777758872678156188859125051392579242489264529086855400776043572
7 1 18 -0.4249489792800427298636728127198865578315551799720225529258575605880231849220557
7 1 19 -1.199284535860180966263376594504146043547829753093232373855197750450542083670829
7 1 20 0.8165488276727657739462172971017152360422485449505213151775716441860124148714704
7 1 21 1.848817965198110995783545633208105747698521229405086275700298156267151971494296
7 1 22 1.20549606794241270771249047420330681938402865198418644670109929910470153271074
7 1 23 -0.02778560775395257493960963851649688196198527817277823056991561967033669186848334
7 1 24 -0.4795631358105403443957631487883610509089060299135313281073564800262942107639139
7 1 25 -0.6406230627037211182704524905866884134662764506051209180047538625150151497124779
7 1 26 -0.571882462626425782550240815331201555301935542407406935219666020349584573550261
7 1 27 1.750313627573274315507592231388381662469185393091351773201582585707561323207489
7 1 28 1.131481967239770698739974798935445637955046884463759570803787600430220523672421
7 1 29 -0.9626566727457891097397741320213174217200727604556549469861195726995639442450301
7 1 30 -1.64849701564861256731908368542987795799981851121251060288881962269965020517685
7 1 31 0.03794957759231330348635521662900900282383582599437793445241453152371330888639667
7 1 32 0.4678586131779466647989164729073750618645031583973556109978457533882022408689651
7 1 33 0.664942605250860771464802531622008439338472840067470025554742649441820413265929
7 2 2 7.197719160833009490361889624456900097400328721188753453286029795485614240548906
7 2 3 -1.356501839380009374612199356074942346287946349428492976230107480039352793051023
7 2 4 -3.971362778487155752352218453078508280499854288249416696931132068624095229939944
7 2 5 -2.362869939669629099064370996382963653806453267768131071863628433809218617806832
7 2 6 1.641075342983023416109790229038107965634085580577851683292801447348837046290747
7 2 7 0.7033311581635908843847371154639646594221551991352277255224606644634853960143202
7 2 8 0.540556576317948897366753874877869513508391874317636567830144586576741539645081
7 2 9 1.075908376314198765216628180325231717945762518900187477403334061740225014664473
7 2 10 0.4792025600049992509082674564788758813153826053717374719337541084449402956566412
7 2 11 -0.04943147746566062884506894519920303730379410933047876158845992751587433738475771
7 2 12 -0.0190977303307383286498134513026279980605056859711814758776714205287110581761813
7 2 13 -0.09701935678071779438403243870484775045028165012115322500881363288787282650505707
7 2 14 0.02986431587777117034618049868316018037083942079876924631152893890461682782050816
7 2 15 -0.3093540517718122670835667044946403942790958904593812136105649818330268430716266
7 2 16 -0.9030242368800920905490732080213903476232132052550592886709202701282449784306085
7 2 17 -3.191260204084767573762605102393643605008504310464009164160535671059134097068056
7 2 18 0.426361196034804016154012910824006425297754155193312720830553760052832245080719
7 2 19 2.316538215545725782615082688020852277665317775750824258029895051382006816393735
7 2 20 0.2240690029480982504831121082730665446624710947089677412093508807393985372622283
7 2 21 0.07146087930923488930270335940190211290208605065037276920737917437276984975563924
7 2 22 0.219006928175592215355071587521895715359969052277967357957608352612187714323429
7 2 23 0.04100060749537160040033128148265582398644821417431735380790673632134960249010378
7 2 24 -0.03832220070689305553734181305064211485333154276376412169911484609679101551620175
7 2 25 -0.06534504940229958579030097900906375535902803964086372070349819743331038042538037
7 2 26 -0.1722810241523755090515248187215293558103441446443648609083223902664867872745312
7 2 27 -1.834758364704758199150405746318701258717825411189866707889180836683028935638573
7 2 28 2.499081537846814432119178596134350737528312002307729240389531099907277916835489
7 2 29 -0.7242292540656150084892058636817767372607718620829281924496442331979817460927053
7 2 30 -1.305831832488185731665244971315394221596842433023532809446651424937483347156239
7 2 31 -0.008088178758554296833377578948518473189327636087246859653316595172589674768408712
7 2 32 0.1424244807525567426378114418159798410726195308002898316535684131089226616445783
7 2 33 0.1370730276194367580320418857731110384691606850901406174665910944220956598157288
7 3 3 8.700229943629904649436726132738266209992787813503132265883147014322259141633244
7 3 4 -0.1876902414436845791459832334776052525152195267765170725443595470189234110574616
7 3 5 -1.958043937501603609637435236770815178345907297892612262646612042942391647394998
7 3 6 0.02427450679997099638453268725008692463347044403441380723550626398768711414691964
7 3 7 0.04043488106623428760651363360083291903686279328480091654208203160465366141254883
7 3 8 0.5612006713181355099114788913624689452581730809347370371651637801865775797947001
7 3 9 0.5792307109249341452185401048630997074539860551318250934613083247973882661745822
7 3 10 -1.546185700701591637205457217153236923942779038236996572678935321919056217540361
7 3 11 -0.004651987916046525036729866561117708761503208779805183096800391151452165153160645
7 3 12 -0.03555610685415575205059040766293163122033124877709759606251130148923043514645807
7 3 13 -0.09220386562617452659902704125528483278712914319524386249867134345011555735152307
7 3 14 0.2200979997286514748102542421828860347370745231209646233861588594481289976845812
7 3 15 0.6431275027555219700257973494351620518860806800927193520467428112546038385578714
7 3 16 -0.7121325300074898583989768235190428751415077712984426820635495179725962678411134
7 3 17 -3.572480794518309270877728002010855735057884030394586290779272118454762647590072
7 3 18 0.2154912725086195244752213458528170128399974170461761161083743337279343098496352
7 3 19 -0.5394392663437423113022256442501864762514901959046996925314781833128405176553548
7 3 20 -0.2627830877365878608639804655088465375329814092593689953601034325831681795197923
7 3 21 -0.6991753977629583513217308252824493986402142093410716464147120557498436200877761
7 3 22 -0.5291386197274612876654084975453866298249909168713796368686922967882062822032008
7 3 23 0.03835474763862463931819834308115937686405890088308588328253011663994046470509035
7 3 24 0.1256926786733681239542261410590632247918434021014517815973319757649187256138316
7 3 25 0.3113837437478922138753297003466311296065860311140217848295339633709248614925761
7 3 26 0.3898506943656927560065475531105627751676639127547461432700340868947027796543359
7 3 27 2.00161338960743141929872500843504831715520283737097620810840318560817803011082
7 3 28 1.021833156922825522354607232372998464785868495386730296483039566902974234662948
7 3 29 0.02302654388390991510826703499947204250989620265249857060052457791858563981658291
7 3 30 0.2265494335329069148744180115247648523121431720288468149885734121119802849544505
7 3 31 -0.02049446656250295948723935037973180185889143913087423963594783639723696295230105
7 3 32 -0.1060855844416342993550954940073603061083676234739086126232003341272626437652339
7 3 33 -0.2532768083898292140192497963245992767174476424218899621969994071332214850649838
7 4 4 2.598925353934419669983402599275557729296913120894571344003697644477796903628321
7 4 5 1.536619858352752479107855847422972119769833468048578106566441005129427659285783
7 4 6 -1.949727142661725907020879661594155598521557029627567833554349426237647922630376
7 4 7 -0.7574925505008033668260184224743711430118333153677323172840744285177019862935819
7 4 8 -1.254626033106026813081007531157013392165272854440099981724502427621136511834949
7 4 9 -0.740601731899373452415791549824194316054280886685036577763755941303449001969194
7 4 10 0.6124260399269250138444893831092052017566399419448691126514543881837407946331074
7 4 11 0.05415464275518031792949901773137841750893855128872695062164948746530598847575511
7 4 12 0.2042835608419019310566408232060010015190727152456904719049488034449955264685059
7 4 13 0.1395188874797001282960982317106044577251312366373091707976289118382997080013529
7 4 14 0.08550733655702692296311728253074415560126022395737529217127437146192831600681457
7 4 15 0.2225843060265964477763286504590649003451863308775147183157288983297702881318857
7 4 16 0.09130846368357527379079519899938815879643006149016253797051253747931780905996098
7 4 17 -0.6187433450291756743883312399607215329241768044172199409357239396329387773425648
7 4 18 -2.975558240501784976105285239404629068619852898453684119248747484151145854163356
7 4 19 -0.4311226552305514004015499064465994036806412534470652605722619677477766387324913
7 4 20 -0.09240392932906851357831113878549963170785306230208513890518975385449706184360551
7 4 21 0.2819339494326768289996656747343642218964639398507958469415782642833730130261368
7 4 22 0.2095227312639087361153769043049804583446157595744145740399353759768024598474702
7 4 23 -0.008948198459799259998463374496341409978393152019599531567347236849985544617358828
7 4 24 0.2522292276848507651128468509884434781513677419077144635242307733791382979453291
7 4 25 0.1004505740595059853966986958143957501603098815796390447621551557956574163657925
7 4 26 -0.03735571850455747794597599575243782279362607887461641880284964351428824530361811
7 4 27 0.4121255631247266478557898579708570545642342912378173092184877738504512266423425
7 4 28 0.4747580186695374650463980850616667998197066212877883555280008653767280652640183
7 4 29 0.8317300132827101146578726839966727805957542758408874196331190928703367491649358
7 4 30 0.4262517952699264620726091712550895094651163780605614529868686590353802778175761
7 4 31 -0.0465098681738773489053746292446430889411601686495248338722428827936615828598729
7 4 32 -0.3772832338521990897606978465778632367183532700080343012829737515430255754567472
7 4 33 -0.2599400245311539257223046462115027231374223539169856808247799682334556853792901
7 5 5 5.24962535024753686156504856465815372690585409688613943290094832029652848300088
7 5 6 2.39665940714090563565830215760755366927403119847370534221078298860044796372072
7 5 7 0.07246713253595766036214063324854069034576455254046522064797113547559222632546891
7 5 8 -1.215630744517012221006614303020393910364636504554837544433416082745032782243533
7 5 9 -2.139080790205548825441646327502084692890659983268057196143291529389375183999652
7 5 10 0.4989107969939861502982575245516425976265200246964701766930340825325070541088638
7 5 11 -0.01627957312996593160122656274357160673130364794957504823057962763451000900562023
7 5 12 0.1417320152005350735518256667368767905666136536619654642508023817623100030777323
7 5 13 0.2889432134131263443799166185554873100193320731621873124029978358068862520004517
7 5 14 0.05441472370157352922066065302769429021803602216898859244233821922075365675369087
7 5 15 0.0327073395819266715480318169809514709315049682901736331195096379245883242992641
7 5 16 -1.341320207243070076493811433919948855509301845072617311003454803664681192927164
7 5 17 -1.866131034246930472455782952966874801278790209376431816825022159390388242228547
7 5 18 -2.034266011276422306157438196305246728924092358705397396341015193902266006970262
7 5 19 -3.907007754068735411062237889344198394506341996520890157705610559030868339007378
7 5 20 -0.2606842437335508432131862780842510705748657179181969049713044925693700384059087
7 5 21 -0.1005997465933131447424877146439162235545450388814555002745435171744451752949342
7 5 22 -0.1816779574298858006247663698823091546144718725049611273520313483194199283711164
7 5 23 0.03847815431824502597483383198725743656412372389989894553530095814479549562295305
7 5 24 0.1202193600612430076533715647825325378233069631393865104874118659764028799823766
7 5 25 0.103326653516026924775016167638470723666337883596221307124318386933671684525188
7 5 26 -0.02362513618019639914653852298359880044457438828446544208873595071937094336832663
7 5 27 3.156265503710558820430340033519383687677815627994898476010407941929223532810809
7 5 28 1.36902257672161936194711812463605343042716695583398277226065130089620271347343
7 5 29 0.3554359571961620827526827857405840186054034634918064394987807461315159089053065
7 5 30 0.4956255773346059782283444541079558102309136776225360092317277614225847833628186
7 5 31 -0.03744922452262056914428092299478110640826303577660217315739398847503687000729842
7 5 32 -0.1835649452472226870069747044805024480417290935454543544886125807109932805313431
7 5 33 -0.0563324757621230706945703399645502713742570094748187393556818870731805451815181
7 6 6 9.767403500912246249661904385082620862617568783269399622892402715038653796482177
7 6 7 -0.0291213463253193119974377434413242238652831151673638564733387710130669176028517
7 6 8 0.40839962681509607640363017794568622950877770382753292295942313970532898512949
7 6 9 0.9820403371176338592066432342910335063475618690877566116601499481333210366528596
7 6 10 -2.368698666050334122074831025291337468210903244272373407475612123352223679494565
7 6 11 0.002229100610646500563381316871177694753000476102237105842267480254813106127869826
7 6 12 -0.01076869162065065303551422042635694688933719441679383733852100193409984784534247
7 6 13 -0.1794982794040497233240854111609970047763998369516631923760164426600114520224598
7 6 14 0.211340591239951306590676810428307743930771012316074303734706667900163285805069
7 6 15 0.4855339942294645258103588788959201632301324531609901368038569092949301158158733
7 6 16 -0.3440522477932596788846211053958695222098202984852874068157332398279796698633451
7 6 17 0.8268931427310002272254302017538519317528133470770551057355855338828616655876503
7 6 18 0.290279606969374982683867391953932887634144971952566339093827402682052481033598
7 6 19 -1.83676377423775163440523894689088161036444747528974471280339097441163113423143
7 6 20 -0.5241042628233505066401090935206104119583139049492541759728641919287200788480351
7 6 21 -0.9287417952832258351198349239551826047937463708865000932826938515627586793470369
7 6 22 -0.5434378291078640972508243930955352393956749033396980562355158419876280718091072
7 6 23 0.04401981590753008020921883183697645722770912967682066245521578637691169342522531
7 6 24 0.1166870501804083824618373717710889488712605000267180935663583994967176521940361
7 6 25 0.2670533542629458215737625611217709772515119061332310189674326003910573683997208
7 6 26 0.2006106092816527339553199703353941011911270142783967619367543899461249820115449
7 6 27 -0.2351662874409330675213946464413138710548065865878864791069400776501067940424328
7 6 28 -0.346039245606972442027302415442499532513347276180955524517222182552057412875143
7 6 29 0.5074529811286617039112568298698582219487934945009589355213559133953609074299653
7 6 30 1.196301712376216258070710713049853107088465716307753274913083726629238450166579
7 6 31 -0.03986503353136219088410638639388539093046302653653075667798533722203905815239801
7 6 32 -0.1622359142651764479579835328020397037707757472930708271348085897153372403467939
7 6 33 -0.2849233849478117918550389085605260620377668584738918322375755297556716240713692
7 7 7 0.3808157673975319444093203010864120157563038759487802343542526575516390202547578
7 7 8 -0.3343207062775810672937972546370345664501770939443660986614906325611600274909415
7 7 9 1.01671912960900987218403121784477763684270932911351429399131504836347775139588
7 7 10 -2.266490450665051466706158655070204540187551961149276588427430060698769404880781
7 7 11 -0.02614995338719923508993650982361412354369289360105241114484454378449255806685492
7 7 12 0.006460298262404292469305703170857148560990091743513826656905876633983401414536911
7 7 13 -0.2651931123665930444674480280620184362342391432202277185927917647551199169636378
7 7 14 0.3112234986312476455037238955763562579380930227873709770190745425381072277427798
7 7 15 1.587457992779427203957788933850129777769108707193283391774651690876271079251479
7 7 16 -1.168387295980046445301839611720290833013460306396070346666537343261667944954252
7 7 17 0.8517022742275931571246986872581871664098787087559453436785819278691373620589365
7 7 18 0.9406131262980850186446352967814281529358231016986599659153542498263625859125616
7 7 19 -0.05889656457812160142111293644178100167263741010444394720445665049312243572142851
7 7 20 -0.7004909087753161820407473059831971732001240481403500910637957007493576662405452
7 7 21 -1.62057365590503231685759956211094491691379032137628377630888043599339076013109
7 7 22 0.248151363188439691641639984339035456601836761933987578612434331765960068085902
7 7 23 -0.2058013271378875374933759625039074591200342766658362927558804046474371496523715
7 7 24 0.7592208385847215163774095259880929893173049841534135398264467350165456161012603
7 7 25 0.646827827924279897673946440113500152145795981152702624323570424378905531705392
7 7 26 0.3582105472036430674367585010996087286439826807547215957343631353672809905268632
7 7 27 0.349642295744549725081224870941700500095940703611877267534057992461748078535948
7 7 28 -1.205932231765065450019647747640458811951957587949841511013431085400324813341187
7 7 29 0.2797465922622840351016090416130970165224335972231717887849409540653807018969831
7 7 30 2.640142205381379819295606483201792896420725998046358448575259648097503432770756
7 7 31 0.2357357145531820409110039647369721237028132738976198640616443459897801033004317
7 7 32 -0.7628722816141892078567582223766428842717759776684753726603648143745428678612628
7 7 33 -1.229247445575784136521030432750521049124308006649501432452039572482585732183266
7 8 8 5.672086644839789080205579124638514457494908055713686377832189264655820860000838
7 8 9 -1.419208837872967139793222214926778391261581885591362213893170483472297264863873
7 8 10 3.079724095093263856847882813590334370712285983403614566934639025303682830961851
7 8 11 0.01073982747634505055150466594116328009870660205624712829677129441494189252873941
7 8 12 -0.1042399534916157649973111161451765418584122665249499777718692854120582415856895
7 8 13 0.03371507690410815613133109214092670673548099869070756323856378347443184860940986
7 8 14 -0.1539983172078509530921494228323711780602575049052257579567250429278618138135876
7 8 15 0.1751696679797808549349082428701603136547086839260638099542319768511441619031279
7 8 16 0.147813220392448057464831704618221457500743039697532311932105686666595102920967
7 8 17 -0.1009459620661608278079875938987801462512418875763442540865573215515559191819838
7 8 18 -1.597887046648093242145682904536971102278138699159917744965074156364959365867237
7 8 19 0.2132673476495329427869852137695786583388236672169404402057073714313185322647846
7 8 20 -4.62130960192741575641447115582075660614448968992304301810130642752455845642683
7 8 21 -3.840025553459891065958547389799691149006374871318667968943622604929020143529526
7 8 22 2.154474073864295207709559781399397571949762780659788309127960068445585010991661
7 8 23 -0.1072497849737041740510058865464326543890040631514079326501972098985808440800732
7 8 24 -0.05841809544258319338877111749377940211788500929662377461727954697622497252160949
7 8 25 -0.1292797367236177481041563038380704027164478131807334316836179841825510686487107
7 8 26 0.2783894528309418761713970127206858260860951297659232126868194447601488801971756
7 8 27 -0.1619693675354882570176870853589576516765235871343734821422802146600613283435207
7 8 28 1.450681584706050396989855624787586207625473648717303725850951779842851156914447
7 8 29 4.681777433180079942851460480387285734605088356838111769627663143862663811199304
7 8 30 -2.116842684180566016732411457855388783318981937592937268626483587070253250517088
7 8 31 0.09257039028317935064968353493733566340738798836855567139937465847731675491687233
7 8 32 0.1637435583240971029288615680549464666918565979404690846456138632685443508675082
7 8 33 0.103219784851161021236488769850525512431078865806712995275185354153992106704092
7 9 9 4.810658681865557385383668335593957372886169957852594364006518643961402141633966
7 9 10 4.075333735620971878390938098524191933785471295040586827326206907135161876848653
7 9 11 -0.005381622116154937633079224536137003533090481074735185383398775319731409314667144
7 9 12 0.008096850148132862616221938798924735000188151987327218189152838168540202766336477
7 9 13 -0.5188354583359134070786429656243379059906601161033869524206025019370823823481846
7 9 14 0.3056900571756443769012719433543885731602222161658176370053092989545901242169693
7 9 15 -0.03885506100199708945684248298266850000687307448918612092398789359868216251190474
7 9 16 0.001231835587916186215459289440825935068217716318356277944531254310537655209463533
7 9 17 -0.5168133589704858249196789933107171772809275284272830536778098562517808774007616
7 9 18 -1.129289033484057639756823907921600623299572230571614923150758656792287738242486
7 9 19 -1.295299981407139949986405131453552526022201583424678599530664164582942545383186
7 9 20 0.1397360332399095930858193522905191012079881435188549987095884877915060182669732
7 9 21 -2.712515921524923930946324267523432787106788430370845047974645062328471173584741
7 9 22 -2.680712662915583766775153631740604409636024111817617466248081993956663128988693
7 9 23 0.05433415869481791905477260999593263852227659617266386074720891219311137518731811
7 9 24 0.2062318471101773608933277480388541904019905575387513181274154227275594387259292
7 9 25 0.3222106461940050188081549109828040992682995357903986491228078561347095514989923
7 9 26 -0.4530533989045788097405660033017880475974039368501209395690512950034915262364836
7 9 27 0.4613234994903876241872733612914689574508669387741705744855882804620479306910321
7 9 28 1.399848066801804506646382300542921084201534862661235844058504284413181383407683
7 9 29 -0.1888175592122758946406793068103815556624199889029270765860975768900708374903224
7 9 30 2.09959123656140814754312817005209026907004644638414844599736960726583013571362
7 9 31 -0.05322090151878195956939352411852647924747093477277323044096283749583072497185432
7 9 32 -0.07028819232235138878171039171821594657285880832491380825686919429188159164578303
7 9 33 -0.4141983379025817202837235203191195475900063009137764686014158857991158035005364
7 10 10 6.578575168250922523115702674384892286298655119042640032236630123771296049672922
7 10 11 0.005032233091005684731426723814189198617530902690279344287148822953813237011406544
7 10 12 -0.03566796415614355373892865425552255925298915598885311764084885174456892735886017
7 10 13 0.4168237099198005011215911038856245560145113854833325333094008856661558945945341
7 10 14 -0.6706364004619811824677336172130670155310402041076760579780586619405692209045509
7 10 15 -1.825477798840245142185146203286007702457485300548048157289293373839768090932274
7 10 16 2.855762061987920027939781749700398402498153803618277947031289751057930601334268
7 10 17 -1.856121641554468953205138335418008205766517574789156497418572144145743362793267
7 10 18 0.2774808399305220490065733009798941318264493501287474522958747052345996578323566
7 10 19 -2.26995401690507561191214771127122492720251635075630280854668414521159980542031
7 10 20 0.2317369384066176880852017983977670892342187751108504433627100193534966799935563
7 10 21 1.320145589987548395443867482978352188301141429007835827517155259779538017843177
7 10 22 -3.473095165056745192700396067735844480688060282718419633188009140188958671855084
7 10 23 -0.02954516381855875869235792112221417706350821838157874028647665210610915405499742
7 10 24 -0.6350864424561602800957408151594405721389672823568504266847199304917477107070907
7 10 25 -1.052030342490227345314361577543279411157603434443078306359974745142333612914453
7 10 26 -0.6407160871995447683915981052754745857925430723529135709442475368089327591132319
7 10 27 -0.1107915435276669376342058532660313623869052682134735959362782320617616729409165
7 10 28 0.4896241003278907333144142534374561689313216417956421066838780631091217845101974
7 10 29 -0.4001904981083136519424600006078037544886327712988552395239615436705886113699397
7 10 30 -0.4928031463707629534807483482698867824449237427609625319665772957608944620670219
7 10 31 0.04167275834340569741856353518693482561042269560757364071067655706178964359232993
7 10 32 0.5548253868489476406765083563155763139043651766253384061041818301858275181003948
7 10 33 1.184761711640700373793548098010533116661259843532483253053326045748251029931289
7 11 11 0.03000918855537813371995894068847922623854521144519685034428518707573640405889597
7 11 12 -0.2805554013371754931532696400283355436679903612087251067039248881620243703738775
7 11 13 -0.02598229154282684565380505517885228086135247727077703845841804730722061066661403
7 11 14 -0.4446449348870676507182517190664849769607529086887723674332654671571320220235395
7 11 15 0.1188430706851923713849584727728554283856424356863760156742986857996649091868268
7 11 16 0.9607918800714163253845273609433379348199040899822473369108303049180756533800788
7 11 17 -1.509551486846868189796408658593451037469818351182185476191574387410794161327068
7 11 18 -3.994228135840938706622247804650548128331549599126303562241167911259170120855282
7 11 19 -0.1879562576716539850939906322507843184294474545319700754917095147733360948238771
7 11 20 2.790689503066882708404361018717864884663205855661302461967975518719119839317598
7 11 21 2.033626310376993741535886176248471380659288685810038819245174152260118912233159
7 11 22 -1.792382094533369658142045913313492814059700538996536280449826518654149848280152
7 11 23 -0.2904820101203870527863283807757362150420885993006214372355143257438216173916015
7 11 24 -0.183104241381856802475620264113430363779434412364025375549668948903788921396145
7 11 25 -0.4016207508336526345687636573636526960704831626905712476023306307762618072773045
7 11 26 0.3723719644420565237107675393625702573753674870763005195521208034556859676985791
7 11 27 1.113483311243414638931472109361339197705305511928214196171186226002061895177727
7 11 28 3.476243831792022952503267509451032069883183982033729920772741565745075819391558
7 11 29 -2.628996206636696618437886927788503032176669006783151494156486203621376332325121
7 11 30 -2.363463166357175975672231566106697475009346568772003555841568282317620411093349
7 11 31 0.2516140847219992886095727142056539417969352639382722604897773248347096454379265
7 11 32 0.4359842057815283801287790476505161368200929640832907836898877012274301795926402
7 11 33 0.2535288937568641523258090665897148289880034609256419875870610384399408798232186
7 12 12 5.352074559782478066073464897326127406031316901897703214243416165379948312819104
7 12 13 -1.175945091464680230904374527707695161419200137525647251846592013567694217566359
7 12 14 2.988272326386589378886997797937640242920893910549003760568871825491056882125969
7 12 15 -0.7513819520165635576632960860838282811619969387398504212607474665143976933648374
7 12 16 0.003251969691370266858878392034806183873111861847485070776446674805659268742630038
7 12 17 -0.008061650258172199109571882371300001083569022280633484700106852992406728368146545
7 12 18 0.01721109936277895284303079841197139726357396022553603404080348179946703008341356
7 12 19 -0.001299007015289256136004855797517370190339701916629700868077941562950464326253199
7 12 20 -0.01846825506969744314584978185136585391895981536387898397338702523603643526798098
7 12 21 -0.01566601874245748760866633480782829014524265278995924331962545235200969955357253
7 12 22 -0.0224600366499188438909955406773234193469292663218451334083748337516715572542006
7 12 23 -5.351030650074237046552268776964713918659303523767696896094670289962357660967397
7 12 24 -4.161690730376402419545875378823585163875672564039950373781687151949667448493455
7 12 25 2.349355393601746541938703241855822786495240613150676586504784754826968215991232
7 12 26 0.7832156698779331156151004675236853232504623017192080887349665608048247299327702
7 12 27 0.05935145287202954256217610491166145351657584397916121935408492091118947394083381
7 12 28 -0.05804530556648544216039983465308199931166586563345682397749485193219794111921006
7 12 29 0.02266179680439295186527753397795930970490069908390279848912916895622514702944352
7 12 30 0.07431242203433249663958322708575905643577971205031531978967080949661311762088644
7 12 31 5.35099976609953081571758475751564027829847775995698038001940819313875470630111
7 12 32 -1.1943842606924145159812968560644977064841338104732727788899922508963154598795
7 12 33 1.534597621894496673278396553607513604412468045642580240238519081605549343511793
7 13 13 3.020277115638487322941759438994934987695206094291305921753606049622119330845813
7 13 14 6.041087226655337797096936876280631480579214914069732999678253801737564927013115
7 13 15 2.075038512123419706434821217058450677635826685813814675540699086596039701289644
7 13 16 -0.152754989572070304927551176664156343601263944943425301035720194014318841040547
7 13 17 0.1409388296456199005984396350375537794837797720329629582050514046682006289968048
7 13 18 0.01126397619277047943114829769031542697406162891136136408169234257387068961999323
7 13 19 0.1310237327398705767171064017550659781035224051337986040332517140763745617912877
7 13 20 -0.01228750177972341628710343729706048385162080122939857688206240230676924513836046
7 13 21 -0.1584221250225027147129330390814648705985154362799207190090277631023744039803669
7 13 22 -0.4153500737558243860751603573440064041119717583645560974388653719871845975075797
7 13 23 -7.946592715786088303262713403319423655834725786873804582957545611230344270738432e-05
7 13 24 -2.993507543704190611495084913158573026379002280019132180289414862860331004331069
7 13 25 -5.9865203859518424405015602062793108276276931297761706121694870685129374132238
7 13 26 -1.951166719913492931583281891777501763640470065386500775738424128205326843617311
7 13 27 -0.08194297451498063820980879564109832814017103000895276390500272980278069871948006
7 13 28 -0.01245298717141907565968217780308357171085286909543737381211767486370747075196794
7 13 29 0.01398268353234668148660783207778062566042519257946577334013075347039580073905226
7 13 30 0.09638512446593503421540770224946103615958507865378246089103868202501661530632732
7 13 31 -0.0001688381552735789963357014199126738163447937868302991638206598997722781705249859
7 13 32 2.997300765109012572275167428449680192963256502168924699242816468784008858988653
7 13 33 -4.026205232036912638018103108835952441276419241347671519664302120199240504362913
7 14 14 0.4071467979281334220464234617206025781045090255157265472367873844905457894445243
7 14 15 -0.797592727467857514667464536382096704287129213051861752398643786578209854560691
7 14 16 0.5741813982326295050400865035390328624911183452950195661772152496530769626357659
7 14 17 -0.4637531295430394967118494390560997828106825879087019306867674551368071847123612
7 14 18 0.7178326877527493819597016852604754114848159411074927102780288762890796577096485
7 14 19 -0.40964188398044818432885360896882854229914313012333126883401035898209160632955
7 14 20 0.01852570890128296602482711951090767576917965188144809783899062559333707984177529
7 14 21 0.1769225438751077969633293594598419550668849037982241836601516226503371002022298
7 14 22 1.723646464687500189823941312898269945677317474140277429210488406415432569875028
7 14 23 0.01149729838141379735635239283447138731930082407499831159053694659833485106956912
7 14 24 -0.281126807797327934393463084227763752528967605435269571718637822293211202957999
7 14 25 0.1527706354180188857699941973984199893686553450824523312642671474663672192611175
7 14 26 -0.2528863732157709153472862487855973286661762657260742871154890743224654821941709
7 14 27 -0.3386967718518955612735670983116950682240119338259024807237573093291400476123737
7 14 28 -0.1814713861967915559598910846600891681384175725116311957806741559568203270928756
7 14 29 -0.04918688506082823637626472487323437741103109736006656184261706831154242453801779
7 14 30 -0.540531719569707419856187072093348639712193348532325433943720990880964404098762
7 14 31 -0.009713024042862300438021769762895621028361312706575494251127751119909635861107003
7 14 32 0.2457051209390944808290784903167842979205823145487430564427276772414882917824644
7 14 33 0.5447063542520865993201782875964993756192232868613336017661134326178788634186682
7 15 15 6.578007071605136282025165129409634589120223205616374028739659495978521654254534
7 15 16 -0.1775004945955210981678332908419746368499787463622665475227941654635176212706086
7 15 17 0.4533885678188023396187279714099936824913205227821016383460022705384317395046889
7 15 18 0.1995026364173380210396173476286769680436277364513610177071507180219986987211484
7 15 19 0.1259848715542083032877366562267276289887010200518975467637344590278255676681305
7 15 20 -0.1121707577624724549151301206210542151890386975468341703408856422358606516538205
7 15 21 -0.5351493557305145242450357587347198539137882456966992988561904244081085741645667
7 15 22 -1.242605341750277483306440751976692507724244052803646801827025949026020070252967
7 15 23 0.005135302770474144611456882158781048696370461315520570395733752629647296691525427
7 15 24 0.1079034856449354487667916006131749712701977078379983668275175738080869682469825
7 15 25 0.190291603083497020033108226095082709269609046996542264353913279730624829323102
7 15 26 -6.131210587571885286836608112669161140818064736123840261154246323868487652064058
7 15 27 -0.2649684595693687731063021003188211004479308647598483965614389547700782773944966
7 15 28 -0.3540338958642564079663575793143778823574566802024810544555831326410828422649217
7 15 29 0.1449128452187842152948691254762644445508216417925342864270802238069047386738741
7 15 30 0.7420025615939383299274331283935278905084967551712636076545020108147247784986175
7 15 31 -0.00550530464342496277478204848581611047416725414992067112783654344238215481803789
7 15 32 -0.1482844668144694041091345736892560716223288886899405747539707016206273540101266
7 15 33 6.17034583923591244863397719346297529251308387310844557300753174148431462823796
7 16 16 7.305954264087974359920996448604481095247769748127074701332988174198120284969613
7 16 17 -3.690481141770428194337597073579890724046803819807484148865613713536077860540979
7 16 18 0.2061827966830098848768746439352278305897374737269908067864575950033898658802202
7 16 19 -0.6236973440402203644846201323602185690371251663552549445666154206749256134443119
7 16 20 0.06412407723015809187136230373528965854144690603509007138400393881850682478478259
7 16 21 0.8725966095255096391026848541683329473188956501725269386207890160202283568779303
7 16 22 2.236784489316066997283044683449958447609780297726385781505053714504592697251416
7 16 23 -0.005232330302842747698156616196134202034790041044120332444815818665543015893323704
7 16 24 -0.0969868890384832405775933614519636295456483387217070060525404105050817821327574
7 16 25 -0.2098586920301367456275585161248534986723168406343481042420834919947419891645025
7 16 26 -0.4687482474691214760114643960276489851925043168100900966204972323596287819373429
7 16 27 -2.57830351403886633705402826591894386210753768473187706740950755412117554062209
7 16 28 1.538023297396861637868804770699683228898723576207532787574943488647345766473738
7 16 29 -0.2932772793693134262779756049636913306839615315908806055160251628524963432731813
7 16 30 -0.4415498981313345796467769843755492053205804359254562941683497357953816015110653
7 16 31 0.02104323967559407874496005737245025444783354897857328855979262849222930251889988
7 16 32 0.0118299300619232213256128202939042663818694998923623049642228897310527167969686
7 16 33 -0.01006321638589241877790519294026986184989281562646258874611079204879567739587465
7 17 17 4.781860942934305632179628568099701340075122209867162286880039814659102952038932
7 17 18 -1.827270693789339714729767146665963131386692356695575426230259314988640938184232
7 17 19 -3.566399502470242221928623512170729889072074537154810879492525591589603578166858
7 17 20 0.2822485234676884644289874356288629114962536911458502925235626931075957369848731
7 17 21 -0.1255464619048315342631326433437183005518850005988498644778011218379603578890223
7 17 22 -1.197990466097861074526924878961320304049927485818250247797681581751311473417591
7 17 23 -0.02370174563197842547347681281845413505367289983569353816368831001802840906580241
7 17 24 0.105569415676929537733998748123884589140653236630237086595356311743192014743972
7 17 25 0.2832624847196950525618717537225864586774573196778397185733732949755037569365651
7 17 26 0.7952117220107497285394689753755187458964218149304354431967332752240690668058895
7 17 27 -5.60330569951479532000078967862678748610604816181081203950139585566339004976838
7 17 28 2.038887406587472341394051580698053744073811982131985865036541617844214304020409
7 17 29 -0.2935095497124134064605156467298499143479634576597021826697353236181774183988895
7 17 30 0.5450300578427993047677308923740878418645184694167173177773368932790514980723623
7 17 31 0.0257697330504147693342002497014807134875796330222756218195513051452070162509418
7 17 32 -0.1728417204569525530230918679233396268993194390242184184292937998113370402834148
7 17 33 -0.6408421240366255608803800334568268464918026933781417431615329859406380026605545
7 18 18 2.81727539535312748831494341274376598399068015385163161585877363270670380127957
7 18 19 1.07490361986818446461414958557773440440490908463330327804901813310233077612626
7 18 20 -0.9147377683819248361898765399738185136000771257136800480728349349732541797636898
7 18 21 -1.871671834003290235508662257954604724161206819274948113064155858314361969549389
7 18 22 -2.95921594628802774531339422652769242961541960867605959805663145262055626320209
7 18 23 0.07227145797224923238215156647603486803170554728980188998313359439245361101686799
7 18 24 0.2451781276672109802064904272818879578920939031908366283961032997007015509199433
7 18 25 0.4562208458264087116745429157801571557986616993548345016295387148460478616407821
7 18 26 0.9888706110247526253316434881779908881277215083585802278222049811424201178080538
7 18 27 1.007254718953992437647546783101490821282721977217516773568681447539643047105511
7 18 28 -3.467573503409552170341055850636476191163544375033331378587603252940830019393829
7 18 29 1.001461084550655419621698077865615556186691478002587219521241152575396526919093
7 18 30 3.336850926802151998770538944656724771983789759517527724839139830828588825418278
7 18 31 -0.06740546306213595611749150667260161553713088635420217180613472855099527552063468
7 18 32 -0.4570670021414314289892410951206130192027104056593474782002419530758010761129001
7 18 33 -1.313053713849514642202797779585974334184152475634839515843942714501811805855317
7 19 19 3.884093858259042610862434364977766082928606924537410957605512705720032862489429
7 19 20 0.1351447145006430692717184808373114132929874850732291942373762553542965818210398
7 19 21 -1.844849801311133234013951251225483780183570457687128343627864980124921376344128
7 19 22 -5.753864573035880226991696144280991329636145283854085427823850628996425934402936
7 19 23 -0.02184707349491190990160293324829644141120831176105292779868975426492881517687787
7 19 24 0.1814736663591153909133545855782153247237167075301582375569330913927925726788669
7 19 25 0.4104301657650817122614717142360838521300420787457137308451493673451964387835602
7 19 26 1.095045816805375610880100405627595277232116963190312738577541628928535300469659
7 19 27 -1.4762928052607878630377582584221915596404944432042084877977061217974798313427
7 19 28 0.4744014816846565900223745382989069747754593008012940018885181643655526340109884
7 19 29 -0.1315300350566580411847655846152424935015297947155157160984177752448545205562579
7 19 30 0.1642163941452501921230207195692411163418981764133502495903982420131239433977613
7 19 31 0.01161069175445854291175054809241548263257300172059015552053747413130593123912387
7 19 32 -0.01071115162286092757296468263920603650232427259638943037197105592109047606313197
7 19 33 -0.1252268780022005475543258544876997492425257855629317170031271717520372503999636
7 20 20 0.4097729223359631305351325579816419364130968029308753252209913780568461915415649
7 20 21 0.7353055061975707012447616533756175344778876188401909961181176621124856239595607
7 20 22 0.3459236126566473420386550046997909682376530506531258208292912671170501655725403
7 20 23 -0.02236041250979135251342334556165600003559319171378707413669732735309189470687224
7 20 24 -0.4200316554116827548637797213613518496525056347909321906186760663749784837628576
7 20 25 -0.3016675619865346650394908728206788594488525319745196444702089751861591041727022
7 20 26 -0.5338738247907832339111320012472239308352752692624859949071647068900586400465116
7 20 27 0.0009886028696618016703737676807182536670277856109012763744290144047914782105460669
7 20 28 0.01347307496335747115822031175444946587934498787762116311682332151529938001853984
7 20 29 -0.3856348963667878265933401343369140622951011008147957544582378717419419762123504
7 20 30 -0.916784822391689780947119675200360972648067877499487536105409484042981200265117
7 20 31 0.02075892055651013228984105487129030372845669442455902499436413114978945530106193
7 20 32 0.4130716787503818500737082735136073187927767497384701264010045406961464954789794
7 20 33 0.8154162869921397550914221543628145341161692668993039121737251924354841867997976
7 21 21 0.9123296864580642197674527687462752233627074613697127932343185323470841206790846
7 21 22 2.718397796906371700627985297751874766219348032620087038230576208001642730155043
7 21 23 0.01847389926462500638795833748687267733150522378624404295392574526083813812676128
7 21 24 -0.219613099589218596595280303054424129287032304757304876389739377305336188503615
7 21 25 -0.5361962017037350338063830711511107710651511672574193843616109804274476500059968
7 21 26 -1.218487900015224940177370210319774950052327006211791277513436762410224466398481
7 21 27 -0.4151355219111154340241808979832479979132962761110778950697194274726460018973023
7 21 28 0.2930009467020899319114965371070015754877833047829750580143466372809829657009027
7 21 29 -0.07574165826270834899562368925176091021572811363569897870435457019852370943982379
7 21 30 -1.341853976487604865812089312407454229850224547345748173891765527160314857710019
7 21 31 -0.02052976836918268246728635978805842031585303439321539640168372505028437558915694
7 21 32 0.3551015198383921491803731943022490618004877091275817405356592242055068092812379
7 21 33 0.9419597751826552162817291485270391039436887007381830890300025990122209998458214
7 22 22 1.150767635839283332051639336828109767933391323309486981266102608489608158242885
7 22 23 -0.002692626233524971736311131561063152547508822437945234327595807918739361632969508
7 22 24 0.006211528245867849121277479026189327961645861305413641492156492021797302359716672
7 22 25 -0.004344889409057382592744072053321712396036825829461357415217007721989472644928108
7 22 26 -0.2989363206973884577689540903671436537272052569989202538331809963945333285356177
7 22 27 0.6951193433355783775099707665010711928892510904607550175538151930197327731982824
7 22 28 -0.2477711383923025358238663125449747816786482168197692473534264575199883185810606
7 22 29 0.04671765985329716139228292298518203979644301707979211900527068451619668411761277
7 22 30 -0.1770903329176904736304895983209751047245016571993294233256180423320722192732033
7 22 31 -0.003494010990906276347960756409124795113493678766301826516720118902836660091087932
7 22 32 0.04177045914490520994630894233450825064704294004919625064602018644297886321927186
7 22 33 0.1708418941539734944648595969195493573780580839595646773634776785771148472264623
7 23 23 0.01316745315352393504385425081581011007884816519922839057537412130163995929678724
7 23 24 -0.05012741394418745525473734961797087996427282838766791477546354991258410269065311
7 23 25 0.07347633814217157559326343143270778599311741505060018706340464018364922138072817
7 23 26 0.04581396513958728953366420529216407049883972939740300480958884806469185277720266
7 23 27 -0.5406825509224377559768731319606909590186251416595218533442851137002974457470239
7 23 28 0.4697196604818333079391650407137714693064649526800379050844354084073249348002253
7 23 29 -0.04947495430309903546043359852544024600884436117946773344518353726096097277248963
7 23 30 -0.483904204563210243265189947729512420138892920886035786896511176658604555037094
7 23 31 -0.01183943967393915249157684842028235454049050173925035959354315901363338962456009
7 23 32 0.07446715031569238267378953356711880745122153929859358829211429583120457945957876
7 23 33 0.2461945262399581440866261413770153729569020401263797983404144573514141116334571
7 24 24 0.04149334960043107631893428829055246430955839942479805426222564076800626588610258
7 24 25 -0.08560569228725750720952888010240925373293134080533647468714257629955170404313724
7 24 26 -0.1075488017576507932914715850505536633200292268507483740128291650260533623883232
7 24 27 1.435897570924348025818145780551262419851422647117286340017555562793815116353892
7 24 28 -1.037122712074990379160879085203855379419585880993357739361181722264665063920535
7 24 29 0.1410626014043773686143380510360213136433508937025554876904700681315991974994217
7 24 30 0.7864305005950146316504071216567294102444145523486258645988545251439158462046928
7 24 31 -0.005874452086037056952601116787680809850865436604984700261861034120500372309789855
7 24 32 -0.09134652328853342668514298011483672986880329503459980373621134882939516503296176
7 24 33 -0.2742831115952536325636720627010531297454383396378201871243144533683063607531522
7 25 25 0.006472503016196148915006343067051380634093931088573028767326312379581069364396089
7 25 26 -0.01569124332462532839104668131465725340294698895796820540682888054767296342694639
7 25 27 -0.3946086769055085361461481831675589469291008507552141534646188432742219384784313
7 25 28 0.1601268666952635683898865207150591371850637721573898796327694043071875570974238
7 25 29 -0.01650950138729516376181269972471092588817350193074470919648491897173188728138359
7 25 30 0.05183220693508868663811548908113872527712220450005380756001865886944102899543381
7 25 31 0.00222169699275318994740214330097738506954973978969188140952210982501627516389728
7 25 32 -0.02561065455255005054569655000654224175170158506456857006721557138886245673249038
7 25 33 -0.02421978938973513102380628681400080503935422655512180468527851957571414297938703
7 26 26 0.02869824125051152890933091244584161203594716405942407330664882950479482803720961
7 26 27 0.07697628687496180326048910043967729550589479334100411147319186961892781075175226
7 26 28 0.02741089212221926533509541134938260369014092192038067920722468686407805571134908
7 26 29 -0.01104766671462887382823023045763607411333900903144924349767122823168157585886554
7 26 30 -0.1319766225094521356681715434245847438278246897149919254537614602230702659787965
7 26 31 -0.0006392837505052718942651880680510624326576710153796156723515084731643748590364055
7 26 32 0.02769146422745476247662285244225304987315492031800662260172363907281719647422886
7 26 33 0.0366972151727531374755784469786932005910568639233260435544892386247424217105103
7 27 27 3.770860136641136476436528291892415428657251743961444133344237623499677691791416
7 27 28 -2.294804272472398559217331797803709069510229980167917805523703536292846440363007
7 27 29 0.4405961391854633226612992558795448135230612259424538728562398652178775126625752
7 27 30 0.8397899509656481796129538777479592114690402054540475242347357845220516709508306
7 27 31 -0.02859692254492860758826364658377144422858390050377135956223716937223490098568694
7 27 32 -0.06323782934220453357773656318705164005980350039633718464615922964007246620917712
7 27 33 -0.1144616957122910946164778684670844221803803925981849485578071158653842192018208
7 28 28 0.8661043477548371847576475993749154509521417828165746470737661772654647006445732
7 28 29 -0.2512782709436163566107026140140497639070531447048065098419624962669525082870183
7 28 30 -1.117039029492900699035189953710763965647993336877880790041088990115827963029387
7 28 31 0.01292674725962112633819914224343290910137040606033223638502273988705216216963596
7 28 32 0.1743612654355590469956020641497739012391722789694067737016689692129801011364107
7 28 33 0.5079461737862884403852089450046534503194772777894977405329804926306290097609752
7 29 29 0.04894181855008593707003792478490308907747134531008740167338171269273643031479033
7 29 30 0.1006547968797240568077597491540213635394344793511621327273676699926860998439546
7 29 31 -0.002715684506535632010953709114777185858493286635055231838488508367099098720954006
7 29 32 -0.04874797419031849668103521972960852134716820497738488706277953016262641780185518
7 29 33 -0.09417057121049887606487818433010135174774736086615177335242365386432065129428402
7 30 30 0.1680299047342155920225914026026966329379266384513096413777176788096399995064398
7 30 31 0.003298781679894995128615663532465597246753774592063535092479078915569921010781563
7 30 32 -0.04652261993563972404571046058413879313847195667105289388115750456321458573011805
7 30 33 -0.1196184883836658936420630004461931391174867184820784761730629825467397099925484
7 31 31 0.0002751399818572251402750418975731339872331543975680583308976297039033016029052034
7 31 32 -0.0004264953858052513324701135054922649677273264637302079539580475298046184390028665
7 31 33 -0.0008025197810973161741100597707780864884069195235349117161454537885722008204382982
7 32 32 0.0002770634652383690463785174281905887822011312651388683915043907163483070002937621
7 32 33 -0.006163454457165360843680496464306670493212563814083330005042168236608129418781109
7 33 33 6.242280631063230277874352169439543188229253676145009953775319049365731767987963e-25
8 0 0 6.323818938411600740481222910458857812419061735243086255944762068476815738676406
8 0 1 -4.907938112127594674713585687339843749213543319933029726768081366132950657512249
8 0 2 1.294056970861961214260692818975885434739100160105953750623359826683759928786426
8 0 3 1.086420110850747457779579474159824675446873704676462309244392720890031972325622
8 0 4 0.5178327381076555436324686762691888014632231032888005404869626008307263203238777
8 0 5 0.08703973188254615421191912236461897580841872022485252744104442508500342405693751
8 0 6 1.38151841790918721024518357282097659828386384745386167023204850600787338931081
8 0 7 -0.1845039848024437250266879328345571779831963474283273731374555233212341127554134
8 0 8 -0.2363302806318269109963231475211248036054770155082548922465087927264472874560339
8 0 9 -0.2518114366552000336470181509665389575620920627780066961867571908521016501017616
8 0 10 -1.605430060198838270991095489869860163594044494825235646439073149650225082426186
8 0 11 0.01750850878272052719282158401894572217789714999784667129400827662767527157421802
8 0 12 -0.008554907889242702081776387060844155436478047943568669695115790901588422064439973
8 0 13 0.09171781620044193573255931617378785098138212671933174604871102618333640927859809
8 0 14 0.2753905935776069450060923335352387561548216919600422845943040384113964773552654
8 0 15 0.9501859376398217729778246455175656117253380292867633987136937065899231440906759
8 0 16 -5.795059346926130845744965518108708198103966180246245026221220826877752527882189
8 0 17 3.989695350508207318836105439072091235604030848962408933504900118261721532107793
8 0 18 -1.110893859516638339223684203673998250218561527540790334232893543113571439220041
8 0 19 -0.1652978421178386638490879451459555528882338247525744292713581931286312006310798
8 0 20 0.06541538700455280827846216467654669048256975201641870570966997193053557797382176
8 0 21 -0.356287386123014935611007941681617163059349427091818746486827218051384974543746
8 0 22 -0.8442974409746815324732107136676935113450981004931911171937796377672150638830671
8 0 23 -0.002967278066758113781703321096976629053119864706074851814040116023275771526373881
8 0 24 0.1266431145567464325399620135153698525175014378034500225657096307882713433782117
8 0 25 0.006897118939293172236598483813716474127150513629130221244188445498059843509274064
8 0 26 0.03753486513038894444081970730917819306028791685500760197428102805617981216193168
8 0 27 2.284128011099312595090349029241360799270103476187084075497002985123506486511101
8 0 28 -2.093541648047590836597486031658564120882696171894448637891206185051324567553457
8 0 29 0.5412470120332152737641431730453498616487184440086637224662157053597033622198516
8 0 30 1.357942753075672406737317222447836493907073270784909459168551198438574857350121
8 0 31 -0.03726061149910803580701909204658706808321755347697756308509393944053464726312
8 0 32 -0.1937171378296712401358920817139448468368351519410431093926726853782759165258571
8 0 33 -0.4375381417793643425795675804351374175957092808593665799258856846820214185157336
8 1 1 7.042200848012985968216412573287538448808455483669077804675240124672124916667253
8 1 2 -3.236020637206367969451644254019921980777502808322997487037691598020587861868647
8 1 3 -3.459393412472001960361136331006215085593628897552258407836612191073238719332376
8 1 4 -0.6535087545404569148173713180860775612899296369088439226856431474165791760437708
8 1 5 -0.6778531004501970577201002722832732242337268165198051093798707049745698378055331
8 1 6 -1.242126930055570773308661432199950087786147048867907175868554631541680440825475
8 1 7 0.2778805271966538724530621226180246576968079165225357628483864740864082060848917
8 1 8 0.7415761534672076433666721069186929378603192852131434728903239705580057420907739
8 1 9 0.6100445221083701118529263512993481754371995933229675309356602446330450202135046
8 1 10 1.933887485545585651173571123150479066197512632597414008979447389579136952828338
8 1 11 -0.02912359925977927245267669550632705326716036719560184927921422036930044591180705
8 1 12 -0.006088238513228005427855809321244871519756028066712867713206801706147730248143154
8 1 13 -0.1087636963225612539770106080428188895805605812672594666591965020462481873131956
8 1 14 -0.2813935496119561053584530745099148197116999764616770944649053250495739763092351
8 1 15 -0.8683240230654736505276523176757135411388663536617573752760811412825860297029733
8 1 16 -3.782883863266702312021558354027113737785440929177705019053520763635338716367849
8 1 17 -1.733214592632125162484985027642823722112562189257769330579830337290529183460127
8 1 18 1.481795013403220799108193276760438479044554855799453912760318031642231225032719
8 1 19 1.217017771434921812314789547133473382425821318980851178612893337928367772172083
8 1 20 -0.2365698882803413658684378441248771769802772001284056801097448874384938040655785
8 1 21 0.2838985534737238421283885667472468619190962014231373102810496321300940229582615
8 1 22 0.7249800434561195217168262254652629775056268371509739369103147238613395775991353
8 1 23 0.02681564723800493411520298383993782334695125846986613477758687921226704132262601
8 1 24 -0.1889582116225780977667068245393857637393088726171198129111143416875382881052357
8 1 25 -0.09813075041940810809917394499914011631790314927947440553279129993362504865215438
8 1 26 -0.2871750631939482334117510327233871156538662946263505978507528245369658029932494
8 1 27 -0.3605029574725154604712093757781621663791052211778304077189802784282057608234909
8 1 28 2.021677404905423550662900130868425180708452051808116509348648930006173084513297
8 1 29 -0.5696852309035910053904834205694948024193868927298768088629026202339713484940721
8 1 30 -2.254408200098285450207451041609573428821097214998144426751654377928081629322847
8 1 31 0.03183651497590838559683597238506564708117500982808601076889292249658185475829575
8 1 32 0.3316806365590269035138332146808754082300295187433046721566604985750619776216609
8 1 33 0.9470056265353030751701264064263437808117080620333511828921696876955418972347448
8 2 2 8.572478003177210690640092719224901775323177430761391317160731482150806015314916
8 2 3 -1.507986688567858275640861899382080173510911290529622004066637567040679134020179
8 2 4 -3.88977679129213125470604051851068695402907367400442043594246635979366725009572
8 2 5 -2.213421793646631470172381518759192877387585300714588469779742906288531740149951
8 2 6 0.8854382172906056461691299436317247409181422837077183214687246827360239302940638
8 2 7 0.5992046197739130730440044792784484973201364635657969693503733048304108230966891
8 2 8 0.04335446310805643925148668409288131184732772138519391059842973950001198004832172
8 2 9 -0.3504293389965708923646714986187360221917987287641739481945838812015611618505046
8 2 10 -0.4193905683630350748601704284052488103550802359863266089782764716960137806086313
8 2 11 -0.04009765373267101362104536709476863222975145195564041324377899657495872966320884
8 2 12 0.09971424622324965448305566430113372513249893099420282881389980853778626005322032
8 2 13 0.2537711510483198869614041571208609581051171199836303542087336246612129326365359
8 2 14 0.3116402032302935565559942785789600312999183360834962555195270818824769129908929
8 2 15 0.5981079205860170029135940300278504692196193440196668109365102946980502416816332
8 2 16 -1.684344780763948071708241720810526591140258060179439679583178372136121549366781
8 2 17 -1.145691422592447812834681265828556659767164010228615083863220470603630678255485
8 2 18 -0.1572207183935920429533073832551214273220365899758348631756189562710838325465382
8 2 19 1.388005317927072483440538992061291821116066676230719126495616383275448308057665
8 2 20 0.1101295062997264669140967887800350315104072460970870321600804058511344370481522
8 2 21 0.2995547959927673827522953277779215985127656299311304650021001601811336659124293
8 2 22 -0.7455422229668649868396726463596922436773782812883520711203751450324534443873516
8 2 23 -0.01010137807087477793619514120494705649915843317427607303243450980847590824846491
8 2 24 -0.03943509496728921444914506131004906506103157919026610457573266435062198405055669
8 2 25 -0.1849300385603728913190738087843742202703163577754709707524105068467551474376951
8 2 26 -0.05836001983763203290443207077507605293930302690809020282507600063555311053813316
8 2 27 -1.62671819650765916754989757345982607515109502014442393316296234554979804329324
8 2 28 0.6578806707288390530249226571869797842253105823729684039136883159991884430530725
8 2 29 -0.06890309511555483744648439066209414544851406345897935835430535432624670640493411
8 2 30 0.4999186675326546064350203089626404566269653325743966227072785978973422545914233
8 2 31 0.01250160451384772558768943309941626958096028968956257742818915700927736187894292
8 2 32 -0.1663914949490996824395362025368901095275781964804498090314324813936863833227859
8 2 33 -0.5177751778040081048234723294255386150571233740643349835568747940371064094933174
8 3 3 8.63681434741940937937695935649267718395068907170751124212025501925234462074905
8 3 4 -0.8434411540010533962172123566674258538967062663647817707996708584395032793936576
8 3 5 -2.580790434944379272170077036394899244107375882297968243318045336865032848589644
8 3 6 -1.192000564911439130637885561300913842910387939011295391180996554883943565347839
8 3 7 0.1806638192130023947058840856299649829949008711320954167226026353056650084399512
8 3 8 0.4473281363709632400099297474703492341852235018641530368185423558958160112337148
8 3 9 -0.6963012367218440662190691782528487164803357985740979360801843560945613636692555
8 3 10 -2.191961711838825196744940282029400728214885843752885514040022556066167776023916
8 3 11 -0.02199805510723990793887216183879315919746478424770577526484498644612635915275716
8 3 12 0.0748773256474520214695874206445666672430168216702035231050070717216121876233334
8 3 13 0.1225362771484595271096384885881656428448875062296184093749734732249959645055462
8 3 14 0.2617810203029612385547911274488640852579327982662646073690409704464218074814302
8 3 15 0.3791760520530200601982736114377878682270152662132430735244482591679409085366388
8 3 16 -0.3871306087785434668946381898007637460090073407135863983385670398285569324397481
8 3 17 -2.961166080709742786940607551328838910959719852459436476822188812049020586030121
8 3 18 1.663550758940358468153947280399227124395341082605942674098161678277367150961357
8 3 19 -0.04482616481359987798185208013777262061641620767204175355370486523370498884561037
8 3 20 -0.3149728932227241401596965655960647937760196005755445831633937941702792927594171
8 3 21 0.4921982121616078514155603144549664633823356053931502835341230500535175757218049
8 3 22 0.2969722236194872607103206016265698699038107450981731489833729202329604882452424
8 3 23 0.03599177694810247833907813640067148403214898639499693365381063608197598582443703
8 3 24 -0.1679228883426617632987242266213586995150489828732774939624180104530776210265302
8 3 25 0.0379679956587520783940631245936725027117321096160695072379326742371202924548314
8 3 26 0.2476633652153106367039706683628648764608618925890700151335751121826192921021132
8 3 27 1.555308544999980563937419058540870686763346272679895769488222703617014986412645
8 3 28 0.2032153904862388293346418016917480523878744004613837897205609233419444668927988
8 3 29 -0.07187382086027167984363746904968661571339340017980401109660889981330846829040747
8 3 30 -0.597628837320790255620902233290738242883992573044299385087879882568647612295003
8 3 31 0.001767303572371557751225509554540032145419356698392859886879901256441305718584848
8 3 32 0.03290573360979330914684164556429713870221505872515730144549755297062107895419354
8 3 33 0.1614746131867987739896487179240431373173402955896698112371757338844114346019546
8 4 4 5.618753877305842542995137666435177830157569725374296765246584155427229354298316
8 4 5 -0.09923547481483092902326394374766318757177256221217444807760541028355313887928031
8 4 6 -0.9349859460197862447601802374049291348744157557045103677535957611959898002845971
8 4 7 -1.769492323193266689676122879977115334465053723518017991892451963911775853969522
8 4 8 -3.566040603375024510725907102722201357176388673565863208478106660804693301970526
8 4 9 0.1233358431386231264883616853985801852335287992138224460443963981873671015734573
8 4 10 -1.62642255159406199621260786040774915826407908563577531980364213284278117926121
8 4 11 0.1255984961056924007593394558039282556032772332874760065607739320225072693062124
8 4 12 0.577557104743067891489774901158683946924480612768640117797220471048865152309914
8 4 13 0.5382270902217408710714003432157704951347653890266791628157281698739879441809632
8 4 14 1.446228847771208503923664150241842974905185853290398365734336259938537512766154
8 4 15 1.162494478852550454222561597654469343543399812134831284733955493626627819955411
8 4 16 -1.582481694674939966169089284954091468191309400318652436170645421108971506772302
8 4 17 2.299831258523530934646247840910628631546584808604125656595456668326483460403086
8 4 18 -3.826467921226728972761716777861744688816786390480420030722646748853183618912583
8 4 19 0.4600527114882267058555488823872935764146230391653620498696577026896962024642783
8 4 20 0.8069662647014326284368089353568269591548812368338039972525694822674524242916135
8 4 21 1.276152732139138757856547867270790751175727163351866998439407928764222034955942
8 4 22 -0.7034938843579995813881325898066248285082552105422671884416118172131238893152651
8 4 23 -0.04430896686871267931363287522070965015848969488878788386365683335983382936067968
8 4 24 -0.06212188051047564538804717199204037167179181997280488138708846023587071920640816
8 4 25 -0.5222247857289131288532359176447152864513291276115777881604370983868812624653712
8 4 26 -0.5454228011124169004994735368597737180734233389977725970871052942852543182798721
8 4 27 0.471076580075647286600904631522052143298118283298951952347893347390483665148517
8 4 28 -2.583995723234613629200230283200581575355744207167974925414776736747049726909356
8 4 29 1.001796702261499900488077901717993906814037156929236848619531432584785272877544
8 4 30 2.78454860757288423915214167265952504743972002083638851499012111703462816001368
8 4 31 -0.08149445762284475260585543798020515433449841654734638479795735204250333406437643
8 4 32 -0.5027017430524133269258702110784046635168374177578280400770128720617595028265819
8 4 33 -1.177557300834656428370909335715390169944560361646677309715083708879729299106777
8 5 5 6.816037345000617665547539171680226213559236248396444041604429866798678270182211
8 5 6 -1.617868444634837842748432965398467362190933443138004247811145344451417179601162
8 5 7 0.02625401263389756406884834185524346775218048194204297523436752600332602821609015
8 5 8 -3.662824359068621636529391251631217502817290197257110952564017702808261585186844
8 5 9 -4.234567987814980227453634067609892556423367931244822181809753810639727064153613
8 5 10 -0.7319137558079143301252444321471090434089355454824077069939319979331379771281112
8 5 11 -0.02834275211617417785297851460153035626201880947912423124878630758473983683745731
8 5 12 0.592030214098419067489606173906290781202194601389883451176615235510131817855022
8 5 13 0.6015555147402221930570774192665251316948657728721966419147819000114121213376016
8 5 14 0.3886489742635587987376478311887086539478434989378434634110511303278051949927236
8 5 15 -1.342355384644281652713471660844029908369628324341194353146772135046589069025537
8 5 16 1.091481682566287062715484262186054939348274460613750916020622900714059957140923
8 5 17 -2.223584509848147408708585163909234516395231519356167330016100937734553059773997
8 5 18 0.08302350312214492180221279298325761490216523510145114933096760018900060529661316
8 5 19 -3.751175251459163969223860011563235105367412385555681171612921781311284572700844
8 5 20 0.2851992412596396137203859064555331616268291140786704091915191238908960211705053
8 5 21 1.634061493537603668339191236362551153086258737094528818387946562210456329693127
8 5 22 0.9370875044478320163769799121349069390510671970618181726562846292874479345677941
8 5 23 -0.03455732041370973895359172613080215732880755474127241139413247707527480169223775
8 5 24 -0.2508197476974071280010334200627197824842689292729537285577660056721100535200738
8 5 25 0.03848718469839243119385824586525326413368593839516887092102845098483072187040443
8 5 26 0.7163441251591497553917289649297177263747556044258819583259160062547649985613938
8 5 27 0.6811437771766871522907364286776864297695538405368264689584132543500461420248485
8 5 28 0.5119502491714330799784068885719806073243318016877177071462248295659446897395385
8 5 29 -0.3660835598665304991048943371666813472154800612743109759742150875191118243426012
8 5 30 0.6973351161028406059637886328351187173189413100191747573061776364423622967157454
8 5 31 0.06192237672495639205323972832802947328258524352539112805993503321120250220588976
8 5 32 -0.2216350844075100911141243344522712079662619893443044442863106326828542910470787
8 5 33 -0.8861408567080191268931126181821564439835713815238251001184343118005156432801597
8 6 6 10.55081220152094842565338285241444293790651277698597913509009557229527297605432
8 6 7 -0.05628921901075194261569957294728553073997093755206189682052532349176318272169919
8 6 8 -0.01627576290362801559095563579196289301618196843976239750973176294882778608043756
8 6 9 -0.2305483076105200042606172343163333937156721878066463320035409294810030024961825
8 6 10 -2.671604220158221481922110160922219649519985554046389633200948399850991095712943
8 6 11 -0.0004624082107778965921228029740535248437093446057083179568982757910012517596357608
8 6 12 0.07653041041262778386011829178574609683415409716256240103580050821853019127663684
8 6 13 0.01332637453039020849824331426596440871822956246255667134340910229818217592098803
8 6 14 0.0399346418845766537581451388143609442878963321609533715755678373171641051721709
8 6 15 -0.1466309494345766456328160748584729621085487404124082190536376148484481316346563
8 6 16 -1.237369278308553557855242468474431398244836113896038030145581146641014942108024
8 6 17 1.285387823740910042889403264089580708123866229515753070707999612239159933045973
8 6 18 -0.07067979568301204835515987677712886739818274547852331580069114275078082237721986
8 6 19 -2.179817543435887284041530253242658440668258848966476508426773168986164012616301
8 6 20 -0.1755662739237259401181482557645752269956009439732645379614556780625626209293928
8 6 21 0.5272359696300532263458467322363928173344239292059561705563677656838714751932384
8 6 22 -0.6363751215106009088660842874392579165015051684471338432411612742696229011366809
8 6 23 0.03118947012457461039743791845823313439814268474445709081805124375017610975202289
8 6 24 -0.04735703428845648160502766795857309941231926529672757516379272959818149483760176
8 6 25 0.03049672789202956880445296818165990885871632701166805562466074415378259312660531
8 6 26 0.4975735669309702586148204355438466954190381883849363446965420532215103447482973
8 6 27 1.220837822054261025934775664063679686985930672957220900509278145453003511864859
8 6 28 -1.12384132516056243307902517294980134430120032087571881138344181702724878650993
8 6 29 0.4133663713052913278814616336005504076252369060715019966819292346367396760687894
8 6 30 0.8872788016726851819981153687150992931773941054464451666718912891284435777422793
8 6 31 -0.0361692292945585032760114234829232786859214716597587803409449355429801857931087
8 6 32 -0.191228939504283790331871567860918180547989994146529883953853155470990386037357
8 6 33 -0.3825503910214693204106023268304617889341854021824553934181767985455410732337697
8 7 7 0.9543698674859880399220358519022348048074711806516195454420720763467381444070618
8 7 8 -0.1295768145874386991984630468074869175232273935632703372809169311927237710388908
8 7 9 -0.2193668587110722945567973020945646300629644531858002757891035926469739252771677
8 7 10 -0.7018430118454231533344849926714970658481215599146078539512203771987471240402679
8 7 11 -0.06906979237841677289930809344917392453737227123822618247535006730250830199921646
8 7 12 -0.638298312382077138642369301281383010584474295694485099602148994336593875709892
8 7 13 0.3168432237524330252109866711815221144802726582582360109000813324033362690339836
8 7 14 0.02802984758624611315713257572608858745758529749633739138890971616965013902471436
8 7 15 1.504566407650677887131830348823796459398433651832629621944690696256123930060363
8 7 16 -0.2310029795642330133786648492740447963597561988686344616253902073329481498533179
8 7 17 0.3314328786357579530511093263056149288098032008366423814044293621224202006430849
8 7 18 0.6191405539408698971899176053259592688032559446598955276350368867626936755270984
8 7 19 -0.4069738272052217519959223436929670939521122324658703092175459936910083015336606
8 7 20 -0.7985172825985480749198451046026492287795395728120496436259001378783867804259561
8 7 21 0.08758255351306363219472613206621986201480936451009121545355587358457757712817331
8 7 22 0.4230882428267556906986891441215428472395194890742043163909908471395286174142784
8 7 23 0.04865914545471683146695663004350588290211109479270739569002339687901759988061884
8 7 24 0.566659574887806825992709533520781104402477094004065212167163521628846871041419
8 7 25 -0.7547706404530337892012713333206792848774733340306131993778579424546491658488436
8 7 26 -0.7703402125610417300541981718398598941869294133563163078032238791546032620621892
8 7 27 0.232450241322929403861510944467772928568434613191912849832653960046661526453353
8 7 28 -0.9063823823840493391969727503445065175532461173349562286635745931765196199001338
8 7 29 -0.1210860522972823137516729424168000768564977476958874231051406736736205308115235
8 7 30 1.086001161055365879322054263966795513387090538431988030599614964587324661640798
8 7 31 0.02110440975708427673029864532681193900831866256231095924128197911821709792662303
8 7 32 -0.02165802333994202395394701523654551025383007350508860978706623103269767356572237
8 7 33 -0.1512687456032635968658409825462460298459836784954188158959912575894463353560693
8 8 8 3.264053537737687255246499594388440729612295249551358686585150804605451652205406
8 8 9 -1.229490710829949739451859506764621106800515894762694551742282872914641846263959
8 8 10 -1.772689517418786822938812693287419315563021407672963082466207462209465742313167
8 8 11 0.0500372889179779229005618471712019354176559384232212340954438242501838092715157
8 8 12 -0.8017549092714973852194619863608330133969624847208473490128790669689516590517485
8 8 13 -0.6178293005194129171860043847222423291157691798876194949640917903207587519191648
8 8 14 -1.529388755489896502184205976013862777483156213654401864467915246286803362016252
8 8 15 1.128417728126271805022039287318924683249799085954170858322200651311178684200305
8 8 16 -1.043410651021072419566552499697491333245099157745651412073656727935342311990208
8 8 17 0.6813435893831232598134736485405253761859466842618541495274751850959129791457676
8 8 18 -2.570734627984600317548905677122154606477249279806400075398045033278057296141069
8 8 19 0.7352351993726506646484751273854781082703966744449381789951646027836951691998288
8 8 20 0.4365697574229300113497599373134452613083829629630320557213678075568236275114328
8 8 21 -0.03990746888891392706540627065981790054699998264048080142934952525636846939409209
8 8 22 0.5059314019057177899225138762307455324312272206062377512938102571026068210996322
8 8 23 -0.04511769498623990217680303841549194949478151907792234550776296072233639749584616
8 8 24 0.242945684793932666151012785945909342531739769358223687570366316124056165514976
8 8 25 0.2365614845788855128540689447554128241949433369006271944813118908940216844788442
8 8 26 0.198405317648351102648802020126503570696938807621091446543421365851448486515475
8 8 27 2.06360257125109169671930204673744037817055537996835232651389613260824088652872
8 8 28 0.3640501261733428391865116679894395100925633762771232364830499116720365029791572
8 8 29 0.04801827517038258786565017494123020213874309413670854015271115839520249601365164
8 8 30 -2.088238827020881187594692831001082656556892796413469491737580906496519277161263
8 8 31 -0.0258771774270089050476577575834886410271840144396064472724115980951998532543723
8 8 32 0.3116218525307850824051825091810516783400586470897712867023400281519888883960171
8 8 33 0.9019231211156418404321225717553022983504433656107862125372062534575138085267254
8 9 9 5.661610924555314999004011920934576268067763944144669719766671256843545608171278
8 9 10 0.8875166401524455388525207439979734180959923505562315342822582095975799766948254
8 9 11 -0.003794061685068892348728496094190429945632043995553035220743477465974731082035707
8 9 12 0.08954074397998616896411501307805847255025308640438145536261917413036225439856817
8 9 13 -1.516342929016283171768340228403984465106511042580470095284261508630978494951225
8 9 14 -0.4276086686474341762925327900599759800187413378396741288485762010043947882844414
8 9 15 -2.045081807625888860601252597362965575755686526064387447167261783589337598677919
8 9 16 0.8065978537752596860876177544838256796590279504627496102674408934235627622297352
8 9 17 -0.7025941069938953851566507327269976274101809195339456265862245160404463799026915
8 9 18 0.8632300392593247379140370642042731165689876850819363992310731939372916454384937
8 9 19 -0.1112605554551193091930528891988881595071851877908104924711622994857777290394062
8 9 20 -0.2880198618953649471962074829942364730874455560543528268452003725012183110930164
8 9 21 -2.753441979703295603999298589592067403996525722252356126034724534758367447709677
8 9 22 1.297500384995632752355791063330081238370160182228416729132000381629716378605339
8 9 23 -0.01306849211165632843325124850579735177052467003114201625899095250783473000432303
8 9 24 0.6871429646478648874784172466621277502575552362321533860445797481070416484741008
8 9 25 1.449873891497915252565891226468618516601586783948366150704538797974937065083652
8 9 26 1.266870472394651639785155823102892678138912605769780512861557290094068669254389
8 9 27 -1.68811752221544595528446142123380921128921513088146242093494279866450351644103
8 9 28 0.9591648428573937899629661849016891661034458145160262739725626503038149253662627
8 9 29 -0.1086782940363008284832423824137919913757216150978821488097670542933410501535296
8 9 30 1.73373935705210279974396982858096899013637188863080165432371708116907337898801
8 9 31 0.0359637209772312828136472250906127207609476433550500904312845375683114516950999
8 9 32 -0.5584603918896023144839543333599310715152630061091297515747885379407801503364299
8 9 33 -1.577825812340980048375138296377460385328154152638686067105234348740794152325876
8 10 10 7.047408576027576206402569838869290444020999558349039390325570034121535387155748
8 10 11 -0.005093616585953771330884280571593836852691217167878075815677128354853822785337186
8 10 12 0.073357038800759093364746818694909757717336399667010835616031854204710526712908
8 10 13 -0.08921421322237022760024970516825238606659705986227002094195252274435459574465909
8 10 14 -1.665801814166546296840231850095926182700170064233940568752023526171074607258442
8 10 15 -4.053141696876170123231501471130423919260837192774886538183441000367446415399913
8 10 16 1.988536895517854543177232388886406246449135427923818053971728066348232923147774
8 10 17 -2.092687226794298503603120208563946296272893341350164705209853810917060222311602
8 10 18 0.06256761035327975779733170709877238778309337588174046338824656081762114292081062
8 10 19 0.04409006697315189448508847779253473179172653070129641525490581506518310620455614
8 10 20 0.01439553675367031597982643106140402511438141080800967770526704123387306567420713
8 10 21 0.5812124325577585607073238470137878656021477014577736081056281831564256375703051
8 10 22 -5.4782401763642694650236667464852844559188214337162532443541717838479261236358
8 10 23 0.007508655683052043805830770054828327032210358848568425625546711461212895710251489
8 10 24 -0.1384275341254395656193572405857588527566255324263954811280869866883116370716148
8 10 25 0.0522675311110046204988810838010472264547937831771095449811047617249183323581059
8 10 26 1.561551130318085455586082787360501345401604463070183717093456934041134756143485
8 10 27 -1.157242670526176052144792315837722890709011558512345196055710645033799222484812
8 10 28 1.989593500922924729786163054964806227242773641350484275606551911525310549403363
8 10 29 -0.420225037219648742647545275102796425264812546464369202755163982356958691273078
8 10 30 -1.70645092715452284704681886590571472578699811911933534629675894239633625128029
8 10 31 0.02082976599487680022276837696951893959896632666017084633238037599031459177400274
8 10 32 0.1884844038237245042296298976661401551620269717800410147034462145477656920508592
8 10 33 0.5672197093675225024410731076856633857481249596055105760227856491384805839847734
8 11 11 0.01616172913446955138055870991033447909567165913496604020961963759010574241774225
8 11 12 -0.1369835234289869615534782431111449765000547000671219364801591013127142921588062
8 11 13 0.120245884954242141893644844234836012300377168888283932239776987751102795106531
8 11 14 0.4970041526845796369518860695690960251769454096632329902769757499567456210033226
8 11 15 -0.06606407385800428089781056949409071914174146648479425236302707586490856907129191
8 11 16 -0.04795975169756311214786935921563915018175509364644616465763074036086049862806582
8 11 17 0.3129574188297310171322213720999131787096730092182978559179939155284929028793659
8 11 18 -0.1411966113805468847109924088736366397909145551564990341298056293884537823945801
8 11 19 -0.1604432756201222263850841787628427044571207523174936510630246798928795943019531
8 11 20 0.7073766541650829624440032166985516511029899790278379984542856866946776543905949
8 11 21 0.4899655815076217723456996134978416837206777521473405157016843803938729489965303
8 11 22 -1.021223957069790248578489514779809247636504202299403253306254335067523758555198
8 11 23 -0.05478961048334407476624374825078824433610051406476493440887756350464450875191234
8 11 24 -0.4289330370328330373731878259863192634365154340372932929218451081257908308396735
8 11 25 -0.251872220197029692052141197090643223246309286837003148387735331444925534729886
8 11 26 -0.2684086008482208746701466411810834074021844518627435012161019138663442506222016
8 11 27 0.05005951815095321883356208991325309909584920223730507673575593649064781667610139
8 11 28 -0.1752278967030305110610251226661264890677310466952537265911522900197256468476693
8 11 29 -0.6434920317461741876151075949043279173733949520721409464905331229562132135093974
8 11 30 -0.7558216828500243201252162584618805543161454887440915469990878884339269954936481
8 11 31 0.03773300116076531737331227498850443338262721329700472927443303028520595821411857
8 11 32 0.5421353171691609191146296837964372792318709834350264379293712798349008420607751
8 11 33 0.8495827180921975093255465786198948033748631580024470451729345900407514297646854
8 12 12 0.06981841350174777175907415830756038296700588194682394728857964182873876944112247
8 12 13 -0.08063111930917831676382856335344393246846281752771575263041310067491352934698128
8 12 14 -0.4219424186124899381245510375652853860784467586306027257053267447627159026780599
8 12 15 0.305091475815191892358706326752300855130624279695178993219436066049699813826112
8 12 16 -0.1687379339344062538830656673756488970290901817384267559069690713903299088620449
8 12 17 0.1794200018645514538234825689041390289618867654191814966518727616983684541369727
8 12 18 0.4045406543875017837742217442120242038137474018721096846599542231944688669522034
8 12 19 0.04115691014564501328659805068233835501609846712358143679239590741147635297296348
8 12 20 -0.5776715588338368961559260907632157379280856597222053380239353535062566614985938
8 12 21 -0.9510042741072824921634745186891851333299125497577300462622851112784201194352488
8 12 22 1.280369184549048384921601929412424521990900324376739430826700021166472389311681
8 12 23 0.0009310849108251613054806904581282947005564658069633954615299948782376039744248829
8 12 24 0.5165322925524450460212239114051933789315530141174330295558422741228482257168589
8 12 25 0.3304346504031460086151288181752649356071621647934416637313598387022863693870596
8 12 26 0.1089838584181045688624784994707684165370783565851233446497670508690768573366713
8 12 27 -0.2801208058565203911650413605822055123985211150083504454504609818719183292023144
8 12 28 -0.1940710004542921386595622615374545726909848631793133723449720906582410046043322
8 12 29 0.479081132916240021382435670685725476863510242476735518428244200022698782212303
8 12 30 1.433316305946897917853160799986891844795493601276608303582545257713761807099583
8 12 31 0.007451228019811853169741100324349107356314227491391973938194934492114512482845894
8 12 32 -0.5739964656906479686170353196516469680820915194127845323741320401393697570015178
8 12 33 -0.9819412326766435679634109588757404998395043417041525877762368816962468306532194
8 13 13 0.03518959574950046922221213382091939501773666597075125200611232003637427880322601
8 13 14 -0.3130854341944528021043258537615595544165406408628111876670030997397230685644802
8 13 15 0.267686822420315396901292530190497618964835724585844162290069367123153466115086
8 13 16 -0.3915300543396032016174451745448227107074354746874506445136283606170465995509451
8 13 17 0.4601184726501790545604769783704781006044055763758016901046979593935313886379169
8 13 18 -1.126172678639142927434513015805876532611646863315574762987374387631022916692434
8 13 19 -0.8778809974988578875299337805074817682175413771598857974762147720865242495275878
8 13 20 0.3463560390986651165574070808795371231810614401449205706097044096970199175178082
8 13 21 1.01999214487977269332240628178583250855342538835185980347830687741449787543761
8 13 22 -2.488388740497575566434244652354768715138483026363651236209705203552596489588778
8 13 23 -0.008505044108624485081677159965276663680395099387473834576247037712426789866832075
8 13 24 -0.1706811561979803992790948183611396492068063759570363525784386775905733282098836
8 13 25 -0.4170494659875535851911644930958601541136417146406056089594770264462713809680191
8 13 26 0.6556689226828018143912441544170315301714249312935049549199699658142498343463831
8 13 27 1.072529400035233309400598796409451676342186034228803958705856311013933033920256
8 13 28 0.2385358006543593159671251721492701915562750065406186338215312663593662061944628
8 13 29 -0.2502325594721995201860931644536800982144290236670163374382593176880637428441819
8 13 30 -0.5459268602185594558062296475909310224793238595211737404333647072703619853441607
8 13 31 0.003991297763677710915707054351350977366381336499041064621063780091855126380900783
8 13 32 0.1611315572553984071875308691866832250956538757588448595792088617658005571482425
8 13 33 -0.1349114254862256430078167036693858834396483626123239073496674764256009141387703
8 14 14 0.5476842555115798550980821619821533790314666992024218457517629793275217692536577
8 14 15 -1.049760632172447465881228629914817658535208357355317130705880742124842045001287
8 14 16 1.219313864927949754451270566164157357524827928024536695053891802135926638912982
8 14 17 -0.6566143537719030381562064931776392056535485952811164490746308662595749741178776
8 14 18 3.169578727680839928141053100384007950913541972213558239195125575835403058698426
8 14 19 -0.1892683980695225709599197440895012609000400419779172660614559639318886928464596
8 14 20 -0.5066813016148519654711504550615539790858646531140484689472497094581399545990273
8 14 21 -0.1878637966784684611010494759048933901489322360548389463652595186512140886061971
8 14 22 1.467012653514520495412823866625803175566703979796273753476069371847407038239229
8 14 23 0.06956412053876146348697846780621816181053996029000462981256939541096420033933387
8 14 24 -0.5497909687049647022349810203986872000112183227414394112171531753270491302708934
8 14 25 0.1059994420176717733761536355974448789150090544134572851463924969861917310123214
8 14 26 -0.2406323597620061382938576626328474015979549756055268567764170201418999324366722
8 14 27 -2.371295434365307030726578368829434520809199222049796216249893844135496748205362
8 14 28 -1.11591795417843467741601739496327335903921352592701928658291485177036668289245
8 14 29 0.1662285167714681183213151196509558263294786879813400538144190721371941963524316
8 14 30 -0.7598884534678801622685577501160252161745577273745640947683373058823711677550869
8 14 31 -0.05504293449983128522426814208060618615461503752112536751267649077427394858339828
8 14 32 0.6393376256407193743656686747912595521723079351000995809878592444828689828198693
8 14 33 1.038502122470326076606575586581524373280504908496782971465592853662278472727291
8 15 15 0.1024634671834166118406638151739206485789295501156869013275476392855015777679449
8 15 16 -0.1117534961282635443228179322983203006998194293105725281503549188400541001669968
8 15 17 -0.001338048925586257507874037847379981299649468718255109924285862179269319290040464
8 15 18 -0.2473956201042684032163472031151468544306200516699486498051100502486402997661931
8 15 19 0.2616654341651178798152686962124864010259894426726221106610046939439079401961288
8 15 20 0.02170923815310212937124928232638766532310788912464235469995069441906148849022239
8 15 21 -0.2084305548149554280168756406517365642125052995509389188651083749726189145335187
8 15 22 0.388146959748882220291533092761870797235494816378578281446418388182660252409011
8 15 23 -0.01076648626064708993363331220866360364810213135025578400635765961776113143861964
8 15 24 0.1078136385017263750870628090098169723618064237391166506977051080436490803466229
8 15 25 0.08010841945524759851610465572516174497446319659043766782912743493934360627574277
8 15 26 -0.1510116854052509956750614774748582450381591798936690913469128154705188466811291
8 15 27 0.1184789370926783141473762183123788081987330418442403620590784326828988202095319
8 15 28 0.1267003213627599983849746802960799355515851110486061226431769198314835785218536
8 15 29 0.01446856361086130072967166838382950147679721779548836160488214004915532457604023
8 15 30 0.2201221763077389046921379138974956634842039693355737327920653044884459213156507
8 15 31 0.009220761323677984416375379884757381408970160118385270817764035133835185579586055
8 15 32 -0.1209116842212423969079080463295228478019457244496805101969479660043756650037958
8 15 33 -0.08184131421828783130811878181933498645945810250383176601246186630413792777716882
8 16 16 7.770647961111145177532470512161414348998455898859773755419275100186997054896174
8 16 17 -6.304306459508343739590889899199667906177668516445614842673596088461592348359267
8 16 18 0.7889331965499228071348429410351883032329548073827120363951591309183287836228895
8 16 19 2.623404042714855913263266634605265015454328849622805757031812231528651820448112
8 16 20 0.05654654880007496711433128470839151603606923004594630777228761900424992691719315
8 16 21 0.4267684815058027736503185072857563604930270337194845982220778706948633244962786
8 16 22 0.9501008943252838562342009005251445399762641210471801856244826835187285784328956
8 16 23 -0.007383478769279838181122461760991776181917116866875824536332132247780678304733157
8 16 24 -0.09173964431626633739963985678439919350550881099976920636281044648755695164024828
8 16 25 -0.2359067336799008855808606339558515821840668624660995088257276866825807894788044
8 16 26 -0.5432773400955728936759400903452553892515667549541609253724986712558824644821321
8 16 27 -4.33381348355828748453199432040769520174931337584379575428290547743061172810917
8 16 28 4.030829165609497460828839386253002219039888547489265036751035888026399639211922
8 16 29 -0.8921721176720462814863997826092428747172779151273317796266289653535203997066015
8 16 30 -2.651415713753841029362249758523516969555160765722142974163681481986547506690276
8 16 31 0.05380412503467677792076146230800099679241946237634191475022713228237748894752749
8 16 32 0.3141580467897284409862804316259977214224203808699977478384256541947625807623783
8 16 33 0.8716289537183778872986687651941414985756537652102807076275867908105262644719995
8 17 17 4.935886674228824097655331947706112407636878717788925556089693121875263673290036
8 17 18 -1.199559593613628515266734936975760777432846618113641078650849351349688276074993
8 17 19 -4.753636089227603023601565840337088944270154133899032050044520446029562814090077
8 17 20 -0.001265147821799259917073489416401698823664200311464369224413857975629363914831071
8 17 21 -0.05833009793002782748281520155749520837995457366303689028142639272306912326407761
8 17 22 0.01958334337228330502296676229780263679945740667362418877717485830109431237768499
8 17 23 -0.001776041580377285416215693516025328997913462329687568704764073262753337501874817
8 17 24 0.1488129711169169284775940919782930788517977614565492344229516742696764702911611
8 17 25 0.317362277660949552386996314021680367832243502362313805097613761901389413063786
8 17 26 0.753176425400325833286700486870463080775852690605187716030841323846198085742121
8 17 27 -4.96877374391220125927513473797931058143479683034587141064406280068974716689828
8 17 28 0.3782667473090215494285039494844766569344654728952201619049841427090988105801108
8 17 29 0.2268295760677486288188737502660184927178011137169445917039176097955065814945871
8 17 30 2.328085729781435077683078405104773589088672952462003022853190016453931877021507
8 17 31 -0.002887206001245051172800429678237704552167895701187550159204908903505006633127461
8 17 32 -0.475036223900370217439396651402915616366285027712671942844533356576317000078038
8 17 33 -1.44548336518821425934790446814610845107753906272344409313143707531282054286948
8 18 18 4.239902722025506651032604335970957939163948442036612436759442208186606165820753
8 18 19 -0.04086274943664173078004029980901327628919586574618407102387739658851438927158096
8 18 20 -1.424401959075404788842932641898791709531716876692615728794289837201044601893337
8 18 21 -1.656421409198942718054536927422391923905274572789107107608357899296315816504812
8 18 22 -1.140076661404498878945026436402604465264912696013964296728855106980566503825286
8 18 23 0.1204640320144779266973265220100576824342737410439266546419398604459138291791433
8 18 24 0.1902022607084344044962109769128817544112447462631146089729178700775452413339411
8 18 25 0.2989128245496316145972415132403468622530195616222394012555546713823037942123371
8 18 26 0.67954845960586574219097499965553094830876304965766889421908453783781625532409
8 18 27 0.6605487186413017058548144517014241069437393294906247262673024778107281473298889
8 18 28 -4.684841212113196562219259158050756291759022384263597165077855688666418866660113
8 18 29 1.439863233391359559959449906716774192739132005851957700554040263568136630400862
8 18 30 3.974772495398846874991179910838449903468277440045019229445160288281001441646649
8 18 31 -0.1107661518732766524378429740517250357621900845572117946743894425745085310024038
8 18 32 -0.4497508421847685809222108284094224975471509466667563754679195173000607354217666
8 18 33 -1.494740109626556236736064244764488859505371951440009317009101864703832025823919
8 19 19 3.971222866841701347533101242442334807799274858891981553601299131870904506429955
8 19 20 0.1659630040446625340753876543794129154248032281518394775915680348172690434243971
8 19 21 -1.86623394820142246947556245027197255661452148319676187318208150312480724834082
8 19 22 -5.905801078456950849263546675990205819941298587646298704102697312233147611066682
8 19 23 -0.02428042312326875840814486851473045839863120989741437677858302739210466634764768
8 19 24 0.1616700144843978061187410537304789858869530199572663872437777511952086384557152
8 19 25 0.4243758762645630966958012184356612265446248948761174091513314679900873708932287
8 19 26 1.113864709715123001333879667809125345617291415094107803462461967997640122419118
8 19 27 -2.023546852005677595142203326826263054571233140308829975842019919674370771013023
8 19 28 0.6238806258155550467093073674506355932704842970261732128403936342005309358591574
8 19 29 -0.1786260863976616546197547478376760777523022595132213958045291083352729700899806
8 19 30 0.2014939145679730886152143396589603541963875488087794927697010386168299464263458
8 19 31 0.01543848784354962869693814380232051535807267384725808838214576544413526271061467
8 19 32 -0.003227487247063701164075209991323405102784616719116341410977442468673720998835825
8 19 33 -0.1320267588697107274821893287492180932990735500298012441562865565234743412332314
8 20 20 0.7707462238511187577191831501039047091867388249080990750720628462034796695821211
8 20 21 0.8500556943650911501027785366419353172817401200053616082041738033038003097414843
8 20 22 -0.4672346874456504064245095901377672004353522329892393407235394344331608741153917
8 20 23 -0.06212333435578911143437905906271080320076228238692052303171722012188120787641393
8 20 24 -0.63898599157242913473986512497024075892712650092978162170213069707983493512968
8 20 25 -0.2797599220036976668528963540461670717789999614247474252862668486402008377790554
8 20 26 -0.4131470373756963336719066571678621333001180362644698017882512902970274518087883
8 20 27 0.2177591065163553170294049076806616787785266015006212084143460903075555532066771
8 20 28 -0.1688991988960141013421150801326027997725344236582060915663665215498333047243491
8 20 29 -0.7867206652528448828624719231401524479313734900724358386827207139929353589435631
8 20 30 -1.04241941753988056996393311828370515343102415465483262719231530048541329177496
8 20 31 0.06781883904436309050093155872641864786590532085756574506673582574333602679220599
8 20 32 0.6413013020646572239339453572551567230967067551448701805938382063903820733058271
8 20 33 1.087588370113395765054756323323855521583938901773483086573358129927169839691065
8 21 21 1.158586426762099096216950404313151234176274688593789718045583359734071386835752
8 21 22 2.26267473225773538600928067513847601465827637432682243078667711951596348273226
8 21 23 0.02789644616496090880724408625643164373298356160684257606702816375125938628729186
8 21 24 -0.2947676752142888355298744000194388654127009007293387883548632612237952368402716
8 21 25 -0.6809428678429885359880114719910292481851714790055626383009287681142559205763645
8 21 26 -1.175351449145659232503036582774006617970869426538593874780222784636497135290236
8 21 27 -1.185020335458000544876807621165105386547302381725083428156455392146547285362322
8 21 28 0.9848418481643894973909406396174660115084845774613198533758941115463647207262961
8 21 29 -0.256227756710123389815035882901106216429074145027124095664777217372065394231385
8 21 30 -2.37371908979514236033174601461910654931380203242226902372767640397264960433717
8 21 31 -0.02602786675409425116872015596698431108439363476225490013912699959566805298315124
8 21 32 0.5995119225770511122774971953776025642520627222222902580533329805722839171658593
8 21 33 1.383210987057248758368228252779378536673263513260661851243334706989614544682429
8 22 22 1.932342704402867071400833637721995433302926290739925846318007624060043293351656
8 22 23 -0.0123454531882755571006653409365150136530323909457997485314504390032589122701824
8 22 24 0.03982545781126964778344468345731339557860435064095399720146539833472647111321509
8 22 25 -0.0324824448609729368263085759385076063788725506275104198188689040256941632801052
8 22 26 -0.5397070907226286603940576821045346030134536577355254012200890503888447302019999
8 22 27 0.04957018824828841389671200497771167984300403839299855634628942410258900779048597
8 22 28 0.367180687773879945306376435916600057008661617468026627920100548086301618648467
8 22 29 -0.1324050387281391579340502213514274728791054488627611458901259624670936031997762
8 22 30 -0.7861296210374481115352209190630048993767207238979274496676031157209772359035723
8 22 31 0.0142229911966774321751654513511938482964555991543432278331614328188170917150048
8 22 32 0.1442003731555742938834744004593228140330169174338416031418551756583783188776972
8 22 33 0.5209662510553930906169759109758294277827243197835946014731739490297000754226484
8 23 23 0.02785095595431876036306702562039000780903292259934604713478021884769002083797937
8 23 24 -0.06423734264399599943273060006651881681770032938788742830773580437276952370765154
8 23 25 0.08646312211734920094697254053361771233295474444661671754031096117217230448836193
8 23 26 -0.04986038954864068610156875723348128746095071905093707114320318846257197594932063
8 23 27 0.1309228619215681795298759454847724206580148846527504027078060146970029661544176
8 23 28 -0.1059581387541556842917792107643732225732192226032679542405157736467852854778325
8 23 29 0.08131747916239383668514344656186045160041560273112807586924905520337176572668248
8 23 30 0.03491069818212944220052230767456407700953536488922631930901354647009668927134583
8 23 31 -0.03289689868575702662009369268163564332798931262380568670331851450061048370931021
8 23 32 -0.005746071235863546725897445022145371177700956450628385503077183961473697286339609
8 23 33 0.1933139218670509117304857004483350562290012170812376618153366334646559716406434
8 24 24 0.0415120587822258908493046833471989008136543121123251746730296750745446456559986
8 24 25 -0.07706888570312956162911889552359574885045742488656251842712317560040827137679781
8 24 26 -0.1251438362509388526353635523510189023138448659629875753780170572004706355247402
8 24 27 2.31390031660827590933274099463376125000128389753357137130771105829795946852434
8 24 28 -2.017097591698986775134345816259819798116610582544187374576476010681320834589759
8 24 29 0.3443247207479874930379070881036967130250709682880769972501726703722948214656036
8 24 30 1.616312479558148884080381045649882238544975696141690651055801738540592242715997
8 24 31 -0.01521716181240693979489902000350645674749434209867293250326527410345849115914132
8 24 32 -0.204235790570554112244839586015249257972085861428721823230680589226296198871088
8 24 33 -0.5409481203858661542741043069107886058289868795744499903386082284088188394411436
8 25 25 0.04096176985311387223358326659014952336439448606724509946970053337326118132722947
8 25 26 -0.06734464791047395095525649388425173151096622279042537542905439029840576446525035
8 25 27 -0.59185619363914455543029214202324676537383492478280262786848412721788194367337
8 25 28 0.1569756933224993327207295956335815368115106853876802585717902058008010005080838
8 25 29 0.02901082665849303045428383023698674891097307948517896970081186083373882729183942
8 25 30 0.1560762084227179116830321667812351873324350280713008463163890023304983609244037
8 25 31 0.0004231465709050715431459448316956414359500209676183999086613239285937351946654002
8 25 32 -0.07695082989102634328280939481552273479170364762737073822877182726004138609815961
8 25 33 0.07756783480838280761250319252387069127006466795639889073762077424413857843807595
8 26 26 0.0348301435467097840559217059175545636273878866030144982076958844969247445566583
8 26 27 -0.1720927748264159048379048162982435674739557109122138044314200803604872572495897
8 26 28 0.2490252517390800046798219967602330380202570293062859015608399214253113018710089
8 26 29 -0.05875173890891518727487289508223299639520652348321342936522510761288180710260176
8 26 30 -0.2836588560295036615362697578773342316627399841391484033007861771107148761060426
8 26 31 0.002036383440667223607859627777743247161426544317170538103477251436015653061948013
8 26 32 0.04685795816749804505289069751162652925200706351836543477725084909801661096519754
8 26 33 0.06728012012564491140832872287909720310214102075297128639093214589364082406100228
8 27 27 5.615790851398969904493676444649162907520265726626149408341030040552944159033022
8 27 28 -4.050108706899204932405161552577464566240809339383436001538492833523455407458853
8 27 29 0.8621951150861532005747435137155263014584785016500617696936641304729303990552583
8 27 30 2.079338544942620621981881549357032354326829840128653702265844269697641948029618
8 27 31 -0.05393375938328387205178020587604982218790854818853842508342813594248160778185903
8 27 32 -0.2346965167052232348178668688021160073267394721757434293030392950185710948659341
8 27 33 -0.560773116912812008943622899050624717870034618797161097440369207847868115407914
8 28 28 1.346480866413109894859519922349278364005386690176858126281774956720449501713911
8 28 29 -0.4085508108934590975469127831095902978438147870446129797468865899352478908280644
8 28 30 -1.767788300396392271062182972982424753365378923799241837769830313343522291873424
8 28 31 0.02120677664548787440941277934398218426663055693376173603087334619865938209890226
8 28 32 0.2873241749255117041929640674958010164035535852799291022862184800120318133899535
8 28 33 0.8204069950086694266427158353617323156805901871256324997323761262812390675885961
8 29 29 0.07472595555762201515391129784820563617185162546344957593310044535229060244557766
8 29 30 0.1798298971656463374090239340107030932625406617847448013038526770716512730673926
8 29 31 -0.003684140829110153703327714801603813851194118084132132535223857991810680146116531
8 29 32 -0.08159908026127844375016186065606975478293345002196688586690432544436724603026723
8 29 33 -0.1623653532977672114866116578615489615025297577469196111035218642052465311328671
8 30 30 0.2332309040053689197789325744201540432284783183119492920899209610157017605045188
8 30 31 0.00464784167774365752019096829962055405834251453210284921992100550869705168035928
8 30 32 -0.06462222048173483146941614686646676128521664155522727379344637170714884280299492
8 30 33 -0.167316907353203624211068567861760660371918876459732260179459258196305142967195
8 31 31 0.0007344483223082822133029158497033536333432271263825083936350296457698577152471979
8 31 32 -0.000857995610946854914608974741206660596555308417421916624625714035395697344317976
8 31 33 -0.003397174765693714544884465498271444629203272800737788039897907016495055946048005
8 32 32 0.0002999162997835989960517651205335756775668959239573459578007764371778946409158772
8 32 33 -0.007706879371340045278578695081619330895578991679702306391364374271308584580761767
8 33 33 1.419775403093714605976324675605406887534177386440543135176521596074749815348852e-05
9 0 0 2.75227099873495095180414162054001308962942492750614271062982790768188011148403
9 0 1 -4.218132430607492337789977099773970307414953357043433048883072962958089514163033
9 0 2 2.605058006269241719607846469846469072371660165877577311490844099967774257250195
9 0 3 4.72948673927808316728847028485859233500232272205559560268872631832201818105645
9 0 4 -0.5591902524137590106802693335816178553102397497358482005220306576981843741235478
9 0 5 -4.208236297129623862837808984679559288823907647771439362740145196745309624361933
9 0 6 -3.04628075302096417644925672981597374869501101023181578066923850152893648453494
9 0 7 -0.04339574453041630169919125785070324983193478152579741642237196906672660496101011
9 0 8 1.290263732363763148451599752973110580373731566525252946164135960192529323397569
9 0 9 2.801249809804601498156909657676661321581316153216932327387605142771181057112981
9 0 10 7.798131156477031469637998331963244207935026764124425625653767136252510283980084
9 0 11 0.02069179071353148304932722267595939825928174053036185329208376554401033122218863
9 0 12 -0.05441693588618378101623220575119260853706927842774417107396058000782416072361856
9 0 13 -0.6282500056490278358420059162275963426452737832518322398332613203043735362703795
9 0 14 -2.573016688274969231825035293677173435791976307597523996247058187015121369094344
9 0 15 -5.822291118098121132625504780867007074617854993932542685306345911920606096303711
9 0 16 -0.001260140710868936957212614447960776942416511635593193240174225928925982230330142
9 0 17 -0.007501479971481226889211173385462807867655482044402282079483644674809721473043125
9 0 18 0.01968208326923095188338276496385712039246028620757514790757624410918509286704079
9 0 19 0.1057513979693726321196588225365605296323864468295129649602324012159500720564086
9 0 20 0.1732104652587484467053086209572240270817778011275762011796251425739825326680296
9 0 21 0.8546540615985826571968546898996636200728835679252234908144449979577735083461219
9 0 22 1.852932875091391555418702704686019328354363834193278157659912800395573286988036
9 0 23 -2.8364145065245790847011755940150917612452608790793301945761983924189656660217
9 0 24 2.714970608174657482382002914201794415907447981235331013764734240874664923107378
9 0 25 -0.4229822690106345805947836343205798883339269697444831213331228718327564623577596
9 0 26 -2.812224622583127188642440498411847780401906410831180798271532371429160006416439
9 0 27 -0.08919519329003060747427738121150298457286264577960113059007576439869089937167457
9 0 28 2.169820529966605041763588363584750704524416513055937182679894855836727555925316
9 0 29 2.398351253032588964486206018544880296955582974620578525095853587593899414901001
9 0 30 0.0003051250743490439240554342522963739749368431211948340831145386692187338738845581
9 0 31 -0.5398104788370619434303420386802880712081141392271770786489026916533086665322036
9 0 32 -1.457789056669888392895750152245521769011239696558301276176933715589902312618077
9 0 33 -2.422808437190867624042550517352615553764399518969491599248697172242506603449391
9 0 34 0.00341669261408655749363758576298507409308224319263677640581879493988039756909925
9 0 35 0.03740268682660317727556399028114138711879513080473173357905922624647681592069797
9 0 36 0.1779540631568284574098598522109652484242438289722054985333295043285062410862601
9 0 37 0.3739698903502550374465700643595273190576658117739467654260800182061174530054185
9 0 38 0.7941454950672968840030981875427061135975664097626243309673025813771850686793537
9 0 39 0.9259397214864965136774365158225731284248331265103980456542431915309702271807725
9 0 40 -1.234947030790665389797974203002836799178509370598284654615537013483446846410915
9 0 41 0.3723359610671060456968801335497997532096531316435088448352616058675216367816718
9 0 42 0.5192783549348374905866500576698019594453569722352897894335548619617351015853894
9 0 43 -0.003290905236566006650740462600684364739741112418708756325096581821778808288270016
9 0 44 -0.09778265053825224941831806325141082934157335346721931329939208181447241442232912
9 0 45 0.5525136708076988597967459414934670038029115634300561363113036461339871118965327
9 0 46 -0.005369037019655212480959236907342965216148168592066739492619985694677978661465417
9 0 47 0.005295102060781906427850051603247903754772957633364560108202578092733067478346198
9 0 48 0.03411996953826214225863398710062231638655397435040183084901755769419610780794492
9 0 49 -0.103236990004678886932483140330163385252454428889357758205960166504254907263826
9 1 1 5.288789393024191622036824319180996762470238050897960421555897658103711482473056
9 1 2 -5.747843883429725984034242672416278337166887359695893519753228309552126590072648
9 1 3 -9.816564786089450336452709155755598193076306250458787836512861439439406645455231
9 1 4 1.625572895336580095614175999725876528231448952788649422725401787906375203031574
9 1 5 9.95371024164720133723861918862779366372631359054090642472603407063735199398162
9 1 6 5.949553678480912602225149466673352958986026521215798771725122275535625866385851
9 1 7 0.105118407356947322641747293406575268477318173360256432823800267110871695672897
9 1 8 -3.256591991715253517568791493143165830493198932767509090563374361157575638076456
9 1 9 -5.67412420528071087477674358836198060264987567806907279205101627839129561259872
9 1 10 -15.04690328696598081873041894125282692904173140754654833078485261145447527852865
9 1 11 -0.07173251504704605420145610009889753541078408758615638905729612825808010792147548
9 1 12 0.2091715521564630433812650920692654730916730342960210283472574935083854396123051
9 1 13 1.161301958641350319542509047003938470665008097795253200499543665768698692276426
9 1 14 4.682284752375837953274082125235738948871349515090038226140372469888092660303178
9 1 15 11.27321831522418324324290501428043872695012516894159708150427278414972349183725
9 1 16 0.005578100442799418123136175198398425711442002846766526330387191171495861403955195
9 1 17 0.006553794905137385944901154341743957754311838888129823957231751835622770249115202
9 1 18 -0.01382202232535786404462643715333526329946038198785962979138366219816430251166899
9 1 19 -0.1917807258744010801419879988699564740670877765470156871442689464939642694847646
9 1 20 -0.247085298278163342023075150121682426895114463141469626853981818064212694077931
9 1 21 -1.607324704233188138839394290873057654610569359332109564725208493417368793234478
9 1 22 -3.798785813581679585201405806029674626188860611566489172360043745050291460015995
9 1 23 -3.676257914035267832289927283825481959072232311714142911694922201622603880334214
9 1 24 -1.683739222217208566550694911193503201890319783158274255651561781527107569046007
9 1 25 0.7269996217751228029647234172913254656020997817973921194146095234017375045300584
9 1 26 5.901489115797215998687923178164895941747039395660913841424009970433022516884904
9 1 27 -0.3530780917887239190942713136867837274998700929882313637558011800448145964994632
9 1 28 -4.489359525677051800025523545828977089550698327532589235319594337056447601621972
9 1 29 -5.154423934909846311288607592778187376562583279259726344826411416354782111077127
9 1 30 0.1270673274952643228621652619178271123213887085113568417687640098537173270085855
9 1 31 1.458393908000477856824447387627415253810293417617488665537542222696214986845618
9 1 32 2.524578885659139441711871801153588958047256364344832287775736287002950883792174
9 1 33 4.893653859445813926400361362978681037431738915392249778800917725233818313890679
9 1 34 -0.01113598778120520073525335544108730735483568404926946170880017684291375576483982
9 1 35 -0.1489622113165415906643804649698909903166033726718955983460905647699250161708741
9 1 36 -0.3523978355926537512508127409422806805325054945258722391740565973534532948814238
9 1 37 -0.9520969126919029212659601788078857499906238777643658700014159951778233987760675
9 1 38 -1.614261726664757231989667069309514925712022344137797764366722814672495790406195
9 1 39 2.107008177815069191878155856844776109948702657658738206893911254104070436420721
9 1 40 1.561226955790193314697300457941282012362263330330953243909844899320855017749423
9 1 41 -0.6790287728946308273799891330155403514481023898803808588230796855286578541521515
9 1 42 -2.141063513351047931378932317990628848243902471502003731273155909245952784150849
9 1 43 -0.00425778903922592209994964091297278516268556069580765332234163364431742291767025
9 1 44 0.3732748662879409926849152259941182776599158268281133335352357790160019958400665
9 1 45 -0.789462941774955850005056451171328077240628481632551269990303216247117486434205
9 1 46 0.008431304086263547478172944875402944440963077264106141405006924020198776259028268
9 1 47 0.008166255194383014180246831925014144453551121483918727577373430682250373640592459
9 1 48 -0.04706857611455119345486628397217919631163143184665520079966818982540399870044003
9 1 49 0.348861429692294197645827782150119250634597579324372263373651604087952494133346
9 2 2 6.926353394684399607007926889609902051315952838407602301446654543700928666216289
9 2 3 -0.05401074704687259917589451098043501882528685823984548045378065876931478003539792
9 2 4 -5.295485035120171299650674603652282472504456771407167288098308172146978829504689
9 2 5 -4.649220675243512138949074409694882732096227201242210082143711518725732708120129
9 2 6 -1.83546097801726944580319319376678760650590408507455428107240936913724340248041
9 2 7 1.262114430068764652349754245174731853368206932833282419837886106386427356597146
9 2 8 1.738820990661357759218131215708319457658544705837001755254000425785800410120671
9 2 9 2.069925560031273223178525588630996292544296096862536900115387673550296392736925
9 2 10 7.069714068439888549528167929438500880865730727115877672016464928316317183066121
9 2 11 -0.1343436494750766087712284596424832755071560404451508410773563135240110028941309
9 2 12 0.2088508406311755118929613363089417796952607824625569073955631067226715623119324
9 2 13 -0.274935710387194210015734338139971673096660473484740816999619106519044921005627
9 2 14 -1.864386269702579969472774701997441329127792430419459917039762595254938150405073
9 2 15 -4.554529454554300712388518403162188835062655126083834740574285846318442647412905
9 2 16 0.008543203964331950876039110503338524978663862284606417437925688366443149373365367
9 2 17 -0.06728185745779349567904720204842077989638043286155645098138693313241780651526143
9 2 18 -0.06511094326475148453082884596209276335243935524776106843128276539793851853769758
9 2 19 0.05580716194321609350187806943841449615569871641772151661375610804791898845866275
9 2 20 -0.03293840576629306882377897998877640818441843256131401132895049963600096272773807
9 2 21 0.6074983690915069643970122683898612343150970492288956916273663870122237185840338
9 2 22 1.370636891317692405154574908912823559222135805114119249267949538127458481664562
9 2 23 -1.943040882291854103791538551361131001287416064367889480339619336655096521899193
9 2 24 -0.9908939385602460885988824313879979806614469476223417496882682729805056908629366
9 2 25 0.2671851165329660945609540828712450112227064174278751418898429448287200344389495
9 2 26 -1.101862591351371342951693241312243568474569038109127362404106224700505667203234
9 2 27 0.2619951523437978195646734882053603064055802328566056972641048936753675060653369
9 2 28 2.219748198424670653063703177122670720130262615365852492586166059812750639801033
9 2 29 2.087301859079612309119564259630562750888260350779460316176511423951721602649265
9 2 30 -0.1127101391976823846062660447331932801263318854042725846291062123347344425002827
9 2 31 -0.7120695902810459443780539850437206173085823995689350006509276656019093878702664
9 2 32 -0.9005822091312577999402993928303333029101625189323401868538588935870235944731585
9 2 33 -2.032626650275382572194712084783813476357395284871892833984074287433874709321336
9 2 34 0.01109767371413303044397913362918531654304242010387476807156530010251603573410631
9 2 35 0.06954325506756487640001438244548596348275575824720386753199493696870479423712149
9 2 36 0.06508501763567020189033850306308373749407984241727263557037445051619309428246275
9 2 37 0.359229871904837282612739317622996975670007339296521783319011007156917194801452
9 2 38 0.524806297499836850576938090210740171228667906160768233280279279309855205634798
9 2 39 -0.8111207101426215000331861072394190389061343866054578878874980747032919163520232
9 2 40 1.355641584682448454935221128825345987454972521763174642277679901098811803013566
9 2 41 -0.5517534659607715811797125408884816309928518811690537800279440590160363386954064
9 2 42 -0.1028983933189242295731379652575838667530037326771274691761046952371998222834885
9 2 43 0.1547117956730216852953890132609379312100149010852583060272432547505510365478513
9 2 44 -0.4014335905588258754923355350389975195197511669791088113241239163045971628971871
9 2 45 0.113309800068993988258094220516492455434632430400191102521761473497696125431589
9 2 46 -0.01785027883346000245890518991194416311605484303374660650465189534999421129763383
9 2 47 0.06093858310921726861273065853073491568188127494541479464651104994290565913482693
9 2 48 0.1709692341786502569485585512921781444170131853506399994516796892179803939878867
9 2 49 0.04633560479904708809643052245983001834094458932818826025290932663230663316825202
9 3 3 11.2518477618062042990373830752847279204146222130251556320145343444208739068668
9 3 4 0.207262558325952988684294250243687964363657603758096735183140758948928672957356
9 3 5 -13.88073825929212004084686007065680298486568518876538451931018841740010180729578
9 3 6 -7.834081831361641975479860741863060005007337012122260234860749890153054079535705
9 3 7 -0.3354973111366380639242327316015451242136460517776001784587517720923868601512639
9 3 8 5.154809120070375777943265644997834881947032745577661700741447691597396426870436
9 3 9 10.20463717332132670326228700015345052504386217517828560708013898121118283366122
9 3 10 18.02913930483982926591034666025218664871853216502918689366639229931036462808087
9 3 11 0.08338250612196666227602737666047012422683866450653310509220111992227740194825478
9 3 12 -0.556577160043079717013770567074506906799133167206693270791112539093186360961923
9 3 13 -2.400584358581887036365226032933899385414949921423842419571729848829339254189794
9 3 14 -6.287425239273693850848868370079022215931310955668098974967070000329727762940843
9 3 15 -12.90919394294743775511565923290961262048875247428447258253937582238848442105096
9 3 16 -0.004830793539115026752964821416017012110972505652680356155632009270318724207942738
9 3 17 -0.002620838213925732101857913882675633615368439647859586072338908575917375296115614
9 3 18 0.1908415403148357969807633398863386188819162615792293435089454323394516104687302
9 3 19 0.2585788272651783401974925145704576782736550410505339019521656889881500093181583
9 3 20 0.5769234367881353154880193423400917348375858556468402920791848884819441035436501
9 3 21 1.899464853565459577942314797230322856452117419756500840646857335775454452657252
9 3 22 3.920440849055555853450620932821356088925816211030713995937375935864040310588629
9 3 23 -1.801949031375732480764658399915043443155469957375826984135077059561246161770441
9 3 24 0.9331432057290723387693114784499929733071534427383349619666963654573255012626888
9 3 25 0.4193695498620367731251889096209133526526473781617518976121479646142569813522286
9 3 26 -7.193667100573513750691753739201597817741375922896361456262995041803344965022371
9 3 27 0.129678817988483011618243881827712344580292236725783995063678787737235612634151
9 3 28 6.598358949286171989128357455850880480248806424707397555082711619393980893081407
9 3 29 6.935582894268553257392480198523947317071142767576669402435310736384942616911436
9 3 30 -0.02865614464005708796637463418788143915588617327556791616081771093341939987701893
9 3 31 -1.847968852674225751714343500924317335611434847114780424730382296068444156827579
9 3 32 -3.797763215122626238742782260148354654608879333634938570455618313488003439491112
9 3 33 -5.410437007769980139816840471833324763202908640428951661361139425911819257723612
9 3 34 0.01188907486213259426690273887835214712984378084669840007294312856372760106940194
9 3 35 0.05925817398620186651956492650831856664718239520925496930615477377411076113696233
9 3 36 0.5049367188270552022408089351072319260850746222598480149716580612581029704688887
9 3 37 0.8056027315453289186432252701874592237754757751919378401861927266441496268484793
9 3 38 1.822290514768170050361572771066519712073213829773185114940593663663838608190051
9 3 39 2.313831859461286402132288737052085016846507083342986431212357173292071677584987
9 3 40 -2.085497027112675511367281709913580079341254681119747253901709909162633017858249
9 3 41 0.1763195066108740245636316332116116193765918293957552140350361105129881473424048
9 3 42 1.087855797577665969580988904052315183417663214124199154011058484151050963315776
9 3 43 0.04856064684443627567176048491033075401859476078144041777077379186416247198782267
9 3 44 -0.1309486758367006001153716691377940528502978807248351608670362687761520956110561
9 3 45 0.9277771976623360259010698269422814466046688818942244610760131456381573904407792
9 3 46 -0.0190585780223549190378420165822936530708608729349117644517786611748232826104913
9 3 47 0.1053303013946671864701389865763709865399582094146948657083696014028332057944524
9 3 48 -0.07775015237871836889228832536510156040793381411150844498394366890925607932556935
9 3 49 -0.3172962920156603083121003339960509069604713247310187118441667659453657603695537
9 4 4 4.818754529693828725079200284500199964352369263505184508875334261209170643542078
9 4 5 -2.334608092736712069230364041052790385220608186558716949481393625440255460542522
9 4 6 -0.2870329810989416505864955504034555123023569696993655375489883847537035764690972
9 4 7 -2.859918975299939187140068580315507276854344653873976170719854640094481125734125
9 4 8 -0.9715903818854594696617952983219098763860488556812107726091733367301138163152004
9 4 9 2.90031805491605819154967212243059372300678492040265436844228733100719546648694
9 4 10 1.89980684271594533922425474345600598935520628161456423137064842980570316970008
9 4 11 0.4843047293998375005477657417337397965593486028248800927192296240457852986135463
9 4 12 1.016927294934243143272546399444470240754353700208275285882851089496934794809208
9 4 13 -0.9351215860428657669311914778417300173001720456861722412433219701500245029829834
9 4 14 -0.4518640466096020515923617714011438504167200441434023730979755814590472333097561
9 4 15 -1.065448448010872046020972079415279056371295651358847654094230414912707472408708
9 4 16 -0.02699670419556823867660771710073860118264461324383072634768980532529885680541864
9 4 17 -0.08180932461317734031443702407305607331700017772863134961687289524239125170729757
9 4 18 -0.1333336623463747049195011371286030688438243900972085352470056158779855166913961
9 4 19 0.4820327759180860800935500944450675080639261051760943537700557156384103250950449
9 4 20 -0.3489056545827114872158610696210511784261586229370713957254175666936755642806486
9 4 21 0.4473284202046983788682961190628618917535070559542503666518895585554885768151829
9 4 22 0.4221457124501051793531673323900539526281643863681680706589472799666039450739936
9 4 23 -0.1461971806841648897716342751006380003494311392665832319128282330534823398265954
9 4 24 0.03695260391412120773373857578877708526175040363590036008417747662220813689095831
9 4 25 -3.545959887863958354053823230842617603596825655954523337099519104211918468462462
9 4 26 1.491557656004510645195954608603325096927476001572375568359007398776277340891869
9 4 27 0.4258145202494030840124168306530390018394113720457788874656135743979741245879169
9 4 28 1.71521633863689598977670897367007468318628292944642567952616857041490779877155
9 4 29 0.7087556677725237537491644012982261532204706215852216324871294906282348834836116
9 4 30 0.09712957739814299363171421857864282802456649807646687445368137731669874543261666
9 4 31 -0.1226288507396527903786974868793284770641555284975983483986882851988675114590037
9 4 32 -0.2694821672337890458296726456774949660460106502796052858680065071857772289804527
9 4 33 -1.17378319774116204126516374640618956696179167781963360639988503991795534334373
9 4 34 -0.01669529922419646583101888915939785765002883173526334494806974607971411076130143
9 4 35 0.03239455984079523355546054461008587488460120943723871481651960525349512886446236
9 4 36 -0.1149375118996471700497833753174972537224134515920922941801808294781221604628994
9 4 37 0.1390774123264660352484847047170878481622742149833246212711825137458509935212301
9 4 38 -0.3089000366472401444719141814955092549164425347731053146114405273156356531578342
9 4 39 0.1696798010365541405505199971389550045714508341862508538521582061793410911374104
9 4 40 -1.015956048193811925877070346896516803398087691025407323147275787559335956877275
9 4 41 2.222269129862292282817494867235085740076597909146205544954039831569305905214663
9 4 42 0.06528445798852261369014041400770881556044455438011291330197185258005077955867347
9 4 43 -0.5389056715247738377231275620599563552581631804110906810103314029685423468583103
9 4 44 -0.9230372947202893688969157473711779626413971775526962175856242090361738705081964
9 4 45 0.4885765299392419448599446901117213372924396876957544340016701472732653442370899
9 4 46 0.04116883151705065431187952394939210221034144920934932737395992345445410293406543
9 4 47 0.04217370230472792579373381196772745245325855976547106852977928383779594819626786
9 4 48 0.4051615867847271052090191622390269294158401649942611541967579594269776401536619
9 4 49 0.3102291614471321019454352349381114304019534997451076545812865615637504295855252
9 5 5 9.741146749857484363414946291967728073420813321876197103086936915890165986548582
9 5 6 3.300123225794383363190938019300966194006682972341725787176470846281556710337816
9 5 7 0.203578002761279171102540754638085818249757764666851188373418775370581485765166
9 5 8 -6.529316423196664493966024137818343419871585407335348519691308990650086740921413
9 5 9 -8.778192044763985649885293883264466270224106807680306998549864259541122004845917
9 5 10 -15.59614037306941605589272506241494653006107959808103458699328113388434271257977
9 5 11 -0.08200325040469633370093572882010577521613824227592943883531321552116965203351966
9 5 12 1.345165934236585010679151957988227448001267461012473720434616916693665987123809
9 5 13 2.619887361100517799423863738345814913344393475604400146388421752867559253805109
9 5 14 5.831410304992206369289953027087054364149465968701484071778112463139923644300058
9 5 15 9.143971075647786882677525906100392858969712493896655422238564011839332062209117
9 5 16 0.008857270892375942548318230843074560769954604591551732579963598355580483426626094
9 5 17 -0.1012017315676907973825383135857294275563356391859757006275995575925813226384395
9 5 18 -0.1577931336197943790922049845165781316762078002907000105484406489178899544714658
9 5 19 -0.4688460997752903389241752213460508101161612287420020018981729811479259595964217
9 5 20 -0.4515156575054738391788507754175310560371844913652464533576767860464624968244379
9 5 21 -1.361543054264683756749564673632456253808432247765570298123822425134047132128222
9 5 22 -2.629908799932994909546627277465743151911132869157324197422103625937801714783932
9 5 23 0.5591505294793119707936416718953818982335155101760153782534852295021567433368768
9 5 24 -4.905855952118590251749760271194952489740967803335141932372212972646591067244936
9 5 25 -0.5521336712348662173665510030296366723654991984593878245103048103402682178477339
9 5 26 2.583099107753534589446272225641983544073806441521849603982328261114191547869995
9 5 27 0.5902411823480314256865700699715347732817296187273959431237430099804679985795726
9 5 28 -3.071322100097512231286649254624955708460967204076344533352602030424833079783177
9 5 29 -5.329660607116393937695430380857609159590763997294347695551925111217573160949886
9 5 30 -0.06538574345346878273739248846751820386026469446385123467812915965439195934349741
9 5 31 1.47714791227528517176453882138703955810280307907373541513751253587131265286436
9 5 32 3.492977622644057709907925295553642540257376284888229067140281901583382703963122
9 5 33 5.432270087735796342131570771290556652790805172231172990155808209986605185059968
9 5 34 0.00735679892906351897477620579658896685644312016981030316171472937967811501765551
9 5 35 -0.2067795800509692532268667267445761804001185896991916865758283521948184717631205
9 5 36 -0.5425179834433712936463318492331784781621014341182765028688952531834492923406638
9 5 37 -0.9005980483805587710780653329606605319564348292544328285826179321386078826804764
9 5 38 -1.364604016433362261329621475120954164568757796729509945727937279271958144246932
9 5 39 2.177322865280609701304953154901520212151999195191347454826978621420309598520846
9 5 40 2.427020874983200629788325548005506281903002466447661702044921276018603340020912
9 5 41 -1.019941081673603135768720294120177720104002411782491881420888706580651128687671
9 5 42 -0.2427894736887875558812238850304659701276406337113142392832267995427050815038291
9 5 43 0.08900091167817240893457564996977526508266064197898531051801352578136681094472706
9 5 44 -0.7069314200746510421213993222697908900547978491398897670384451404454020596543559
9 5 45 -1.225879536387323358450842231899203161765003614230964487862584113731045021893863
9 5 46 -0.007035022570600455554214475855491132199463768371650321279281309553450771016718557
9 5 47 0.1735464964131501286397384216968836851843015384810772954080558535308503835255609
9 5 48 0.1000805821595906204939716241426651160855548595128901854214634136910577474346315
9 5 49 0.1830476501067536261182067482993661201685474498544118478739192812941557201953709
9 6 6 10.74361778195921963283140048755641285782859919913935139446800261393835730285112
9 6 7 0.02927662354662867557223023218941862338195166960251225556840332480903197135060209
9 6 8 -0.1721208354651293512410311559637607942390671970461547060963321229336640050616993
9 6 9 -0.2606245134326642206196718390004252102433054979392471525562102975002322862200413
9 6 10 -6.496115105147087590985988835293565120648090953605638618040231968271181922224588
9 6 11 -0.01005361022346355891416568936513715275983982288900331540471182358593502260429872
9 6 12 0.01423046506823552982702472528148394768386847646922424324464296239710774140551115
9 6 13 0.2389459885719247484040919569042239781974332088015112166994565360715227900750516
9 6 14 1.630271828666225188478554121722016897157423012653907715721257457523586500183625
9 6 15 2.335426485352012399886513113195156191323674480890145097054664099290717254691689
9 6 16 0.0007282112554120028132494141066872078724652504739994926488283346419028171030954103
9 6 17 0.00160638040479605766259958297489588038125423113711254338813840019992319657110945
9 6 18 -0.01581226293311805704024477092436370144461259594456096760884760063828848129324028
9 6 19 -0.07776913615388619234456555166968506342656174934570645456732847904506720517746876
9 6 20 -0.1092066645767515727959318131784778295117562584122427100874458449479488415696135
9 6 21 -0.2902451558150006350442970962934067270520022674212108235241981641859335741349906
9 6 22 -0.3066632491030330034972921581961804772961389514414817141150597668156217615713674
9 6 23 0.4380698613512774907362400967132205342979532847655343449444684807143532640980551
9 6 24 -1.08147702209961417749453525320605320280728189118792022627865197090590047989585
9 6 25 0.147174869724771621098603334699994924220320326334881986379167198942249480752893
9 6 26 1.922045831855317858456845106996632802259680706281891911731075940521460327118465
9 6 27 -0.05218752458619626171253256832300940322209587704404973943494424786638160376367093
9 6 28 -0.9662851619276344747679522115921048837776081543187505819448567779679682469446552
9 6 29 -2.226906126048387924481325246611949126584846418640016254045713593599549938754833
9 6 30 0.04063448939894013525148345104212905700207301011694294861283909896430121410579537
9 6 31 0.3932201754976216131667647694855467726337787130548556895090727377845304541471556
9 6 32 0.5247252140705649647400448590193710401476313629678690945931188964454407941219047
9 6 33 1.147858432332284878815827543236384143342636198514393311720062130437725738442846
9 6 34 -0.0005570771514386500797830787412440361122654194031000407815671042406617330687659195
9 6 35 -0.07190095468043345766616391147112018446576895979464906593385000870134024058823618
9 6 36 -0.09985287751403388442139219846544797957212085954744334560316580204425859218019596
9 6 37 -0.2506586628472816556851579559302577149740523052874117996568173890297786855763887
9 6 38 -0.2916343363166969885647433792239499776382724291045189322399882959198808950402467
9 6 39 -0.3457037957216931240919282894346145838748330980550086325917463905091090046827023
9 6 40 1.054631669197449982923400541669397893971197952302516976655876569003649723921372
9 6 41 -0.300495551860856101544586795896243979416501062650383656848591401133776543877631
9 6 42 -1.215376848153130469939527444549472278109135616353766860603054820339871109844696
9 6 43 -0.008683838560847085180698985500156087200164713872376788986566410680014604520728002
9 6 44 0.1762421792185305384006507862875750062869329378052790261884879880911371506757733
9 6 45 0.5262718380814095456532950984009261728954604243401073666600953009211419689911785
9 6 46 0.0006662282370845256457184582344939925190037524714213763156764660342104471466266585
9 6 47 0.02795290379421397160877180164940362003393001730072916116372791179857479792862442
9 6 48 -0.01124496909808618201826761667188698824362401911026642868291780588548310175345286
9 6 49 0.00197006651830878792230568227429155180708033816877362040618300200463929211670607
9 7 7 1.384363484037756552654540473196154114148162475163333648310967946464800585879635
9 7 8 -1.695433918454820705676642627537231060402892018289299031699469590972826584847912
9 7 9 0.04619076215984150453198160240516785498442063981924976794398707926334341872916184
9 7 10 0.04589317909211951615756130412039686870451112653659076759392052152059473552307584
9 7 11 -0.405190771419734954185007398772428749689551085989072266152430834474353938279446
9 7 12 -0.645038980557922613808600005418310174930046851680110145150779373381506368166138
9 7 13 1.275306527281617372555520189956741214539534467792255077236160953784625551650238
9 7 14 1.194684245542494459535142805393612853973945685951690965692387672505671742893059
9 7 15 0.4722656715246778920645460880959038235835395540211258702870907919552493935494932
9 7 16 0.02616982358828755423470578786620604362053151372328481905094454158177231699759574
9 7 17 0.1341462319890931487368957442548248026984364882172538709188377165505978960895874
9 7 18 0.08980408808166722231621872815662256298633756170844859856104887522191851536943446
9 7 19 -0.5771016878061029245156872951610936962535271616946592763423892923547965878153234
9 7 20 0.4000454293547974976087284005471920155695192425587049811334917566860055526438011
9 7 21 -0.4610071177967721876794144207299984961782120755047032732013963165744152925358453
9 7 22 -0.5163542357363659921918936453047028840267651863608951232360133347840617587807142
9 7 23 -0.4359731123862218873772846385334596983930219743679422178255596302096167228253645
9 7 24 0.4086298087123617351602996587959414872880290698611480097141484469016390706360357
9 7 25 -0.7175157772485818801033607917858695272652964458583640206591534067066791338257679
9 7 26 0.7272322304646023425574820162685011309791008108435988571909524645036406021419915
9 7 27 -1.552783131164010038675266556610361056016962283485948689455919247408733356736492
9 7 28 0.2107395845349181299331142570702027531289152454068164909200201070153058154211558
9 7 29 -0.504233590510937505553879461358515950511711597031605599522749757777240664131517
9 7 30 0.544147089771076325159925578515594302058385730502729179954148669599485769489293
9 7 31 1.358503678440109367117407872326550669235813671159510516080654919078400774746843
9 7 32 -1.26245314655487399202413014928959886829117557881362536453303050148117840324652
9 7 33 -0.07388982162326408849705806832871151740249949391781219447278603150008038490990006
9 7 34 -0.03571905150400833848110629435697544322905353709378642955566228521633910715954232
9 7 35 -0.2567238031566383517510466063707924841587464972705591252466964840522569773794953
9 7 36 0.01858958659588402352530546200074570009104513166734830324411606733267276862804144
9 7 37 -0.5947336665075857607887490390296154437350320358778292891685261048057520529663039
9 7 38 0.3101857880291780000513960127882804170883757881841780047078050160508238517973327
9 7 39 0.2899775339355477644251546953765503132616185424221784893056236886995880614827161
9 7 40 0.3244066336046630039199578230976614194224331925098713047538783944996911711112582
9 7 41 0.3261360533409963686924560079201595299707881541994036928572312143568921023831656
9 7 42 -0.04601999025993549798102644498380311528255257793879137170761474847837375928815268
9 7 43 -0.1829144454201189892581022591181967908330876461148878349023389240601258450949431
9 7 44 -0.1951874748029718346674406313001335502322609363236222080512168556474348628118444
9 7 45 -1.070180120560905394599165384161284776679096403014987213660232687634323239209717
9 7 46 0.01460572319548634145166694860272915223228979036038273528048739393321959443619063
9 7 47 0.0634472232439829021449409004250587947907300405983122016440995802420153092964804
9 7 48 -0.03350989267429087080150370932850511786177209962716758764140537715948824180385774
9 7 49 0.2219707648051734899398137314989877040627893369881756439787840532034626450224117
9 8 8 5.368609398713086267142684293677189259843414775170114861611593650358251361249044
9 8 9 -2.701112448389946758676487033362033341274874453837108873867629240701994761075644
9 8 10 -1.277060067499652806273797674034694345836314269071961040892826998000737567715889
9 8 11 0.04459692625117862631866547372835239717880974189581557241813141212242152926667684
9 8 12 -2.256454067751521933679518482191961472676854843895975328179765835853287034761707
9 8 13 -0.9199322344297024374525132905819733626763014273454161581513382748798208440140033
9 8 14 -3.686822932590404564370936722007618632471333925811208130734937047763006401962818
9 8 15 1.702526979932324508728262142401326914314086383368135219027735141422116244840415
9 8 16 -0.01354030495900607043272788423465421227388355019719895721873185129929810170359036
9 8 17 0.271831443119647980720264713177030334790394024734342559556595592138156925575659
9 8 18 0.2026829160588400973021711150421058733230823604788369825570806395202522504438054
9 8 19 0.165951746191244273139946487926997562193184354346231135653612670584012943047001
9 8 20 0.6186037903816580378094828364362463712533192476202964708972867219221824664450779
9 8 21 0.2934453224496225260477156624165177132123310065340621393334687239059132110624964
9 8 22 -0.2490295149615684428274365677274486181800989613169976008353097727282931449722435
9 8 23 0.2787636133183001833750966097453443026765790617238409449166643173045896102166128
9 8 24 -0.9061332107034395333279692998342432851433071946974431413230160458313119662813127
9 8 25 -1.021952330421015478325583252026605889635377556658003076377799577833508112843019
9 8 26 0.1301148879773955836847316907792102751263620301272841029868927779472889276633133
9 8 27 -1.799123769649891962979705200852773233771544410553442803816434285458428320223191
9 8 28 -1.862399716472956023831899202009786731867680864356581731619085254371320242773794
9 8 29 1.406022087756052184481952660969580782967715482142729814282423666839672848987432
9 8 30 0.5670578744594275664911196605798670396150593433386809571481679846066776104804308
9 8 31 1.733534299075555250475293747144724825775709985094164970682721373065737179422928
9 8 32 1.496726178611515478839284907566777251526949113995269621702895089443071074080683
9 8 33 1.959984097589663794264858244338574106270087284732726669082854430625004096105309
9 8 34 -0.04804433251108600143431880492223220593255185857772782874140321471346001069138186
9 8 35 -0.1623905920399648701232781886835947216780269063407739183641833277236916357676177
9 8 36 -0.1927441787339302814046180066047432698950393647638360711500652413259289350350906
9 8 37 -0.4277748325109776786146566878623259495249605386399224412846183730488519579872731
9 8 38 -0.6403539006955610933480655937162247715357374225584465618637644867133263287202316
9 8 39 0.8291036369522577548590033644126709037742690791847032323059425091263916233804613
9 8 40 0.7115169546890370595559337010979648344737943268709179659974618949642962669237824
9 8 41 1.881496485002687308577090254650963355406741065022029183089280240453924435219059
9 8 42 -2.149274379872663596305648865903822632823346522028540068373205567503274161491256
9 8 43 -0.5957901487490391819643489837873725155999766488710705768829735897072151190583263
9 8 44 -0.09495289705360394949623156499082169328642057346371782781728377967766040398388304
9 8 45 1.249979017693077080229973654663053646488472172125961557909887696769553174233946
9 8 46 0.05761676932408445901638181586104990154487323134880354488001170297302152841604389
9 8 47 -0.04583958826521538252411033314018166546908675649544571650173097200304549232384537
9 8 48 0.000618599055246295430888236271047081282415759378472063668175174738764114688114208
9 8 49 -0.02881244532696572422352050669342564625467553245306891552139889857645062570531604
9 9 9 8.934016780967960162046720525183934583876608621773362820735576633312037932477649
9 9 10 1.612612599506448508778493548781198196356570022460272623080542667223285722453725
9 9 11 -0.0005664919315681493294959784458968712212633449772252048316048713604669566240241651
9 9 12 0.1327938523357483400649878082668075005008658594810009770701501180581649118253273
9 9 13 -3.770080268836593633369025172346021319870051187247397012301062793051793075357346
9 9 14 -2.434736416851462066278477113053770023939050121989644315782701709163304189527758
9 9 15 -1.736387917751098341860950317531226464952611736531934292561362442243359322183575
9 9 16 0.002401783837218983792865789905285374162420470742726509582614864107773339364884025
9 9 17 -0.05285573919350269868608354255668677791073557423364234943621491942400057652840357
9 9 18 0.4948413919110957739614020835078968711255317528534502827672358794758102349311383
9 9 19 0.4920199941665051266887534517990520524303634919682463108465784071423117499547396
9 9 20 0.5329206132001945943018022000898074362083403534235489934057128214549921930827563
9 9 21 0.42240184036884949288341426328101942781689694725448869436491642328846548658087
9 9 22 -1.335421516746283861967026503909485135826346710182261184064862799472901271453753
9 9 23 0.4251534888178337332549013291547022295581169791193994127227811342077288810180111
9 9 24 -1.474677215990440073818281284086563882400257537843306860347939725732411402146615
9 9 25 -1.227422975716213352598369103885354648795559008225077791810545945153368918542027
9 9 26 -2.243375158146666637970139242723573662922121079452576521433005359921141853992311
9 9 27 0.8169109959654564027600769935583718875900612165748780128596692963571317160868603
9 9 28 -0.8512121023253987851434473784382812744087581801621669578571078334842331004669777
9 9 29 1.552710251217612629735991484350154942140689138508768724304815994028425761045792
9 9 30 -0.1162440834628443335949422633722976493415148963474892603585554263528999661019557
9 9 31 0.3736211146342090239250324218491190690132524231246532730176323071209655715082843
9 9 32 1.460344056860733356832286688221276287980660566513252771262538383066156040568348
9 9 33 0.08470019188333745209663710669326331094985940001835292517613675037884810786796284
9 9 34 0.004061915549741494354566572601091513537056516515500610698538049375650591094198623
9 9 35 -0.06678484317208542113227159431623135287024299000902981946674744032187462133594858
9 9 36 -0.02345504132285013600730053160141918052228995472119674256669920924986121287777868
9 9 37 0.2545425948759349675666795097849708346137229657471757584814812429436129848764842
9 9 38 0.881038438617438206856753688154450672344731256145462844515881126235493753795039
9 9 39 0.8016789800196523790930688009180412107255110339715626580801290638710308190595912
9 9 40 1.832066439276913530652470189849877283927006480074387747170785260044590643187683
9 9 41 -1.042034017961524200953852710036069669578311528830089910340611633856425741764798
9 9 42 0.6522868788040172574239270256212572043700277219391707628180247594474074284629807
9 9 43 0.1396909985762889555228702232166915840136791969202351687796014077764919948013675
9 9 44 -0.1942493762163179530485661890724113194593568820850682802491183114954556655960034
9 9 45 -0.0208927510023063978289585772064903911710542368375497742418453146466943302763017
9 9 46 -0.005635163342836229916517797812743180942776134832268610193806127248771641256359835
9 9 47 0.06948398142600768122294531926345996236941489900639572570397406171867028292904518
9 9 48 -0.2451526142698655593923015167603534606594838086692665028193876821286625684804222
9 9 49 -0.5222457710726811997642394984033057883537892933039100585404296533445440407899892
9 10 10 10.95124020261552216198097387329306901967033840326853381461200477407300739381179
9 10 11 0.002601740776927887531570923919252024029203951010943879649294544944145016309489611
9 10 12 -0.05255115011882995102403003929353279502957027574477899645945312684706725704580594
9 10 13 -0.08810776497431349302156256424367849978705723921919755323039502539901937543782519
9 10 14 -4.320350320605165383911646435484115043343166353418138126604712459233671086302164
9 10 15 -8.371871018976897828542186365550952352334528528191316840937744642800151507800113
9 10 16 -0.0008331803031503247782167835599586142014148612793451652097168647646378212616130314
9 10 17 -0.001096818567479417692855813708082435211447628047871989650274899221283624141482831
9 10 18 0.118998400340658696526617751484032857086961031506493470157925185583414511614764
9 10 19 -0.1067789312279449572054532135613925479426711518321789726166076276048719027074803
9 10 20 0.5939991348989961472680262514280849100601707811633402347768144770291222333273144
9 10 21 0.9454678065888379851402849342671193766792640052581815121459309916748701461570102
9 10 22 1.911389117914784642003359682633415172613643271684381298606524631897088326562311
9 10 23 -0.6303126646462926112341317626727697380348715172874041427610739942066428956598254
9 10 24 1.168695583216947368117532499851725537459952335674472630940741497761804060308428
9 10 25 -0.8657118692015171280901497290147085136932050742060461954706155845056239205025062
9 10 26 -5.755493784314576974936740167662138453938991320505646859785099980044631441928015
9 10 27 0.2043737917685235038826515551182366242487680623372406747385276522134047503773771
9 10 28 2.790397449257215504370185950028560193935821972461456764940244269535976930284188
9 10 29 0.8003152122881836355706038326752264951702860211457409586634621926807480133354836
9 10 30 0.002987082983103045771885075226677041522183935203587941369581077883152755995650597
9 10 31 -0.1944022697252101314077492137245727132909440619804935186817470185427240917212181
9 10 32 -0.7263153481685942781587689350448265041442440262996039753925140457647201300594444
9 10 33 -2.395874296804559071454549816473661028315047374602677883330687169173391180365541
9 10 34 0.01197091635207665737039735946810195270085920923357325511423365728044075701824733
9 10 35 -0.1263520835839033842652695248841654281575073301800387646050442549780154713468416
9 10 36 0.06100439459086917366742837263147377194091883140397078283329440991759003855298882
9 10 37 0.4944185078587598051369034214618032367631941035651058375124654421134961518627322
9 10 38 1.689830655212918794365489448337950874445130790128254572798830451054713316211698
9 10 39 1.070418722502975326591922420008975373464586621810316568973397139356097116875457
9 10 40 -0.8281827533814419879083168656829382504482002028279140501436594627308748612586503
9 10 41 0.1836781244353114344392596866725302457584174648381820685993937199898885875691656
9 10 42 2.118487335214429395776634075718591592524632442153280420561739327215695259147918
9 10 43 -0.01675563083261571879383321337508142732669195724550125219394738982876596348783577
9 10 44 -0.8924000068184624543405969641405307111170779137873775388782432079047931794404105
9 10 45 1.267414000653057708742378054966900553348286533758788730673726908432512826402154
9 10 46 -0.0140105834949160898773191317783766293226353559621597943885042803443181072275194
9 10 47 0.210296058297338454858676500355627693232455999011407628714224067321437275101264
9 10 48 0.02078023494699128181249850751521738997117742713295348234890863098604035258783673
9 10 49 -0.5854601106888687609553560570110514797439871933126696219965460743101670677156012
9 11 11 0.1698076201522212932318331746706271306475620052025481707214752576901902154249565
9 11 12 -0.627871106622981530828957188438591333987503825251020151230579617936518434718636
9 11 13 0.3849660647497558340631125451039465145587127505990954496155717527411218489725633
9 11 14 -0.1407983533368934657480183676242118517758087542543944475605579388620096288524766
9 11 15 0.6965377123812161635594710924302601558801493101193036586011329918720795481942839
9 11 16 -0.01726255630879962471899752122742196502467615923202186204204793681925989729718585
9 11 17 -0.01629763988297163654026109117801082994272658040480884083941201237754165987730424
9 11 18 0.3637503973316701781016261335116662402149310852068428663930508854855668168811793
9 11 19 -0.5963958740672923771983810178871082752084643707200314268786161123583628689274665
9 11 20 0.6452065672744901444962936237771515100302586094172130678633443003630419574645382
9 11 21 -0.356368034620760481263270391681722896467022138597531388417590949921044548175176
9 11 22 -0.8765482384871454334749842822343470765903390294630457632244204245566436119790736
9 11 23 0.1014526178177450965076253861885044304216755592281385602455126866122399053355036
9 11 24 -0.2390099544458986842951391617728078363002208040364289012346852229105579156349286
9 11 25 -0.04864916967736756334393503650156720628286088420285553230063580084662785082622745
9 11 26 0.3136406054471765339135820826687182050469921474239572320357767342368543993556198
9 11 27 1.627271287207263634600686064359798479698437554783895853977519189180761965014961
9 11 28 -0.7293773942987977620420555538374754234792493854461581737700572050299836944228336
9 11 29 0.4006140060051008671060897353150904421817097419049620410314761121389129108492543
9 11 30 -0.8522051218777138265438778640325296468218089501465450358072991919756720358743837
9 11 31 -0.4513342632697101493132016382690940058052551481301139630826363836781180174675324
9 11 32 0.3195818026932975324038315414121042375870352440757618467786802484283854717905168
9 11 33 -0.3633380219176731078659017478221752384090756577055235453915836899862735398393831
9 11 34 0.06809233540510719069408230607431826620693156997161634206516131726770396342820478
9 11 35 0.2606685786833590305351577480636177695967891823597361514976849918604110621247477
9 11 36 0.03535786635981319088366369583131473554240022294360305492942278762523358768134973
9 11 37 0.05495504621798019229618122557035261473791334089239604136099454404807804153891253
9 11 38 0.6338212527702278886999969120899250359832987366982625577734894566866746375110197
9 11 39 0.2170408720936901641642951842559944020429160078374336261951381686987144088802961
9 11 40 -0.08343029475130913542721579337516313793191623792910907367630986448811427963255467
9 11 41 -1.574939005540335270125128946581635439943474167210486666801040469367206492396024
9 11 42 1.201287601769810334874642605249054955635517908422547556342999514036141410180249
9 11 43 0.6898826951704130265428268325668574595830192539401252466781279623240696816851477
9 11 44 0.6914380832238465968202050685200737913023047028113874737849020165513283484391545
9 11 45 -0.9445464223832434742960948043722994042611251492028786876473726741950212120559577
9 11 46 -0.05295869949963401251555137651285138118643442258955161784461031763246418781493896
9 11 47 -0.2060892177016008669939179880883049696122036676845904868673072121931517089545115
9 11 48 -0.3952762364319257321559820271885285364960935754010654174511245299333721366644932
9 11 49 -0.3968117773472901428936229860239320672707854893862153929485020573044959040856232
9 12 12 1.267754836939948637177934832628387960409755778486164291025347171471919071211505
9 12 13 -0.5824802539008228334401531758326063404202169198103367023020542772436983958900088
9 12 14 -0.32827400254121190176246948232942643968004929855092714871940231640035145015476
9 12 15 -0.7936013859407524163144479083580222185392848548354756726969096128923137622647388
9 12 16 0.007933145569648482564585300755147281885295530745145511907512193211095556166592615
9 12 17 -0.1803016267163010346288393371199060302080944107432629579831048812423900378317391
9 12 18 -0.6330663062734361836433033558140281624596205020702534257358983524682590855950955
9 12 19 0.8606837033383510418709179051165014000868965446006459781684248769362292568061899
9 12 20 -1.309365900276628393567444691744408934132482458425431633144870442479150561419175
9 12 21 0.9366608474748508236601309552549085979938837659078630856894979696498641602590213
9 12 22 0.8236993122500494752554376885713501517826382753283411510731470432173393886295522
9 12 23 -0.173538165419852778321964815595083466224746839295391974866775913305550760597742
9 12 24 0.1938942790531706661432635684372870606291299044715998875490504742627249068300167
9 12 25 -0.3196254051483025362207033737998676793020305526734319344411400210262580541259296
9 12 26 0.1029173766153185849327948903242754916022054722453133941673535247231020405484089
9 12 27 -1.309111492083519169239969640334561884573621215528926922831943292095570113802866
9 12 28 0.2935161698638640606619958782096744662444858451887237609782970517734070301612186
9 12 29 0.5951515192186742441456023542189667654343599172483324694786215991576780577981648
9 12 30 -0.6796733132512802400713388593038093718279983276625518050303598949507878378813634
9 12 31 -0.8436368330123780648701840985422266672368497860383819135134822369254595881039075
9 12 32 0.9002299584455724962692255046700960065729144920783454387925377859952696041290957
9 12 33 0.3259237848388184989972717558307740945356166483763814141896474579710814574140094
9 12 34 0.02671237586794642481163775727649620353785181145586518421522515338485248657622465
9 12 35 1.011158031634457983228919859527363408778339211270017405675060980766505398263125
9 12 36 -0.1439852956005591871570904775190333322260024986483889277514149003861407451424061
9 12 37 0.8229209372774760677794211954379027250921120856335005184833638455246719025718315
9 12 38 -1.685475661299039941261224848508138032555234419949482259096699128368594122766866
9 12 39 0.2104339095428173000890464452991512363967842003760965092616611713639463202564977
9 12 40 -0.03127925885120540949635848593852731352093405944302985740340994507913430040583295
9 12 41 1.428385030596746168371099429225669479067135341666575937352515070072385003260571
9 12 42 -0.5997199457537094228070279821644706404116931212532403337844782467160525472698103
9 12 43 0.665115613851531624148867717047756721594692448185528327073044069541047649261447
9 12 44 -0.3908132044263551643235972473716082232199540099715051300950810763813933245131129
9 12 45 0.5057169138738742126748557507426243998756339916256147740644097965175668136094407
9 12 46 -0.03411975026535973327195046205730366185646954883294017957646670601369734663844391
9 12 47 -0.8323859205520035668952426567377345843258007409957167552617762873123546303696262
9 12 48 0.7988987473779913064870694082028785087045269352726561617083846364057737390678705
9 12 49 0.4760371237080541724373549410431663994948013262633770428169203874809947884944432
9 13 13 2.193751488832256505343645441603434810490890151066114678910788446909456636445557
9 13 14 2.776138680866752179904306881478204217015257244857473439356880993215760732205139
9 13 15 -0.8685187296867016295125722382935438617016106481991440280734628698514202943918525
9 13 16 -0.001335965452713484276340209319327119508871815101322427756739534816783454627888643
9 13 17 0.04164601114515204205924483386920323005759782263235281795672861470947367523039428
9 13 18 -0.4726370335599849950587496666491542522800992758057158755647275025327354311287612
9 13 19 -1.389572308910262219518199469969160177697289284127042957820241453997777861285135
9 13 20 -0.8523595734829090768727989766643750763593872056242221103762408260590947371362219
9 13 21 -1.149805619203147371828174286163202354435549831011181865958561475584919152024258
9 13 22 0.5235061112710179905510879899778469513236771532164910602603816081395113190589736
9 13 23 -0.2427335368653310872041717950510271511661759422947682840943880394516982372316419
9 13 24 0.6576071610018123699477547115038637536155937359618502539119905771785249257351748
9 13 25 -0.4222877809606642910364288526632815803711784545598449500144374122045756814852941
9 13 26 0.02721056684960794218198429383842285521928740729294669909909170473652217409833222
9 13 27 -0.4441418333493721844532988210919871520104850391109129963353670183969816515866582
9 13 28 -0.9748603074536468713423399994082103518972390573038240815765258937395647151905732
9 13 29 -1.215413969968699671745084739213019100576202112586400172724629563472001702274301
9 13 30 -0.02125417230433962788820388072383508620370679890444220312286547498420851916701194
9 13 31 -1.437480412489549692606021827787809962080528339396410652330253948916200906410207
9 13 32 -2.953982739555181837148768091824701878418172881251861273854440330349457217234392
9 13 33 -0.7437820384604752813240143134419908075716520350139636308966645016577178354939021
9 13 34 -0.02608377791243145954825744428656479581794120959791174296929869756655685063510172
9 13 35 0.4580117898919840838862950409353592337171820340794254252478176011360719079313975
9 13 36 1.464976480777163581776180856941634740529949812809678393721292721153243854070114
9 13 37 1.620532861779400539727196614564742500912309915349519211945584434768528400749431
9 13 38 1.914185357022599733246999613420298319752765980761433239519532593240145012905469
9 13 39 -0.2268787374352174955185066078378738749824508378178720267919181580440520518545666
9 13 40 0.1452094111319318715496080917458757583096162989121764523789030058720271938621013
9 13 41 0.5714466214492327302283320345512461462587745108071354440608814018550102150940766
9 13 42 0.1812224737789179692924917292817416568676066345817120951977029894006316712885242
9 13 43 -0.004297575790510598289671517955369141124539045093832446449511600578814898866366276
9 13 44 1.586019267439938224104606461731891640830305856490370314722203155975772770500753
9 13 45 -1.235784929939806571134924547283843634874471182818987524156051109444666438556239
9 13 46 0.02918569399883957849946973923697043836477551917084101190666001425409209195059801
9 13 47 -0.5085880119749616801960030821198916382777544745753479891824191155396417168705828
9 13 48 -1.040340277987739234010353304780964307781410161005151116791519199694129990026376
9 13 49 -0.8434731886229110895419314005440562752687890598529500618612156364375952408830427
9 14 14 3.852305096924066982465658691584943947075568534747108645331108372116246189797837
9 14 15 -2.108574663679689832875129436699233213091446358300392268129113238400820498824486
9 14 16 -0.004803402064093047471826527019891842468118614214562141313560793638306087121333285
9 14 17 0.07918159356993989358417514776351039157292116987496595951002968355979985348098782
9 14 18 -0.3041626694795601525886716924789605787007133581041173060875835455413320301017366
9 14 19 0.4507455651711429945518820503967710202734185394515700884351662500114685043668954
9 14 20 -1.137908053950205565409444373678117147280538865070041825163591889689419456310366
9 14 21 -0.3093242420437947426276733202247539902381996747411247385844125958770784301545718
9 14 22 1.512250296903124491356393048515105913302464434640870861275485090663266495580535
9 14 23 -0.09448159984039124652182178477573125883324582504553626322021144716867224700905341
9 14 24 0.2662132554006647764007541396776659152505373147893448602343670140030409379917987
9 14 25 -0.172186586874459926300195008770500405627501438820420000984174776700230314343123
9 14 26 0.6894301158105851892011183269004992876808602400555666640927011728336333251620683
9 14 27 1.749415831392535325150142757257950074290751443555310958900904672871250674715002
9 14 28 -1.764043517312720473746534491256304275433894206310236920848327503979053669603237
9 14 29 0.9337064877065634611515533908456411609648576636031840140454774574740490749623587
9 14 30 -0.6681018621554493723668266888427212294146271142985644000178934210641966421708847
9 14 31 -0.5216726128390917400749107316980178586762716446591876732606072358068978513763827
9 14 32 1.062855056985144553294467605844184335018177817425067541519411377759273006679772
9 14 33 -0.8472368002710550872746744214601638412741393727984720493117856423381966631564035
9 14 34 0.03265177781623922580192063968473945196003414302585925292908266775795268060555435
9 14 35 0.2556390954208243734929152617150630257887389238519326089110081834406436951712603
9 14 36 0.02336017655155666001007235825505117879518696774685026285246280807881052239868799
9 14 37 0.5276125126165824625934707283709549570500561115022506949912970951717787836762733
9 14 38 0.3584012457271682645553277876206411107557714494069757365749843901386763042685012
9 14 39 0.1732038400051724703261412022613537356970997858113386722992213059621001132560534
9 14 40 -0.3237180763534464817011527810623741031842320518760439630604832606615370800730162
9 14 41 -1.495607015437370790567310745009203123764193257038842059436601832190216219550533
9 14 42 1.193623597014461268338145165639241836036882763257550730554863228881991927532194
9 14 43 0.6153028078328851235958907192158057249641273485156418304577769858499169985520535
9 14 44 0.6571655169583388618538121871982808528953841462170856546451959077319387173364123
9 14 45 -1.261979451175169429551608322997432398546188967900398297828817778699724371195157
9 14 46 -0.025491603218163658748817973878970851956143734546631621015212523571445446340867
9 14 47 -0.3131273324762041122939974016888746814866799616805869714591381191330062288101736
9 14 48 -0.08922117033107158582402751967289979947493282731462529912866033610892410177526646
9 14 49 0.01998067105000317424702685351110150920281291702211437321966187199158538670591782
9 15 15 6.021815029810497121927277269221852703207320274866754467096285647918164916277387
9 15 16 -0.001090606413713424587597078665445999100848869085838143660010548852481550398397707
9 15 17 0.007612085858077652317287841668940571524641621649525848146554227800963910930606553
9 15 18 0.02417261748138984482090008281190695790876033638135965538769850112213709080784572
9 15 19 -0.07969687439431068634373196111287985864733981216878512329067354158133009698804679
9 15 20 0.09698535646232091609505388718346384438428707704242180672546946865119671698187377
9 15 21 -1.657025854026457547209011688839679819587227044988119267929199656307473944818959
9 15 22 -4.866075331887569499169818465083219651545523038822815202486257546672421064007849
9 15 23 0.4682392675006683662858637631759152264369994768458203152638890215703090694452543
9 15 24 -0.3028940081806075154421144128939050914330318397715846616511470513758634501024896
9 15 25 0.2930704640010232204899633603650367305394423987495345476985178210105798975197334
9 15 26 -0.4930209462493068805983053818293020328820899693796665485448020845644443395494966
9 15 27 -0.1452466151389492410687415960252999108542237870451231967591301141084803230274886
9 15 28 -1.30625087880701453890849774338224211729680161700197413009219378796880800886628
9 15 29 -2.654313856175454678634640313624306220348256113844701817567397378699988870558747
9 15 30 -0.06798489355001285200358821541713985868574974935132748819764335168393110777280793
9 15 31 0.8173350897157517342040851215443550836525750397131848103187115224302685182391467
9 15 32 0.9450939111027166052826578479988535190583289364581235208995532801378779874453608
9 15 33 -3.307156321743561722814747218953801478087288790923673098521489912360710899395684
9 15 34 0.01804125626170374238696339920554398915052849723545842172035818825536100969412547
9 15 35 -0.1437812274719472685964036228252019671184709081045233532274870744190315396150964
9 15 36 -0.0933438852667598188606950007563503432746742261907428082516377747249226116670454
9 15 37 0.9485306233198473913946035788519897676250202585906129143568090054659113669088232
9 15 38 2.706344351288027074436466654800071651415602856279517123063485044194080073517059
9 15 39 -0.8064762818717086788035673137133369887378459040299232086617384739799368027423467
9 15 40 0.6160385592563454674727254783318631680917622165416393224400209446671076812949294
9 15 41 -0.2172606908376298246464982850308083694748194027348194518647896029587327960223899
9 15 42 2.127085638963994083501510519560514231979215842225694313663808324868205168767085
9 15 43 0.1352241531372445887777096531887535120503075832009047510858341911425006187981895
9 15 44 -1.079434685564403471449630812167599254451227262323137320146145093877148476499095
9 15 45 2.431776601523129113017834492764302429541369070128587918889139518498430373542135
9 15 46 -0.02152980197787062762440051266303916677815818242903796631290220177628645657064224
9 15 47 0.155824495194825714555343355463421905992262262016724197412449755522348016178058
9 15 48 0.1245188887727330871498410281825781563777274033797575581368362462001739802977436
9 15 49 -0.8942564779529640710480412504468503601338425082144889034645241783088236709375884
9 16 16 0.009835110634992427863751742690273024004810947286685274074837743538119511887990544
9 16 17 -0.1105484568908264480051033986604132372684118829886112540375045702764106650332785
9 16 18 0.3111984466728087085679191881516251172964056649769040515794218798073432790253846
9 16 19 -0.4092663395500652157189383162293572050060203412423296810423651645755815743052525
9 16 20 0.4993825629692983395694296888521962640675261423546403412172806474087628102511418
9 16 21 -0.3675130067587050661805185429040633114112674631104424141135329366597841296605617
9 16 22 -0.135583787942203654742099443697043292757248114288120570988399428381187080923089
9 16 23 -0.04721892271192874796335164991850388170296806488781080770853226229200707021777655
9 16 24 0.3513358102620439886281259307571273936754320640131745765076139625324016096565813
9 16 25 -0.5451931358481583664364076511430847639783170224101183096017766484895579963180231
9 16 26 0.214858762439144523245936772017966581113105181488286225602176411931901454229393
9 16 27 -1.353406243631981904232060293968766609518498245109705004902829800862043056436425
9 16 28 -0.1363821165256281271906178477631592133235462553605292728944937355860519472907119
9 16 29 -0.1418579419025624962106723748630144836091839651065444146349316516834547751938716
9 16 30 1.089512304325866002950048949304035657963295060024808701913387099189490853206541
9 16 31 0.2840791764111667006282603715941123482402839321362024420078121483801250176246473
9 16 32 0.08546982686098257778988256596158099377045766850110498694559662578434357219286877
9 16 33 -0.0293662813283799684209574293204548178301964602547771037359998086327907933746628
9 16 34 -0.0960391430302773231843411516414470642837408850057209348611467232668069600872873
9 16 35 -0.3727681046144338320337307303179576647433765438658946555313406324104912459000499
9 16 36 0.1577802748806381529646430405995165698997711334831167850575768093617214922348305
9 16 37 -0.1352603851226684068251820669065782381214772449684522680970516491802634395700291
9 16 38 0.7810142484578939911780235058348388850103477557432976116938079130079680266053411
9 16 39 -0.07938994201917023489539212676499256733147741420360997505673030673556462667261505
9 16 40 0.07296806618750427108448342295145954840734465637663565891164899849174343603131902
9 16 41 1.609537848149297027052767983617467828538630483582848199525724027114208965222278
9 16 42 -0.4303929682200134977823960837156688026289568513936275538601812056074969882522808
9 16 43 -1.137637167888922410802133359929412665052660369460052057699001019323107811161755
9 16 44 -0.1631402788235365196803376844995522056616011431459068069215055902785477838425667
9 16 45 1.228743957006950291111097788138048625128000645609053585258185031330958593480587
9 16 46 0.08840930251454044479223895303179136542816424501191414317245662498007680308241704
9 16 47 0.4893274871854084529489668501266547250959719093201662558124576476665858292744575
9 16 48 -0.5559240549228336304463553339404880223569512206365624085100679443365041302147028
9 16 49 -0.6048761247847602010524049724708153839368591015041670149711516931783162861109955
9 17 17 0.01468481870575513297523467302712461039139942236454884831159088723793786205396715
9 17 18 -0.07077417908240851737746477909086248713999545136604479183847359073635634629626016
9 17 19 0.1125196868285574548939550760410070080636571547352499942615480331067262969050989
9 17 20 -0.2041277936754512858802855747435550870300989200668643200473455867646445030074922
9 17 21 0.2203518410019930505930965494417189983034368137963603617098405514449157094120967
9 17 22 0.4743975051062856758124903216960827509629737516654775900935931995165747815611501
9 17 23 -0.05704951340016042011692443203952477900039628746212446945423110343712654490665906
9 17 24 0.1634902359214906966649128250106584962794740069949793042467611819229281135897748
9 17 25 -0.315331284380909694249840558976300616101027853051947288193601339161248912841298
9 17 26 -0.1761803201141199771517380225255031333863704167633042792388347520612490111883395
9 17 27 0.2253383801963899230970602970389251168837562389268410403661948327039949885774281
9 17 28 0.2034926109665581219984108129657941505555241777240976809976303341467989005747098
9 17 29 -0.4717861828967654201559560776941527557293322963382719861123941830402098348269765
9 17 30 -0.1458626694919045601880569819738487032299204626235468816209159664554369132601859
9 17 31 -0.3659280342271557954602434747576891300052722235022708881516065349156072090361753
9 17 32 0.4526420971492790408926819969017955192674947387446504829941484887857887639527109
9 17 33 -0.5873139328555800954460764818669709513277380889663345082158460080613582532107533
9 17 34 -0.01450197170450397319754164166830547264874897381427290137011930554566807626038528
9 17 35 0.2505646577588193256357761397822278298119081543748967977375961972261219405209605
9 17 36 -0.1596151552727415203427496155767886648245287076790091392655581060935618690011536
9 17 37 0.4462459015787744976601306545873512245124963218216883434004421638600514268967855
9 17 38 -0.5135311193399817796298077743807946611921425455329833212343311315496734881678347
9 17 39 0.2786269484161253105505213220675808118417556717743485150635180836868277732001109
9 17 40 -0.2141339457197658868914729658427303284212168122170062683640607886118746975518228
9 17 41 -0.06407307426367016535275967068212063661759622992989208803052480589502969940059481
9 17 42 0.4457616810235339527930466778236013992787935039727899489864854207872127532382974
9 17 43 0.1486461743830899327499006240059014266537578856439449570496981632908631657922349
9 17 44 -0.05928111494577519529474769141245369188183368486435484380421157440055927126873428
9 17 45 1.089273583016398343076434587066250884457278960614542722459838687811255873399222
9 17 46 0.01176740057025995226500496336684164317177495411490531058139177110683873781300104
9 17 47 -0.2230476898068717870878815721595723692895333650294317362768235272376167974110858
9 17 48 0.2873525596250498757119186532717031600653274186628679043600877719853409688450199
9 17 49 -0.1191441678910746704705109904308156891244848077912312148429360156249685700595477
9 18 18 0.1377565733274991020734382464332884967211832966149480650995970410088978081295635
9 18 19 -0.3045948139007551138944920684669951605425781382710545459781879451682273624367619
9 18 20 -0.03507572564819756836388469534181537277378479411065393500265398353722571494569063
9 18 21 -0.1058409097902088635146441915916635173852491312829607231214133607324826413385021
9 18 22 -0.08113796930898073948031340436025488643512348186032467742431643768685428781159549
9 18 23 -0.09519532589696554881631060699573381432781647421633504190504721646833528429391789
9 18 24 0.0754475681402548209482335934991391183899461877586356582205028296442883905182586
9 18 25 -0.04771241679503512415647995708514318486433708562907275854752112794270851557350741
9 18 26 -0.1680179804906475559782475888929898542108037729232596101362103249382928325868318
9 18 27 -0.3680732858798647825177033506636427703610202390792474709656434943933711185125644
9 18 28 0.504293115830486599207342355854783239311097612409818690636169241009803238082852
9 18 29 -0.5538352734985849347506323554156927509391528381905085847342897666859275295399935
9 18 30 0.0215034583967356678930345916286081979253476278971445099125366230848271205965832
9 18 31 0.1934534857230529963576566224205744421411313139805801286755818126226873878397333
9 18 32 -0.0748679349998298203973628168199531058104299285472699435902834235417937767209925
9 18 33 -0.2224619972518348855585121097201087109751402268960689850955231195460017747068343
9 18 34 -0.001988965450913216210056965423291799353681242196462932260671416997147558546062608
9 18 35 -0.09252216037467405952881158875408823275175821874701344975510460208688649541836762
9 18 36 0.01050057179285894303528303970342264294367270336865730246606286332744721896613878
9 18 37 0.1324598022915384065926959951502152089074273266168484105710240375396971019704749
9 18 38 0.313299532650783044853678024331804754721397387266793171582967153176379409485417
9 18 39 0.05657000738076992661791444986434835018322452578561145945246105431256539751082737
9 18 40 0.04887443946888233945082571370530901002958211937266245381560948412336835889957153
9 18 41 0.3433704169290414211110079257788069546236342376494494352526456380567426945181881
9 18 42 -0.6180456041382967378877182763646309857229421588393466433721557640677772516118537
9 18 43 -0.01728071707694833577821343178666931960970555031119547118972707083722031264901704
9 18 44 -0.1484550769222655739429454762574829313961805585652005186392925770282068756657511
9 18 45 -0.02806880679121992408444410872206856363181625187700685264710019929713283907811566
9 18 46 0.00247524581217255277635538020975853357241799403397817397225799516787421819303376
9 18 47 0.07652571429840608123497979912581943002783342561977472450045888100190515276186946
9 18 48 -0.05253676988515422081135763145444006906189524655064850863983725138311579418394446
9 18 49 0.03592173988503222099677656243666665241456658065329083207415429110553071638902655
9 19 19 0.05253233422982204014635317350368561301522847008252396033351689726915926297884697
9 19 20 -0.007861461127822706971684708692151226168903315849994840322672046619376846942688125
9 19 21 -0.1711747939701341014438286317963423982722682626244929595865891768897184384102508
9 19 22 0.9449101883482826511288922441661326608163463412409233864412815847977818141286894
9 19 23 0.06870525299468495053252874312643710634800280849092998707711266005871080772033388
9 19 24 -0.06665686758654704840161856883794277690468073924397706594220611721017393709511533
9 19 25 -0.07435087817942309707989334100735814373189548199484309995972033883031118529220216
9 19 26 0.1283697174652188468291773998448160113931930584149035355563664614749089001013517
9 19 27 0.5133393979309652221127531383641587851660259002004312697101458626975483453197869
9 19 28 -0.8467261084302616351164836348874218839637941976026054117410678439246085356665519
9 19 29 0.6353391243674412708630188837146458131248943169882035913369155042173487298399426
9 19 30 -0.04446505656987795999996730596279407554946393050973627388515970640907373461119013
9 19 31 0.11151755490138761384360653787854265439405745719187835576354789622843828950561
9 19 32 0.6575590636161541778362554815525431460791000611472827052232540887151724292623003
9 19 33 -0.08123061880089146810294730742101225764590621659326252339513450011953482051396344
9 19 34 0.007084929850143193985936762287418011020390961385406062052858718218985991554655821
9 19 35 -0.1019358801310202891013437755629493160734755689358982335470072777099035411515791
9 19 36 -0.06914964251380765049554616058696575014668134884013034809740752646855869592907456
9 19 37 0.5380365774747314903056976146397043942403467742882782717020712300542136433160039
9 19 38 -0.1359082764802677704724435983908752820715561673075427842168622726555806514552171
9 19 39 0.02301525146371107009327111046090726906691362837100084902981123714124207376850117
9 19 40 0.01535877564366315657343474294813545898686102874164635915186867016401437881761211
9 19 41 -0.5053410238920444337569104740560524085310860640234335403910172283245591509059061
9 19 42 1.214802058952867928245228573935807371055959555107313947617646513218726344563794
9 19 43 0.05646537323298178154411988805691292868754861889840257070304759582104840721849099
9 19 44 -0.3318840407577760273865703181463257888745315969904164667087404264618182556518767
9 19 45 0.8872290970946477769679965190985935414600043979215821231006039738406563587463265
9 19 46 -0.009222951425258148680420645508653013778120723483176254262089228635383859949283106
9 19 47 0.1287520711597477543903550099356720363855857155570314071523152009268207086618291
9 19 48 0.03928450454965686805733355295049141997852257250143287168777375736176376536051384
9 19 49 -0.5617651744044272553516919323636530322606160001934155832044007030106134152571121
9 20 20 0.1458003217167987926332894344354523290149221452854673963288762276755927556788895
9 20 21 -0.1649242734392913290489931575215087582263525242415929283082965859315745533864723
9 20 22 -0.4074514075599234366388169241121631811232923087127740959353932098146470410330851
9 20 23 0.2990472096547617759593372607080764976169515471426795675576558282719560245849019
9 20 24 -0.8416119357449261211115372370523843882561839089703608639912554484672595720646047
9 20 25 0.7244262851465982804178631084530646599725251037553688066533094638039777201122541
9 20 26 -0.2312302188923602978190978482015129638746588135986031966267476841062615329289855
9 20 27 0.07683347491131001423809609499404700338155800732925407316257265667798115176978445
9 20 28 1.388257438437799234804882343354433621948565544551154070340010121348576951891721
9 20 29 -0.1178223970071768460200550550806055120842963929005381560994637436581907652568224
9 20 30 -0.01852604273714316987095408446945294743766575377578774203630972977419113891787327
9 20 31 -0.7390047788384172753351940709067414942975144118970439606798756053313926188370345
9 20 32 -2.238756088346904123460366174628401769825763661622803750478026306014948408763558
9 20 33 1.509712735106397204663951804882884684452728988815694754895203300138491540313415
9 20 34 0.00226105451128904704282184212779735983431610656474764483474092014889999715556315
9 20 35 0.01027371487237790746004921854699929912584303712644310826277790943393256808899901
9 20 36 0.5374379016275463704193200573658645633724906627833981470099323201287696780451591
9 20 37 -0.4416091464111049178290644061504124000426671058380752140982297606869385653526858
9 20 38 -0.1228173057907682568779176524282965361184439585298084481154863814861868292839908
9 20 39 -0.2253736338459854016446755621357044564264326333965302747859871312583838787784162
9 20 40 0.4181018917517629458965209874164138699193315555354506739527229098345887339276398
9 20 41 -0.5338336599411034251130558546372164434314481757086216282146218093264523323606216
9 20 42 -1.247319810619332994260392594757828451357641006445007123544899966316340624907591
9 20 43 0.07371059127617246685390314834801853581329670443156346553756097647186460400715665
9 20 44 0.9838461171362647275632166270376650187120329663744274686308636880817395046700055
9 20 45 -2.437848523424275648370641732653383564583323973343449533343781233980131401679713
9 20 46 -0.002971501802513041093798748976545219510579023113504189015291894274902696760049735
9 20 47 -0.04894301813846631987672194706525149288224558377496131262046385220054240910012004
9 20 48 -0.4721189745425472430324667396862853560543289466751571393277542209082396948876922
9 20 49 0.3558816589572139410405769983204889661425011981827055152927521847621035129437944
9 21 21 0.05773938001686455751235811962774439670774936046291328079729378463014370296467996
9 21 22 -0.6111363561363381646880343677880476614904707148436285063705962706929034825118633
9 21 23 -0.1249694384649974971321958188034312120098611414720670429492382176499071982534733
9 21 24 0.6646170884546838490301429449705995528254050185020596275979254097438310744588327
9 21 25 -0.3747896293787098395935808674150980515034559183951457097179175186099851777109387
9 21 26 -0.08311998265768118578520533475220993705944374607891701036790876294727453272079166
9 21 27 -0.5417229283767405228409763927710010012094002832464241329207430249210570653938126
9 21 28 -0.7889208117062588280664771706959282544924734480513968780129131004795415049527629
9 21 29 -0.1854913362078009634658020728894658468998386400922196171725882821318898676899472
9 21 30 0.07060102908952414019423503750393223987735119892733368559111371430251947366416546
9 21 31 0.3181498035913436863900186084021184351103753447107196187837360413278424642761582
9 21 32 1.003822050998517541812440960582518378461436659039730020868171386579387796787612
9 21 33 -0.8005005786155317756946950942518877077894956382317756717452982298656759155943736
9 21 34 -0.01187356496316205272570238974861137206336000318785007578366741050689133277924421
9 21 35 0.09339581719617720319771274639473619219295944357835557482119138173750890343655596
9 21 36 -0.1745472303639165132770247925269558722105766242431613999194664091782247164430805
9 21 37 0.0932353728724623767815749137372258627567073174562972856004845684288466476999569
9 21 38 0.7796994217269150210803793301541147105058331654776165960862729876540329628450716
9 21 39 -0.1784053987600304385619342799270733298790184441420787241413077685194906709719405
9 21 40 -0.203374916647772600150471895583590952377641842976599274875369376816803264150021
9 21 41 0.8263305720630266694174547379889367690728833075480680551159699363704247663290585
9 21 42 0.4660122133155880719897743498945349598728736970734865818149825952789060654169466
9 21 43 -0.1249716387119482201850325193020514259877621384409449926730081464632620785634613
9 21 44 -0.2533326516812399365937647919596003857597290841808751502435257840011352065256924
9 21 45 1.018068084951974342270967938154090006324438822036598946457318981809949580887152
9 21 46 0.01440390225046095180939074887563788338733504515929260379658427911475386783131638
9 21 47 -0.07978050148016393926249012313485876449310056189292754496286867389756053104826097
9 21 48 0.02585324743571553228156213555503289425700855491125878844236892829729007936558416
9 21 49 -0.3280453931349071310453458364105884172143433807436258856557785477621814504361572
9 22 22 0.3321891582631762550317453069342643929947827070527899809031121779677250386431012
9 22 23 0.1104604026380994595236457375557792033944667914091592559271666755402895079308328
9 22 24 -0.6242537772205986888459617517510483081256035093878375557515542112681636577579187
9 22 25 0.3675922023890241640913198313762653914030774971943243698613946794008083745005156
9 22 26 0.05934558812948140332980154569167772320746893053562553316505568847761995226169801
9 22 27 0.4071724132354533413899113244519509056375252160652159188807436241383111812667937
9 22 28 0.9455825558352411281410714800563047010034604256546939923987572076621154815564149
9 22 29 0.03062028360043993597407384005954494192163755377219223022379254714592502097826062
9 22 30 -0.05840694401128649573910620775995449817966041917261616046752744519430834278766849
9 22 31 -0.3332553044221989599873018298069235746978786567223252742541478556040049150836631
9 22 32 -1.077668793010931228195759550253221348570750936491984397837908681899632739768721
9 22 33 0.7375075371830730850862185473351932280524013635071695839977389737267456191314066
9 22 34 0.009635345891437243759282754270131668259064023396108238280766700396892700328310922
9 22 35 -0.06377880526667265498183760173910328804974535674910886879745457037648604826203477
9 22 36 0.1620239847817076125503627915725612025623987381302875826571880080272149497252652
9 22 37 -0.2287925486088379012520116424001757296171077433813026430831491155476445475511429
9 22 38 -0.7076955109500987720420439597145365059408246828499622682553548154449772270165136
9 22 39 0.1882083114264477999301411219022004523759766078279903504661075041230864461173765
9 22 40 0.1607393334417110608029722594737716201130836902613148636677096428603879666865983
9 22 41 -0.6636687893605100571543480240424127198753829872313707982494143846741595388988614
9 22 42 -0.691596603958521088905423864624123814363010693286017205671663688467798667627665
9 22 43 0.105424895606592649701542709851171875358331359836864852583814271472101596980989
9 22 44 0.305074343883199998175007134008185483040160833480753489610138615552345084467581
9 22 45 -1.177135213681907457827207003215960749987104924492593671215856718540003400288845
9 22 46 -0.01156149203753843743906135893363902718761237211104143136918609789872982359390515
9 22 47 0.04695334244521556730677687889822478469166567706230196566664523093161627194309277
9 22 48 -0.01500195267935017643169140323874801791575497620139458684787921202364977561765159
9 22 49 0.4621651169172287288760715283521214284124814279368582209076192295880477865761829
9 23 23 5.542958930702035802617735852754168415157390703887078829281520550932491315930493
9 23 24 -4.57444970142240790087044682234854956004984400306987356034928448399763453212921
9 23 25 1.676831070021810564866135050559471439877780357953674637935406603778125351744052
9 23 26 1.071873768946147979928667090333289330798881280460022665878778266257088201441675
9 23 27 -0.1940051796764923566922416464174606725168672652204253084813866439925690108426089
9 23 28 0.3125629452493415327884894061217609367719802184280600382068025167132421258814816
9 23 29 0.3768965593724651004197018692793866429477168045872206945319430996723823085218213
9 23 30 -0.01177102131396675154175172072598936672391694501891860453428233395132287691750477
9 23 31 -0.2564943455648395645364087078388776448114214363194733816426667451945364608037976
9 23 32 -0.2536890212425845471584091854535722191816100457812048990291343082293570189084163
9 23 33 -0.02756178190724376423151497084589630082288716419339965697428316180210186123947847
9 23 34 0.001038543597190501318738382007846060958686268256509819981219934980019554503555025
9 23 35 0.03797073637290682179720958894098520196792739506185489942310147163773704202875785
9 23 36 0.05209824195677231321586295124413380703149865299682331480189209675481041350429019
9 23 37 0.0276570624741096567782615353679251802275642576127557654358824469227158112415585
9 23 38 -0.05407313190623517238739155827176613770524907551644328647068910265320636261145212
9 23 39 -3.552396559315145927152479457265916728339253852100821338601326594286081462754795
9 23 40 2.290661474195108077889549753087137376535017334225580868529068274173008283667326
9 23 41 -0.67815389670390315991027731911339028710970950418145831103280746660280230368392
9 23 42 -0.2881859959736157492156246489801643104413191742073607443160102083698685792900265
9 23 43 0.1165708310721710259275318499043194046573981275386311301141341784100145263784059
9 23 44 -0.07869193642395578257196424106744613627262361032013916374049545595905312261203547
9 23 45 -0.8357991816747344653551698013081929397913428018707139992421718000703367580403687
9 23 46 -0.007699039717509943554238768267830947905814609882480296492358622792462450052907034
9 23 47 0.006379165320230521223683629211613628327679638695524097344380675894869154173835095
9 23 48 0.02396649142148322381928542464579405312276818294251271905381447343240607392137382
9 23 49 0.154549452799626188694633667144217073587188459394422935695746013756952824971466
9 24 24 5.401929046298203191422675806112461692270380941090611828993207511768288691462993
9 24 25 -1.26920791855657904534024922004918902590502068582012220300737809872107235605711
9 24 26 -5.206883639582560890465262013205445118269980964407684766031357626332986074358004
9 24 27 -0.2074968698128651924867035924709577894953283394410856893413516518213445000365887
9 24 28 -0.3685517453061193062179715636874477729728263216900713556983707276844515095434235
9 24 29 0.5393396335392849504435297893335009227501618258567170061773260963549059001053745
9 24 30 0.09093590079778028569520023991813104953023453385883985972856983722702179572640208
9 24 31 0.2692771516324415767752948620826555036955273275995885512693386519767173722952213
9 24 32 0.8826195369685255254422916774177766057238045141017723555877293488699136154450896
9 24 33 1.050883666512907167210284611167486567007094281516911389632971668360183070957481
9 24 34 -0.008043265586129938877373162721460764037371714566840606677963873339151346953535285
9 24 35 -0.01628301641385247731008444472935935511912772009989079946236223818690841497749939
9 24 36 -0.08627311923975793798703772551813281408132563554525019015988241083164813377678215
9 24 37 -0.0292721944633837985578715306412554211424648102308653890876771063276719534437149
9 24 38 -0.2137994677174703995060532010662292962074224448216895601106754594217378685928543
9 24 39 -5.037134946268788861511563789180538282077261105172420197945203483171513935426432
9 24 40 0.6783212533796713531110934222773762229240689503820686558271272742931731580713521
9 24 41 0.494329876687822476117342577607563356096273449820354270639899408877412804204994
9 24 42 1.32266074200156405288249480671207086652623728668378624174084751910485719116204
9 24 43 -0.1467900003778907861022340459046458791947837174865924704172106690939916022262312
9 24 44 -0.3171001729375900808887101256764967684519908205675613992628051753758588210462111
9 24 45 -0.2126159092740472780524335711508782051278032403668003062361273335854269394136214
9 24 46 0.01215579062472449425564735868503106693409529955359102229681535503651651268785732
9 24 47 0.01528442689166333103253649872126855075689533360024721942396250052307037230904306
9 24 48 -0.02174784725696841658854463272140621610042817012470968199030978707532244922892322
9 24 49 -0.1597830303530143446175295229612141695367725889337214601446024062125537366471924
9 25 25 6.391513643170485203877013110679266620747457247515045811069521014511854376953765
9 25 26 -0.1418197857843106792296875495692967599964054111733828042353527643472149352457243
9 25 27 -3.057048464530879192390211295587327280008371362933109761903303946760785762023137
9 25 28 -2.400732699830287609630565802397657641634941065821533869427394748763924074336042
9 25 29 1.177718511761729168085427854259689884180699307036032617642252971201408081613023
9 25 30 0.5154125847827883753923234552364706993443800603446439752687514575342078053731375
9 25 31 0.1483715429802658337468364222384764654080765462459979548249700970445413151414514
9 25 32 0.2262937564969399632027594617699192803371382191585009140996928784105751769639009
9 25 33 -0.5509275774790778324851380953844220908173051728849605448385321089701352664063814
9 25 34 -0.03753789743301037246379753559722144990850607434903968105721202209601117376096972
9 25 35 0.07324600699118383053423305909504200020412252296109811100498335345529684567887929
9 25 36 0.1484977965545264291085671523709768035072616794985922299330818865761195376325424
9 25 37 0.3711636245209891509660449580066542829931928188457829074372095120769617436559161
9 25 38 0.4088770058032791763000978350256132226721212891513901767802209593714409221775505
9 25 39 -1.902718895911781358348026072633367459397827913091122342544447195766432464560996
9 25 40 -3.627523841862719394218343604531664275546361495322258178232617727765569038642738
9 25 41 1.932052178853542485385884679193675126911102654115971392103507347500717520882445
9 25 42 3.457958810780314281025368668799191858711016917625741915122464734609041262641851
9 25 43 -0.3453033050851179643138404592362438939438116560266734223119182574145114579543546
9 25 44 -0.1558617106742926724316471901718607003344004483300396937857337691104330588458624
9 25 45 -0.2235918126405025558901031625152686165821537397677882184841969323648307737842901
9 25 46 0.0286142369721608474290799230006448649911440510895876821046874026624963929960561
9 25 47 -0.07568172623012208855103818831010163409510720179233915870849486749653690692004673
9 25 48 -0.2072608727727025617983622011322572611598349583150597254016378123245337782855599
9 25 49 -0.4182905978818810986171521836313232082973391679258942442260845821430378552324311
9 26 26 6.316120365491307280183846504437548039138540411777302978056460567815659778772821
9 26 27 -0.3625056274112279395674682794509986115214601106397757767191199259539235224227547
9 26 28 -3.590453759745679884626619087568159591540345705066126852599720035348813605544998
9 26 29 -3.98878167944387897342161605057561965345475685693946714336875425095715188869981
9 26 30 0.07182742701778341828963675890438836544556438240515240628067333216345522258342706
9 26 31 0.9062675590250601595239750689899203368196114646860177921303917866418482151993225
9 26 32 1.370881503771964390748974208994196818858067518096850741625948287599671777147756
9 26 33 0.08715701043617447046146699891920397539875913305683556612160477150272672913092698
9 26 34 -0.006194126126079663344223762364519339035760936774425829766121018321901092373676742
9 26 35 -0.03924751356774271796588203042111222828327110169651553213358436544500703897448063
9 26 36 -0.1935143011484594682871961069356108301120382759842519091420489932044345425688365
9 26 37 0.04636374607045615177369365499918965817368629435647873227270229491670731282867916
9 26 38 0.15866536249576819261013765190694109890995421844765248792451598084735726484982
9 26 39 -0.1602747677626909673914938549762865978832581565180855548189526499040735314451107
9 26 40 -0.5271145976429387913103974486837554959377584732256730086413248218672916324165969
9 26 41 0.8297803333913197229923790728178320109650092836233191695630918926877607058349608
9 26 42 -0.8601652758792005428504925809467238951289612342416690285545526547297655809648289
9 26 43 -0.1951532546169442115943812508515360110211664460358381335545202045767806765974861
9 26 44 0.1445298285456782884515881133943105653231816709181433952430424855086126392113041
9 26 45 1.957096884692262600312524459820296991047477122231887979560151855166087349966473
9 26 46 0.0173359404954292119148101290454770824566226402258005496437047369988670725379543
9 26 47 -0.05003853069513509095024201680519781464996545880431975065759442124396633966296418
9 26 48 0.05949637649312023493767761734305757731678672902919764450923635432475709160049258
9 26 49 -0.2417340408414005064705941695866079554923052187489989888333207076768032007336244
9 27 27 3.201464016325073019087666546805638746437547023457947601444444437775164702145163
9 27 28 0.8225940379824269066539729757251316420376869923936315312430822087751377284082386
9 27 29 -2.703096233981619385014652464839803587745103068422820389788120337869159273954517
9 27 30 -1.053485303967535011309267904642467561075386530750121160178911775505947085105004
9 27 31 -2.379387536178538664226299130195055082056642207005516592007046467780096048155474
9 27 32 -0.3369929960883988880913941288670756511459305662080211570039128414417610696478084
9 27 33 -1.092536333347427665795543561035647573908475982321505595994398013599493883059489
9 27 34 0.07472456102910415180930014281750500891022293889159078543884040598586564827061269
9 27 35 0.39699136614140472323507662261536570769498154338427697449202021447703162864678
9 27 36 0.3154595514308556357077359313171704186008904060789510985366190334151492301886508
9 27 37 0.9411714643968344372200412819555504677531323021919590817366112764362990157558341
9 27 38 0.7493339284585549891781585428986012480548534100133412922648976996795539137790684
9 27 39 0.4820315574439976125646359006469980853805317328230068112294460953270679267791571
9 27 40 -0.7640689820617238414002841546521170650747931977903521050849876259258575846204716
9 27 41 -2.893276797490105580916482559882283296458088675513816313305709624014320755732316
9 27 42 0.5978382638049266855137229337814341707918069233484993661348692456913769129926953
9 27 43 1.030295609808427547477772503965843264356995147091200901824564611715818632219451
9 27 44 1.677672088695301084005062638805286630516580671176988302591913170117351528416174
9 27 45 2.183338165700215794113469518845612207990436690680573848638031639631034134973606
9 27 46 -0.07761864350260463982986051767855711732278475878178849854019492320956926521970839
9 27 47 -0.3047694337100804608450888332210390862321029393607140361159215660452945117040212
9 27 48 -0.4736529709696185418385869996351187672389990627632573766077808211279376301784992
9 27 49 -1.065722898375512979684070994038149149268243754221167815572303832952585364627709
9 28 28 3.831910744339669457920313644810527146200939877162339691801671377198098369826086
9 28 29 0.3106039234512795810133842171922381215575232636469043529472345419774966912532903
9 28 30 0.1024174350619035494692175075190180439244331940028704896512987131328510304841471
9 28 31 -2.15520952031701420628300338940743058735903932760808941166134226351490962742494
9 28 32 -3.776685697397277565464194675879400897296668445198375104043492608496284102227527
9 28 33 -2.568007021020388097729673194444625012143720241652298818863776316998030601983039
9 28 34 -0.02584212348962765411607632543388315633577217987846495452268309404246095612106157
9 28 35 0.2849588256637558573257351219147351935176724760306867220553834640318347251759083
9 28 36 0.7526761060805966546291518028067529032477347946324072887362580208461129221849683
9 28 37 0.7563969673090526830889403291184365762246858751263246075584143176046081068036996
9 28 38 0.6433848635331810507762358858041058243573744946328989496141601704069042077936829
9 28 39 0.4840014626745696853806690685737169444648703578460151983419111647103288573072895
9 28 40 -0.8427047769035089554786522032974669126754645620444137994808672049359679019741185
9 28 41 0.3267130123724756251522302483752006630203273848061467985223253417166647292091645
9 28 42 -2.994613905364389863561987702816385355009254013860460483165724417483197778722557
9 28 43 -0.1434381787386489425429381628646890737778623381845913035589728818821425938252695
9 28 44 1.972980676777045904664279192590605532464522279343454720633866520669888353696423
9 28 45 2.908559960706015008701794318394273936928477345371880337815371205265603546117325
9 28 46 0.02780779000711166215863917975732034805197017042235866312735247631456826123561748
9 28 47 -0.2833766212185268514817002067839498365769588665310540168111873235834755353234129
9 28 48 -0.5530274520344116495209938320751184063456904435976166652846422717471466492292328
9 28 49 -0.6451055636141565602852650810520787327771943046334738936088882509290467872505269
9 29 29 9.239740476561454143558347648625041867902961635644866043175280987529724743916894
9 29 30 -0.1110057146179688329016195192437980688668975500409352762495826923194755065015729
9 29 31 0.1787037336953485592260528235037356419483439216544378530153097684713511585253055
9 29 32 0.1990717043637979537587790349429955966252403565594320915515698632471508627712368
9 29 33 -4.410289774079791621600399830507289834004394305062474211017348780152100772917937
9 29 34 0.01008718101681781533473294114281487459358629229570214802454059755305801700579155
9 29 35 0.04039816817307859341362372132149760425555867230948128194653147622481924710872236
9 29 36 -0.1356563057316905224916034383480272438870580812966971891928606066563817468861544
9 29 37 0.4130500683551895107717087852767934528479075333195903050785210846343580497851382
9 29 38 0.9106196222223066563286098472752323816913203772770802219456151257491909196457156
9 29 39 0.3017311533815662392382338313591327597909637286139027537601506009190946520708853
9 29 40 -0.441196748737113803332914102128495400684298696647055973759396593288947541686297
9 29 41 0.203328216640235603666365571193376004262734762944837601358019987774244085675789
9 29 42 0.2142173121648844244406097529342287222591287394335474896181834779194096702520287
9 29 43 0.07628567614905399217145101147120199339742886870622041372875061819693590679925561
9 29 44 -0.2517213016127334122375159654227184479474739635433665138679359147919126772710026
9 29 45 0.5323483485540399664908172176467212670381697783193645483221746274501553354002915
9 29 46 -0.007841367845460376016640390576579503522151080910290292686334586464587177798714679
9 29 47 -0.04212999644653890413368454313987679389623152922728584296682307852731961633735257
9 29 48 0.2130736116267440952529844477654829504834507166527996121051881202016418367651436
9 29 49 0.03046298046254295921217578843890616231061218863518030352695838113920130152337856
9 30 30 0.3856576793131753962368155813953853064037073078231612774895462080817007869697859
9 30 31 0.591284005086934233087151066173640196050431686623455063163035041590107203513526
9 30 32 0.1018431313753076896168114527307916325485780310718042153356073863463051862961907
9 30 33 -1.854146138463429683647143182740276707201069905680838067350705377302475110819668
9 30 34 -0.01722061699530844236900071726915123524645040092331355889265841839983674159801425
9 30 35 -0.4161742858830822152498970394667003882955744852971290452686314046349922857456867
9 30 36 -0.09795028095865502215302193416895085563868223838800275451043074748337316203499362
9 30 37 0.08520153294701819159039156467471184234788933892333337082182573092213402053860998
9 30 38 1.130887814229478087615769868749402185321747024343777113250400784536694092030621
9 30 39 0.1308256782783686583373653798904918595044123322343247994262555447096879020577191
9 30 40 -0.1296038532525542416469878944463382568671742208648782606181851684648971203690442
9 30 41 0.09062233082770811308055322529793561808738647924581620790714837617771328222885351
9 30 42 -0.2309263074697232516233401193826512593338120494092761610688012458793106448339366
9 30 43 -0.4163872392614030425101272281535469699786194348681354630720891984952610255882675
9 30 44 -0.3936509237751400783567694276469764287880584221655067250248345436143253940774837
9 30 45 2.106963800797125612929674020748523398146136700105828038360789406966374755957601
9 30 46 0.01995680746201794550178852365558243298668963446790904494448341848034444350187717
9 30 47 0.4026248212992519182288252148776589356559141457151710465924283480825137448981545
9 30 48 0.03220559546735385190898716052563288844740227792312988762528194677189865726027822
9 30 49 -0.2979784044224043644724087831187633579826571144401557989281319098988364147502711
9 31 31 0.8050358574879002531086492336116633585490974465293176251360804346024890068580699
9 31 32 -0.3039869787423987694715760779600661353378713935520774860349592016366280988689381
9 31 33 0.1092854282261094184394796474873671182558154306394302240252117878172621685176576
9 31 34 0.0142578470042432107111553087472256037823385123933666041443002159802686578897192
9 31 35 -0.2118181558634731072809477285325413279215984231942577630503807954306168685910366
9 31 36 -0.1394997859405429759812062699505933862679947905240084170392599165850330326539711
9 31 37 -0.4639638047347225860856581337787163225323118963459460490678127170372280036838872
9 31 38 0.007258441836094274330019836400384449923743623971890952104260226812203810718935373
9 31 39 -0.3344836054276141076448812903150522295971477939174459568416438556999061414243799
9 31 40 0.5529671578232613599625899179910649953819511716291860576001521383075639085310802
9 31 41 -0.4281263324780674369480405576194807834906822486174222594993725516043538767460508
9 31 42 0.7648205448424464035608458507645877769249042353145576844031741441396710525841565
9 31 43 0.09454137932801699473093593826513167456665662368822014572998572372617132404617967
9 31 44 -0.8578358208115185428751976133087842231058146212822282806385435415085454223363254
9 31 45 -2.8135800456368169803080827233091221124990963485809963741437608158573224070625
9 31 46 -0.01853050092876878714733402000867683355510644029498830287380105534406737539860267
9 31 47 0.1771935904533230209610212373769898321520353254440209815166070706936399322151828
9 31 48 0.3668410509993057299412915057576844339956790189319647037330730198838248898901941
9 31 49 0.8823418510219067438453774492796261941414759204162577862783223239463905233733685
9 32 32 1.362334366106751333627834993828737057821650658704549167472457756023488307436923
9 32 33 1.653087681979034002190960645897632000207545841682344572801914982274407180855927
9 32 34 -0.002883123214375284910511319500897513280206147948912147841185966152675171944205006
9 32 35 0.05185738766326309707309857174273918578028165207327148295816738314993638408539731
9 32 36 -0.40047030958807217202147899364655631348656694387409828251912795350292561554971
9 32 37 -0.4480127660729876885536356159174965962215896229913688627370936695359495678956414
9 32 38 -1.395991059797636750113784437044862284732941553298640503223178532085996240298554
9 32 39 0.3613957962795323597432142958528103240404231527270225421176628617318609778215615
9 32 40 -0.6008206690960500103351367058592117413418793529176333983803424648136844255779487
9 32 41 0.3931001694513371714725933110320450028902644804500534477294602512889657368230947
9 32 42 -0.5505613917761391597901287456206472655388336438157577536135066177215792298270635
9 32 43 -0.06580453376824669174874062007983795217364159088135907108610182763802437967363445
9 32 44 -0.1393554133044936275561536549831565196989452894807477410554671555858117691048073
9 32 45 0.6601253273922526616945447624855635545676196769191383918364165669362819032578928
9 32 46 0.004289299887770922676996966841697651796577131889843009641195113510616322163667135
9 32 47 -0.009492677571474463687888686251560788607515208899422777345688322354471192721769538
9 32 48 0.299318531730829499152772555013018352240695637251468834768726629325551193907436
9 32 49 0.2644219706631595416371192850823855818283268862835015181182877154192923703465944
9 33 33 2.05173666548779932181056663510764087599883337192273524938153737965777314070273
9 33 34 -0.002700850459500837431866605438489630069571743125926756630939500236732828830467815
9 33 35 0.02713308342594513249458795283971392348979831896458567007463198450919314179880971
9 33 36 -0.02607665951278120409026736080873712403420754932834185868141076675022976712453156
9 33 37 -0.5314717208450838345490823552405429318593220552868388645233557737822650230703574
9 33 38 -1.146028620525307091078413751189337803331708793360558920963540131539477606282581
9 33 39 -0.3710177077575605241218953950288624278640303872423754908202319283599044974814765
9 33 40 0.5388800618104185704315323003857856097404205234623907540186946334578750046891676
9 33 41 -0.1733984879565526146994536962832842348043218253342055761054319053537825621502499
9 33 42 -0.7957823398831453580292081792004482029585647007754667201068209135764783536400376
9 33 43 0.01648115377474937069848131352891436779469435318493181598679246260604986995668961
9 33 44 0.1705349875756962984693924582245298180582571272648557391650265637496236489703462
9 33 45 -2.234639416398242196470400654915289743854323708132496650873565711980985422941482
9 33 46 0.003081581528216840858538224358240761915280615901261913430981378437877901312730451
9 33 47 -0.0505311717604912872365158135592642533329196586032779643105760201889488461145373
9 33 48 0.08651629284071820945890319214302930057558135221564001810172007113380487608179695
9 33 49 0.7488888589683917484541876116188594970429867026877096752024640027747064140634906
9 34 34 0.005791834128342496075685101392246655998506703101960423863040811572964167893462114
9 34 35 -0.03405912138788505904052655225024247590354277305839190131427432283282145282133383
9 34 36 0.02949743651254146454421957461542101345004201031039949195596843547020312016706031
9 34 37 0.08410861197636413110177401940675924752961524250751242120614185263408770852316459
9 34 38 0.01528572777490637053813845343133606795190625001364112877446743702735152236762647
9 34 39 0.08878964477925608582609680649061318468964663981972919788836834867300064765185417
9 34 40 -0.1127906849893124250166485305802147863992116416690656383178967771271517815911898
9 34 41 0.1623009792608633812580827796638527823156601791983179603646778649087048089962966
9 34 42 -0.8378629621890459804690114014664900052467524195674894846750042712500028334483622
9 34 43 -0.05274626926029715366164536577636234146921251695381986193764715952569026285228814
9 34 44 0.2860686100275282385819512222599279178808980576346951575502395436746910884227328
9 34 45 1.408809862149171620048556469200105721008694569203799308359590957750648628768273
9 34 46 -0.001377266008411005145294818438788210036546002476448837912915667993060144750348486
9 34 47 0.01536871801602541444495088183269717600477155978330218111972652521365808828530716
9 34 48 -0.1093977927854813778874411682922957162526277467932072123626297602348874845582143
9 34 49 -0.2993460382364328170770402667009763227351211790446109911613402109747475405693783
9 35 35 0.01957404165117905521510135741552165028511753129309919355186817052323292661242177
9 35 36 -0.02108947337042720298656290243690809106056839673056665284658820745945870570109898
9 35 37 -0.09531236167941969982240401538043443074808272835696488230123616743868042172577165
9 35 38 0.01514507176569581063845186949615475942449877958296896542749510937249688646347827
9 35 39 -0.1010550851835610588892772775134926079035308633063336344762525013779363430614196
9 35 40 0.1235680763609764480760725318920841710777656420654716486608546905237208647386142
9 35 41 -0.1405415673819813226607502264920359373072811483321653036822920720047507809357867
9 35 42 0.6666829626999863381245191116765530063394325283688140542890902408108178957792188
9 35 43 0.04255564075556858482723678751827844952037548781728830977013126959805429668546315
9 35 44 -0.223047565196787386889984249031398912666842977895628401201388445088517082094385
9 35 45 -1.177015174330727456575478127647879229698224278212550950384828437995027958227822
9 35 46 -0.003584006249461854134762805963081507736699356956052756793987908005373449082151271
9 35 47 -0.003192958554990093498956165823799491726729657182669233530958560829248479926308493
9 35 48 0.07280465882988590944650086345931736277966350692235155262761913308004234961997275
9 35 49 0.2519676566990147448069082804700989237722654665049163846744855947194803288636092
9 36 36 0.003301748327494110794741607606786521627814397131000435846172557622207842259419155
9 36 37 -0.002475610960848186282369837202827993969344650528590361936190350335004571332350833
9 36 38 -0.01819449712143125378401636063125023043719771522261372659425642432256201622881699
9 36 39 0.05865471130035695326870231972833119106694603841670889456034459162818466246550427
9 36 40 -0.09114289939212306683776143449531871007165974529842494304120108171973699538937273
9 36 41 0.02162223217596211386880825195863597021682854292227584561765115106859984670240228
9 36 42 0.1719182248185352063135355811200151290863312254271014565291644853315794732203608
9 36 43 0.0006082562596560971840776060717716916888248378478774515819456062899340257557263885
9 36 44 -0.04090543699312176475433246154676144643503006223362717942573835622899274002731979
9 36 45 0.05382732317997085638677821561360961119846215590734628092601568609006680567333521
9 36 46 -0.0003673008173066090272788027411292119968364166328158838217440665439780716913623544
9 36 47 0.004466020695880635000364088893222282975143295201992263166447575586158145103172833
9 36 48 -0.00925436540337667819237326014723349697134904759827753715055339738249579437356088
9 36 49 -0.02886738564069340681598940842729315266874363670129211960759735666109527410497185
9 37 37 0.1372477434664088600304542497444649550195848608600786929803541506832509363241878
9 37 38 -0.2663534710974694877806397411003589260562381180879167295679660274870235942610959
9 37 39 0.3040283784634156175716855593168412552529874975304173383641603822789615695148574
9 37 40 -0.2804746967425781475136599332055855154445741100981429004791758388286621343978061
9 37 41 0.05973126797302255658305699424980152437523756141476014210734344240139414707580834
9 37 42 0.1837918772260817640186099061557176392513778060219468950478170327039924699206884
9 37 43 0.01395286758972234945951487364187375586459152693918842635561642592407918395308079
9 37 44 -0.1779345120737490852393933699891127540086617947831692026847277745015251090206209
9 37 45 0.001180301359408300176486431928959741416823261755856569628004289313753765352140673
9 37 46 -0.001435068966116009197674710891157199345191221305103377313920060816075652022786254
9 37 47 -0.001760722915782607611162484461529316012512288999754312699373971147385355284252566
9 37 48 0.1507817172649916940021339096599837854335310807498226249064443639194746066471852
9 37 49 0.1310221955498551436850107700434939095827929290426301757004771911395112760333998
9 38 38 0.03238721078572706618185850549245089653300155949175162666003470267634325221718688
9 38 39 -0.05576919205264512377335315836801636334442079307921193765599096895022730560306783
9 38 40 0.05561227215818088621654015157216858873461494733192168489526185672076787294017931
9 38 41 0.0003778177197382316765550146331379807094561570748431345323697712978177907550070292
9 38 42 -0.1372594236964657528924148262638984302665008871267266038840112131511045679160681
9 38 43 -0.006026059623943758948585825572048441907415929935173026205325189158839645298310233
9 38 44 0.0483994838936155983024665315888606499432344886792950817308004422845610133661879
9 38 45 0.06904513734994527716604758928606215010642645857191020695021409637277462157773
9 38 46 0.0006134935956600115053009642116430437640534239441962936112137383913850708717159965
9 38 47 -0.002434387910851958774898843309609893826898842540496614926234441721849980955230038
9 38 48 -0.01520103305256555014295693278403921558811448395207393554169496987620096953508337
9 38 49 -0.02392725540324823411343487427913326332008004543514387944588304364293315257080027
9 39 39 4.769664539388212099943917381899213512748754653748600983036328322386263949222982
9 39 40 -4.604999615433963250996926567904710713667446050466897461266187857936963845704925
9 39 41 1.444198071798246388412282660109186822711919604958808106615873799427671225068285
9 39 42 3.206615566452153226283436143724843942919763931780321385565217542755675654722769
9 39 43 -0.1830258708034263493745471733750948472473973724695873606982299585681114097857727
9 39 44 -0.6129344432630263477438125779258628540267302386349775778390684629414323475056087
9 39 45 -1.351176606114371233959852510637146494277779164939417048054181285651373836254323
9 39 46 0.008966527808974708721155007157129858602671241773397629411312369934055144745673831
9 39 47 0.02933581722242348969625895204562828932011437476622883247153981455442573780633041
9 39 48 0.04918588241005135457491945657009867000723042639977023223965972535378853116949937
9 39 49 0.1047378259300976528503481988587616719581963932349416627585602716534761912928205
9 40 40 1.676193608779423099776683694066791513684896489834212402238355297845019085864556
9 40 41 -0.9351319554300696497699798880255699752114686196033222786928098084382440700288552
9 40 42 -3.254142169342413411249388081520036043649858566312579099261415200506752148740223
9 40 43 0.1394736766575472775276796241885997169817033650850707262612548952808224753973066
9 40 44 1.14831300520562000296132105540579722291367874295772732719916717255435092015889
9 40 45 3.011596198063618366054328434119329251820552996454454141370423401463801542375805
9 40 46 -0.00504892137645322734917943252891025328906292512121061063674536484499391853282421
9 40 47 -0.09958567524272297988384363785446770894189026603999264582275912216176693783791517
9 40 48 -0.2158124723428619028303788430124533955760238314055479741135855292498316736592652
9 40 49 -0.511120354653673267304905483365185800749735667946719992649657984968061416200289
9 41 41 0.2980225708230616199855938562207579873647961547362238326889180164083509573593615
9 41 42 -0.4896470350082059635336797259309290398438386779018522656828428228918377680699694
9 41 43 -0.1057380954677520957651013593208620217686238901703669289144997085293972705442437
9 41 44 0.06636479621983669961142545646973418358376332738054359248513487895493383178060966
9 41 45 0.4360019557264346522375884124202785570393307817010808310718961001840441791455221
9 41 46 0.009041179262366579945708663116749452567706694564434804021536966362635021218226084
9 41 47 0.001348477405743455351418676044177619688489573644729912622112953953599995507657912
9 41 48 -0.008587137012764378039998923543979085231174814517106776575915684244815944500460855
9 41 49 -0.02889978517717745812375100229345714143501405908262902994680351547553919159107813
9 42 42 1.955902109771123084482949489821940126481959859948315575809566982690772556648381
9 42 43 0.03481460217652414249951874063630830887561278013668636723943982933804295390413216
9 42 44 -0.9794320883492184493588490523256359548243303055354644495516094490960310011246531
9 42 45 -2.818171291988811716882773356366848588533516597333301582451979312339332887612147
9 42 46 -0.008509328163230104767306278331259080946110802910930815205942690998091065405805867
9 42 47 0.1168022808811594246298363950936742409557808364713099643061800133177401340195796
9 42 48 0.2377120535986972124780719115517228433109952814431003709849824730755219400636337
9 42 49 0.5778288143808798120348108681738262218729625962543378668748974757066386028361217
9 43 43 0.03181505069156114808685999306613042413417389722740549691373882600150312928400767
9 43 44 -0.08091897203388959913652393938834911386903698794643878188572602602254643339511198
9 43 45 -0.3228425029338521296460585761225525584835756644000644835123210494058348179545982
9 43 46 -0.002383745352634167762133281586525081276713100485661146363611068111837384029653654
9 43 47 -0.01648654322327093525304993685297794087323679778749872674594607555477591865883427
9 43 48 0.08837156413676889302114386282234943785333356595818480557331369493741807255428963
9 43 49 0.1564255015226105315023966621167885430422933168436786161252188324498864041238746
9 44 44 0.122455298275203750895169902411814179855190117391100371835755545208417893128252
9 44 45 0.4145325341615008638225154265599448832645280111296696948505190185108947642391377
9 44 46 0.0008795586959508927138995148406600203911981964000732380274045144352006073266559005
9 44 47 -0.01608010357259883981758173650623429521736099824273912171335533808452940168900016
9 44 48 -0.09622864579395964130279879307096297171812051371177643895941437842598012856982488
9 44 49 -0.1983125462011100996749127023794432914297587015810508699594011723851339978297598
9 45 45 0.4319175294170554131410595497672095722801661085734992061242215272758999225914172
9 45 46 -0.0006760126165126288869937672150678362950274552312384084194395885792435245960116114
9 45 47 0.007927591064376038728424857094291965558731494832024326117196412505098960460824322
9 45 48 -0.01503272352140787629653350916367497274062741313093675969491327457136962816415599
9 45 49 -0.12278731909711416740100198530875306225992765169275666644062013250740111596277
9 46 46 0.001085427394260684835562414116415448188502722736198594788341794975490146509773495
9 46 47 -0.01092371632873219860013365385725773367450295449134101999660509220955537249882821
9 46 48 0.02006484939415930996659555293308452155509714213815276336915965646359496131811498
9 46 49 0.02249970469300387203675642434603847539184027341649481827003456072459254224780737
9 47 47 0.0005925691049772877715951054586215827602600591676464058335549952915228824127169949
9 47 48 -0.001528296562860460704972822653730320253098092820781281772232677940187484447202836
9 47 49 -0.002321179006321615868603923591774069315051143190229443691991894491654412655597165
9 48 48 0.0006460939894095382498048698566522262056426020125010237372829365479952370778148467
9 48 49 -0.002178702650019438796079046294921183703138030336340930585305508291366577590515725
9 49 49 8.145941540621510108031009284587053891303810286438429084629007342110583285796452e-24
10 0 0 2.53840523502715702470936645480027808108906279361528523951251646045178896137954
10 0 1 -5.538814175191922455328366050988278161335684898714572713057319905297413796645566
10 0 2 4.957842820228084551242453509695950748712585626987137121965204351657397721635531
10 0 3 7.694898058861276757144223225122823519598984112086838843867714457041730558692735
10 0 4 -2.31173569921529553311065211888782496136532653423026131807705842185012896782394
10 0 5 -4.15254911524710384053439256814573529063936534470280071117001080627148632149756
10 0 6 -3.694178844662573902103769263461749134018299031713095530024173796975022414654853
10 0 7 0.5807894508048492480894084702191398280809681940552132524986430510543650678603802
10 0 8 1.145005440009701415438190777536108765532163380182648807918915559788086587028907
10 0 9 1.031172777760464060674219928835442654279816767026000187295766723079064166870149
10 0 10 -0.4381752656340595270941973224412885507528204036287139260661472018981449028249361
10 0 11 -0.07328864697638200905345737351919356894575054797696691033976221689924130337821937
10 0 12 -0.1618400397653089840361470121450877877956041461443521340557041035713513695491661
10 0 13 -0.08918269257818746344811895512775171111377615919673358478552298086777293371620019
10 0 14 0.3225673936503591856810560304077177253987114394440024097025544100395367342095929
10 0 15 1.079309286717598531943816165335646017184859765619255720469706000204273623089903
10 0 16 0.003596176172268807545347203302337238287911233748500700602567330792604920624780386
10 0 17 0.008932498531757361020263811331826213701582682249206225644133831202253377516410583
10 0 18 0.002512347136957846151821008753839394472465644771798897295479308786516115109172864
10 0 19 -0.006211022066827138088654704445234878139430664091847540863293400731472463493493101
10 0 20 -0.02167270078914886209995845958623840898009744171086262209443751169832971022023166
10 0 21 -0.1663592879383763390238175193215783841815679716575688894614112836985790673741447
10 0 22 -0.2564111075827413601086402081062259587009009108804093817623180537373476139439735
10 1 1 0.2599665990713285965783750484722262527874576647405491900768680947725968672134327
10 1 2 -0.4454402918303792276183901449156709377407469512555956744027594385969662002000214
10 1 3 -1.329176300779632878137468248522882290117372032516020188859097327830377194685244
10 1 4 0.277665891525585568459595976166019421342802717437012338210794591781736784206758
10 1 5 1.451939135888632904844426707782993332966212035205266226765117944656474935016783
10 1 6 3.553815143802946395520722584499818538572716922814217998126594768491044683215974
10 1 7 -0.07781951344803202173253723007185448241877144342588507090966233799868353441318677
10 1 8 -0.6275287503171404008361742520319362244874697693663759148514545295985203047333747
10 1 9 -1.047778023287388360907811740591934172928757810796154842760213403313679812282721
10 1 10 -2.435197642067301028787023998272791576319421041933451028272348223484158122486378
10 1 11 0.009698929442987265373984046125084318183599669174018406770439598898232709471814529
10 1 12 0.1160607037946519298394866473397621407551083083837231960659441133123844213656739
10 1 13 0.2712769649713984011205156207672323769239106696784893570290066932747662849618735
10 1 14 0.6352749548337829273754855727531656955572191003430149980070502332745811036691532
10 1 15 0.9679484899052060199193727381171868675973223402435870510649224586085522055289167
10 1 16 -0.0004220133519636444597113166086002810315032717499881456587047868399474031726712409
10 1 17 -0.007614381983661473676327506330050478492103600769311353659544844743731039195102439
10 1 18 -0.02285436092332804823499078730055052274678614549110653481136058069279694318527646
10 1 19 -0.03130500043445107336168547409534810451448565505985298523430214690825794827940484
10 1 20 -0.05351341878690881796783026880541758583862592466765511780718671044294672338471984
10 1 21 -0.1165738416012413477400293654493583603657902266632570988866555262246028786436465
10 1 22 -0.1461731474440601016284783429067782580680717791521250251412725557786034806383314
10 2 2 0.05269233132809337375466175121478737616316292163340727495389162949411790041887607
10 2 3 -0.1306476707034022997640902345797166665573989570033351419773710804773899026486015
10 2 4 -0.07291381654126184227638901875980139023166331357600955086930543362483488997141927
10 2 5 0.1083810077257868555470813164736611680174425968891742340395791172555660336228155
10 2 6 0.5120030756271454979304524677624153377557504329606931701292385235556196695873787
10 2 7 0.03471998145429332817464822152524413817279540939202370713255782814883939868288446
10 2 8 -0.01942623820575666487158300919855239984435157189329534688204931795499373998061754
10 2 9 -0.09876213866296224310216445142390201853524489397901567903810127980013227217862988
10 2 10 -0.3268266228137174926066234882605092811284516463050209777473977367938909634823542
10 2 11 -0.006790101545527774813184167634172006451627193954951689939108062532406202252009945
10 2 12 -0.001994116176165894034829942668772609769270135632386481352572395994490315320541466
10 2 13 0.02202752262711534342918307966284012150961206917330724007609601928454841777952382
10 2 14 0.06684953592118367169231027024477167485484952675291657968484659411276929063327023
10 2 15 0.1377172589128422980900573342444916528307714645035171760723736815725054461580068
10 2 16 0.0004616593138057665734236687376947847104956927910687325101336537400995077608559013
10 2 17 0.0005081392263740770062982222255834927069261752961417889707735160986417203339067787
10 2 18 -0.001267174736566401139203211284407693193002114089621209948873053026369993317911378
10 2 19 -0.002946421202556156694550803217945516320111357326972737782071060441516735499533146
10 2 20 -0.004321599235437453440542991719545830308674438930278304113070701114968890988803867
10 2 21 -0.01404636109528392981583707727419472845306412872372755682368516781169879116899462
10 2 22 -0.02663144421224780049570557318294029343226683100460650954514684220339534387364827
10 3 3 0.1132245024867728577254957784923889514895722624801256805861898312019875929382262
10 3 4 -0.0004469553389795048924398336758924982218756029818939112274141250498186416948483555
10 3 5 -0.1646734462657048251083850975313864959956154195870093937221053598274050631731333
10 3 6 -0.4176194408388164948706948273258995856516055354159764395304636642976020141781075
10 3 7 0.0004339628173104054931370363605369121561719301309389015387853863933722324857498135
10 3 8 0.08105140221613662547145212483064173304918583994644301889477188621652076710191059
10 3 9 0.1610862831304952166757207453613328597902054724769688779035572085397678001965023
10 3 10 0.336594452037150196544588820120668482822301187386396507812893259774829094510034
10 3 11 -0.0001162836795428587941924894075423747029508801960481560883733626207937734615001716
10 3 12 -0.01645283978286264128201239184504989555090466007045615229958079620920871010452994
10 3 13 -0.04710751250404249350105245434684431503287802646862974167514915233949412643621558
10 3 14 -0.09220197475702066301224676166873398721728217672284994582860243707601396535893786
10 3 15 -0.1587483961384783988606859961791866153887559613048792460237147282271641896979571
10 3 16 8.44393750414343244993060285704721519132783724248190897395740878842783479950346e-06
10 3 17 0.001190866673930974829273560433812221116517903738180998303981482916429780316991363
10 3 18 0.00423138989747095054408381182092976992808993696161627112905530298678276950623793
10 3 19 0.00614568633420277991661615052743685243135731656691154654366632223839047315793604
10 3 20 0.007332679833263202202323084356725140405307492451130558495800001301417343893750647
10 3 21 0.02109088868948545218444539246606597641355157526502263579324913487084838321126427
10 3 22 0.02504898794049286621262883423190793495573858597464459003485122842299292311041043
10 4 4 0.01187537155182593078476415859643938434636665409567380704998161400711942174154374
10 4 5 -0.03009303160418474383279002435211122336752262397269900654678884941533888001660913
10 4 6 0.1452081904391000570655501885528116327855693212175944347849524879215365963129248
10 4 7 -0.0112926844697540123588260475626220171124311694772725923824737594479178258162284
10 4 8 0.02006310798534338531713352279908908318604834785265563436890502627168448791290307
10 4 9 0.04639148069811349974170238323844056511884180994611872514789063137993476297842069
10 4 10 -0.07926113384891334728315355518912720502849468198276307552229174390421960583312065
10 4 11 0.003224499487412621830378148663986633087097821037576590964100770489740530095804435
10 4 12 -0.002576597635821416501042257403145291310598000797971503121340418944039048821353324
10 4 13 -0.0180196558340199618541187993520255121730017140826142075478360596395152749083859
10 4 14 0.002544756069789594382282411157526169031967417869591556039722691240893202926725435
10 4 15 0.04282850345863039093547574684398431376320553855494512712001607622137112443373175
10 4 16 -0.0002801867886784138415316566471654659218685873281343285568271992454573795653999251
10 4 17 -7.312237392848987871104045759484763048081086172664562120505930393852262223250233e-05
10 4 18 0.001646984878456486635055446031058990036996152657441392887171014775194830148377888
10 4 19 0.003280266827450936418895183260684998716375551227052833972648037977650245428824359
10 4 20 0.001237844291219977149663625951134345246322442537342027651930930547807892470117461
10 4 21 -0.002533597633156614222176443491883670162742787178335162454059862398690707359508838
10 4 22 -0.0162666208327115409218546561737196061743580683632445137744771903881607611376375
10 5 5 0.03690667447767616892685473972190580526909396955430607228604391751446634190813106
10 5 6 -0.355320261187334938099935136654284467402110709126433777401767807199242043647375
10 5 7 0.0001623800680548998847853897420746304423106305774643947733446730226426647854708463
10 5 8 -0.0360863816937151719926183844166663301050397438950980536420442528470262470198496
10 5 9 -0.05342421057850693915997411727796978381935269306182033477876870782816467527898931
10 5 10 0.2456096836102135341303981261941775826475468932335038730775070663776282383353615
10 5 11 -8.880677162287592208589799585363215803031090571079326232701390571925270635680375e-05
10 5 12 0.01086220483428421699155646523957394119494769319250219680092233763869737636770893
10 5 13 0.02234601387031572694819000774368677851641653643175569600475448730556198758434948
10 5 14 -0.05459636880102972040858847469062673739877260047744089341643529602716118044311063
10 5 15 -0.10944352202673211268953651795709106279421823812282381641918234345868038005902
10 5 16 1.139812801414344384528035525253866682295071408750994684085915725081572582699895e-05
10 5 17 -0.001003175719296907617589483854313117816786371148858622772257416994163961153643231
10 5 18 -0.002758185522376477497829742574514811092716879639049927771004625483560838003112271
10 5 19 -0.003439716790469909686901273678160536157403024643215460113672961045216126055303374
10 5 20 0.003724435044638284936201496254432222348303129364391184806383331359427542982028917
10 5 21 0.01186984067902470982817951539007187671774469918212532851004131819630740521778361
10 5 22 0.02319550789947882621001405224571218729998189501863353104545456932413970469868206
10 6 6 0.2861677952388261960819076433635956546025944173393028614305748795322013768307834
10 6 7 2.09620027174846851843685891295458539185988008854574290197551433919102291011548e-05
10 6 8 -0.001430699092950582827828413521532737479715437578322706031250117914442922732591457
10 6 9 0.006533498567253141787288459752636614686439852517720999223786918010005362105444015
10 6 10 -0.2648454977138027589388041201146310983467736963368292478024875239575661311006498
10 6 11 -8.150413014620013619538500000251013624860095121054549244532399009424873626009103e-06
10 6 12 0.0006016463187276533294029874905551064154292852214308624791327737528294919021043033
10 6 13 -0.00254023627227974771942226088211201327169523891011246085076883943849862920632914
10 6 14 0.07982420083593347730643652044703470702647501750711516221162542126340245534859172
10 6 15 0.1433696907676812409239508589376107900200154245968716595666111376730325809613734
10 6 16 1.312082052161680543808781301532591305827895659732460844819809713520421425033685e-06
10 6 17 -8.136471436845358455000520425583557231265874852754781219308536766541277718437714e-05
10 6 18 0.0003427083697270550944627964919307027646482997848677778331790614942728376138525323
10 6 19 0.0004300957866942644652819845604817206058488358496821140165065862112435009682045145
10 6 20 -0.007086005494498832476236691673446917983844674506708968190620270399072777435574081
10 6 21 -0.02008929756478480937914743080925463281955756281626088662326248505622899678292588
10 6 22 -0.03103706954907401275989209642186748000589585858490784402854290773826222979274999
10 7 7 0.002676322197081795368255800759178248709042857449461967827769486616662505431574791
10 7 8 -0.02006141658998942709488635560450503109396475712174267678348824142295735479141632
10 7 9 0.04024032779971167193945057958445748630316935030316717183047457577237769614091636
10 7 10 0.006342841590748157239975884745410162646827838133847621233153854223598359962528533
10 7 11 -0.001402550386639026571694147458534224576321515234400027407667343037729905849491353
10 7 12 0.009187887648455933593234992609871513536256305216815404387800073412308721666108011
10 7 13 -0.0106240224982854857938319251678264621363270580852488130914776217127908868879576
10 7 14 0.01579789790413127926277976734614910772533618201476087371609483984752715253834783
10 7 15 -0.02586701315296522857927245919414218240378356656212486097825823237566475286870102
10 7 16 0.0001708445351757095475365876577290556340132943225958843548163260939914434593489072
10 7 17 -0.0009671805190184561001776070653559210403686281827072547156956002404850171461103138
10 7 18 0.0002232682717607277231249108478432425957434696483118184633173376048123109156238769
10 7 19 0.002520069505690712290372936868963786790171564705327684149824089796876783707259345
10 7 20 -0.003825899445532980602124631786629977949919898385278908721563320471976441357729471
10 7 21 0.002276900753778209057336066748802680894004897913637337351077269987082388043414422
10 7 22 0.009937824351875161261090820177721563414981975905640313338351535497850444652218184
10 8 8 0.01941943904696847366858328830684926008401959563550447118660957217872219787676901
10 8 9 -0.05291710956173694824619055397771975538424942831773741289373199955614887599746204
10 8 10 -0.001887304185987192423133546858551213138393449605474850424417190431152717426864951
10 8 11 1.321411654585181683746608917501722987369536410179633084670530019557615208757951e-05
10 8 12 -0.01038044938837570651413364977267063867885972243684363375871752321886232300310623
10 8 13 0.01767806458213260085125348772473509899692135168677340194433131670595805170458052
10 8 14 -0.01532979415828109248800109821400197250401413859857809860440416664114906339233718
10 8 15 0.02574234574639416460479612279071225273315004914293889368113366963308386935328864
10 8 16 -3.25885800889302169361902484083839740914600309359575674871143941614662778893457e-06
10 8 17 0.001282530804112576551534558700649134173508779759007539541656222802914422277613066
10 8 18 -0.0009352079235989972911980753597453042683997834351495456230601685750258723370524366
10 8 19 -0.00421085296477937324345115365936427027900928814482453732413789341200476130411624
10 8 20 0.004082081830854602938145490548069087333572078003955186845511627771966966433752119
10 8 21 -0.003365194775161925316517092470630886239143193118245437952190671386039426335778253
10 8 22 -0.009048937394938048728608912553976972441384125367306465853473163879838991861968557
10 9 9 0.0333615451977643800909110453659870646564722062857588755322926266092969232743626
10 9 10 -0.05854840012049953580514363468545341546024240315266741817124616339697486731762934
10 9 11 -2.894720017147291357300706913393769513144230691292947729605504069680829384059126e-06
10 9 12 7.307108722914839382361111178105637231624566112882337213323824787647610329243751e-05
10 9 13 -0.01753711705727992332888659435702159312728370706830946952153489693688825757809172
10 9 14 0.02661194106959152281815294971394487953285956646707817319229107133781010464670255
10 9 15 0.04823561343454641210824948723894842570215669450145646968273061636731340762431176
10 9 16 1.101229574291450506480756352910403366512449113066472344904285091370576313139666e-06
10 9 17 -3.229286559181627043639856931209811015339530888774637123209636080877270446558273e-05
10 9 18 0.002140152697111580231380938816339329441162002407424577177462422397379126945200577
10 9 19 0.004300736447380546345896175223005371250662399620916106515200287480941952474020112
10 9 20 -0.002302034673275498589720554614913600887046729441102091380599901994267594341165736
10 9 21 -0.008066203535288177630805743539225114395853099420650163119789360050693598073961378
10 9 22 -0.01385753181365940388569195621683125339484633962653670880341189490253388266805721
10 10 10 0.05448026120758945749677203230523516069225504893891240388755630294681541633048665
10 10 11 -4.312007976462066178641798263089111089621717662114977234934406981319107403566266e-06
10 10 12 6.561850556509920048024270710235348872375771759346906501134955435730707652234241e-05
10 10 13 -0.000310942847909826563032451671239771944312704402854077869934706935299971090962241
10 10 14 -0.02604958480804025102049866988046308943913134242507857936880150345130868667561568
10 10 15 -0.05945436893468317991386304526784202171158647276573897755147177339639240913829012
10 10 16 6.83065317890328790291464483912386370099062313965782763958418963830084420790385e-07
10 10 17 -4.533957378771746013294071745482717132073531009130308885202917964058328214958501e-06
10 10 18 3.126186145568019541108002978789505018699777332603668588453770660895043022705199e-05
10 10 19 0.0001596409582256543598978518381127309137925941558223459282529439432538884925208923
10 10 20 0.002666122733340446730447635631022909087030753518153147108345789700416819775536257
10 10 21 0.01074486540364143389073395928777898914121332772888399812460773107052262096858335
10 10 22 0.02109335369039478304928554103157545581776006654139606862611772178227835901003976
10 11 11 0.0003575619872597272556332713804653478048339442281367228961534213617347750164109627
10 11 12 -0.003280113403413111033612852863203974362117068887837469244089192793233470113460894
10 11 13 0.003463196831346476470919714595204064164829820147576093153249991361805917777147559
10 11 14 0.02093958995206546815514504417993091989942260320183960704421022728721574645032776
10 11 15 -0.0234552263880404699252836573818350469973991238791825187690645625973772523059912
10 11 16 -8.269423072856598512151449922637335601723195307644397858149208193381253477344115e-05
10 11 17 0.0006920247813941509610145125292722043788480841015662828083209776827591071611089323
10 11 18 -0.0001103751222003823435720684365990089943200131552806681558977304982230256352480024
10 11 19 -0.001512816308751141879990984762486695982111308875104690859706843652274759585588074
10 11 20 -0.003812240580193064112388516641612990250339659551275206820563226257358733198578027
10 11 21 0.0005288866866080125407219366670412968245733636207256247363944042332153903378088281
10 11 22 0.01360189608986277377290621833239470904160721200717628489435748028831185327462717
10 12 12 0.00276593319895411678053733145344532923528551923475148227278686739079352193859822
10 12 13 -0.003681812302245778756512441855355027240678013075688465334826750087280592668477268
10 12 14 -0.03730242253600819808877119134709947449336953923216844898871754773377182144913397
10 12 15 0.04640069212758130729712111278747109623365072525113217115036006332143010724395158
10 12 16 7.021814717855100655709975265673249925676911619735277267468800601091271952492089e-07
10 12 17 -0.0006536833138253816291697049431767536156816465523311448252621718830127804326979081
10 12 18 0.0002710422489205655167030123378282124838837750313539372940931277288994571074718905
10 12 19 0.001583860637529247952221324194145805471763177721189768253308837747055157763991339
10 12 20 0.007593426158098732728524940143322658172981380111669747834130916796563252420547616
10 12 21 -0.001310054345601521075276839469191290358909158171704581681001618985908267794288658
10 12 22 -0.03321939088921368118142898761084156371953006583701993245218497050253121798543832
10 13 13 0.003523316066898775513065276153618635870110181646407432827039219373730625727182909
10 13 14 -0.02229109180435405239619246922529359589807907797921116867904491039713212634454948
10 13 15 0.01495072064200022084502231929011539366135008683169862737023631375610503725329592
10 13 16 1.804928075512529219933489987754916378344156906805643716670926325402197486658192e-07
10 13 17 -3.231059356201883332474570635007522224148954058567358915535064410374336764750438e-06
10 13 18 -0.0008337016695294718750770420880882975307241929381065024352563534337224065053297566
10 13 19 -0.001527930999881278184017233226175481192506000460719620371448736221177741813302234
10 13 20 0.005239548408320849830009904507678533278586556203555434231416453562607185589938954
10 13 21 0.0008549548331481322711936673088051008109727781552304179696610008393512559683598563
10 13 22 -0.01102739779644607448307438155220457958023085723617248503858190825304612881372941
10 14 14 0.04677256958057159807152840952137967453063924838191751663961269956109135678203591
10 14 15 -0.06355385243250539991439216388320808328117791528480152736309439444404629790957843
10 14 16 -7.810732486188728127127969361284977943937447286523812311589249582147955260841406e-07
10 14 17 7.943559638332151395282774385709574386409634128619266092739729718212533078815253e-06
10 14 18 5.052763185488179991597784295055666221534086082827477788567081205667354470743574e-05
10 14 19 -7.724118883129998250958839756924094053050975614038285208563670776787575722917712e-05
10 14 20 -0.01073057784890440790847697628499081349289953654641345465371495870495978242704301
10 14 21 0.003110661896806068243237902950741773762583169851756621719155036403622194024273206
10 14 22 0.04901100918119112913521972537317383891338500798265283337949814990256012693322712
10 15 15 0.01887433264866428255626814573128194606575591642700164464993815001630988453632041
10 15 16 -2.037524600771832703268151991653407865420689431393481012584939911921154106779844e-07
10 15 17 8.084983865787616033304507297848093940408918913290383044827285121601186320898515e-06
10 15 18 -3.260913024218056686857322378041780068892795794306323831478773399221166658587691e-05
10 15 19 2.883208367147742070154388093675969909366995405389127374121063314662386580600872e-05
10 15 20 -0.0002663494263310841094914916503122393696915522675890111691243010203702799664272006
10 15 21 -0.00362960554757620865569188331442417002881655526909384176913176040754060750385388
10 15 22 -0.01622184645740991847106743683979755244864054074488218551572587452629693644092246
10 16 16 2.433036265050283569701604966682189029191462970300680014141845267109342264016842e-05
10 16 17 -0.0005649117300730526059376462463954779932902263689562775278054567950207842649138634
10 16 18 0.002647891908798230421153940792835846717945257813894805851020756508818487764328553
10 16 19 -0.004269539054297125208276992911568868168630493887898991473954562172799663621901166
10 16 20 0.002667303991506013219388780622244054278011754710708860010108645815995809070020444
10 16 21 -0.003689048673157701251938503999621127084479353067044506208850951526844815205726939
10 16 22 0.01328581322179351336232022731675459989503501697151479654901811404704794308986642
10 17 17 0.0002474315420515487109529650079512075121521733788469574954222966562650894407081034
10 17 18 -0.00256308892794484564320392678417040680327338884224510744635938964979855346376038
10 17 19 0.004738782888025485269635684812865330600245824613292994235260917857159884314795986
10 17 20 -0.001885592194014494632430010872686091574008916074923560981879460571355511552096052
10 17 21 0.004367057566975808421367745530070378762517332716998533807082142978854823234017014
10 17 22 -0.02053322450843745805879515500060844144405985143834234682389036911530293854149646
10 18 18 0.001423268377446978146856628437344732961173666374466867876634933780785948916718261
10 18 19 -0.003576941780986971272564679682093980714301328288794024278109874039698658641070926
10 18 20 -0.006789277111763310545632552831896895186472306964693513738970184729308016299986757
10 18 21 0.01035262173818122081688101761734673109339997182789508520857395081015874527501594
10 18 22 -0.03900518645490158535043910852862051800005603470823742209316645586586022790440472
10 19 19 0.00100033881206941251172532475938307476043002479726703625438503821594964546517041
10 19 20 -0.0005591583736004727107752895091743740377158505267356600994600957001463698426523486
10 19 21 -0.004250526851745821701773235814358386456276327460432906708012294073990710949850322
10 19 22 0.02837823452240016249647151522098335702520182060064760605735080439772065759752681
10 20 20 0.002456057346474725135096228187706945358633028366132882289189195134031999326395978
10 20 21 -0.009380310818466398274465725810126878364165786854163971685207435464266445078543396
10 20 22 0.0540026782912747263489614547896990608129512700977485656441598786852256902439652
10 21 21 0.001691294786126892237329743254194706032583297054030011003363190000863191633805368
10 21 22 -0.02523393235686536468903099108786520318112693874674763047701395844198308491035993
10 22 22 8.458035897220461083415210561611993052463435623690789181920572521077348852619958e-22
11 0 0 0.3401103169984496346216126741788685412995709468613843230068954727706265057410259
11 0 1 -0.5016198741167976935880202013716067105864107070153533767330998663119764319384576
11 0 2 0.2434604855696520673579809324870300546481417588072305873127015621650226919066852
11 0 3 0.5155987433626632882526072937387944103045611913899146738617792361066207349708615
11 0 4 -0.04747864361164002445592678668512948193031320408661047200517773106348172833966163
11 0 5 -0.1529063807764889570913040049148430041720191518197012897571815593795348171832954
11 0 6 -0.355236110386296522575568634356511815926924762955173782845049173935109106858704
11 0 7 0.003291137597243379899069374156874088772783395054080102321848355607561045875948021
11 0 8 0.01278830225155073938513917578219334501103108334910151539755528441373142902214982
11 0 9 0.02289058402457440125990167092939328502832135334769920979920428067900589754761445
11 0 10 0.05064982186387858741170010895096194764410089886119285433545443076897359113726395
11 1 1 0.06507498841038683234175322516685115217294797013943942725352908977629326220176873
11 1 2 -0.06848362124750320993143397447150355060533040503302803363230461897485740371991085
11 1 3 -0.1267995459434914813863060136826643308670660632474000852233694277388199165968266
11 1 4 0.02027667654872900672622762105354613845932863046726207006533502747301288416336911
11 1 5 0.06373558877120710226793598802219039428915548081724759965103708461094695108166807
11 1 6 0.09127105709566804628466820905409751328225260559887981941365641434349457796861225
11 1 7 -0.001788493983516589766684563997100269228908902732692097190729925182367409680657763
11 1 8 -0.008072681688188715024249603381746763092507349019451678831836529074727554387339443
11 1 9 -0.01376825093041411570069067115933904826391117637152187426270499419754525344761547
11 1 10 -0.01795491167964873179313371865665476229087593120445075967789493775099132852333746
11 2 2 0.06089796704335392307788765044383885722087144759788195989300151064302748079126073
11 2 3 -0.09539566150430782681313928251227513663053141930152420952784903411348441808418388
11 2 4 -0.03490138269780205193668961670981946458263716420627845209078197350587490232122271
11 2 5 0.01894068215798037147590361256876355576155265723722927809500678647103234911032593
11 2 6 0.1712750743268744731070152438952631202622464445185941948123792785560586050268463
11 2 7 0.004605383795337603628208918144492420296528888607627850255021512140690857715993777
11 2 8 0.002261790380185835778134465514753830591709689694371338965886692408873957541188388
11 2 9 -0.005082302968172603523538462388158921284394189783934541862327432559240854968117807
11 2 10 -0.0280536253698056601895089319256251687934964840272421819860730304681341069562233
11 3 3 0.04831439390465339383554686318529968941766512066763218498371435833750798211780805
11 3 4 0.0005929214543350981315050593241751409103204173977165232942549519185734880975484072
11 3 5 -0.02946673580136720846931169005764816085646288823248259738533417266456812672901772
11 3 6 -0.06667024693741340651155860055401367919928285486723389099128338341973575893861531
11 3 7 -0.0001706080069165508701951173125106336387842062996336381726269805961510618915482659
11 3 8 0.004156404358845478255831271611612466964779279863415144313693965430448980112631423
11 3 9 0.007482101724040029221723972453859000548485196488696356199831850052574245707020736
11 3 10 0.01535306745601393865469292412907770875628738550291455897362659442605641161768415
11 4 4 0.01207709258654561535257325311386325553267054271375002932023652932873335118768042
11 4 5 -0.02331525926664537685935622825584247587481952288472965416292978417056660663065182
11 4 6 0.1039141510285422875008547987163441306167605060730510598285135903577795898607551
11 4 7 -0.003065072057961746382864257342984856503125957718891224940600209324262999988763982
11 4 8 0.003351498938401277567895385638332521714749178604655480346639349230190360190091873
11 4 9 0.01040740286663627484099261537139339792459086350280022562247285277355901963188212
11 4 10 -0.01446855634138722519257577216618260188248063536256474463612289461384657062384712
11 5 5 0.01793585859958267060183900382363837999550959477043440335559937856463558874785708
11 5 6 -0.1510833917355856284238374560455481047058525503148568192917504863091349503933723
11 5 7 9.040834823338415121721103816249830751435974536861312797825963775967869024432518e-05
11 5 8 -0.004848542976138042966446213123831858591205823989147036679829696486608039400404337
11 5 9 -0.008046915466109985274407596339854034025830245161646294185038715191595587961165672
11 5 10 0.02839099924818809793820209730318822807371177134804025721410060803425382967904794
11 6 6 0.06509251267624597037660542244977725652613280771844706026655176598809297895537338
11 6 7 -6.40661881859463554013920562122928887473644597928833530997247149972349341815214e-06
11 6 8 -0.0001039575215144999594746942619298015202585946350029532114288763929728355699322972
11 6 9 0.0003023363198966653498494689716989684457951186613922541636571715997230634636052943
11 6 10 -0.01610019514190422816365989484321075848155466601709480161533136717763405532955779
11 7 7 0.001590957184023953241779899681676914608951874695236771564411719126469163958738842
11 7 8 -0.00836459345916682497330878623015172935318671888249754243941211322955608121140184
11 7 9 0.01508137315238236292621041886779205824488539949065824013077624031740144590761188
11 7 10 0.002033711104044709037790543206256016545969855568553702137806858857647269058753646
11 8 8 0.002929316587426648089725236379335647153092263619780955595018361697585266809291576
11 8 9 -0.01075662505268637326319038175648279491633689521980731153321162422430933517641322
11 8 10 0.002403674617407041700281644214277420648165540969449910742334546830270638811226251
11 9 9 0.005440123090868881581956839314997149598028896930349615493079322223553051093283666
11 9 10 -0.01020033699718892299518634554001627519514595985563405495189590354206723619472321
11 10 10 1.744470727718258844970765869786130125405012984798886211620197255905003692142001e-08
12 0 0 0.104393042654450533295367565045303994434546944541396892956983325214961206185436
12 0 1 -0.08894328705626225355766495426159183317766446914257397998036493250937454163181391
12 0 2 0.02441425493262951751191857029464982085788644852946557749188536948283730048885444
12 0 3 0.04412310454018088265667310216318184291851724136142531954386199354592558627534422
12 0 4 -0.002135417478476719371127890315002934357972175928062993701590413203500204155704208
12 0 5 -0.005348911969138237942695404406314766284350888762821704196423996807407780432791539
12 0 6 -0.0109975732519004355670472145209250037109981272399929515993671787621147752208808
12 1 1 0.01752887522123879396920171389241192266750687036443839314071545744995852902808587
12 1 2 -0.009259855342191707464691437129569304416926200132439349078173929200137412677658456
12 1 3 -0.01885696348938447710177939586747492441444860762354551093404298264179646941411414
12 1 4 0.00112055728682707477131243483450649263608826675557948835601819219591767871949093
12 1 5 0.003455594653171120380713061161206743998401468192426459097674679833024153653091743
12 1 6 0.008456209325351378070909305331952701779602033247389549001255386612734029494618238
12 2 2 0.005931677703634878891420611377610804738421958882090119545293439391793600795688432
12 2 3 -0.01960443282349887166532421537270243421114647864975058046959752626467726914865527
12 2 4 -0.001309023682908863464579302174843880672939927162721759710004015750029733964709962
12 2 5 0.002924590798251243557460043365525150700025804115643177469313868301709973590292652
12 2 6 0.0167944368898275011428800406381552386988127751606710041450522785072333388405088
12 3 3 0.009324423889828779968864196489022313155982926635368576912461885626775832432851312
12 3 4 -7.293572183796482387452276807337915919877907799614897189038715093406145911263454e-06
12 3 5 -0.002114772641038026245979568026038538342984949580278975143090858432280207111942857
12 3 6 -0.005867309960465950550314094146929341336535674085291941840803138510511395146269784
12 4 4 0.0003529453182610856856951972321481650531672490924259279712715886265741606075620683
12 4 5 -0.001350903458792220238438241376034313482046778274905119361305857540422571586507777
12 4 6 0.01106323015279436776144243748962657838392978267381125549357404696756632084598273
12 5 5 0.0004616392817878049727233818757624273698887312796610444440689958203033955451436292
12 5 6 -0.02844827185449772248270671026140044298765269450628010497860912900172415446208347
12 6 6 5.815201127511792256830995006497424200492131691958774972064357204593849208108559e-24
13 0 0 0.06144442874727740686170864384764395604644609821799177726766081437969410750930392
13 0 1 -0.01466758089942899877322935789220766677271125823827925198510622146396077084140442
13 1 1 2.221666388589207629166581002322616915063414691854974165441142153454158026678891e-10
14 0 0 0.1238122404812051082486276499748712960759151424135743963567780642513920348993162
14 0 1 -0.101245236702709934556470315982399041180890416063028420469592273468672670029651
14 0 2 0.02461551599543431472740589921405591730971352193853457323675045210520908503003509
14 0 3 0.05445525373917183756180751601175117616638310562344630459476041074509318287065674
14 0 4 -0.001715314655720345624567023629493078359782327292589896624269952821181717622149281
14 0 5 -0.006841529755487737515867309885588185252770474054927119672180197875690064820792104
14 0 6 -0.01237711261427290060291494511955996187527404878361997403535591324296968458049515
14 0 7 -0.03095039188135991544802268801897396308323986820902556924475944992311864056272341
14 0 8 0.01631486790213362918574217849402182101727836961405332665075792385240741636517934
14 0 9 -0.002059853866675592946675632942723393548403537301250848659234530242689254693883022
14 0 10 -0.003831488802289776752562698330028040114202617319849090527767510013133661454271509
14 1 1 0.1367877134540609336127581361135824421082379563220331397766813403237511670076938
14 1 2 -0.08152988168153672913816741484568204663328585608780642650843325850340252002367316
14 1 3 -0.1588063282576556912564574461361704230202528534301644287625099360451109698153043
14 1 4 0.01114594505985626958371977180624386864818511359926748006796887100816620733792264
14 1 5 0.03192917495876391200109004805338294448691725951101835239503040153364035301178468
14 1 6 0.06424050953002461451186292470856577330578796425870391771472130477022388942649522
14 1 7 -0.1656434944635003550139663456022204693703857947854909634589861082625171692527601
14 1 8 0.09763074579431220503157207341219793750987534375744093992657288859440386348483597
14 1 9 -0.01320984486336523529630434839761194613213804083981403087583015938535904287982611
14 1 10 -0.0260832395854202656088116032546571609863268457706981232372163672689146436661698
14 2 2 0.0306951865212774755984488868372230027730353482248299408103962253721507749669155
14 2 3 0.005307745374547375102746142856311691584960669677398537928519511344033685635513857
14 2 4 -0.006476476675882749064419591728353756645368134385179697954730542051392697243524092
14 2 5 -0.009710282603987610627678791972681782576676183041463226736266945278103023444262212
14 2 6 -0.009271824391461254719157760352120448889450955703490342541200534214355438080571873
14 2 7 -0.003499468368929301910432983806668873696612203962751839017768523992871897918526448
14 2 8 -0.02071217091714150857757175683446151283714860177103887664090413230356875164525808
14 2 9 0.004122992230375827748958435972942516653456694748707748371207815857199198446863434
14 2 10 0.01283186677840785172627508608062121697079524766090802511239834529714198213170638
14 3 3 0.03325757061417130320275594153463019490146150422614121886210007428031182071436286
14 3 4 -0.0001581474444075968997618124956075060561643282787492948322982160613341019747040958
14 3 5 -0.007988484030032859276138575616387413985727638543928999590298929158380308666031073
14 3 6 -0.01857878692072891344689491686411327096530826197595792786144887876507285198550876
14 3 7 0.001439986494987515471965486212778853747039146384061219459247912828928049685775865
14 3 8 -0.01030193310558824697910989295170236212114785809203912732841921263374666517665894
14 3 9 0.002701244037934341040709614760852375912617194508528628409014929152533342281779587
14 3 10 0.003867161109631812695363306146383958689558174185290088697997400951940399637571946
14 4 4 0.008873844751804568012489684964903880630376889349919795312050566521911857721420425
14 4 5 -0.007974811096344061133500008997701798213707207258154261256996810223689539748463518
14 4 6 -0.01641144092795735978470987526845710834822500990809440769483184418596052547049272
14 4 7 0.0004534030720575212149512466007266584513578282914038089242223049125422554237083337
14 4 8 -0.0003295824930516027163202962605156843952564477018761254104965642403268838195922159
14 4 9 -0.009194995427062097360800588698967775061497808190879714151420029937075732162784115
14 4 10 0.01510775230514733342013993044584751238400019886787480232352663783171301439981387
14 5 5 0.005259886307298597705708900469198629708768546146607019129440917135951825633555199
14 5 6 -0.00102952294777664868454617339037976997152200382424348015041687388267797090559624
14 5 7 -0.0007861416791241358187737316798851215176606558394315908275124473969459655950086455
14 5 8 0.0005215300961651337639176685735755306078979477622621235150502112454177461475126872
14 5 9 7.58982853091787848235899268448339517506809743010284500096428333917989583475812e-06
14 5 10 -0.005957765660457799002283499861260153038637287947230073816041593078655067689886343
14 6 6 0.04297366612846117328465250983945105506827732748175633518593181020576090394166304
14 6 7 0.0003885041406842338672142039548381083828071302768458376812367771741567370671759609
14 6 8 -0.0003300178453201331844534082726316531971485550591304193307875136490326152621961508
14 6 9 0.0008613397379338743590125357867107553765006071723859859867848424253790455177229561
14 6 10 -0.005234233423388413993633548628212494379585273373995714171204526162102755392299401
14 7 7 0.03159167332363656522976989556547016667267063136961384121623251080496495302410985
14 7 8 -0.01786883149101169733883970101965858813517792791409672982379238385414784091049689
14 7 9 0.002343679278982390288530047512344326738575183427532847498597169033172027568705213
14 7 10 0.004630085806926873292525603824718160422973573160909623462872888926296750366836233
14 8 8 0.003980918804083157754005782539968939705358998011320481755232594479269467438854041
14 8 9 -0.000969516561323134786246715447326680820096961860936263713312196023868764173238628
14 8 10 -0.002001708073139323358864555369677771471147415736928814748573950385212002060337762
14 9 9 0.0008497018981237756350420347520739887113514318145170688849429311814805275262620656
14 9 10 -0.002417864904150079675603550506585371469288637430444125426717303446585285964487688
14 10 10 1.046356151338041112058534773273411679710860670533029444387017270619446795093161e-08
15 0 0 4.608125582166323254550895384543034138372890990269775836396065122536847009745547
15 0 1 -12.30782172543688076581415887064959658506035298095096535293237540458414821382431
15 0 2 11.00449681342374826229107231864118113105679386858822159592528679009324184047379
15 0 3 22.37580060696339259477541227049973480288082790309544765315588257238416076077986
15 0 4 -4.3191344035405285697532113124053391328553918100186471091639269068082692222623
15 0 5 -12.95902957546296212764751793657173386630311801764095687845984012399264645455574
15 0 6 -26.27826134978824665375144608838704293863401916023292521937441974170223255618398
15 0 7 0.7558791158486889906613109906948156858740616889884343829351392719303041692696207
15 0 8 2.964175918080764115716526915718743045542724532995888951850203021138305297023932
15 0 9 4.433374567844971714409096781221173075579340756532415396570763751580929050499663
15 0 10 8.280702691844831321146017720929173408551733377120713952186197700835261824878036
15 0 11 -0.04799001055822963044806636689287579020843282170916353828702053015770728095549443
15 0 12 -0.2294102635021133208949214014844180313821397810202753890440373562308671092295707
15 0 13 -0.4556067429380752676595699683990190294674701892824658572317440124430128781731965
15 0 14 -0.7428553197299098542369935490250987890394220752689147599490812986518429882917587
15 0 15 -1.115988557514057374271919266148474409031156399948226308823385902560620599322403
15 0 16 3.835512520283990766606966465495829810039591704579869089787824989805619388257634
15 0 17 -5.320331939535123538712004773826127870600264677183627054751772948689739604110597
15 0 18 2.588346498532730156457783018570133281447358395773209442471759867862113770017054
15 0 19 4.729637234588637227691135263172089646314291705908036180379932904136610543753527
15 0 20 -0.5160529099075924389078580937740792110059518939944663822118074187944972085921779
15 0 21 -1.355730154129840260073688453813365209498390409126285448582043397043052900820446
15 0 22 -1.494712725451122775587886364911934272519023686976764103550850518505533831300674
15 0 23 0.03584760591020609575793972541694503141444232746122078058832545984361254208344027
15 0 24 0.1212413231707209179151381864756051886385164461917482516424454741051014618778306
15 0 25 0.1771697715187796540243696067823300722026393826192227762622944544899306697772243
15 0 26 0.1043042280491674245292165781081273878202893499571768558839512777947796625916992
15 1 1 0.195592019132676533272788870343468140824654101870189343430912028745231468279592
15 1 2 -0.2833774964369476936235602009793316684798115113229073568274727473650655082467619
15 1 3 -0.556954844115610293001436884573414324084166443118111594209673127152292751589636
15 1 4 0.1381271617867084193629559008521456680179075028708907671154618633787174861150851
15 1 5 0.4052658570038657307403151138879412489359686238496426783673964585065692850143159
15 1 6 0.8292595964119768031147471256775818151887133563993099043547814725069304794696323
15 1 7 -0.02720434834221631438917094592156200134773822591498674962176448531398644571209423
15 1 8 -0.105592283117928389798887128759741834032716697312691884898526388027343124369596
15 1 9 -0.1585187786900954913443096164686731046840432347284983650920789046439653080234867
15 1 10 -0.3084692078595681742228745631965853950605313618098738641126701043239697936007831
15 1 11 0.001861698578624371778675283519738105680241569950866901645937686688101642660482244
15 1 12 0.008817998591428573850747775424332828828611565535010711035877352737280871925639171
15 1 13 0.01773685033657896310531784111998575570907285339670041469010478019709493142141006
15 1 14 0.03319609994270533928011835080065052193363653469101908837319477885240165802772166
15 1 15 0.04769820577688509387430306347128530352052597112335739442595592975272437416773454
15 1 16 -0.2217759477293818485998361615553520345854323099959398835227971451437700880054126
15 1 17 0.3192577955732792024514014098711954927648497168536827195772770839981591420034064
15 1 18 -0.1549608893202274292008895857727915309190168998370742109828254189494098415995536
15 1 19 -0.3097259787334033137439434816500766558673881640270678419112025278107793940866179
15 1 20 0.03042237678873342916351901656279562513894681537079803510812655889906246999691046
15 1 21 0.09088025472393802835951725426450259666759273938305065536010081745911204763545003
15 1 22 0.1587346469913493485840331706904255248477689523718231272363598327762796192144839
15 1 23 -0.002073447400663051486243115351814294147919200698433598742577630539480753044470988
15 1 24 -0.008122117960479787296055727099643711914252513112244283513687654281374390815521108
15 1 25 -0.01219419395156134385601122085136847204562140357722914864640365433249887783448007
15 1 26 -0.01975799932089708901716303569212647931503554204196282735070719803660718168031802
15 2 2 0.05664164041212942282089861771531232366490862468746149426652728985323570441835014
15 2 3 0.03161861655569348967026406712121996971784758948826214091924873214334994439518571
15 2 4 -0.04416041265534296805337511222532507770171568954270071861584357161892506810595431
15 2 5 -0.08376401237795380922625550612254881471632299151650385238824029826614673163246611
15 2 6 -0.1003419704298099554304141630851928298530778213186836891473015937247573406599244
15 2 7 0.01071314343406117901358725291389019652416650500154341786743253252106482120413263
15 2 8 0.0353513948312427148735765410151746572842494157316903828616885060601534614741996
15 2 9 0.04805176154712328962759681990429195650195924021441151338778052344302352789129664
15 2 10 0.07416676724812484684990566922318369491780997525162953221251748880942145712926625
15 2 11 -0.0008018439024580962469842236332889908790100965415405848236958454956619980591574519
15 2 12 -0.003950716402292479600312501216155208649971229396978169134723967869762646815400969
15 2 13 -0.007196228647484622150126834869023088678493586863894695320338758804228690560764127
15 2 14 -0.01192414435821861441935164815443679746840073600753835169828075543333234795925715
15 2 15 -0.01623386061503327267652096539111505095129057162225377751318314016806930608805181
15 2 16 0.005063970073085797666405888525980737795946395072867451717218742573639624751983859
15 2 17 -0.05841215211718876289406601937001973170133178444249205744074522694635521962563049
15 2 18 0.04247429056821642919294244888430904859065392560739469255940648134950355032475963
15 2 19 0.1095555200291964952013352705666493658392189740182372499441355163413347786622349
15 2 20 -0.00992613766473227527096230279439541466683373761911742936746138309403377442756385
15 2 21 -0.04220235792358300560246964051135013187826584698302291779746835594478981732233409
15 2 22 -0.09039796230504996647705260478333392494259000834003418136552821332207206748298652
15 2 23 0.0007209576074672245820979562615294575910540019273443592415704728779121932644279363
15 2 24 0.004480125054671441466949862169602876285530886378999806675881690016836133913877529
15 2 25 0.007174124202881908433686460671202380589755084043879498499532418524075094739957487
15 2 26 0.01446707376727591669625449828916632937654172653024668734668862255058199782129626
15 3 3 0.05770047821947104919298170460731307733703712623989422710012797958183284922200745
15 3 4 -0.002619388512791047716082478521434616891481308699848837146338840896578855749317939
15 3 5 -0.04428593533833202786048004034101057439403426206074276823140915082539198866931279
15 3 6 -0.12906651383810384175706914702809783846533137484376473968036739047904731895458
15 3 7 0.001549489968144533120387610286998851682906075664139237546190912875876736477194716
15 3 8 0.01094778874722678483850039157012165904414237752073980711569072270077744335768555
15 3 9 0.022395181423263200006503735783269356752391374637635125524847212473233092628591
15 3 10 0.0440345156157367180139947330437229586474110478804766385784514113968099026033441
15 3 11 -0.0002099344155979912096758378931594389961766290312682611160216941875426088503352566
15 3 12 -0.0009052193047627944843167399747757292165865503649743194748705932665868505373860615
15 3 13 -0.002591850931455044809134614100140384707011107232077376600334881503966289423596671
15 3 14 -0.004347888537741181707558261911147003408579650502296234025511316209027901517505288
15 3 15 -0.006376245920146837885245930078942284127323614411465791266273176802260367259959443
15 3 16 -0.0059300668891753102686032930785549179532358865885854667579091211068641966787431
15 3 17 -0.0003335249811797528674927152071629380267077345625648009132148493011900457706760024
15 3 18 0.006843879167103351512143523744210327862587599932555224190323899389998301563254829
15 3 19 -0.004521082197807728978653143287511200648460649203860493015141617052815720238918715
15 3 20 -0.003094885607522189741415017798373048682906347784622240713895191547542890511368519
15 3 21 0.0007242901275380452021902385390608556071767908805816164727689298996561233523718148
15 3 22 0.0201343863539678085995353701715651417192742474034909305463433078234082991318362
15 3 23 0.0003565491654870357208246954189029006854637677437348255300374490068132943043785283
15 3 24 0.0001159709231837348607463023880796996490219946275515128660760393825359270150035107
15 3 25 -0.0004008510775023970859533343295185585074644618818847491086571582515568370994940551
15 3 26 -0.003467992914158626987105450514357568566751460815080953971267549955746189703432118
15 4 4 0.03281412313658501056877371108130023467734607614029126429655136766594132105407965
15 4 5 -0.03598843628149227469859011752237598183133881684405334265361095668439968834488953
15 4 6 -0.06255978496801528389782801507785188987119403822124007222057528850112720821458882
15 4 7 -0.01742284901128327630597260491676974669557529068290215804381010003080922252507775
15 4 8 0.001675713688475405213143052800055425046921298358070647586202410774705413065542122
15 4 9 0.03789513972897201182160849470829220477054561264973138332929782208379283941175041
15 4 10 0.07408823999944108637065291392442706848366554349363301601582593875745395250085849
15 4 11 0.002117419070705265299182846529780248986106389385322894586894150125941734894727609
15 4 12 0.001972737725493331063558980878108531531003830143236343432030611898046185745275306
15 4 13 -0.004859933940056158178395659555722172008355028615981333723954893233309335200116443
15 4 14 -0.009223199283584441566225339079691667957921074863297984184975867756246779753514424
15 4 15 -0.02338592616158178061077881516627173578932969598945043450203540639215159410999703
15 4 16 -0.000789024444074432746038186857787785675749373504736087629432479944803949869474552
15 4 17 0.0007872409662925516077785263397732118021247685611828779141842096220455449427381175
15 4 18 -0.03347333997139674856522667138431476891630341653156571595618435130445688508874746
15 4 19 0.06007649007038042807035872287557444579956866130416020732495176468794681345791209
15 4 20 0.01766720966788876696166022783130123229093124293941622305358830064494087933473637
15 4 21 -0.01438636154865580462398890109102600929305309050219654772163515693004415137773589
15 4 22 -0.09868881301326961392748756462657349514996138320044748418137723822258069288487053
15 4 23 -0.002144535240205922558267562026377210602869517782135980592435016011918415606710215
15 4 24 -0.000451678587664163308678303372614652439311447654471483861031159718232569472235018
15 4 25 0.00363159834849719143329506902643133648181796322659260409079795539864033848479143
15 4 26 0.01559435849110962008607755058345699995585158040440468839039168442070408804120587
15 5 5 0.02934333920722979924021749401323772579652524649282679735185927624907884681310232
15 5 6 -0.0004782643266185893632758871824338163464048744629503135047030784945147420100929184
15 5 7 -0.0001031962409288188427775884243225052946861533240106860279449301940550326928403539
15 5 8 -0.01532289169928608369716412479972920222336723955459969785681839720827521498801928
15 5 9 -0.03009181129942933379884844900312570433160978866545944540842108142168573950270779
15 5 10 -0.03973346946523700043822226929172087785728005726639354843567080203585548271596241
15 5 11 9.950508674949225669505125040160992806143304506875169814931952224602138571815494e-06
15 5 12 0.001942137658775771430968684918321553631956690739119160114512407794521459115212865
15 5 13 0.005407938097506695596518027710626267368240610432291172080564599612743489902894783
15 5 14 0.009113159670661705343383753910031142710892913185039649292427991291407276292440054
15 5 15 0.01499584698708136305164321481117063710508799472966509805402839184534197079380893
15 5 16 0.0004442593684550523891955487920402372248295861827341644763444941430592754029272498
15 5 17 -0.0001117803148262190387808749507593864404883119809014259108910910068533916206599098
15 5 18 0.0001600851180677696146708451679614750034402512315459292461584674270231922215977282
15 5 19 -0.0344834493954364488424462197768326344251391921465938350143454946182011191201243
15 5 20 4.772314446457341474602698126212533132219346954797324348397692527547096734944971e-06
15 5 21 0.01776066918467580055306398615736708232313093993743529107493130819630362059685727
15 5 22 0.0644126197209883856005873835757540440955372021321576587339389879678377312554571
15 5 23 3.387015424589942063641938055489489807051366311365467545412989069144951145957129e-06
15 5 24 -0.002214660587069708687874035423960127067393813137882571753454249122942903037641456
15 5 25 -0.004184660423424069946559942505583348323086696751386123753195426947028794082402777
15 5 26 -0.01282193921253794389251229987614291630626600535041280285041339294169806072095826
15 6 6 0.2632705274326955575890087876363884207986231081062688272559593579175249969930032
15 6 7 0.0001548504041788136605249574096745056029412999647451993440109317795335823306771057
15 6 8 -0.0003618920056385282364386128063125425383118993115894467500611305393488112814139658
15 6 9 -0.0009797132639617643155196878065939695378576143114716071116838661824783323015968885
15 6 10 -0.1379306472524887686616094240458216959268824543459134447606695612664204279520192
15 6 11 -3.638877600014034093733225887201107868698158869834641419489075326974895771067596e-05
15 6 12 7.439010879817080192364673121787016648306842122057460654853717371392829560614059e-05
15 6 13 0.0002027786660645958757996113753057709956300692002995985187659907727897198812348958
15 6 14 0.01739587416083478823544540997008079980994335622205194845892801231731537903706906
15 6 15 0.03441269252977891561843770390044965442568681950457400796965239225127511584353457
15 6 16 0.001787271627467449570163483410042372920685706517759034070710427348569754302354098
15 6 17 -0.003599622981357396223189471692944993422558640204628511885854064160935636727315001
15 6 18 0.002943566216604265041798575397956292777807010749831679595408788598945699598080246
15 6 19 -0.01049384747431171619591726053877034199527053511197445260847686748327453931144749
15 6 20 -0.001063444855622790410482963264264553312185383465798251241570299490797705675643587
15 6 21 0.006399928454149626581208722670970332869099895707349956224801917801467769585065862
15 6 22 0.02139451238221343961392911050647976068681937055697027712719594409794776931685538
15 6 23 0.0001245635294253971393230824098959160686897206993058269109809601482147163006222703
15 6 24 -0.0007986393963612754586480269168929074250180459228884860872853681591534145769822034
15 6 25 -0.00164830618229609854481505741603124635339345166308283313189329467467263758531141
15 6 26 -0.005302139224995230666038899359838781738082445383974204551642805517810442828701314
15 7 7 0.00421156388070214706616664271485990106685040698954729659486973419965278775427286
15 7 8 -0.008306473891663424406085807797788335614243959842396071408344007020490463157569
15 7 9 -0.00377416673592291057920129812896699527741717939130350904998131539493841775534832
15 7 10 0.01795387751642586080832658517383669895464075136586141898141666618050384847905398
15 7 11 -0.0009106452919760529530228541434801424793094726175909024967202735783316409495663425
15 7 12 0.0006679580585640913839204089635841747708563704957539342825154372369325419430504154
15 7 13 0.002955704126412481497459156959412037220521968237583136594775146842923740245313535
15 7 14 5.316844960560142564818242233530470676821971342964141761252933488598297277672335e-05
15 7 15 -0.006705798851463697661405353637889187140877736625069896027630781015671471735588893
15 7 16 0.0006321972212046854175812566193501070314867100412555837291587390036022096321794393
15 7 17 -0.0007508581298202491838787788247259151238737835614303262157590344728430294899074259
15 7 18 0.0002757391460024760843512043921420923099460818746980455709250414747497295165929372
15 7 19 0.0005955633208941019025370596826011789667971820793052217003673279491797750589728646
15 7 20 -0.004179159562191989680630025690929249247660596874927844225435119284411566957692076
15 7 21 0.00855031978482155085583966355365053810041144496979676985422148012548510719475591
15 7 22 -0.03615345373467846443519163518994462882758512913439027600186433787749271688747626
15 7 23 0.0008959705397516868049393124872675296523090155695284703777611627716737239771231721
15 7 24 -0.0007254343054576449284111903014821854504603391508314520636071769109030536969304863
15 7 25 -0.004413222268999605763195933298233357289330111225224506794219507643519902688934946
15 7 26 0.003728179545742730396799675391990760019890312267834053855545659498707312610871126
15 8 8 0.008217562820388012719723542997107722994933086930927507809638218011320593990879648
15 8 9 -0.004109881958862128116157229542473417676874295942176383512220077042912532092750012
15 8 10 -0.02509486451682187310812485718045611938901393017906490139631477817773543281076819
15 8 11 -2.102497881691239728200530131942334376713871836306600070624436759697053540622005e-05
15 8 12 -0.001734448499026360643382971166882119207068368675246748734676097586671281259098022
15 8 13 -0.001077661368882457152262233812801420269560279142928188392121244253226186122406386
15 8 14 0.002541451450416126963962389296546133911544420384356474660659266865377510998415283
15 8 15 0.01155472564065693688357633812613931036261033477674062731757994369272870782523692
15 8 16 -0.001321516589036042347251820059508895477157744122723192396409771042865429822068082
15 8 17 0.001754470508633701378327552601857659102426122578347515221553361940374979805667071
15 8 18 -0.0007866053647093757987807315030920292655681027601660846277926298898052993548497848
15 8 19 -0.001411282738384443527577306848865767346224787878379035993951772481028680850179713
15 8 20 1.583676230603926450682352075094813917065458631952456663032285275515076882220437e-05
15 8 21 -0.005162147691190368865180917937815024248961581770611624357046073328375149282303886
15 8 22 0.04349317419865506126821217944770324869058354530771038593425279493372356588880133
15 8 23 4.16089374109390872817336048422542890947059293443787894221098895049790069487822e-05
15 8 24 0.001087841694830137196472019902172084501815554111381933716023760230282088521918768
15 8 25 0.002803962532038004185311935165557526617135590937857831019301890578084727073107858
15 8 26 -0.007342115724794481791694436144221140873022943326423702133240250219125820180833591
15 9 9 0.01273743852930250832826026130054950528717349409575916459124003923530195374466628
15 9 10 -0.05941473992156489837786268811896262127936571973333992829901153721730740548438417
15 9 11 -9.328758865968608588503709889773459211123172082323971041840124481031726544944971e-06
15 9 12 3.798626791203306896788255895668278341336550884677872613339720115464589600160287e-05
15 9 13 -0.002933233558985066510646143872836699023413281670146583260507819605496462503358395
15 9 14 0.01355337782730134541588661334594866443350491031838568052240367095724574743241287
15 9 15 0.0246654804129326540187463519194137273066986037469678824302478203645305099233098
15 9 16 0.000336340444437117123494222348351301930886940072864799717788650926469467800422022
15 9 17 -0.0008081030091704510935278328070273990727456873361733102926208392221604193043367699
15 9 18 0.0005190851827363889727582294995121826268583797096119767387499622179907226019505513
15 9 19 0.001274718553644893124396260770161142953785255004370709264703319935958666750679423
15 9 20 4.558223666499276045498303588416622103299817514324979097496499825663487342005697e-05
15 9 21 -0.00384708786604742260678597816649068283191516640681126655084833204447405400353335
15 9 22 0.08333478532313075234554673139215156121203806879443729292964793163546126162341881
15 9 23 -2.023578253058319208638485750851302381192079384021371793981560692178655542755639e-05
15 9 24 0.000751308678119927223260971563416386532701753400400263805674489146944124770702694
15 9 25 0.001652863291520876036771686618928280658140363890179563341377656842835430283545444
15 9 26 -0.01776087118577093989618023226613697853890317890428684498829189950385800519201629
15 10 10 0.08075505062536953587954542865960430067449651878396425165567092995478127047850661
15 10 11 7.801495372630083683802620710356752728597401836758684132643608119041430299067488e-06
15 10 12 -2.398648577300579332201344272759173929684978011774721237682827079957651080635525e-05
15 10 13 6.334614387414931154965892345675409041391438747706767934475574475169702330581327e-05
15 10 14 -0.01930420150817118193555086048204048654796249189260011983049989848532102492340081
15 10 15 -0.03608437885083373121878865419058988393217966634089511486046471775847942844638883
15 10 16 0.001835446587795242731565493315922466524671479372827797313260386258884979439950773
15 10 17 -0.002387406009996377380123032584698133788998184481019148023384552430951261456579591
15 10 18 0.001122059558121062603308979662278670002560208896234547669685461893199439236827503
15 10 19 0.001376667389859582035335646093113553227229720106409501950764879561302174684716209
15 10 20 -0.0001893370477021701634000682474783502099100692284034726844133146160100935101087484
15 10 21 -0.000299216533516285899199970420386285591843641245976716382413102938554810196106597
15 10 22 -0.1050219864569223955166946374379581214506718138011944785968154186821650593931175
15 10 23 6.004518438527433266105658652933698622633983147723574719234298480160304502600512e-08
15 10 24 5.936434967431525644894585972947660176726769656644822785321937004201299135029494e-05
15 10 25 -0.0001165750422675574305035330286876404781362202467752326152866552287055424005626891
15 10 26 0.02424264924338479491706103259927856627830778029199122859356260288013930767867076
15 11 11 0.0005518981955601478620865130864147338550503415552315881012933659606515798421765751
15 11 12 -0.002830304438525001569384573452455062916558451468228151773668244996502950380617316
15 11 13 0.002273548106448584543179734442794428799416488164945483061743194249474110391402166
15 11 14 0.001295427004130801646724329978060913835945331114691043531009049862921545238908502
15 11 15 0.004403334741987266573428992943200913288104966713529744996766116296963196533045843
15 11 16 -0.0002532608965209630435843119302260282491503855958754344360502019875653199075367063
15 11 17 0.0003492862167492288181637955281462294462870659982700706420077964430329453071641969
15 11 18 -0.0001669388022157241634037301333945291143618717268170572780003442014166573037075893
15 11 19 -0.0002615980494195773905054858730190521010608774841909628294351470859171704912824788
15 11 20 3.140214291572015688223096483429714237177440578096010513140732266109175654985636e-05
15 11 21 6.752289651664824090665097787843265397943066982723128165304820015540864731933833e-05
15 11 22 0.0001025157937191739208138907123863542480673971262769672983186862094554408133180118
15 11 23 -0.0005569794208208756897307671360388766620124406459871330089691369052124951866216586
15 11 24 0.00321438224991002013840994825059178929056636088959950060493889896628374363323263
15 11 25 -0.005115329782759793482964729746958519923748949689636632621207391149687404892721098
15 11 26 -0.003321795219400676005172410979040618022610810908407890076628753568777642549282623
15 12 12 0.001387334817134556976716376653225777298319436219557336694270690825040720566227728
15 12 13 -0.001823675815368463808660006908760204590395724071951801174234227972220794646929325
15 12 14 -0.001293445294462736868019078811529973266193418103393175365805750186754602301946439
15 12 15 -0.002265250193262260363967988408950757695631970296788389309155810205809274044933927
15 12 16 0.0003778394025577033579330127385924451691623490158899604803073069611093886299238008
15 12 17 -0.0005336597096427225442577183218286114175506791288360402043448061994278861667625344
15 12 18 0.00025862543606629809210018766330444249838496187658749527003881277984102749113658
15 12 19 0.0004457374501385224856291990202478615700852975763498043882710087367483526095294613
15 12 20 -5.017891721614858692591988182517417234258091472250148748159195001969736524984927e-05
15 12 21 -0.0001224360227929833396563815171549984464237845010469267570587142129593201246912832
15 12 22 -0.0001515097290012624191996916549477903613158836660374194540473081315089207367034928
15 12 23 6.025638247113499846089609792827266831745086289244157169654663328566604180223534e-06
15 12 24 -0.001485376239663037251691787950098908072340235265076229542143706262580203482655014
15 12 25 0.003474996410220855386146344676677390350140236744465167968392928687672618491135279
15 12 26 0.001860075232238868311346432956613530879770218962667273130810094698601006001001629
15 13 13 0.001391751256306456032088730017449449893965257476461619628947647388303633203684713
15 13 14 -0.007315875623952684613981187961325480499889941239454171582920602767091544961351045
15 13 15 -0.001712049549329405155291249392367272703103244940789461017970019134702698268111605
15 13 16 -0.0005264040360611174522608081304125460219836256617766617719675887356267291818780981
15 13 17 0.0008588381731900386407123142371802547992571045623116549428745913626432222703241654
15 13 18 -0.0004678204141659186865954672557881817919077426233476445609085196619834849571053165
15 13 19 -0.0009204952141020081974010262918008187811975766213191774117781233174412696544079458
15 13 20 0.0001055438876452430640038264867004098757608776451337241923357387281016052036960404
15 13 21 0.0002568380058685726312935519158619717709572935273179798669836943113921354251835604
15 13 22 0.001051294538504025600430233535414137012230745500480050990344721320134425102545424
15 13 23 -1.282052660048803850083380567967955255283681045378662025388188294298105820548623e-05
15 13 24 0.0001384190889862639249091850842712392870631979265459834937023914042051556875957368
15 13 25 -0.002387444591730677999862771337686750003741330018378622756797693258059646960710771
15 13 26 0.005402129438850262829568690946478570788791886251209336589652046018238339363137909
15 14 14 0.0120196970475352773266638321387222868054743923584110664939052295676872015519919
15 14 15 -0.004809815454199289007952173077494741983651334746312500297593231851621893623616385
15 14 16 -0.0008954814299931240380732324769654376483053935938949275742493823429910387749593582
15 14 17 0.001100660087162198931860762438446092667194036063971250097074767411371524627590722
15 14 18 -0.0004426353218458359966089218013818143429116988438991811075334661436028340883736671
15 14 19 -0.0007542221364455891977137780456896955964917499952462585686891689320755713840116371
15 14 20 5.712527614094017607128244239355298052627006775722649595728816235412548588119682e-05
15 14 21 0.0002730781264272965283622012851237943790525381404359814230919312966534473678660213
15 14 22 -0.001932173560480891741699756360827698677653590313718522022966355862426749326393833
15 14 23 3.356629839484260555699897258080141519175031728982711334482488905308798820034498e-06
15 14 24 -0.0001909983380893876697696056313268750370978233372319925039137404515389179074271727
15 14 25 0.000216752358434744717732418195001688268360003156733986020885404210356281729574206
15 14 26 -0.004968708675632883618260722484894561785953400062222642580770256670524793445357828
15 15 15 0.01419449779776736806799125068868871784864002744490109808265306239919933981548704
15 15 16 0.001539041010148926566666788243867142006688871676063048408959090248584388605087906
15 15 17 -0.002140567310627058156703280090093875447254421162391937267976401632819377589515538
15 15 18 0.0009950994505384899257849930000799793316318970090550205198342692941580123930986179
15 15 19 0.001920630174955517174840153187472206456857505623694556527532140040342110554168693
15 15 20 -0.0001760622775785228140378060006512402909478481232468518073208607212300051734918619
15 15 21 -0.0006485186393573493843367851396933445663219649092025678300812689212076088150707299
15 15 22 0.001504859777856017840798212961387911024190737749542174045128859964219137618782303
15 15 23 2.880607653823638873611561184192392637410325884604957941413437350434622372078766e-06
15 15 24 0.0002865586534879084726113023917720989214416163879230819848668650590079460502491959
15 15 25 -0.0004511783402007951783372733896060808273379003916811895149845103936336453767517482
15 15 26 -0.005627997213981300402715918677292994815479427417521618552845121250989869490073093
15 16 16 0.03324561557921908800897995394765491320776271532185630752147470477442688707149263
15 16 17 -0.04725928181312122126345893451431695157498918620198722661519863091429653616871812
15 16 18 0.0230651270442558923050187917231046474900064965469187756095220961403963666483717
15 16 19 0.04439065569421918816452705690841079464657118688102071151809077764383028261539832
15 16 20 -0.004612608515910379807425813290192884924036244396795419693800904696512302509530552
15 16 21 -0.01278997701916292445321719550251756675949052456099352641432143041367237204688958
15 16 22 -0.02637594359585397052133087012442702603073111719065407310863736898315782005467517
15 16 23 0.0003200571305602553111476945864928567080997271864954072339686498654946314308996477
15 16 24 0.001143727310142151206248195637938439921256761154863056488916690332410158773783415
15 16 25 0.00166089713821898921162745059859387924246525818886988599252509025818840083097451
15 16 26 0.003488462999347272589343477134422614950220280295295120681892963966045912241647478
15 17 17 0.006448124594447016225094601309934481894815994193161405537739259555251501266133055
15 17 18 -0.006074149699327172667858339406795022494605720462663606574579132412325397165624822
15 17 19 -0.01080452502432689379144057684784442023235249274657438352676708403341626901148146
15 17 20 0.001730472797192292296396340905838069806947650350376759556967220289138580647912041
15 17 21 0.004699881823907041723833438422996276315475058345196641979527534609253552349994909
15 17 22 0.006276945324443846411892507345753915296023129253904706752119349446091167273262658
15 17 23 -0.0001504924144441091901111150027770941125239488502977369082012392466145282884006873
15 17 24 -0.0005622171402141091780647278229329424834708545942708068574231854722222212949560102
15 17 25 -0.0008420976382169820611660644766226046464327885681224061109009305724223796641086054
15 17 26 -0.001013120959311602158058411417808948700148247571507979344310174803571922231421355
15 18 18 0.002016249886050340551503964716264057874557523071281249202159524751999435736475783
15 18 19 -0.007406982768121868890764141470704056356764221180955112586985762818214227964587117
15 18 20 -0.001052742318264296360849524800850478252021011596406575560591203947835422228218248
15 18 21 0.002833081760333305955019712701546264696396945408111481439922764432071875397094331
15 18 22 0.0112700023294665451458070233400971062100941799691068045465697300934288740379101
15 18 23 0.0001276743941113890505383143764567549706007684301178514731771249087923551131492341
15 18 24 -0.0002234958102869322203933043460824998953379471333532995127830030004667395763382508
15 18 25 -0.0006790816540978954909153549082703889593614212806789711991999381355911748054974665
15 18 26 -0.001987155814490263666439844990861904186693381822765787664867521315746288657391879
15 19 19 0.008035861295725450037110167360461958172355956260221866929171225105425778479086425
15 19 20 7.49266135998500610653970213509362688244974430584781210376736691358400700414629e-06
15 19 21 -0.004313514022375069704641239505430537633691848235173182912105520861142321411843993
15 19 22 -0.01106283243957522543432057541576128143698376009403339959287865350308616009183456
15 19 23 -1.876842934529787559197520851904015447272119988903534987230829300905921110878604e-06
15 19 24 0.0005341345186989553127274348064206798034022414986854346133961792413276268618051752
15 19 25 0.001062113212706129163136298609658985251325367192399946999051711907460371989929311
15 19 26 0.002246510735999299318475966810817656673968016098255955751445605683931020357355628
15 20 20 0.0002487952209470027700752767906547674778689745355372967020123752556348419416807689
15 20 21 -0.001120555864182719137053941437580309878572767461595388010320379320605117504598802
15 20 22 0.008234706678324854883969740595213001395211387485198651248195053756650269324192403
15 20 23 -5.710143625657739133081538344693294794451841253587547341254868951097931876348324e-05
15 20 24 0.0002011379524581424721881800620129555741997602968049926746392222428108251215718457
15 20 25 0.0005038796595736331919281409238084094259948284606385755419666462396028826083157817
15 20 26 -0.001377710516601967464688580059720665165204782854839749613298348335366706721258464
15 21 21 0.001336347371929820014650341087627986332409094386752914712001559248318501992447447
15 21 22 -0.01849937044155992391792470723492509046201123838663237915514364499234923194932471
15 21 23 -1.311965247311100865115472978637832857985469337112615655354367700937176014329204e-07
15 21 24 -0.0003055723714496906516826864655590043442234388835481357094423981761258542881726625
15 21 25 -0.0006037662368843377671888259648084095678038551536365058958504328624411233037698918
15 21 26 0.003622156760520180695122080527399016047949583101842189061754164971496519658174697
15 22 22 0.01849204494046593266909691140202691299842562304901944066368736543360626742505982
15 22 23 -2.42229458786459839738072079026756826988707141196142141530090195822594655490466e-07
15 22 24 2.655207338394535174703369136650513568133982046129505324572193925919194802282772e-06
15 22 25 1.477877016766653074691104458050402524856671498849434322929516341896018927453508e-06
15 22 26 -0.004241005909997491260307301554363572010684670031248390610582758100785618668674464
15 23 23 1.690388439434908252115785058317313932228924551019195455834604717100079810957406e-05
15 23 24 -0.0002852864955778006410159475349769085172076085457461411073525895691841804730921505
15 23 25 0.0006469155187658024651302497993672479499667149186048291680738223852377031570826825
15 23 26 0.0003799015275783364609637557597300909905224117011718477534180118009847931105431231
15 24 24 8.834584092547761789141671619824799546232522583044977142806539648643981797870098e-05
15 24 25 -0.000610404787963496896339842666890375413922901118734011411384669814584303643940517
15 24 26 -0.0001399927270509534098788888221451556562782762783159541649515368649401761228740562
15 25 25 0.0003419330133990612485206105673588372335978282383894708885336725944353339306606129
15 25 26 -0.001585300130598342666950774615270276574805173743807044693094303371935632631884375
15 26 26 3.910061816845185482201488069904746889832534460602548054124835766815836448654213e-23
16 0 0 0.116100066415816644432113442295872499681123460444556238401637789139812155696766
16 0 1 -0.1881704297868955957538848060127554028840291314902346724444263601697678855813116
16 0 2 0.1022121024384719495994895049933117764961670135796364853206551640293376876461405
16 0 3 0.1260672806730875439141642766562145020671573080050503433544263934950616102203869
16 0 4 -0.02136860231398153948184855744536177860787654664974853587108737432999376040004724
16 0 5 -0.03076863895520563225582895431427432616376043259635912259689967688808164710080562
16 0 6 -0.04406738303553317863651327104501983074788950516100217076270128208353358997501538
16 0 7 0.001382425502944331837745855130831267828909467442279695313108981431701665161558368
16 0 8 0.002112662518003733217125797171227683507707445079437796659021671736488086491017262
16 0 9 0.00587534115346481217926958940813074142601363897350312655535357920954371692800991
16 0 10 0.01060069520217626484526560908232814551174806420224963307300085035784929416396606
16 0 11 0.02115366818709547010816768958129268478811410207050667489447331598191162489703919
16 0 12 0.05297425204831882029632561627238833213943330300681084464605133846850249406067105
16 0 13 -0.02721946393112526524463448990693598414449255354731424633604911532012563221142504
16 0 14 -0.05186407446524578634691682663066323636072994347269057354432290372242479771993381
16 0 15 0.003573687035547696355705268624649795506271835601646266213517656005288733834279955
16 0 16 0.005348568351429678359440490454412311279606277193261354902459767470729631759521112
16 0 17 0.00619566716179307608664383082145573952671940091478072788325884426348471759466553
16 0 18 -0.07309302862476872361783866038382616992776702753816409935447121594574299938337755
16 0 19 0.03202317520018833022690062428107136154147359508674711976446631341230306881815513
16 0 20 -0.003791102333202623347245647174493722233790669124804695668950142710573696103365962
16 0 21 -0.003141161721008435250428824654007502589621583639484773624113095421130278458168027
16 1 1 0.1926044760860799586053057571968675182277133265923364451634796856842031860589788
16 1 2 -0.1666825008055923950161739988132351093304057387818975483805760896715647626826729
16 1 3 -0.1614767109545969265171431339609418980310862481809964952344629487549200884526068
16 1 4 0.04403780762428619388183783563868190603501941081865141576712451204699694377667258
16 1 5 0.05722827005816219937532184148720124240012985355368771939290378277567721279573584
16 1 6 0.05073830770899484265230763648933468619553077949846223415712916954561350047956905
16 1 7 -0.003639381348812653435636779071205037142087643553295066837715896202674968891590369
16 1 8 -0.00563829861286484946573874814291617809698086277594666093284270692927069036879441
16 1 9 -0.01059510510651675148513717918278599504923246706940350850599551189459628232792217
16 1 10 -0.01582521303040151559574044818763002432597691335229324621839356369059271009172545
16 1 11 -0.2106546967203624152625217787251104151597485297050965651058775781334827465416086
16 1 12 0.01028816609115368764187372937914462828694157037459616344614458510795865864804783
16 1 13 0.02711324963120450651425248275686705580453928970336894106576252617936981017468677
16 1 14 0.05356150951332551862947803190372922289670940800909289498830607103119825004104256
16 1 15 -0.00478289616760997680988082365898716067443251161750674563684079604409720123611307
16 1 16 -0.007925376909557397898767797777944123725214519212193727196609496944115897624981617
16 1 17 -0.007772747944878903402815520819788024178472636142867995458372671254380309246074712
16 1 18 0.1717648770457506141590168633400865263180176441140820150343513161601937603956372
16 1 19 -0.07520692452729118355903620439087979938862261134931510813948762408692308291711828
16 1 20 0.008755238566098990352830574893614918023444047590933596778218402470281635627416598
16 1 21 0.01100191042312567456940371532073784744050968549308023174817493677452806719526127
16 2 2 0.04677632614842587544425243843322763241793134939779809328136356099190792548748652
16 2 3 0.01454965083049420193456121976207304128294153046778925442767334403348717950312627
16 2 4 -0.02467081303096068324895178919218567337929071838854175331044682045799088331131866
16 2 5 -0.0265738534217173114542433746104364444359380002136042639996473784436143131349598
16 2 6 0.001346208969368991901595091149559896992729558115287117581891950028174120171665519
16 2 7 0.003081658549431888559955457132047293415468583011223209297203135653070405263807131
16 2 8 0.004795733622263707121624346551832307662679401662205809387640801777099741817074687
16 2 9 0.005121119109503140433241556484514074995826586587871975393466047655950463476318991
16 2 10 0.003967432579421418140266529779380089163796327158327069465047342496522797258562129
16 2 11 -0.001648989552546700603989910222572258861290078884862898891134660210410255154112138
16 2 12 -0.0126405278158630325812058262710693385286415476769553058062055648439701349037942
16 2 13 -0.0007712424160396992691227845693730637734879178252319914899732805618964055600625492
16 2 14 0.0002187345437793774421772622342610722778171526764168330490507568734446265340921506
16 2 15 0.001539093075478480608954177042421365024230018063803872134480987526576666604561777
16 2 16 0.002976958351628933348007485524357509656555101654549801484937341510257729812769703
16 2 17 0.001086855689196187151141782721660194258525344201579277856654007030110571318882898
16 2 18 -0.02719017864635723451576704603314237981155404462518999648053753260738617738159776
16 2 19 0.02220145318512939136468984106090583423980045841770404935326330845829698765722839
16 2 20 -0.004247114774577711304929213764433522145673218813362373413714313717150290017778095
16 2 21 -0.006818458849128481912341782353936160891304725028858395058880202290213733844367665
16 3 3 6.434091700942456461830191626566933204656793178096114875981036688090025172991061
16 3 4 4.798676833862447956038143295822974124439583824082886120724423760773040925687133e-06
16 3 5 -4.712797533992734573497337222334370646981693012132925481213796010452985821155782e-05
16 3 6 -0.0001118882600336710105673079755598578953242175940845349185701198974780881413149154
16 3 7 -9.637524936611805475924455047595056127005183996043201790405109750733223840882637e-07
16 3 8 4.205280889202027928159325991580525590799606576691970618918267302846829291722476e-06
16 3 9 1.586452139775305769589289469933206574154168672546635090943074807288936922489162e-05
16 3 10 3.790071349827257961970856923374804727019169414973485584799915108189046281099488e-05
16 3 11 -2.626203797007725103075585641896715763982630444947256935752369573619852522044776e-05
16 3 12 -6.433889231612812325642181586170563157907952974782417884322757053758757884628194
16 3 13 -7.184942854707504949508924014886536083468250846021475172191931073423049443830418e-05
16 3 14 -0.0001150755456282434602268891555133573233132092542914635565424253802663120052380101
16 3 15 1.0578371535191894628774017249733491738630092595759090571090408727777295889593e-05
16 3 16 2.002407171001813919553919601350162181430008600054060658990714054449798830497948e-05
16 3 17 1.826312437646986851641703970768738120595214058708696615912394119769694516356651e-05
16 3 18 6.433873622626233211161320306985351931952143357323688651463954063460968681693284
16 3 19 8.079223563737840748802974772733738497337124385610362564895547682440799823515854e-05
16 3 20 -1.150355114226457372355468196209345930604736002075674426173506118892721274814479e-05
16 3 21 -1.685250355487047219051971803026439484675370422935354643951716483233085790788301e-05
16 4 4 0.02191148601563298713815869513320600542780565726259100177329098503273117460282438
16 4 5 0.007182415428570278132750901815460418579219160231666886293311393507792569123675798
16 4 6 -0.03498588758174329362162405423406856596963164825547178936914785772283231526216512
16 4 7 -0.004829672426235461791118936397344850106255025243767162264779151215436311484844074
16 4 8 -0.0009819331289827705792891220713051789737385491138383693416763694867477068045058413
16 4 9 -0.001935426757352277842989926715658140528188137027773577361754862346595519409978176
16 4 10 0.01261442784562399514742177868962090900977460881785569174546306729852654600049334
16 4 11 -0.004071678398098839179674702916439159560725192765511501334790316438368617204403273
16 4 12 0.003985292177783007864391511803003984522095895185462059377896925747568293144506935
16 4 13 -0.04857947297469851614901545266814717283119970672044390520894853739798483631577679
16 4 14 -0.01208066711182713629301086567627730419434343879833886586348583113409678836123125
16 4 15 0.00519713443486272961425939949773898724107489921382050796035400642158713265580246
16 4 16 0.006277479302877053447034628083647014512231206550987657550022681934757041351222236
16 4 17 0.00243222026114264822263362416743553034402130209144863412658399044104117087438227
16 4 18 -0.0002418680539990217626937583136121761067110319635275189417887265632085534243248863
16 4 19 0.0250344401183068139970840768660434981100323693869971720542236266660771250591077
16 4 20 -0.0001578809789014415068386290369297282830581128641824182008969825841417518697273459
16 4 21 -0.009719288847590714336918130077630071946763167154738094067849410737144652822969438
16 5 5 2.786120778058562891897874246929044804670334712202652753930317239989632762275847
16 5 6 8.35756512289870300343236307823851551236100356990541895510298327882019453050481
16 5 7 5.807741273101008307304865583672412944465728988494257986951614743120119210058425e-07
16 5 8 -3.501558709679380438914422182456878976437889073930329675758817848672944028988777e-05
16 5 9 -4.833869747634807265411925197193222268862421846297133331569692868917926616722917e-05
16 5 10 2.396826442686849031833711589490514067587084850318425821649132747471259582497983e-05
16 5 11 1.756657228634231206852566607668580263490148286290234068067926671050089516678622e-05
16 5 12 -0.0001622145382781751684056451584587245239452999524904077437869324077163189623067543
16 5 13 -2.78592133679472472548819901828231712597783641107814508368672909144813121080229
16 5 14 -5.571921039874364440660743802321219916193353450729089875576895605273883122189745
16 5 15 -1.448884147921920761550896966885990462074790534838066897001179559570883329594578e-06
16 5 16 -6.361472083205043610915663108967218075519118615511561344784092597279997427154333e-06
16 5 17 1.11298628764596884029391991545929307631742724775122720095081379635410407164736e-05
16 5 18 0.0001751787842806106758934159163738669931807777290388405389639714400490629642301826
16 5 19 2.785906648613410199856971623619769782526101601707201784825181046808594761390469
16 5 20 3.236966438798349698340545853810440549476940814464335992635449801644367232915333e-06
16 5 21 2.743028516878511361534695453693351556364148834180945879991723173223525408809624e-05
16 6 6 0.09753185932216504319052981724859241122039775968685110000163337191031524225934495
16 6 7 -8.02650995736318697733892798131020425484293045551597377706200985991059746748301e-05
16 6 8 0.003862607834214527803686590889402269257488623967081623997220096290774634433450767
16 6 9 0.004423061781698620359835392155985753158000643031442467295990382797729882540244396
16 6 10 -0.006711478877840359544073527196012311854468696035665695772808282786916585309964109
16 6 11 -0.0002668871142068345237382704049551028425285594304034281050206136546171547857150992
16 6 12 0.004031810651405925803083855227232110307247340022626000434836111020220189223521883
16 6 13 -0.01394499008988794908816974642911358753332531916672585597928778086687985724114504
16 6 14 -0.02155863276887870986884545023412877651589880604915878669138892632285992436927109
16 6 15 -0.0009143087366764059508207906241813705043979035531748318862738129175516380827958644
16 6 16 -0.001091862716873802779561977219842917641073816897217221891131124457389438914242105
16 6 17 -0.003171675187753362815268995875098834384623077884236352417233025183787841254662949
16 6 18 -0.004252935502197708251115280921063716371902652072382373832296506557300787473694881
16 6 19 0.01468755386124358194423085178990821124334001546558036983184318074614652314275013
16 6 20 0.0008426995900756230100041684625857544522636099387316266661248146160434376024740859
16 6 21 -0.001606992306151792497057302609100550244291055097463885338362842828310205661066691
16 7 7 0.00218914698809186275019569744077303823214827979578368815301954008263499857622508
16 7 8 -0.0009465318848521288648394937108080657909360255131836051410074791063541259398369346
16 7 9 -0.01043552094365393217711152521622624176568501601022374534362866161960772595697102
16 7 10 0.003178414491105357506219742606935478650180081399354335444453372637764118537080542
16 7 11 -5.389212638575670618075888507478997331221716444939022358814906130439181060767758e-05
16 7 12 0.0005839428235011565638946804181560066760973470165400414889223373292170743005827437
16 7 13 -0.0003989353432262445457442104215118706731183588632836602809430201947067146314282669
16 7 14 -0.0004012655369176403310425032021570404358329924514060286211232802939986798302183843
16 7 15 -0.003859262708844021917074081853269101402359369155817328817758766892930548336603652
16 7 16 0.007797550374483871598411581373107439527977990775425469950621669695893774235895629
16 7 17 -0.005823497199922377172860860750526611671467560447157912516234140465435010575114753
16 7 18 -0.0005483523995388851724671507799228861501660825314769921242318298989127601637917217
16 7 19 0.000331783972948373107497684658070387489477158635601403361475999451824015779932774
16 7 20 0.001706405059386621039957250623710925266463626336413997639869029539787780567891907
16 7 21 -0.00559424926384004275549896087611711102116185441839065821527944652728503714038315
16 8 8 5.290223242789365337622624685476577904279202635090617288441604554333788031326918
16 8 9 -0.9919162525381211558864074308956495243538225917118326553653234032916998909675752
16 8 10 3.306390934975984256134230227895567976018850490935501642137048317653612654612146
16 8 11 -3.050739000175359090610458434101427239905910537915356326306071159543919846442857e-07
16 8 12 4.762575835471114209812242068713735435371466605179651265343233499249819503449884e-06
16 8 13 -6.791609668899366232865545764133161016620090935751978333468154960784948163134149e-06
16 8 14 -7.720113121096731145128727267121519463345994917294469301686859876772687435616524e-06
16 8 15 -5.290221419804650566926393237457073036777508525180616539796229740183217539061757
16 8 16 -4.298304365239307183703930239756728089980907221503707015860948273421183454678001
16 8 17 2.975750455457851388457119857889706729947324452033258162087528016417212308164227
16 8 18 -5.516711138533332751869564365938349169267912390291338093776370556063475148448609e-06
16 8 19 7.054211118341352856401415845946886538126215025186327366068133625308098872648851e-06
16 8 20 5.290221379562001042440582012397747961677719763710334364884498220068091403898613
16 8 21 -0.9919186162796003747146236909830943278228376388798831351351594426391493631235279
16 9 9 2.786055372060059629602906716815615436729434872366779463031914321043820918348758
16 9 10 5.571913127785164585282690456474900432042127413030404184502941912660291290299798
16 9 11 -7.102215760780889452277173116170570719449965663820264020537152127923609191693019e-06
16 9 12 5.229936649535796794625312421942587312546925025903476242677698148366009595851552e-05
16 9 13 -3.964644791409660599678105784411347828571408265841734176116999390681948514999723e-05
16 9 14 -6.430893052500512752538916406959501347062701998236973590550422646357701218596799e-05
16 9 15 1.178846249856821814348780651090021755706020544776874698139872682875075996001634e-05
16 9 16 -2.786017869552298666991634940464130125455094957771508664511679291488540064915017
16 9 17 -8.357872633955097566595298359724200960681810163989455034022479376679343006698944
16 9 18 -5.528933246764397944758493047031374395510637076380903772628344624137679389006541e-05
16 9 19 4.285856534981408217102042951150829146241950879934696373068265422340840977877514e-05
16 9 20 -1.193853760658904471310998837228051030196312855512317267532310337361806143039081e-05
16 9 21 2.786015252502802282246426947882135257340279629381986292774115158647883862392698
16 10 10 0.03760114452570046556324130693883028952247285034324330948465453889495090381119793
16 10 11 0.0003374091378920808978542470470028662997911677638056258701441420033888752557967364
16 10 12 0.0009477137238639416215057793633083213400422490587085857354119904520891722399038218
16 10 13 -0.0004586300347738362326027704610126370906728077508701976259416404881008329281186637
16 10 14 -0.0007468370151628136480137896140550376543723210234313570713148607903872228104243195
16 10 15 -0.001094154162270888054823091036234197476772019683340107615326748181766280350539618
16 10 16 -0.004081904575840280918471452562227243199753507010895927847103235609004881027037284
16 10 17 -0.05005223541597286473906735034687561761547390358445377073601234777463677387602236
16 10 18 -0.001626162937329058842730190294003416442705024833222760747344342730053274468246224
16 10 19 0.0006768860973416324200638107835683230244107755057789236633817313574704084569037971
16 10 20 0.001025404515388633828851283078762639524018882068605759726329060504294267135106717
16 10 21 0.004829984757912808620906885581283051035310983381200876574750515662740789610542705
16 11 11 0.02238027622663505860885646448495701619279633398017185741006619748588186915152026
16 11 12 -0.02099074717270620377771687792891456615649912474438704381292044728247910398852429
16 11 13 0.006121699710584540213711310739926016428646808926562048408633499644364788279826528
16 11 14 0.01202709626823908718270620802248493937919786999682776035791433904739278387845828
16 11 15 -0.0005856719934909066246946689673028431214890315283551083068218735510973894937089583
16 11 16 -0.001622725598189769694672501460363947173089437556634941455353577404061273501844632
16 11 17 -0.002958469164799305815855136891687868037683115841006876792119914690251862832118211
16 11 18 0.000826858512419052329137816454320436705978790612649246438270244995522064141312613
16 11 19 -0.0005022286335951767914625016352033124526882601259634124023108658531027111343514219
16 11 20 0.0001035479861754876794923660798735028453235105969637881464117809596893116675250377
16 11 21 0.0001156730517300311690609548937977372256147351477215866451840843766150640799492351
16 12 12 0.03916778449229197916847630025936270039174181789562319409266016751435730586487952
16 12 13 -0.02155116172708358218581303907248864995253868442627469630293631074221748059618377
16 12 14 -0.04157734724931861733735508011885878041388840830713969165665593772435605240976442
16 12 15 0.002747552495017845625656594182157744832489786842213840241423692903427501485271476
16 12 16 0.007823329877584088144099775164001686930323023061337464219105676585337860112021427
16 12 17 0.01507447896331312368857982548099857645794485570938904192981812258710797380676629
16 12 18 -0.04755286758642095187568671993692017197043208658225024269787494829513423119647556
16 12 19 0.02586837057423181534679408597071699249349507638075615069568656199841770024930414
16 12 20 -0.003264449867390001843837754539899723089020489230726690750448328825502429139742771
16 12 21 -0.006453717118178610759976561638189150604562551099383674224289638934375205065724806
16 13 13 0.01538975312397510397528339426323870152825872158991522968598935068312363576628809
16 13 14 0.01102218013586158038842706263550677954448870702620885685999420983039748760300302
16 13 15 -0.00353892392225767659537556806111610251483030238423766418773121808002933024577852
16 13 16 -0.005935233448835584440406177400347450917225976164932072603768887908807988239685767
16 13 17 -0.007232391890109715146743143731341662973340223513692495983731041365479585176085117
16 13 18 0.0001147791748576806582678334147305193457232186760420915357166971788867454846921719
16 13 19 -0.01490879657828872715527038943592015430872636696050275002474158751289531762660359
16 13 20 0.003428291228345772101428320172841868920339553847061866001372220364850688497109036
16 13 21 0.006638843198363433663635152975996406010182129911214001208049118218479863747620275
16 14 14 0.005002303720715222179930653884391847937345887467923829774984473628390961678944654
16 14 15 4.409769305265501142214568556205078083467047821222770597114425767949173029573654e-05
16 14 16 -0.001114703043593006803540324956960434519458076710839094803162835179894470014846647
16 14 17 -0.003635971955922092791316271870958467746377127703450683918094628639224049682216434
16 14 18 -4.800983019194468928594387263818408580827624007519274169782970857519777324888108e-05
16 14 19 -0.000917190208261060660969058472771928938126543061551043693825205962613900154089613
16 14 20 0.00016450846082464678317213038516744298899223118423148902682927952589965964956431
16 14 21 0.0004311502491962032144077396960858299239693405811155602640095988759829859356557625
16 15 15 0.001969536377397679608860177324086751861934570824321715705103672630307738828991415
16 15 16 0.0002653160284760274187550369227670006844676985828947530984994385790190382890226634
16 15 17 -0.003440437058881988794508659422843997811618054799961019570264070545226556397453722
16 15 18 5.277502467446267977803361543631367358650077466866904393086609051089988969890112e-05
16 15 19 -2.753528282375880782821813271312596265034054811697206127072142309037310376093134e-05
16 15 20 -0.002041095007500936932757191623087537819843096636230299639778884886242428110026396
16 15 21 0.0007498741357511472154300459217208486973580669860436727200025120045771946682685672
16 16 16 0.002297621002745206942011076184676571932833045616049603193610672627478582774943111
16 16 17 0.0009274049080095520013246248327834738200487271754601257683512173549967506143225907
16 16 18 -6.625189863470307721719063586029387489505275358160364748263000756082525574311329e-05
16 16 19 3.541808944301621907417907610466452844667419326352139259497585283396350475823272e-05
16 16 20 3.998472307447228883373944424142211664549290231790219305161396880067139042333469e-05
16 16 21 -0.002878172939775394261894683967356372333351395158221281906523265054924058794232932
16 17 17 0.005416054178193567673849182120655094157243575297171642232324395767001325069440969
16 17 18 2.891828903917554278378822369174822486290263736056485585260386171700855733693789e-05
16 17 19 -2.011087500820945890585518833598374054394375933679001583854464259434368531273761e-05
16 17 20 4.671068791369218123833189150084346133148529581975596549059241668000802608748756e-05
16 17 21 -0.0004251815671645784211078940011492408802832612689524275846251972277166259026012458
16 18 18 0.00512915568490723512593071217258438670124861795193374408349816509378455159968677
16 18 19 -0.002691573084891815962969243572760622407546402454748354550317504287527075860342952
16 18 20 0.0003259424508398644467208835407616333621777847548682776616065711828037202686684421
16 18 21 0.0006566881461106993517346715809849837154642562713877699794863482543806959010093511
16 19 19 0.0005346122168089860594691361605129284890429636482801951810395567652770768959889748
16 19 20 -0.0001226021307814630538405280559246141163068584569934916244779515188420841340624043
16 19 21 -0.0002426936043939072341290529951752094642865004222045262746363956810729709960644567
16 20 20 6.52277053956184684034336301036281963035302402742925891633153252130470124978662e-05
16 20 21 -0.000347834090468705396097671596470950237241477766172401668526894536035628501820015
16 21 21 7.474917088640860236384885164329244423780817676768426371762502370904237162754505e-25
17 0 0 0.08698643855270420406806787981071537719336247933246087529672747977111164262298646
17 0 1 -0.1297193831510846829653202580669963959962372378924638531350092164168108839495577
17 0 2 0.06520694335233800557151715440046366505666763261150568639145694439019711213405918
17 0 3 0.08735922196502248813948971233487249685727643721687247415125457664132001054608611
17 0 4 -0.01343714006165581271414352860118060663345071772243260889837562631579775396109855
17 0 5 -0.0231338843080468858068004181643074793695696936553326151236480190282936693170668
17 0 6 -0.02584781672337204042161354548014721116370842911462104220253450949351763265183492
17 0 7 0.0009787956951346119108994038961878481909428691376854896376310140590156551851917949
17 0 8 0.001683844875619846587158292298165687797639611300567439796787598906752656936209523
17 0 9 0.003611383728698610704923991453470710298669445101209674634580900273029014931105462
17 0 10 0.00593560938421355556286463978132584481419894029927417594736713850731103122188643
17 0 11 -0.003436843271106278710800483085858444192954969721769295736329893329442489823696103
17 0 12 0.04567212621333442580640756889590130977463286030178109972548543091787240536089047
17 0 13 -0.01643424850931591004883766034019192079218087450137621685869388467982885189148866
17 0 14 -0.03445922387968876510691168631221525219580352729513057353101573574595272165625012
17 0 15 0.001891513695433573190278871941008334682572820458347861950008799642743608948428815
17 0 16 0.003902486966301653761339744230222959792450747178560068123961232398786137591069725
17 0 17 0.00339993476203476870757979317648169630794205331953329392542126046872698623602242
17 0 18 -0.04168709575168806233308214343897118708267428872106146103318636132280263197936914
17 0 19 0.01532463820946956680898002164012668767685573675102669001426802885821487508581502
17 0 20 -0.001825453598098175198404315908260238136741544177746631250239011485782675615396668
17 0 21 -0.001380311244719761946574147256454351210839696957059858671684300056312951791335864
17 1 1 0.0666414247618703623022449532599670414361284314933911928586848016437415869111374
17 1 2 -0.06460600968670021451423929457832958954663503688311575069799660536438817386982113
17 1 3 -0.05752766417466694760127991995410820887407842402425335652823582160765148693174744
17 1 4 0.01971249854425699526103729225757308944184017617244325102018536025065878495681271
17 1 5 0.02409998102167896237876960010495487065498341922369581007831484911487678554063109
17 1 6 0.01624335824966633570116903158467297259416073114917458761844706210387485660913681
17 1 7 -0.001864610017026422148100747616407759053546173082223360008787215386554320251981729
17 1 8 -0.002905645576211434357820686207731191164768533671750297912290360218747714070301646
17 1 9 -0.004729136512169273827418401376501378518591071505465506555441127445012278409315388
17 1 10 -0.006138108404266933828127174802271936974846491427897705214078059027598119260781592
17 1 11 -0.08958239872899453270227932569224966788176379438062376742348663162698042365440052
17 1 12 0.01506200987926479463160853537907604921166248222842870598357418258612634532489301
17 1 13 0.007218697357269201127124193501356689293106463230744034285783106527171505762330568
17 1 14 0.01579891610776758131189753718536334444129232489915926696409627806856044851152525
17 1 15 -0.001799551811883853265083859207222318754664960046870810893933046766378735747879213
17 1 16 -0.002912124986559096464634730633827031401426711221229647654203572651732258047242314
17 1 17 -0.002728797928183094843800256084304464960947407820645324366503171457535328890203744
17 1 18 0.07258967405393174223288845533318425808573361045253097795812617249758306743039557
17 1 19 -0.03401352619787360573135742698689041026178855284627685793234154298923558554603309
17 1 20 0.004332077182035418456229271168953777983633280850174712537560695661602767993235559
17 1 21 0.005906834549594760487637252094304826183992335880185316643155078156809563654671911
17 2 2 0.03049136135429190738172624043877679482698070499365052252108138503116407141625192
17 2 3 -0.0150715869060352405865665834797699125085850035081219577858796997934986873361645
17 2 4 -0.01720222600999270780386152679035461740659386802332465625438966270847651841020239
17 2 5 -0.008343609286803605759489724751446276872323010875368237302701367770238183447991861
17 2 6 0.01908598370743923038775605662344765339994741413991901070747662334089656721678771
17 2 7 0.002211741963595806469198375308396025087735941183136896287068763161570746186023095
17 2 8 0.002583030822462933874619941011811940336201338142797254977102032076975636582345957
17 2 9 0.0005417615544685067552481048575837785288140552540044268485095931026505162618737012
17 2 10 -0.003812276369610680599005059930056194529431738504337281829993726585884278305696128
17 2 11 0.001506727066271854843172001597073223949178612516350276489166697026109941296978361
17 2 12 -0.01900428741252295854958265519135446655067133919746609029758987034175822743366346
17 2 13 0.0103967265835891701584942979989117852051376099985054166344558048874151149248397
17 2 14 0.02036473433590933892901454550648016910702524182437573133935165783707776838427314
17 2 15 -0.0006037489751347170123266136669406709548873851748299938993366490831541040908836046
17 2 16 -0.001624520117475317794551832333783098066575602470624256942209577186012702722516502
17 2 17 -0.002553703059363610565641592272294296953355038833464879079676771378965843108198011
17 2 18 -0.003932700506487717963016071711584554042052543521911662055661555087361915876155726
17 2 19 0.002211853419893762612744943892975440091735643533078627000268103591707061499810457
17 2 20 -0.0009990235454622880824933270824795148283661737272130731594627941366952273891498238
17 2 21 -0.00220283811081329504871459414813737839649939322405960718890290204722280967906165
17 3 3 6.434063683042558788847556015848831211575287464225764277728942398916579443343687
17 3 4 9.569422764252679446627127173515244093879436847517741258266870352432945538547982e-07
17 3 5 -2.147474077791344492963990510837187417013068590145415588582111883039454400475371e-05
17 3 6 -8.091430278988899733437431961484866103351056347811546750591701305446932180109851e-05
17 3 7 -2.642558002619574924662443329771828366799657975648020486352503920830773144826473e-07
17 3 8 1.542801918835940480701711186257109452350741608086862196530055629941170895539636e-06
17 3 9 1.073220448480836116699689017652700062779226932526194908461759478541508575222072e-05
17 3 10 2.669348971487355078505626628025600255431815992615825426988894024086082309201813e-05
17 3 11 -2.773179953916648680257241895704531105823120675688806594553144823887219719013998e-05
17 3 12 -6.433940162617131820897054201876695501555675742445449924649253118725533756164038
17 3 13 -4.638481543234498261191147986480952821632674912655233138789801012432999023790916e-05
17 3 14 -8.141854180535338625958178161981247008437995420792827026354362354445084977631496e-05
17 3 15 7.517001341946620213442490245135539264025342653630562790554261483700449388595376e-06
17 3 16 1.197281967511459080294906617398984779769479794200033266634984303279618935505064e-05
17 3 17 1.413859457038653182434691285453534993705155794389209293981210349565141290642691e-05
17 3 18 6.433934761516055912770949749695861140484739459456793964346181233196815163302713
17 3 19 5.499575010452868180168782084848338889255498838778282662803767351726049892945071e-05
17 3 20 -8.746470616648280249366421047387724944622074850633528603764943467009199771702498e-06
17 3 21 -9.730580528281276461119617999443108133494543372977180397866471849830021519333444e-06
17 4 4 0.006556380426629679749438184343202693549953890126989504095159318833348123410829027
17 4 5 -0.002871915627706116357468138245872524874456875634848190774784769709860317548119915
17 4 6 -0.004134002161588789542452667516895141121719006786831796860581213823272484811913281
17 4 7 -0.001601642575368036614828395706057925827201584433252660267804527469548187533261534
17 4 8 0.0009045962506922613943399447766918503246322726850440449424617323815479477057620833
17 4 9 1.350309814407473879037910102930534174174639025645088125003900063480450398990709e-05
17 4 10 0.002561755612292242312460175641503817795947548578110986378098517807439449774097317
17 4 11 -0.0001915826814368109669707439584891704812862580591336890969909614300952327093141079
17 4 12 0.001331610843042371890282662578090095885565177721922533852347696740289281863427633
17 4 13 -0.01437843642370795355685716468483398371669187946150665286159611880040779957184266
17 4 14 0.003146075268130624530315629543977846777980511999806507950661530970924184658680294
17 4 15 0.001608115248911967862755924763206985022344478163815683911845694132357352709220158
17 4 16 0.002016574542524100271463388859930324221570597205396083162658772196691464682463157
17 4 17 -0.000492937806657980580193245122501896374400060512851573834663142240743757182768694
17 4 18 -0.001485620596907261529832388918871868534436012834232655953033398470680644361898479
17 4 19 0.007187636225025780488600235199679658078900327835943902277859006330300495668734114
17 4 20 0.0001583379284515644274191932049416411233485359115042708075442977515003808775776374
17 4 21 -0.004599253200178400832827076891612305835261810540154649512460333685775984141941408
17 5 5 2.786067213253822304381420740366291584316633256728669111109162290413685348332231
17 5 6 8.35772837458100737193062344804302264892697003277732300374674047911657078294811
17 5 7 -2.080948975648248138984571579958344723696513554944351872428804499020509903440706e-07
17 5 8 -1.381775831361036077837761345274539212705540626378233964090976955502555565704535e-05
17 5 9 -2.556040552229955122094133635714459659968811491377591617915171772015971357651485e-05
17 5 10 4.966819813527057847239997755083033814449981817534249251945104272530189114618162e-05
17 5 11 2.400084209381828578210410363873165225313529349367347297317011026807641979621017e-05
17 5 12 -7.658265658862778011687907476200814435627431418723200388986398419420620134814305e-05
17 5 13 -2.786034264250932964363883746274574934583364263159286559327022873894593332544496
17 5 14 -5.572015292206051333963265538735220562491336932881104680890111640662531431990999
17 5 15 1.138883502984372721334163105472672163652833344206529370790849284439895960529242e-05
17 5 16 1.525170739359162348835562813038459775469706401446598414749529716718128238616546e-05
17 5 17 1.509190893726240795606614256346658552312437596041859909619360103847174459108058e-05
17 5 18 6.929080804555674705633669847098899980150201358425357153046677586841304806788655e-05
17 5 19 2.786026012793072955758701996338234429663555720152819345609135666416182087147628
17 5 20 -9.209897398224866992325104912973626617160362469317237267720440128223223618014551e-06
17 5 21 -1.324855654286275836730456292373172535260868897562577673502347309774060043348264e-05
17 6 6 0.08278757477823585763101882917490341480929980927166028169428673627126601005387451
17 6 7 3.909426775503280904708850338502685509624495476724392835794609456031141828087844e-05
17 6 8 0.002129338507882821672901945535265967405103373686178335416741863453237365032727072
17 6 9 0.003048131754139140588832777473526914649130580157312662344734884192183051200593044
17 6 10 -0.01173895199017030176104435975708101577586239493721287834355251324788840751971172
17 6 11 -0.0008271892672519011046821807195791425702365456832376356519096862782206660175105077
17 6 12 -0.001215716443681833595582737789292566102416614020480290399304875545144569449649796
17 6 13 0.002586740242413020643054724296336852067658726239554799580050776377755036690067832
17 6 14 -0.005594990050886238637194311496925281646754373796706944755699819670383371849119033
17 6 15 -0.002879359969634973890450066715543517031292189049161375070977050021321305144674369
17 6 16 -0.004069191892325204488588075324969188463438605361684081329391069991580399458569395
17 6 17 -0.004282076993028744952564649553863397523795218351963235617606633230660128644682878
17 6 18 0.002782294978267310756943716782939279260179402446140118322544732583992475435017827
17 6 19 -0.002145625521605205360297650406808042938691071681498253343708310382731244652719428
17 6 20 0.002661061620327301709104272181302342875355897916852324906860772231545306410722194
17 6 21 0.003514349354790023586973918054075735867107722334522906278045828409405789984186001
17 7 7 0.0007497187170269261582750893575254952007858848422937478988900028395749267347362249
17 7 8 -0.001331544188012947148001713972903476503252924521188360873752895959838387964229882
17 7 9 -0.000276341124397299895695297379705032517150893740756247964682419207671880150698455
17 7 10 0.0004253976095525137278621177834567615644555161997550895857418438239853765061808026
17 7 11 0.00065495002169794201143268787276375367813339030016690854668329578762323881313719
17 7 12 -0.0006591033211377273640497898881405523854696624430293982866008313069521614978549702
17 7 13 0.0001726804415650076342388996108383307082847517843785998662752079299984198152650924
17 7 14 0.000405303115801133302870536471587416075941948814179553843317388095343664086673725
17 7 15 -0.001832548916773594038469989125279403413510414613563598022386932299509983549226913
17 7 16 0.0020540384046305811156178133874298228211548961000646920599056105277137364065711
17 7 17 -0.001000994807244603729448542485047009850293419525028150348678754058083399792745747
17 7 18 -8.264386901434340756666434353781395821024227150173613739984956504716119853186319e-05
17 7 19 6.812601743331220712862110329973256741684463515568588638360859021809411502743727e-05
17 7 20 0.001127636066317420497287420451597134346601128812994468254443650463921504049900916
17 7 21 -0.001523400111810957632756752254919697341450614344292001641082012849855343964399106
17 8 8 5.290223232642650429705341375706203888094667208120616310701780212799802372640654
17 8 9 -0.9919192790818959071514729403377976058138441408347306227379314157348704897178007
17 8 10 3.306390188686091753786590775748958708702995510061577273090311324335996617681722
17 8 11 -2.800131293397059494760290157072733797012625470470148428830423107041782548361862e-07
17 8 12 2.935793837943310057277563823529932673349571569144116394990718587320568367884971e-06
17 8 13 -3.575778308259328251378793115121980916192621684081149998978066457178970724864877e-06
17 8 14 -3.142826629589245437311251409284607745781689572273293740044378826584468733823165e-06
17 8 15 -5.290222274436488061500348170343982658032230907486886936632606078166855378997017
17 8 16 -4.298303467312254469334598398022964939571385001439531857245744100329506497994109
17 8 17 2.975748367555601623115328761967009388842185035897488256201678068404662909213475
17 8 18 -3.675294613867755130499885148800905990696059350843983053580729528764413578435653e-06
17 8 19 3.770125989194641695390702519752336385264802195273833133510784631914805267318467e-06
17 8 20 5.290222224027793860343068631028626005054952419009799511492859323144192260803482
17 8 21 -0.9919194629357372004103207232820565846369669904064652002638285847576664914129878
17 9 9 2.786033921882452339103134716648110025295416295167949895364035368816265845738735
17 9 10 5.571984313302674128806808422710776738711548401489076386370089593602464694571557
17 9 11 -5.66231197684632162390852009754912988806067902038204240344458890549759553906341e-06
17 9 12 3.846489063983113056513005050746475153917676224208250754746477869899084288339101e-05
17 9 13 -2.180747244492441129388659478667601814771691970169838993354931289101150307413633e-05
17 9 14 -4.354961111964793312965049629020156147939276000905170272897183923577529841762468e-05
17 9 15 3.029271692746483944932503791479450201247346008682517881622893342180496157346981e-06
17 9 16 -2.786019174353706945685299933468203509042052407153291241583073393538354801513007
17 9 17 -8.357945873722747872299278816397157670474497346275667900640161696293775874730899
17 9 18 -4.254468091698012065533344543016001027636622727783116783214528339457778586597903e-05
17 9 19 2.601857948683210019929542509393544764111600187139927678567023472132570566158589e-05
17 9 20 -3.321167165658286331903588997510520508502013235456261278227964522231408642161043e-06
17 9 21 2.786016502051225468893417947523778404144156174897901504588394468941465814696701
17 10 10 0.0230437577331451343699339102695156348333690840903411319832949685283858422942658
17 10 11 -0.0004314615828591834772962427674556729731076500688600956602290804917560318665590584
17 10 12 -6.378778314178847937528604642468707044237317026555747039742807020385340950990843e-05
17 10 13 -0.0001146879712737758452211926097743190582685479052854137735197299163168205501720006
17 10 14 0.0004431867529011488655502073347108175637590314119009100994021596910705508294050079
17 10 15 -7.362410129085631406129306363032350973228941684397877594086236656759827012690024e-05
17 10 16 -0.001543953434717298659009876927435399982661221146921326069958835392306338515162595
17 10 17 -0.03716324544225916897710111314836411075521221420668373497359047308914624219078097
17 10 18 0.0004527882558602010212401751419560129701147971609264419524778557050800442759156557
17 10 19 -5.876531948195393892120668538929653663045577011495817686467418020159120449165381e-05
17 10 20 1.777146412409258033724121919152963109876888254278180408549545578173682320309892e-05
17 10 21 0.002460232872365457419485222924911596907496118054584729108577932079972615027023806
17 11 11 0.02606332129690989423416764397020701267229125244616466639243977740780257274822258
17 11 12 -0.02376378196010962773761533720421278019592199840544381178724086098946110323693076
17 11 13 0.007078666111820454759755601375404587848677048807944621400595951263506720035933514
17 11 14 0.01361897916941299698184859945072765997764806944288245423868046373187767512344849
17 11 15 -0.0007022192951007624562075462407490274170047604126588511523078651156298472310417786
17 11 16 -0.001878386514546238986052520803439935661084451330434292171396810158864369948674508
17 11 17 -0.003599529014004573403701090723583182482425609183946228300017486702633749440946279
17 11 18 -0.003126111328067367071626812957482915572551954133140006747237961142384358332719424
17 11 19 0.001365364336268347059454195768383778054155084429832549083042353006598793368020753
17 11 20 -0.0001040571604446725692929089827066650161118407831966689466707577404797586458193089
17 11 21 -0.0003178925685543852428129055002668834116825843221714413179556816302940229603805664
17 12 12 0.02852243527547140814276963674526530688628126958024279458919194454837169522143013
17 12 13 -0.01671511831450040145327459787190394269576243632166320205925574493124614748261012
17 12 14 -0.03231234018140941064940446866979640205154954418210765580071037358313723595728768
17 12 15 0.002246276209881532683836267123943787588158922780854366759865445028238018429708203
17 12 16 0.00643148259945526813223855307625297754721457170566705563559922346278125305906667
17 12 17 0.01243555911164381159852688128232875695883450794565389342516923009464723922607765
17 12 18 -0.03755591450447102235965125952463280039236952196694087426601451936981417373454065
17 12 19 0.02172922398440701532229550536081238600793540170981603992256728963762519745345966
17 12 20 -0.002891445445004778347101042710361059877241215850195227086923921474377544985148538
17 12 21 -0.00571767188397615256969471364365918205347058449394849894202621638632925267350242
17 13 13 0.008864542745397936958269398633190644896375263555640681790356078218849191080011061
17 13 14 0.001315023451337651560781733834427309394354038520247873018773468627659324414570796
17 13 15 -0.002158868842489054776982899796398520520343006588333777690361399148304594104564125
17 13 16 -0.002481158581815876647098805371632528634623371312172840130511924226380564340021327
17 13 17 -0.0007734951003019770080142817305484891289951601728127776878385990452657741327025012
17 13 18 2.700957294834399497093468136681792998113390087751873138034129152098302503545854e-05
17 13 19 -0.007879165546293838340406197247862912136965875632257191312778485910859115773738371
17 13 20 0.001917400266156602048151540465846161546489036195362673186941991388947326326323713
17 13 21 0.003825168102955037907269847126719520139391138821238688667945221583802652437288552
17 14 14 0.005977766235774496774374332762901657547830090184633490291201094120853092315986619
17 14 15 1.900653991172565636581535576953647207332418663838433966892810823675830736838031e-06
17 14 16 -0.001450251680477562949508455338902859280810813091260331355215971971096255587742112
17 14 17 -0.004425429314941560424147965017398831930118988173394195983289863159927238516660062
17 14 18 -0.0001898440236004316181455135660894429436473463656981790853922573430372649754271547
17 14 19 -0.001318564650913897687189631482585433361995999096654353134570299910036112075087565
17 14 20 0.0003332113867101145649337193542914018145121292520826358510676206364380734558818284
17 14 21 0.000656316384180222295854569901271321237985800684090268004957228133384453317032083
17 15 15 0.001739437094248652040666336392322556674963415926603490479248798235328644878561001
17 15 16 -0.001213632422600001375064669782119288551821636490638472984037456689947267820910405
17 15 17 -0.001745099459094155694457440953138985972164933370880184887839667693315119339881947
17 15 18 2.839672956310308165495799433036880355637020806572330235501756240144576147382238e-05
17 15 19 -1.556586906193040676706231558930475768729619586032663661811041168957321275571567e-05
17 15 20 -0.001840451812055224764388308537404584226916978853489275223580520632388952682663874
17 15 21 0.002306206737489400718542772154506574179861914163108695307793270447733034295455648
17 16 16 0.001273722129990892439870309328511887532099359019972565563152167542241399463877795
17 16 17 0.002102647522710584708375742084411249925072701288825516886009276910895080505503546
17 16 18 -5.870293800227387948334482334203974878113560140897153756026788522225888871208413e-05
17 16 19 2.863587071839527321227642513739659874456920674303910567150175688511461959748864e-05
17 16 20 7.231961460800699320294580528696098779207841158320874063487379380009374790693202e-05
17 16 21 -0.0020604077516066428752283015822493784644931790286391322286620386063292568048326
17 17 17 0.007513898216050397819814472868279471861298074463330574403854347604142656960779683
17 17 18 7.472012449205409689630564330026964950532728608316971694940940310214763168912981e-05
17 17 19 -4.756206613279036538022129707391277102239572768125195943248361880284938052624827e-05
17 17 20 8.688701004793505296060738781658371444114865173017358962887298565147329077111586e-05
17 17 21 -0.0006592636132632981868122190452594197778336667203854091550485137128664455918794899
17 18 18 0.007467446922926374804001459497253841969615498031310246730799094377570215902695543
17 18 19 -0.004216927194542461142298092548339750254301049365960960253309178914694402007397257
17 18 20 0.0005482440494015685844368286778238137946223882314811089363268556328938623253907979
17 18 21 0.001096410672033124454046252195449493401549709674471268715980410581143000216386098
17 19 19 0.000852466734574010944931372641638119472848403477805833847086417094630906240391518
17 19 20 -0.0002109129758858078906049021635427860999772059063230409808168870293127061325891541
17 19 21 -0.0004171736843262985386571463681365265302947903596051654056705667163439058675909764
17 20 20 0.0001254911020338393217066208696360660984067723661890031956386617379151152834580864
17 20 21 -0.000555362115306971765119043188590213408275063748728490298084454295130910463341618
17 21 21 5.990951142811735613609998081546633187930551954100598210697403161311954355773868e-25
18 0 0 0.3134138550484459268735419360763928949276658243945060593230444963942378886721409
18 0 1 -0.6437556052214842375726199247071492202167090532652089076097129617081153423000759
18 0 2 0.4811204914987137831153932743646185014619944956649549426440597327532095830500891
18 0 3 1.029689361605579190770644838180850028700732967564246606722310729900562556100103
18 0 4 -0.1698553434103815544303655577644852869627535195985881924667038416396531705062872
18 0 5 -0.549186172333711657555109493493441664668946600382937546891652887968168443809224
18 0 6 -1.111441822571969169846803274689495893815699094995892215465319222022246318528276
18 0 7 0.02896448645494455491169671719090335310724676974827021161130345463691455585408812
18 0 8 0.1233497573073666612226798919351975657189443902804504374495318250435996427954984
18 0 9 0.1661653765458936210358683305496532129603596499796022952619427232528697668708039
18 0 10 0.3800935961850593944277020278009428985694705425428794876384964887475046926733846
18 0 11 -0.001897681513350102925899080241236050585623072658830712228099693901157259386848154
18 0 12 -0.009834631673768789607708661208952033265754030707174833818144662981011573848362434
18 0 13 -0.0158921884621679464602338607027230657993465439017518984646186846973760862049668
18 0 14 -0.04438162970986399271763715465708768420800056386336023029913057234176832163771493
18 0 15 -0.0547791762903524207219240047579332106465289543705638767934217967077820347034583
18 0 16 -0.01827505200914960715410033753062125486074298366679019262527513474006159608626944
18 0 17 -0.01161508807970989057406840868635682910388900471494568269276181698182305050857415
18 0 18 0.03511324266487448895688211515868876590418097275956248097603006670123149443142792
18 0 19 0.03173542321675683599307908047013860014232585091891999232300877089645250594901136
18 0 20 -0.01790915747343184874735018772980064510180120420670944186911702971661753260188789
18 0 21 -0.01813338963907556982350272255329921111964353468591210981261477962173943255084145
18 0 22 -0.05391117184544836741936719774562437137117903708477845628899042607440108192621053
18 0 23 0.002074976271376768208496763837911903151905240267122141616423671669065506787188412
18 0 24 0.004251735881574134959061591104973860010087865137220086750319352120192581951665521
18 0 25 0.002470782059204358861278698360805572287880503866158397361016195094023474638094485
18 0 26 0.008559037150529444570377158364533109911353296301400314355685297669576801076792291
18 0 27 0.04548919591046753755961908914764448628170114599494542946915000145154309298935263
18 0 28 -0.04844447613843673868772122004137412200156947754222023110839598944082677639368726
18 0 29 0.01858973100669409167879723254620150271964792871141272724031567977992413177334862
18 0 30 0.02758694951883420935778314077092450110145902823587307092074348452142168740544707
18 0 31 -0.001926919997098828459231848129179354102791474173279173609441066017921550337424375
18 0 32 -0.00511133267006222967848276709227101042436784146125335136697498273340372863107529
18 0 33 -0.002596937718778614120673751974684879511482450456502480116718973063994380422924287
18 1 1 0.3125567757924518995968403842042797875570466160172910595117573582340701918208329
18 1 2 -0.4823185255285671920088303993251226884552047608939029171625428447283096683066153
18 1 3 -0.8162821944126610695002087769587748682354733451821364909314362905486041232663759
18 1 4 0.2512653580330784271246909663512046579417713980085012252980716619036578583890017
18 1 5 0.6094316315811147397212888551147069117092896394083461277083578082864848985922622
18 1 6 1.062437426024173025782480488359106182810994611095648216604214995757101480950613
18 1 7 -0.05233834943188849125049058795026270940429699267704506446581666124610992283876558
18 1 8 -0.1732182576677646128169209454170698365014165511536851296878761382754631941552367
18 1 9 -0.2105902782765091601981388384228506125855657702332802176848071559919472948911877
18 1 10 -0.4219604332673979576989443534081850021596047608589150453432774704850430018680153
18 1 11 0.003691579421871927732836379347875474773381124633968568752823180060973680251168322
18 1 12 0.01615858250060815202903249321413388442852280375293288007642381994517461833946179
18 1 13 0.02314973607355227095541883990123517619201314039766658091373918058321159541329432
18 1 14 0.04937398231699628456454056062155385717246526966468279622259153561695718165873727
18 1 15 0.06859184932473232438934703558182286723571032979088251500202309852398253333173266
18 1 16 -0.3427697211710959362678479269498893021451649773085852104434128791335304418368325
18 1 17 0.4552855806974411411379628446071309805716066595376538570745946738659014493994898
18 1 18 -0.2095303776933141197801543546620973637573903012844814793161634988811942857565845
18 1 19 -0.4054104917031554323398475325608310636276000371718026400472617857493056833428612
18 1 20 0.04173851430503038285226337800396623858690096032815573773100917454636212729407632
18 1 21 0.1046057695372533977292637609493519535982750912114314362479823306211852057439337
18 1 22 0.2261124276630264860211791239674871127966259030371499421950994492162195338170147
18 1 23 -0.003140216129367547239239816383918795830431877420594832822819899066036601772025158
18 1 24 -0.008056675961175399492048193403758184945442274506999772510950751206702919561008458
18 1 25 -0.01103576449039524663275762858433703528657229747827183488396417070970899412078324
18 1 26 -0.02757969666364513209043682691173206273525600422928042544794471373722069432560818
18 1 27 0.06428056517413172020938814909888483713179433304446011524532788374141993151687999
18 1 28 -0.05778520534001668707652031719403577010161360740776191430221754593861871649196983
18 1 29 0.0135925160452774857113681826743627100370668472028954054883372825263458581096028
18 1 30 0.04105196406368698245304147909814545874420599145528481364849393525490304476266232
18 1 31 -0.0007580859906623755443908910733129165035845555740574585763426177990039059283455363
18 1 32 -0.005979204436671213705711936595686771302144048305686394949876191865002756200336596
18 1 33 -0.01003722021492828655075075405505854087292963143158902776912632799572288929150313
18 2 2 0.1266968048985976343679111042191503161139316070716471508528529573857776406205845
18 2 3 -0.1951449168186630574065353273136128977042515288273532766649597164217026265487774
18 2 4 -0.12681642884703978666146468819125474143978820845560770697542412669189160403063
18 2 5 0.07698244086257275461776811203938908205904457150514131618300058833368273617844416
18 2 6 0.5674084614772990449171378560882525842616141503057798873807556484870018497505228
18 2 7 0.03728693942452005235798350048709229587455923530150995018587551218829958642331238
18 2 8 0.01491385812971329153651103623799871030384642319411517537924794078717910567742155
18 2 9 -0.05418589036085230106125852189615294561620518610989858279205308275840487337752621
18 2 10 -0.2097683053349694616075039603935796217899439404555511131078548650317846751628056
18 2 11 -0.00325880135314358198884030479656337652959434796810001368413646217096456638521392
18 2 12 -0.005070328590083268875508492896473123141950839281835633154987372884555494650999104
18 2 13 0.004449724898653391153068911992880616446458552089016829402266529618023341270422706
18 2 14 0.01886876193995653325392970068919300738737564368920935306902337364043456101420304
18 2 15 0.03791144587017971879480485475097650006023314124286857477730366407174817659964102
18 2 16 -0.0002644339545454457662708673919505696282507412479305458795411012985915532893402529
18 2 17 0.09926505790737614003181844038122336707522627978438097427339521837481486780173
18 2 18 -0.08125322649258586652625852423033435064654852351217267906352841696892101467706635
18 2 19 -0.2065355458404869040140744759111728968653271852900791434117805984776477756135406
18 2 20 0.02016100822963195796161499864828220297266689227032792770580307255814701620142353
18 2 21 0.08546361933909310811916714900810162135612616212778726322329180110677604188843547
18 2 22 0.1826508345584107799107688957486856324910638958651734744984053941252756644917316
18 2 23 -0.001515965139525127310521958462088649714815982367879358472708390291215435408017864
18 2 24 -0.009514620750939172458155624712610000669801239891161302836798500810646639931666144
18 2 25 -0.01603126927825258583483633160234840752679483822146125255592196071725821258405963
18 2 26 -0.02915694920710514258926800582071582639293096476779861701973341572191311660311841
18 2 27 -0.2175967006003502278640515497252118712347829961749192497765165911511396779109263
18 2 28 0.2013176134519688374076809962780914250599511363104184449611611096974930199663664
18 2 29 -0.0557235965840871631968201452241055410077349435831603135101657577322223695891274
18 2 30 -0.1164135339720165235267200740657653231708010719228931543952429156063717372943201
18 2 31 0.004636686540562604978052614606777556103242581863436202231586523900918434855765891
18 2 32 0.01563700801701947360076767817919035566358549573103991610446529815470909551661901
18 2 33 0.02553152822350473356045774586913130663785396363966602393141452295122716038239976
18 3 3 0.2239447173144855030849535895121995203738620262071216770289002276153388582100466
18 3 4 -0.00299828044028221936423090393543214376427371708443940296859428587437910637542883
18 3 5 -0.1913733422538283236034294426806284494534236711748421355813214295243280213330733
18 3 6 -0.5956558232838226585044227138788434542086785785498744555460801406855278804437626
18 3 7 0.00119967756032476299482936984717961168067356550128897087682814313392532868833176
18 3 8 0.05308925564565631857256977686169050122182730912231939320117625900438667672494261
18 3 9 0.09984822798845601319847932578558029534887729260121536111670431481141148851090223
18 3 10 0.258679987115153891312523739003167794656776883407489904069392511579377514257568
18 3 11 -0.0001138035420256984577783979463333499367639790537839413694606299556941403122504549
18 3 12 -0.004644309429273573978076197777453284640159124823477933353611496952295820571401773
18 3 13 -0.01274633143488665618550838922680816608644166428673202516385974392623516256418058
18 3 14 -0.02959887751695742774278952582744752471707242089258877779546891680717077311050226
18 3 15 -0.0497720014748483441781695502530765641122509348267735046949845874154105525394366
18 3 16 -0.0004704025489935450024712194280574535300610361899892028565450715489013013748835404
18 3 17 -0.1498230011771067491394544839590488924682106737277438552989072009267604889732522
18 3 18 0.1331391474441281736667885946785162651834048975423920176030713860760844340083636
18 3 19 0.2570666390772481492147390684681685664107729947089319322299409351405340521558719
18 3 20 -0.03581212400947701769676710656733305226401381569825517447390739122746520414958629
18 3 21 -0.1040569673168112854795230685798069378704407636091172763737594925650941586725551
18 3 22 -0.1949862237403565344161882033347463081454388635502892813962210256564157781861585
18 3 23 0.002979920030895758113077276275800663093496741188577043754905915973391765251868858
18 3 24 0.01152966825005805569705402150794039399524405539279302566974323965244684083453942
18 3 25 0.01744782839078412727892089990744728678006450348199716831102264286607088394955564
18 3 26 0.031421035079657688165012812940095983380407401802424382063691841866066087303969
18 3 27 0.1598841093253751217554617267094181893844451363068361466926327381928489267654232
18 3 28 -0.1393854280896879388008263709056462950260462700650544747022111871505355972169526
18 3 29 0.03723082877963632036937586261818791589446256525867984656731727181851702336917075
18 3 30 0.07328258649364009480479491008028213270462684043391070880001203192404102699896088
18 3 31 -0.003091616097677316448046496771834346519629400344794128635401335076372555774643798
18 3 32 -0.009006206911288474842599903224847897725784998180806692538470227576747704567953496
18 3 33 -0.01693436627442279810331417134484472348880330163688456755767235329333152845793802
18 4 4 0.04740099274160756477149477313382915708538563133049198799347628162709169114616314
18 4 5 -0.06199517427245103626469290222664576158321449686992465899490706156561515486586379
18 4 6 -0.1463696983178809684400859121313180345037782823258795058139668962831555161912252
18 4 7 -0.02476334997453655628301699581192085763170742223046799833296182867248592315987206
18 4 8 0.007280246586473969917683245578154892714325928646666425916832867557635988161643303
18 4 9 0.06817318799849458213364520891442394172370659974803267493145977846102978632598512
18 4 10 0.1401021976284820344093456579127803587870256064267362880942290917588462064090988
18 4 11 0.002996344167992205955270526973356746251489244568282000045970288436903809435058693
18 4 12 0.002191389265041561695032378139787094376352456103193831855975315357447424321699033
18 4 13 -0.009371394449215853979237896493270205360278462448309526627343290067353806180640128
18 4 14 -0.01855605397477835145042052446436597867821747725144340609819428009902195088570728
18 4 15 -0.04371302660864567680483416620156812060948065039880612243792749338696193866464764
18 4 16 0.002195652749796105164912527245242401313160993765231287740358259197483486552299011
18 4 17 -0.0006528194034519527765032959253520707530819471814860129234076504973570674057794988
18 4 18 -0.03781426278286070078616498651548329884222233891394552881773532083798014813338832
18 4 19 0.1060788849764387076609857266022320073874993217995211656840957475904679891268641
18 4 20 0.02025701279044092343027307149341060560579330431895283363470248794285727149981816
18 4 21 -0.0375678725726845154876483894868897885045612342162932377696611686481302697005362
18 4 22 -0.1644575517337012469976129532405355240341795068824368960399725222616769661529754
18 4 23 -0.002503821361527132258460254272824266364457166716824341380381459537947058250145666
18 4 24 0.00217801843024072701968257943401873145282312553791473019593762744764899053814191
18 4 25 0.009380024469605904085947318075289819524524948683306717597244383493565950311170304
18 4 26 0.03055502053709150166530604965487261118219387825972828543342719433480016770549046
18 4 27 -0.005664820921302102947803085991071285640107291600597089581722284256149855044660227
18 4 28 -0.006562030394687169649128637383158030312222579645699749300005554788986724636428237
18 4 29 0.004096394673120175344253717198922632415192989570349288513802343287683749173659831
18 4 30 0.01134679455748242736599313246917650815600048386993700641109819367644049171503794
18 4 31 -0.0004857328372693676454284058987040292402136056328798808473586746873280239331707333
18 4 32 -0.002108360333794392124439669664762273531980163805755991096598672448146230207085471
18 4 33 -0.006841595878348399508444550646049353217752686937921172565669158301882287708484018
18 5 5 0.06913904271736083195457227096730977677652709128426686018174206290436275966054289
18 5 6 -0.05561410162496279368521141219639588430610745859635193429978634104024056807468695
18 5 7 -5.330020894627995064632072245771216289514661586997910381535731398693327861586515e-06
18 5 8 -0.03441290355492703184371888644330479613740198630836002052806045686779484247089874
18 5 9 -0.08606256437228077807413203091172012633935068583177839118688725127017254764688464
18 5 10 -0.03723612402757871440366220365832546478875770604856501254531686468058170475549975
18 5 11 -8.275676118632461482895971752528858034182448076881655148545196561090628750228658e-06
18 5 12 0.004081407973643667903496805181274001045989215169373891805594611083910607641302573
18 5 13 0.01559312713090055400686230838870922791741658423946117790135332739153342678672397
18 5 14 0.01250434437667463790608500865225292244227256770859070568373743222348321222232661
18 5 15 0.01973015592936858516882744324240587459553768313811791411415478629343259376485104
18 5 16 8.838271450398793076180984746158346909493569394573281909417538606063391905871651e-05
18 5 17 0.004273678605288943155767880817153252651123482769748482856922610552732603562000063
18 5 18 -0.05035415359276070313379339407181465542748669498957515103833607624608011387191202
18 5 19 -0.06981597109823088310822623397562995431587449800128581139059471726981779998530651
18 5 20 0.02393825792267228246381334102850539593028657062164025967620630686911501402765094
18 5 21 0.06525550553139840563588367557669196147487230129726277273379924286470382175155154
18 5 22 0.09512182117277395921240799341150404304035396414087292335292534389630250114777795
18 5 23 -0.002701654949658509028740548206173061825539687269505958344837951538028632897318443
18 5 24 -0.0112414999741933479168991621270996853307534810462184866335330280362510842937835
18 5 25 -0.01632745575706671183281852128862121504964817989422606451290067508869204644270936
18 5 26 -0.02738677605164771375942556322699823809499088159001953166451727839153560698853507
18 5 27 -0.008526006510707962134072934615775238463244876487778916620864067194729316695100739
18 5 28 0.05127354523253032731627081318666234279224253634283185637766202534613394356999372
18 5 29 -0.02355861990420372655356689843455996250533392561301210360098318918153914276031741
18 5 30 -0.05501930677357178325312573941297072972654790760069095844927752831021322780921759
18 5 31 0.00263491570605602369602925361102141689001581810723585479423078603128232000793469
18 5 32 0.009782844980127609894153251705223467911524791458985921090583602532778413233903271
18 5 33 0.02098661789383012814229927423284370238618150838575838395136813845293653590335949
18 6 6 0.1931023911834619940778848490124348828272372593416978985652388710809872087678198
18 6 7 -0.000375199081734053707513661533146873577744615797367164417482799034558809595000629
18 6 8 0.00275689794029915012098856448994414433450760373981246279900595704241793772019748
18 6 9 -0.00310808983116304225869146904497317066837028198544362697455829116999825241001037
18 6 10 -0.1134472702941030637079274650682558316189380168880979598988102791615978002327239
18 6 11 0.0001102073061873576954523270624736687319737906562635812380012855460214487733080316
18 6 12 -0.0007058693554308323786847750197322058249841204300408913579831667041130013362551726
18 6 13 0.0003818887204697647483462848354325889292876123956722323898586443466401204598788999
18 6 14 0.0140845405133413851939418539856714356597552212443617129422896859661210057625051
18 6 15 0.02906738878897696531105764256880887422144674949374308484892627185218253542970282
18 6 16 0.002046023468970900955552831147224637599545353299767726195499493085029727660812969
18 6 17 -0.006279703540941723206840140870998459595490005260344325022601490854292567414695198
18 6 18 0.005730981494740984642480608164588391781494212490409560847382368038172969429617396
18 6 19 -0.01293542393529035645803641563590767650450682995152118911959812257951562452552268
18 6 20 -0.002026037951787096180382412954540485703908891418117342808643363754529250264611844
18 6 21 0.008192201297889414705571493119276494486572342654442933191569617361099699601154809
18 6 22 0.04660821503078996920468886689745165862034220742220265966108438017730278575343182
18 6 23 0.0002029007977589351825447940631499071276261054322665175597661887552147740031507491
18 6 24 -0.0008924052282640409385673849759133289445508485662695683879468063440545497944888125
18 6 25 -0.002953556117657665167474516950677746776277445377269644074057492964699241598506139
18 6 26 -0.008830630353464031164969475999665346031677692821238714658014748430502190501358096
18 6 27 0.003251903541190692140065526834709825156718492087380025999809700477066098041535822
18 6 28 3.356259809656762054348593698199980271562679908777486284762060022165008344761688e-05
18 6 29 -0.0001133524388287826415074055462063829733868716819056450212940814836536599902637433
18 6 30 -0.00489026493990509253131425162075906782801684564653013182999218558290639907146853
18 6 31 -2.688242715961556742713990641171047985666877810281866331150945687026709193931771e-05
18 6 32 0.001097145647868064483081242299986396328760533286461321578719516390891438247835473
18 6 33 0.0007021782429608600784627020149966819117410534865753056198749901207757870219135942
18 7 7 0.009277036987885817108423450677314258955554709929132672226715711310167809823399463
18 7 8 -0.03465480189963852137870149169779517066468463030360479211353518704544883996387635
18 7 9 0.04584970185551148981846156042091641468671198493100944014622422212770167184571946
18 7 10 0.05958054051659474965052436559031919849589966231727627542473540848361673724354807
18 7 11 -0.002235639087684562069727021644006145174439063883102175021801966661095353908264057
18 7 12 0.006478977148207707132807650152477552610535550028811148325402124156599004971250139
18 7 13 -0.003123205877248566899681442016093908921920568749221688364752164834044171552089586
18 7 14 0.0008740392411999828848218601261101841271924328498251830209374206199565429621829446
18 7 15 -0.03744801568480355671067492618340799261097188006683747247060741558595316921762748
18 7 16 -0.00277548886846370399124803808662832431536553077870435289012692058826835018576378
18 7 17 0.001778311552087070437608973000780538808432094321000770912771399977008287142877521
18 7 18 0.000773074256154924845320973453759924953325904255414318286592357973337226171928892
18 7 19 0.0003399846754512145023634249606901751790630751552415351407268723813781137052060827
18 7 20 0.003160400498684613659897655749884685103024593042733676376017386045839635541216394
18 7 21 -0.01017630115011829744281494617422359996161200422284744537253881508442208610945459
18 7 22 -0.1016504830305188923337169502658817177942140122733653585738331575523554389217924
18 7 23 -0.0007309400914202819138164227639980817909610591894480382155519829283672935183947472
18 7 24 0.000996720678911462747267966407263865204917734370229370941110761384685211637251198
18 7 25 0.005726676435199982025188661114327481720591755040120498339401545830392269964710477
18 7 26 0.02732026115145352439663660860440834007540604844129828146849393733892424921364538
18 7 27 0.004381512679772482664548807844260373474962022705122549121467846569593194556515436
18 7 28 -0.004674988122092081240370831103758547287442768586256708847771012119877114928832583
18 7 29 -0.01138435009613643880930383215872804505504600641445012580522117539900674855041724
18 7 30 0.04261766547091677229040827986550010409760088727462228390401689435502422253718021
18 7 31 0.002868829401721421742774610031659583361783474089848558257020984758065599584486784
18 7 32 -0.006863117210435372438059371092654173402785494966284085574152685810333608966959783
18 7 33 -0.02579876515470740025257122334581950513211179248308823223062150792344534195277192
18 8 8 0.03249673563012045364669764728636940946417974089804715343213886827665486037519041
18 8 9 -0.07870744840374883922988011639427454534356214569593438003989740272531455249946866
18 8 10 -0.03909676791776820724614835578048231849501954123044698654234590484680207712200555
18 8 11 -1.715585539031827568594863261118957763614273474666696865545436605677211018531326e-05
18 8 12 -0.007118057034200053970863750205462468136440673004006340473056013405330213321271339
18 8 13 0.01033448911978068641509671033891935961320333883637303051836233248602382890046471
18 8 14 -0.006894563693892658827661231425980679572281547985105811331159650836501506161027332
18 8 15 0.03564889880763620157601966154353178304809406153121426661686807479659114444779123
18 8 16 0.0004972636225481547275701337708460129546362150460256802241305288394877364203128259
18 8 17 0.004055851578437152035617859115159694345418646147262638817945516219904433888281956
18 8 18 -0.002203789791928368219586823541606365882937961952473676181488017459635460410707696
18 8 19 -0.008252901329198222663982662916897838263218786601119406713734646657984018496741909
18 8 20 -0.01949332778526853108634954267351220019504637230935900616909943873554744753212078
18 8 21 0.02879723720451947221890539626199155536041184630859450312485572595833958005776155
18 8 22 0.057679882863096862883269951000637019142062156337632850004335938178268731008376
18 8 23 0.004433808683525195826162317414164402527496320110637623480211751632888301039020743
18 8 24 -0.001919663459015882820048828419867805437020250520580343095729991217378142499033364
18 8 25 -0.01216724258628087326570555824480898164425711514757883669129042603419726252398056
18 8 26 -0.02321649108252998215968894478088033780782187550152222787004699039365275090985602
18 8 27 -0.009689439680286972735454077419596025777515944208097774057597250651420014356507951
18 8 28 0.007287643540270837759328041479073781280369260242185121151251171210722190794690016
18 8 29 0.01813650545170398890396644624679638067747896020806383480951076301082630925668248
18 8 30 -0.04833704285973258212840075332137893411124547470394713600128053892131507820074455
18 8 31 -0.004320208516350953595647716702400477526635868610297884617535066087620533036458027
18 8 32 0.006223683017204616539847627715449794609747524996944851851380211389393357694016214
18 8 33 0.02962419164440024366321281229624342348094722988983678024315270319761510600470845
18 9 9 0.05134984411357163478148571491007137954614782123230009806240187362063472938917179
18 9 10 -0.06992096688766913915934897140474096818697121329305510760409823813295032508477163
18 9 11 -1.683413502182948135921065629442312785211153441740493869502787163459315146857281e-05
18 9 12 0.0002641184840586609915866909179709267209725740215640220898068762180198103247142031
18 9 13 -0.01175162498947991924008754502471255479023248817142234570431479675541913961462022
18 9 14 0.01344014583353564746311478403507616683531072106693483035937500438192808431411487
18 9 15 0.0216547209543971479515945059818936080990778899862963412466113214225396373206974
18 9 16 0.004173659064881190860695538871395966429030072974293414911360925192789702933760284
18 9 17 -0.005936769692253281166338676411901126189316565700670469991737410640495312624691228
18 9 18 2.607456944260299113908472550948578609077639417926137925374071539615268530071025e-05
18 9 19 0.005098617033993069794520527190663289882291604230583777425993186039726760356101497
18 9 20 0.005819197956402657630365583297685793217522977861869090147943489882484351540203601
18 9 21 -0.01971917034423403396623168248972235893188419346160519121491411500242904346375443
18 9 22 0.09821980017781095366686811691752284143517969513923917464831322825532681027443198
18 9 23 -0.001281878602680352578297027116677060221596176478714444928499471348073441596745296
18 9 24 0.00310450938067629337773330346135761440536053140635284725574010046293197899368481
18 9 25 0.009069961585855502189094163069085654385521586401298158932089703268298260998920387
18 9 26 -0.01388936203888479577897691180794860795814599458307807083743267836032869170310433
18 9 27 3.189334116323679706219884398006848907054496428765071573386062360635078119082762e-07
18 9 28 0.00282094666320157812753793543809943285946554622328709338194325264727220103877906
18 9 29 -0.006002987385701852328566656785461426396081780988574497746795496574232609510190756
18 9 30 0.009464088964797187532235226167296025881786069660249545117536799872429133545155166
18 9 31 0.001252833697836218088527883974745509667836254448502449049773675000904721846176339
18 9 32 -0.00143790752599670293775607636060930602137587521955896735339327566071342514892519
18 9 33 -0.005906735544183000484239599622816056833152361579052629190565536859705424851296896
18 10 10 0.09684107111770221212887950716844052623492695142547739221387049844302369592899595
18 10 11 4.314147061369382652309483348505987601403876795968480361306500818214696981505359e-05
18 10 12 -0.0002943401042249732832937726879166481039257514005939828487462129584675808331168998
18 10 13 0.0002485247852841030046547465541138218007554306286410883324184592548519251249056724
18 10 14 -0.02006235698085514825706360983873714828430215197420286999535669361583356514414501
18 10 15 -0.04639452979279983959413426765350302840867584480987523300098647624104158518975762
18 10 16 -0.004564783601031586534519458426416221807932435330321135647609212403769832684644159
18 10 17 0.008255355286109962974177801528546783508345438427772616621915929245061355010851122
18 10 18 -0.003532220670902522179741779560207108548516962705703902877533898850897276964691006
18 10 19 -0.00878104199572153287122515054492091699812745946767118092715121992702207013331826
18 10 20 -0.006914606840950096695405962307005542892203649644574285239900479352815498503579677
18 10 21 -0.004924399907280825623388410779005620236097634473604057316133744497153134682439925
18 10 22 -0.1388543911163053880489817238844011160085875407550142043780759996003104128255992
18 10 23 0.001526087819458179415508914423599136378969460976699394403627637461637289253261893
18 10 24 0.00346600014093852651861581759460433942224151256188812566654062960990895571268884
18 10 25 0.002166521524567874592901847185673666516630482286210882062423702927706995015420197
18 10 26 0.03696079122230486940171108992356051197718226969867645658039400302969272632526505
18 10 27 -0.003389765676991410876418443908603383412972743573342050092112533951743015211741601
18 10 28 0.00185164990035820926806152427615590529905319311114679741853671350182590722703619
18 10 29 0.006762216769328161499668115503061208053023859810219696953992324875251547746310794
18 10 30 0.01550275202161669139965058291181919549630870290610833213398903037320029790823414
18 10 31 -0.00149979370794804129406907072060542575176749960583883567083175629154074574779569
18 10 32 -0.005062773291561823406586639472318319700538076087271046498938068733536713531072334
18 10 33 -0.01502876709782249199491572038879600609709121419723279736395541671968994112853359
18 11 11 0.0009593381814425956903794051139758117579575006333365116674546475592465982602904009
18 11 12 -0.00504090293959778128574312727262720425817142187474761478390151175362303322639663
18 11 13 0.00448956822188543112107336980588339096549663485068525955266729972876493554575976
18 11 14 0.006874780489116124272280475536512444102816280043930458741440259163091527281715552
18 11 15 -0.001366866164693414310865239123935407272513253672295760287433153703112742927175588
18 11 16 0.0009104728654549093815280008945182856151405192540555835279651954133689647201230686
18 11 17 -0.001943964053488790342419144084995152206494428443753279248189737314345889608500474
18 11 18 0.001109684641389791251629495805697679388297290451361308863715465502178329791406155
18 11 19 0.002374244335945680413380254066711408453861967025464148516460383107755940433371152
18 11 20 0.0001493204728301088910906587493911258332280425875662240835656003319165111888956569
18 11 21 -0.0006802997440091838043186384833339471076536226136594645836256663729537357569659669
18 11 22 -0.002027975212812450129508405122199252449428951784979075101412904238335419670861143
18 11 23 -0.0004638789724037381237709065111078621939280052194802235457264192238283234298979165
18 11 24 0.00391017948152363195314823610515538356458642143604092470309138260665993164478736
18 11 25 -0.009290430705937031813923810035404766990744606736060978230422106156934438389341802
18 11 26 0.000282657430851838904154298234422851289117430591792441306349544332539268279820535
18 11 27 0.0007161114447588431554571783139952845718772546952242170158758534754555685720247385
18 11 28 -0.0005239440394290442509085098681602061871151195674289263056927933432803230900625846
18 11 29 -0.0002963885767339933975178585751882063831004463650510312807108021547529347544525897
18 11 30 0.0001271686550422714752805590306228641944613780755443582079443056398897949050267216
18 11 31 -0.0004858818493305748256506774078091438747471850772805033788418873257999760262482843
18 11 32 0.0015580720693343709608140646865701434580430235239443546204239680859958958945822
18 11 33 -0.009296766594184794153533183851964445547148178650219549570829390248873969428203449
18 12 12 0.003167606439667217375505575201692151679888633797539239625219338295146769968877805
18 12 13 -0.003551936972597566487533827616335772920829384397597477031452600291743865869330848
18 12 14 -0.02016587139753508344260575670796686506443827858056758212775691829350591720009789
18 12 15 0.01809548313294379266880544694274506234592507418012692373891873291959842740204326
18 12 16 -0.002717312429449061607275638593601718050297236657171724894498883802491074508939665
18 12 17 0.004037498011347886167010355158508215754767567878035720996532068013492192847957841
18 12 18 -0.0007550304743804865744436496006853698038049978684283411257302670098848856489337573
18 12 19 -0.004027542509319580128663776581809071209647623973800907249498254200986001047028725
18 12 20 -7.131658994545482025980824185413119261545908058989354786162940189376868807573411e-05
18 12 21 1.870447276357448513224672472913986128797446406001891554527643389506312045641107e-05
18 12 22 0.001378990359683997871078926303466265072848565106870615273065431021273053028946471
18 12 23 -0.00129605231411956627185164425405769102781752872634536614879884548658844680281748
18 12 24 0.001365885441569670183427455538575719252451592028123455896323235052141594391130726
18 12 25 0.004674166298983972994228282246176295484626588673632483564058084933137122942835733
18 12 26 -0.004246946322083189849976998586917730981427845986203782229947036157181681860465972
18 12 27 -7.861570369050336947239017573208999676228875663816476593232313863988508036574075e-05
18 12 28 -0.001086481937825428029217366856835433940812343275548468280420220982828474512466225
18 12 29 0.0002887973164524305889015653363594153349916750585038973919212021084929116611770524
18 12 30 0.002394684518542716427029501078825102569496556308928847885653793325931028735056265
18 12 31 0.001283703674783155869680379792662080173223553076022653255654367266057494641403533
18 12 32 -0.003593351134859332106064842288102139509390017251820045963629490889889955733202162
18 12 33 0.01621292308112809636717178501803371804905350061822178259881673323729427138605702
18 13 13 0.003856841883829403730900969277591763384238375551428419608587062712607388078088227
18 13 14 -0.01240924733306032132545423958569350312821686849687947606259766758707498155750446
18 13 15 -0.002643404031744894655216143453705279064443564420837036121972206069735440023792777
18 13 16 0.002378858162869455010320598842093833211407811228057901427887159393749759035759872
18 13 17 -0.004410122938348413446517365476049875981935353339753428615865374913938896411869359
18 13 18 0.00183697969866827113888597205606865553970298718552879949291342114930057915641049
18 13 19 0.005240201073468005530762018586767193282392686450262843709505564763992357999522622
18 13 20 -0.0002601084721927063675170547545348279661680596541269718964529276951135809400416084
18 13 21 -0.001581997574657446149286012524554732287144953361334434717610388628029537283817528
18 13 22 -0.003951545842629974592988031369394650858703042730756216090757374077506807511754351
18 13 23 -0.0003063022408756320273692851348672199309211188297831688088444310362125991841667676
18 13 24 0.001138351655289410897717641281649097158976054607208545634436677726670471291639443
18 13 25 -0.004795718252564162591396722110715840979956049832854981994631654179563489966699216
18 13 26 0.00907298116598703512642969938114204838268228443628635170422822125717874694496788
18 13 27 0.00119620743444356579010491609762722430002107818091877103399703504544083849624896
18 13 28 -0.0004571568022038300455687278009355055258711090607509187332351528593758911118074504
18 13 29 2.617888830210975030771716347602220665749898026673748656475970442266101670511422e-06
18 13 30 0.0003617713514025398688085065333303558320562084648216795266825598064786182743773232
18 13 31 0.0003057421625622504699438363771574433001750453621015915730773522117050128397375397
18 13 32 -0.0005087213891594168522423780069810686973472857142542535571256893615279833891584778
18 13 33 -0.002809052156581919270887813985968449403468622630187992067830569688340464196605589
18 14 14 0.03109042107794617790756988745889042088554483653155783156437002239482102792683847
18 14 15 -0.04561245550666549292875457028547566575565470407253879929027022247799121657516108
18 14 16 0.002277676324511208857992552650560120707261412236871127030217892923301609819259317
18 14 17 -0.002295675347987022068365734366611296535023836184499967956882955391920968265319745
18 14 18 -0.002316076923268682433372153382065545926588563467816421368747442315010470878431429
18 14 19 0.001299483406404609675216115950112154196597058430219332856298844256328009478751099
18 14 20 0.0008195917874930657203013367510786695948307276640840886515327789073498630779893808
18 14 21 0.001525571789982721307530709020911468797845703114704421051700703715023940712357069
18 14 22 0.0001484294401836367447665294628813656909188853777248350748023958418617285920224036
18 14 23 0.0004713786258778036923034918298536646840449159716035192099869756382624139731995774
18 14 24 -0.006370122996399716336758794720185175573368535380602487157442986374304376643162878
18 14 25 0.0004175110880316485252446571866615921466591515373191852600671798732132189570577809
18 14 26 0.02424958667674598083871836752688566843915986639645143430503400391179683548024418
18 14 27 -0.002045139613626948612693559008379539213958759302740942771866927290486328763327699
18 14 28 0.004763628898274595051441149414193319402982279552599789370999898375014956647130887
18 14 29 -0.001261299782110293789929047389261311631855850993877346418533048913199135222027077
18 14 30 -0.004328773351701312458628853508657727979336381062539263615376640249010216353064845
18 14 31 -0.0004429671060018421006423992340314292288354955322315321494258039121818538321755737
18 14 32 0.006186683167504642351035169798001392236457239534153195283914762292867847557821143
18 14 33 -0.05189090944238216990600722094552414526312312841713986075433249974687613878223172
18 15 15 0.02627379068649230655246482471195271189059766770449603503682614746302869754952337
18 15 16 -0.002750407831410035636016588667460379080612103814532278255189166012992192849354407
18 15 17 0.004352368929367817591585909019708634009173641387352083170427741469587890055870595
18 15 18 -7.685124388395802435441256523874851004442515833231799730882206762975994357528199e-05
18 15 19 -0.004628596420550684370120677325735406262282372493767513502176991785130253593113603
18 15 20 -0.0006166785721550434138261024457655217468881751937949483448434859181831699506519938
18 15 21 0.000623319152285725102501199064259873241727015431326527381157509526948105629847677
18 15 22 0.003655278629338067655044776648557554662979652005801225621894282955014664056604177
18 15 23 0.0006860283643691280522740163593443258917330396869728404005532541275678596397483021
18 15 24 -0.001846000896530034075980460719656993958383250004282735481853482203151968772733578
18 15 25 0.001617352818391986401023448835041550609610403327982161986577860669846924223556873
18 15 26 -0.02382330461133642317334282641193440489227731413313249504466175767237513915066972
18 15 27 7.146510653498039201080603944177816605753307590557390297201642268217932342889304e-05
18 15 28 -0.00214648739372606083908708466853082566439641904193307941779650954503438153148308
18 15 29 0.001104598741421802131579909730478097152001068213054793252940837757133719091494265
18 15 30 0.001465573827792136528290414733187224285180971041655371535644164059905908016692818
18 15 31 -0.0007060325714179539441378909511530159700295245353341923101499172884971184511475083
18 15 32 0.0008858868884285452799381641346956858796745301734330352847429328046482407187832654
18 15 33 0.03012900457332498811353467116664549830686099037941868902663014929546480650340505
18 16 16 0.05951116153948965873162624853482312249988561714201868936264837502263231990313972
18 16 17 -0.07958341263482323644636722323642507796448121531993443541909874205863914748652232
18 16 18 0.03371107579616001486907639220587041849453605058111181875019515167929744028495477
18 16 19 0.07228243997743433261099112759890505341714311915762587098943703413783715378934224
18 16 20 -0.005577372153840790385336755631709765003387468001767028506791190707662869149582136
18 16 21 -0.01836741580564713532691640494204717758221751663706896960483205567190595727290972
18 16 22 -0.04123986260734485481326850461454323916919317222271818260029139457857967747266244
18 16 23 0.0003584686243116157843456095004138603870295678016699118596464439791274156246800357
18 16 24 0.001242765262631675592125557267461547766266013714144116773741566154169183577145376
18 16 25 0.002153384078011072913416826819338387542799665164513259502216381943157037946877826
18 16 26 0.004989290777644295908332998889799976829540220983809242663648299768072316893830842
18 16 27 -0.009911937853793940172795461799067921316336185055838733906820007582268447797291667
18 16 28 0.0113704497087992497219012502734373589125184253027672010223460753126197341399226
18 16 29 -0.003579253357889508942525932910132608273595653771729923960627354593460522089499821
18 16 30 -0.007721216166784454487510832385793227847898551604004222531513918959364073287241461
18 16 31 0.0002805719773175130834467881683375860943855748326650557725198866899113090248398733
18 16 32 0.001189080494004702043645702685795470400792865501639272848540844497181646680982047
18 16 33 0.00213194863783659289734237939990559568226809452821437576824473856782433211568543
18 17 17 0.04653675949813646869786432631623345051137125653555082478492902600311933123545869
18 17 18 -0.04884865848944881904904085112918744828651712060768112825190443179056846749882526
18 17 19 -0.08346750400530817424473117446399451118099910516515148801288532596715024158385348
18 17 20 0.01510850676256876681994091364588528045298074193600815477567975311865733095667516
18 17 21 0.03778945816736165846111356046447926118118140564446213744527596501101752922835636
18 17 22 0.0687995757392404217329726176046561518862153383581273976444516589929422573804203
18 17 23 -0.001422130266546541593615091080943156782102751143581706553475525842999937796590949
18 17 24 -0.004633269463321130765160587782295337673146047444347664439444248327187059051904367
18 17 25 -0.00665882919176837248526328255222954067021940087305896823310879067936203591133815
18 17 26 -0.0123506589128808026069676949801132156060309221854146679090052948063941892347991
18 17 27 -0.07704688182763396160485707414030663529670575229187449623190078637532736353601626
18 17 28 0.07614850579504485113466770494226420978021320732171946057974146682596790114075256
18 17 29 -0.02270954886695157478050904148420763608508122940844782043079388655649354796924351
18 17 30 -0.04442060080791819006562070771417001734528826221834033812465590483703891255409132
18 17 31 0.002077471227433984153930505927628785238933940314219385985294647715981243678412408
18 17 32 0.005943206607139514510774937092567674995383964618937416460045892886160543716098197
18 17 33 0.01153001862033003329916874086008636283024054746197221089125984876090697698991689
18 18 18 0.06100740024101826067853838169706614283156539596358189271956516214530552864603937
18 18 19 -0.0004965647027850747331959966705623963788636483615397502340499751910876958081243904
18 18 20 -0.0320461535427562430000345231691717284315224017900959398659736081445139347875662
18 18 21 -0.03099806100148099442920628953222465159218186122721116656994284312086480624046324
18 18 22 0.0004992255780574835001623219505468298768813999853809601812184013829864658503339896
18 18 23 0.003927301237861123412423325934042613353998644494370065622282451925040514550300917
18 18 24 0.007535725258132774949078534304181129207140139760647969693677581461757652550373702
18 18 25 0.007493608282365281906678316949027291629109522530937852546087877711515836156845961
18 18 26 0.007022676127077143338162740758606485253191848874598468192729795357592320960485567
18 18 27 0.002574500624837366496456820410870848155450266781445399782020816301666256193657944
18 18 28 -0.06037430656892791920829067956523182963974171708272643693506032741485057097644166
18 18 29 0.03120721669925180941030161426736828741770040465133957456182723876816497336995954
18 18 30 0.06080767867098247572326000239573389837298603763507044029218012197711418386209838
18 18 31 -0.003807181593020910150015982513229650739592166175548974542241675216546133250576952
18 18 32 -0.01098638782056443837575693682583095917091769042895939558977933811393370023939486
18 18 33 -0.0207254849763586578818673390373832552856363444346630817383507060805724985493138
18 19 19 0.01713917254420430592371716158671151909546545090496490453774255443604410998957823
18 19 20 0.0005242665112723542691197254051708313597908232526252372548993647217328335253948432
18 19 21 -0.009361861055773158388934445896820709685807864934136317954895447442342330946292832
18 19 22 -0.02729473164427843708670666779559034623133001058197800108400664296227001315318325
18 19 23 -9.100744039099216737246015133687050206669542314342135866646382034874609336162748e-05
18 19 24 0.000972487986727376386599878139052109169773880541021457821390924280049236290834342
18 19 25 0.002363432685020197555025279737901098567498271401738497423984712241268784341437399
18 19 26 0.005868435705178508491839939602634967952237934900230955961571565260765922230242171
18 19 27 0.001027092069179004026980239994112135603470071497783531337654952178840091319530432
18 19 28 -0.006992628829331638884669369666551994067609103248490727418480241709641689399503656
18 19 29 0.00283050804987807751603463406893985922157410435156116202865747335474713448953517
18 19 30 0.00760580491342981374158699411914602677453538073708162230670555374921260944733391
18 19 31 -0.0002986169764068350528250036797376722042638036404451621179724159048741913544059998
18 19 32 -0.001174052965650552787038502274638313350623029521660325706520817167363737707366582
18 19 33 -0.003369240114243720745773684473151511738251332461833191766840037006279683216108998
18 20 20 0.009858790684740571079092948251497058466454767883313424250427506966082220593248698
18 20 21 -0.0004304409039728702762715054192842801059914154016849234569358648775033970286585423
18 20 22 0.001321699744157307299342337237816397454922764607307483159624057339328548755571047
18 20 23 -0.002291358156876086124354312301190984964138734238854632839149207063558255635010788
18 20 24 -0.002000229522804580165088729290121411697468042841252003256432801609393638269789294
18 20 25 0.0001051049234441891276583657053369689259065027973101803333236171960271871694312832
18 20 26 -0.0001064172095700147643883587717891017436934093914768440675859712500399900316910013
18 20 27 0.0002800736585460421537759005434631801947955750722376531805601865620143563953093811
18 20 28 -0.0002940923101832716683917751190609731717155985795693205013982104877042706242366636
18 20 29 -0.01056613010816050036486075407316132034201049970752012390563093836260090618379134
18 20 30 0.001101676120563663545241134289850351782527350990455432299501437634498261588057944
18 20 31 0.002463561705344125343018248316461812909771458868503980767610404753083385719271457
18 20 32 0.002091208000637918452923512128637544627746676162968255169243351337745421004379996
18 20 33 -0.0007247346214874033363792873212887882130190873910923820699608481215798199391608377
18 21 21 0.00813073488947367784699274623054467994407545446381551694066039980373643081518023
18 21 22 0.003319002481886536117259554593168752786876620297530739940113524804044299867064458
18 21 23 5.981035005510057658663961693036360218222074937370265905158663692141946032685028e-05
18 21 24 -0.001895437005076009257234680990006248197641865272924888220671181497580739497524257
18 21 25 -0.003480782716698165600639241218634666867323927004412975224471232113847780036414525
18 21 26 -0.005009364164700345279103874168841964946739653428662577253826245568829840699974181
18 21 27 0.001006512463868174955253947136239918524308593876570306538008553849188482788642566
18 21 28 -0.0009627510608760788145238082386494482670376835683463722255129107737265691317119818
18 21 29 0.001028105604142372154502459178056403292054287219484490401238186973252300861092091
18 21 30 -0.01482595252918739409705496840835253411610516163620416326462580370171180170139401
18 21 31 -0.0002490518255187139212455935541220833530219972537275759997808301297027812319121505
18 21 32 0.003186846840641387651516997149267074369479029781729719850259358174008948485273204
18 21 33 0.01184323041328387516085527713853225574444157730209183877995100860600950654623434
18 22 22 0.02371159820711379122977666965386314687865934712086564095220818168203918604474276
18 22 23 8.762189408178368526545151009028080272689614318801574281602776165728081411651797e-05
18 22 24 -0.0001556193879720167397017941689172550415191631137216082130623126729398718423102449
18 22 25 0.0002321525419870318522929825015658599286984242060774320684591278033254357276716508
18 22 26 -0.005757310965207640630278191026099861941448920939266551095858941353509231346196479
18 22 27 -4.660986636507605892778614636933897367199106883624477976794688871895694095673971e-05
18 22 28 0.0001166387981109465263149960563461302192986202452077816780000748788185905397429727
18 22 29 0.0004954444903424551999798770149046378614719393991387492851267761255432857476077824
18 22 30 -0.003593595548290776482858656457240681100445975234322610210001685712762881927857185
18 22 31 -0.0002010997922682616920037174902380305583329094132739189934202655155290988571326306
18 22 32 0.00072197472081020013250567511314900353511099991293017217968079645889640733595416
18 22 33 0.003445241854907693798204729660695330495595910893677073202625385880019913779420942
18 23 23 0.001708946436937913823472218789121794330660123530023208097987921616967053336144363
18 23 24 -0.003164776687409154768890689473187293489041723761331395073864123262206822596111638
18 23 25 0.002860338436242962826462340259002898309590200631972075723380593534632384208966027
18 23 26 -0.002823402127712237621161565841012517390744469514661196104069290571745681362729055
18 23 27 0.0003107524172420457837978562088531980327360615238830556889129060270099883663071259
18 23 28 -0.0003643121317819951517734958489783806848883703623691291482982596484965922898063406
18 23 29 0.0001429211496308200812469706902573667625497181047497915041788418783274582195352246
18 23 30 0.0001802676934007592428080229711919854136728606581172901442715673777681077117621633
18 23 31 -0.001711909482968756439914143751132377484836897242640346970234923265911771204771196
18 23 32 0.001652791063233124562455540076588594793982791477895533053134392973871286533991828
18 23 33 0.008175772585559587001013921775690449509253644017982440663166851652639703009026263
18 24 24 0.002379269856035431396842741938900099835190516892377325617307989989336683443420025
18 24 25 0.0001385788241703385763142424559479640429509938509746395460138003136524616504817409
18 24 26 -0.00278582816925176875051586060359056876298841516383498030260324219151888658257647
18 24 27 -4.780729497613599356809343602216797777133260764748612032312750034966919500254362e-05
18 24 28 6.247908289237347137550537651477573235117577496283741411585179227423491886923447e-05
18 24 29 -1.059135829335529254068134475469757981198755150628382308247311149488152414135843e-05
18 24 30 -8.422714154587585222737802216905981444926473230021840944056893399351650481867279e-05
18 24 31 -1.499875130699898789137264553147987388003195438186905996130406762004635375661871e-06
18 24 32 -0.002455339795271295840550324075537704070561437616388746384107177478172883769290846
18 24 33 0.007086054027099484062916147383490877070144350237963274336602481092955464073531069
18 25 25 0.002012604231677733026511295773952874194379413923345763580792534700802455179529264
18 25 26 -0.004267470038831526895567562401148302123582477331365956674812535188587372806774278
18 25 27 0.0001506055044109226065769484827227608786124492502245923529371580605833006069277634
18 25 28 -0.000135024810886993375899400881066910903514591241043595981905226732101934111255063
18 25 29 5.399483121739916270656669467905560591761196582144332803380370448718557847825994e-05
18 25 30 1.53085550514566707437936018819202351959476296051468415441740316122105493165425e-05
18 25 31 8.68907652072621695174404387508712864734425152920846621888674788521351470699564e-05
18 25 32 -0.0009603342488448296310619376420324197927447001938279339340721823428484389651639406
18 25 33 0.01103246847588387453351254010150828976681997863462685903464477767850681976334099
18 26 26 0.004706458089130888614159318021425676679356623827120325117956846050616641384391931
18 26 27 -4.494930742397259586097374710142363490716763385055651173836139514714765900509249e-05
18 26 28 7.558138703502570110293776347170512925895729755564863596580948046519732210037198e-06
18 26 29 -1.16544751395732168742891328829067334553260254075774283804683974511635537210721e-05
18 26 30 7.234803032982488875598153743838141704919089947547636667236836349089269917385023e-05
18 26 31 1.47017376581736297437466907586012236841749046227593285260043293777853041767578e-05
18 26 32 2.514792921036797548050130753619567459873182093548573759470592558955784283093697e-05
18 26 33 -0.01098533737954201856282681235490898547146145588177812570997663313785298168528924
18 27 27 0.01798359710397823099534730603761381286018963172373284805563261550658042444252485
18 27 28 -0.01609190090222452720999755074598585309712134509752903477773539846903291326373777
18 27 29 0.004448988716528712868693643204256642883387579222643119469029503431451213842060008
18 27 30 0.008865775352410421887092102246437920264254001310251901058826133482728577965862866
18 27 31 -0.0003801178589133643316656347524334534970516846477329270905125024814976836707491222
18 27 32 -0.001140869286941403726699029827368479649799137227065995807861748879856563297063013
18 27 33 -0.002230642757227075245757750912323987367059928148965056335632881091796844699574646
18 28 28 0.003308419035496798085818700610517685537777003688307318692111419598121983133798384
18 28 29 -0.001724894108770034500232207930298782462379857204130992827141566878621283362050657
18 28 30 -0.003544122045139514435918516290677878344859784992800283972127862688573831095736082
18 28 31 0.0002078521313795575116536377188012906749227398100362024410456610369858080790401005
18 28 32 0.0006468683322637245489539986653405077363187305243769347997461296597946779239965204
18 28 33 0.001311414054937600792409524596270397405985885711726072123728787844075548564518386
18 29 29 0.0009835315673924299347538681046224357328618330107411154085916018714133836620786595
18 29 30 -0.002438984128243772850457291076928642411481271578497920526146253538749041020770281
18 29 31 -0.0002238201298783319826870366721264921402927486805746061737741096080249419002300319
18 29 32 0.0003293833695544326085643800778992442085724634453178004625269962474376137170509771
18 29 33 0.001673992736763336077425445423019944897561998147399507346472625768986937104612131
18 30 30 0.001650965846553229432211285850964574446817075461505808165583409958940086947637619
18 30 31 -9.1844561510020168621476449432360287709400438848500205688535816898236708505809e-07
18 30 32 -0.0003744178798947868191864527240165593686101908746252136285999004968563550635178363
18 30 33 -0.001142581170495995280785860679385939897450830982228898649350077878699782943517949
18 31 31 5.353470447502437336397008407269497540249245527309247083964749580423560408318237e-05
18 31 32 -0.000218777668013984868856362362253771446614383350792018956569262560818096256695613
18 31 33 0.001107509892981134791177590933482808314472910505714464292929472297534272512873703
18 32 32 9.478260871988856652845592996888078971952225165559957857509517544653665296393367e-05
18 32 33 -0.002703270080467843700283879807095667193241171972996088201367284878968481821400879
18 33 33 3.386460464068544262255823046056690465570163199747439793077411077298853324890231e-06
19 0 0 0.2795078012948880076880350389060659888959157452834932827571971738472871431602093
19 0 1 -0.6578096686071825030009081786384868203780231222710009990969280351796815154595993
19 0 2 0.5655568461505733574092568289749081194481763362073034152030393061409884667205299
19 0 3 1.146192553729698122181883960536690570836182532013949979350470756651428520700715
19 0 4 -0.2207250547404228881002091371518711718957168127367934217924613100253739535785232
19 0 5 -0.6757193903759678802889749735515949084877091546980080517723716509632030557512224
19 0 6 -1.327499286785362601931601475418277430562274187075525151943204281704988548549694
19 0 7 0.03920503296495559859246213674327056837649231247918390970098175364659190962545928
19 0 8 0.1589242043440203733409669113778733442613669289282373582426802718485199146002553
19 0 9 0.2417118802402273809180029237173166501029528133078764057567837082069153235979997
19 0 10 0.475899672938715414256458512258765855942492252258450975341292591911037362539964
19 0 11 -0.002549475409040476803955026294967701124997163083858555551495281641709746244751997
19 0 12 -0.0124127670250301072238536388461672925367702578262778366959607183239448750162542
19 0 13 -0.02673925051942125803453445480077364790441725712116227912270655477952008782063803
19 0 14 -0.0518388794889450699946011809039702630077656435983185119664964377472037921169845
19 0 15 -0.07428724194969697272004519212641828405057460567799498067855918515571490236956575
19 0 16 0.1262441590244225326378268249730606642582112773084861037346964383133188513506202
19 0 17 -0.2509096434449194580502153769611063044694412222234237634726232324090290278287855
19 0 18 0.155446268114168785396611751381985672641259549570497594143587998885500138800118
19 0 19 0.3070962616387638995126867098163175710352480594808882700942673781040519755747487
19 0 20 -0.03581129417856079127417129573326416862960888768414242801312071579024015851386127
19 0 21 -0.1104477216228216155276803226877351130835583751354923554426080681514119446941571
19 0 22 -0.229536318251378241705640574146798712618690087740172798431343795391967360402197
19 0 23 0.002295039821261785699661216836093779765152061429437369884749460198974821191592743
19 0 24 0.01221955827550999252062704816520153743718742402294454767447328825410799360836364
19 0 25 0.01969699865426224880077326563918915955228265495617537399481174360084640268976684
19 0 26 0.03073780159793896798790016027773960620127381489418779100270139142914745689616896
19 0 27 0.06433058846276958993930444981313098129387833324021526753903821237510420531595312
19 0 28 -0.06120641323229188519255054980651584470713750411616124942699633983793501830786018
19 0 29 0.01637144828037550499942060578217391650243701125058449687135740987758672528615327
19 0 30 0.03804626200199597706053865758697057271107950067100573431103556804584915676177062
19 0 31 -0.0009009553091561954650577717740614515886444567442853170675346575064533948969238721
19 0 32 -0.00604571935038163465693206387763609110006164308180607590289335278928268409507934
19 0 33 -0.00158661647730668845061497146452117507529070585897647199626818113484731892689006
19 1 1 0.08255883539807164882826975281911076658128151105592648186385407968018413509969146
19 1 2 -0.1306024713520448796292304740808760214002103509195477201409203310956765681728422
19 1 3 -0.2232947083681438372650663725694322628472419129504016189266126526909112712739425
19 1 4 0.06990349625978424445696311112752547246975867301721738709197004382988682607583843
19 1 5 0.1706173218495737325611896771991396654305304375486080392119048698766286587104589
19 1 6 0.3142452083519756134776566780914146134728048095389078944675059599172297118921231
19 1 7 -0.01519572004130455472364827949231801068147152154660895687354233160149941208222074
19 1 8 -0.04679500026583005906097776117593471881670942803718472481123310016576465649115317
19 1 9 -0.06783547925835176193959430464232104161274570709087780856542691434246277326424703
19 1 10 -0.1315396211610779545350671017225033595673345440720038273920675795574462516218609
19 1 11 0.001141079276674347459092379826737567918946060013453146721988747084687443483207594
19 1 12 0.004046394149013426200462574863481095229260420415329219478642079262248843126395535
19 1 13 0.008097637790289936362467133346963635472553268211610949986995932149932085634491266
19 1 14 0.01547876125785482832358095468279361942288480615494778191272207437755456251519062
19 1 15 0.02255055733760794039795376733469306450436058395612942160592274270174014707754026
19 1 16 -0.1209845600416431882848205098246856497113914794761017096977719226286987612979824
19 1 17 0.1635336264474995604366621637596487021939967027267611042948042167137902100179862
19 1 18 -0.07745834503659917175418647923685233058387865979686142465023954108464206003076938
19 1 19 -0.1478521715314657758168157713057796582391592609149646302852857149809206601084864
19 1 20 0.01354007748224716346272920383431896783703368111824218541017326016540540456399673
19 1 21 0.04222762615493447150184601634477622940680798150826574369785126796320153422365807
19 1 22 0.08941558181582979264135166058989208580688596669014306268636893207409482717195339
19 1 23 -0.0005736927374849212546826210619890469187243902498291386602119614790045904489845312
19 1 24 -0.003589575010465249626504256232062705621347468612146013082059798057925541130083135
19 1 25 -0.006233470573227527971855495961466730327693686959677997683481128461570191128090916
19 1 26 -0.01031902424499611764779483494390413074789796302245284001715085852764435448512835
19 1 27 0.02371069151047115644352105242747725668463275406203793090183980947859319712767835
19 1 28 -0.02134877810917287366964771595348331380836548822563086580362601324228895619316125
19 1 29 0.007728981153586728353465338847168668295415453888858409671545594080710836913637157
19 1 30 0.009783156945904034495384768057898940182487446283466274878566135452381796839012411
19 1 31 -0.00101204025069317662783542364984070569253652096909080874462431908061645438912656
19 1 32 -0.001183573002793822306522454866971201301496942476058482079961819263820437421738255
19 1 33 -0.004321061807804897511788299557690409543187847268362441129524669581123389569451133
19 2 2 0.0395516107447783212855194981922459528029764569955684395268404849108059492586715
19 2 3 -0.09076612309104451539622465950100242627249742691621056019233561356934627452649898
19 2 4 -0.03931055999782369891445134321163801984784310325412867587667793925606774501153042
19 2 5 0.04582352316495865469723702943186862422641140798970436297616807757134905389348894
19 2 6 0.2721724983387582594904718083220067654523446198566348173411780760991304182172423
19 2 7 0.01203189251500924683774749737269416208259660105039921795950955822178600726484845
19 2 8 -0.006026731048701617713791070117609528661561494354305868830860579492088055898008858
19 2 9 -0.01373390260905785830809024384598982944473382419059639629576614685304297835349885
19 2 10 -0.1005972305747866053740593788150421046153885943925899812451645904903869950002406
19 2 11 -0.001124764525880618032053287945231559699122204875056183862067438902500318721111379
19 2 12 -8.193557867062020852241775660699538849401615313547195382561914506790437977463373e-05
19 2 13 0.0008437260965180922560484762472178677040762747125596165791507234039665328981356684
19 2 14 0.01116851234657711680554701203773552289115844300649000378244772613166919462453011
19 2 15 0.01524483924516037776705361115940545395907366310349586553217633085300835918622073
19 2 16 -0.0007312576598342752445195553126415405889875837229392635518758811868009474297092245
19 2 17 0.06028483945183122504202457704144256907870096704152587521528281124922106738802713
19 2 18 -0.05372073954035615050788737008934134451466852740683258137782348145861550351448599
19 2 19 -0.1080946888966432760768450842203624472502780383998972491532448774252747960187295
19 2 20 0.02133763157671805710052697469521954804583214206469904311167978111514048435343715
19 2 21 0.03829551954050294046545032119777619162228133755314044231992859562726508061666626
19 2 22 0.06864096820968713283138261064399248710732598869834105407585000875350372815557497
19 2 23 -0.002681432606511572176782987678765734550894153210134570009053508518423540350973981
19 2 24 -0.005108071163696416072665873947129166964418683659311444276959460601898900350823927
19 2 25 -0.00500484612448213723112745267566507891164869852946429575761231321719340609924447
19 2 26 -0.007318561732998655228116008790694640992162022606389794056336467854076864553922355
19 2 27 -0.09331476461384925908157134556812003673048946239724918325713249654260309348051167
19 2 28 0.08701299370698260239258345192237712341111706665019106926912611685298024320560113
19 2 29 -0.03162071695013877960805253551879569113774428237733783057966233717481398382435852
19 2 30 -0.0374954987942151545448384284101212598292496538502467027722759434655092847039533
19 2 31 0.003649968800605023525629463679795885636087081186354110894580426563690777531365622
19 2 32 0.005453536332990244124270666890442362396934840028641339887987812021147821530252472
19 2 33 0.003837989234453565822300532112559952017567309179382453594465379870708870039365985
19 3 3 0.1580567511898578562260953233293774819382690768282396914540370363994204825615413
19 3 4 -0.00105862330681871528886845643398127136315051351488889179077810627409027574848069
19 3 5 -0.1513987605717737023661436245479595342688559359900388273464588363237553742475938
19 3 6 -0.4820143077780563273086665797592459375111398340829500979025506154011794523847363
19 3 7 0.0005084506401700600596204554302601910868506476882889813725213501362376321184092052
19 3 8 0.04392203991767570069561410859608746995034216423849208986593840800169961512588698
19 3 9 0.0942506560243879564627329387819604773283884859826033022265681420263321251028669
19 3 10 0.2413972743611969866187506213709494328330210880200440805959710951249878380846875
19 3 11 -5.404936321526409224960887152983740442809073121947546119860143325273379235192088e-05
19 3 12 -0.003961605782490130132340653440685542703170979152795902172578959241337976869259804
19 3 13 -0.01317611536803377663484588980932236050512292463850796047384261791854388822103764
19 3 14 -0.0297816433688975429200605585943466449102429228118994939629222702751020696800678
19 3 15 -0.05575030129396954995242161334900376328866508793151036982724242168398948875233928
19 3 16 0.002369177206930296997757768895439511061573146941150489869981072952541671598930612
19 3 17 -0.1938470903871501769216471805724371613509922416026615943802965354540989976740459
19 3 18 0.1855415986452178344962280883394796100991535128951374670134920376711288094911746
19 3 19 0.3712661853115163641705961801517165924991267145142125093397630358431934089765697
19 3 20 -0.05307224621069255355507470224526473136268710358852041331526992210947272796628055
19 3 21 -0.1687832885888773511189877071797016346290691465686766078482977414518392432842287
19 3 22 -0.3380930145755442334916834145285419614357758017923412960692442757269280927076585
19 3 23 0.004627323975293507201996459480110295015835548852999764129427461229262623522266867
19 3 24 0.02069894702035671061496598495851412087965017556141579240780319313303841073484161
19 3 25 0.03208815717363308188554944883069894141604046590537372386116280112794478299073974
19 3 26 0.06391949992243939317800353603350615013251707920208579265785680945001883052258759
19 3 27 0.1954020935649914595691121585892207966704273430684929996745101690644349411314217
19 3 28 -0.1878781324426747596383442287065601441884611188246255251636048927280725893740176
19 3 29 0.05377511944093760181927046064587293284609215968264977566723475901018416243078515
19 3 30 0.1166396737067423722416522166085898219610591284198888259394032222948613144366208
19 3 31 -0.004693126794335087507966752840623474892792302105659735600934580920341799582609208
19 3 32 -0.0161294164427501536970669824162540391422384744471199487061022431548637052964993
19 3 33 -0.0346194669077911600377248772441089581192751314746459792750198671688039103068244
19 4 4 0.01330458137728911201451402786981295288564479050590284227308740055971061440370616
19 4 5 -0.03028952547951888917511246880582839465609934386059966993647970545987396453159712
19 4 6 0.02749899206617637362812343900989385294596417199878304328190482144472232625770952
19 4 7 -0.007338025166464829305914148047340555106967265059501295332830652483577266112910613
19 4 8 0.007522315028816596605683944647153589680917114949450858826107882713201754372854668
19 4 9 0.04001326217292190778756117745994370784684988957544825883189218907276025292365581
19 4 10 0.0200041536780924082996351978461742052014633773872951085523814606314448269112701
19 4 11 0.0009406969742754473099437291108728635061684668123047029101781355032566736813587995
19 4 12 0.0001507115987661733702684148200083819226562087909609303068832073809353946764434238
19 4 13 -0.006497881064910518479301022918562485014872046273330169607177936160686052319728346
19 4 14 -0.003669308943316807242282249123306101643908360037446326939375792127586693918866122
19 4 15 -0.01269842512986391233691219464998895937594485170814293773070673117771778035584902
19 4 16 -0.001157989082995886582154124970298391886705899803852148851511421019119354856324327
19 4 17 -0.0002255790763257443393385238446511961002411147593954151125117365180153030125737608
19 4 18 -0.002516889661442926192553520501816746544160121080430057361938606396672678571582919
19 4 19 0.05081992047253783804619778342541887283667446699112047108492354784668103353903038
19 4 20 0.003125318775112054193604675240645150489317949363579304649023253940110233353732463
19 4 21 -0.0302379999647286527672212170614212875008740043474668314481142442059224414431538
19 4 22 -0.08674058532745567808745423997452932004620993998954922843345793259578609466420253
19 4 23 -0.0006278436213794520927979832696506202279521932054425413118652114854371509641821533
19 4 24 0.00369635612695372228238401587550519838829880569392933610955723830643916849887008
19 4 25 0.008338106686218123013606333826809435201758104862042093952523245682335121258825315
19 4 26 0.02139437023988101970820078584473708952935755897725340228898895472475182234557808
19 4 27 0.001759531593475871452141674211380382058870137063400762175009505643611862880818988
19 4 28 -0.01207484263212243407011316966931336488159094711841899554000821682170608233739299
19 4 29 0.004695961295805146872846925217571206492407056604048612919694273938001286689946421
19 4 30 0.01796818523338987466820062834805881221877618691037201982572320170179003703006666
19 4 31 -0.0003700607434627623711375627473957586098701177414116623199746030119575827019183314
19 4 32 -0.003223986325429242974562362569947770589030911613116688858832954238556511621091389
19 4 33 -0.01065826561459566553995375697567544864805662688467110779000307270750242081113751
19 5 5 0.05307419156126192908679897380945391716352927458576451473689249119609116541022274
19 5 6 -0.0232454771255567370701060508808860165325514565689720873763102386690151202241901
19 5 7 -2.945859053340436540248339406311073610639308526858100153288394309453226216834639e-05
19 5 8 -0.03008996678245580814125580259280151440564653867308484041286586036474545704090189
19 5 9 -0.06601775829708415158690049401382243206028873155955438749502363857149871634247258
19 5 10 -0.04358769742183088963102375359718117180126914058369569725448736976443312805824423
19 5 11 7.059531091375161150164324909201092065833026927335499386327871316078170162070884e-06
19 5 12 0.003981148186739907083379279271298891935245211698002713430607821387390297794934498
19 5 13 0.01293912966752015945553697862690306550718316144821039532300671237113978351247873
19 5 14 0.01307700105404911139292378762707746510601421325340397179305361817954593013150076
19 5 15 0.0207812013625899272307157868392328094877312011654353942860674288662282389530215
19 5 16 -0.002361400963727503716467937352890169832528531610468993766839186136195513867865916
19 5 17 0.001342490357455702931217230262678820217572327936618088077458546546772633951840654
19 5 18 -0.06294984198473314558593580324074019218610068736356521070410659038588655890997981
19 5 19 -0.1024058648236129630208482770817086188035425999563387471033844690813683280573834
19 5 20 0.03561672416468616719839164317864686753368625506777308722856690887671035137553503
19 5 21 0.09914735648133175347040877930548795667589145874309681909879165201390993991959442
19 5 22 0.1658673582229038171688045191023358219074955457547177647940045261261375777268065
19 5 23 -0.004701544295289413446679972138489592362721470084821079518437110507433448400897516
19 5 24 -0.01801560292047420919429364028401420340422923116456459992333124346372081065961273
19 5 25 -0.02658252420207058583176671930750153751657789493548007448405523660696923255522206
19 5 26 -0.0494854722487147049993962227605069796367097137839751912221316562545171153251563
19 5 27 0.003208340487514245303121851532631126755891408319162073582324052798374540345345347
19 5 28 0.05943465548954193489886126425555246324675383007512195187643633959225449163718447
19 5 29 -0.03451583538025738505159003770658586772517780306676733349634717486790489618585992
19 5 30 -0.07438293597878084372725037153672130014472288747741673404231491156035739380336836
19 5 31 0.004589563549920353517556858135924919579168134279015039629211903932824318754264622
19 5 32 0.01463293003786929230111963767511618765507339408210592293636104535170985366212943
19 5 33 0.03327725614506987970460667716318670861579374142526907166534274214213621776433189
19 6 6 0.1572566396623008286434326879989757502320702449397456055772648615940130673134356
19 6 7 -0.0001491579348043497034985292678646828457088350367962176763347482621919911040193846
19 6 8 0.002873561978418479126087631497364331537128670693982639838175298565947148877256191
19 6 9 -0.006155854510047084274911421589262580732095086574824929188153130900786852481642463
19 6 10 -0.09358302740674267304089776020872251841880073699830330620063568723090340112360395
19 6 11 3.562719917391464510362512193191957215912349990723663205839206649650180754140747e-05
19 6 12 -0.0006917599641866843111999321075647517977636295809288959316276340816998839627442925
19 6 13 0.0008940174168932651011317223700558757524549926302395033798991300507298182092333181
19 6 14 0.01158370691042685733700474100472512190658167182563046511771198254844951787291347
19 6 15 0.0258249861927492623876892235334071201324778496680061461955840540000105823075467
19 6 16 0.004648963915986959621793143023486191046453306627798577948606617489205304457221161
19 6 17 -0.01089257549097603134593071391699011325398644027330742517311219227132355482164615
19 6 18 -0.006765198886438924835264800809074579193557480926695533191318449030220576340385693
19 6 19 -0.008089294568447730713586960691293300488264681256167733279380416753147648800722348
19 6 20 0.004029737897573693672459992723502452332211725126259624652822343590922928935376643
19 6 21 0.01764804198792992357503993953242362997150220347099534601289904703911419995644486
19 6 22 0.04294624287432638134216633960088212576986557150103166850344319349698478996156561
19 6 23 -0.0003187814491760515858124096855792116304428886472127205250553776354876755943901362
19 6 24 -0.003326325626933180244867551844629056680257127127652602267814117536549683762039229
19 6 25 -0.005899041249766024639569231309102717615453493395322862326819482558836401006554618
19 6 26 -0.01192470498104941876941838743346966820821823092210573753780676802148928422496911
19 6 27 0.003791154104984834397073288884573260383824957589189002001816976037708702452189088
19 6 28 0.01115933401733783449491821399662246373247962207083629937580047382335033412388725
19 6 29 -0.005076724397927767115177098040023647001923520378188033257724373635429234606423917
19 6 30 -0.01959218530317053996948987847951829660445342801341613210108754821714962943881529
19 6 31 0.0003960381291966129605708275040208305829058030895724462494603916820980323808839161
19 6 32 0.003817065324677536516728611563461337211375589615756146858602986810640543332931163
19 6 33 0.007385484368540953492730556443051292358145292713307355843869748767148855655256004
19 7 7 0.002399104494443817511036526243228784912088404525180464866648832229000823187693666
19 7 8 -0.01315695618257582251444734419502842946831617637035114078091040923025544552582126
19 7 9 0.02084675107366027512631574641151662858876797463976044370767305878238374005335636
19 7 10 0.02051325378514269205466684040325067752161489132925066124874861093006833385176885
19 7 11 -0.0005743364633162883540733370677167498245785103813405351796661643471275851944744857
19 7 12 0.002352124268747614288154377358693433887138862784646121797512469509994283806758097
19 7 13 -0.001527933938641013592504768881480283716327491718991080270571978743789083698915903
19 7 14 0.003245555181606300131015971429915804812889435690735166055343949399994544013781277
19 7 15 -0.01748077610044818972189147793755965861211851089030170674545829999852929621863293
19 7 16 -0.0002052127907628686876851139735628295945825978781401749779795929767445017967767845
19 7 17 0.0006049078598411242823903041428437403684531252625343432092058372019774710698055016
19 7 18 -0.0004786256075934098853966427992532845944725214148150515508820834824571386472624526
19 7 19 -0.0007367736445492626721906402875785603565330945620256158081176609706781275530974604
19 7 20 0.002176431654104768742913716260604346649935317069974393455019052415260360586914327
19 7 21 -0.005135299121464144710479500590316902066950645234146695409978637934481171327297252
19 7 22 -0.04984781037671420293675964110167223531113232640538426396288619551145236126611005
19 7 23 -0.0003234570387023706236525243654624988836273076731561077667000232421217025514107364
19 7 24 0.0007009058567451565960844143788102170279079392498212058116879516085114071906632244
19 7 25 0.001892787226647438078513892127953172353519806855195798158137204007321678117760353
19 7 26 0.01619542699460756394538490788928968979900393145363554539244737130682703594988937
19 7 27 -0.0001140136101521417718356196540328337103422519002583193208431041079532933625936255
19 7 28 0.0001130245153983976990912739280995315250536127061388275788031269487706593353466967
19 7 29 -0.004380888347108061361108911596967681276960866562905596860684461032146317408980485
19 7 30 0.01649330839153985930147372737329551977285552671604257212016892479415679068208842
19 7 31 0.0008662872910666565995637603481443773881057931966247923743894049520755770591894166
19 7 32 -0.002617339064631797189010696423529815608707620554457244003023161386991541803764776
19 7 33 -0.01491340492602972604463264833955303827549761245405131738439384031910481076503755
19 8 8 0.02613890625535432900300783139622434817723392488906675101834440462954632792761499
19 8 9 -0.05596376506581915207063153667977675205564889595799420631441134077344097042932368
19 8 10 -0.04311497894531027889578326489045867726632520957230881342054966418191372717575451
19 8 11 -1.994098100264945980377037406984719655369075645515048478483432169029861684572447e-05
19 8 12 -0.006012050579612806757362685014302843331539047020824780208966525603715092505513908
19 8 13 0.00705890709459365384265936245333203544336257780398609015260175548505369638786191
19 8 14 -0.004809916006977671549337165301606376491229797169060261791502855597169939922040286
19 8 15 0.03644085404877221040109350362849606183117996444836985814112038866720114582220406
19 8 16 0.0007868128172808571975707570827538733719569969729531198364048499700576840853844674
19 8 17 -0.001353584722203735089248997060777517849716503326055501046673211740343601501585817
19 8 18 0.000102765990010612781511931024837672389676186343271275388834214286676061045989432
19 8 19 0.001493775209364742623673796168386237783697614292709926622554922257211250484215029
19 8 20 -0.03062566351239100308078650261633910808707143960301979732591873593476582836856316
19 8 21 0.03053775016870517718115916928127983344594023486939210928469417708549050765676105
19 8 22 0.1123516542795979472588789240514528672710169647521602934180053278939118391449969
19 8 23 0.007293026393596215709405388654134231780011552140998862399663105294649489623293107
19 8 24 -0.0001799364642773495955109847940060582045296823601266198689998771916843372012734873
19 8 25 -0.01459786780708153721596779275508445298133573357545405370931679620398892040575576
19 8 26 -0.04170101712914311050061976729364477627597185575673075964392608285136286709253567
19 8 27 0.0001412168779661409863593564817514015871621574070911661702829160010086419303637179
19 8 28 0.0004406181115057259684742260382797186732030468132856564958737181028970934410279471
19 8 29 0.03062316592493944713727967634820880118829720247580571359741134563527419858686652
19 8 30 -0.05906749681495838625308874529688568224413490849345672417954411212265300896175567
19 8 31 -0.007290573505573447569096313854062631052076490821563135832294428324606955004853685
19 8 32 0.006684808050034404159559524576032608624587562326727552219767696178882611275720034
19 8 33 0.04354762468226537451086739753770126520883164659124353202849058732282902531691886
19 9 9 0.03565927022233185519650125466978292379587344440653111390671901703905340002182745
19 9 10 -0.009353861541919328114024760588624814740459573175077273602895945623455629980805125
19 9 11 -2.109822517362197254269327324777108397871488520025320569731139623066024288311041e-06
19 9 12 0.0001615377994508963051439157021835433835857571423861035015555531294474449780519766
19 9 13 -0.008874622419154913524369921609600065719920767223346565173591574191682491924939054
19 9 14 0.001374818055774414206321327351458110770505583214105416914554770267449546278345463
19 9 15 -0.003417651898042553617885955977388433582184696370354390160200035365586503867867837
19 9 16 0.0004415323765087809512084692338852543974102473444874619270988014530586070887167012
19 9 17 0.0009210762377355584929908340499261394654074320398465093124782129666866037386896971
19 9 18 -0.001535010446724892403341527076573573132081104775516829767907542311535532076399315
19 9 19 -0.002092134375120902030884795531191263929835667305473939401252019749299734068128719
19 9 20 0.0004415398489998337292634061014090795508050995158474404510766667572410916025771647
19 9 21 -0.03146789125294370523436948260782824981000226120775345929034426085137824424191083
19 9 22 0.01552876826788021425868223026308436168879882698776095881525538851048532661495067
19 9 23 -0.0002116231652550027195042684409044182371293789117148196068171222770620095796854012
19 9 24 0.007921267060570345951600808926341600983217321825472351141330569699352582596518386
19 9 25 0.01599387953116358022713743336799929774538660753864936682708909900208162212710235
19 9 26 0.0125334595122145637407739080140480746014341531520353627537718819736344420826649
19 9 27 -0.002513208148389818219661774453297484699072515925905437781468955516162067447955737
19 9 28 0.002700313929435439652465310685988734756598867049226565312528929537099824709798077
19 9 29 -0.0006399634975706363311024295870268953439843615095746642846133818006169176029612504
19 9 30 0.02889487729084838373967569029498763639058150739012105272138323599157404573057575
19 9 31 0.000212511225418255917319765302118745946741343070098281255152469795669743804493615
19 9 32 -0.007496010868152650872785322660060795640258290196959979401194708792643042061948582
19 9 33 -0.02199382532940734194237959389199345747351661897838814653989300466334569921426676
19 10 10 0.03984212532293629945728545783127321466972472260866567748320254188790559466541077
19 10 11 5.910373327492175834508818774839952231757564076324496525235645227872713611798154e-06
19 10 12 -0.000135128780120343425974435082429009183864819250379999074722015869653789678530439
19 10 13 5.909279869341352839906756917940742118383895314054528968033990634941885648887822e-05
19 10 14 -0.009042876537233797727053067004139606307866560679407454667349694834134433343128737
19 10 15 -0.01866418832742965573629501309963190333459522299631478273682254286692186103173607
19 10 16 -0.001616131757062981595649312292950356728212076685494324603057380996948699286380464
19 10 17 -0.00121665829494087141668663910377413084083956403276436673738162979135348468742499
19 10 18 0.004280424641914012233902472896587902625537875292823490543616347986112917167271371
19 10 19 0.004949143535929060688364658631349181639467918332174914539521511894385548209657286
19 10 20 -0.002953307836929439902083926830960868300128304175195311090729515590461132587143436
19 10 21 -0.008577132514044780644009081765884996861229253434987246691539180539878218225548484
19 10 22 -0.09816166024907453601150288737549321577578819547579275821887716923459270024643105
19 10 23 0.0005776724230205271442689109869638118230154785777983252535889747259140955027914525
19 10 24 0.002143569701600102316558372169869378458778115696574050814972843028439489065185661
19 10 25 0.003182136143357852477857931530537331247433371131454021725839777415409624010900504
19 10 26 0.02370756075895152676522969890654107143630830572739423284372902875062927786198851
19 10 27 0.00532035178125463517999772349465187054989462828842688394987914418168544787049457
19 10 28 -0.007003872645681888379261780980101608573480347865685825051111741234670058306447324
19 10 29 0.003417016197225700264172577413300081050307023618388329694461313158094986933213797
19 10 30 0.01345827854181580704004514835304699311551746830211131350480445191486056656430356
19 10 31 -0.0005861203638789446720976603443605632186765920401767667721222669541933644443876252
19 10 32 -0.003045003229076421467597683870892632400930024631928935897921919532447936774323102
19 10 33 -0.004500302521918144624557185181784983249043360225616602964069018688302073497028973
19 11 11 0.0002336737386713796386358291096078829744736630451796201931254759442812946984099661
19 11 12 -0.001733270070818736711726754583748629655296395140847822062214658972966664763842884
19 11 13 0.001751827481118234124508072333342768795650772329676244665488158785995385732424542
19 11 14 0.00614466325432291084171311650215749149172784708122542097484740269225536472003697
19 11 15 -0.006595852924791162087742716336769633278479227318637855655767087129572234534053984
19 11 16 0.0005420727977396568056437641586559192893894005806924928653221290566519576052766884
19 11 17 -0.00105546368961050596033323708004763242500797489837919906280346667526266855959074
19 11 18 0.0003455046238479160180050161289103556326438995424824952710163323147042206209385463
19 11 19 0.001036416827416940814507891825245416612771656628995386658690922956731313788844802
19 11 20 -6.335572769998521450295203446993139984162859997903918643217645944106079962727545e-05
19 11 21 -0.0001214427571215794103544545792202567050593616061198063191691884295787906674694234
19 11 22 -0.0003894205420697629288685149892444628045369606666673654040861313083159496652162181
19 11 23 -1.414567039764374773006858547517209902429573448169696494782439341292774567259807e-05
19 11 24 0.001416868972973677864984619902701358867319175380396194382597756111916475356765193
19 11 25 -0.003752301041057985931159605985570649327517996436064540475486573938413991415535341
19 11 26 0.002459910051189985629797714507841246012878725213094141480431794032462808817242929
19 11 27 0.0001767174198493234392441937628405012457662953291107591337591466463687638885170429
19 11 28 0.0001520207640325092056022374596067474783781671462231898110171366365880115560638199
19 11 29 -5.253836709023705110193411141162487142220547856721208024855789555791979624045605e-05
19 11 30 -0.0003039129210207959985206678926168460864538745417802717794634778811013368008851039
19 11 31 -0.000216656135658839295230530734254418802984595877409383152429727643983022327177326
19 11 32 0.0005326424143919055686774840785671060331675177406690703834398807545350493229968968
19 11 33 -0.006936391242970510133684964307817963955901082141517965689368135722406685791872109
19 12 12 0.002815890384108978493821089280665635913034320026133666711411421681264748987519573
19 12 13 -0.003836113351469430616729640895800073886031859015130412740543909324895071618785266
19 12 14 -0.01337440749900947313346861931705322899803307877564617599673210201260229550136
19 12 15 0.01475297843131506597220674293986925391751637730944693944431923347691741348552405
19 12 16 -0.001219606675965264653868317205580759752004980426278540667605555228736298449215754
19 12 17 0.001600677015945486922583622787583439474566869804244406017495008761066134879476748
19 12 18 -0.000149750021781190800978142641554990540644012298472988012585924797776345590391222
19 12 19 -0.001014694032950354818866808787672992403801386612604066736633112149341174556089306
19 12 20 -9.653265639490305368271951605183971805850973288686230190424662673390347975459562e-05
19 12 21 -0.0002208361470836267693104766060144756337595024868988430438190185089899530126461181
19 12 22 -0.0002826854891691017325435554881450346051328707390188278646960595762945430462256658
19 12 23 -0.003368065901129516109656291061475176412524394526880667472435960949958813072378281
19 12 24 0.002438962508953896713147246192767908329305239283317850722464437389084455390062313
19 12 25 0.007838191242817231786852048786230253943223456521249099019808738500871904928623973
19 12 26 -0.007415467984156201059176389085158042651365615692971855709199082289421447749483203
19 12 27 0.0004103403462494113877933664634755300499355101202332586830562270682432847022624246
19 12 28 -0.0009604286990410689763729186208470816041825164708810406943889613312530908079073153
19 12 29 0.0003377653118354592678021703294925611708181762807875935089198181979863387439746899
19 12 30 0.0009875247745626368622857307678439238966990399490874406438622183571139593393253948
19 12 31 0.003344716598937202221281692682313250742664762850109581870247544719896935373212463
19 12 32 -0.005172921923437615417459206073962603430406462949189654826104514887112437577500226
19 12 33 0.01981738434456688401959123930428506823710421552585452014693129956417754087368815
19 13 13 0.003568900971648318910221047665558012377327037335437767939833671451219490421769918
19 13 14 -0.001143381450291384288176911744779827248241797481703939946138955936971105172307158
19 13 15 -0.01377954263562420418964836919566584920698212753729889149495994856307558671231798
19 13 16 0.0007194434494358720830243031745907659032697241279892185698102204267892518737097157
19 13 17 -0.0016536097769185343713963556282789173947297506560330933712197020000387119233105
19 13 18 0.0008616681981897930361858485679024601639258050177032911918316281531932457564124561
19 13 19 0.002032810450781137859623118041534079290636281363155720793461273835480027608471383
19 13 20 -0.0002648568791094717372135891230847193469309233958395573130271817104383889766332138
19 13 21 -0.000505226225442373694457116104734866217482952801339724946910353011565642796903573
19 13 22 0.0003015964335276914001616537400913460636664758653021796548220866458955881968583979
19 13 23 3.608991083630773332324866285803398398152813365834330460641137048924328193961266e-05
19 13 24 -0.003206564918426216840784768485582351098595785394199985314751155056229742014724451
19 13 25 -0.007681855622081479752146288356171424812480041091971039277209609273893543609481683
19 13 26 0.02395164483312331132336908341403942839550437215785644339780317621525065197162367
19 13 27 0.0009342952276548164854436328607842304756382752257716213674962704576984107009795709
19 13 28 -0.0006942107358650441228109409433251648274373021931659450648847406932150700858782061
19 13 29 0.0002878509620983966808233274637049213534216405029684810541760109384283982805892546
19 13 30 -5.712109452110072322209099592092874541619040946540355924332051277847262574461623e-06
19 13 31 -4.997555082296891786268264135689680035329108909297908363082416222634706003027793e-05
19 13 32 0.003492683819722010501087677551835378344724196090819400046565433070504858923799186
19 13 33 -0.02901815935431471740144993796951332303998367998821108111447364244996019848135671
19 14 14 0.01221063018663294957262425827842200627351536186849032062714814778537952048564187
19 14 15 -0.01932420763250032121868119654159484039517117485602382983927553894030107202822097
19 14 16 0.001111873772908960038174071885061981466803000493395224210755102202968201691184688
19 14 17 -0.001397213297852756653530061440202029321368193379616198770968309636288984730402667
19 14 18 0.0007333138007083384402801409568780951937571552370603740184302586853706509976333418
19 14 19 0.000969922665159582137224343444525510975755874042474516985954033737915552720214254
19 14 20 -9.074889959567040524235700621059700859086564837276150739392974290930001411690951e-05
19 14 21 -0.0003951087879957587637603146026805318123965317526704414640216338349567889361748557
19 14 22 -0.0003167278056239735081791436556270267227672505697937435944007297191036658320156532
19 14 23 -0.0001531832733392859576854509181354948619179086114903459984541562380585597874604297
19 14 24 -0.001190403755088839777141355392403830231398094446908094028108751072161860440111364
19 14 25 0.0002018498586221504412205283252570572310276427491092458685670351419377763399749077
19 14 26 0.01339483343290622278558968544838776684345462488040629009468984616368826295231749
19 14 27 -0.0005567676460880570837615231002568386844693027504691864453387706445716407384116666
19 14 28 0.0004456458960709821240997553113244068541829816842589570726123783925297406581439229
19 14 29 -0.0002010420235961686620120461244247892742957863934067075196997610932845077688269105
19 14 30 8.444144745437875644579675220981029403537540385837485679246242883740655003084433e-06
19 14 31 0.0001863941132262788435234484934619129746439840183242372399476975656064450677495916
19 14 32 0.0009771344016683132580997243441683174914548830938602486736199786313259499741048468
19 14 33 -0.02310627637525147934070507719812358491943047813215005398061604120074621530725753
19 15 15 0.01953906319950308530617404796606909672682754866833024690457259612391110229186118
19 15 16 -0.001274261045175189075306894376942328349122276109419420729251798263521470662513683
19 15 17 0.002932600885970528828131534171072365269519562904478911240706388350895778069605776
19 15 18 -0.001736169226512387939707848991259697388954787286353401061124890547697338166734342
19 15 19 -0.003657735271987664292004107292845509473214553707196335692993060358687318566050562
19 15 20 0.0003833237574588519736676601065946668780062167421962980242004110146686487611209792
19 15 21 0.001234809015061327661543100291228939863442700109045641751332390505891852252497995
19 15 22 0.0005828151407597151937382871906727252795424592925085790444720436890192610481017402
19 15 23 6.124167427511261491848682195540870923024423305971610919925641061397072659726137e-05
19 15 24 -0.0005084028050051045502662329177561613093749789127085899287656141451771499171625714
19 15 25 0.00056016286757093909242984392701350772691402039963671909886724738313796411670955
19 15 26 -0.03174255355637099824457222934371371897407723369790034623529321087276338656003203
19 15 27 -0.001479784434285943128323795298358848673117507055113105609711840918709002309822332
19 15 28 0.00123320114661637156353844584750792762413553501015499050746837610776063156124607
19 15 29 -0.0003391344484366345506216271691251098340822573149675401641689190448354437032031747
19 15 30 -0.0004990458985463499647119506297875013295034412089737898964688651406282423690692205
19 15 31 -5.102840168398070425971087335174337367458059315430363957437282556263390720504305e-05
19 15 32 0.0001602120021124417328745148251852116685375993450456793133102506949279132960582518
19 15 33 0.03821406687225927747025944566142774150614287326079427859076066132978928042937763
19 16 16 0.05011570434857187133883731686596626192959415873698791706497530381631470436352445
19 16 17 -0.07473157351632957161694821133322115247534430713194159539809802588704013494337006
19 16 18 0.04045655990314455761278107181915429514562080481294906845819535482496005807899699
19 16 19 0.07378920083985902015270192022037089806307014219488467711283064952301328338939786
19 16 20 -0.009400393391266847760613180410292221059484417443736685741912297891603834332394599
19 16 21 -0.0234547938897188746809717727935349630053211383475919254861281037695472275971069
19 16 22 -0.04313761214172273362961687705239857199109655926029000344183234744269276960642007
19 16 23 0.0007824859031244327752676698277946504034460907049155736501057792161075611709930081
19 16 24 0.002392628007317571888300355837670102709865729310721930558122124924029070641475082
19 16 25 0.003308356768888440324197589894360278094450395561947368926198327197649910125081618
19 16 26 0.006213712289135533081550822487627273178171147711146008311124726210712612388058546
19 16 27 -0.001471432501847611459653624911745576601093928414666885101511355645415662205925699
19 16 28 -0.000436904853398312688870446844190094260087568080067178981522049026272215639528355
19 16 29 0.0008021514433071759956444781309819554029700811894892512912086459667366592594650708
19 16 30 0.0006883877332569408659177887022228944147250019279952671547225872649225032454821776
19 16 31 -0.0001444373158048078145761369088277934484166728731373067958385508332291484489723591
19 16 32 -0.0001744438486594311978461430181737741537348959243061507946865746717840940285022464
19 16 33 -0.0005512033401554508938957549149658127781963229418734454496749939177222218754893116
19 17 17 0.0457202472831580880800800380508040755707911896027030475160147431117662752416314
19 17 18 -0.04364969725653636113685003268705042773121536316363754024260246532338444039867835
19 17 19 -0.09046881136523558732108759158307872260261270984035402743888971105814666941758076
19 17 20 0.01254554488569287767667446423787055191417816492092824290505527032924696612027909
19 17 21 0.04101162370864496767361534582831319955893375946839531773686613845636023572211369
19 17 22 0.08300012400487306146615173506528590128085309370692537093276335191143939752038103
19 17 23 -0.001081687526612101952782039659816572024612778389410547446758142508152416147838512
19 17 24 -0.005033026243521846257187790902109548968857373477833384232666797966640604558325652
19 17 25 -0.007752530072123190110438144449569359993227924099835049603470441804554545868841942
19 17 26 -0.01581268618429899616900375763860873832074752789156363723300127766376294505718773
19 17 27 -0.05683112408688370599521081732058292481432531710973378029685198342770484169893775
19 17 28 0.0549296124067661541608672989135124407129443421563460330813617072160705582208925
19 17 29 -0.01598072538511579802144887275446237543005510107918857645920599925395017927941675
19 17 30 -0.03387971024442625909209966906909650093508078058831864716805708033786425569420786
19 17 31 0.001400466598673855811043045748114819184493082683864362779979833767717009812067164
19 17 32 0.004709007998589130820288954056672060191913270880778146390963615635293267787459487
19 17 33 0.01030189199399252084758433963627836436195535953350664267835033488371483870028072
19 18 18 0.02940865679105289568216324694786697877133038146042564396978603131804764189888679
19 18 19 0.008263613828863870435158724875597486315193079184471645135758462670552851887527155
19 18 20 -0.01644970564158930874215878166588153499265278542571836689931414025243845642882775
19 18 21 -0.02142951252909054020899731790921612091248373965219953312426333462705240301215183
19 18 22 -0.01612639423147993910226330371954899225077673035341396122446352947375556056689498
19 18 23 0.002118148585970537640139559615121054233297590755083172730816087772016648961457417
19 18 24 0.004916888876135358309582478161291814113087439931153724724984871597755951438209344
19 18 25 0.005609668068832923715019535385555691519533580460706961565120978660485930062843111
19 18 26 0.008027841316263582877447933977919290114295652268322139991608193515655628497485647
19 18 27 0.0004062732182046065228958343107985008562276757084012972164071728603134777412546325
19 18 28 -0.02819040367772867102834821316133780852573152710660673873204816827959609197269218
19 18 29 0.01562882620309120764819976376687312002505101300680315600441820603318460443659484
19 18 30 0.03207869536331035803935968930347120981835436706684574379834507847956925851598706
19 18 31 -0.002003508744120706858468741031273983363464985290879862179371199303697100198754183
19 18 32 -0.006211299894675637454201212122482306768553520850428782680822074534108532405500127
19 18 33 -0.01285828552326715533461638745347936143528269964696321429308523336925683847451129
19 19 19 0.01625139876368774891890645803015886265574295457688261780360827820075149897032665
19 19 20 -8.656839082562891442631759358083813400449964575956011599042239213853479096544995e-05
19 19 21 -0.009276523261919912826607253823487704154356995547374615802105525949675899434744168
19 19 22 -0.02578857698566344309224171731367933408440853731820683559526103067683216424457068
19 19 23 2.713798983086486263344380512009711445891445659364513553477266125487196929723279e-05
19 19 24 0.00122740342216151030122300925829053705522982156772483617320506580429597916021838
19 19 25 0.002414005348867558907822294172597132570903970711370168865620712103162365615581275
19 19 26 0.005608215667661124054838340712500463306957779687919780114007253774789453001015047
19 19 27 0.0003431357049964804937783520611910378698596564937688952092300241210057126540175837
19 19 28 -0.002759522903662257575734385058877747781801197107269962459165331374919787424194006
19 19 29 0.001574559492825396392198578369472581506352209485619838688612174696659654819235432
19 19 30 0.002857891369803575648318390113233544977833329599043104005936365038623977083222446
19 19 31 -0.0002196396082291366201346113935413038414579930390290600619094443204479097262643495
19 19 32 -0.0005501925022092882990381779841493585918077846424135963263170247824323744593100381
19 19 33 -0.001105469570526742291079933527414447635737352374505285160135281230151156434406499
19 20 20 0.008662113631301836758367224837230138546730791262824903656190698113343127926130736
19 20 21 -0.00535894709571892005650448129929585518414375828064203771968369288916624020907977
19 20 22 -0.001330172723281790851372400137884745988057244363935569044354057681118365203478402
19 20 23 -0.002118052236174892471058531427785174966296710712668121973730589301572739850019734
19 20 24 -0.0007903185053943646809134151957013155260895502802127716451386054006935873025264883
19 20 25 0.0026192545941409261232518913023886188094640142158172323805124594423759086492909
19 20 26 0.002876637936806967384009880321631823673903491895408018347929253136664573411635058
19 20 27 -0.0002624233842927841419482112550452885226391022131291892003865362832078597656676098
19 20 28 0.0002880769283182315022909780277673185103368014650683719898935083571233057206285077
19 20 29 -0.008946150982459594181479589269374585016306853563042445353046021091444932712692626
19 20 30 0.008786778732616688360324761385310377629995668265218461367135435750798766726020145
19 20 31 0.002173523229722299851072840615003034716657607636352416227524503971584012078468892
19 20 32 -1.663212892094777572799424089347782076710612606568991467199519439946011124126274e-05
19 20 33 -0.006418648087132350939200538004524594148208011268032145957764971022080030930526497
19 21 21 0.00752813900321798319765630878592236237418734661935322465463797180726461899543066
19 21 22 -0.008295047341903728745674091152657048074675088242210602863488615184240137739628171
19 21 23 1.022724804438448440327565741944326044742909845679601376401613839736358726833544e-06
19 21 24 -0.001833358587817778094038123319307806067263963166495392967009212069253827261147382
19 21 25 -0.003657991232961055146550273993598817969022340293460058297510055295457475371881157
19 21 26 -0.001750954641039804480188462950431764177876177765233703947518628083113899459715816
19 21 27 0.0005440361768186358872169890543618904702634917950889781588098954714268212688640863
19 21 28 -0.0005763878435163445535140254553533730220548562451127638367980901151777945177415164
19 21 29 0.0003430638544380955389968653180364285477765051726130840427700504791881391593855996
19 21 30 -0.009705840955902707873642808115394827342783835837871081378280787733693460502232682
19 21 31 -5.732786775929236772348243305835462930050119818451198480438086060897543677737531e-05
19 21 32 0.002353902087464866277195153189074507700508913872016811672418481372891717796655877
19 21 33 0.007542342777234289997643794935535184529876225704114953084528288935269520210075456
19 22 22 0.03591398184595048996487501018217130007838288542487524643528150398822750000793091
19 22 23 8.571266275639509383787090405122335850353268572668179755798032209585639185259855e-06
19 22 24 -4.046236227919425436464186827422060256819568115784678347956675809299580421648756e-05
19 22 25 -3.261787427774909186228948507167057802955947004382142423366079502763235107895505e-05
19 22 26 -0.008366924568332831325405080130600406004392449059910314244512426644169543831497638
19 22 27 -0.001021340944086554157682695884918302416992202213547627061992099457060520306074157
19 22 28 0.001006339426281061309426432831733902673903713033881816400462085574643429416574684
19 22 29 -8.923827420220591092005861352910276732402027257689327008186877064585580199755136e-05
19 22 30 -0.003499246623632763093489007820951704591807641376259803218866274456684985561171249
19 22 31 -3.316783325875723463532000519209752527032617212741988329001129785482559600886233e-05
19 22 32 0.000790282397703248927388052388906778082645083061725069547459249806592296394061828
19 22 33 0.001413193855835101137928173903802288297154676985042984381981834448342250226490313
19 23 23 0.001240395659657459418798356226346494330115994487194289616049005636619343451976874
19 23 24 -0.002388620098295990051915970330313098473140164816947279082729688397171733235513739
19 23 25 0.0002285869651343946969336431751424712741954903200179133264306673437429961974121336
19 23 26 0.001701060520041073965335590740821908590040865559108413890301053851576975712815918
19 23 27 0.0001074120740360319517864592747654817192647711452850124239085566535295371490808698
19 23 28 -0.0001252500264610446612369073979489465423014665009865365180246002057750073601586439
19 23 29 4.383253331288070045776577041869989079740145689061067996012720891076203404081885e-05
19 23 30 7.197596505799708162232204743164901300414217634246189751532658389013305243783307e-05
19 23 31 -0.001236816224991037323464453831585846914636654201195783076551799909035529819065932
19 23 32 0.002071581199125705068121608930702735295439253218161133115704485135135691990274306
19 23 33 -0.003748728147795904944041872616711978719486542228674356127128430455908027397462886
19 24 24 0.001676034219282114163343532712883189901936424600322766249509918425341486281782673
19 24 25 -0.0004285728820452029711261913069921434507336726155569131616736046795769750579303717
19 24 26 -0.002633631413862845227484282644680563013016367171155308880845321654439896762948954
19 24 27 -0.000113551943165110058940217633464351850029860154010176357082173997387320467448775
19 24 28 0.0001344572088376477091855299980365768416355972590207139372143413279336644582650511
19 24 29 -4.768442408894601942797170790034134133576685522965036856807856900983010296637253e-05
19 24 30 -8.597585528158920218805371656812142428485227515476325083614046155931629305316361e-05
19 24 31 -1.001700955576971061122260247598977514309347003157839545142021007618286721474106e-05
19 24 32 -0.001361859203262838021413492707009995278068812786197345414195375717712092998788857
19 24 33 0.005364510056900816375447642676173795186865408251819983351939213950166842306659041
19 25 25 0.001822004249113511865803108191646733451407268639356887418057700019684971861215254
19 25 26 -0.004420507361659272836716262070109766481421981960207471408201551151416831304566997
19 25 27 -0.0003520431593674944982281011746873028514552484545734488888567731619909892316881271
19 25 28 0.0003775970766947641383642382439113494409076002456485798561326872346054074237157167
19 25 29 -0.0001202252137437231592783634761317861732847402830834050204629432656919073664515351
19 25 30 -0.0002486186314152349965610324225654240493601423981647358227976240163228654307741911
19 25 31 3.941571988511069629467307061103736685890473712214889156430642950911059162939536e-05
19 25 32 -0.0005238095258671845544548278158593467647706754984602615813746413451240059437442461
19 25 33 0.008530581517962980286275452240909524099273150304573904494554518251336941160214827
19 26 26 0.006359613164565926297258817549884062894672246797457806955050772827028105197519983
19 26 27 0.0002939138316864641142637575901817780877494114299096408545107295949689973196205331
19 26 28 -0.0003325847665976759945747880029790429304601114086469872546615760586813785534197923
19 26 29 0.0001083044877379571339320520073476385203880175019238274478635079669217507850296324
19 26 30 0.000230747955677742133292472917505002782963059557945208343980801035989464554395583
19 26 31 -9.052736910688274306751912680321895951691613661631927608487386457216565120348025e-06
19 26 32 2.449768661532169019780706759162866320900715513083930174322011590006458501988513e-05
19 26 33 -0.01219737413337294889452533650358856263175161716088020801324765247586366090905641
19 27 27 0.01232157077618801993512970376819950266198406890878585167123042463327843268550167
19 27 28 -0.01244242549826239314192061901841277114457237471546208786461645727615660197244545
19 27 29 0.003790949378543178121019667740294159118813472040655381603423519321636910338099407
19 27 30 0.007856827019324889857597056990229562931112705349957512906001099113781032981312183
19 27 31 -0.0003519950562386068653735622324042797769834365606991290200834193651823842328971607
19 27 32 -0.001113790158573630437656971922834811541755674068904301441137411310773339595785188
19 27 33 -0.002427512457980630969864821259223407392824672719107261214505307648086886660770821
19 28 28 0.002377195183833971419079007021708570040460610928119187266872607069437801779267386
19 28 29 -0.001346146481006282460101540969298983764269517053102901394993398696774876120431941
19 28 30 -0.00267239278924875926487360613706050820692921803698772746180875627076295393021109
19 28 31 0.0001760968644271670599717362044799817319754233410852492540135998840932974996804176
19 28 32 0.0005161547461618740102857717325180929195230335151228596141785649459626843866457607
19 28 33 0.001121703494213410023999357671301785694200633969713860919580633525744440537586184
19 29 29 0.0005159053750669498136757880928621302642041024847224133730323602629343012185542713
19 29 30 -0.001958068116798215020721365745667252291271849018393318318555244295504449716959583
19 29 31 -0.0001268361435382662421194928349407288279521125218322015252432008426426468870598304
19 29 32 0.0003507831328121067330945762205430503769336877097741191762211693878328895065500661
19 29 33 0.001464122910074080694738240232249127660368185260105675080393051211724192850784475
19 30 30 0.001992993696329143556964372238789425028584574532945443035674759903982464104935097
19 30 31 -8.239081729998719731326707682077631464430828033988824668732321967825573174313693e-07
19 30 32 -0.0004846830550655162982706514962095256901801840644628624187465910725615263779121377
19 30 33 -0.00148323444875494813218529695807711366980201024364669931364961362501938515387012
19 31 31 2.613152889729784503519826506353539377645102749872898232430675220549758711838122e-05
19 31 32 -0.0002620512584697818280094876594663349570419164084805154932753247354266691677386926
19 31 33 0.00192324688673847141495311852071427004340167172413027210528848200788309908479893
19 32 32 9.916246079668398996553893298951725730734932465037603430422011261846239617057238e-05
19 32 33 -0.004091400495167546390699493454084067087019455924760177843037569322838541960050026
19 33 33 3.678862958263363820309941683430139870039276417015796641674251497795989725722621e-23
20 0 0 0.7896214944175567330533918534948290533205768947018081030731851109501001257616317
20 0 1 -2.41609728321082021478173883043717893632432626386111272886397503198659062723522
20 0 2 2.730584887186024271946024316744236513650527214845093993308654543956288603245334
20 0 3 5.989262663650301510789407406022260657459541642641083753906723224580950587684213
20 0 4 -1.471843486810779652499693736778397114851058052689044510325234336841050155513164
20 0 5 -5.159909918709266665869503077585803640719210340817134603119577189849898982747552
20 0 6 -11.78993995469320161253332340090882176088485979418272846310259699454121158600727
20 0 7 0.4013293060688139230982433007151928951368954713242306642293958591586666342512798
20 0 8 1.981853054126683390428133116998673480614514432437766432832379920311647828633729
20 0 9 3.081981174874354249606843552822200224945648550260122014735656673590542489909107
20 0 10 7.321776708276825236851358656643164530394420962583859901743209924055816957866712
20 0 11 -0.05291117715287313267590727652246828733438718513395829290447329152457422812406507
20 0 12 -0.3412167952115696017925405365090236521750828809674341314088772624290525987763214
20 0 13 -0.722496776260268180308089249699629353309305250303900763692648099876873274753063
20 0 14 -1.825338693024211324347207137331312964142609067657295773447012779851783741601055
20 0 15 -2.786309479137224402273379123794017080793000797035667983657375409975844214632491
20 0 16 0.002655276941801207254760446473535670009274763803872509969075948853670604461263439
20 0 17 0.02142147760502636476048223608268104941089767629523493188191514449109591598217767
20 0 18 0.05635008565164988340962555774116463297913352786361463791029591678812621924137739
20 0 19 0.07644248411345468582665195193821282351009697523773081945473540857123388258604749
20 0 20 0.146512144440390463890122291018071826802046449294793291339161277611550844728657
20 0 21 0.3364234531442007817350582660039483106366442801748099716295095466364088108826229
20 0 22 0.4043885729696090155471146544721410742406703020418567536946827637311813571431263
20 1 1 0.1497987294945626205537092345421022562260334510417197099562172644380663868977658
20 1 2 -0.2687342361329890560616420635791379510176930463526212006713470432799892162299892
20 1 3 -0.7761358583879126878633023365910702403850965964665148751287507575268143958591702
20 1 4 0.1812660247445446864095036891014464766293863974889909895030000769373284367273427
20 1 5 0.842993247270971680378918525581929597427246518296570491937829248956897202891637
20 1 6 2.401142556278053194298239310726715202599696357346626687644491273324030341521645
20 1 7 -0.05871632359595117910782313208412518135657775989535209700440124307901884301381192
20 1 8 -0.3435299805295804070930121700813835683663987007703091738860286696833397861202308
20 1 9 -0.6400846059742576144370550827082170738937610732871746457766596817058784814993016
20 1 10 -1.706320178496772792872252566260605214652243381653487593179175665946194770520476
20 1 11 0.0093550057904769864054278963551992478814562438466573122800623823873053767070304
20 1 12 0.05590417891566482737633525083877915908068528037538817887063563916577473356704882
20 1 13 0.1661432873323125708382855250532183442380275325832051865710868544315325646300032
20 1 14 0.4559768082280352539488926979627933522131104512392330012445684660806985444920257
20 1 15 0.711954477032408022699822145501889434100407043795391777833537565482977222586855
20 1 16 -0.0005915440940852689510185312796281402143848381720222017365504325178823250854690377
20 1 17 -0.002995800561761339623349039660864777106058466968347438159144717307465334504822761
20 1 18 -0.01278893229600387105301570054949979943861561602041807776131003526612291482612471
20 1 19 -0.02112745208288206763236929147926699046990321496900964601677000883075363379276836
20 1 20 -0.0375308790085626905071682984465668416234847289612928199259214202006546582569244
20 1 21 -0.09278792318937324210799572106714406703511610591816224165075145481448704056620572
20 1 22 -0.09250974876731464282314027187258937884664564344364089459569575839473275309107898
20 2 2 0.06110264158934939585578124573360564044041111092254454672691196027792040452715691
20 2 3 -0.1029330263279306295168467446070958636165144591757016806740163160883731715080369
20 2 4 -0.09524480386690071184988726978367569233515178413035011612595269796552180746791076
20 2 5 0.05339092500692363829313901482591395547054639340744824223493889594338052492817659
20 2 6 0.6645419124309598680740667128132569750203892527841048460910580664225402642493138
20 2 7 0.05114111186834028658123574080041114620179187000047294991506747910298861045933554
20 2 8 0.02265492861818169388269353177268942769062453064510525658058684334029300401782235
20 2 9 -0.0399692073945074668875722284741568070108863509427384603065025977823883043591852
20 2 10 -0.4778067373080072508200619758300620621109440468444255645690511418622524106664565
20 2 11 -0.01114829728479390613434118025774646622521742732292462830091639055378119328318208
20 2 12 -0.01684848851513530959612623854876160003483980939850360563733902096271485920777242
20 2 13 0.001481944641242573936279184976014429067469870683955317415696064007112519821573452
20 2 14 0.1345314530699323041955555588078467392316055598806432598302520274224204661662712
20 2 15 0.2017289961770301978160567645941576358701724878081158514096264125707214636848135
20 2 16 0.0008329443958764705282821629652619214257009602727301512875380417379207494408801349
20 2 17 0.002225822523654218166981331151478515802434643700281626706330225346604459327083514
20 2 18 0.001627195590394419167400953925094178260235040735534393967193546087066238471436046
20 2 19 -0.0006141873497740403311677860859835364671659354446794945374598122946446218150482013
20 2 20 -0.01252830218499134229098120128380187848351832309020437379354275249071146876328298
20 2 21 -0.02717037261595744182496582481151257958564211737301248232675440314515287742025847
20 2 22 -0.02635034435938804003903293644704319021338583899243445479143594047886262596522803
20 3 3 0.06832159570892768376017785584869159508741589019346585833029800568784552255855514
20 3 4 0.00151632333889254258993122973548302009090368889805560060160522949810483298863173
20 3 5 -0.1171337229899104679594763536735290659124701714883164151256867750777979674682264
20 3 6 -0.3554191562178322534258578278281168835335487494356185890417251377603643371763931
20 3 7 -0.001806100054462420881035054812401719372883614842576609515012136085311376161355859
20 3 8 0.06992431317602954450978881318620820035669523653943427543013951941941503217507202
20 3 9 0.1134047671595354549500512986929017653021757389620726384582327763300204642330214
20 3 10 0.3551289358983858940686792613080216927420328532011137608864721465905856933872083
20 3 11 0.0006369041294186368961989815408629832999389429173324334541751142676980859918602428
20 3 12 -0.01706758101978444947244065850205857061569094969407466670595052122575422237354331
20 3 13 -0.03650193954491500792734238025518066600028379011905214242601528240398835577740497
20 3 14 -0.111951709307223800456698258263658845369543221450548401542258317160702417326966
20 3 15 -0.2049931091893588080452925056194697489239484926669148441647707897496520729133366
20 3 16 -6.901722738655585266709328732024124449071176671717185173787104253699215940210426e-05
20 3 17 0.001482387866580085005972359114108026812525618510906152543750512137525115562401303
20 3 18 0.003630542328232607732248683131770594577022659779172092645801166963117365772567025
20 3 19 0.005086070117620550110943460184454508124770237103599049203703631779005268287778784
20 3 20 0.009684894267817402806461989425574280647509561708200879304402297759104336722337655
20 3 21 0.03085501469640365180633183428962979170708502121247390388347369786306789644587186
20 3 22 0.04416918021089902032458064942593735837912394828389706878916534609940859912352086
20 4 4 0.01272566694037889134720401472667940087580967918066823027744244624270616520121694
20 4 5 -0.02660296180728350119370293323429256471978752083114200113513761599117001137900626
20 4 6 0.1211202649641583256287964323919107218944000645600218530278358916687774975638099
20 4 7 -0.0135228242089101074707713539334368248467445568162173337344373270493897316566783
20 4 8 0.01176137299317632660147205340117649601539781909441456657727549401068384011020743
20 4 9 0.06905990299457727680022692383239820342588773445089986078350254154519952180727187
20 4 10 -0.08186182037164741468956917719328160638170964523727092464337728327294955467690767
20 4 11 0.004254905465158070812317554828732924249349088644608620963062345571891212627384435
20 4 12 0.002241153819992772724029475794123945694463836390749924003091229906680758406044265
20 4 13 -0.02907559859126009677366750589942698867884945070728241056139842213078058616663872
20 4 14 0.007643479855272538770317901281554472862314292500859852176353455138518057800720717
20 4 15 0.04889505556215809460408600152938533301814979908854018001051757869236620759075
20 4 16 -0.0004042944345882526997387803442897078031834013035264656352623726095915644728537971
20 4 17 -0.0007829353317949242164485068814000360178693638129003501673982609970812980098577244
20 4 18 0.002614513473255214306292540153306490798165862781070963368090968063303831331661225
20 4 19 0.006409898118997287889373677529091953950695589718819566958345756982620777941086028
20 4 20 2.128666586230841439862622985162047608077832408119915609022069688602828510172655e-05
20 4 21 -0.002801155881965326128578898244915784675572948021943241806937693500332096639155188
20 4 22 -0.02270903408629361126062890511574920932003902635025499144326747549947250786477077
20 5 5 0.02592325707775557485678977529428194665218769599281566407772016768398156151863452
20 5 6 -0.2368846278970603436100179584094124955377777181744394387495704888017862324193095
20 5 7 4.405562692765751076065289147392006011772581730618682254840925714730397142005229e-05
20 5 8 -0.02934370476854960289706987957931184847989467658743241097814227658816247744646759
20 5 9 -0.06802765230648193264387986975636517318662620631358567883677500528436429115521031
20 5 10 0.2299515072101962007451498558258608782346619512013534241189855944434019919039248
20 5 11 -2.042879934388040448461293528628022580136811465984309317357199816346785267927482e-05
20 5 12 0.009726600613320126136133264419730355218633627611291063975653533486325003191405893
20 5 13 0.03511598119194165365391435004642079067383871239281131994809295142812769640032224
20 5 14 -0.05930172340401163814430552597393217868835086809513066026683234599420655786574002
20 5 15 -0.142011508569973228477428945035256940476045144304538052844026428404278422723983
20 5 16 1.494838910680974399621735664094751047978241887879029524865514671878287768553108e-06
20 5 17 -0.0009357861937706927200477284359842149083591079540538238272631725030534012072022387
20 5 18 -0.004684164586715792261329177886830363954227146481478951758967665683118132451867171
20 5 19 -0.007663587288481148803534852390990191476607610053957111092849791565742880155891986
20 5 20 0.002761194706520621136541256546692320391297480258341276881233349094852511294663096
20 5 21 0.01981733492832851017836205230248563832563785573620801159457020107939056404834111
20 5 22 0.03536104728822364887516586378773804350153904272489383706561263868459851187687568
20 6 6 0.2469899705705697277540813005594794283694825388633120502438079786773636108281974
20 6 7 -0.0001208514486944431375098153339627130616941589361460921236947863683491409583347496
20 6 8 0.001853037114939831717993848757135178624289660653536991601426937110034763419214181
20 6 9 0.0002179709797833437768982639447000175416464534523987364286406884681262937727464712
20 6 10 -0.2934828690701591199258854492515343561395946166854591793060392172969908996792245
20 6 11 9.090853845810786479701141196996674752179228888960167815630600008135710715377979e-05
20 6 12 -0.001431635246631256370322476909957903812951039690975242357106897325326606929731732
20 6 13 -0.0002794642634967076583233419888307687008469643240822444132409383507019065782167965
20 6 14 0.1022037737759892699247617981469776962557463929798910707605549747483368292461432
20 6 15 0.1984069138124823195513345735361918275006944147946840480678971311490621627755008
20 6 16 -1.398028483312397645713643098583923591955239348015577824625476529552361025164889e-05
20 6 17 0.0002096753958878873824272065395005088932798872272676345770326614137150970455375457
20 6 18 0.0002165859418412908537204933937089470102553631549366569419139060403357888328977954
20 6 19 -0.0001762840449149392722770341495893213251368432864302619661523087195126917355719654
20 6 20 -0.01013929732729298667310707325487491129033624416952462943291929410191162088534249
20 6 21 -0.03101515400722177189907427769190476594872893570893730644087440378497276404997628
20 6 22 -0.05786793904582099444198296707904230301532192948106287253397495915692632200905641
20 7 7 0.003047786938778932649924950843526022646473909513782169072526665669148888451061144
20 7 8 -0.02160956924918812404768332828011170393199335761907629027635354697578353938648657
20 7 9 0.04245754584425492843051010026507342474267152291362668043578520034224886420615053
20 7 10 0.006806672500882428943283316066604160559424953864048272047273840872741929339984834
20 7 11 -0.00190396648762022532353290662108389117069436878338796053524163018133261737246989
20 7 12 0.01211476158457993694170055613297892759815191289042992340782451395799617994047637
20 7 13 -0.01348191637359712905340883473439584908428509270388461494330744103328022503846927
20 7 14 0.01451726960233441844650661649509707235685689126035868653151679285583465077434431
20 7 15 -0.02670048995250396008470333834680208782764845695648246896553702625139572353551172
20 7 16 0.0002691315509860173779140477693119690796739093144238362628799985126623011974488786
20 7 17 -0.001496548543968133980585824165820644152580716784306772652493533861585106805992748
20 7 18 8.927753678308241948880643512567909822660292432113220672127682149326955305886134e-05
20 7 19 0.00415280666074019165342260630580230567530554600468490783729961151409437512011954
20 7 20 -0.004279392064764330199065019819506522670909074556970911213272014689363483321889092
20 7 21 0.002821476596752621007350276443499226775902336262427143488171348368745105394326183
20 7 22 0.01230707219681025240652815770148810725614336257132909853753633460275029783054422
20 8 8 0.02156135698901042367910033916477547118878800692451182209989564530732494507688247
20 8 9 -0.05781001176576055775771226888178548029901064778362160000127882725201234706879395
20 8 10 -0.006568600472262780256701949936715470211843519469793104698392884698405102195171641
20 8 11 1.880425082307164788579416500015588527057375786261306147633693329207479017331637e-05
20 8 12 -0.01279708267630007815694493319984449957013929421674354420920509914445954930771507
20 8 13 0.02166490387756646932707988295588381535981124218811886444393632251784457449759264
20 8 14 -0.03434518299988058710314618455690218725919286100360726955732519764275132323707018
20 8 15 0.05928964594430578559862270433510969209996983560925892501933654544711412402703182
20 8 16 -4.639645078377015502874976456546213995087207004658568853450702717027326114355872e-06
20 8 17 0.0017445297715770193152081713189860121266519700252066648273775760267676789921333
20 8 18 -0.001367724015476919661570054528109308465044116538716920815269225929029101143452975
20 8 19 -0.005692875357560209109467492916800195255901357125393385889178271057704564565209092
20 8 20 0.009337967073039062262679911876656339852966936501990099953200201970676838682158398
20 8 21 -0.00565498187528461004492664007413073314257348576247262823545024037292348006531627
20 8 22 -0.03714446970508597570256087342853099508891398044240320728617545952370415063475103
20 9 9 0.03597084940602054437264558612121543922493399465080100195472381465477079354455741
20 9 10 -0.05456548504313843534165208558224777523170292480849325972558376601584162170539523
20 9 11 -4.655262297371601701481284560209166759724341511983319134811287086843775392570876e-06
20 9 12 0.0002839036677367349347367812737534016048600383090087416811208527725413181038803456
20 9 13 -0.02146157907059302549258124669513388796074914226614690227757364888470743122768787
20 9 14 0.02103327084790418850379410766738784486252990727444495423700515291069447943222473
20 9 15 0.05681173996273790237414464102144071211608399721951685439045779877404772135758824
20 9 16 1.779716668007402134716647739324027306871079445881145204357937862165818389935834e-06
20 9 17 -9.0091972720496756345012458997984555143535499985729067343074262733670967396871e-05
20 9 18 0.00287249580716069956183534885906450233195391657572282197666969253421293826257602
20 9 19 0.005923683940122809062592382868144209624293439372663844056388118708704141734957541
20 9 20 -0.001058418275668396860256362040347569355429027711850770634077504495028709820914555
20 9 21 -0.009388605821136695793460244489418357911968995645420989434592557903134169680537268
20 9 22 -0.02025750098433319224368902165468211766362089648730914796754888174223944612519757
20 10 10 0.05881446546458442531218281070617819437330485746347592406685043352353872787707829
20 10 11 6.793275787982990205548917563656945020607724103493819786562420817444993349148736e-06
20 10 12 -0.0003407433457595220786394539548403234432037901983589071258067605161700012958748752
20 10 13 0.0001226425264663618199091029830241477155527926486210113361431487322994116545860894
20 10 14 -0.02211188287281111688455022542273288471075768523873242506456832961970130443022978
20 10 15 -0.08551049934834461352192117043581209516796008904361818684489655611792743478043762
20 10 16 -1.418838830049648302569717139338779052655934632007256617661455409585598998902127e-06
20 10 17 6.857216584449801459147264268751391773149956420460935211351526973831835684737179e-05
20 10 18 0.0001805093472201746747986039352249347934759156804741951006989301948644066990746497
20 10 19 -0.0003027652197541872907103216946625939045751423557356006846278261445789402951384149
20 10 20 0.001928557415441855681623617509171987722969308213318091613905196989459206649261926
20 10 21 0.01431516930209652907246124180275707077248742395931028283300556891601750607566267
20 10 22 0.04335977522137895412847653176919708113885292408262864724487045946952709233610604
20 11 11 0.0005312587175462999746904921601307985774842065791532459298987644537182781131340162
20 11 12 -0.004823303182272699085797531119074342756814643016115711352597765524510288072709659
20 11 13 0.005012900839458974668938611559422654966610698900526298154669816963518507868190566
20 11 14 0.03205733455502551867351671159081184514429356085268511934686818340131500588399576
20 11 15 -0.03601667754100697840216673453174077633474384577566847798660937549634609308769816
20 11 16 -0.0001360933035615853512151680779131934338624523393753293136686746075320490279223297
20 11 17 0.001123771780712976768033937938297437566992720015517623984536985755397823926453745
20 11 18 -0.0001173872555097514404496991551482630202986865786966551313320378087007460550583145
20 11 19 -0.002506915371127305980549513147918765283983411811262216304675962326645713488492648
20 11 20 -0.006596658617376992599269819637814083083095600768826198723781598444489488960964887
20 11 21 0.0008545215918325027993102187573269359227237066208672640836519342510096495821045504
20 11 22 0.02441405896610180208296727839263237058676226497784081406911079140202261908085882
20 12 12 0.004268468506219280045052527544134404526159216132365422237252944237442592699814091
20 12 13 -0.005515673999303882452990787209295442251669972604808861403993573745861357091855889
20 12 14 -0.06042576048961790539642135172257055761476026960135835777242283700364297829832118
20 12 15 0.07444263446094039142231085481289425692169187325824173553141885097874793693641609
20 12 16 1.064211977366666821384012690650355050263679704869992116285130927484005750257802e-06
20 12 17 -0.00111481813768667948400171155523516789423885772296352754040484529184984940130318
20 12 18 0.0003033627935361848258543393402477546655151978256401760220177717841960834560567782
20 12 19 0.002858594721760080917469063401328512149674606432464301207158056617243900236185445
20 12 20 0.01385533548426697719598220944702356092756951927985924995068953431641979007510321
20 12 21 -0.002044795899386129932431791705625077565359684582550851635672153628864730506502998
20 12 22 -0.06142730183903958743662057616586277884751933135313305029822526971524288540746063
20 13 13 0.005452489483921019091366786182809591630392592258169782550718228452614995470446794
20 13 14 -0.03735009912051944417283376627384741773708168284630024746980124341803440078037049
20 13 15 0.0258907510849137496816400022129575976903605836691093203673408995837781238051286
20 13 16 6.493328791982443555768949804541973781276655943108597380896064199269133631499039e-07
20 13 17 -1.841659888707039310146307100147459523628651081016002302968730263063735492006895e-05
20 13 18 -0.00143789507244698287179545251202987665539499623573857664165201691010694530011867
20 13 19 -0.002514734288707080207285500151204059103512536085941052610686208272103504640135033
20 13 20 0.01019520171405635431659478645921987672556644084095506368067770522128247154581056
20 13 21 0.0004132070989865241150838551739566482977961108840190778692866795482130047520190743
20 13 22 -0.01586481627483505502783494442648854205406644107360683512229534864399975786131222
20 14 14 0.07054537163125614428634925469580718984948896367978386143305282820241851972983747
20 14 15 -0.09477164814027846829001999248304309983294060331191652271724300651684806480800551
20 14 16 -1.341060162152185656857798484855721823535598626677917750855422947799335692365921e-06
20 14 17 5.177414535939526271062477466870017731943862782928951791276362904479934367992099e-06
20 14 18 0.0001609239495556125758034653855862469120653801971783822831062944280877682673478718
20 14 19 -0.0002598113886783324878218720479074177366057324517057745213471954118295043447043141
20 14 20 -0.01770451265642658895161489642764787102370704510061849288798845886550509186491695
20 14 21 0.004306473957375573825010293897509785797126141248417054166490067686389881008866324
20 14 22 0.08431753290908888096999351686059263315787137441053498160076705588319073580162619
20 15 15 0.02870416177882843070758023625451367909341168831713770306053533033008770660064434
20 15 16 -5.409521290224869805197372126302094161414106939017885405380008604681015397486553e-07
20 15 17 2.135447332365364823884722276730961053044681903752085667461984518008248622758013e-05
20 15 18 -7.875819902647720437055455406048066028862642564384919905605074717321781015371614e-05
20 15 19 5.772479287480395721895435803621292641074612281655155584324490803467335869608607e-05
20 15 20 -0.0006713436427738350849971197848793608677635831678488537101140747690976771747918119
20 15 21 -0.005620555556565093997960994056540334280720389165355149291582904716282826903151676
20 15 22 -0.02969031437574747186977151012605959279865616596670716190557681063842757902282792
20 16 16 4.311864111300413137003833386353679885952939864353074543217878951266255096822331e-05
20 16 17 -0.000998124492783165957018276865448590538391767057735438023391637221970450171178443
20 16 18 0.004659158212719993357237357596846328508302066204847923402784496416311267880944263
20 16 19 -0.007498175431130310688900122906884052950215140186391083600511041111534692318217382
20 16 20 0.00463310589818537877611866611564067871898796293263819147473844845352676909001738
20 16 21 -0.006490660296051639667248405783276708069433363044672635214727183406520566827559042
20 16 22 0.02369690923028841867686990982066380303608348587190645433649483285354050060985589
20 17 17 0.0004458863369264385919070544911059752809881291805133498533750478006947548761639687
20 17 18 -0.004556375746904263789007184399540484189698683157796512100197180243145122049812729
20 17 19 0.008371586720768346179810919151973234885405125996246294966670601648322793663825346
20 17 20 -0.003814958832070838159718068119721989593636896352985137445503377138219186885015617
20 17 21 0.008680779736059602104110931946931261785602750071640966409172376188252815454870632
20 17 22 -0.04045271217793167884513220172812702858570247526913938652827940112706675571733047
20 18 18 0.002539064707232634102586735103707910583177239683066623779657302812343871258877316
20 18 19 -0.006399786110365955075121274727110357700471196464254349965485786906383026587556082
20 18 20 -0.01207612268998270317363496067840140992174564691382757498166747814032556798877323
20 18 21 0.01859209638452938389568884311445171706827577434284407675490550547137565475533344
20 18 22 -0.07046557607468460484588670259489643521358479399811710094986402716547920318820424
20 19 19 0.001797726563604527046023558138652180965405679103423901068453806839995079555541561
20 19 20 -0.001130400764876739521837030555470760499092609905523595713674096963916531653079265
20 19 21 -0.007159742387429706485244658248334452521559580006204230339901646753237830187174527
20 19 22 0.04781618111840034554779433494926868999615339497036100411116055194726609081124263
20 20 20 0.004340475096179913274529462044168553394980361343395770228430193140408816640627236
20 20 21 -0.01664698679483666134942824482405644561719531569990410552188582460927698227246785
20 20 22 0.09511189290370703075407835974976177732899801452360535796005176491640603840733462
20 21 21 0.003102909731684125641755733638294818027665082507121492125972044510534980164174427
20 21 22 -0.04582287468212300987572984325198691906487027276951966062042117222814558095717416
20 22 22 4.614603237734457588654312865269212449046740567305941185204329817542579272786815e-22
21 0 0 15.54780577789121541256781323646561781894300791064929876203033253531096215724989
21 0 1 -33.87423149185222251679592423489985124523021424455315570960102729189217249145763
21 0 2 29.95708362567417711531614935281336442323579311216281417832448111556023984395343
21 0 3 48.84672162749493856194485239769693759869163505965119178734733358708438506139215
21 0 4 -12.74982143607184826736141953532411169358444421347138062111650509945692459689282
21 0 5 -27.20755407402613602015791569679651680681672122326183180435701173410273319779501
21 0 6 -43.06330188966268598674987841461476716411027155485775874801365984502292341824139
21 0 7 2.48067891163273157776986371153918777879910673388536574898907988242136722687175
21 0 8 6.88661389634259338753798931347364779145924807295567997257257772321799379408651
21 0 9 7.760746917691070737257955180382077459284880255452129121845784460713418312249776
21 0 10 13.70568198242965128081198418500688682135083727985513770164230894151076442447795
21 0 11 -0.1714427524904395620123200707936311161363609785799603993829551815270988614041811
21 0 12 -0.6369027496257534306508361674457596347652691977530757350292306831924616361815677
21 0 13 -0.7726858884803624562285994630050414563681035446149706294479019217939615492102176
21 0 14 -1.498406606056761352842284165132808227543196219430730056802384276335291866725182
21 0 15 -1.811223359206793938420743344139553529305098949719549821022590436957476434676424
21 1 1 0.1350452310997617580209210985330475384640235138976274326860610746371835323734521
21 1 2 -0.1495321928031618935541445836114785597462590871926427087239068740098542909060238
21 1 3 -0.515504753224471916981699453790387125302882323372100045414401894307807791017093
21 1 4 0.05198564372581344296605545064831824353460951214113867908323759213820473229050639
21 1 5 0.3546628580250362292658053413180731297098539243506826039913612753828137565063735
21 1 6 0.9571041235154502383113241181268938396569744797072685798146875576133319583283152
21 1 7 -0.005365344325237181569060624494648886069302032068135264671930462439791557351654143
21 1 8 -0.08887802531003945853048484426986895094093246927527706006354541529375906291777897
21 1 9 -0.1264717754364003627761047976399729856282471996116652132665056780924790086098773
21 1 10 -0.3902324134538034039126519006277219678574274437228755818778845530767467459939265
21 1 11 -3.939928891077084509187322209377786207914766214437926224759002529105302852736432e-05
21 1 12 0.007185904980334101713077596206087670440621501871371429148864765752415821347476282
21 1 13 0.01309116817897623572420202964554184752616459183787929460387624674028354464017374
21 1 14 0.04444316372265985952513718906419009123761607140878572740393858782530997659294272
21 1 15 0.06971455348002369335751966624172699500183256346606290103917767217483335490652745
21 2 2 0.1340432256512806613804219244981570714936704178786711456881969161774385775753275
21 2 3 -0.1938311406058386850187107974488173836549892577760005180274028424797938858141115
21 2 4 -0.1393792521281090838252632783975609092372207147039365996196664188266718047412425
21 2 5 0.06379064779443448199681544410329133926474918770709489518363177046671710152896869
21 2 6 0.6115762963414181441267090528870843599373820301130288000909609692896343398474672
21 2 7 0.04303875958564905199418292692427571818011836039932552662393908817739800202143021
21 2 8 0.02005856253565539803550739730823508076454628244007234952896523440370350124935968
21 2 9 -0.03164327973357097855509734122333349978757160918976947659099139104097097233369025
21 2 10 -0.2315601658640056812361396164523993720295031113280984019382600329460356497403235
21 2 11 -0.003948268270443164897880108198650203246569170172814230332506129892741418634243167
21 2 12 -0.006049949204833869675763934489301292883715847940639404382235382152742036435829884
21 2 13 0.0008130135042294874222664162811651865061566050796958185799798299372449383764091924
21 2 14 0.02434755675294374450964346420008165198090239624992661883699633703112137291088374
21 2 15 0.04022378656700658597328827270120675345079697475017980657002811322178871858010495
21 3 3 0.09066471308085030967795563050511541749383001413946456397446941725993749922451598
21 3 4 -0.006560534795301551353203022836803711420985292883154811598899786310435711279345532
21 3 5 -0.06168082058800023540660562810220752757790756803083276544451181390431093245568951
21 3 6 -0.4843588778901245263685973397623376734538986373372815704762348748976390516496544
21 3 7 0.003135287681441731703351465650690048626905775244516583236453386710508596162002579
21 3 8 0.01649991529590819763610416416283578566112033068168040758622199364948019255997076
21 3 9 0.0223921351497985268614199217273297051555000646855494690599193611742951513331137
21 3 10 0.2187763561360610390561217737374758553422279584945090004979806436106217723286016
21 3 11 -0.0003560873740902793441781008039678507500201708662949861539972252890059231415665404
21 3 12 -0.001644253554151111377372081042123140499118748456623467902709135461339930347309133
21 3 13 -0.00237259952661555543975432595232009835348119819868723794005380838570652452725909
21 3 14 -0.02315230533811368020672187349862905398051279997072314251178949766498936188083133
21 3 15 -0.04797290926793499318487869367592046148537513605695981943109340780275827868671296
21 4 4 0.03940955821732267667183836721744247309870622987143408053126521278315895024835487
21 4 5 -0.08945702665701237591766801696928364354472465164325368243494349567016120479217934
21 4 6 0.4360869244724785931288099835652787499057531241915683547956164229619463218687443
21 4 7 -0.0214662100718142923683479477512003488020939368149989863309941670134874882770617
21 4 8 0.02567949375758584186954984271476225981021801552737222274553001531626491304712805
21 4 9 0.1059332542936649322701274888247083044809204862236046292133219812461759515945634
21 4 10 -0.1454899948233316450712434447628356087751029121242908077249644864721234878823669
21 4 11 0.002722549771791910279913401894361393894403554182716607001344412676579437710309613
21 4 12 -0.000572154490198136145218178278263320878222182417726480511770713924355077817739724
21 4 13 -0.01691275921786687321376772048514015166970733061913600160600452640265792642021988
21 4 14 0.01344878768634915122234668062706090742434394454341750175577075260021869169055596
21 4 15 0.02232558488579335155053524057312592313638715932697599583284312998546976235705391
21 5 5 0.06324704091492064570276942904758914863541344430092553441529430231206291674765116
21 5 6 -0.4943439144665397849276575236093873845287001673824829716757026029993595752472434
21 5 7 -0.0002830036367455421408466386022204676782823024563454056549672985767621574130350075
21 5 8 -0.03277960820019412848474244305130449282058696092267040496734829199371973420590501
21 5 9 -0.08005679165721955270650576301283881658940608509385577570047127480073338658540185
21 5 10 0.2114624654008558839304924520463328906104066478187332437027774321117716922540418
21 5 11 5.903619557168207638750962803930671942993783955534641029532976351520303598372678e-05
21 5 12 0.004029757927339442026147313004150957605369282712400866171174890305154585103755354
21 5 13 0.01491869097561817856425518947494248751138769824693028189241502856467352029968269
21 5 14 -0.0185411566548214196422132159573816910199326205529718233269174209561119222845363
21 5 15 -0.045126275798125291267734045693711688949505973914763205022211954069807248433574
21 6 6 0.2320110669427920915344510261755591745510313160505233258001104325942361568183073
21 6 7 -0.0008579329114670789825246755425879851524005771088898861255271422309351735876486516
21 6 8 0.006201056496436681705683647680708348666364469140442699091556255705403266878248788
21 6 9 -0.01346575167692354855316816211110107620453205703326980141489753060062489159912941
21 6 10 -0.1268622031744045019779516768915533748672760090657045397933623426224104109011446
21 6 11 0.0002085845933932468797140102616362599333392289945986414911635680577095885339918272
21 6 12 -0.001245069748824737109233919107632329227086567072399668516659097380563226418341335
21 6 13 0.001713678607339506750835272483569193639767062043640351437577467074132985535267522
21 6 14 0.01217216021378011638247008466070950625457968653610255303531198996569048209005493
21 6 15 0.03598486817086171439989723883200706273580881060134274938391237489103980197611175
21 7 7 0.01014284916803284441039678947916251910704008518040242875968592112128983549976179
21 7 8 -0.0479989850124416833347885084504103796825746367134980804610181495151775538933977
21 7 9 0.08590978654069069842918703180501562063968853222397074629758991281267459219037527
21 7 10 0.0122921727327307893272696771614725276573024857117565125722169288599573765210014
21 7 11 -0.00248308187250505424531030637813737520324541442702022263445481973376123282919641
21 7 12 0.009356378546408521097250831465792313389273703340081027629725847477326370815321502
21 7 13 -0.009252962752952285228292847706865582758835265304738574520729226904662909183700122
21 7 14 0.01966895772758845455686387690374086189516845602404645091019812226613601553741487
21 7 15 -0.0266532202687557067034395377003985948943536002655125236093898605557883904670371
21 8 8 0.02473835696443877479623752231685797176632865720992131925438196641426116102992665
21 8 9 -0.06685779115115666247270889105744221180984142956304558324104234591870678777791109
21 8 10 0.003654189268107115333078493703484374513317741592209992846351818368354734536559891
21 8 11 -6.713798295775011093289960745326705358308714877752454978404642563294653941850879e-05
21 8 12 -0.005036143464517920805164810061863404002049427839092324224778579667513631397425406
21 8 13 0.009279896519837936854117205806529098699390245772979812749092938542945468843392259
21 8 14 -0.02043448076453103981252022601454761480133335084693374555334596859092142525688063
21 8 15 0.02236509914037813430441925265856673529294944587972915599498853351470663731206107
21 9 9 0.04000251441356942033890214884943875024914368887420582285124165214667057732415616
21 9 10 -0.05583633647797695764298936283100453871074847169235433279690951842533777431944125
21 9 11 -3.164595603558433812204150312186117790911169011528304633392301194080220540309875e-05
21 9 12 0.000454291997321386592800343586191372251705235631421029984868247255217029000125188
21 9 13 -0.009604715375809553335630141349363049443719676986797651317837278991557783703481837
21 9 14 0.006890208710061705702948193332938796414061308509578324150255729427902789722341677
21 9 15 0.02323873472516131090329064771467992516919196029592309713602233774776307211260532
21 10 10 0.02856905625441606681428642054004975131608643666428032726479957121129370361978972
21 10 11 3.540473357184710910315404485573392171950548205063569027253260785902098310041631e-05
21 10 12 -0.0004088710409226499388162225565535186697950278367872627658574084114172251823540325
21 10 13 0.0003357329901672246818545715475025982541663409561185016172376407008792253539199374
21 10 14 -0.002962928011730656628689047341778167083343115386572688590613943511951443855778842
21 10 15 -0.01731297184509590256121542507840799161975413097317189057553536288371813031508247
21 11 11 0.0008835399134499687971218827034066190408575631848000612781650742331000364246959314
21 11 12 -0.006015109359764046092728597427748449175509057757022916290155393012474721023564697
21 11 13 0.00495146685342942567117905770465978164850867437149972704580579556849689855302466
21 11 14 0.03210860684670054802141705721105541160371387198942251755714242533305353556858752
21 11 15 -0.03224516958792517658303313048151432556095501250013399058096104289785901591329981
21 12 12 0.00235130113282843626823093037913717681747128194799074472447649150987706608284296
21 12 13 -0.002272200458906476111824007219976886379577578500609152092660698664850757686156899
21 12 14 -0.0381315808901310802947511347762409598915474127895768777122638999880448114181569
21 12 15 0.04175777035258012348946532062294704912975535895857568033812422907418147630535228
21 13 13 0.003278271200534130859830556820758243026875690015448089113512834527714230020161277
21 13 14 -0.01949575267903598890225734009302765755613728306632822329655233733339681315332141
21 13 15 0.01273484468665298591828025381384879402635570968566818438696669728035207199978838
21 14 14 0.01066298458488370261192618116029139139816007116872139330944649587007657613361021
21 14 15 -0.01859596217677706730945948311771399179179795901355130724574777178064402163612135
21 15 15 4.694383125221432523221791710574746721612266363922785159059233984681278152339942e-24
22 0 0 0.06929776284598070698196346809313544837943398341919081945888111889808330412518102
22 0 1 -0.08132297441569262176297325364712726916805042487018714451525007212688205465092329
22 0 2 0.02841079654743790084439924313462487105147605296625319778042222263528337882656068
22 0 3 0.05577794864159398615999053578706892732636540238115643788985848231292930310326677
22 0 4 -0.002948557067318395976653042273251160797875614052136222809156220738262958812217353
22 0 5 -0.008673936557655434711825280025254924732367888684646092341592145196269396675418611
22 0 6 -0.01921821615247895568156463914054643693070024742412654606623988584995424328739716
22 1 1 0.02059602452955834397191909209001231566907210922597815831167870004789463414699977
22 1 2 -0.01080541399257746745729286657504926948190341498729617813601751066993004060396076
22 1 3 -0.02912416448245053937715649933794304947394979274485961410410826080104554225183056
22 1 4 0.001299324961338982108406092381463546007993077747178961552642580320711530269561084
22 1 5 0.005761903093908158306725198099398959293536179381889977648997311682388314724885867
22 1 6 0.0134986722486328887674533793328380958291987593155460795664283462744743294919699
22 2 2 0.009034299533187324274543929874196648104532168343764730171792271301604846391738138
22 2 3 -0.02937691052976448476964510544464492268089355816292863374201496798540938270468556
22 2 4 -0.002209194061971470139922140315118305508925759224371315788109883243350864528574031
22 2 5 0.004775990328713298204861259532343609969757190766142787590602475433847974167519107
22 2 6 0.02861144976019689924102819286982660361369055559530037408297654031973994407514339
22 3 3 0.01389773185242365510769720446639147539883915740417362977775506843512746422991586
22 3 4 -2.038262848315187100917997751055958517819326812269376165356326340046199114806392e-05
22 3 5 -0.003513282642198845799853147039358052512441770269101896119640085360976961127068076
22 3 6 -0.008321330338377058454992385091102317245803286129932039068975206338895705482312124
22 4 4 0.0006613890366338348885606012328164041192108778897874855724260124190473981643341918
22 4 5 -0.002513762062375746562381517020708996313713836995248868374770867250958372860873544
22 4 6 0.02119436805918850204619082604816098014559974933984522598637741807707479254625837
22 5 5 0.0007852831169178822994032951669618176524710641247790294318734354753690419583536594
22 5 6 -0.0503048789377009470968680112829704400257968877120226832383300013498154927894882
22 6 6 1.039565420989739725463814423542681192558683171685901063465340794892766976020347e-23
23 0 0 0.2023787450293474467517005970982248403568355725060271354411882083374574227553685
23 0 1 -0.1138268296409979060515092713804757599231842403077622898290079685645070251733699
23 0 2 0.01419620394362486529128481517633542970748067824219798580745541271097768402946345
23 0 3 0.03053015951373646713270572353537842246994853669031318576519260422573929360235954
23 1 1 0.027460766060702213559071907229316120396284622193548276994881691759279231771572
23 1 2 -0.00487784146816365686691624746185647274686278740378080615097002106839761495385927
23 1 3 -0.0163442694753931441071079089295590842359494727567847539432683772855133410600326
23 2 2 0.008572449407883693101504311257558784651601014315207943454377827097529595242142768
23 2 3 -0.0224714389302734706565071423045871463473440556343325700661726067200737872554343
23 3 3 2.932469045738760804852486038376088938145942124035277022062295922810850137152017e-25
24 0 0 18.40958545501664160023641745799407507710728268750302246859667227865693949707653
24 0 1 -26.93626949076381315072321194660936444644760652413941280328721573593746123811948
24 0 2 13.5000353358906162238347952278310027536894521649658507149746137376475559052342
24 0 3 26.06669977017689833338383398782938167194664593935855188220455818791496488074952
24 0 4 -3.02523551147553001700666592544154077621057274668080638643802314359552708887703
24 0 5 -7.193667377544707872428106778172533398712159583304578004764082674808392757387221
24 0 6 -16.80517681738045647082630499349548258267232945884691397339828903441918385766011
24 0 7 0.2582564581826428915686949832911648625615706071243079074183550032144204418556872
24 0 8 0.6271044500603044271326967409173118546247344141520120831088742984201869149044414
24 0 9 0.796282930990720865835144324253859657575614301588629507173685436962737172850908
24 0 10 2.278611863914972775413361737193964934900537274036963163517529357588026468209068
24 0 11 -0.3607705556569055391981236542064731011972940878267147625118128551181769733702282
24 0 12 0.3266405846570476480212165906136774849427341548474330237864868288336031195503852
24 0 13 0.1756139168313853471364104359701240177844096527432758019748568189266281186070955
24 0 14 -0.808461518615010544288473918237133776215628422931860680182601520566301924085173
24 0 15 -0.05621008443553355902735308624997928310792339918077501816890373028681890972211737
24 0 16 0.1264727496926815355981223924021689015658527135116855040198244377516960150088458
24 0 17 0.1917352523630520819185432291430651314140628908037927829877230696489101717370657
24 1 1 0.291771906308518451120502606409085503120943839472076585827539586432437428569143
24 1 2 -0.2743959043403286976540097451605309093820230288685262828403060615357268086416732
24 1 3 -0.5565161604146506275136208452300523561473793651228426461307138194408310609266874
24 1 4 0.07260383975641746243668881649140487624738252105920298272466979261989917527842004
24 1 5 0.2468351652121753910830821229049519093244007847777519532865749940961279845266292
24 1 6 0.4967231008787841864475903336494893745856873265372151653426199444743167789885991
24 1 7 -0.00590994382350222280451079265979556541461015959297321022173808573067063579337033
24 1 8 -0.02788584901037429344434438296510841992538591379460728636950121125491219471130809
24 1 9 -0.04558801056215042047807456001648493932889554153755187651452606303085036130213791
24 1 10 -0.09236795937941254988693529657754519271174920139932287406457807590768923107192229
24 1 11 -0.3576711763042020070797274337893698920281277772492548226889504896896913042880456
24 1 12 0.3406763754730994234275222508064375584204032350890601483902281906348784225991406
24 1 13 -0.09226876676781919198061595170468101207089449909845425316606013916598380827973261
24 1 14 -0.208935651829231862089413518670137942478130436754330364354884557267152881028269
24 1 15 0.007633108321619723719048114795503211269494252315220107986944148308165834167055869
24 1 16 0.0270641303635139628008671428983057860259665988932378849473321741146307804836281
24 1 17 0.06168235401530865504337768688842992368197264333776852495179476760646396308181409
24 2 2 0.117113368239391034053226807471999251832326503193246181466816220009069817094341
24 2 3 0.01459480536937177135588654150922821614042517577620147193590727439781332984055629
24 2 4 -0.06951073095424014096515628551464461135248897702792330299834251510873763277810484
24 2 5 -0.06847573863284850185790278458296265058893984682189433611468224835032339344739385
24 2 6 -0.01746246723180356626251044311867508512885801163572997441025109959833662504730799
24 2 7 0.009339369785014636466810694492890405657147124644790939675933110605653932002183619
24 2 8 0.01750590172558563726759372402187909297901650227349423043348897086812917600984074
24 2 9 0.01637309538805157464551569739013280888246423607240541167412269152317586352318811
24 2 10 0.01799915040301873728985789095861969931519424204881778489683101729673067239275423
24 2 11 0.000209609980738997040945435793510581639294514322409379893432661426958918448218331
24 2 12 -0.0875704470182073949811840370380350634552780485271661530962147251062625937814207
24 2 13 0.05373623884251876649918509017910332641408055823880001104426018319140742928333903
24 2 14 0.08679929049763879503635138879592104329726817553717411900808491574541094955378628
24 2 15 -0.007387226070269647106914807726087518014292787597902856269573215941643593417140032
24 2 16 -0.01738367190632188897969706640355339033198397703861136652853501893259168697642294
24 2 17 -0.02894873037801997731745553780941025516575009723422574227405650412047227819901277
24 3 3 0.1257329213851821879279978261433227053812427500267835951105642702034360198417634
24 3 4 0.001980128954912919258457324197753899212687216206186208584485115530695743744089372
24 3 5 -0.07511365662464652583555098731341589723306153418004910472842905502704059467726635
24 3 6 -0.1906719628943571992331538960641550157901276181108204237031519304797319762391352
24 3 7 -0.000260451401436892276494834707453596799433354773418834789490619030399952013663966
24 3 8 0.00932616318499114720417122405755904486920026966293303812779483754670256684060887
24 3 9 0.01896887803314658734168822629335939032470632465692653573057029041265476753456432
24 3 10 0.04698048393582435467609911156402103139696804727332579295559206674652926395799148
24 3 11 0.01258920482024706968485312454969324175259659441094410353712067313204014735326604
24 3 12 -0.04414456502599015487934181123105692653424668979608972357496313451594249470427436
24 3 13 0.01896921762139201493950574910187601938305124480818835977292518033055278315224391
24 3 14 0.04911182104399453665707695481911620688591976794944339712998981321147924935388106
24 3 15 -0.002260822687532371623632857350856017143322055783586671806655585996499836473373656
24 3 16 -0.008028827798683081648325277228335418417470067727063694899557399421190065733926398
24 3 17 -0.02687219625265511538599111553258932541251375282749764958128182435844361937473588
24 4 4 0.0625730949661025379287825572331058383736266231844997401056251842374417471480426
24 4 5 -0.05232378614671174662010927041327326135882492877594010121734655679191994321402978
24 4 6 -0.1415385603899358740009732359932818631705574784221559738144592199302778159718326
24 4 7 -0.01350326203672286609202393488393004794598077108585227979826917668608570470276264
24 4 8 -0.003192776099767769593240331628247593309549331493877151958712029964658301770660907
24 4 9 0.02353781849737666085843235460433678834764151036095745731605629975677049861698343
24 4 10 0.05612803181961572597226119165934085925684506926642310737520512275048060822272962
24 4 11 -0.003452043202684904322718494156044939061803592190504489782967974401058943160919108
24 4 12 0.003933599122127959279956942528490539803023920871402533523545972299123265943731353
24 4 13 -0.06645369541556919482103912624654817309904593389505315564757749524865875825924083
24 4 14 0.1010196163661280389482383669404814856473178827855288783528490899470754833244895
24 4 15 0.0142578793876911411595650093699541817164299611257292681252713338976027433340293
24 4 16 -0.007434387523930423777825546609445642729286518595857858043030083209673419214666361
24 4 17 -0.07206286741491813873365354890701921887120143855110972537356476131078329040317068
24 5 5 0.03214381857936698404481556925461281465179470379362077493563907828260977702232094
24 5 6 0.005521561819120445369743656116951502692456720512369230945882702802708831158547278
24 5 7 0.000160277425693315545448711534725001504336917412884699420006927989526103016847069
24 5 8 -0.007523792510071442773949352652231921164230776525471034938978482225170628676360144
24 5 9 -0.01473742761721047781180312418925852240796798866788262183745197388888573501623516
24 5 10 -0.0189677805188090076151512606215842340947059773658346953749722689779605424246734
24 5 11 0.003109076188341102568377057669925037932889272346883247824003032809487403535341247
24 5 12 -0.004388154683427817217609543676751744524976243439325420583454502877141005391305624
24 5 13 0.002405264016951693937482522450751445207759167090806376023739384264544692256319334
24 5 14 -0.03338033434186473428586823047229963618943813473960732787163978564091304957061086
24 5 15 -0.0005141299911123194891186834834921006794554139670675171166225018579413386849938084
24 5 16 0.00787074199195036081670562097883314258154239364919143659962907225702826405668185
24 5 17 0.02819775820071990660262827488606992215238794899324854080291056655507612039619507
24 6 6 0.3047418633781908606728360899911124703220389930066896953123643185075891454618578
24 6 7 0.0001741858612171518496605577947016550457873561137351184281295471399953532148620294
24 6 8 -0.000653283827182044141795101392908279291466938760548397733217630177213905851536918
24 6 9 1.2578970686387964830793321327524510465309653495328367946485578925586106700866e-05
24 6 10 -0.06813638360642041820302158104038392257875880677119340096982128178744737240290713
24 6 11 0.00360880728198461965123813095966052844487605191808017738672540185399713059572701
24 6 12 -0.002244547076515108841911898773206649288191126854096940327025518105037460495745492
24 6 13 0.005248710402861344150598665139315668979227005211659801665244021777992140240937743
24 6 14 -0.03530808413521840895918473833370532323220615548005248037615853177339382347079331
24 6 15 -0.001311653079547142717405795929193077784288450949102815164418871696505652836362958
24 6 16 0.007571961090980696096371424348894878573250128018286476793629666196424226033139681
24 6 17 0.02325261923559785138281716242503141288695521605437101689019581553825149421213842
24 7 7 0.006121615750379666142699033938586459681324811919609340055367988228872799552928351
24 7 8 -0.009444523340518962805430063514373809995467177440205127505625523895493119659187326
24 7 9 -0.005924996565790605234544882437482321070306224274583762497358585100787750803407743
24 7 10 0.01863600092177092259765204139289588826946910829845411371506645944919465429882903
24 7 11 -0.00104444359116554943952800719670562514517643960271918144848482907001663804730483
24 7 12 0.001189614222358012839036662683730803775184593645431958984602115341051311802315175
24 7 13 -0.0004589407280048248057007574844696362632323186752527867229171523263599993296270408
24 7 14 -0.0004424254196306135891510267604238283845952383865950287743502078195837214201302966
24 7 15 -0.005879149060454868776559537190299318926272707783448854548693067530042934808414968
24 7 16 0.0105488075853472366526632807725400179195478290080291707780551635198484640920746
24 7 17 -0.0409122393272462089486516941860480516074434425597441256288065403756198449282267
24 8 8 0.007887076414966241977036059183287168083941931761155501682100994744914411604950726
24 8 9 -0.004864249698287652036806934063234075348618807123628565992244677710373695499511803
24 8 10 -0.02017352986376507947670921432439498724577413615142045023341134271938338025464214
24 8 11 0.0004795962116150597458707924129016684889206924059464386052446302209418087640564951
24 8 12 -0.0005595466772637859143439563998725457729969611899469318734742612718208349262544878
24 8 13 0.0005707138802108843890615022073061836037679450504394405769071865890990696551490324
24 8 14 -0.0007531895013159384999372332952010916682645958447594063047430945197033681435383799
24 8 15 -0.0005155784206536018676508127431435850352258182428238185688501976432648657041791279
24 8 16 -0.004400696835481799109593312296305132653175665723030525495807806415895926850414092
24 8 17 0.03703375699137884164012112729682658109975789235364601725569002145079104185221723
24 9 9 0.01628148049230414386683360176080374219374015827124828895169238938851688494452866
24 9 10 -0.04665494006785404134794902555134363054169291672023232066906533596742841609386151
24 9 11 0.00527523826180763006555417467833227632009817963731462217008580319599154289904637
24 9 12 -0.00561586500983760787484614650462142422930390642582557824510919752961281196551883
24 9 13 0.001202552007714507934538298231060058349929842911243990583464694177269003900885953
24 9 14 0.004524936256087162129879054941802398215745131229513920762569785095916175204620722
24 9 15 0.000533609927894330897472662328731164783874887771494776094425398918487773061960978
24 9 16 -0.005990395506597908451828144983794529647726916903137703784762942790830488399473075
24 9 17 0.07389566462003005892661870117466594765794003015686932507522012870949013662710744
24 10 10 0.03443722813757759951276383746309633398617136341656934460993144323614312273964999
24 10 11 -0.00216277746795615414049926861501577899752334298255741767705972106802147937301112
24 10 12 0.002265131366287816181494745574746998442897130755767588316457997343425991340417662
24 10 13 -0.001031629936499133108221818857588433273274098261038685219502515986448270722623798
24 10 14 -0.000348544352974466881029770973818759132156274648974906007265527594966454425883707
24 10 15 0.0002762773349093086369334863960933574003017772696750302188849535484255020759799447
24 10 16 -0.0002445498982473089169260907363900113995512912601772352180988743913919609071539412
24 10 17 -0.04603575520465784396343583620157480549772457862005764722342912190544928369767671
24 11 11 0.06861265447501342961806872678213538632361917441567936374938038810290939539437508
24 11 12 -0.06928530672771789566426454860600556553566580148583497182272894988459093317304548
24 11 13 0.0201626666326645195662854898644377499002265441348344428603103196405231388961722
24 11 14 0.04392976375107108167411643377172048220208374641754328580717534142706012113642303
24 11 15 -0.001722815718362567399536689285294518262849251401018219557242593479028606407731998
24 11 16 -0.006202613559794805319281529856370221892582323005945956787022584725927101150068676
24 11 17 -0.01113378141897082939333037273366777222426471925852599562739077482516590062186518
24 12 12 0.01369292209947267274956427935943077080133041755721245910618861909593304308018096
24 12 13 -0.00782740661703494250534477808951544530075712765413660357802786601172259411608955
24 12 14 -0.01403272356874953181266007402649755687349067465042865681672942917295760023948861
24 12 15 0.001029298803301526254244403926343351211295025477447088434559453539182824725486437
24 12 16 0.002663245099364836630807962635047791310326040572460092479099359650150195871601318
24 12 17 0.005053546788846151027141692357645877491399742422368280686167340788072004179136405
24 13 13 0.006112969295919833005601224395928247253577465146341768719525424770018817046721572
24 13 14 -0.01342450446337098543469585015233363661766441988604896817284720864112154161615292
24 13 15 -0.0014769724204385642883153373099505473780715793909226680348407632566581254120377
24 13 16 0.001961160345769730544320536305162241064353435601112851571036453778513974213388498
24 13 17 0.007217727983253249175824934499282454996301053704323962948596651187081375119294342
24 14 14 0.007590089072798459320910591247118217228902122286364780470313441028410032663807884
24 14 15 -1.434944203760788244656926496666437960710799916803374856919560106353319691303451e-06
24 14 16 -0.001767199855751623016659196633002232537836337688425254814424053017319275159918741
24 14 17 -0.005561551845805834105070780063276698026366105166923242394350037507323426673415045
24 15 15 0.0004458239894132827274435759856352886067065753611217821559233791151167140236203519
24 15 16 -0.001932186390792964942976965756610288456712804952704418949630551410766126724093142
24 15 17 0.01185057554577752869538324913003132268965193647398637651090355916546673025819926
24 16 16 0.000974723623837069557607758102805083925880643938558830461686355977580046576906233
24 16 17 -0.01621269923623913901100324490469237544211488041890105529719789970073759398952832
24 17 17 3.520978333275774885827546421982086190518229602055286733017808419398619278015523e-24
25 0 0 0.2538510762183475017941182556002737949111799716373136987262995049490251085086903
25 0 1 -0.6146364811355522576238675731711118958151996557354251221893991107924469244738354
25 0 2 0.5297118289528586437345044446362008107034374433037591988226049050197112026670982
25 0 3 1.044528689314943681921143838700793536541897133119746405388940259010076726880352
25 0 4 -0.1825066910338332369593712666581645131249529504471271912202612959781587819948905
25 0 5 -0.6329601940052914970021113717267913098715045458103304257114125396073991954665999
25 0 6 -0.559138849266972732527273398542922801450022750312967430712320690684116825756389
25 0 7 0.02207937130303106003162837118840704752035031719527997747261042161192033414871916
25 0 8 0.1500908156947376088822128844455519849521930639624203287777691024406963480304422
25 0 9 0.2450120509707981761094461489086239570017408985733743312289552856823558554741252
25 0 10 0.008719728420353078257963889214460757734178343996602978106174750434542062262734612
25 0 11 -0.0004188484625258319173279918894791014347088761984408498355475186253581617450657081
25 0 12 -0.01094682837869896504166266410988400072482287051087401293048585603988767396818377
25 0 13 -0.02937565648432583885967814462160396506749997271881575995369337048207665199422458
25 0 14 0.0201807379870646281050324489128485211254359446516091591720411479637818777661474
25 0 15 0.04908750613665867616491455720385718543333070258410101310530063702334857608513854
25 0 16 0.131298169318363440929271347297160290030077696263295882008435706128784344115566
25 0 17 -0.1911216622529556720809309746402442071665184699732075003087223650921831202841214
25 0 18 0.07481943497744371776775981894186204590586129181642003853188791815556054927355729
25 0 19 0.2029998189128829747588590639697514998307068450125896527149945438913891194557348
25 0 20 -0.006655005260924743692838379056799580963231703193968889606333702306791849350381514
25 0 21 -0.05976263573722364195125286081364976610261231270851639498911490969466116319245883
25 0 22 0.003917278182378007933488412527392908131907165393445300579876942068364308084658792
25 0 23 -0.0003681524032452766087165393778051710887374099278464692770805489621566151246377753
25 0 24 0.004239476048380074784547548460046878551610958290515992361142146447431481941517243
25 0 25 0.01101906371346703395813119266930158954818050683904273849932515509880529596873119
25 0 26 -0.0152273685067245942679838889364771470685053380843561823753418456480073321425798
25 1 1 0.1137181862447586093777656904133908587237959374414390426173392650961974803436281
25 1 2 -0.2024716616512363510022634063512947769067942403209354836161183385603545947788409
25 1 3 -0.3815243088207877556047842204963452385121059286510513056356924557049873888927163
25 1 4 0.1137846000432433451225924856551548756810955146918303549361305952698774144491254
25 1 5 0.3306644567561339084067279469296018878395370454072639710406306857769678131188001
25 1 6 0.6576469858716142156497352179486502012778261864377254296206649311417135490633389
25 1 7 -0.02515836008379114992717072890248775750878050452516814712326275739847631142800417
25 1 8 -0.09994522876605511753531189559577130756833824281020213579653475080741994342548644
25 1 9 -0.1521479891361055102970590602953840625658617477844128554480088945915725237820714
25 1 10 -0.2754195584744014429453169481982997070933351889060353438878844176250316389678731
25 1 11 0.00187368883770819071718001131695181807778436556435911714443770793226309937528662
25 1 12 0.009683878847318812416063390259194316848013496413612619852487943062394923085359273
25 1 13 0.0196849060042723752781997698012224876449458760010859592203495412628614724345593
25 1 14 0.03334811489603295510763077826419663688978944790835624643038446395804272364875379
25 1 15 0.04681461784284074218258426040601847552769957676743144285130302687500798144584149
25 1 16 -0.1368340517299214855833413386338277353935786360710073865631639053484158879682696
25 1 17 0.2377657921385643696628770953345057997053039406118414549293321413235659265212252
25 1 18 -0.1322719768621937153426033547876615357568992361494635384493632621759607788148901
25 1 19 -0.2748267243530200060725875228360521872431937981394643025555087895197143110864513
25 1 20 0.02907384835210064869549258513929706662639514027191992855876830338097118454749058
25 1 21 0.09331225538311684749376063856036751548461716885576968873569461107072528076711177
25 1 22 0.1520241785435026705893399306287205457018120457063739885326152116608445842284364
25 1 23 -0.002156070483577791195172201181173976574311188875192227625408799887183473605693886
25 1 24 -0.009682569929613624877352887642077588423373906276735773657245242262296795235420877
25 1 25 -0.01441899869692297207992369611342425151634912889738117953472150488375984121965097
25 1 26 -0.02093508968234518430506744817401862542692744917582807393715964928314858871153693
25 2 2 0.04329131534173061662243079548347971211637274492927032809462032623464755709844175
25 2 3 0.01012073122848704858642661383332901361562694000317702697628828401168169003922751
25 2 4 -0.05208436661920078895312192446604591243182240074305963143705252423790427458751702
25 2 5 -0.06056990300582966980016901608210179432448548143122770143854604126233814428828989
25 2 6 -0.03704007113553013491182411567646622694534478293402326227062339049695379708587746
25 2 7 0.0184820055732212576418285747709910223052493871841165000032354707771918889080782
25 2 8 0.03897432048597008724634000210697634930608371667442098012184752535640083857860188
25 2 9 0.03871141100321431313115124544529111595150301038959799120700865982836825646045642
25 2 10 0.06371334167609003776900576757432600135973684158685378241172233407055244350382807
25 2 11 -0.001909688066973022750016590635887967085954594476244278472422385012425098027642202
25 2 12 -0.006196300558502309461238964548768726805978501212162441433509597314013837147982343
25 2 13 -0.007515702278318401981222748226652137478111492869145949124288035878435307382427642
25 2 14 -0.0155273063456626850877626853477163453620089169130949417707924660699986549282381
25 2 15 -0.01938430279842997105689717429597451009473271209564017374422090373166238653684684
25 2 16 -0.001708215351047835821344190472362288301226718496534876853141074538030524677744619
25 2 17 -0.03408550260049893644639732542383628356510527829765036913982146107969225047731158
25 2 18 0.04357842752254215480104734490027012231863008733495652007189313830017300276776029
25 2 19 0.07811502854431414235194082775472682888576905378633347055101715397407009528398351
25 2 20 -0.01591425857003461940347637973490112219413893528487836892024129031563826859234824
25 2 21 -0.04129414677344320366578520340238576993035058290731303183342344061512197424103311
25 2 22 -0.09078666898724152789395446906182793969667576484119489987483407504559858323767389
25 2 23 0.001669727332924385696990831669336837238812797194890883221863563353616454105791854
25 2 24 0.006112030382450499762519047121077394546133454100785771743661937740354485711164977
25 2 25 0.007954881365588427667401267458037706996726616238865855417762935536159064942656327
25 2 26 0.01884056717879577811197064181586640572541016258117290933794371504596132853566581
25 3 3 0.05359897867103823397721987048091168907786365968367550104055311932265584244970799
25 3 4 -0.001925573728906851771965632558811888506135297119896935051448635493784197103202869
25 3 5 -0.06073832286741848030813195489704911418901528464168207060856490467283053588739951
25 3 6 -0.1348360210798428350315001905255032427329301961623222066297363693460313144535066
25 3 7 0.001326745168211929189149487320982437193008303885898754000161712898245209125448436
25 3 8 0.02040813560715136589139309776128241983595301266268028152919883987033324239655124
25 3 9 0.041252175175331518399726936574125690026703833827224935142333933495398351263595
25 3 10 0.09157886859111813703429269253363917997118699242720150359632731686739558875877017
25 3 11 -0.0001922272313098301054518355196673897847394090573991365874685183411157157796755129
25 3 12 -0.002144557175428532183952090990299436152399658176828409428650458335206959774675869
25 3 13 -0.006157705855099155610636590448400095470338661217664774708644111078054043850951473
25 3 14 -0.0149565781798814645006816930138421461738400745409407356403617199494587735120777
25 3 15 -0.02584790216700996673177870067686402473985441059418597108472923448584349424526944
25 3 16 -0.004810813373552103836078316725448530457465816165699645033149389457399549191434043
25 3 17 -0.00163019226323413804816609936008220217412648740917444919986232399309589162619107
25 3 18 0.007773606161909098817765759123631410080573670499412762343520707688991248937598347
25 3 19 0.0117785664675050052830006212925105770734077753139845158242785462534486451546177
25 3 20 -0.003605470508446318725378520438897391952066150809012097756694726038066344761563274
25 3 21 -0.00739346818546174469491993802862068764075695180179865339762273518138769133102796
25 3 22 -0.03500877429414424664311669586783762246668792923895707173665759638983425361449222
25 3 23 0.0004311916040024628900430991414522517498640354892973173589471373631706511488586964
25 3 24 0.001149542785062228781823216937389294688339940770358579906774670593252997788364616
25 3 25 0.001459434821827594586064570861271335019073503806200442171216301512046811951899681
25 3 26 0.008350763656800261090574255181273025672645977634009766760500962151474633372875237
25 4 4 0.04077253637575579801303991191572025538611933564894438015864277675658645734287444
25 4 5 -0.04520048864443279242549615606884557142758230511847774010214407678762571804781549
25 4 6 -0.1024255675379962865362826347447733999702562691049193801752444206470094947773261
25 4 7 -0.02304057806075897055910705051759398708526780841520958623635719283225497896776153
25 4 8 0.0005351031637103360110631417225769272590179603549379860559248139099158253147660816
25 4 9 0.05363970327031960354574133644804247202854815535292903587363854873084962267387839
25 4 10 0.114388075236270829168495672262396974653187844903633284483900051906177765532351
25 4 11 0.002984291660545062833003437117450061013729556385565396367424948543608874483722706
25 4 12 0.003120294331563847773556919944029437716083293364500613591551765552253376272192309
25 4 13 -0.007064109737674969451264170486651734317933587212853607532537311286167499901935688
25 4 14 -0.01498640417528327216237391648002043803705059814096341866168762337469303391072864
25 4 15 -0.03768563302217274593985931233780392408917018199792921580972390650566350045044377
25 4 16 0.003523597287244794449892334929324676110013281235699747476890009323025239315402419
25 4 17 -0.005689563104689707782870860628350773924567589551254690095790614743678817403304221
25 4 18 -0.03817409603923370526237356996507729114778239667347298887339308375291744541513453
25 4 19 0.0824467624815027628931351167284821102088481033489539702447615115495330209319753
25 4 20 0.02270424301485581405988998683185592788610155251683985909481434626218854682077261
25 4 21 -0.02097758752358503694937341878023133421378466576602159728077681546616428341699852
25 4 22 -0.1409344474684798644464711790737149493217299458567761924203683779555099403021735
25 4 23 -0.002985208116937239644888086319772796737468053658068853738334038745160302041769096
25 4 24 -0.0004401264065225588484914857073463879610939299472432792506763304822418906618232249
25 4 25 0.004940012081201450954135994344159085410274333483256504877686607455764172897895418
25 4 26 0.02370302336647754437613224141615699878477553090178550657172892218956163568241747
25 5 5 0.03336969995884852910437126131555259144305084536762399499489695624875076512808287
25 5 6 0.0261064733473879257863735999098454234316922116901796198466036041850774778860799
25 5 7 -2.729451019097024469507269673350654705486894843009644548330388333140633653885081e-05
25 5 8 -0.01940992414820961392031128216305964943156834664463837882316109664133280354655431
25 5 9 -0.03952547813046897673047478457054463860233795930414488434591076823167168588968016
25 5 10 -0.06641745639334134952395472703752048439193281021647039331026913149560133472499948
25 5 11 7.197242063173118958165736964986572320227507200026819654754418414800415544798379e-06
25 5 12 0.002561024040439105481752178926171547030870288485348809231299030016545715915958123
25 5 13 0.008032551209743421615931957562479233160554103036494271278035179765026347835362974
25 5 14 0.01465852913370677932063020921021249080610031025390050048696148501360940580814302
25 5 15 0.02548463895668206886247628150857215855415357327067874074332230997662393703515795
25 5 16 -0.006695621768046866629036338992374438754165654370764307261517631844599217914000638
25 5 17 0.01063513492339517650438440107344573337333716812449476604847906504843687539745615
25 5 18 -0.005404585902345537569090111634023244491368550538925512198719646710290479778143392
25 5 19 -0.05046509518428167848781103248147228249500911457958113324179575818284141906382345
25 5 20 0.001056158127694104648926266820179263301902461868063904512683195703337755962237435
25 5 21 0.02662677230977504312959513683364877515047350985064398644139502358713242542019912
25 5 22 0.08823869172739744398412523581117277008250674166138425897244453056737490080216052
25 5 23 -6.795760078618666189140272446910008462131064852782355557283050450116407914776018e-05
25 5 24 -0.003398789167988904240873174477461201929559154514901716503925928984147561944211108
25 5 25 -0.00690890645822109232027671074994861832790931136127040732160977029972575369730724
25 5 26 -0.01894194473938595685134484353323225808590547056349447298950683550821393698947476
25 6 6 0.3634963489739164234024261699215241253021940438284602291259110455509449489290378
25 6 7 -8.39414940474774688074585930822521063181529506212300697734547106049154688708528e-05
25 6 8 0.0004812338798405596371524999372963077297144222906098367062028940144447853284852335
25 6 9 -0.000246824093267636111507975332728564297505015546508365323362123239205031466265485
25 6 10 -0.2273500755269433275256404910624548094414111201128197637986481339544830090610774
25 6 11 6.966597935611236783526302892819050588346486765471117345643988664731397439583712e-06
25 6 12 1.576640435965461574374803260839674573968421186040269960310188721523401893213441e-05
25 6 13 -0.0003668920657665003298482855517333981966000257540504739447488507834555923292877834
25 6 14 0.03428853790012918228789086506330442436258900246185775130284774309407876907480863
25 6 15 0.06339282617103813126629815424198577459719588675872274412302629472569958070361443
25 6 16 0.02162991557688232693395153915910507180770006595415323149106341966666526319646139
25 6 17 -0.03389660722858426734621716896408245830120423710434562062507004994885874184626125
25 6 18 0.01909879906052198581107634255843602781893604137903205134234233148540960255750643
25 6 19 0.01432344488520918805650501504639211249068279648040456124540171794355743327362269
25 6 20 -0.004433749991894348308813665377161792628140533970579940592340447361256123266754111
25 6 21 -0.0003908927929170719602869312658716992198652608742765030193188296743176243409753725
25 6 22 0.04626335414973696774356316386562317081967697948274736949473353089977434499441347
25 6 23 0.0003673576293815614447840764543600065596450882441747505550275484096398015474314943
25 6 24 -0.0003621928120512639845428402730273855387582392222174149122570588504654807967835926
25 6 25 -0.0005057128806072697124235147164093108989352268725450666001816898704114055612242118
25 6 26 -0.01343292307912864821755090421150217985973394035774785561291512324118066937181302
25 7 7 0.006460039638823759078983662764274529118470404855796970750998686785704505634782755
25 7 8 -0.01263012882747652006802889619813380779465672865711529149475451559113271224671002
25 7 9 -0.006236139197962392059560795815283088850704441471417394194864335982094536707070283
25 7 10 0.02896953902331302408917447636642373240859037353302694525129149331185242578887534
25 7 11 -0.001545390833932862213401977126484857546167076953509277697938872579986519348124838
25 7 12 0.00105198731981632000479394040383766970674842078009683215906186499906149771173078
25 7 13 0.005130024930522533700727091580997056726037696401017801095417066533441616867245037
25 7 14 0.0001116134902958059240872834902407643933642854990850415888501782328805962213672938
25 7 15 -0.01166250187147424065775059544672685433609566211396818066458382976477554163852137
25 7 16 -0.001719472040919329847299330766882973099215307427822864353109717165014131477796108
25 7 17 0.00289654030991100371482528821845892348856340798188383799299389931423037762046503
25 7 18 -0.001750701371406432612129960240672299447620760991303527660347006675920005408929855
25 7 19 -0.002540470974449334875730569807865116107347461721056675420173373182107054850109062
25 7 20 -0.005929252373341621705740969859766138666602629588403885800129506813491985996574344
25 7 21 0.01410135517344870156804567982606302355884273048572304777598989077055795772908496
25 7 22 -0.05582128281963958591030931832020524763217503252932777218408018081020920707772813
25 7 23 0.001483795381516477245908038971837564682107644442601494449970728457742461248227237
25 7 24 -0.001271774417983348852415149106172996328311643880743075267167360530372899305915889
25 7 25 -0.007678651752740624485769856698854745580704620399335637360269511981005551606920979
25 7 26 0.006248072213076626145555069685638498248425554637092398590978709790587351163088324
25 8 8 0.01236697390942464517501708561488692927564929052420079209189811135194635724546505
25 8 9 -0.005595955440833475031792697098279171266510285532893551748684746210791996894118006
25 8 10 -0.04173992448604320265740212326440357365430128053669948793943758861737934850226612
25 8 11 -5.031477344350667950506178630726252938165829892439098390925025464577027125487559e-05
25 8 12 -0.002836767368457573173994241826971197407814484046929059911805081382567162303576627
25 8 13 -0.00199337682516868694575094246646512848554289354411988625032962867743186871949448
25 8 14 0.005719207926759778703948749729665181958035446022305124558092563227716794091624265
25 8 15 0.0206599320712122820675641130667280752134904546804198855867710077591936287561141
25 8 16 0.002079710312009103327770023128669543790828316890694563364537726686624103021540231
25 8 17 -0.003549040880486865573773444232921449133567895327754023997397396510719471962381933
25 8 18 0.00222261093065779602100274519665026553807093723598693988201717530628560667604121
25 8 19 0.002899262676359510063172691199430157438838567654917315534392729771810676788126484
25 8 20 -0.0007563504969982017724715163250144469356444894825056602597766528085042730212986418
25 8 21 -0.009287659839170152141843552902089978455133838359244449975301528974039676050495383
25 8 22 0.06941933231684973294927202291411727182447725667337686616879184341364634407118558
25 8 23 0.0001478714467547541394756459537392669416763941555076298035976717350991671581243674
25 8 24 0.001910284954683956029125142960501571555777149590864419771276214941749322325064522
25 8 25 0.005013972435880325545655239348256799521382349379436329863152337455449224047065383
25 8 26 -0.01361045808405630001689701885485032352629442468525461004521569714001285579076786
25 9 9 0.01993370235760117397357613722491719792504030426191342952674945493297300598565768
25 9 10 -0.09808818331111818743019770331897426210312618914503165774074734301495135004063927
25 9 11 -2.02457330852280720694599649998849450935630079722317931552451163592308610885496e-05
25 9 12 5.417350535032779688586786849070201339699083853042733011701619757923572180729267e-05
25 9 13 -0.00501735744229014957301705063230488043190285230589813432460445877465273001202163
25 9 14 0.02446833761199659455989807922019645026341068153972506124063440720210663484607478
25 9 15 0.0448838509192076807880463755511868877657379533934431368195685213624747313990618
25 9 16 0.0004666461249592292278255460126757480808536103432748224239560094906188896737381409
25 9 17 -0.00114532317524285579390107874362945677211979011826114778391293965939265352831895
25 9 18 0.0005530688324420504292771277857716503941799733509361179601098717930559983061137835
25 9 19 0.003035388301816549066968521093486854829852787941131363494170344762825486096103302
25 9 20 0.0001925445075809737628664236522803526228931920687209333964292593733044851717123258
25 9 21 -0.006550953883250024642924747421766749321331275826683204879343395307127128253589503
25 9 22 0.1356823128762542065640724367876106641024001479707873137274963308580675200990765
25 9 23 -4.72665220962380750782676077723618075124846585204074716506020171030532799649813e-05
25 9 24 0.001364095848194096538446143686081828319467350422015795101976147503934313172239997
25 9 25 0.002915016890634077026897372495067776291942136227763620350082253940318217797945246
25 9 26 -0.03193349005302676028736537842155253571146101560058962610997005426635465472009077
25 10 10 0.1201055423200954799462164659738945647844409720669123564020158413743077788198003
25 10 11 4.053337761831522580237699571960129279889492296655760498160837170345882031603523e-06
25 10 12 4.482465734035746272262264243235228093076218453601685344244987335831036334977365e-05
25 10 13 2.17724991776123537692297657848125897849015217033946330598682312908641430521966e-05
25 10 14 -0.03248082392320929325567359013423899522745803474407515141558078460068252510322742
25 10 15 -0.05867978270632978789484300087034335568199420694048132223611640109074800049356214
25 10 16 -0.001143852049903640355251632968910562123965719775457040482357735631655800161790983
25 10 17 0.00234934553838260744613708951139418919448568389807390377327977658012678821297458
25 10 18 -0.001543849103420564917317547049554750402208429379565465843772770405196615255531757
25 10 19 -0.002999938707594298294859274634988284088994772568301515487579410276291224473455125
25 10 20 0.0004453307784738636757506779912734976617358374341323174136011103874229858978697667
25 10 21 0.001037342509761621238410754156868993419169400396125855490945962632769771698297937
25 10 22 -0.1555103678128384873328468256828383518280495284624478020790619988245199671249612
25 10 23 -5.085005192905946843026906345499529513751135098728855173871363582633651626915606e-05
25 10 24 -0.0001294958009645398156050071181970901853996919395917552976736725515041002533379013
25 10 25 -0.0002501486254757916386837849726868336992836121085391554698018503919294378226033951
25 10 26 0.04028649983480901362332773368671819568143044092150569456842458489151977954951092
25 11 11 0.001027029512805964608052272896875061001952984793552096542377422756027766688810123
25 11 12 -0.005265965647979908378498866664696287009073962550097893409846988357240047833566827
25 11 13 0.004188711074591238925771417609090336297372806969456711557080247637039479375334675
25 11 14 0.002500895140348019854638831200068825016617713031223150911922871498783753946119095
25 11 15 0.008437194850546643815155453177227756135986272823261517438643771369098368142519506
25 11 16 0.0002882939694119112816681265521057882762091199459918629697136001065207465645668106
25 11 17 -0.0005003951832863935411266243369888017673533221111363167675819244209592588308222279
25 11 18 0.0003224010042902043787412747016307920572988431318913731318620849461357948818908879
25 11 19 0.0004253963477477184575696420434626051106912570410959812955739873784910192220543644
25 11 20 -8.826136255363505113674144078958270749859748732217228336286771576714923344395277e-05
25 11 21 -0.0001165990219427547166778358793688020800456293696566465384535752117788295176233337
25 11 22 -7.896305155184503666732009928808620663857950023878285517131802246049936540321064e-05
25 11 23 -0.001024387755411301396816889897459837468735235570686035539652900585426590546000109
25 11 24 0.005998301881358523161584614225309318666809412486259095722486873589059516876447109
25 11 25 -0.009423876283857596573306870918622341822746462402814911680667716726344835320828839
25 11 26 -0.006331799260569685924657567222640257078072845193282522001849365241547499857589597
25 12 12 0.002508192706226914515287267316571646299514126636274043179755814212184225373136919
25 12 13 -0.00330026883179169272549556127763278840877709643962246234771737080572813097810103
25 12 14 -0.001938624737658413572427494108898323484927605549634559498448990880970289615086293
25 12 15 -0.004252352569693604708591581203461252485368969219469749425888681304910547118342179
25 12 16 -0.0001574340106975780418841869754072464879183147204167619260422342325982677068196681
25 12 17 0.0002980461954533752491420957337026775218457744607840725171577894108343704802095931
25 12 18 -0.0002128953916074354237583423515270053426590316849637665320768014325128600343349341
25 12 19 -0.0002572345288035272834088607174364346815886175400234680724231998705565027143367339
25 12 20 6.347588456904486712785981796757782808971119561461699532606505660231600383496783e-05
25 12 21 6.611847001551357369557748869938142205057208922934719580124826588483511509747279e-05
25 12 22 0.0003038376793254937443410733022524344865373008380933560086922940444870164445627002
25 12 23 -1.353886181482724273284906416361747192674460422769637530589198872448287363433269e-06
25 12 24 -0.002713866115939478812644554502756067362072731832416369108699079431343171602100167
25 12 25 0.006261951169550313375902497585790140905106579976275817998510794947430508374875353
25 12 26 0.00310808935456292342459728769525358300266871696891538518365368517166631826404365
25 13 13 0.002523305898093060138739313731411569149301716812506857165904966484298238446137687
25 13 14 -0.01334616761540793143258565446214359634083136795550931202172676292693652718606983
25 13 15 -0.002746441615282926854039130984901720982774739368038415401944847140452473635369314
25 13 16 -0.001100804974339533271393372640103033402928191416532333940077902877730377212373748
25 13 17 0.001810641852648697965390679818144383455280807631635772833734377858870192908522801
25 13 18 -0.001027255803942614788167623223438652875117332946942046780548538314978990435489789
25 13 19 -0.0017435534916047768891142271785542129939385412705957062010842689317788610655768
25 13 20 0.0002398759872484938637243570153702640780477128774647202331105493621102117069359369
25 13 21 0.000515959163383370118470768084908407470763426645988698718240324493161958388016032
25 13 22 0.0006564779138488371233629881407198997448613040958380083915622529009821379578572858
25 13 23 -2.736893943131442072878169036803096061370894999480224166590633766859642931729579e-05
25 13 24 0.0002413105137238050927349411692725130900915712433499978106571580339045905594569646
25 13 25 -0.004346142306360115077027697668089917836256325952723937237532021469399964207973648
25 13 26 0.009998790912605684288454759116856278221399136152919828871940149707105582037915794
25 14 14 0.02195809262018817578403620080619320828549213849841545106690461390010964383289657
25 14 15 -0.009393362274286574443397868823736224852361743562836473697170452061749663337799141
25 14 16 0.001748469747185380126605651604393223450601191599558811471770739883028468392359408
25 14 17 -0.003138719519085799103052579714553808078409052983849886329835215034876823796771173
25 14 18 0.001960963540541421853958898396200299034879318384981463927110380634812996438512124
25 14 19 0.003288578146422824191698690577149272907916886789911557758521352709690364621914934
25 14 20 -0.000512366512929965373077513153969797434634882833248594468670072735504092194058655
25 14 21 -0.0008992762856242932787563824665246951405157705947360747948494417877623068212742525
25 14 22 -0.005212177588152394555519182648193733366314538953794736592818618075295573631163458
25 14 23 5.368817239685016451862959513785729679434155994728895409734458969922858164328054e-05
25 14 24 -0.0002140434805534256908100352355643630577423103916484065825155706845123318504668499
25 14 25 0.0005772191812545101689039952811627513488043680037492308327528064916186982380197872
25 14 26 -0.008726239274435308613142928741107346495531747098280506653046086132994185916061211
25 15 15 0.0259602257577610056752337931264110770048512649182702600618292169193600954951035
25 15 16 -5.97828786332803269163077274522944119975871054917892241644586574681136668561746e-05
25 15 17 0.0004137234913876341995190565823254878497550204225097402610760807070762317672877637
25 15 18 -0.000406885157685521407631666583360235568326529145548816954486949710342951079315695
25 15 19 -0.0008979834728657158363545743418991574651726793890070672612132700388017593343516145
25 15 20 0.0001460758060246050070049627678487341174727913855768373209941738543183750841478211
25 15 21 0.0001664322000187938583431190499214635964796270972090591669112279953658676299731326
25 15 22 0.00607625078560395824306919223946660022375549536942509874348303706208681555592657
25 15 23 -2.832942272703959898201537997070919673560570487663166227536727029974647436756576e-05
25 15 24 0.000387709249095204488646418952572944497364277909114664202239945728315165694220356
25 15 25 -0.0009807242779777493693744256646214630179527071262583617764753925796915001482200337
25 15 26 -0.01081148770411046782483840465657167955861430619032227655958918133069589317062663
25 16 16 0.03296394005081124032310518271340228576666106524003541680442214142662657327422218
25 16 17 -0.05323536899370931425190949055656271770236071005134565607928426275951448367453266
25 16 18 0.0296226578921623222755527343022954340986872763679424234870516379444470610018134
25 16 19 0.05475319621667289980344392982105853262606235765096403233163898207981537956983494
25 16 20 -0.006684392295153967610224288871610580338872247186936325994699497142462413191911291
25 16 21 -0.01811025895600584776385742700773633407929221734971531422104351227590904482027863
25 16 22 -0.02572443818257455645535759802631268061432800266151468960036011079162306581461846
25 16 23 0.0005159294499594631514268024520903260903241326557318114178191248431286204744333157
25 16 24 0.0018757593910850135378060919695977359847239194052724044403066427515114958687276
25 16 25 0.002763353773334360563229979737504545891638968218243953290326974802155060654366307
25 16 26 0.003111004767822264630916537896210776503565003477279325939475641348126023123636473
25 17 17 0.006320393995427048611590887156517444961500700537493504304708168683995646937867859
25 17 18 -0.006708300343671790451441006761065315727107958001422460681838506113423543327954312
25 17 19 -0.01585990928251992907242220515320164094891889178342478067852099721332222242304219
25 17 20 0.002117079456285679980315655046171257895406705000745934963549579266664103624810199
25 17 21 0.008078473634714916066939468775935611707588758870952041985741415981635634878612399
25 17 22 0.01378957268611257541475412674872435727592432336863572946589550890941324925815328
25 17 23 -0.0002018960204315209707388665472072142487590186968666263745864230427563501366937219
25 17 24 -0.00106278296781461038263158177039478763859224987644840062882331911713739671347275
25 17 25 -0.001738058978396122902991284088205126170013156541479404684070661485615623007975942
25 17 26 -0.002797707378722846443628782130287732668254528110687281141313977440373851001190147
25 18 18 0.002331042394223576995195508237497129921714295510234374738301237367323056381189229
25 18 19 -0.008529412189258530580114642091385382473433184753554747887070799785242670091991513
25 18 20 -0.001423017378714911968641082767694911165256535667760747306368481479836310113105685
25 18 21 0.004001365667182213071634466370130001247284227692474634549550099615888028125473336
25 18 22 0.01051817352956866364326839735387742128557468213143437934519196357180410757882802
25 18 23 0.0001975867374630119752691265405187058144474529698566196129621262526358325040523004
25 18 24 -0.0003797367934661159080187264709886254969494215269322050520340675853187713596256721
25 18 25 -0.001169028552414667846706105378764596226410619144627567064423421855304845298194932
25 18 26 -0.002051480769631548828451381594879873624053490772094972470308708258270699835333643
25 19 19 0.009069293973709917713546690113030978098631014743574301365247327292158219758268193
25 19 20 8.887436610942376242690400810872127011693938567453450350091529048139215740230398e-06
25 19 21 -0.005483621213843851161489224296154609729681706565022311213683889056108278477451164
25 19 22 -0.01512994017947987705972447386549085745962397757039324592447956126220687727992881
25 19 23 -2.101602355746479949807887750533339715733168770469650932328337336688214434943854e-06
25 19 24 0.0007507839336036408889430101330490378995608482688312372902365957893541409047245559
25 19 25 0.001500935747530540640820785417109822669405713355620161327413346914544492163259327
25 19 26 0.003494931720165941634890670996140833146326777269008265564443665723982613602561151
25 20 20 0.0003759026034391678741511933287085367607246659149566710346872588818137096962096427
25 20 21 -0.001673278026293281873175609247305042031091387542595569364838018129286672277645348
25 20 22 0.0125998581496419846446637352383279517766195077321520977549951833022071310195702
25 20 23 -9.574517805645444575485829078350924820488946233223318710575771111343353438981536e-05
25 20 24 0.0003317643309014319067467305885779436185685186700298621784086469625291315867792808
25 20 25 0.0008316964126274061475263754236775210686554044464640123006255500692835563994035496
25 20 26 -0.002355681005596050433495680873888989343985885868100902420014696107515209798147142
25 21 21 0.002058570516645646493000057521872337530091944361948373835865264661283943813262245
25 21 22 -0.03008727201044103994829179424035246163769902457564617269965877089824327726381717
25 21 23 -2.31957772757169911568097473143876183430654968167122177149224967458059704169851e-07
25 21 24 -0.0005266746194496773930221934013938095155932664103371909196516694195997583175947269
25 21 25 -0.001026440947932550394041352255473514601956575952573971107915210733595103628648387
25 21 26 0.006632415557930925852547035124266359253541080429721086124003132390524190583091289
25 22 22 0.02894469080364914319648138530661398520969542672193160475215547524897363146557333
25 22 23 -7.27403293022709709566270006994277058575995180302198722556866246888232599041837e-07
25 22 24 9.868413091089406800445262110868025075693737293785591093059587087358170943485234e-06
25 22 25 -7.203754174897396892461541221972030995468775836964409760339246769545868982150335e-06
25 22 26 -0.007378986369249717439225420822848569503246926385155820174532277970099416898861834
25 23 23 3.052004504932471276703124922634744421435251844268734586015060021305069389420948e-05
25 23 24 -0.0005151106465322055411244575692383071858854456959979577849837671320271487087265252
25 23 25 0.001167664250486014018504040271796877663426674405666873114221767842009327532545022
25 23 26 0.0006747481008955624856606884994058918466901179538367611749883298345301881998670835
25 24 24 0.0001599483565712669684892601972145904152449224244528375849226114314079651679118752
25 24 25 -0.001107498040050482187785110912402223156967127729022999530566586649350858402106765
25 24 26 -0.0002504920998915921985620583828831894341912977762644894843156817861930734589974711
25 25 25 0.0006177974436060189991850540219547817092281468285187143032123028649433705040203111
25 25 26 -0.002860471897489752422112955083198886053857038137357517884690814984288445386938089
25 26 26 1.997725756071517216504368157418107943605581325441957261541124812891900457520979e-23
26 0 0 0.1480325626899284655330933139044155443137245450424709629959702291525336221080438
26 0 1 -0.1233516681992944329987092685015100859658751024309582035109268337800385569308351
26 0 2 0.0304500376227778352442097773895413966789622026012655510848039667747325113557647
26 0 3 0.06116094837292281533150989973644532399806051122107837853075964291555650639335784
26 0 4 0.00576677859830659477507093232599455751420917401130785610660090036146350776480386
26 0 5 -0.007768767555951843440182066621485160657422168254796269635159457122458839435364911
26 0 6 -0.02573929863271489519574552371006627470522642286046293249462576858639187454571499
26 0 7 -0.002005105029937203042771921089807919145855809408457639806289185692264145138721843
26 0 8 -1.011501263932091786257758847561602233232267655688250879614287095397665351693243e-05
26 0 9 0.002266359568246048804791847398626431062606624709160783262302151784965656563698849
26 0 10 0.004092793707409275050369453240900879982945142003942542165615820709549615624785852
26 0 11 -0.1224674138534690862118557414179095627552755914544975015389002511862007430813185
26 0 12 0.08493356973929670941502652926935440324121897669302914767425902554518977944678324
26 0 13 -0.03080472398776537555073460548709637108406710705117949698878994864498220930780063
26 0 14 -0.03062682407186341822093892003034417303312914401718830419544694765249386238024078
26 0 15 0.003028795015978696764979636138619597571587353414696638828729959738968966518812085
26 0 16 0.002578012007594734449714890842359588593395554693486352165972009147316307201728692
26 0 17 0.003134528577811045065322523656847445841007731266217688291934853988542659394792368
26 0 18 0.02377262136637389408351662953290907924316873925338330496506631856228931613244474
26 0 19 -0.007071708677395682965193807796100732377226022455170009131411277481656397459700791
26 0 20 0.001524128328803477082187651328553922204226907203884084227149309688631825465779044
26 0 21 0.001529650757963270740151707932473735087860072792696511438790113915745339139324997
26 1 1 0.1756813113952557438113591282101643192136980390859604918917152534176383096866929
26 1 2 -0.1923820443682425673436877594296924809553568481857113390392851362125806351240304
26 1 3 -0.1841330087176733932774566653138811036604364069814195715200905915296793577953734
26 1 4 0.06076416717022676080113890159410570322811920537218847299758591017720522354002735
26 1 5 0.08718918646114227549022412356270696691630037167688336761839662616179311577087695
26 1 6 0.06485687080722424771208989680435054946978446025782351510173285178077076628571669
26 1 7 -0.005848912506229582895221617589123563928719777157080289890393633000736622992615707
26 1 8 -0.01104602523347935728814216045288194776003736627992480210806653584238598481043682
26 1 9 -0.01784923002460015333657593467225243587010635181211245825618305091310224681798098
26 1 10 -0.02603220045400265386535400147236530749558919472006632160413765033687487340069708
26 1 11 -0.1869542171394829188030229132087439168965615059969705662448950196788500171132417
26 1 12 0.009772339695921731241252931530162175066489925780961722295525731039637230742214895
26 1 13 0.04087987000619561920873565243884254071243439719958377558506358483738071529301637
26 1 14 0.06790232813656396064383175154744658393768135450082672097694485122242323182227236
26 1 15 -0.008201098677732489287012348500447604640925994119808172369475109618146564076182106
26 1 16 -0.01450032050839097064054265645538185485973123933586392842266586478679055997140942
26 1 17 -0.01144707169684776274166847668816365039055210087108698673626571346687807769555399
26 1 18 0.1939053484135951245187095968440432787269155015976205306326418963020283977102698
26 1 19 -0.105075272603491478130094658442022906737844062422367820638909884079186514659169
26 1 20 0.01437680650135855122594115696941779575501718215793585413667433104982080005979569
26 1 21 0.02107209533367120220173585109711024482991772550876753965838425594522110806623607
26 2 2 0.05823933297374586048286427006838180145225270664186510035775133393550132684036903
26 2 3 0.01994988990358977622320712213256471538276601083502655385368673234669347579730768
26 2 4 -0.03739748048627785364440219004494077689195478672103839647651417614186464650998162
26 2 5 -0.03852241546758919744527353420839595589695422123399989608027745142565440321388676
26 2 6 0.004349444411192357258692252305103484406223112699776218032489310979775640461867439
26 2 7 0.005447517097000321737076977358198354003361846068484650825146437707629491968950851
26 2 8 0.00755992517288069165866351108714349648547584946695720085061782894939264446714717
26 2 9 0.00828370888426882879573260853132018369048814611043475359028668768285886463418432
26 2 10 0.005312355057131501638496232493117186795986530480603590944312978460835292526579674
26 2 11 0.003079704073111885077825405214680936654816972205335174419629692442455441680063664
26 2 12 -0.0179367519848479162923053096502102006505262741435144001812984955777045222140507
26 2 13 0.004450221425253206051014449670201197238650735298781041574621250308279397667961079
26 2 14 0.0003858486043003981315031486304097880227583740517713106221182770003015382865517367
26 2 15 0.001822004388026619261098612587655300302189080908109283785156808086898736050262108
26 2 16 0.004118709423065216514612145445640624311509418730992995541728293928655977696751269
26 2 17 0.001645224661298581525275825495190355408801096844074766362934402241214539453858449
26 2 18 -0.0378866418884376925155124317827749160333011793076813294460325678492815068998585
26 2 19 0.03069600086786612798321752422410627596244041200213605561734506212425651912429129
26 2 20 -0.006931566418920357521448985546964758667647939750363306704586161038445351807084362
26 2 21 -0.009854035591570870982285451586342866744517232256070552681439896645172259250816897
26 3 3 6.434131146091037700693211223266356160455360238467461749342155523261559315616252
26 3 4 5.819995118016783342985865214280765240541956090090128892814561868777223332635354e-06
26 3 5 -0.0001016226408410290961621281499333100273740137164959138352202508671185572086013229
26 3 6 -0.0001591853584223957106332799704221479574850353683968294073136995201271335481269373
26 3 7 -1.659777203945663365098008743440357471942187219685991526825150941100538014426095e-06
26 3 8 1.116275174994471966103211690674631397389392694825465909608707892016722451647881e-05
26 3 9 3.86848805213573808704492715440253163522607962676647293835870273824063102551108e-05
26 3 10 6.008336468333996662052142773165002926667134416703722212164598839530397757242151e-05
26 3 11 -3.363205642349550517507530146112280037232876337010587006015556600135207788071296e-05
26 3 12 -6.433815015944041729165327208002959847397686998237777218686100731397284546105741
26 3 13 -0.0001071299246583830640430462458036515140336293088684572003594477142492969274056432
26 3 14 -0.0001734225701951251335015217792313548993097158820518181742577286250893663232745927
26 3 15 1.897395798732778622349711735754493281729236202738064440998678453769549119427183e-05
26 3 16 3.131755660922386340849973152318033121266108045456386846440905866537952726533373e-05
26 3 17 3.35915084169522439649587304349110217763145907192894186738319276181729981093598e-05
26 3 18 6.43379006074543676242576831902240244330246238081726279063831906799338244054568
26 3 19 0.0001252036510595828970158782569333925871752764159916624722184453748459120228405969
26 3 20 -2.095460183673303664955669575767107921055182536982707420595389951108250614278318e-05
26 3 21 -2.675952802795671880811620417941197834811093852428620110506393766468860509146458e-05
26 4 4 0.03219442481883561857929186317546411937267149042126770781466833757840228363643401
26 4 5 0.009598763535161346536057697229771967677753641997678322128983381053395848069665789
26 4 6 -0.04906209839693287439501343471340532923067308304565544758654131420401481909715968
26 4 7 -0.00783553244499258069922704174191656925284370039173682251504535818932368832599542
26 4 8 -0.001238654996226850927781325281412403414901936569093409433841539067545306649674006
26 4 9 -0.002292130733061250022455660219744000637154936008858291046193396218060877636293284
26 4 10 0.01926351012771758904207798731780891701670525675534710238356476223930452432354088
26 4 11 -0.002442386035128822849995633455590868300895790169732746813311020365060602773014743
26 4 12 0.002638992006039832606338746284845776677748359409187342855355453011033426930732302
26 4 13 -0.07037331639993109633403283855103531479881627915447305861195586345020736991479384
26 4 14 -0.01511882183467571350719914675917662076867062648932464776307687980655673100018415
26 4 15 0.008352800349602122738846389763535578374394721718973276336310896671523948434150386
26 4 16 0.00935737281536646078128492245455587711363130971595513828591873290361784724609515
26 4 17 0.003777676169936253430227562670725466037025060678804877880425300125639868619242442
26 4 18 -0.0008503081202387765395716792895901254111825055202148081467178342234813936652267621
26 4 19 0.03697657158635475330055147484105546367816685463333040373324921210148039260929964
26 4 20 -0.000314681966522154594165349818305058113882040046532606068426247452205293338638199
26 4 21 -0.01554448819719870698973270394914155817168386473289895410919705757922310199290699
26 5 5 2.786273006944818869952642497594222260358180569897994093720314022526903496334133
26 5 6 8.356860732302571326373366456411906703863433022428778068659064993341684679997554
26 5 7 3.056929499276996078304475788753818159493621024400403760948200159603008129939686e-06
26 5 8 -9.314026940055326986614923576547714800566190462957585041138832984315272011530143e-05
26 5 9 -0.0001303425188296566897949728609121974096945009873228272543110198786968789641466378
26 5 10 8.068094745460849162135294880925768428757969907351782604905245776537822954385239e-05
26 5 11 4.249013780993987982415910174866719281958005544649587746698052710014286595817764e-05
26 5 12 -0.000349830540264963246630136058330597224296475565410767462073933373703638112011822
26 5 13 -2.785815051094178396884720676006977065968325245310919539327208787064367003681453
26 5 14 -5.571798224903371745762973786984518902523236034631022848652678923310077468531233
26 5 15 -1.549795897756903198862707935317144632494222341795841501869303220917398175142371e-06
26 5 16 -6.622937651581393671777842831998217956650302486502741962959996340630654263005083e-06
26 5 17 3.350927794369552166444672265825057879065670495876437600302711005676401046403179e-05
26 5 18 0.0003661748079614077901229009377821420457399101046099562796982331702654759889792609
26 5 19 2.785784165739450904553229016750169035038421376578867402084638741986193909955909
26 5 20 4.286588396606481374155736188904101134008273735754604831341261447446493073084522e-06
26 5 21 6.288552009994487787382928843643555953398125093402758221926548964580477131663113e-05
26 6 6 0.1516919375364463222546282534758003730195390317223111731104858734180553371125766
26 6 7 -0.0002189638309717299821911714140688400478990470911736755548260080856992379635186399
26 6 8 0.006656036079785500579848191728224541802056219024102554446542108824131397263506329
26 6 9 0.007604245072048474937899487386250567759262383441480633796195220798898418330097703
26 6 10 -0.01107579409006394314157381594542942459878867546471469910318747171999334074339878
26 6 11 -0.001491768813326503779466786266969857504539665236075095535685042783339568130154358
26 6 12 0.01017494081337107853365838978819199834558083756626410282242309514131791639795657
26 6 13 -0.02280466189247906218089633182411093357171065574950940038965587168751909899694497
26 6 14 -0.03674183793297871944240058460389406266525371668957388887291545914734484056450263
26 6 15 -0.001448158283369675161535517657720649757145253401331293196875025748708084166756937
26 6 16 -0.001587219151460571626127339983179962208418629157662680768854254103289895531608893
26 6 17 -0.005289437469204710448477860510304490263582926714640772337454611373842749499707458
26 6 18 -0.01014384221558918080716147092785519489477589354190181959227214152171008023252483
26 6 19 0.02404504724579034808483432077695464755017792316659802936736930292352681548636459
26 6 20 0.001384380575448195774062766576304270830885735507332738055323259269969056073025536
26 6 21 -0.002908188450995291626312777009485151560693432267168799011268882859465935452277463
26 7 7 0.004054801303587024588647238001856949860843114595524963294340636888538555646495981
26 7 8 -0.001785549111321672266955621881996655258808926672707254051241234617183159620727932
26 7 9 -0.01977903637073879447682305726420788889771009276092436642082135341024292415151812
26 7 10 0.005534950911727276501703378139205307860971186897492533154610406358445534325376134
26 7 11 -0.0008160436764022292960573256155373359035316266563889571214436627834833802458861349
26 7 12 0.0005124855573276437738480148860798075022161526543130758234093915663286624921741335
26 7 13 0.0003755243319281485075627653254656360154290261128379217668206755055244376850695752
26 7 14 0.0006486924126871687960706019798950315085669943113634500858771464890959400825489202
26 7 15 -0.007316972535791298284382105335948003764042771316089583795370663274153980113110754
26 7 16 0.01442744525690971072697504602369998524170001234581315174311919385084536521730199
26 7 17 -0.0111204834864054796038928172392595966796809853235393588925284311607730214775567
26 7 18 0.0005728559825267603142528179401656295893102589832698153965836007105941579038444048
26 7 19 -0.0008573787890816856181751705108525909302032945238289822084983432746489021683663132
26 7 20 0.003361070920712808207845184430543328875084360254381827240390868932183968256437362
26 7 21 -0.01022487065502248661128710470828153162164880642800790579967330103820914211002304
26 8 8 5.290224210165700012473471407713448396151811407841249003131943592938593992743113
26 8 9 -0.9919150097309993552467893325967926420351151584733185091531602641518719098504243
26 8 10 3.306392127349700054558847857183659438203600629751943711563602009701572401711356
26 8 11 -5.891110632089537544170961754355795960339515256895300988639242094957805473180846e-07
26 8 12 7.442676823775780899937327126231437559391610062295883784548993831532127537881306e-06
26 8 13 -1.47143954610486882454231053410432467452474424504373535678951730768311427084151e-05
26 8 14 -1.511356443480051268126826996192660902491737838734986385899674764989140260271002e-05
26 8 15 -5.290219091014966326979286230545207786008507401853724829029809013873853743475383
26 8 16 -4.298302601723931994892676486273795465807000895282611926056804226798798714510859
26 8 17 2.975750329073795826122920670506712107405333245259787640930983798012790528858071
26 8 18 -8.504755506646910721282023290152072267648138045200699668972829903569743980585044e-06
26 8 19 1.49785243987352619689743250808611528041912810038672706545204361855499311918159e-05
26 8 20 5.290219019071184298709474468924603350675791568793515072152334590062940848347842
26 8 21 -0.9919208594709452703948208565241853779630802722380024987605459912873028587159473
26 9 9 2.786155411721340385032359193773011452655805724006640230903539011161677978232914
26 9 10 5.571633863228445717055468748942327458304675767272045451731309081725823621318861
26 9 11 -1.480228966920442168382702900573865096896407439772387834508039581294425027449123e-05
26 9 12 0.0001085048284863573614018262840559779136629849753839681785682841999503185781287129
26 9 13 -9.963838431018928100263133277875134854773941570045752827983338335369558683491139e-05
26 9 14 -0.0001560906280354573912277586834394798521955575792505560835787488316253392078326694
26 9 15 3.752662046825613072168174733952102992571334573726062827292455901453193677776726e-05
26 9 16 -2.786036439566559156608627711434684319539766583009528899181324877450277122822655
26 9 17 -8.35748208971666047221205839473327587106313133449573591410911333359985597633654
26 9 18 -0.0001121237072027088450306735689020315965457902565244357742609205834656998679363922
26 9 19 0.0001062669519264027306903671166560386162418928435438376046850621833582934835496244
26 9 20 -3.760468548304000042280428949574018824903647141544062797967940106726344943746917e-05
26 9 21 2.786026275541567279633920300816789437478920888027759384244807530239781017699712
26 10 10 0.06929821890064777011943681197643574189751144079882530434600338894000489709568757
26 10 11 0.0005113043860186604647989929867431935306830120295009308257371293322828161692308005
26 10 12 -8.209412814418425931307277540641301670585952170181834313721564411285469356142869e-05
26 10 13 0.001000494263931125793340847164927682696219537033911999686754610165485938495154454
26 10 14 0.001198309135662679746523251318400179716338733753954380353359501285182921007718691
26 10 15 -0.002428255644009306107694639152683082108544804290735628857595228386726228435735875
26 10 16 -0.008284329614959864860163260597753322383411366729921354313613454049036310812137022
26 10 17 -0.09298627682319162086305151516767853582697641602017480537647699753061834565377221
26 10 18 -0.0006008055137303153994837522025018757924611272330294676451562199885775466513780507
26 10 19 -0.0008411560405823900417982784613978552469301176128979241898310557620456871544206092
26 10 20 0.002331822825651403187003521392597835389685955214113987189113800754951884048010556
26 10 21 0.009594084503099856124393607471542526424841447462195941977722591930305414762335209
26 11 11 0.02107686066776498351542004772068063693500632087119941394013466110653599904851327
26 11 12 -0.02608229833866900102987838692261115901687347077033711041799812912366368702503269
26 11 13 0.009674474644858520820434183990560724502354643790032052342546909565951710502535083
26 11 14 0.0187233912369375512819159287407240673693851027406442980094947506819748875719326
26 11 15 -0.001176465935548869768526786403153540493992671348087726619940182933238072662963879
26 11 16 -0.002935012204439880980689214637442730568185173447940207954470397936158421907051306
26 11 17 -0.005804771334488336604955924564777696881549537256446432997971515357278168139908684
26 11 18 0.002888084515535018192376410448794299539499751036055529158054409912712943112416722
26 11 19 -0.002003001962224589898571964375767209744020464623337006899867221507773228837694195
26 11 20 0.0004166625725871782805512919036323454128397812149605358094034560409293332122595579
26 11 21 0.0003917656575754207592439232234176947484545224632167417230822026930613655440928745
26 12 12 0.04807646034674202529008918881665401874699288438177764759718873550540458039580991
26 12 13 -0.0287676655866597402850198375728665308926399727558078838552196835336262128485181
26 12 14 -0.05617996796435491596673560809931245758011942364464261312770795719268714640944678
26 12 15 0.00390185708402818051989870217692243082643620193341108349337889418932863201220997
26 12 16 0.01130330075581285230179118795126981459072125088806949494077090060272049919730591
26 12 17 0.02267686611679183501137627467339733795047734637944045780040318192688100738418227
26 12 18 -0.0586305400766728692827127984263652760423255387916156250282591323687000438342651
26 12 19 0.03479068788745101698622538584998092820540645246335156390331583277132277085135783
26 12 20 -0.004694284765238362239248192697247838569862034206147402830180222398674221397265486
26 12 21 -0.009270064970185879017243435583109767650069459740361689714052258644841400118254647
26 13 13 0.02269864006126954083487109265718231177767654986629408876055439977333100540197101
26 13 14 0.01618267029433322081110394464639304084316537551814852599230672067794681980056985
26 13 15 -0.005816821873894896308257852371009990135091852141934938652890531751176657216201291
26 13 16 -0.009673469416343151278926518862629006845030688478734466451855570561089302245124383
26 13 17 -0.01162026735079593000606832010703286162894821380673616918578623719484662317394243
26 13 18 0.0001773218741304799197923221135831760275191262916486950135981522475109649466553511
26 13 19 -0.02197879790132432105565219893586282408343535720324111051261505629791445733798834
26 13 20 0.005634839854745609549352585920644952749754377576277347685695692076042611152165505
26 13 21 0.01080108335992316987220867833578266724333126345817337695667325810258665949462375
26 14 14 0.007813614517854842439093516587616081454318161299120222025662250558003618119865286
26 14 15 0.000114212920977982262681473996897065952308452626160494630205331364457595531231283
26 14 16 -0.001940718475495462370999650381575475645570665053951495739713136786060861162236291
26 14 17 -0.006527711885363036217623142312729746682636863347430332786581467063860017525911651
26 14 18 -0.0002624893111379122868476337313411634132506645738572598672558763704969738452719533
26 14 19 -0.001327904163716292195996107864625903245099036355658209833063119522548653185826235
26 14 20 0.0002306023214797793476559359462287089118214066424071263451285488677116970104966585
26 14 21 0.0007710332351660776345839028270081402042217758902586513689076129231738527561640671
26 15 15 0.003619840085879692410817313330937506663162315716758729466049657178462851806326713
26 15 16 0.0004152499875514873408758030606541760363538952795912250874997914570437827225817257
26 15 17 -0.006472407251768191164045380927558641093403949515166557311189233205840045310338085
26 15 18 -5.083436328619265831069896051286944333099569541125633765044843169788381453489157e-05
26 15 19 3.249004812280322539554928040017904188212188401164583262268329505234233185443464e-05
26 15 20 -0.003766106352536376557019447247170480925984443398887352083814689544723579381277201
26 15 21 0.001464676666087194110729278647960568008459745668477864480401648854974794315509895
26 16 16 0.004197070515229689764563792941466050179755980996116914138258889803739543406524907
26 16 17 0.001878191803271197451378946781817002083196532738353524622894343733746230007540418
26 16 18 -1.801174372766691029933497405450828783988237533096286833979323077318170375619257e-05
26 16 19 6.716184544980443633048606120446527284124012913578847741207409505344292962996574e-06
26 16 20 8.225342784010681222161179272675850919006386194537231296950645445584330054308765e-05
26 16 21 -0.005258356094238168339914512346548307921151280692175325129822683700669313868278621
26 17 17 0.009853269667565760498517184069787041842092630764659198426866988544042465376798905
26 17 18 0.0001321010668850900705263114877397606106611891801785576717984279410056040120123237
26 17 19 -8.135588954781431463320855204249193858159539857666877375993164008451265904636398e-05
26 17 20 9.276779227142057108031486312758630209912932362188082835375263977860742277469741e-05
26 17 21 -0.0007713708134518424455905686126108414215092401518532047340680800645741552974115467
26 18 18 0.005809465934720134792457042651723307087948096234208613313235810535819981565920102
26 18 19 -0.00345258339775073352898698141737960837618775711056923235068762252080513935989631
26 18 20 0.0004694050260950237539795790491317988492039839830733526285040067792786532703187081
26 18 21 0.0009330586147908621900514687667171414586367982934451837329641600599247547762190074
26 19 19 0.0008114966365082919051009597530660243805872788081213964480110999277437712503587293
26 19 20 -0.0002073557607697156983563242087286610687881715129730600191762744885549880300774014
26 19 21 -0.0004074454097265699354421191662399435220723541615468867337733974582306272420501677
26 20 20 0.0001184701766287829241734707206950041961080930686772240136676906434888194818054256
26 20 21 -0.0006315959725336552218987932452911486508455529378228250177469363160734488742658587
26 21 21 6.495672812384560366685306731956641990187342632651083895224032759992441427144116e-25
27 0 0 0.3423109737626711150012516577182690507042153045977431541228033186472774305177809
27 0 1 -0.815718696851323849891762459436788650831297127915015766737725391821296091878667
27 0 2 0.6659218847914505359943244975983443492181693157553429178787772286551203649031877
27 0 3 0.8773911488904995096432959632550688808461205864305715826648283024288007795386237
27 0 4 -0.2362595851387470511195678609123191154929645188264575298242890493429591676174005
27 0 5 -0.4408038768501858404455413038924210308216792082319225631917122412296672593142193
27 0 6 -0.413691354438116087758508980500804862231242680356307076620098378188491986669942
27 0 7 0.0360081694057399348573979830529333802025402612732897776169891759936992268467675
27 0 8 0.07634033093642052962487086157407370845256008896412924704289410991017864624312485
27 0 9 0.2169784391029514834520634080445282832145101814194376815038837294225887689482429
27 0 10 0.2071861033789513227790130822645645236953727281417174510624959740187320791657558
27 0 11 -0.001879107768463272469101557211168644326030126060278092124781124584038246012118216
27 0 12 -0.00789683362060818289916499393897550758963949796378003057764014354291184621660886
27 0 13 -0.01921135756010625019088683067134932047611550382905150079388733141502458577419474
27 0 14 -0.01059325030794291316411093639084010838581058830057714409766270002607123826395093
27 0 15 -0.02509196173858207694011355776154390780240980600355773139511946010591370075585883
27 0 16 0.1200006278368514384246978265580956954100720073958925652674156457741324569232675
27 0 17 0.3615139891472312433626918008007548074042130925573549012045961477187831599080957
27 0 18 -0.2648009550717708634934801847702244251133727208232095189168175928101095359386092
27 0 19 -0.5424553348699794480844176693874258673761221934987421380734248262602175209694661
27 0 20 0.08332817663079186211005432534008649322807468113089407604601210927838950148292483
27 0 21 0.1058972187130041477701512501747366322678106501726989855137399742766150481837001
27 0 22 0.1604589418380062781535991947175188645491614879008515185135708012852493492180773
27 0 23 -0.004146343281439552130698351031338874358054150923434831323333242431594973726210219
27 0 24 -0.009655536910312145461893468968645043927969476819551082551645413101531670676724368
27 0 25 -0.01079604200398995507365477045487471111644254651392602849557355784401910321918527
27 0 26 -0.02589328730211789753139756758400786764826091193304080682659976574255826334573749
27 0 27 -0.5158771597432682662806041624543140734419327989598996738724089302986192571663565
27 0 28 0.3321663153528043440587527218497594576498087605045176077944565229000567864319927
27 0 29 -0.09430103897157584252367836832381510665206454337217900830000819210864865176805511
27 0 30 -0.04407660163383114677914073824636410468977341341549907796295264888806423874928417
27 0 31 0.004688203736799398470684110329831697689658119821662516680865924187605565045836438
27 0 32 0.007547586130628379727337673929707151395111291708783392659105344224539010611486043
27 0 33 -0.0008013255635358205912840098224639598459414609679252227752512622416149363692513421
27 1 1 0.1140303980011862002688894509651215773443022306486204440878850342061748720457863
27 1 2 -0.1926140541533348864455346823339868267049199448578941999752794921770943454411508
27 1 3 -0.143149363326822993946606454389311052896715615668746981016618728000046851676955
27 1 4 0.1025954951935707961156439618339394044826177049876253919849010800989122118766902
27 1 5 0.1177299611079745555194874507078933083912116373246477506279505695322025284203028
27 1 6 0.05480977542945504506133124976382258696875276278653516541080579562366568857164829
27 1 7 -0.02147175760195527938006350472306202120611825618960361231857372060369949885142882
27 1 8 -0.03382726662629808339955258446875100218472386197135791701123505698698449993707056
27 1 9 -0.05704495002327808232817552052218387735867071864613914533794613671203722024831128
27 1 10 -0.05025356716478000318799564187925972222813331032836021132208529109963818437757304
27 1 11 0.001526832565746253274008244460596357760438861453975834147325473268269435376486471
27 1 12 0.004160646540595360558039210076879574607129569453300222040308385941092901975102657
27 1 13 0.004900721088772176938888980600360050212435201604559422043791746581303748412982584
27 1 14 0.0039251236053835865834370424859889487502811349597738542871436955668232154641335
27 1 15 0.01025810816037158609989317685432440113851288821294000778860579965738849476096705
27 1 16 -0.1683596276377574961002498220811118146556399553701009627038841730987245083006706
27 1 17 0.06416056787743408332548662617932662041315825377675078231240467540916447731918562
27 1 18 0.02609390663265376080249612553074191797453493654450543267312519570334701551606637
27 1 19 0.0442997952062088447561455558530661536264369462418374387599604177502048642943547
27 1 20 -0.01767579247827448166273642218907297763735274775854990326219735595238339915917348
27 1 21 -0.0195546025132046489566876981218474335339546654611309853316157613183697402067153
27 1 22 -0.02469288355252582103468488364397246250822761727723976833383148955776167734365215
27 1 23 0.001030822494366526405691065105018734756151663420743562643854644607484235840173649
27 1 24 0.003975642295303064529559379620661149045925062370003140737097763828052256062287999
27 1 25 0.006235076377736277341303252898929242143448823007771118554495146329234509704493323
27 1 26 0.003610546638894818278349243802868667689218273306369520795769963332944253345615402
27 1 27 0.207309931204257077272093080568637673309910719207225429066625745390785047114237
27 1 28 -0.1674657903512682403886939627624868440700709526508575826401778853186135970034515
27 1 29 0.0468504387995989559681241060370903132413571174303747942057762085014255424167846
27 1 30 0.06391883118205597664342445522693850075601029053876914076446285123791449515707248
27 1 31 -0.003079305356309356206225807837188639555411491544866827480283948599060208616425305
27 1 32 -0.009600296291717266536685046256729781278505749835327163408346193003348282164632099
27 1 33 -0.00664756152147676782154393305145573344921613231397240268710257752073541168641624
27 2 2 0.05097745028134987852868770981228013961299158555562984656477874064084437133638389
27 2 3 -0.03097396206351922793424786682307058354228016942601350413269837338225704542740365
27 2 4 -0.04689797158269150142030595465659470385265864244500840963355428513399048288236512
27 2 5 -0.02086768997548399442894611160018723446308104266012427692252183082478620064382185
27 2 6 0.05746218832064711642357954682208740977519173262758629075923481082728827990568833
27 2 7 0.013692751617023417893388138337314888404043463700681449184487003917630588677086
27 2 8 0.01680574415684211977998317953553916077309841703788915934563925746773591361754652
27 2 9 -0.001797419116777205450034227762838152912937283347797371717138079211850287128623207
27 2 10 -0.02718028740018312596240116658457980729133882579073103149930906925332123928225324
27 2 11 -0.001240178139929272161356901958502939430000546225238646537332023027288973564320352
27 2 12 -0.00198246730497079570270953314307316899548904327449440154599958323518070794958042
27 2 13 -0.0004846172407068629847422022745478881070485927852103982385901456486785732814219973
27 2 14 0.0002969556746960302455821274743233347534322568013308454201150881221367634620876524
27 2 15 0.003648102495819047506972868022448815540329214225094940875774035985295866332578119
27 2 16 -0.007855329741475794034928571841521850868025181468815026588789325681902866831913064
27 2 17 -0.02531433007240653991334011583256307606372778066439263846931175498702358245564503
27 2 18 0.02333807801360643587021968006627502369008253817358483211429169702096021588370159
27 2 19 0.06327794193325011383647391020441430270066560939606554271205857536365804114661131
27 2 20 -0.004190392671466281370055897861272403725132970513859716697189881072292504779951273
27 2 21 -0.008704851173696649947423930841507545700374722644240114525296911120624431585238115
27 2 22 -0.02101620565011567083487584849919733397711148661241466143754049167666821145946811
27 2 23 -0.0004171928377111895714594704654522259750203865286696239686113910003208944963893924
27 2 24 -0.0002282609625977463550704671667572718078223074937968163155746617154088820649526505
27 2 25 -0.0003042798055543625979142091725248535617919733103289559294300832402363997313473586
27 2 26 0.005376002169562615112371169427018437969624784734028105862734563756388324167417789
27 2 27 0.005659631991112688020907750990507507478530987116513989208412340014960069066194915
27 2 28 -0.001624913106350691298625028390971365771032963234711266427520714782040011667501813
27 2 29 -0.002520700601821925135061841653739302907305267679961426424933370256914070704218414
27 2 30 -0.01559547420690020507721491540710178013604362660335775442513588413311002467928207
27 2 31 0.001040057829965829530597468036540336459273766613951051120790281495324934490654962
27 2 32 0.002509684665095466153475664623233484527325080537715719256162817399879804316768667
27 2 33 0.00172789967374356760539830140456962242926413297773565690445960244796883762258641
27 3 3 6.434238773047866526598920854642612623957619180977100620462615292520743916846614
27 3 4 -1.091698243693621344663504441746262608388269162670785927341685339721015070933255e-06
27 3 5 -0.000163494304955681876665153958452985256706002002939288333379683793888559093793301
27 3 6 -0.0007180234949337936485259063143590873760600025253713102197206106904862730838730245
27 3 7 1.413640846964867655998245437365680347146572535835277382990059160779332419521328e-06
27 3 8 1.236431627730136041291905645131241932303909975685776444126384111057464584723224e-06
27 3 9 0.0002329526440262746964877435931786438030936092284899394495216486942296360079142555
27 3 10 0.0004879961488173557981478512610170513774790084129381711642114461118996194340675522
27 3 11 -2.205174177082698340715084225555200736031287052441276468380530451447903146560039e-07
27 3 12 -5.576120967483891973688091439185686565876256847689998089195114107280463905538131e-06
27 3 13 -1.745369977932068376191257182184512806566419868632023094009211862725062760897919e-05
27 3 14 -3.434732235040114905788809016352796728844211326816804508822444932825069571769095e-05
27 3 15 -9.6263460095211075951512819196363406971793797437407584503470981936248874187528e-05
27 3 16 -0.0002883648033722316702128559765896985857350308826246475001991731741685070838348578
27 3 17 -6.433431586780836242130783305639930531511426563459438482680025027066018931670733
27 3 18 -0.0004185258302757246975917109801871285275743351112395305583577009263856518301038465
27 3 19 -0.0007925432076196474242495657281820707354943199688471090999354838175070893223290497
27 3 20 0.0001470918948748618982161702265411463570839398956994857681922010049179593550919156
27 3 21 0.0002065571129151236052319603556450334712125887962268725817708171077811409715747245
27 3 22 0.0003134222344195010661256785833974154467256073899984812890206319066043073902852847
27 3 23 -6.995659054423957639586304249166473989066399494514466056453437819912807728182563e-06
27 3 24 -2.612564932599341146655138873118942917955592715751365593454955365582253061404899e-05
27 3 25 -3.968359711932561831067660735986142961883052971964519289535303712436281723656976e-05
27 3 26 -7.548694545161054090921461776897968976765002418198124779231063477062852509023368e-05
27 3 27 6.433742998754620547928723778319459915503030500456505905561517235875306235536808
27 3 28 0.0003139525442420432761520304649789773863176551105391838051322292303599110560548012
27 3 29 -0.0001355835726551004307410125844760027911134481124725790693224125920535304900987532
27 3 30 -6.212112548735948917445000937546674665820405947516150272716721829339230530007056e-05
27 3 31 6.802134937467671925438488622357750682191133917586956766168346823965215491625794e-06
27 3 32 2.22085302026794038743805515527562086255514012029316255405466348749267584687403e-05
27 3 33 2.077651464360053504229820142738371720123547449829872972070117141535060421450446e-05
27 4 4 0.03067467322114449817752238206712298597398224376250570507647520918567054108349165
27 4 5 -0.01033794254407233868151589218208449057505411702493352857205742927033274545103135
27 4 6 -0.01633475564526301627048300251463350417021330321239355790515633833189428014913614
27 4 7 -0.0165509726903857685352731698388093458886542575690033184768738662424473007704764
27 4 8 0.006856874986265554844760233743637822428269223068503389835949261157885642981315222
27 4 9 0.002669993120010855465136765197158105503652850801459770000334049420629034321543446
27 4 10 0.02320562395542384878769008886750670955116312701890327039895391457204183505741631
27 4 11 0.002041668387580901384159482318078048272049790759929584566919642545773896590526394
27 4 12 -0.0001675559234197692625924859656103359145149827345336051602046217286301254042137912
27 4 13 0.0001945130379481779419311896151057415639168415099789754563097060260895032506417588
27 4 14 -0.00271372755983826289417703745911616465916998661352648891953996795513217331545496
27 4 15 -0.01012230841412502336936857171105722417811799229253555174142532591345843055059284
27 4 16 -0.0005923065170827849083797056165795750070964012470136552723621019478739886884951856
27 4 17 2.451112263988623349433922009102098293450879027724874405312817898117392857989596e-05
27 4 18 -0.0636646708333337630244212943601003592126016299992185171797139713590561617653893
27 4 19 0.01684453164270134018208278236004528675378662062721981273655773643021621520254007
27 4 20 0.01607113979066461480259651007485681591847870238790370742566472125964570452179436
27 4 21 0.0163222713358113228549807986995291912007226474474359259476309898566380022725932
27 4 22 -0.00275964149727306680309153499581023139245446538893064252200705512623409303283144
27 4 23 -0.0005317857362821882006992614686865865437119416837144550628617657987663369104683264
27 4 24 -0.004086105474377073391671204751724075541612442450515972028235556543042531827267006
27 4 25 -0.006849038932393358774048592545646535331904474580697263325185970520352056339699463
27 4 26 -0.0007197127909659962668288678853156624409981692861500001373762600897292327653068968
27 4 27 0.0007114400073409382000702946155668424485394814517163596605433980775771162026668037
27 4 28 0.02936660193193030483270917008597521738060656886835844638401718562218461427318598
27 4 29 0.00233091218478653402512698616324147513993283339245378028252741477554583596255359
27 4 30 -0.04103789418686643059481074922007302758258236990874950857478151176758324348214466
27 4 31 -0.001736607727401229435600942795684161511744233559205527539232853876020277619895832
27 4 32 0.006253949988882611111733903111592565023124046497458311011864362191039460164760548
27 4 33 0.009402595623159027102539703825741561737116409860196432209964601877689204366895454
27 5 5 2.78694362980051767455341468463556284960746682614654749750524549504176863695593
27 5 6 8.352427799850608778716696308584725042509043881779357041516802056263887534846105
27 5 7 -2.350766439399345190752402789819167313433930062714355163394996002600706465912602e-06
27 5 8 -0.0005929272764342826799962242957855987452790464038537250631398957306093001943248205
27 5 9 -0.0008995434904667121916508181651141844873966707009815540794533771568304097108604961
27 5 10 0.00205482569622457382680635400975247713488996697687600665959055433837576091835914
27 5 11 5.417102790228191696821453805509747686621058669176851686605739868527458051717858e-07
27 5 12 3.492124778409753370139102434490727728741233354123486812002515404268367050275684e-05
27 5 13 0.0001719328582347059879376495507240318073160397007996587867869032734252732020197013
27 5 14 -0.0001738282252999565487434563525328291210543070083680352718233942229622760939445971
27 5 15 -0.0004521101090117080074554499503029800450916639932847972747062000587435784488333701
27 5 16 -0.0001367935816087850487497252248451290387917131358600246655441559360896450347043829
27 5 17 -0.0003685094866089171894611360599582262179415766258993954872929304498105387805852221
27 5 18 -2.786476575430735180327325183950976110879787776740395182045014362371795873242687
27 5 19 -5.572257126719581189632093106914655729586178824908329568252057836063029295441013
27 5 20 0.0004472871493454947176285206246290973441617673663388873516609301686563190004702282
27 5 21 0.0006888390963327880632305394559754658458718314553536647755780810991882772425727577
27 5 22 0.0007098254714000496557013940457049824195804224180713315750759756031445821932686337
27 5 23 -2.166035905708451830637004261398521459685737068864532951716449921474497816015651e-05
27 5 24 -0.0001079143518414979292373494253064757479739830231534395191514512016401161322320577
27 5 25 -0.0001727924174227732336633945342639784522864787533399905989961283757575799789289596
27 5 26 -0.0002635403934385142790116187890666896152568907437128293309591316567102861571726305
27 5 27 0.0007663439633304991255708452519647873261422087712351170503425318839759819640496851
27 5 28 2.786107630557041591829041016060883928939583233491561421610423272457288875412415
27 5 29 -0.0003257721741120083659510696333623151995577866128662542718725550607887978931038013
27 5 30 -0.0003917923914494984316271682613003566777688141196250837553975023921637808108283995
27 5 31 9.332266617276567498345860267460881196335918262762983183673780778954763368228711e-06
27 5 32 9.936383682455016987278698297977464190825047495038766234936530466859899481078946e-05
27 5 33 0.0001885697155731937284438311612362904298345503030287047076563197577745488682673715
27 6 6 0.3485828106750693822778782594009229657084831280523060694091708351897464736011266
27 6 7 5.553212841913519968775036299087653797397831662955212427593949868493103598213717e-05
27 6 8 0.02328123374023806722234668004473567497898442124052997615905918215728288496781102
27 6 9 0.02555327539263974436783927147551662221072904949782629832694944313643076661331712
27 6 10 -0.1067705017962166634801524243211582441146697191141053299133507600491533504509293
27 6 11 -1.538161304131372510458930360579064283944748657994503857722573091042850031024943e-05
27 6 12 -0.001051679058661919495301862062658918807632835042619476558428341760481669734482228
27 6 13 -0.006155175346929419903613831264511376411583495683094439822869176238673897833020655
27 6 14 0.008854829614650241482249032603887628597540908862343133037161946638642136925305661
27 6 15 0.02334531372888648124481773838478341781478602991823204960469751758975002509337764
27 6 16 0.01793189341151471230938751673331550858251489702406893774107383050625793030485273
27 6 17 -0.02094314566748667051817283017011573229336504487841334916323051124431880607898874
27 6 18 0.009530800302792469528890677801563235972771965032979907660540686197538181165348205
27 6 19 -0.01412342824234447875796496665980351758236759105584711476917754125698262799903409
27 6 20 -0.02530870893979420217691944776868929968564538921750541375506079640908901954595983
27 6 21 -0.03824891036915172409518352024535099848960446952344573102996532033188041070011148
27 6 22 -0.04295359865187188274872665265576776847130679020587061034920266777117316413215251
27 6 23 0.001238250391194984552079692420736671158724119088812759891500047115552884694672544
27 6 24 0.005831651829464418588904520864946850862988666255228451209475736083005142652504142
27 6 25 0.009265069332781223105174776825685751292538872596654513553381495582667526768560024
27 6 26 0.01420411456764708790089229681280651531278784702912099178902149271783055729315128
27 6 27 -0.008345543451145402608122534831334721741116135845102358487932052412536364530759438
27 6 28 0.009750295550640425417939511406749186542053987607533774362508465288263369590074259
27 6 29 0.019931648747032669985702776262382270959747620120823662058836282802802406847335
27 6 30 0.02087802187502621025110209895414556211499854905539334808128876181207905124871092
27 6 31 -0.0007332483353289188459629572555451877682103507126959904301422175161189087413643871
27 6 32 -0.005475091709822984949481042570899332339339106030598025837839298143424191390163774
27 6 33 -0.009141199161239393343925441571976902501945657233489539968298519915836756006166746
27 7 7 0.004878966943633374678395780245475725808194973687011594800625720561488527741305029
27 7 8 -0.009821831224744843661763880052050821334319436606159882234915166021485917542802522
27 7 9 -0.001344614460464998174995503517394161681881470638267453997978878332545395408010787
27 7 10 0.00585363271782188605802209400567969644858070323626896693062595145785211502271481
27 7 11 -0.001078555691732326107683551109539315246000856769904530866720675810667257015078413
27 7 12 0.001708478441821939337986640732092639125684458570990630673768695327032478558346991
27 7 13 0.001204617245566495849602487181072128299124808334489146480016680237784804134378174
27 7 14 0.001323032599650173505180151018388049384742880976053288225242746539326199520239189
27 7 15 -0.006685074647405020369826420676839265795158447792569459163052789509725187821094049
27 7 16 -0.002995006332996200342617735391250697504542065852252298658103201791016776697208225
27 7 17 0.004634310937487998461385861594483045960862185734358698739250632480114401465820819
27 7 18 -0.001225801200484263613588068390335011048374539908635807258334292604397229671071777
27 7 19 -0.005039298773374414099554724244849380081269827891964735861828703235521830013566522
27 7 20 -0.01186526596955611873994996990407272459852772571016636483300267139717959663501603
27 7 21 0.01613043732028558721597419692858444431495343399617044621569492082519633811655545
27 7 22 -0.005050992417790862438480741600512327761887514188512061812100411276536440872500608
27 7 23 0.001849312862073746079417735481658959197025884822651208529175173373454716043274527
27 7 24 0.00023963347807741903263146325164784600449961644578382019993538294048548944626884
27 7 25 -0.004302134187319068109194849415266922222998372492347127001948873435472626602201453
27 7 26 -0.001098677042111403707047490499008199038620231634195719740161610854723741813673286
27 7 27 0.001229321890114341752620698596671462930024679595386174649180917346699743460102931
27 7 28 -0.002060672431018620341454737063460985546898135269501479279716246313094867758196722
27 7 29 0.008233369857652426079766013070882844601992535987692469669249338561158741140121929
27 7 30 -0.009385190908265774040516712366917770186479335774140425052227046427267968423838833
27 7 31 -0.0009425647013209477311175930171738833090731869164583335838116245586365309956894419
27 7 32 -0.001042522130840326720163164441072091996403710941471304909034042274126839484731354
27 7 33 0.005586397605293616662778930177831066756665696370059256352787404610029903013373244
27 8 8 5.29024640539056714760085213795474215219739321239943090769175442219960072315167
27 8 9 -0.9920149514543425167994543826268288410359086125173642812451646899861515532929766
27 8 10 3.306435635614711111920181585351166969255708486437857864266343077674653287509744
27 8 11 3.647082655166871026238644498625962420663402095030049628427805252875157363189114e-08
27 8 12 -5.871117039772574032913847852209150699570934835489128390813202297419860731625442e-06
27 8 13 1.589606681324468045541883099503597274775706741536464754117116973809333815291358e-05
27 8 14 -1.880059803805862515506385709429093384876543936705820166829468501602619521232931e-05
27 8 15 -2.955372297214154689185127070718207944524696772634922319080414448672452413874893e-05
27 8 16 8.893581689245989406966619524490224706342783610544611224430861917772895093846486e-06
27 8 17 1.901910205806097942258260959558682772633097023687411034886111719763845568150302e-05
27 8 18 -8.946537921815901350608388681642880908353869130396449610582208309651935043177511e-05
27 8 19 -4.71304908604954152587998338453002276750765745283824572776784159030182063936002e-05
27 8 20 -5.290188943903588453370112580502301253065967649193517369187372054693435429778504
27 8 21 -4.298201125252189949576087447159306707691326054547704208563637581102766754635051
27 8 22 2.975669949995900107189858922614746073742462092234354200184808745956564599608429
27 8 23 -2.844401586080788198550332564464874649492375518107831837446727229316592298574222e-06
27 8 24 -1.86639286952334315606201229748476721596952613915262116938156202856223025162433e-05
27 8 25 -3.18272702940777749483290077629584397348387108356676952316997787926288329340244e-05
27 8 26 1.178970729424531738148312528050656432343082904328911706714346396251823842611357e-05
27 8 27 -4.801617384275594443428778172792751267274941097987905274449754101382041527726976e-05
27 8 28 0.0001004513678550777690606815338882813499122839738797504026520133365548182144445883
27 8 29 5.290186448660684661820384248615690127219124954803837741890445129230916141792302
27 8 30 -0.9920475950395693350474194673905735839394281553937996281645439091828800287724766
27 8 31 3.163384796516979428807249407187537739371513786190767047910372890389871509809965e-06
27 8 32 2.207352051225731694409953666815863089890517675258337468532591353459738054148864e-05
27 8 33 4.134343026638686427333439598768864378217346482947877589886730257829230767245571e-05
27 9 9 2.786937218599659746426837472006238708977208386554666482086830724592941680264053
27 9 10 5.570402710720406757024525418048755006164793249363879859970051739135170622051131
27 9 11 -2.170255750724686641207352847798591137487648180606165975435061799503804751662485e-07
27 9 12 -1.949347819921460653200448229493193022985925263299158848606764169219892326443209e-05
27 9 13 -0.0002865388737356966386957798152252643086164354390839031142780881681428100591673168
27 9 14 0.0002056841331083983617796390053073552562237370565806551777909916949820330732197816
27 9 15 0.000196612203473494984536099358535158520191006916698370781724599842483123097061484
27 9 16 -0.0003955652316068220940488771153295566321124173534766665965623311512454511555171332
27 9 17 0.001094249692013505129682354519245511136162478863952959816480602715955523505644237
27 9 18 -0.0008151309201903750007819946941477313714815004270903735651132408786131006844850053
27 9 19 -0.001573625320889192641226623089929446912167169058206990052551886251844437344499348
27 9 20 0.0002044357138888941881580002501756850120295371388741454684233526752507318632744032
27 9 21 -2.786034510179923919892723668537186686861939186611702747480865755847220110557514
27 9 22 -8.353865652801550042149561412944828125706840350386255524285678089827821575453606
27 9 23 4.853221590440182900792760908567504688625522977338234136290360858934338596014708e-06
27 9 24 0.0001730197908171978446534620895533584734108946076929624918884040713304198780984638
27 9 25 0.0003387366178326417083069483797518717573763720627205344366777231359016773464565633
27 9 26 -0.0002297374908688818659739206325479670031259889207136639588279901773759051888312922
27 9 27 -0.0006604065952731241173283715824967765141660332642633130512732435347586665431514094
27 9 28 0.0006769342386926445017256667704072534712562308318529891206459643461340521199484227
27 9 29 -0.0001753454321971615537963864571668637911919079487506069185392090236511547056001215
27 9 30 2.786053891113685320931085679613887622584094725567579219194476117832307352691932
27 9 31 -8.317642501545727693379672550497347901757363721583519759537825040266735849189676e-06
27 9 32 -0.000127035754683372524616179328498595262297549643187888015492646689978752792431634
27 9 33 -0.0004263496943423768505100199910831255233090169079234101505817129743756675035544837
27 10 10 0.1484655980581803708559681209616659688871777191564558798210077529259697879033734
27 10 11 1.171914063637661277537099379048501505748198114834161467051163838069119092375085e-05
27 10 12 0.0005905586826573474564077016183116920170151154634714238069629111027811232801108529
27 10 13 0.0113583742608888779301503504957360394102601982329034000581329389223408297389099
27 10 14 -0.011435288900378013234732009870589227780274324747842972944339569162149495842705
27 10 15 -0.01514016739827321369867627439269627919583943188600043746433078371591518743577745
27 10 16 0.006039862808218491116961091444747310677067636339083648357055988320352392572074746
27 10 17 -0.01071962560792415626614616548861022424954875771228193508060584596108760777956324
27 10 18 0.004616342223547567963407658573411760099603537771211585296202381578728859915831235
27 10 19 0.009907836353910345101056958805697843721792275671816800391363119867741930568566713
27 10 20 -0.0005588398786352850156724649482937617785779548711410550580234826544907700774342834
27 10 21 -0.01253724685799951150801883566247597825776678817099275269051588689224507518122558
27 10 22 -0.2386059987530148192369760781660175960941553708528252563244889423915499415671339
27 10 23 -0.0006363479214622088981514454698401628586735351976836797378828026643012269207501839
27 10 24 -0.00939774353716619833914949556160039136813563432261270149883990621912647195767391
27 10 25 -0.01771835587694400693628185645849831129662013891706117093715660724997228681184368
27 10 26 0.005316971599428084331647176504769340778909275831857511182961566998830760586808357
27 10 27 0.002236142795999394255054993218182963713509666771811282005396478311811304131532658
27 10 28 -0.0005427083847609125812699193895691288423784695725621070729098207393952225992948116
27 10 29 -0.0008123985420310987804990324729839330462646592774177348196781102655844882665026972
27 10 30 0.01674007430430291396932888366076757636764793530521266848522480917366479704542368
27 10 31 0.0008106387590922585410233672208369815371160969724819552253568231500848124177334344
27 10 32 0.007592026244215532388247362561776642137567209182692333505339117932351951070964282
27 10 33 0.02045713899770129803032345089746561997438403000224839473333271278228405176096512
27 11 11 0.000552400771418841379800033212302355975719065092452002068195599242519408695649034
27 11 12 -0.001081316489162040768824497111261655024028990282503007870652626753079024221124233
27 11 13 0.0006650674034372331568294618353875319048366580351223111273137287209698860778893991
27 11 14 9.550213652244060986904612633803690766160113907356133623120962844546230230676618e-05
27 11 15 0.0001384156311681036411552272455322131426497145562451662612347779139685614802341947
27 11 16 0.0002758199116745039900927114785491336338062811725061822651790429985916623830742364
27 11 17 0.0002981887366489217989473927008287688709173864433432211154015280508632633002670675
27 11 18 -0.001030676694464573064453422483601610525474105222463543800904388143509630194085222
27 11 19 -0.001094099200154281026212910714028230881444960709282807335905280731974427016768455
27 11 20 0.0004141758786959393107104431783990569935676990471912860243989255469928311648084511
27 11 21 0.0007124820025605765764805226515781223997628941744932470612259852921268815077796159
27 11 22 0.0009777431318748516607025355548575439002900330675488203795167192834364601171489057
27 11 23 -0.002637462088538671316952883698710202109560861182376977254919166004530874315806749
27 11 24 0.00372096185859840896098218190657723890053555740785668221076726571935667418572133
27 11 25 -0.002424224211734593129388342397848798924438674455239790073755333137508127187607209
27 11 26 0.0001399467748605367638789940618667608522688330798082782346462129127306533802696527
27 11 27 -0.001109676106594949179118900668287434131320896768135291102134384940736237967477059
27 11 28 0.001573624503146127147331357381805125143234274450618960360112508015229759613083794
27 11 29 -0.0005506160341416678125932168221301726011721405007662778881487078562051214870645867
27 11 30 -0.0009536408343654083654394908072186920311625658688870178210096356283250795598943812
27 11 31 0.00206931412269933780298474919279065490748881574913025043303008263689282522847183
27 11 32 -0.001980495953968025428914523344514869249710225136041853426991572153879087686566225
27 11 33 1.531143692433122723766816334547709562573896226728006149940374248139898665503721e-06
27 12 12 5.348416844598814797590170422578871821658782206194340904011205954122044685881028
27 12 13 -1.174040412835590487059186168371685829707281377397352300497731768664572942042607
27 12 14 3.000318320953640883412825676301169272022733721510738397391598230524791900962749
27 12 15 -0.7826789821083306309438938304791380713168680054839746158485734104318263096905625
27 12 16 -1.093026354936381407827269012432416271399631128930039336103096935025330050838518e-06
27 12 17 -7.759803160955304558212912016397877504715730256704966459395006553132329480035879e-06
27 12 18 2.024078720591926559341839734939150907073157693897434438588771392813803426974206e-05
27 12 19 1.726058058657274763829615899479508682165091655172330554947948905181554923409718e-05
27 12 20 -1.254846650313247960268433787181355639352636285891963208712433053690307928301652e-05
27 12 21 -1.213419674510445086952825842903700560745776457663869142818424741194007032388444e-05
27 12 22 -6.573067787435644005632871886613376245201179085390274114979439305013049165071001e-06
27 12 23 -5.348415101446143929420266298810550839429032631247387639705740940630120462099323
27 12 24 -4.174371773370475897021432663069022484709367140657464447862980526836435393749409
27 12 25 2.348081178154040995590057815117414136016487992438787406896544243861480404693541
27 12 26 0.7827017457933206711635986583224813430095707715113680692494729043408619328548239
27 12 27 1.422060441704475241102434001120235337675242790857788827765188444923372746228868e-05
27 12 28 -2.417304536121447492636152442457493016735312263846813216045100590967315852271427e-05
27 12 29 1.34536805200814797514478901093875696900935919923474217919480044977960982870839e-05
27 12 30 1.457268669847320974727074651019012202576812086513638001907667975361364216536636e-05
27 12 31 5.348414964323451964829218986650220088380467921471385567921605470781505235859656
27 12 32 -1.174044190330782581392797239461608098361675205783072091238784303521052461429806
27 12 33 1.565380727901651302107492488801619414326440742031697934274671414926251512532276
27 13 13 3.014479497534808009003103056268410971431710974519880968578279392917177654589326
27 13 14 6.028933029947542462402707235064973514645899348689570007647233044881536958496691
27 13 15 2.009667249016387410390121255497699059178285128701948624396154332807910208808934
27 13 16 1.642522334139304143591097822023571791511523919959119007080280251368852927119631e-05
27 13 17 -5.656573863387031519390949862790594712849749854049740728097947083801338943493951e-05
27 13 18 5.258528560171004402976797117714816017264886254745868582063566359428779270383095e-05
27 13 19 9.318600197184221826023521678912222535251397310751003661591924141295504436897469e-05
27 13 20 -1.79785424900472425778251428290716078849033545004083338938309018091153732019746e-05
27 13 21 -4.357004811826074092003307678241116574433758926459485760434074224486764269433977e-05
27 13 22 -8.360725654288080262253099307727356311932144323419939348679916345152681049556876e-05
27 13 23 1.458680673498105600511389146310419686047791852514785766092711888325798017916033e-06
27 13 24 -3.014470201964187587933259733163453398670834902516113397291987244714547337040269
27 13 25 -6.028951411515831223510835009593631678225774551205380733527544948418837284301018
27 13 26 -2.009634197909462690879703313689953354890970258518473779268723053718200940848923
27 13 27 4.20511310490364679210974783465327385216890077532697392589153710489362390045839e-05
27 13 28 -5.017188946054202197541246611283628128534018283706079512630668389198777719003654e-05
27 13 29 1.846839504566157641443294555673450867938873261133576248728060323872498558417468e-05
27 13 30 3.416216404188172137637258169884151540075536794524217575681570507817018184753677e-05
27 13 31 -1.594427605724228183391148419537314357483662301506671854048326149309921368150709e-06
27 13 32 3.014471478685870425783217854278281861822753997885550015583695433966388415057487
27 13 33 -4.019301446925850101269824569187652414069254013295222144018286173009870101648433
27 14 14 0.02414138287791831575815503740143002436449705566924796723852598612911409844279904
27 14 15 -0.01215536162821792541117292544116086491054870566257185082183016746264596595588857
27 14 16 0.001808110605818105359661298359943750258022440900164038909889994557052632424309042
27 14 17 -0.002699199112214774953120158195511295817820995272854617200285038569048942154836108
27 14 18 0.0006477959192738154519022282998936895254705641689675932327015271096337498867494636
27 14 19 0.002197685858365307125630514138518168068428557170448801217290828112746115160753274
27 14 20 0.0008751138398243826966227785931906638205558840624004260960073867256463840125446372
27 14 21 -0.0008491968549361247960992504967907553707474310901930047044393267814310444523588273
27 14 22 -0.008291848409439029878189425248314293157046754302659629547836952957131566668146679
27 14 23 8.111849422578095227143280013524190998134287438505350257645961792612105587321264e-05
27 14 24 -0.002653958411060610915426676965680803117114854805510331035209782585250423067219291
27 14 25 0.001858220368971104597056700489616926456965494564526767299024994622819790909486787
27 14 26 -0.009918645000639278961285168365202349175762217719147407683900150920172707271940256
27 14 27 -0.0007890809015678376417455681416054346427712856260358835892809606714248111787771535
27 14 28 0.001512644932479176302091818402207137404105134839357182715606679283033375889235087
27 14 29 -0.001457968071440572203855913875370914118565773051179923914485685825068188331331632
27 14 30 0.0003968680735263788302850175425716862888012416783825301656635721456392078705405155
27 14 31 3.481780888455575712218513779651608800852313871666402532033644693076646438198629e-05
27 14 32 0.001563193233663058188434083619529984283436758298021590046997694931533303751278368
27 14 33 0.002236716627578646449887757075958515735856736941575152059391459900102711980774059
27 15 15 6.43405382653307268675198706216777826311671011311827916342630703856192675446533
27 15 16 3.129919593512818299374555504902670461294347452181224479323722648079931459695668e-05
27 15 17 -0.0001321598855414780786294024834878711650174568656256643528570395859309693695544074
27 15 18 0.0001402693323637332695408292039648823971794737989016467942291074018176227484964832
27 15 19 0.0002284848872191097531916714204654476191526945346845325936495423099403968138016469
27 15 20 -3.85625782114155467654849953313285555449815015458212119286433823621499031611491e-05
27 15 21 -0.0001287710030439981706219767945105275379051180730792116215292527161688585988893701
27 15 22 -0.0002611401507334014035366660372946098515831793075456317969837122510544281601800998
27 15 23 2.646295576402133809458406653434451689527009706095339306662413462807118107083041e-06
27 15 24 1.687618933516770945664051686325017124785832496758904658855078561216179471570443e-05
27 15 25 2.515866836346836402264730739269857985132994962451806731499426694396119164116531e-05
27 15 26 -6.433963981987106895122291669942640336356116617606628834786985485519059234196117
27 15 27 0.000114582641997557343219625538765096778685395869000092611244204931577305280090458
27 15 28 -0.0001445624444404158141215944165662374643679360151025727801395184576795285485989217
27 15 29 4.029376572420247520985819475910372673493960821714336653391953512568135281854546e-05
27 15 30 0.0001305946739946187940338198326417098766460660086765899237796024597395285350401888
27 15 31 -2.75823888245858629101773575928561686087040085061721998414372632841381406082897e-06
27 15 32 -1.839132130481509373416984168976574037611123803310651959253105926199431964863421e-05
27 15 33 6.433950368102828796366514207788708267044076549543366649816872398653390704286637
27 16 16 0.05135787928128662726999610110045682940443102490679471121258989610167986831504561
27 16 17 -0.08951543977033928287866127265560308624900709130982070585058598018660501439746382
27 16 18 0.0475658264605490304894736175606778215711196953466179053193198327090558873405308
27 16 19 0.09814192061454970294840944802740255434614050507487874305844356976559084693288971
27 16 20 -0.009298889152304397017066431967645789499415671112082927497978696213394583267595991
27 16 21 -0.03070937427791835210569624714112533320134350341607588241889743178113317450296642
27 16 22 -0.06172840207283040341845410181206742394397798912119370506534713672788483972866572
27 16 23 0.0005624674215373584763228509024046013223683239528804857174904066269533258766623009
27 16 24 0.002761595651947527098212312613614961057164771636747706201862240760254727377289946
27 16 25 0.004275746458518677192221026881671543678571468555709115624862738030265843945910771
27 16 26 0.00942697896037718636880455730568690934555061252304556427593392326508613339197412
27 16 27 0.01267519534829408792054856808698584744501390413387111119049777701694626296147016
27 16 28 -0.008916815953240281439958816924744656655507884224002061703156173293335938504597449
27 16 29 0.00144245345649622044695005651403759571141572140728487388158012381258912541461508
27 16 30 0.003881905789156497066695609156782336169943753878374090903529797124462797887685114
27 16 31 -1.572419263387947293567510121581768063518809193548690753709514655881871790598314e-05
27 16 32 -0.0002531144356082309306467037945933101827440613875406763159012728189255524986513984
27 16 33 -0.002336280978470457554088983387935860009282441463559112088700672660818780784421587
27 17 17 0.05046107632826489857670215547493807388570541638884007000525865676304623755432762
27 17 18 -0.0521555330398707396945802582818999738120380077693070741835365030864525414725868
27 17 19 -0.09751241499924984611476499900406155002670820447461856840629496220713217999666662
27 17 20 0.016353840173411834071535465260934054854764836100144734977089420544516962460687
27 17 21 0.04481148625859092743797090966648448026928005130539724510748810945252217427777569
27 17 22 0.08889087755382434506164436620271221142023129756667184279020947232806325019928181
27 17 23 -0.001565156880998590558234962232365638489178972234040853270560428042337113639261876
27 17 24 -0.005647899788502351311174611444100081005482048434722224586717646749902979180688053
27 17 25 -0.008150192157166125977673062455879472863596481763127159859462336974373152468729252
27 17 26 -0.01707932860048855340999145163723330293459797736781013193137878191030714376370306
27 17 27 -0.06855670484401861620092466002364737797432593258359854922439948614417871042037618
27 17 28 0.06921184408341036896748503792282006842856471009308018489261908612103294144101961
27 17 29 -0.02127273275256481335612549634601352097119571273197566822402328303343302698340447
27 17 30 -0.04217005537833681192045588972772275068789295282528865821874740954642466452829216
27 17 31 0.002001258629348035581663213127318809849000891764551256790936149498336688314721221
27 17 32 0.005884826876072267257015533395586810423422159598953623292673121889254372855149614
27 17 33 0.01260597792457135130782029033139764674574155930301429432124044769443540214472657
27 18 18 0.03400304290358226951658685641385717671481075477528991067814667098548466032392204
27 18 19 0.002992602042247826316363241732731483029157975737649669469321584796900596728239005
27 18 20 -0.019097820205181354336521918355105412601019077828894066389106904478985051258489
27 18 21 -0.01979978964503979547064525097784818871902980899219503455692975865353102066577046
27 18 22 -0.008152908469143168835264572463923209032215607347110343102556167079110940578576621
27 18 23 0.002448308173131167644222013733089969609154478713719662701847589374425692818803862
27 18 24 0.004894183306992925068443947116136477281805446906384526918439948512176055127353978
27 18 25 0.004919879356360460638062680725157894193165845972269285236228675665598293790058695
27 18 26 0.006116009897686224393305146047492281811868610687239170378506403211861853611346627
27 18 27 0.00081420973690519252748041257586659804887750584462495777484185005956757808012152
27 18 28 -0.03024841194577713116237966975470703994511984626409168505623854233208612906754657
27 18 29 0.01690298086802418160502355736462239739036935637809067800432298137301820146011643
27 18 30 0.03198019807853006731400317127669483366077898889954830121687013043128444106542703
27 18 31 -0.002169219354046794117370950863372661961750266089264008811280313524753258869796483
27 18 32 -0.006116144894241911582797246168186165964093861757582605405847186401231281015579202
27 18 33 -0.01152041237820806118318780918832387331970797110339002722085628430855701163944873
27 19 19 0.02398617818423069626655177094962227904348111449734020751449425583203292043556544
27 19 20 0.0003512762474960504270259276818121335654142025164901570679996587374146473596971135
27 19 21 -0.01399378722316081592490549880750134919788984351463432065219843202075315122300702
27 19 22 -0.04068909675856987335722383196620082413175313649639825661943863794055429767049199
27 19 23 -7.975951851783190041548952346544095360743149986963118558700411280146551751069167e-05
27 19 24 0.001774617599864235936790090455231883264815206874687587240512790996688882609572026
27 19 25 0.003661646883015650413072397887998014191495879313000278201792398948406751675457973
27 19 26 0.009056992845501610153024412128137470224868677377732941892679601752240414548137708
27 19 27 -0.0001740298648749256665436794261105123724622474789824251619760698162933428357445991
27 19 28 -0.005616764716739952693245471114466216198127236194740419882681998722543644723364222
27 19 29 0.00264273011975279836877022980876127123744685891106174449952135896212964335160254
27 19 30 0.007894458376794496132312478989541851971885287066617681610617396984348778102416311
27 19 31 -0.0002871483267023562828172364368970761205156753815286223132043082380997403977536929
27 19 32 -0.001440070030519788194076034636287215953901238079646464048898308387853875762819422
27 19 33 -0.003795174511704048606462493450228936405651432475385096769621046698217177530668819
27 20 20 0.01120436896493785540196272402177372729508834870667394651044476961025852211751241
27 20 21 -0.007907425858924466032911356378977579834563496075054354634935700453690305930414567
27 20 22 -0.01277924230645384687249155760298285062029112558262875876767623143095915075055917
27 20 23 -0.002655321335236521915559801328506761170348895903531592837419559856720878800668051
27 20 24 -0.0005846113988186642731645971047527003443363767716568678450507769171502965652517012
27 20 25 0.003568763098711455613175444182813893093637801590539470283359366418851150246291691
27 20 26 0.006302730775070519401838838478284239405696472974922363972333100467294737272861645
27 20 27 -0.0007175945573496960075102870263319996167404247861369822619845327264623931422145443
27 20 28 0.00064806570399786973258927749070058023755877060738477596917044731248979632567367
27 20 29 -0.0120354728607119403639185305229651798052478421599900551700278446779157259310506
27 20 30 0.01481825834832087167490106713335749125250005817959936013796260522678190122573654
27 20 31 0.002815738815801650617987708005716665422619414397742490115596268926438897035491961
27 20 32 -0.0008395387158486458008498846817910858416902842483069039373205255752213688300514975
27 20 33 -0.01001437841186758385563111679974323295278137203565191217847718372558590940392474
27 21 21 0.008205707084282534378468388012037429907763206798451041313679014609211854591609506
27 21 22 0.01458225123207427227253975415501610750465005352420211649569646845368651146765911
27 21 23 4.722412434423668359428387626644067336418109886473336656449381493909123618969049e-05
27 21 24 -0.00204281222228862204875001707217063183929716158126577131503641851864585984821052
27 21 25 -0.003704161350402373903315203695005822876874643867789433119922130157792315965977641
27 21 26 -0.007210977266266985641349142183899263290423810252028309960714854951966183676862936
27 21 27 0.0007242589491899697836666776486516516896030816443251174829304345741959297730770625
27 21 28 -0.0007067653101416750418037275403053944465639523449531309246939115641731680947062031
27 21 29 0.0007537874379422911774227731767908623452424521995019075395422498209532929459822059
27 21 30 -0.01293025368616643762380437942180530847123087706887692785259675158636780548164241
27 21 31 -0.0001873124097728608867276529551917090161782543750030365860222076559358626243950615
27 21 32 0.002990430980503692863829418535332488954654192423972749791078696639145380024832491
27 21 33 0.009359741889983660676201885945082454524420794455733914154824411545399387272991925
27 22 22 0.04907914721233512822442216515616865681002523982633016699575233247010028480354185
27 22 23 4.213741540338825469199596086539189577168318949515413690824036457987828273609529e-05
27 22 24 -0.0001585768326881192305536619228742509344725451197248803852014280954049900726292603
27 22 25 1.118330204011731384866960280269758527703903874753472356158274901768029915746413e-05
27 22 26 -0.01019692887458253973415456223967280626832730017364764597270622096763496895738922
27 22 27 -0.0001442438061460718926897628900246735189455554930026058244677681183981190872346945
27 22 28 0.0002614340110326746491677733915645245696148933045841249107183676493753521005582942
27 22 29 0.0004460914234643596785221401548479857057638908768732080521257522318868075869936488
27 22 30 -0.004763826145260367254267411473418827248146706406658705246255257667176882620510336
27 22 31 -0.0001549696040283748808641203360040566869952291950300699135466851912289481448865038
27 22 32 0.00109661226898117751654320341660026584797988789710806972525019544613132016512389
27 22 33 0.001187718671380378415268360052561910816565644066038551677839359895945339130729568
27 23 23 0.00148911178653654334296975015927690137148449067581223430302197284553425439997307
27 23 24 -0.002683978831946967352957868866257394777264671031099405284403816038048620648404793
27 23 25 0.0006844650564859416450215461212607374468985663091839242614342101325377022790882508
27 23 26 -0.0002044521037209610040838376593862954982519834035659558690968017825874606516969186
27 23 27 0.0002395496831449153985484266035713350680713839362969964734123410124311979125967675
27 23 28 -0.0002575030357051164870706389442184400118710429145297225849405861402249003261448041
27 23 29 9.133138199113008012276729267668296909082961695825388439516890890924082251487685e-05
27 23 30 0.0001172738103963213562380519194923861064935377336131355868794926527897204192676539
27 23 31 -0.001471033006881570270820018488655982956464123546331544183619168269148557894401411
27 23 32 0.002152592095127231610717846095038739890068798196740560140585944718986312736166176
27 23 33 -0.00049671498307686380038109494606872654152343068271001809396039730534016724945747
27 24 24 0.001828638852998108514536495765319968217310873768198038314671042289116010631241279
27 24 25 -0.001109802933883709586810813417790557513588319180960195105731882072335615681985402
27 24 26 -0.001553942576270072307787964521507388108525153423263585461822056288213799566949208
27 24 27 -0.0002570883177483417479446678917325917764332611093207648070853729546654561122929681
27 24 28 0.0002750893455481689398994126613825689651998857970022866068273776778975823667216233
27 24 29 -9.822363513134522270236387041101839241349655384159250950376276091270670998005381e-05
27 24 30 -0.0001292468144511098328567330140469810962406009335788845365570193511607641080681297
27 24 31 -4.108730510578079903771963910734475082098621543559275103607857711022016959286827e-05
27 24 32 -0.001189437633087826095307075116881931065277118153728506155192125469892467305064344
27 24 33 0.003289831737958177433315477605153518001448315795074711847584120178393705610441371
27 25 25 0.002425527188418029354040220323051332580103327141416539411120496418783194588221417
27 25 26 -0.009316900085880765941766042509280352038660512640186165154524174525806157742217151
27 25 27 3.113686803845510014207295285709431652115072794842487710552026531539336156195205e-05
27 25 28 1.116118176220966771376309732368480443267628418984200572776501622849760376262996e-05
27 25 29 3.197934476671140116094110317917572189767573591345706770963661302877210299607687e-05
27 25 30 -0.0002148742854960399256788649516748702859854685009446969778027464775388180937513792
27 25 31 6.717106098091128811179770061766320866494042126460717729061117293292839570233057e-05
27 25 32 -0.0008850320207999910397416078664459033016104408308769393229471043278612647006561965
27 25 33 0.01769409256492252771816810832923627406969294030013996120555075620366303936120764
27 26 26 0.01056097599333922339043646459658605443030640077146290181827561590379978726660595
27 26 27 0.000208750221559861962011232207624627315797775987262121610128211173095970955495962
27 26 28 -0.0002602114936342042260517153303991421687166849081618074349542811460770855693730578
27 26 29 6.363186659821431453541480716469729499611485191543803474647494846984961057937328e-05
27 26 30 0.0002821467686301793784229723470942128114888405260062143690692394980927632208920546
27 26 31 1.147018695224703485550383496970557212757973677985623925655744906264209709337746e-05
27 26 32 -4.660843383792023424915940995084038765423579887074194823023986866144381335382807e-05
27 26 33 -0.01732140512320259176123911267824848682379872021108757509923741501540563747800389
27 27 27 0.01379167889133191895175886914824940073657429103045544294776290633343079906020788
27 27 28 -0.01381058030275863592532837967194777326836645493984043519932727151559344097990899
27 27 29 0.004190211675561211994587202996198342184235139197532452045256254326983852537678107
27 27 30 0.008308675357962693177580643993972916175584006287706609451369310521635794343994524
27 27 31 -0.0003865084897284751456003825169653094867992330363299367362671371480197412939392437
27 27 32 -0.001150331213102774652457342324500837377045139744663210182064520029544916098768871
27 27 33 -0.002254453521144982293875363902982874774054177866557410409194172680531210664488457
27 28 28 0.003144550135442909777424429863003023474663394358930057024468018908072416361502192
27 28 29 -0.001694082298150526449758678408490993385818278668496935418425933174647755008828507
27 28 30 -0.003536453746346303485248463837162817492193180234213584312235670615856777127908319
27 28 31 0.0002100754143436626624907786117977273956615673836049630774289639529713977236099388
27 28 32 0.0006632506349243362907779422563338736971256284103229379749004436055241970648071201
27 28 33 0.001406467635410475780453035617728420999913189105591504894884036951854040396906038
27 29 29 0.0009583691063535733661796250127860170273501176124958918762848050573417406759719151
27 29 30 -0.002940042685120821500237324013275835949951841879704680792502132848604105838088645
27 29 31 -0.000223393688441838508920124350783447811429179156865434014372403448687913585923045
27 29 32 0.0004555862673822457986494275227684754275263416628761575775383846160547536816119567
27 29 33 0.002157991879827735683049122993628766277042315299520739264814298164829251495447652
27 30 30 0.002057265862175873984472876851587676962810473272977340644616192088707159649550423
27 30 31 -1.402411381811295662994906891948826061011872703895896141011069428575705624164336e-06
27 30 32 -0.0004752187051986042716236919158882247599337387074032251729803533986403374272590747
27 30 33 -0.001502832468073412357011664101850095715484332302389110214183113844543229493516807
27 31 31 5.538477949681542690308688265130291061414904248967333931288145089295112677543517e-05
27 31 32 -0.0002943224279642382629495658701710164012817780110569468805028765833451666842883211
27 31 33 0.00179354057846778930768415128859247821607817956782701921653756285944375943983007
27 32 32 0.0001191269537260766569384006748407594129665693589487060430089571653136460642337585
27 32 33 -0.004135787363965682993951106888370849646012189932324273823398898633024898434070273
27 33 33 3.829459608714219364189540407089978778203448192632629053122109465021591941412995e-05
28 0 0 0.5729470154871896032135455023067247732545781596359611347930570115711843850337404
28 0 1 -1.359613248019958328363809989254406699605605675953352990174043752865318904777583
28 0 2 1.139758083936376291228865835709369671908183041939911582164783250044808641103774
28 0 3 2.610537684284621132505965117451210737443650510205165050021262434075837150416241
28 0 4 -0.3723382752471064540673865730547714649880233149645301647306254011714322918743463
28 0 5 -1.635727570440808940360382418566350815106295226832958067950589317139125652702039
28 0 6 -3.706887092100924044697297433809530322092458552066011407411201424346809777892123
28 0 7 0.04058998146135104422290353927255628782185502915080597571148207591330738510825453
28 0 8 0.3730825185233774711573657479763718431851855141194266341984327969456729020173508
28 0 9 0.6416790344800403311486030914332729218987179043687726829958237511151146414521031
28 0 10 1.527372599424778628459671226324999827721776750579875093129159087289382162920196
28 0 11 -0.0002697676983228417748503960905304437167511423062865684187874634975031038946189669
28 0 12 -0.024857253945774167412127689711207936516874206654168283620146819246045137692495
28 0 13 -0.07147959286096490740374135595635415003531335625378370154542914809453899212957681
28 0 14 -0.1799553341758208478945362692511093287049081927403241182039244955740296991719405
28 0 15 -0.2772921421253694937350474645794305814439613024114040932019573511467824876851654
28 0 16 0.1217316860375240357672793808614651181879112489199623181926493835149506504842325
28 0 17 -0.4454817314412457804773289206536142419368475672540889342230512299257993650825597
28 0 18 0.2401985544641479198908545773541772385748503409237470972389638431358511877552161
28 0 19 0.8019180420507148747291700831025762517778003186593690763243615423112671904385909
28 0 20 -0.03344436023503815335209276280954819954848483042616956156950682203166100802429422
28 0 21 -0.2801333545359233777895032409125282582549692810867565509929112933641918888919547
28 0 22 -0.7952690767613878539121375157512738562651506151572361843859391888683266096263252
28 0 23 0.0001662634501028821173498751918737987242354084419487480090630091116016354201344114
28 0 24 0.02499131224423292988113748356932329109503768837948418862309585283751786265929247
28 0 25 0.05064326187444459251080338223198079709303131284402335564893886856651896476001668
28 0 26 0.1165437274287053637293392051996255955629454137660152879986862945774299400074693
28 0 27 0.3472412169748449985010094454959631274756081816993706903269442629759065733519374
28 0 28 -0.2922533734737060891586091031188412139970941501165379832510388076457047978326251
28 0 29 0.0746321755973935323416979551595125112177367061118291004246657717595691392178939
28 0 30 0.1486181045301814855947503574322292547155950381562478837261576850251887094759037
28 0 31 -0.005725414348754690103384075713624956500351902992875584126642279317654153520323196
28 0 32 -0.01889572609335526778147034554098193403402502621591833495487238042972837920670095
28 0 33 -0.0101446572912886355663237384655451985766208007011128908560021896781810840587274
28 1 1 0.2201138686456810027240633408519827828513157885396656015907186883358890699163728
28 1 2 -0.2798289836704675208628439316996561348199035605832762022180127058773824069900661
28 1 3 -0.8669012513407559496610700619489418641317622439008321039038179911532016138151761
28 1 4 0.1091681528004107470060202057162699004220552764002951080803095339324230949612168
28 1 5 0.6707273357997641890739625994952355770583965610114740722812499170454279781686845
28 1 6 1.632921717873276505035954210834661338871432871572240763029681367492474086875364
28 1 7 -0.01332309485596048745534386058681669150272330319661926454354703149654090284809945
28 1 8 -0.1827929218051008083884075694856366956702891890655087328686720091458067415775705
28 1 9 -0.2947226436508225429039576842495806544583664801580652477531117691614338636735552
28 1 10 -0.6964555097387556346940042205995279651712591659695358114809003463626819210415699
28 1 11 0.0001006839438427528108462353583157078735315108486925377181134265923550900949690418
28 1 12 0.01581280963103453829235788052056284823848301017605989110570735731646144388496359
28 1 13 0.0363270894041223981398524667178178235631974851810313969666317598249125560454232
28 1 14 0.08179135759964367360232120086727219827288138635334279159657645017017095856876335
28 1 15 0.1304032916143006798604574217123540161113819671235400213164926755766982883098801
28 1 16 -0.2555910872294155571121064964213500075700487179765507513482334175046663479637255
28 1 17 0.4907517331956771723282205125433158417674440886462863351166863693932514120498119
28 1 18 -0.2956831158639631465432362180369142940172837137404044109250666781653489511738172
28 1 19 -0.6199793228416815960172375620615996814231329121171739595433643884691411738219754
28 1 20 0.07273606696563857642738425831088736890116758495531118158667851797383385526796211
28 1 21 0.2179091125963511587540368488453975339152393901559190637663241440193028078858125
28 1 22 0.4329795564057691666825807355394329366260339916895367020626248930617354313837846
28 1 23 -0.006355372890037382292274556981840746290594411049257463081789465551765254930851557
28 1 24 -0.02307181729680139892905974242674295335672185311737072052172376730550000747098466
28 1 25 -0.03442258758182341261321961708615112368770238443790337399320084873335541703063578
28 1 26 -0.06628552649466587995925128428765140316446483672654370002649617066541740311205155
28 1 27 -0.1449702077513453434111491849061037885556554312925804618698831998377964416424477
28 1 28 0.1465463531380162424060128568843666580066009892584829367894641382892067728235179
28 1 29 -0.04977001636014545603568588519568812132673137652298208732745372692073238197382562
28 1 30 -0.07664575061618942713585021783097809225929326060584899541782812618908660020240923
28 1 31 0.005464911604713010468944913520258180833302290997368253839800640580069702407649255
28 1 32 0.0103778996863623614312384185765808895335583173866821250904624792288929276494234
28 1 33 0.01842507157682336955822676566864386047506850349834745844432579683649857450794658
28 2 2 0.1357819446892080267230888510353807282687667827169821855436671953617594472673669
28 2 3 -0.1829865415312903653477059541600977141250014423446918521423285777786250543979541
28 2 4 -0.1550467314121777652821505006947258653778852753727043690266931780886060751577392
28 2 5 0.060292218351872335462225644351490412527166147345324143347344988507776599069298
28 2 6 0.6404473818221693940450941948231391497331459437584588417858713936002082443273551
28 2 7 0.05128435837063895508411116041089997706360492787713752392885391706192689584074925
28 2 8 0.02990654957360451810884016391118908904814073558553775063476712021693282452508965
28 2 9 -0.03536498309047250366611537861114684352777354249444286808810461615087162336752899
28 2 10 -0.2617398121946358508452982310010420453375692110898812754795028715457714833755437
28 2 11 -0.005007700077728255853606462787955523817660348733816699339616665201319759262301246
28 2 12 -0.008329207707779097698233577801844338681389165637967961750514140391378366158941831
28 2 13 0.0002174097516902299642821931885519210194147219063008600101169978523659482993093402
28 2 14 0.02452732799490410755611469035063236492643125052158303221526217028544108731806566
28 2 15 0.05131103044592253970603823568151933114285789013148553040353439640192270138994727
28 2 16 -0.004902076811575405372668895630681119954101387369182949285457311155434493414008475
28 2 17 0.1020331601078161705819562007651575217768859726701898112136314178322785827687615
28 2 18 -0.1045228383399751922522542906199753505223184383951935314779353635907974138400922
28 2 19 -0.2314893056075583501799523722119061126066668823168449038448818662857647938589397
28 2 20 0.03485201331837205870424019723593333722836998184062795217833632092381237626586021
28 2 21 0.107618162608581088183863708556352115977285107746769895184961291423167370756305
28 2 22 0.2370490320916938514501994599054496743736000792217417668211784131454371245940959
28 2 23 -0.003703744070831689039912081782116203648645947480972274232219060979126678819033423
28 2 24 -0.01366173223695732169135784022308371454803222965038319870585716174078833278333463
28 2 25 -0.02147436226747604473215631446567844477718963662915647619794608219843578237399666
28 2 26 -0.0415157870707503149582517577558300142445565083202776174710033788301615672006138
28 2 27 -0.226242347908440210853456035340649622440584197312770930556558970039343799938998
28 2 28 0.2517042502104773635324099554079028356781413015653776477176500236553353614131632
28 2 29 -0.08414637474723547452316653908342198966295394786599623946919208127539178994843074
28 2 30 -0.1627183879819253715802136979143435813607976205861473210680532525448527503818217
28 2 31 0.008544816811508915706781567329044944951525256152903213904945206337110517475627744
28 2 32 0.02454916092272598663307594412845703814757194003799848112722078472459055677896637
28 2 33 0.03965133186568570866747883891481477379689148745119595657821108499878966314799661
28 3 3 0.1994421643427066971533386434032451500015238538243257622658265367973266541764585
28 3 4 -0.003826456849346942519879779772345409335354473767100218285412705502679848216307535
28 3 5 -0.2039261631064657940357748316406665627776909530466222801109803563474994284221925
28 3 6 -0.6926841350293681610109018651838156143702312338558019266223516668050328865558149
28 3 7 0.002385954679683449678282261987963578213005115005404651550178661318848282055153299
28 3 8 0.06099321523254060927004069058014657560622331288218762030515220131154182814053773
28 3 9 0.1418629352351640268909580271307718521472203218662157752168613570711282307535201
28 3 10 0.36844663159293274187104033367254154940227568195438438428454608644978309805179
28 3 11 -0.0003615202583773359527162659893097115767673761743465976564346107269221187219576773
28 3 12 -0.005495994802536609595850841138923414573763566570062169443828541793478446006125056
28 3 13 -0.02101816955975091126987178639609504634422523290205365461069440840696028062433443
28 3 14 -0.04792445682973570541473923322260044131941049421039091374241620614581558412786072
28 3 15 -0.08930571667496008369494251039180206958118553881541461097830800650214619205073155
28 3 16 0.008971426536367654167461719216518958174616257408165990240630672263512368641637063
28 3 17 -0.1539108719449401171002470755975459066226788267448528015640968321175392398161771
28 3 18 0.1618574633917775570695514134269942560039765717252790781309653715275658246801538
28 3 19 0.3065922195076833765297397785959699216208498405696350794209936349732702939053622
28 3 20 -0.05036680032155845285256661767193075712008515980401306376654402046904106270917541
28 3 21 -0.152603855094046282595782854248537216882091715988048468124955500062505583686386
28 3 22 -0.2947480313506369948760640475028706572691842373067266903104484883871744833882455
28 3 23 0.004779145930283670892030807870881582501867267614641763835931299309871931929953786
28 3 24 0.02002765272763466930027880613135050750213536826320540916408007449703073740495971
28 3 25 0.03132728668193105363123044310074639594997650540979028751894591042292484995522453
28 3 26 0.05875820471575949315690499284374681916714249461574929302534366533991442460331845
28 3 27 0.1560058968539317190850512508954849438067178768886646769958063026966002352251596
28 3 28 -0.1684937886889458657523481006339801310033887696658238380663249059584492216560632
28 3 29 0.05237871061211350164587599694446319861910351661558531926876411890383172644719543
28 3 30 0.1160880123706588393007653532674301604196603347756468960340862612446656845176281
28 3 31 -0.004902920898554669225410574172244927377354440882236312186290599966311724783130161
28 3 32 -0.01731557663915272472412853754827257117289906226146719333861471515098289028861653
28 3 33 -0.0344032572867844288588175096157321011914800420084559628882711632035069724001175
28 4 4 0.05471319393197524911164580785947307624723292468773049267754555775645617773489691
28 4 5 -0.08198189128833690485162852330283068886785293590055554420438489587381053409412029
28 4 6 -0.1676369889886912898708559407720802560618946531735462306178472605364615559749175
28 4 7 -0.03359589462901748885255235176673742241379550758366297475002609460045370459424379
28 4 8 0.01684794941939972083251052117974902515034493427890206472939836565424971066433047
28 4 9 0.1020451387058385181420196948936291988789760104594474148660754603920433633414559
28 4 10 0.1928434219102979831674250350677078493591918845153403763187776079729087522119837
28 4 11 0.004811480232671560128499268288419376036992413777065373453119961678845158272346095
28 4 12 0.001362896751468587338860699355340199692371906408945875918170977244801048677844903
28 4 13 -0.01569177110708779547010958628378193288895960135257688323458511040541479167672081
28 4 14 -0.02677568277525724023717231211779327312801697357842614268987883996751860288878833
28 4 15 -0.0701754066713213384396664123149551917552101336421426103045306425886687060625945
28 4 16 0.008082071706156348905393310243368207840528188486052429538124996618816378832018534
28 4 17 -0.01157474131105465618216326896979080777792682037015039239760873084669698635804585
28 4 18 -0.03734501386523078420279493467175612951913173158115523574814361466200907767218383
28 4 19 0.1461687895122286493392373419946951862661279189441483570920236302792672070601218
28 4 20 0.02473931863339325867562638009140983974895193194436808228838937700002426680412952
28 4 21 -0.06136513636897974649361888808489364490785633627966119270250532404055325980118811
28 4 22 -0.2369951399075884696312571097289268849961440517978171798110102599018154046227633
28 4 23 -0.003455464329287017003943304698890828176765646008490262577863273247132358167779655
28 4 24 0.005420219285781254815168939488789083745820686522814978852268493585444449395870301
28 4 25 0.01506660491501821076733993612300576638774110640868275777910794137997701925589752
28 4 26 0.0497624763616580385019716554116021920134361637383117774971560424114553858803839
28 4 27 -0.001923979187073700471442513725372925785731847841740382240804751825074778566721866
28 4 28 -0.01186742763236997401582904133119879868707078080001555757790171007732169668707048
28 4 29 0.008332890639100587682159014068079867262707194570145949451512690805697113269470117
28 4 30 0.01758432447705506399894478654691995867260820994221801368883728667827713232801282
28 4 31 -0.001379993962487542978582958191172029240651756375488097948552007266210904512866309
28 4 32 -0.003385964425422392495624060674134577643158646059355351294024142548491273489393283
28 4 33 -0.01384009007294293609265722358250926517422753419663402640468055210603275927664066
28 5 5 0.08924509572600571810564200752932370770914445594070404289290051564294754331209971
28 5 6 -0.05662756008151517620251096828288436758817852876417801948617709175181825935473427
28 5 7 -0.0006459814576655064929806076529019615072466700149605695264671980494053462694865346
28 5 8 -0.05073576137724349816462748365725198956759118948437587781752883750030284931718696
28 5 9 -0.1184204287634385667580864422528651352429217102032246554912907279223033359543384
28 5 10 -0.06742047267585850696540963691205401501712426379844663530456401326545239166700959
28 5 11 0.0001513849061835685530235349693569216739064544565813157069433788231033532361766387
28 5 12 0.006677739712066801113584308091627256449690305999042357092396231420116101777203392
28 5 13 0.02365171819127081464900041311364419203412742008991372322060768628271384739780178
28 5 14 0.02467073693045554570285439707523968450645188000765393615396072817095372925114707
28 5 15 0.03439685844335817628621646092371025895612170441149613756788273085534347635048966
28 5 16 0.002626117821399688378087689999793952453993603920375328810089167085612085330440515
28 5 17 -0.001411222470012889791365058360333653984167122940118881995912286245772454082427392
28 5 18 -0.05811053242181270992850994130790515870019121901944264116515823707390113023130679
28 5 19 -0.08244329944613224365191180360616756412271762110808655732742270903351900425052969
28 5 20 0.03407618819810469132810968250205273589734762120645859665330687491270204841619794
28 5 21 0.08853700615543308038296451765199855674911193637949241604342729028529650289804515
28 5 22 0.1428348094482317560039040215375145038972557553303946643059617991444876025160441
28 5 23 -0.004376703435785916767248939209805290996026860718572721574266187894617277769059648
28 5 24 -0.01741214045428375075526967393056416658864661965499108679907443790289341308689368
28 5 25 -0.02428249239657951610211428248274740833275902752381859084285569737809246911224629
28 5 26 -0.04574319005064863571160267539877032542746198106214598207960757523980222896759116
28 5 27 -0.005126462082030276435257190116087523798229196935310408058200155772322058524339069
28 5 28 0.05917471563447527089424430579929419230529774265241001401895598015199128458558314
28 5 29 -0.03264145088537535126558576961133116058890974814318950558175910594320982570965661
28 5 30 -0.07364250856635972285420852398206348437261681751103395168536479533858951154393859
28 5 31 0.004077455824715332733366631543838918374344832122698053881304953655781358075954995
28 5 32 0.01498262857213775416971763043953991507504268613050651432171538870621242727834131
28 5 33 0.03295711058006217306988982253263065625429154473269328685067211784161036409082408
28 6 6 0.2089730991022229344411356705148078504531634312033603983732979247947876028453339
28 6 7 -0.0008468666757311789428197163307974953375106321004849628786276992444792024207642248
28 6 8 0.005218807050854051180074781057554549065322715703291510691313712478978033305105612
28 6 9 -0.004674891447824102948289911678288286896514983894296723746057069310356212214423085
28 6 10 -0.1464658591175724210923671679380284744594242891224984867755043363923901519150408
28 6 11 0.0002516913114715589428717258772479165294175162375243472715569603656961071403927636
28 6 12 -0.001301587366629680228704977330408946774620238952918543918316186294376433522065982
28 6 13 0.0003048100011400399100632732254780720171593625194063353280735191305383047692210438
28 6 14 0.02026433179280684564703235622144997879416211911470828535815472852120849718002249
28 6 15 0.04196394541648273670455953835920148056952835900429199735047428277766546296471584
28 6 16 0.01163287031982362782870036374215440528660893849729207835771765180037155402626836
28 6 17 -0.0279604568817301171174221629509168289504451839326295180589885995790370008124497
28 6 18 0.02284737202491401353629293478031499571147734173563455139544593397520479134576195
28 6 19 0.01438960791961998469606139416140907628937923333229095683512829553532884278956748
28 6 20 -0.006962418729930041743189070992141607539968516836108338371613396886211399785294642
28 6 21 -0.002038695812572294871085375039766102124545030820162412458753372568686851008938466
28 6 22 0.04760028220493013247179939452664514022259918680264306804293830629489165638208547
28 6 23 0.0005950957253836400598475281904998274246629743566720480185336647595640852829544463
28 6 24 0.000313592701549928733195446673215590139183895544225554326274170568096034444410241
28 6 25 -0.002027503074287701382925561902873743746988868686672959374166726749982598349197169
28 6 26 -0.009346489606738950038328724540012375294210640786491738657362387856168882380914048
28 6 27 0.01626068350311780557443902207990042871657762538833995623055402316157362896941904
28 6 28 -0.01514067057283000872570488893140316930468861510809560028497834439945808473639626
28 6 29 0.004985408810406492960122921621094031294624339095584974849777107265451546612933609
28 6 30 0.002990448085580405967586988964392586104688566144797236109763698917713675433616548
28 6 31 -0.0005091811960779710265876909398801506789567486074976866161949627789558185084833391
28 6 32 0.0002559425733100828180645912717658597377693328192416778647195031051619911712802112
28 6 33 -0.003521117947879846496605055344898718123138467048827563690162629163784506396818243
28 7 7 0.01445221324577254018980945315896633632871426283564667817752483316252119185138635
28 7 8 -0.05611726299009271291881096822886392918437145490110643967567559177903948125445681
28 7 9 0.0769382072578143250001899339478310223748345536470078192585341806877543512372153
28 7 10 0.09329866022610499989351434051941096000864142908343600198069552929164072046485104
28 7 11 -0.00386427452209414105426186034174133804896819708095880506785809949141017754455221
28 7 12 0.01176175042770955414128678973263253305330934223514173101229124110824046644776011
28 7 13 -0.006261293395058283980873059428828615552451822321214249930474599871268175586997244
28 7 14 0.002929710062634242732139437323660783745887505636087304353728640075278739429733249
28 7 15 -0.06725935954214431903760384963107122686217359933883179314697847554616079179018057
28 7 16 -0.001121066293913736208304106819817704499511609794814802216425744347585763732217648
28 7 17 -4.914838109351782950403935779469196102292649695312089200061033616449847077592876e-05
28 7 18 -0.004296269430068044512598279625072636625694807399312828860664910676128014676824386
28 7 19 0.001628939639401471103460788428550691321660265832316338721061103564423739444593339
28 7 20 0.009408470556439970873730270022435159247896777837135343973265665181377003814715815
28 7 21 -0.01403523135320491475666742756356878735229895771779829306335916349892297418824946
28 7 22 -0.1590523539681302800550773999764070668003665210503106112746049144341623985153211
28 7 23 -0.001964753226192261655204345073186258613269777880418740443440790714543491719135706
28 7 24 0.0007930175805757625933876392127924299029404673472441872977346805854997030009992015
28 7 25 0.009900667714569873375191805679461220663126051521821415631182197403441349747558226
28 7 26 0.04762795740126601038144044888868094420786064231389123375884512789653338544397008
28 7 27 0.003273955492579553554483537863159989428451181456707817211193741716758617707339333
28 7 28 0.001870530724071779086353910989716325435418183858638731793757549275562210616667613
28 7 29 -0.02299604992718755432614351362612118095575307195984609239537625677287557130871467
28 7 30 0.06083929885470502788724623208231783385310688860252465897306875212940115855415158
28 7 31 0.005728334054849137745109534777370588340066698406219842314562080926001947902238835
28 7 32 -0.01067804993256093464478533978106914687970162836640217472809160922466763698038185
28 7 33 -0.04422667323179259110357764090049671137590348509295418998912262049352895585202468
28 8 8 0.04998268107051055321596199594460350921819981775186578095440963240247772637325443
28 8 9 -0.1204598684946551560638813977014400015367987726842932718158167078630990775043112
28 8 10 -0.05998221419099384665051846299122687709019734791340303857690478951592941517868396
28 8 11 -4.174001015555754198008907489129161586740386730676644596936475822784159300119404e-05
28 8 12 -0.01194066739624718316619812288323969971034940475187757144461430701065463255636291
28 8 13 0.01745390819520053118949850982895298130128085596022387478454713231852090926587465
28 8 14 -0.01312333880259380493939404258626423468820227663381747880872555669293580128278086
28 8 15 0.0611603740999494283099248931338489524791020905353012106888212394187825110870596
28 8 16 0.004128746999507608621482733312464057260036955258795137558584148879770574098846423
28 8 17 -0.004610156810360217442324606329946915846134979876624866622840758335172189846248734
28 8 18 0.001526607862040539595754534628096581563139999691555712345003355813231236292109077
28 8 19 0.004487603398373804988425902233184733397703068500785073971785511736808569674867975
28 8 20 -0.03019198435746314953621302909799151642479631453331019493170058298934907024825636
28 8 21 0.03876072289025604041355434161740581139524268454115014186483903716588334975085239
28 8 22 0.07488810239931421736762130368003075366409018212911122072069160684133629684829132
28 8 23 0.007444239213126080711857746928359773869015993692677889979894825358844078424895788
28 8 24 -0.002962659145792055866487775786493823505977149200429406221057645181735403618912384
28 8 25 -0.01967550274883534956704420650460349910489802177031006404938075816574778529478206
28 8 26 -0.03711078758461352779171028703386591193915915497938778421370393936911114563079917
28 8 27 -0.004794952740142807072190396611882482318077385277940968011014224476181139028278284
28 8 28 0.004152175562678874929540566432820239124433714144210296037735386553026865312265589
28 8 29 0.02912377515950114826634463656303823460924448363096936718109071688795150709866458
28 8 30 -0.07142050077804402067969494500149225907096768588605558511512818038848429586785258
28 8 31 -0.007379677751001959902182390747286009436945111503258160132129600157077821398810684
28 8 32 0.0103271983639944068559482992882475032433963957135482615218170923925906141200207
28 8 33 0.05031146260921209115095281204222697499075271414101294840304101274582472471085015
28 9 9 0.07470023129249768936198125486345708624844798064768331144183422211807653671497687
28 9 10 -0.1060687509622439537526243444270783262858246731890333634376265858144245496868715
28 9 11 -6.27413120260597007077807529898806688117561376033080088599905773898814887176293e-05
28 9 12 0.0007967881405440787741857724823916191698532556687202177967015822433791133823262744
28 9 13 -0.01947935843841908102925184540862794020164526095714115819769722233360547612241541
28 9 14 0.02208725119861993585382870213963346109657332700635666689279865875135119447158885
28 9 15 0.03721528113636160026594798787546716998930391579716742663242761107174409444963993
28 9 16 0.001416882634359044511573615705394132549850965988053280656534817171501977778127859
28 9 17 0.0005138926058109735081661640075225327518136901294745354888555785305362748063890771
28 9 18 -0.008301062867299144638945521761219533752642708061515526239023443921474051099721858
28 9 19 -0.003771332225926250390740069969789801543027440619795829217409422651168412074142725
28 9 20 0.01178265781865275762975817153254881127141242072414612883274197484815926961515733
28 9 21 -0.02310500432785580759722876879457159817504551838451110848368940933148250436022107
28 9 22 0.1580932206621338976713814652667875337168040857051182260202702419783214634118467
28 9 23 -0.002465334747788040752316490977114886460613243425950487887435082723541358054461005
28 9 24 0.003852033839712676194667721307336189608417439619032829077275662982174170011816962
28 9 25 0.01443045343317510321767165112051810726127811193002941954481533011917289323460862
28 9 26 -0.02559189004023657585755406183005484351560874113001171865299688953950661795995513
28 9 27 -0.003758898012735022723329322547696841961849744781661315961384043607030190118559639
28 9 28 0.01031415676521240346290237747595446423451524457307996161878715551743710571637813
28 9 29 -0.01170584761617842754997064562160454526549467134147338845114117521994518253387459
28 9 30 0.008357946025653886133574486911087279205941167601686362079834712692025950594093172
28 9 31 0.002428373229368353834037491410864104614190675564385105550277021951722420705205801
28 9 32 -0.001456867225441629433887938769722252487999914845690722551865453124793516696658714
28 9 33 -0.007534086364045175414035545253022608901050913013470903062202808004208124552163205
28 10 10 0.1447978896377103848200535865858403754915802339026517540963700771782043640036822
28 10 11 9.952017997370762730943488204218731514935343541120700103734819187818725297403227e-05
28 10 12 -0.0006994006149309578510233144152066352287982686912692872332313741501304451284487899
28 10 13 0.0004983844769739509032357989805239901026240167231936190012762585774033205029019984
28 10 14 -0.03168350971311446283766175195592173642984846204069684587108393043795892588749335
28 10 15 -0.07715534957898101328797982221348094018054608001130079089771342242795687358948879
28 10 16 -0.000927843776356049215766042883020521760206367729863087878180131959193424110131132
28 10 17 -0.0001041858244979517057660764088181404209004580661027914738774089719785879311640152
28 10 18 0.008863890826184254625990211110006696447754968398824166671220591032431184936721714
28 10 19 0.002644815081580437226466357494115610942268737515540880960881814990682460608110039
28 10 20 -0.01570965326982510603074765394121061733108704869769484641269498500903255929948107
28 10 21 -0.01644536705986096842657343709652353291436064741285899203695360512924696551873991
28 10 22 -0.219876056462090013131107768581000413337901539256298453558122206883017134421516
28 10 23 0.003064152129144256212399903276640282539514168891245104114418216521167371193760051
28 10 24 0.007322990515666706887088585914282713907215675695600736877246889692373330573589484
28 10 25 0.005036937551904068112104345674807206453242160612848921536677969189026608478009916
28 10 26 0.06393038377907814783226323043563152448697579042497410338162746067739223697867215
28 10 27 0.001268720622237074793308896222947476917595314677222567791849561757947692404316826
28 10 28 -0.009235146301920832327662727876981771981902783964700258109482053520253205729069357
28 10 29 0.01516688746095843493711659367855393394911407652685661324641599651490730982170747
28 10 30 0.03324767670276337293370688608412275117269540406419904729016393754441640224114672
28 10 31 -0.003030791586769806678425189463028698857953784765805055457340403970933081483381675
28 10 32 -0.009936514831734732345252963909743580848426547623779562105092368757838334659175498
28 10 33 -0.02957252551956671952831850777320057532799665143222076696532539839120813722562375
28 11 11 0.001704687231392704682910511516443948118567783694379411943679394294338154246412498
28 11 12 -0.009109571249560470198654968046901014111359287047248314928414594109651626613609498
28 11 13 0.008112837526754600748196487811775168195822148003479076337306048743401733317098744
28 11 14 0.01314966966031563358634312524085670739366586978352093434772834402784555298207905
28 11 15 -0.002861210190453229384532128859810611545425099446738278926722170703310210049466415
28 11 16 0.001563893148415765513958152490497457160417162977241412800901389141522648878748559
28 11 17 -0.002579670177212629356325637234049381412759691035206976172893798437643144358933663
28 11 18 -0.0006181670416927193644669597920860593556737597254137561594886519504779868985953426
28 11 19 0.00265371969907795420597440679102604864198796662596049296991685571305435209874036
28 11 20 0.001609808143863737279588899207105049277809753094138283535276130840330655966691943
28 11 21 0.0003884907935073197432050059368300429251597914500577568343129773524264207944052813
28 11 22 -0.001786191518892289093602036731542610104201961414704305734656961890605007207060268
28 11 23 -0.001009049857256553385502193834301535901346118839716660464162402493085026424294505
28 11 24 0.006721260966455190574393739687173426473648544237189848192089681228685795412953614
28 11 25 -0.01714980205204544275623300102447089507165085702344259586494756554717588362168317
28 11 26 -9.396195479604347631014340589560869431688965249909371823037343499134318983577989e-05
28 11 27 -0.0001708786804224854307900664865135855689776949279409030330161419990653228337463071
28 11 28 0.002150206650342356255709812856975310671115918295700660791470124426608270890126251
28 11 29 -0.001998751377121995415557852567425421319525776629774945253086707253994970959049232
28 11 30 -0.00241380798773507515080559740014898605226669995295080610808833074651048123888699
28 11 31 -0.0006687201543025758153679280272368392460205551946115218764579074117729611434810917
28 11 32 0.00329457414356247611107817627921979075151091937217550694202862866957700656569451
28 11 33 -0.01632967152295495187800677453242502852459229315012745272467016447443413165115471
28 12 12 0.00584147097246417102865032177535549632903106915588409388923277906655908280382655
28 12 13 -0.006391755955418733681758381551196263919641846575380822452797969501794435502019356
28 12 14 -0.03655301288227674213792228780015330892874681035631849330780148200811409782328014
28 12 15 0.03129801609304465703433978001950520595841509709327847336627581329337733355391961
28 12 16 -0.0006796553809898450005059663447482995303312101355303836759498777697297387731332435
28 12 17 0.001484654128830468703361538739444034774183045910830844266869810772071103002997909
28 12 18 0.0009646881548411405366009359745319148171261535976436290721649414401824364222223356
28 12 19 -0.001873835760657593458071827085613335646937534236666898616975096948034379798084624
28 12 20 -0.0006217740634734817017740642572677840035413816825149261441077703003781841718265987
28 12 21 -0.001221901187757784659902336790896405456147868330439965319378672652217666917960722
28 12 22 -0.0008418216682683890834799710586858192196833663388158485809797090786029274657742034
28 12 23 -0.002295590703805087695849319153011988824475497313497137254858897922078559740612666
28 12 24 0.002370871957209392506244864062594568158994204517740592687030456979928489092737756
28 12 25 0.008623077436967882242217329975005369043568753359877530626619990703294021077498486
28 12 26 -0.00607030890934799239915954427488689540540568946577013452085220423390533138826417
28 12 27 -0.001112543737974283992456229351608820834641076183960370185309483410588444985969746
28 12 28 -0.0006693554123425349280861761224664548342139937560105565641354332643253916497612592
28 12 29 0.0002491496552457701261035971698466020715211324068996507672475853569065125314957911
28 12 30 0.003311181292061160832156421162770316765445972625305822762188425087352948642402509
28 12 31 0.00232752302856354524616364345063280816179309910021514111210192898797708676058293
28 12 32 -0.006273077468814792585995578203589898476047986782050027522479368862168881430065883
28 12 33 0.0282224981333704290795543594828009165687354150951707087117503375865933959544178
28 13 13 0.00705236177388973994704321677016560299118932733008635064496086656971041393401897
28 13 14 -0.02248281690576005718599599277161400541078459155086368311652461364748252202498175
28 13 15 -0.00520931967754789426336150864091767987836273431317346273320051113981312066670346
28 13 16 0.002022630438794247361101313896838065277285601809632180744876734934508440761950176
28 13 17 -0.003909137359616840729821932875276725644927909955228402613095326324494169690187209
28 13 18 0.0009510087549955269768363112461657901238386426351316889369527532168651419100660586
28 13 19 0.00469430120924190506316545283911057428633122327757428029631113269217764037633052
28 13 20 0.0002620177542715559637251014959426893441533599441374865810792893624575636056470663
28 13 21 -0.001299241235846236499522571636282297520957082600194946767613695397977654614135846
28 13 22 -0.002887518580963826777557799396769140443043946866252428794073035299311277135230615
28 13 23 -0.0006373033713742476723001101416031267627118792195014720858407185464529657574870225
28 13 24 0.001835017975910108989114349245473168844335979473663971742301434556178791248104606
28 13 25 -0.008961199773480509994482328065708475925607284644385185336320330736072069873359864
28 13 26 0.01605050988033741946439854464393214884152828010679917234752638912944144583409648
28 13 27 0.001035242929887279028736611641891292065529674456378185203640141201908584259414624
28 13 28 0.0003028739163731074414364102174913102830824165446266327869040108390166681699735169
28 13 29 -0.0005233946163697307714594515792175443599822130539206951664684845217667259277596772
28 13 30 1.654136682866331343107107640893634778910741134463679901948445204125503126612275e-05
28 13 31 0.0006255333214999910296479205972370369274221326292356564552656006393788387752222342
28 13 32 -0.0007653558102928478965875010162685464781360060394510561799833159265290174801803333
28 13 33 -0.005261169636273424213850440434960780852815422475174066683481370736684834226085457
28 14 14 0.0565822516756417068852221496605030374512144649327575414449244789729981688191968
28 14 15 -0.08310308124972397688659625566213786156021690727492803603136185253077222668185451
28 14 16 0.0007212120181573734065130790441096014111148630681032829898353980362801644228131786
28 14 17 -0.0008217383110255021043335057020209563301953085453797455661946811278350085613894029
28 14 18 0.001401961786301792477903135716092149230828652687300648151199623506566502014542405
28 14 19 0.0003172982071316790955006891529890773571526512971275852781016439751759698991395603
28 14 20 -0.001895417316056837623063143720936709937208954812412765656109951728560757427248503
28 14 21 -0.0006870739931476419980190671810758534778090760981900876494693696579191710688893081
28 14 22 0.001109355258521612007530601860888211310254196878355402708882520039733553488355587
28 14 23 0.001236520150983514565475625822762785290421428301964094865210622833450049655523397
28 14 24 -0.01063831484532995735252504855932375604519378587028241227242236579053446379879987
28 14 25 0.00159753577437215862217259871484682221567606646142604978491539760959047921805003
28 14 26 0.04548258668069486203424262028168350903719986097513704583705592125201391732901923
28 14 27 -0.0004848695462435196841299428856851860587014516116839586799412391808954931758028984
28 14 28 -0.0005620895602471533226692865448909788726190109016603941046361716730528084981119628
28 14 29 0.001809564050761618542121968256783549847539964813134917744497881338062909726096539
28 14 30 0.0008644148305791747857425009020627133772868768927245232344402505318687205146721598
28 14 31 -0.001232367142994717238518000079279602699996578104064816977090049714667659564595298
28 14 32 0.009756596969409078935849768683270582054598849977173670872492794121430322122655721
28 14 33 -0.09866065212851947291333404308724099000358263312299260520155115486197866415095752
28 15 15 0.04750616711786781025707392900236239220905440957449791602102225124335459650087896
28 15 16 -0.002463262925276364112976082544922712380696063677919873324177854332707323071114916
28 15 17 0.004272734276627210327856615612961844692883340905473979819266210621076991058287735
28 15 18 -0.001780402674665194738429984427234003883347512331119952322812372077722615557722266
28 15 19 -0.004668197530982635811255801784666045742901942501464981342064350849432588958122601
28 15 20 0.0001666521004421571901115479295912633772102727132387691885409192366747738145885522
28 15 21 0.001969967996396521097947969579542390650750707228904228082940541532852857506134092
28 15 22 0.003184466779501499574387048857899416954496137358965839048066371134228500382006612
28 15 23 0.001072104874396387598831036038185362011110263793924635014006833279611424014713956
28 15 24 -0.003644190965325162883384802373920374066449354591262843756696799304141786871293101
28 15 25 0.002533151987504723369165759455173917167088335405174424540056134233957212548351018
28 15 26 -0.04298933534845821148793196574675731531238223175550598101505018142584845867392653
28 15 27 -0.0002359623885486087341363085494607537121137569348559142627100736077829051890611453
28 15 28 -0.0003777765605548270626724056661012064734632557784346323648038483531478793487179207
28 15 29 0.0003979088357609438253121978401785051621401375786009504116427113595823922970883919
28 15 30 -0.001092496682176778675612585661427787370400760965294770127002163859706688491290429
28 15 31 -0.001092395281960487654817601057801280058835442900390654773830531374041075480829953
28 15 32 0.002231281179126293527000151642433827926923450217704401079267210558442441225084661
28 15 33 0.05584289337563417054402083527178244325590790029229707562190590123249963876428163
28 16 16 0.04005525616370948961755312576109238192690589559517441592274402673040049482514641
28 16 17 -0.07494329926983817105640987087262884021525552563285827500354417445754208212629163
28 16 18 0.02878794968705607324805812874138229922385262128900213687135116449787990716601765
28 16 19 0.09139024533426591269431684387276564035376404823886444808311629613074140798727261
28 16 20 -0.001215802465312452428491436947996413851389588642776224421709351840589038096200596
28 16 21 -0.02431642252560794081619486057904258539259730686425446064841857377245978431562054
28 16 22 -0.06341016096214744249290954202248211399600827705790669429239251802646216914915341
28 16 23 -0.0004704818406652507955393038164685610372887966093668571685974605010026465687574576
28 16 24 0.001383658359530335906512936717119865127628679593695436586905937717734673908000148
28 16 25 0.003185675810351687724327159747519922427761744092588890576211233183043913627473376
28 16 26 0.008213211248592906666846966168396324123238541873161718974381476406685771295649607
28 16 27 0.01364406962727230253317689392058246121990187902067700267036887617153378770035502
28 16 28 0.001734806139452140848505246636347222281466981714884387353356020817898277509084554
28 16 29 -0.004794897739757905755162455389901321774518614978783499252767716495554280357376153
28 16 30 -0.007885943517663596670149623887631138590044622498527777681363152689430453190424823
28 16 31 0.0008697975572342890906364353828159221718847997248878762381748474801201174322214828
28 16 32 0.001938905492971290266966821108207612203647486411759224786133565842664372355183416
28 16 33 0.003035672535483065298186209525005156271334419317056983088581249005573687164473193
28 17 17 0.04093375848048249133421024077847452955970345095672349877620888084507444756292502
28 17 18 -0.05146973215038942432644383415373273021056795002843013194023912386474947572258295
28 17 19 -0.09195032200083236752271522740641485919033835204935536455778111376664539262565911
28 17 20 0.01799774924411894843708373312055638674342170885452706914473024021263373343298122
28 17 21 0.0487817845855526897024829752773149581493439323064957860939982193440470067789665
28 17 22 0.09068967998290058977459446536436684090805530667374698387921515237951170927096436
28 17 23 -0.001970190298728130003981553578184709687720825265127370749215247771113100134971056
28 17 24 -0.006403811456085898215969002528913438334374960657023184723456410103961091553971364
28 17 25 -0.01005544032718204806918335866363522511573340360341082078014688868594782318224839
28 17 26 -0.01906197359960440870719825364794888978155624441708224611271779663238552229719977
28 17 27 -0.07018756635099892721404222959594673205524111209896484408665082273112032445542735
28 17 28 0.0839073858258326842675640255532944280738797426688245577347387804509442438931175
28 17 29 -0.02879948561150803684482291878506997435047274902530871165960174815801974168600412
28 17 30 -0.05728592813984067966614581030009001247278027622407524122959418684900737307016168
28 17 31 0.003056646968922925274143231724499429581495198776230459620930015323258788791088321
28 17 32 0.008413136527498184245438582964866703616850417949836154620037168726064944163950071
28 17 33 0.01793787714134979727318627960576192416113236535177612160717815365903909137871265
28 18 18 0.06790703977115056544196030202506950255724680153677742288661401678446361976492311
28 18 19 -0.002394168480226622648491193293690320476904355997700848250437547370311248489702182
28 18 20 -0.04002038070610983181703064197544556632953263814221296497843372104325284436116617
28 18 21 -0.03788617439273921809590182258927202633602359399242769204984690865055452660845467
28 18 22 0.002902783126756344658493528614217952265185732737751996208960486743475424617775897
28 18 23 0.005337055048600284610294830281972515162478225496392622160422081433816338824911121
28 18 24 0.01050906528673991370695989866311339581995988582423308211133408939264025552769748
28 18 25 0.009946570361368845793968223221807464125043868893522552257235919872870541351439269
28 18 26 0.01014094491155413067709138760804230442213577148412441561668587532391943146721057
28 18 27 -0.001380743624549631296914333915807175843606765456482504539197624024883962676550322
28 18 28 -0.06234992167408241601835868709204556686250910659116732648656699775049351593190317
28 18 29 0.0373154642321944885514924164701695559834476174425668405911086416569140711103409
28 18 30 0.07278351554234910632620661904189557785566205813630320417780387980932041539176142
28 18 31 -0.005011529538632486590146512248497855144312750481420822502498323697991403882188682
28 18 32 -0.0147729443712128345082813525851776380940404207260561046598055897485279579802169
28 18 33 -0.02995622998112673702308587348024958257349928405761236616492571624584190975430271
28 19 19 0.01981187626900081453247332465127834190689019327233159377301551820342343398511325
28 19 20 0.0003403600365332047679307381665476564597858349180352335893155073610604232308817542
28 19 21 -0.01329687765429004512248345699899860230911813383036407736928672622858885827207474
28 19 22 -0.03703025841781345795898124686828283478229374339868969960772474987500411150713141
28 19 23 -8.706183820782538604654536787633154846139343367683812466763584916191637283247452e-05
28 19 24 0.001911701169495291739049763220425474626678798849901902303918594135768385725585341
28 19 25 0.003844619320904689971896539278640514800742003707028360093152181671660695290943581
28 19 26 0.0093443968574573698319901246167126343436737422926190552222200591063036466838375
28 19 27 -0.0006106403769875863898456395396745902001607333320220672161690048746964333672983476
28 19 28 -0.00626433986381320465861582332580878076759898025151399691489988706528258451690933
28 19 29 0.003276453140893948522484812667172168365871492513560716119298678259735467539559033
28 19 30 0.0111123922816872994659381237098947323986846608102293932352643971264905606758202
28 19 31 -0.0003853495318726505138881946199528563857902632508842447740210780543528992154627514
28 19 32 -0.002246029195849241888565744689147860766666505523960986088628213606874904783840632
28 19 33 -0.006190606330354551311996262490720037230618658578268796725599524553114220442233989
28 20 20 0.01511848104633893714857228374008364964006005218124099305527267494751606887862267
28 20 21 -0.0005932052802800872323769313264970222277079664567212588742235139223257355854667181
28 20 22 0.002625501111947648898437997659267131881725845223310556637360677024258404043399061
28 20 23 -0.003900374352664485973118411220149192129928504212975882161908402488834239549955978
28 20 24 -0.003344932632941931475394555619327810846973112157059565309287325637531435034580928
28 20 25 0.0001465836768325858020253990251095858658620783294636960009497348382382778194268389
28 20 26 -0.0005387618435830341158729094642155420300522545595829182014802706638158411341062127
28 20 27 1.072085139868331483101800872216266756692272720103039803031079332358324290896309e-05
28 20 28 -1.82572874916133353737531143055228013325331238223586915091443121994651414809204e-05
28 20 29 -0.0163490063025742652346133417183838508756798856078491546818495357362603122645538
28 20 30 0.001294748136210363482623162904235709764828231288802440163983805848697566055324516
28 20 31 0.004209358421601982990604078643410011421583618060890645176967216256441258274341243
28 20 32 0.00355784763699387406298878293883890667400895732708883962484733483259192935219125
28 20 33 -0.0006099566340458954341642646535712499881300056136944103066906621310723060223478166
28 21 21 0.01260311396227050653362052988903721787047691985052740770151737419168277009221958
28 21 22 0.003698359469737277098604796711602534584328192373638343367240239108033004664830009
28 21 23 0.0001518186443916185140601594730187625915399924373521232645560477357608945619258859
28 21 24 -0.003356038774395311020415518492743613861485883810671160920403819998901010498956686
28 21 25 -0.005824892391351358125010845485189565526713272809161612277948068251973930986424855
28 21 26 -0.008413085239676115174635441200633578997372097309197638025862563918128056967566009
28 21 27 0.0006220730935416456193520896845681600501803490629009942376260999484852135180496681
28 21 28 -0.0005410217291672180267129355123632991256216826445801104907058731675469922119905986
28 21 29 0.001332837888391826767035960773848486572523118862959082290044805841790876741746021
28 21 30 -0.02356880173597415138057480693270033519492033292127348297516559395087591011824727
28 21 31 -0.0004495388730546458289430119288104515070984174596495468952611134982336800324867655
28 21 32 0.00558550642049025674190055891512636294872411615330581964257141521293117930047173
28 21 33 0.0210118212416323803622105007541813054122207195116291792245176299097748064379764
28 22 22 0.03627228829958706081618461979048597410258752131364125423227680131397714489981097
28 22 23 0.0001931141021404977396674925441440905183081101138523745065041277170109719737524489
28 22 24 -0.0003491305704388865913603238357978203129359913646903288615526769258576849310165587
28 22 25 0.0004965775705266160993232829654693170474510106512756116837990147340399899077953
28 22 26 -0.009875590919108252356802665264932166796453587948597883223918426558854032869794228
28 22 27 -8.56260919213227897887527438684037512345950153929410840715505321166972819373482e-05
28 22 28 0.0001856358018567948748012206527325852428679459427076804414850842582939969745357159
28 22 29 0.0007677824363447393537652005074714468877003693212873275094405525868808973027901302
28 22 30 -0.005526270526620778103472956091238406379292842307810739760092441687225449513669577
28 22 31 -0.0003862636890038920192742488205529237267688833451318276832823335186409299173085968
28 22 32 0.00125169294251927282192717751102713682182837828805046049919744053955313976645973
28 22 33 0.006254349562303522712036759501020022186123833094682116905291404063329372116818056
28 23 23 0.003138581447047276777242375559899882273569773185003439761968709168665412151041121
28 23 24 -0.005801019959716077419200646115834396844841611916777019088257737596023188599420009
28 23 25 0.005385606446184899539259522920313612258453773723992578666084026123583999656808533
28 23 26 -0.00545459977042304217063267644811268581477082957765940393189149842833918073225606
28 23 27 0.0007218950052613943444078138492154153893992376774124267165936399746632993247494205
28 23 28 -0.0008194012216603761001539430298272472288129184282728331901243962594009400784608977
28 23 29 0.0002950539479366681853490393073688053861810073959693744263858845972001827572578179
28 23 30 0.0004629038940928274184153450707335071424562082481223810810589541376133937030652106
28 23 31 -0.003137715356265647337551227419616243184308885740064068009404814713065263741345031
28 23 32 0.002934138696497349442180729837213861704404371264900185978036917488585108914071684
28 23 33 0.01576659257042931837549691036111258892954284737982867058936021503965348251402704
28 24 24 0.00430401015479436421170811710195360519481644407719248948209155774034119355959091
28 24 25 0.0001917672480805702703244984096454822079503502618009050144429877493084014056303242
28 24 26 -0.004741981738476681876506646348457679221109561733671966036125909240273918183670735
28 24 27 -0.000161565598616974944054691178050767736609585296945668193114444735389499267750935
28 24 28 0.0001859711126545418708150390916179589928888998450251075448688299250635006652292492
28 24 29 -3.809330565049261727243246808413480836414505752417479500697492840224480970109793e-05
28 24 30 -0.0002051196630150756994606358320001483662455462118949260155939570625349315766063788
28 24 31 -4.00653523347558999536233558449474830054373574702805310405223416526706400085631e-06
28 24 32 -0.004402417445459782669575347493045194426647672704213549607710150794974643512445918
28 24 33 0.01208375684395621450590033361449514532670408196941687913672227199422182193013111
28 25 25 0.003666981405306698821656887974864972318801772970876874202180045740483943913780083
28 25 26 -0.007543464065417888430890936179902031571295476793897013184139568186678839663241222
28 25 27 9.249271476064674162089563876354821354699167125669596466207207221687288438532658e-05
28 25 28 -6.527888385285411142183665671814119079204005139356899015497114075445422386125733e-05
28 25 29 5.839750811008276329653174809877030598606663533552666718121314500918359174789256e-05
28 25 30 -0.0001288453526572238301366484079466108082262310351125660912156120257815772734457095
28 25 31 0.0001606215744724911591697638849303566268033096903649254585787923272642339698362632
28 25 32 -0.001727143077955705989524164411950151364603099226284213421239094518018707039707692
28 25 33 0.01966637461134866501699923794957722438442166359448946525153779655702058645311674
28 26 26 0.008400165780147815122890170397925156262154002597140739134444883314707728742204287
28 26 27 0.000286091722865317987285509857181684395375465161284941276764844190913424370734541
28 26 28 -0.0003524883459828307381926079587145539323547175696484370955499151662527738283727112
28 26 29 8.42882539058343250225416925691355403133714134278641679397662756566506267134643e-05
28 26 30 0.000374572547885404259256689126074474513452520182802285943228897002237222633809341
28 26 31 1.780629524471769024298850344950160142952201338080036466056113761428401937321716e-05
28 26 32 6.913662116879897864381215580999021089966742810500893024952317639656145161073058e-06
28 26 33 -0.01964504586300430005651648782399752995695288609949462976942759979485228699388741
28 27 27 0.01555630000567727122229724908422308558087174303143533183454071560974939580165201
28 27 28 -0.017658129183350459409487794823090125244150383406465786743999039962846030339088
28 27 29 0.005936252248832648179723447447232421200343788117390026043894682048114690640856316
28 27 30 0.01198165657315252275041493051970309531570399154059299096114176263562333588367653
28 27 31 -0.000598321156122745654378960469356856841495980722179001203688541472020614916940398
28 27 32 -0.001822546038776519215931840911233626782963311413377665874513846813536779119879989
28 27 33 -0.003695972938392932489062951651003929319228733052234107439053989318766535444405189
28 28 28 0.003783495486257848639107735845415448973086833225905900995160656413781135190135096
28 28 29 -0.002221560188149011959676992467971604587996096973654091435600088474063673405303054
28 28 30 -0.004609544970520306893417466121385047125534164250957330605658026463213608888582517
28 28 31 0.000299088189427073820167324282172544743170420738620582408627943090740277153491786
28 28 32 0.0009320206037686571218381427096026082935016138953076668533165060694553966223928785
28 28 33 0.001952399102426261355584333736737471749723965297726098829138225411202277324038113
28 29 29 0.001517774085291988911834338162968349050572692028495553269752816428882589996324155
28 29 30 -0.003770918819963128588397724922238580100008909452831872835743549613056338092227926
28 29 31 -0.0003831551395910433437571386554638993674203526268817488491328406760852920901436846
28 29 32 0.0005630435323725537929736352676370753760481234308005414643449318842795443826375338
28 29 33 0.002901554998085743556975691257851234670970731688438547201414522599457056806902419
28 30 30 0.002485406017369505736639993684934415138488380791676826455815938703517801689653688
28 30 31 -2.302673855373468908646421611779376342817765026781977530449432478106637683116845e-06
28 30 32 -0.0006248148552586760601140540097903430658998086405711022228395806614508821953141773
28 30 33 -0.001920360939654509182874741561312419362748618208776470632166632403868511672993968
28 31 31 9.75336355043538142641738266794977415550618325940529264759912113166421540035578e-05
28 31 32 -0.0003979586140377264476457921817418093403802948756454669327138680769903861810748288
28 31 33 0.002022402437886390003825194337510139481742426802139476837967754682848072843010447
28 32 32 0.000172593803214973771479337454235038609892621839068823394773634431197301935690088
28 32 33 -0.004907193490102941999859745993642786819737668269714627953815216146809871375604608
28 33 33 1.299614937092345706775917041842569158421543895342179754910499780560905569931492e-23
29 0 0 1.011145223309096694813013140530715467638384064945478458808401526080953205867917
29 0 1 -16.45307878142394082724185910523007453270705312849989101810118201186877562419278
29 0 2 26.48796445905714897103344455853043329574235494015453316326576042267663740056133
29 0 3 59.64797291933551410790351960678268856099450249634823504488594383597162792667663
29 0 4 -16.7283715240823352234829241115367141026587614235143443190568722245759288392437
29 0 5 -60.00691158251208600655930687489530570057528983797743382005236416541210151591117
29 0 6 -124.8559128225182765642700335868452704350079746951729086378359737697720835014893
29 0 7 5.128733685287017426307329176620376361073284150809786141181255031978890174089718
29 0 8 22.76291813687607581510146324287716272112390257099013845105191392998517480304717
29 0 9 45.76304441850793741345085832951788911400302768275630633088904941884499631047005
29 0 10 82.94685846795270890389492291932158419581707293492374801199993489852575451968987
29 0 11 -0.7531742476373665799487988426899040735192158798173227445581401003573381412584849
29 0 12 -3.721387987318194280088876978182608520756396128171734855551799136039008989345154
29 0 13 -11.40859043721819811624185842194387479418119521721679428983925840330820498346186
29 0 14 -17.90510219979492544803002539889576035742053661379963654586675554486330599587868
29 0 15 -40.57771983614989416837791342044671657368576073880528906781564806650656123371515
29 0 16 0.0414999827671581767858253481433180128776119696425216711003310475597264802311982
29 0 17 0.2220367442629154684636795551222799526096930684092927732753891548829070901052486
29 0 18 0.9620587632358406412470645025732333238846089212764741554203715508395553218556943
29 0 19 1.179121305682083667760010954219021772475175029570445505116076490211754155815093
29 0 20 1.120324615660782751796779755572790344911678581087522753352867679941142470958156
29 0 21 4.949577303983948898384430675586072048948838841586836518007883021928308123802209
29 0 22 9.489674792120911319274392591387126612474763480621245916906191809606701731892519
29 0 23 12.1405209569583992108056917339067131615192531823793999466928017009597137446322
29 0 24 -8.716853353092435004245782966198641157083996181960623794409865549018099490249379
29 0 25 1.663711382727696247892829607144450124782789330594554927351596610710967368264437
29 0 26 -4.856022217986698183590779639574624845230483553354586617417702685304073109799499
29 0 27 2.322669668534217935812836237825832804563803396069970118624924855687627965910175
29 0 28 1.441223959291644135711905670514602332153647857372613736184654892323292069281476
29 0 29 8.689337321742751385998997326668261820562888800597515845179971686814942015707051
29 0 30 -1.100357525416848407430736661534713819627803987118896510828413594760931519443608
29 0 31 -0.3865960784276878213251192874420320871172881716336159513986184181990100924454918
29 0 32 0.7243081153515848121243932372861958150427064885099548447740717491987404920975074
29 0 33 7.705911033039569143266531325210951496309534164698903305194291379618072698863029
29 0 34 0.1302207293839958976764144904441162171973756010891190760102311061938770311726252
29 0 35 0.0108546267661164660429876525146331575676461828867253710459368485638986722895882
29 0 36 -0.01623906957930638594090700800541279432572464618866955238281638857976367307860716
29 0 37 -1.798036706383801861276384933362751317985328500859602319059521975033768062322882
29 0 38 -3.801760838503695455631107719971923986735757498888462182361268009573655377752864
29 0 39 -13.93669905560642876286933122964265006017862143013813257432056249636022533841855
29 0 40 14.63792633543013088554602682142981741651019866490674158787024482281280847569441
29 0 41 -8.058904894516806501705606527748762926428501848452416442386244247345987535214337
29 0 42 -3.16047338556259848172800685079762177244943608123896665928022836160796135678171
29 0 43 2.062049686358273070359318706528067981859250509998626884466351199285323597872431
29 0 44 0.3368124524227707154758276949352472082167346297574843661888776890106748630483738
29 0 45 -14.26047328309028661788754785142444501823438878481365431160567423873193510738091
29 0 46 -0.190011080598456151035668524030766512416202119026632700406438489480075610777284
29 0 47 3.671686425240126861821466568809338525886296825227361294736782956401131580551625e-05
29 0 48 -0.04054872837954248706650144444706688632955044891182815625576978684777552369583085
29 0 49 2.924475677281126853993695254336928354956451169240994585779251690091765699644656
29 1 1 10.79819092852151113995817497581679606886860394324715463067718934511728954984666
29 1 2 -18.78530344144675531659291441724996412902827239245098758113387795497414006962054
29 1 3 -42.67737455558477348366200829736786711476970880296537960640196790919972427001956
29 1 4 12.122701663875878550601717472415685888515681830854416890567865551714961721647
29 1 5 45.21069469985920166856923724954738511430776841976945368714871179894163893457292
29 1 6 90.07497189517302654995477347926361515636388577358176306150155788580939039843759
29 1 7 -3.695426106187518655688153527026082773085086544604682005149650151321841771688816
29 1 8 -17.81904360346031176874714670077675166304135224646617474321905652667375832257178
29 1 9 -36.83724430196250425411853240233321536512895003121131046802081060200712841019169
29 1 10 -60.71294772996161181201930782896871131771157004878896723850146243816530223827841
29 1 11 0.5276418737863728480614553249702060882617251044762181637061452034657630633278867
29 1 12 2.976614767929726032291060640832239858339607548983141269574211566768944871488329
29 1 13 9.804528803701572446843362854627254413794974198323162287519803000421471898370551
29 1 14 13.33943880815489231972857219981241785096878047132080416119305248130901220236527
29 1 15 29.31349994494076066684278049149703886434442495553843860814192385393249173418652
29 1 16 -0.02768442082217552198876733616880809905568416842684511249618841806438346078029347
29 1 17 -0.1774564890610498008803003773435292672573300023353031837092557649275792174925964
29 1 18 -0.8698012044280200037774564870294938110348544234790084894254078434881891590024217
29 1 19 -1.144504199307353612600821440549814447676171794360124116389386853456955032115388
29 1 20 -0.8370073692646132976633688010340778497596808455993556100507237765507192263227591
29 1 21 -3.586901850901439301095518386216483210008721935556945221885742312101105426138958
29 1 22 -6.504797207783341481289156819907332545078655033643548368086182377696374665937654
29 1 23 -11.65687448195259620157758484291398729226850236398507326567813470386757589883308
29 1 24 12.86891984934774525734762173287955989870719073223812879074600884754581822601958
29 1 25 -7.42040671230343284518767565542632627283826500578162854708842757418673990942073
29 1 26 -8.96399542827159207466756831007908232566796574082247927790720942735806546234407
29 1 27 0.7537803719441419306088034167504480229119523032558771389505470070624405260952652
29 1 28 7.967594797692496843225365422108664326632105728422266050065523797196841940820351
29 1 29 6.713248493888917168704493997060985517486389019851449058165962653411360524683925
29 1 30 0.4317050717502885145050519481404137704454274204253698106864632012474043729810701
29 1 31 -2.198826665261691774258079202790621247211550311154621575736418305925202242835574
29 1 32 -4.723627011906074989633961704820207665324573809075653482190504114388498830199348
29 1 33 -9.972779142346426807638002434942283061929385039955851591755166908851983620232574
29 1 34 -0.07869385299285625067707076765413164317897458064439860858086744807991133446739015
29 1 35 0.2089015817610353392508362297816976929204058571175849427538783224280441881721026
29 1 36 0.5647327244518162172221854237864529882520705523823102139605025709029768079376758
29 1 37 1.730226839627757185513602963023827117713282601599927419210259267139114856518022
29 1 38 3.328346804686286160839402260971216418932547316846730127289666942432109736668498
29 1 39 8.897981455112006495967961360156436889326811734678066787615406117290502382614271
29 1 40 -7.948385698962598810293839597245259034233282851773759014382401527060759613440453
29 1 41 4.427958188857137211621685171085520981912095128426190068161003517264623594440028
29 1 42 -1.737531635440155348584695438850575892780295091513356204827390490811951499240404
29 1 43 -1.253373136752255006044408969692250757537092307778256022301142094843753761391406
29 1 44 1.251713297840054916576116207633026633509558599615529148205669828916744910532246
29 1 45 12.23385645853737015398544836906832591433289489887774858545903812117095147560226
29 1 46 0.1268215602119921658546547783127473771044771736518275548581527456447365382828699
29 1 47 -0.152400995510997039613637534831931007405093369776827663798576056996997418698918
29 1 48 -0.2452951795571933640119393358924102073161955018525898114862425653444693208492225
29 1 49 -2.346118382622088679029804430849629368350721540246750594989358354252008675682774
29 2 2 0.2448049287242881850186065602547503968670728967243892527163338970682592549915454
29 2 3 0.2255001599616770513601925585938870552148444724440432472672888386067569966431005
29 2 4 -0.1763328130608914142600085527663526102182208450999340321522146744423214202641231
29 2 5 -1.610942160973331476906406961751456516020666824591178370430182352577354680161436
29 2 6 1.403742106372841942047592384158487269151953928431647039010743312609981184774602
29 2 7 -0.01936835519910333532457718863181152953694956748842129768702538761848483639897182
29 2 8 1.405636733989689192696280041460430963806076953013965839811787060782121098647103
29 2 9 2.663535809027511064632530438331053208515559684624757664123686891055795110101337
29 2 10 -1.068995541059801216908458691776384940049122444846014382844252382153310441240599
29 2 11 0.02651853584363155901418570488537192356620084193392908201169605108421480195500241
29 2 12 -0.3558885051061541055951424311327595307505282692100099360129560046586218406152462
29 2 13 -1.254760510974253147534243058809191355578522036093797858695846966233511068132687
29 2 14 -0.1104849633973980852576244808294819205751319682363014384343700166101365731018517
29 2 15 1.663120217634634157060271891276194877670927442510295357730144692966189443460186
29 2 16 -0.00339896038837252423836452088705410659681564792121378578872065820564474217825256
29 2 17 0.02581495587433665724169984558211366825260939560576666695424501310608895100218435
29 2 18 0.1556118922512622234320005741406609868574971167202666427884530265244799397090632
29 2 19 0.2492837947937696956746990587421318832936925738053046442558725760061985490779855
29 2 20 0.04522303379317958765843853400820634679713920169378001214873877010994055176924759
29 2 21 -0.2152612753510739413988352045049523146322201751338404668374407319822114223052816
29 2 22 -0.868766364814254568743997687269878154661869923483241310141164308589915595700723
29 2 23 2.095061602620354490753888665979010593976604879026856527096317888875517787997549
29 2 24 -5.962826374467340891641666197253490612520081027629086127620015852671515755933814
29 2 25 6.000002844918582951103829088844130473716423027150672796035736190294944265514278
29 2 26 12.70114653727106652866523120181686797621723562434882912567268873215335048856274
29 2 27 -2.607765545237399032510656200913828842909409041044970885705556570302557404571889
29 2 28 -8.939451389656107637581862124188927394398262985119861084165792963535708041903722
29 2 29 -12.6527340962701801720201213282161256778743250766236311767906230717898971060684
29 2 30 0.4758259298129126973661005735937956329994291253142342399117118444486451439192566
29 2 31 2.474708793068874574838325003023747093974399397080669553834402624273351250102807
29 2 32 4.018785558942386154103163838613770265340930484606804227710185236796061436409736
29 2 33 3.48944907771977565416262822674786248090888091274027942823969908712555078958607
29 2 34 -0.02984668294875736363020082468704587404896229665582154760105989398246577110127745
29 2 35 -0.2230495372603830042798156177980073283660750513526448824020692299193682532313686
29 2 36 -0.5304699867438486698651322377134909633386621442071501671011277592625395379976925
29 2 37 -0.2826552295139634560527451217641729595733100901769240880790008056505432738070489
29 2 38 -0.2409700316371371289142909027260979756413942778212885064945245870524294329599597
29 2 39 1.993547298478716669345446206578757653104418143836092420712682890179988233579463
29 2 40 -3.422709053756791481445453531723019308451423863780165050202812680813366094868492
29 2 41 1.934533927432801586416258201814078465893480163067552454644386465207824416053621
29 2 42 3.856657131722968554324326370849518164619440145604344986499780475190416256417227
29 2 43 -0.4134659766427466399092902074246134933920472109105726728768574913634909272333815
29 2 44 -1.396111116181616549393718878892465181323928474309723705158664359008737286402705
29 2 45 -0.7750759283890625407076988640469206798634177223361276360237310939787851754133183
29 2 46 0.02922655114965636438762483743533800947045605368455302793304637144853573708570186
29 2 47 0.1480483352026639220614820097868873254498876055938151165961436481479242692652647
29 2 48 0.2456888685403345726017250586753579094379101500398032544089552606777264726497981
29 2 49 0.01379920733034352150136422575042640120747246127037831637412551355981476266070543
29 3 3 0.3877598668844449524474453367087314477102541932666694205302771041093360976367119
29 3 4 0.008327724505551021192775228933412465150229789040714843483008133108557027416795205
29 3 5 -0.5956059008094473692105772232713549401599232396027964720416970498153756312925777
29 3 6 -1.88699243210473121879797113082328232110972729715319559094729231248548855066367
29 3 7 -0.00762702252065150868060614852225170610121227374144608624292816386839937190965193
29 3 8 0.280047701846218062010401007180774963717488989994320386783727633312371912039799
29 3 9 0.6751185105921101613798873505735577832020889688208762119418403091124947855004325
29 3 10 1.607238092753902444130926235166261873616763233379970800578251861188842727710818
29 3 11 0.002119127944439992094999809208649640647894985079982374312410600901739078036165174
29 3 12 -0.04774895642858224773048148011310124321605935596549619259143499247347631658094749
29 3 13 -0.211404375295326606903489614461086113697643066899973351720439692622030246090649
29 3 14 -0.4551114277149320157503732667893183945744516712833959997836322123593915409099779
29 3 15 -0.7919501072326606441633474247281480091036350354927495434769118318846813101038404
29 3 16 -0.0001786729257178624105701413744065249204367899127435045429352554587911354906377716
29 3 17 0.002464371000727376673794154129059454799490989231535413975736747810920829752840744
29 3 18 0.01854350259770531698085067762781784103040871563081909189168741829085500392969451
29 3 19 0.03317561669527478592187448015140975949350325328038780314253298513186796041013959
29 3 20 0.03807457387793249379888841714280305950577919087250740680563415948345596738920861
29 3 21 0.1026314406528581869086916481365663277651394883805248480441301547322836102091931
29 3 22 0.1606083223491470834068414596337570480687873494879670188953789708639549027399929
29 3 23 0.07065161717801518880593621631710305962321632342143297162895178725503189680606866
29 3 24 -0.6472091911155361546803529808056080753854155408242828611902563628832443924017432
29 3 25 0.8698214478831696103264237411893554920576986833627803706428706983587875678827112
29 3 26 1.764015330759843946291302962330848579892211844307321980337834338134858081489681
29 3 27 -0.39643486985006302501575480708655812734485168164683445723553840673460961915707
29 3 28 -1.335781614732130213640535306417435101960742090739431911009959133382270826018291
29 3 29 -2.57004022244036317106196257581275548788066442072919256237344547367117350246448
29 3 30 0.06941326834616899261940869648674758383033311426771378300837135281161454395753903
29 3 31 0.3524442269224806422725293337239686738765333997426468578283318250103871770062018
29 3 32 0.5676622976334756453806203115493996961646862799663711311533191649194769788083582
29 3 33 1.03495722718514395045661018735990014100955060585399661853530454181611248488711
29 3 34 -0.003990434159948343600228449270256867287582057983498669364004020663241528583499783
29 3 35 -0.02834683153176705258864318988551354948950933492719857617888782547971481139639897
29 3 36 -0.06756988897872006754818111589658525389471890670496342458825028524167716367525669
29 3 37 -0.1146091314988487104290232563024463218487133372352271865980212725736201005753664
29 3 38 -0.1796359704020568533665794267317879068937323451673641076299404162775462251196444
29 3 39 0.5272261342939563681038978954692052169534853509095162696324183097743230612158759
29 3 40 -0.8062350508275023916612513161673541940293934223626468220203331871348259003405568
29 3 41 0.3855273674105235535535184846426443376373420295477724262058114164374973826086884
29 3 42 0.880938439390325053494923243537007514316245802590510308386997092227731591067304
29 3 43 -0.0695520095777794424883886548207800635284426364231608871082091165766507726537147
29 3 44 -0.2707189440050071300486881604090655514143035611905736240932714645143518802149392
29 3 45 -0.5357527574823207398141923489257256631268047780118705606234381356552584231717023
29 3 46 0.004106354431581781962463142143141682693835426894430521520054039456940346519954892
29 3 47 0.02360647903060676956316332007279175257262246808564375725389745845377740423076019
29 3 48 0.04110144612641217294089871493051305149399727269471706219789515087225660466851283
29 3 49 0.072412482308812962408696867427934114944514025762971794193960392018949464329107
29 4 4 0.08869523351292362354417150585215873293147777619345695452937277845947908481065484
29 4 5 -0.4075923376046225388107919657208627395138938420099473999180444423289325805392116
29 4 6 1.007691753320056661331520131138825478586597327234452663061641221272744590874949
29 4 7 -0.0940965372241083792619195818052047172340777241859999704061846746198267125644294
29 4 8 0.348961436914854919154235652796131614032258336357404369416377991104178316511409
29 4 9 0.9478068332900701808945185302270292897092710971197201569884252497317249905191222
29 4 10 -0.8634759226661177550995506881837420891856339606287919284055579191798186765372572
29 4 11 0.02948736505250026373836723122564018315856808910350267674662657141407796341849863
29 4 12 -0.07614274625039441686785932729992430310177349887812520894788646912308234062599276
29 4 13 -0.4634727978720352865396788903440491077958703264783046929702581429229286432106201
29 4 14 0.1473452106534125252630517944776734178355974443436187017424214461254104317504615
29 4 15 0.8333628893463221446106707823092884494984368575581234418068014389105842757901435
29 4 16 -0.002774353913271928082841456133954155486707830984562577907861228227484485771351854
29 4 17 0.00395556223922472577621008126420388789836789663532179529981289614274083261047178
29 4 18 0.05727539295708003353918431894030612989397862800628503580836025867201815700920502
29 4 19 0.09770046898215271234740661913161392273900618890615802784597203138369914627422833
29 4 20 -0.007129676250940417861159065518308921589344221064274487064146780574212972572386928
29 4 21 -0.1113361955836587730772565452529835091091327124649636568619369597871805826644126
29 4 22 -0.3796782282475820600157466185215264974167393936695441761487440676574243814270096
29 4 23 0.8385321697465884876117751696740144283282846980739070077699699466873480123011352
29 4 24 -2.159005001686848046838483639558553172946116361264961469645068979837387223387689
29 4 25 2.089311653785660228350874887905519407574605814746395661226674635395205590376452
29 4 26 4.483376778171296079214014406308008608702955641289057978101368254983553271687818
29 4 27 -0.8535329207250029512693269116959120776476014432000101548030371392071376493384386
29 4 28 -3.220900181362745497767426431771021548009057894141605203751252587271732268341313
29 4 29 -4.285573971775862321792312870206465544886366102925168900251957584247223612295551
29 4 30 0.1410647446740598984302403300981085031792581313028312531767682019967592973721536
29 4 31 0.897132498862483243563875748732695627826972122219496315968329404665375165007953
29 4 32 1.519879562434360368839723493746612126151647795322643482400914416033843108954339
29 4 33 1.142185883583562242825756810235486843541002816807435538205803335797198276809978
29 4 34 -0.007691112287533740722430311952807960576785294238749858588046073977460093071020121
29 4 35 -0.08032979882598531147968020593178081295231266850542373195762896973080172858789325
29 4 36 -0.2048044915694203824089919172390495692435478520183296766209857868898741687476793
29 4 37 -0.08745345383754316696433539736616606625625115789825593445636848017327616011137157
29 4 38 -0.06298794346257891556421723649410224536116337267243634322909323825448271814707262
29 4 39 0.6514751979968196938863692463159389099374837022915599289024074091886015564233297
29 4 40 -1.192310166545664098129228981423538359917948928656713468289632323705611690038209
29 4 41 0.6579800533163589536563554411717542979934433812801153050492168096904816541625644
29 4 42 1.484230973417985879563084740824604858107461168959320037592177558184641946910679
29 4 43 -0.1324296016802486118518542511461564208248930479226787000970674975323476683796582
29 4 44 -0.5470381174185009562746894887154916080052770511192468045584353630246537610482171
29 4 45 -0.3459091182829649695251243458155184301147596365940967309813486596524901309984986
29 4 46 0.008676723994866686007080328014421883517292468899915098485877380230219099987802728
29 4 47 0.05763444976971054200285739513741604587994238413455032567677337746146409890811997
29 4 48 0.09923913921490064643353010170260529429406339186016158086361119899324757915771664
29 4 49 0.01440927961129297889885815240811258414445862839144347381032390255619308665536945
29 5 5 0.138070341112154014921638228147646822040428129768347280282854173439994599500905
29 5 6 -0.2195440871206338920252040879921060067143839960255966597913102638985339561070958
29 5 7 0.00237523432196834743613501078666207073717662828665684739602718005548750603533946
29 5 8 -0.1706269210751488110426701709452323578095883328577395891227289959778350960157404
29 5 9 -0.2280120921640882447713028565449164365813417900612205306744740909764640281918962
29 5 10 0.1287499462386355327393986665697847451671295157550788910625108691862151766627078
29 5 11 -0.001177971068033683320918734965050797066289450660398291509541534715811870206011357
29 5 12 0.05356558939774750525878704809665403187453126092980778455898359190321877224992883
29 5 13 0.1275420478430589690612610795920998447810177132748468230083815497715459031780951
29 5 14 0.05216961052137663063384424523475174108349212679987012714878994649501818249862759
29 5 15 -0.1751173004060938579762614596151090702638921489730657738759180434396902414865988
29 5 16 0.0001408716972546004082923983406825221405426286954585041303985396033704002071583028
29 5 17 -0.004863336417454139591771295155010738643626444985685768329807505645910886582569585
29 5 18 -0.01804875578519998157100630436478015677622617600188004538456158174582120016100048
29 5 19 -0.02513604913188872062893191335250201275009538694831382455306820669973633507234276
29 5 20 -0.01332414539364713843462065995906540443995688735163032811651884871119016720338677
29 5 21 0.01510538521351229200740655580010690590235272277905068440887444721194292017936534
29 5 22 0.08913322289317269533231670661571678147013763962201257527388743997077382023364176
29 5 23 -0.171319347758324326969168746134591622972480430732475997626103533805097416078185
29 5 24 0.4494418554278097728515110789050237093186181313279207486906577787123178717354711
29 5 25 -0.5567612302351008453099711759707548656853643964417187770539506451744649079811407
29 5 26 -1.056463700933141378674881489565286064681713378142194759079655068337202594368448
29 5 27 0.3231714929656630550440464412530781181463300736361941509437296065726974600348517
29 5 28 0.8615237971267138213379106382763253289446876529293174033818069219670894981632224
29 5 29 1.122436988812743180738435293554326313166115889834062513771223991756283536085856
29 5 30 -0.07577126771222636337207685393849145844044334988351031262855405885740866692290346
29 5 31 -0.2835953782164064974220007689076539430916528492690347753961262707387633243323497
29 5 32 -0.4146142075784271018808062502610696112714076962038178417241914531866542342477584
29 5 33 -0.3674736687138211854522288820064465894773873824996084264688207873723877202090819
29 5 34 0.005897145819569706226070724937006251891822154508218537818421486037945992909742327
29 5 35 0.02990553502317750793881613136129439445227943957383236477925665560076196750269435
29 5 36 0.05945100399263161706736603884749794233085759791711419037439911559155432905534378
29 5 37 0.04214517642473023403853624456899681255178513758121580610574144182814411396315135
29 5 38 0.0381704396252411779004968579960055118397907866145125244014951827868509650829341
29 5 39 -0.1461841432758677092017342915588483309502441919107227830248087152173334404750654
29 5 40 0.3594502092511694993600851630559492549330091362257145422181383585613830059581621
29 5 41 -0.2669586477453627071559435424611024142903278348152695599389924300988401449531961
29 5 42 -0.4401882584791633979399281139052149299379607095070876593660885651610124717077527
29 5 43 0.06901186583925050391283877332543949078554602148077292864363987879398945775082759
29 5 44 0.1833895886239580639949561957954242910299610252224756995810914087727289733908249
29 5 45 0.1257691865245863252513137677463467136892817362599659590421285981885152617808024
29 5 46 -0.005645759454097160147680726554195835988752129960449971235938343559628105101528279
29 5 47 -0.02198545958600426718585696550714938581845225050309362895892294332744392551631468
29 5 48 -0.03253915109368103507474520998301891044172242565125804735840310199714323073754503
29 5 49 -0.01461296821554651850784115890882756089879198330180230394392597509537775377995535
29 6 6 0.339812303454099896272401929146008285392006416396974978961580356309987597941891
29 6 7 -0.002301421500820495811063342738101157324171688445091090767669310068607536643097034
29 6 8 0.01718151058812396189857024892857701115414636613623060873256808893730121960657831
29 6 9 0.0275207665866729614029214424772218047648587327534017802190745513476230742039569
29 6 10 -0.4814463018621270968047073372098866080117360176680261503666299246388821195851361
29 6 11 0.001216773912294177062705599351767674834370606299914930450028112245411961074009871
29 6 12 -0.006911170310959751100689801978893322286109204306985567383604682208413939120212487
29 6 13 -0.03016592484381955735571197481935394142635347700816339063039738553206656938245617
29 6 14 0.1565072508014128367510805807911450953299537923028451527217148469548381666328907
29 6 15 0.3977193927642076497567994257033656896319193999722595011078977354061754678054537
29 6 16 -0.0001463479762279210410366044925870521578190162828071269308820337306144786242825329
29 6 17 0.0005077146171522839998400959949911944138068925034885221319643793898349190319426981
29 6 18 0.005705374390266758619667346038311097704249934291954423971171332680937871715396376
29 6 19 0.007704360978876056097926745273675407132660433722348894871842702711906336368483369
29 6 20 -0.01319711954642307143783772450046943448176088328184315672000632489482578640418425
29 6 21 -0.06225203714832613490973505669402575699310698743222953277285522832334859417857611
29 6 22 -0.1359403400591811298999634117648462476047493725645750231229254622454879868930934
29 6 23 0.1471041424077056643803232071214732369444760371792354222691031804640469488901201
29 6 24 -0.3880410794083916378792002135515700012129691446231579856504459403471633389086544
29 6 25 0.3342717558805880392499198015434253622901553932455128697308026478019152654225731
29 6 26 0.6574219378554753386135617083637226045828424372207629103663177763075379154233911
29 6 27 -0.1180789161312227727479670878011106176076422190621147659134026653374878511537763
29 6 28 -0.3965183293470373732242528937372249934384220648131201461378274650149307842983409
29 6 29 -0.279296059453036006691090213601589316152799123857288141847871343709351809365247
29 6 30 0.01554056549582567523621224016180907697155807743994270679009763740758830312771374
29 6 31 0.1005334490564677174284454184958965872054725102707076626113702877703069662149391
29 6 32 0.1673951355890768997885056394758826036408798684552556998699672899349632498158861
29 6 33 -0.0643031047743632114817067723200985204184777228298139175746066007907613698755709
29 6 34 -0.0004076847543343069327100306637939555828791507315519317268961109328713823026311411
29 6 35 -0.008755392533429044102916600426671553962016086956071807738343236025585475761528748
29 6 36 -0.02211481103433103988976645881400375870522090649273665637209674627885440999409551
29 6 37 0.02013636393825848695712837093171020555702511602601894080924996957586928403736076
29 6 38 0.05263894173040689676869204867111001718646906259040824237956457299604061641521092
29 6 39 0.1292426068952260987228655626636360472332907767627624846704381851775796386831896
29 6 40 -0.167133091262286325920201425480012436197353216332405320168901084720279758095492
29 6 41 0.07123058769826993997257765602169345983177580369683802399434404519500956200229203
29 6 42 0.1547987277963592646953129712176432534823375602417811038470940252989162143361842
29 6 43 -0.01018726138945900992148632777120365745741128509717402657282253964167769501259727
29 6 44 -0.05083124955617348134816557148029596714362920354802709588809221133279237197887782
29 6 45 0.04902132325727700268260568128503058619999459917742959080264460716504858738212546
29 6 46 0.0002353902003996193715462553609648157734672456424121437805568519398068518583658335
29 6 47 0.005375214855346752877241041066540198243759588231220911923970352437770831798166829
29 6 48 0.008815815823292100410356219254922439361209695534022912233175097494314150546020638
29 6 49 -0.01804459649018425025263215100986786625626151495001369818978282879779928904755939
29 7 7 0.009693813264545048951923234486823551342011589941907594857625600368551532042634824
29 7 8 -0.06405188412206398081184587717317273374600116018679233419040222329761663118394746
29 7 9 0.1076482905960598599281536877688809666427500532583606312382187274140538261116949
29 7 10 0.09537894262208217267303881306425835944916414421711753481052851854518314202530384
29 7 11 -0.005144586159171077751307386996609768627018937338776720731902455586800571570199377
29 7 12 0.02865086304309640745209885234434433833964869061706936968430877541339115862169244
29 7 13 -0.02168233107522557649083285271594770828923759753197988504354523206726788061901752
29 7 14 0.0173939671271186090715007363585961009183730764160680576802791281828354945557454
29 7 15 -0.1722375521710148276616810943487059663541644773549377878687910817882276330097
29 7 16 0.0006304778555581150498902920757137318940710359366505966091363128528391976513741247
29 7 17 -0.002798319100884119670000889974411160054133791265953329554814345598626775701076242
29 7 18 -0.001318977563297691954803015993204944462295258790599327697638052975446117222000155
29 7 19 0.005431778578653125061596826754364632282780552044263519898766590951718947772433477
29 7 20 -0.009453315216269293510848128789891220880617705750551347880947317592461127526472917
29 7 21 0.02372457561082296150084382298946277574049920415882410089384470837444048382891638
29 7 22 0.06664546609920121181510181894688973141952135877832907202686324801317992623475391
29 7 23 -0.0267913358753421305474086253465321175604557467411956239842458238041569998349986
29 7 24 0.06461783229048555480089867442222779346675677871896512240738694156281622007547498
29 7 25 -0.05469304052612511669261791878979196753678575148207869181124169141529388444352369
29 7 26 -0.110665210373358302831798421116039223993531182474913508620298717259822259829426
29 7 27 0.04672880550311787193242526262414071984365456942707816079535074448048567397454662
29 7 28 0.02647350192914296898474386944324336384123269409016593809644104299419107501779477
29 7 29 -0.1451349647593172074382255101485554525704602846169707191043253475561658502986048
29 7 30 -0.01767609272088158012910850388706822622570468404489529251080356435332044725391587
29 7 31 -0.008528767179693616663436518804638150998043095626399794070072582378730854431768841
29 7 32 0.01370801885632148061993870472491010012515403023956442285511671887242159976096236
29 7 33 0.1615217452421278459266208945777730117795765816126987843963217676109948580823688
29 7 34 0.001895733401411691577434168771878578413172364142389014006726408174287826397769038
29 7 35 0.002467646746736680228630649628033522680804112701350139994390054455198582158071338
29 7 36 -0.002542645597832412637221769896226629029579380207055588157626202151046809070307312
29 7 37 -0.02539774680444001923156436039882955050087146967963967068950156463461775468943529
29 7 38 -0.05294181311943865986290171319494447038154982980142855384491950609987620777719365
29 7 39 -0.01577774058560933938479432241296579816087063733404864627534528851591920158975067
29 7 40 0.02257059147767284997790390943354303623034495748660543693765078679613860916506418
29 7 41 -0.04683992186759816471280064641801935688793392770295598629535133149250963595619424
29 7 42 0.07563072969600290305880193637646206032706878966227071461166154134008052182955907
29 7 43 0.02149644278090908901437778255363368561201060139657228165930047571061602527737264
29 7 44 -0.02588270686386259531127692244103973661345965492019273221079545838933745073889061
29 7 45 -0.1695936907554477985341952390765727543546733900134220345899140869416440508342551
29 7 46 -0.002456617460476037209754273402556436712397552540324951505834777287888245274840249
29 7 47 0.0005577335398968978548501163665975718771189549187161466035481201714860162326579364
29 7 48 0.007369237875065883172878322007881291795762722660260352354972187992329468602713819
29 7 49 0.03235714381196734987667090025651328584249486717265815781854276990138203143619115
29 8 8 0.08634298768463999646131291157565297633475976671354669041418479204649643593276891
29 8 9 -0.2032606693540386104815735868207299779762157865249751125086156188654024800175916
29 8 10 -0.1270424980385010180128205285903577518368577452648311082393312497793625144957993
29 8 11 2.051445804435464176977358978137886991207132984818689398268392927143524301996887e-05
29 8 12 -0.04842305050109055428565238408687303488846344666455573194261591562456708757636006
29 8 13 0.06602129732867586826458275127879056706279718878575462760739871982437495758965627
29 8 14 -0.01796306954925413205316064652349691387506288474659896529656826366827543758461133
29 8 15 0.2378006451899412886240089773641328075896158609344695039779809268265172977575677
29 8 16 -2.721683329894869154576682883637705464150642229728854297361687059343952099448386e-06
29 8 17 0.006178009353667928248007137298608641902540931099911936802596601814098253807452133
29 8 18 -0.002403240541855471184819082884620122549448672842685318156802650874791744960681567
29 8 19 -0.01650768072037113661196743366073213696674693279658682397266782534940370251115602
29 8 20 0.01422523179101097841093889699956592769177854792908108791173763134084845481497217
29 8 21 -0.03609095400083099868045051960274533501816891774363797491495778091158926329956556
29 8 22 -0.08639265619042490236472524776724945771873754239953656336800504645383133400583385
29 8 23 -0.009507626868559120594627512190545072585413413979131982270301988911473762761024106
29 8 24 0.03363783543605683568293928441420230035675313924302571859914812989066639238661582
29 8 25 -0.03867238060393223177776637793680463364016421422684126755083842176753664082625168
29 8 26 -0.06954625297095877286077102175425643092678288347483069416684748213452666521385055
29 8 27 -0.09157664104474917336001246746738086219048671931749876754454811268115069487369022
29 8 28 0.1677001221588173760683048720083091577867937788473099047758425415152635839128467
29 8 29 0.4386927286384862032774372513702436036095835489773722864719098275206608681753441
29 8 30 0.05752868601028561040798932348488053286866050684792500585462407174993587089589292
29 8 31 -0.01942691134248745152806070325746164026572509642834547789405973275928780829254502
29 8 32 -0.1540790963022770063523932445997646844503499826253181217772258593530805720702983
29 8 33 -0.3431315468550569082634286563722562547687246429095944495956955407795630175497333
29 8 34 -0.007528599023779097981221720900715943320284022833910435937912853269242736521743665
29 8 35 -0.005586108920482267834712909499876909102964165904896075365468687863966584806142689
29 8 36 0.02018379215188716293159576382188038029217334100619793788805690269239600018638255
29 8 37 0.04339412970134126215256632080751678677409626828404020132105419294090587933553779
29 8 38 0.09934576029685236895717482967372504774342635095176557353937272899223225532870266
29 8 39 -0.0182588637915095261597974401638751697198386688662702190353014066644382295135703
29 8 40 0.02943503359794616035057068772569408116935492714527270386607974679995010363214678
29 8 41 0.09442513796852044073777326626479812422838163571178861641706251147001384419736393
29 8 42 -0.2438547044961605387048927813975420583887976311564409639176790684924705847822154
29 8 43 -0.05803840012909746504573487869596476119095182651624982554304384258829834377543271
29 8 44 0.06851426355899259609014319464690742403320337713191919027830969095511491392107134
29 8 45 0.3449663576825936232684784160943655564380313817660189999236520137478985784837161
29 8 46 0.007567705218463435076026146106419752920061832884936994707185600891738961992255777
29 8 47 -0.0008570394354222411756470354838135196682248111439858696918171633536001109146427449
29 8 48 -0.01612465295905426110525782738160567466753712631223303909912327381146416855657075
29 8 49 -0.05702870644103936374565092789743966475755991284731695678596283266404182488709397
29 9 9 0.1459467475698791275455214866812410103937106784850068913843488230003764975044278
29 9 10 -0.07092628870397808360193578501847977028758516264425859035417556362080463274890933
29 9 11 -1.261439222434144866149681121203943591311314585166311299220281770797138181775484e-05
29 9 12 0.0009168331711694703737730546857636673359165723412117531262328460470080262126857678
29 9 13 -0.08591211739894989652481278993764318086024439807641484684447704542706878564887391
29 9 14 0.03206662369784276237493431967755706884618038111368634956147469741502032271615002
29 9 15 0.03243584614474037431573262154820113138034742179741036560064816010822570717996568
29 9 16 3.966456937323937410824484527063368856301155748039021427213830170093119594458045e-06
29 9 17 -0.0002600479098698111479326592822771821930344932293625887214302659822616885275016081
29 9 18 0.01206038845403699010702401995922446627593651018401310020143439501075902441581651
29 9 19 0.02056665689865267554758668159322024575394028027015255273013661701843321376379827
29 9 20 -0.003605918334719691635122451547410981411103224359335091925722498544244729084102556
29 9 21 0.0008734054233464075666932706465705682855437687320662567564734324805129029075900377
29 9 22 -0.02160863885168433762627758263604288887524555203054380764912282518775032406251457
29 9 23 0.04703117695125619037706326577091279863232301667179915148940596822277744472865556
29 9 24 -0.1242104918762304067156515258664972368300426973119659911795557930862773084383589
29 9 25 0.1140311092653369116540122967701734182330966564665575415495181321626152968837648
29 9 26 0.2272300364042537103721092774140540592993578151547380151492693896629723258731004
29 9 27 -0.04172070119170349440641122208666964977642644068330631414878476230191738353976385
29 9 28 -0.2723652204466655753685488670108249600693362495293725008669015589714303781140359
29 9 29 -0.08752739678276531784923245469640488804776266041232142541302061664815184717564181
29 9 30 0.004956670958407854263085692183316352987744454406365942443588657802051506165745442
29 9 31 0.1100396741863228201146870651158052837118783161542757427632082366104918763540823
29 9 32 0.210015236312630280456693947879519173202646083961240149401244876845214427912343
29 9 33 0.09112586823549278623654414880434900043798241923852295699199396525136711940704195
29 9 34 1.556969534515896059056434585977151469636218160405775694369935389602474356043559e-05
29 9 35 -0.0131200561022208883527114226026060236383832346634658708460623944471382747040673
29 9 36 -0.03579634714898217604422941160728898315432999532947388758560870003113377653346946
29 9 37 -0.02499637793889213681528249650444993738917954513996570468824728237262836385595877
29 9 38 -0.02647016550358468793666758240498589910471277494031604613058394793386121491709518
29 9 39 0.04069312334195924231505152232862629125546965785461398400511764027333295152912107
29 9 40 -0.06102132683086514114125348787603119902824055969201147277122008291631635504890324
29 9 41 0.02724551019475502710631266445898679624753300058953413082352388301043113641098865
29 9 42 0.1847608835435436770222188109046028496214451678829500130539722214713865771463856
29 9 43 -0.003327591893337805512447865678814951371662316219235855607472794840035717166420707
29 9 44 -0.09129863255485117081639311073276401446282091047297186685435660546089607112468812
29 9 45 -0.1620831937766473731424980043952583095352969776521103586579035175757657111346769
29 9 46 -7.052223425997519113850733316340346479292030522563466430821059383434968986818695e-05
29 9 47 0.01184645919998009397274579662183722049830427531681660176523664419010589445583353
29 9 48 0.020236435972471508918985560553731878607088513588563785550773088297994534517195
29 9 49 0.03303655694202772243028039796415553042298898679419517798951003222190537023558864
29 10 10 0.1820872315276086404589716711870421920199256725247806463989021691534984889589578
29 10 11 2.090109875074004430504855267103012985241133112153577684400575385291222057564736e-05
29 10 12 -0.00109062044092378905285206658742936172911785620647439744620962962094759831220806
29 10 13 0.001328783766643553234954734349356889941644786941030848078012670885218321285944166
29 10 14 -0.08741531795780366044727138495838518412967255005701888056645231590388704752647327
29 10 15 -0.227140969471400981380373156868295611720630475348648280938497114888822537530574
29 10 16 -7.751010404498593428427291299336517636216567369635502614452655418986480704653279e-06
29 10 17 0.000313350123179786058732313350779643829796660408911044382405588876224989368933613
29 10 18 -0.0003848677360372467994919643066918962090380871755534400166673489440114002310836404
29 10 19 -0.0003294901598316542117654937581607508471599658314932778959353936807405147211278012
29 10 20 0.009639941731675316420542571594686328284750831223028014403351052102304602669301672
29 10 21 0.04279364773717868495564906512025252429261195888617544587552781880147113671614559
29 10 22 0.08976273008931502581890142310502264264009087350396397993655023105645804132310806
29 10 23 -0.06325809748575597928955649114790764326328836618126180916443465461661656384948773
29 10 24 0.1672227749749200254324704251110392044175665897477394785119648657925318825337537
29 10 25 -0.1527622845118671938505275626806741054922267712300961650924130569152635246570744
29 10 26 -0.307606063260499484854996519159788674663216803442586612538083523825635656373262
29 10 27 0.05119832767178348625602490828218222943410029527521050423458021285996052320767914
29 10 28 0.1723258101010682151523757153168860774607352692197769818931242975801744712790888
29 10 29 -0.1262371837096866951175283273373143688671305424414725595549471843412805277203379
29 10 30 -0.004533751940265607333883534569201994584780685056683338349042271544462733908874961
29 10 31 -0.03230285566506011607837452802816688894462171154713960169935260126148746836877027
29 10 32 -0.05508703779430865482975951909017305429415028753312452052430843144198560167373503
29 10 33 0.1896069840317394361477678324406776778048873225453290147480841454570519936942747
29 10 34 -0.0002065385983825362556751429923333340844182328387933367060289830946473349669189478
29 10 35 0.001373004118459811789845340360444609090307170565660642151900659521962061516578103
29 10 36 0.004816499048229908426179365540175476546486130257985307695567767355259435802883472
29 10 37 -0.03540101977229827585313084926020517189520970096732156045092831782263936149812452
29 10 38 -0.06970307718399818639715195402553990316871983050828039771612429648966439670625757
29 10 39 -0.05518169259089422919092175150306344442236839278449671603023874876915980159263767
29 10 40 0.08208737284502005142921727155604185477787953969079807693723281203159043284693444
29 10 41 -0.03221414392174852005875392192073545000989917224873504227959405757832710356221681
29 10 42 -0.05280014517963441763972353404306898899601197768978193827870186113151306660164054
29 10 43 0.002487896517766357885679784255075787390148561751327081348904079202416934214690744
29 10 44 0.006305617795704101275525446708801549278662767691713556033726703169744780480096625
29 10 45 -0.0611840900374031692761707699109262850046772085546987633658117936649942123587018
29 10 46 0.0002676688172350546697844673595361781358695017196182797149541640293180396849221028
29 10 47 0.0004652846735779769053688406921866171501653535382297156290715078476164941356421328
29 10 48 0.000645551907022570305579489694044889151556857565632873082313647293800361560221233
29 10 49 0.02000684562347785016217626375419786455811666784199869817558300982975329615932862
29 11 11 0.001544281344597354598197255895503857621252921253462741449047814597255196579800324
29 11 12 -0.01245538388487900487307957324677641535006008880620634317486015620750726972523766
29 11 13 0.01178015396296652092653114895174024657198094248823413631927369238717225460293077
29 11 14 0.04172213009507713148222073042120922546883685860300923875797236067599694925281956
29 11 15 -0.03288237299151554545931769220726657430755841610717704123505264792578643733448561
29 11 16 -0.0003445713950514894041484871562047336941149575847956665819403148580447677187634886
29 11 17 0.002041394268105081833747575549119285963762578568116272048539058582912994316225525
29 11 18 0.002371103690661343625553690238876543235607509004347659147717746439971339433046168
29 11 19 -0.009134808713114812000144514278554132082380975711924627974019576248850316324667993
29 11 20 -0.001139838173876701487456336441261290826210967345026213305115446050593745226636834
29 11 21 -0.00675524914349201645373926709114820422539884674206932302827990236812982115315881
29 11 22 0.02384090823750234297280672977526219583370304075927543149822647504425294033346264
29 11 23 -0.002232991748994118097309916282598170537681384604160371596071323113550059990284884
29 11 24 0.007310503563358421492430530400846448483269732700798137567426802231317643356937582
29 11 25 -0.004306097702332200535922955679033063119164198948367426041533217825691330866253799
29 11 26 -0.01482049049093487665182211899725658921569037095504039581838351227347354330000102
29 11 27 0.0007710009738454276956089461952722776872797962708448176700594763097247992071938824
29 11 28 0.005711718170518132354359358423385338700683554487393952875315581600453552641374868
29 11 29 0.01577153801217790636887143403508005321662757373974701964017798616685759331910219
29 11 30 0.00120104340133822985138420516344723820466302735689347406357942310945000537409094
29 11 31 0.008878811434726197669988220154982690597646159916535935898250447008727590693437914
29 11 32 -0.02593635068307340099021086692915713597160631842092251284381794834036015412511424
29 11 33 -0.002318211969383149490001987301811470346099586835884619575378330218169797542404924
29 11 34 0.0001294548511591696721429469085434391587133426411469713902986763312552668249588742
29 11 35 -0.004077042530545540925198831436139151955564172058129193538880223895289237565008898
29 11 36 0.004946096980032117507504205401254630309208183711975337731925695664305117131153271
29 11 37 -0.00607307336826089729758081518609864182191888739851062068903152797401639493352048
29 11 38 0.009226947539535535160281910377373482318324177694964766654547001327048543068109179
29 11 39 -0.002597372537378704064384149777837621815950115797411425241147074236814091377507142
29 11 40 0.0008634883173739376638825740112262738784987931768782883013345697714133127904141921
29 11 41 0.0003391788923613456106832037533320241189761218590875526952545910728355679358965548
29 11 42 0.002779461594391770198098946928479991358335807223815417779959756300295516339145774
29 11 43 -0.002941081797027935227514783743294526656475631639875232842608722965577649683171562
29 11 44 0.002611077747994068827931222970794009467310474218757459438161309157718995140458448
29 11 45 -0.03480372796193125744368800826408456126399776718851146750631412535944877318364357
29 11 46 0.0002320225716045816765738220683042093229846784653273278867820073458661777195588673
29 11 47 0.001949589787340191176126169100131801351094253777725798125378010606028309967676624
29 11 48 -0.005047666988917022765492559566279857982035228446858252472001284231010731834925344
29 11 49 0.004697836713597507149329134800027339333249192000546525166013277986107326753258473
29 12 12 0.01867565986660108869182365202849444454112591535070620305268705521726533216442926
29 12 13 -0.02278272212867561347534048252273582493475835130602458369774230490324119033229759
29 12 14 -0.08757131667599019843505735177352856630780154869986215771257339113917180221504834
29 12 15 0.0824303996641963368528248175158820461718213794502231534179061478549252914382889
29 12 16 -5.769010896125873960775126024372893075695614455721478601620802934847172038743971e-06
29 12 17 -0.004402168246777606313852561736878039223381028665303714478949391333066150797542426
29 12 18 0.002801034910242622178848618566503855211137539047581257865892164255802992760310933
29 12 19 0.006867423684998505769029665599382547763414549707057451391303034576498289177749
29 12 20 0.0122272240146517443786311653039001699422844565406499996837134311705329516318854
29 12 21 0.005430122508538198044508581927180901376950171111721324386785652697223823288572216
29 12 22 -0.05983952634316265631470372049771795311783757280759609171037225629580355312039198
29 12 23 0.00450928869422751898822007593289768932263911436610972683157462188149053038854824
29 12 24 -0.01330463452050679786237171960118323983410287193001130104122979211689476472148432
29 12 25 0.00971143802514595928332885736176237821669271777859687753626369842184520976666556
29 12 26 0.02472737006757416163214555427498258542008653835629457415486059217845390124108692
29 12 27 -0.00296171830012176024887731471821433367008920057678542069121906055903703738874273
29 12 28 -0.0102918255588739980089331807459021227197573722378427377899759897015482919615188
29 12 29 -0.03192282131447816472911634209528418254004276797584250748449253944747624324822785
29 12 30 -0.02188946125524513927356622846596766204363550731684073955370072022536589889048532
29 12 31 0.01442399055833497467959560066390913478343771655356169650890496051007879842461566
29 12 32 0.04744018432962702934756834392693391218334679273272331954295442219819026372845303
29 12 33 -0.02095827099776339166002726578672064691368108914136664798399243101334938810005183
29 12 34 0.005261774098391330120504461016808243801081029231508945731433233658420112959438834
29 12 35 0.0004329032500367229531804024659722854783133941265411239602913999600033507731871207
29 12 36 -0.01186231259971251511508449214184888400725786973437326943179082328008251603379078
29 12 37 0.0007445109437056569038296629052798638105492526602212548549961583200025133430580494
29 12 38 0.004960699738328887410531435205763838838843552672616785846849223069815818725618434
29 12 39 0.004216546290809758162334113576039135855066061225428738913918904580046492066189999
29 12 40 -0.003023460759233161656912243698585017704716437838272176439449018433722229979903255
29 12 41 0.0007482435863864380508654694921481979752475950031350989983837197284853707313600008
29 12 42 -0.001895544320019359156124798464268321730724811491058245454004013021268315796429616
29 12 43 0.02218471767437839871637844929942568377027652395193937613688941344548544163703308
29 12 44 -0.02918298614615223975301842474759939131627639954825570442633927128849960471880597
29 12 45 0.1124172900181934213544063513033614062538989336893732164338499378211627617335096
29 12 46 -0.005265411282288508850768053595401020674190480111507056017551137509002158331315094
29 12 47 0.003485573038132798567900581314395190989753497179073410394742211298306228567153512
29 12 48 0.01032714988432912548933938540111328387175610525678221362806363356133543212992858
29 12 49 -0.01303542717345748653847392871668396361791723337875102474282817092218687476240375
29 13 13 0.02255011938193805878242332600995801187589684319806784816630838504834706030526173
29 13 14 -0.00645850393274112114934253905093254544453307196501872084004470169436530709217582
29 13 15 -0.1045369545593505194936731089355136509927430555053144769970334061635130845575327
29 13 16 2.992402744629802993278632317751002505975707424422221224061676035372870824271623e-07
29 13 17 -3.773300773049439894514727321006814688181774542960309346611971234644098945852262e-05
29 13 18 -0.004653913373479119818101806170521416317970085291770432083053874426817165611733927
29 13 19 -0.01116427087464037278432363202106585340828742364884305347681616723302791454128179
29 13 20 0.00240215214673103231342382141247274108027988035959909919548352843322827786756179
29 13 21 0.01810045533332220216304532420140753166331835814035341203034352383797146863554286
29 13 22 0.07461480309762528658438627945920958812437751852761754056113854775774353433383738
29 13 23 -0.02061798238761992507531670563739745169081742566632262219908506074099224936241593
29 13 24 0.05751967703826756350838102438320924916906229731788589109793064388332606915684897
29 13 25 -0.05478743949312721452812715239666332345999075469839621554642949863044385548034873
29 13 26 -0.1078801763631330813748103026737039886664046255107516306922122227229283459374697
29 13 27 0.02079740189287696088261074763332706270058182737866601378430740395782931410420761
29 13 28 0.06681292888725012841826479024983506578798872761911899424256209744455259215059424
29 13 29 0.1201100624549455304612726065183916628675972065043715446859310232491759718719061
29 13 30 -0.00299525505126849975703689332761639812247230587086261633981798495904493216775475
29 13 31 -0.03645137091715102621882018183372519404500998258123680010588128500794735634498252
29 13 32 -0.07371550812697539470440574560241063368451278757493315003769528047926770986781827
29 13 33 0.1425644053298380856657619522827650347952546770430869940615060420450038221171004
29 13 34 0.0001520961521852311745557573009144724868311820334801047553504230287219758107105378
29 13 35 0.005374103932326343353113072914780247392339363718190885782356131986636332577197973
29 13 36 0.01910954678072521859417021118581483498671427816072269053322312527662568187812207
29 13 37 -0.02783395931279342668343645134469364223486443140659029498926011584888950939271201
29 13 38 -0.06330951875518130281710702335214779257247354571060098684254822616453178565768787
29 13 39 -0.02105059446617435193314643649433789113476985424761181573933769822812777701123363
29 13 40 0.03172942841141051058348639883146992941662914307564010316341248659054768075969546
29 13 41 -0.01434683606652612174285110618579159735583401206426388821253022146634794468368845
29 13 42 -0.03224989167618162335506544893590269083370959907227272499822537140203229438637833
29 13 43 0.002162740592651106073473947325603808234632913704290247189413491766349823709595695
29 13 44 0.0316348365160882754785402044491945395141290847869623537479112662251222693565729
29 13 45 -0.2051537132161793750470926548346979780478830532720424703638847053092834873190278
29 13 46 -0.0001091607877991748325338494384337043809183138168803217192749196281280823802483615
29 13 47 -0.00527683849958847622769429025703216697270578716004718117199318496652482986920693
29 13 48 -0.0125424200005888766147638212234503582026828147790387300281909991640518841671152
29 13 49 0.03714931463975361288053219892995950523824304380521778067243242581695113576154533
29 14 14 0.07552838141810275523207180142284475904022355315319891826753911498863001177079388
29 14 15 -0.1200329951202107467803358775917049137927565775765794310356810085114541338618407
29 14 16 -9.601329778512590266452119510860618873204389222086166637547313555261856599930372e-06
29 14 17 0.0002030312484346898425290188452658903995437053487385123567436334802111702022577419
29 14 18 -0.0004790014836550929681575496506429947549370442533797249107668608787394645403305191
29 14 19 0.000678008478549136691947807082194804410734687427242461120537417742823115639397606
29 14 20 -0.01966286623871319421376994345574114271056398322753570840381536491666485538406528
29 14 21 0.01119884744929647963770084572455589633133860819850088655070703530430776325788253
29 14 22 0.08807778309793343275543996301241436882553241751264171674837303339585348700650813
29 14 23 0.004100672465069549573685860057657797113516884866644942676124237078366704497239374
29 14 24 -0.004681171178173161588118629531058104785010177193292998364083671866188680835058894
29 14 25 -0.001646432959701454566108837822187065984469946927741894167321233632118745226919769
29 14 26 0.001671174173936798170519958165553519980111599089154308035913127853189441718538816
29 14 27 0.004278120839726329601254758343941040361277045745201579764518897530380933719450239
29 14 28 0.001512474396600478542223057520691225814085716376843741642484663413973468671800076
29 14 29 0.01799577380707094472841055119689007647704882655668946415738410127463738979965256
29 14 30 -0.00187848631295192341999417406403220907021024393240954012023670317161246757755944
29 14 31 -0.01045507099525385818632442283071588774039516526139439047703426940944973220164419
29 14 32 0.0004371560559795044071843090424404119168872118160495450094148439722086228878941761
29 14 33 0.07517430664452644471657710169187989396044874898032498983388376692110223940609822
29 14 34 0.0001763475743973595711986026068849125527798594120179803719993343333153960427593493
29 14 35 0.002432404733705876306406976427661486882112897668358115899821157682356722740694173
29 14 36 0.001870736426481105542261524457488251517290605468257081034692819867177582918493522
29 14 37 -0.01130422091708500497465772276575371187827920327086841544720021633761317687554565
29 14 38 -0.04057154819054921195271664708286162956529413919993223578532450434197742770000374
29 14 39 -0.00297995651321688451088967521960588901265036627501380939537555331852218336469643
29 14 40 0.006336950602032315108281111864466242714308122444165091288863043759588122949800982
29 14 41 -0.005379888847965319198778420366257762217484503987524798830555344431932598798696596
29 14 42 -0.005926442298026843953012039760411359643136978859112867280859807600783175969537024
29 14 43 0.002008732648938190385769206685102246742282755086119916104339153492892778327628735
29 14 44 0.009793494112179187073288760393420757747635111127517010174057356125939450644408598
29 14 45 -0.1422905332968493090848796166693261144159023666859638190902700242445854048069764
29 14 46 -0.0001777062633638251745484147941355329508717334854792588705830460735294872630491994
29 14 47 -0.002337454313501557456531009132613201220101214209820862566979600399632617725095153
29 14 48 -0.003223032804152519524734077500431813419501293703247545770985856682363429736833576
29 14 49 0.02964816073491573971158770574837354444526868558706811790710123802032465814278027
29 15 15 0.134029123680275977566342461376153710305349384985155977452103012444706551473124
29 15 16 -1.458553237163595874123626547536956892760725468507830096687130666949953955006062e-06
29 15 17 0.0001754536922473651569663933126507108356513729109381425215995947240089492873150401
29 15 18 -0.0008056483470767081717496107638917516965093567278659377095181441645917054715986285
29 15 19 0.0009329724783135153853863117638495315190540548218644850048844368619469719191121755
29 15 20 -0.002126286889918356897883075862103835677571842035864690272869464403502013988041126
29 15 21 -0.02829897762393647187981318666759260195011066705543866704556367638413480895451269
29 15 22 -0.0947000227456929361933211185897440193694982262781307669146721220937355534650455
29 15 23 0.02449219688070115253742749602453383430016070988786295851608127218368803201752978
29 15 24 -0.06997984297095798234245846262110742361996351427374029818925780795862106139554697
29 15 25 0.06836197346126358441763290441179074204152777393143451049902407402690872234309127
29 15 26 0.1334638090315538111334928414614657204789881332895984060123541108640296801144573
29 15 27 -0.02687980969924485672186301914872727284765813751055412180422172826248820127351119
29 15 28 -0.08406683595991032200530147273721826734176577286362939549347865760008855330360484
29 15 29 -0.1502373840688703373074643348206016549510466240056974190112244483529288342452896
29 15 30 0.004458978589226721818146987935987750814022368064542865746533150455939545889722937
29 15 31 0.0183690151182869398041763870071031389351696414394282157772714881085644003640203
29 15 32 0.03599880730866318027360061944433715708779866887994124050775656286043152423905439
29 15 33 -0.1693063456934330965708082193150873980693920974172015908447099796602824282830135
29 15 34 -0.0004577904786928310171120491628685615732637636357119480004069502307346079041084007
29 15 35 -0.0004085993597644029147630786082039403876855389333069056345984916048989438052972956
29 15 36 -0.004430964953090932648292911895816370750819893216706822997884877581412225096926438
29 15 37 0.04825577533466042261966652544595078570155817627406256857602890313452117973223083
29 15 38 0.08819600771124120538797068471415093641745910512651378780475991261847352234679833
29 15 39 0.02681123959417776117101188985905741879200883700759782697297275089339000915825569
29 15 40 -0.04112244744833984045552878292196850838602809016291186600349166293691828272773675
29 15 41 0.01925151118631705588828914869027337922298989218256025146829304828102478902691221
29 15 42 0.04229040495283697871681346228365149433229568132250392314651648072355272498175326
29 15 43 -0.003469860354730730625654283692463319481136820465999220775319045494157262364944584
29 15 44 -0.01241993249734429533895968639987594537048698577199546631632185761378616668468502
29 15 45 0.2425291317548602060376817923537319988607856856704658518794865750433017550624757
29 15 46 0.0004077733812228161270676827478725903825370878211991414298266598811390590530526391
29 15 47 0.0001168092375232178227352139272981137504629835197257426511911499541833990387015495
29 15 48 0.003019501516389417285588464440247999695342364318939309581392437566237759725588656
29 15 49 -0.05749909325055620630022937929152924356333356986764228061366845778727228592651259
29 16 16 0.0001373382225769317460564712197942384558570529872886614071650509821929830144477419
29 16 17 -0.001882803445654388427703719287715123837191932738507289619726859589300186684077233
29 16 18 0.006931134012030869434976703037009219449820502095839318428364319388059929182154321
29 16 19 -0.01017306968838037011048026821954389403337940314416476653244694128519936065119016
29 16 20 0.01107184878293601164203780880227364822335270243756915518087448166695849171185006
29 16 21 -0.01102032324438600308020112411298000677661053545907895329938599439094569603835703
29 16 22 0.008171748305653198183825766571708769751712036933620419273875070734165321214915152
29 16 23 -0.00077212449006045285057608282590924789861101351699001977139907145035559430120859
29 16 24 -0.0002379220743230357779659845446707611875137355754920249554885609168350840932279662
29 16 25 0.002129852276695060650847902081391032250658444164398553712592074670326682718594998
29 16 26 0.004157658613605893621936384982164410986331707612844105774283332563249737716678845
29 16 27 -0.001732330139414191487921605066434830516898144719164987724128386167610944222232009
29 16 28 -0.003797558846553495815344607202839008795600195292912374665014154382183023345871761
29 16 29 -0.0119713904275255881050098055905204190297103145272366301639092034393624669251862
29 16 30 0.0005057789469662233926274498607104185470803324070686679122082997799001322460612976
29 16 31 0.0009833907203864286124325424062801101629870001754713251524665012263627149894639643
29 16 32 0.001444681379693194044293537917114482142497148093791056994104854663244700639845588
29 16 33 0.006049162452343516105101255965464811928584131936075310600717941668642399472598721
29 16 34 0.0004180037354935155586725724357379900764280617577098465895604593584165995308364727
29 16 35 -0.002506779357526691959655917976084759161005804967660802432145926835746264428621153
29 16 36 0.002321998641118550233117542004049702062186930301616366285194391473268346896271483
29 16 37 -0.007815511813289418251155609751004444607055110917268570384992407981206366968305012
29 16 38 0.01816479674636759210129872586018992873033649101310159787423856577220812984411551
29 16 39 0.001945198804829490333947874912123572311355377466665065100819150464455185086439191
29 16 40 -0.003556105766504702679476578159996573741800874949831888143141388557657741625403463
29 16 41 0.002280609583013513770124339417905049759673299703090045171317118948929410877830994
29 16 42 0.003432993975020260472578352382150921972785295830478801003553106944199832170538389
29 16 43 -0.0005978372664330503963323564834591262633349563616572734065360325778371982505428222
29 16 44 -0.0009601811177578194599806929637739947388804537261368554025834742146785365614058563
29 16 45 -0.002530316831413097629866875072333586950579057218736590352303334200560928128351968
29 16 46 -0.0005487353128554920642188075219483791756178955970909497569455910808937700020042096
29 16 47 0.004310375638469597981085110573906726880402505110428351235738695206241501299446907
29 16 48 -0.008187070151111724314582989540241366401582068411255884335616846273167626526754106
29 16 49 -0.004622274721023371591399634517337803196203636510037522497946696645071220131985792
29 17 17 0.002614604676744148970652587176976785757537693906669285837403781365643535037685079
29 17 18 -0.01356771090908625661510540986863442414687706414646595728090884704794103461734758
29 17 19 0.02185339668318978894649955941723971310382127984707740217326884484099770042953792
29 17 20 -0.02046984795218534500059923716925686626818669613835609273381023400601942652068927
29 17 21 0.02050764305379866084933626192645681332317807792694660716954010059990723592836943
29 17 22 -0.01312911442936969073187707838039679737202626869482230800178119520970310734461579
29 17 23 0.002088404104466050989004468647308679495165638028289211337294901470266978868390817
29 17 24 -0.002261162560785579096272929588264093897787852934955006854411436394655996991256745
29 17 25 -0.002083441442057205224056492771429463799259367052472565196537829819720528943430531
29 17 26 -0.0009344384626275140891754909254149779739677121154731994264989036725892088393007569
29 17 27 0.003341523095030889280067442714547781640778531122060997123147628103876932522576316
29 17 28 0.003725346609504475338839882002383254696571938428309509636429556026146319450213472
29 17 29 0.01115272462784772212964759538305617805677891469196319176046031545964340958569298
29 17 30 -0.00132864633966194998349414528225532990803257070250562047135438101017102705803962
29 17 31 -0.001059791783824559775152301326258269119262272003268951796470101277889832281096542
29 17 32 -0.001945130908994104095599818883953558165580698667295577363700694649677073791449968
29 17 33 -0.008485419707031333008458772081424787303084716997197665970638591250481191671602596
29 17 34 -0.002956676849514796733669303841499583851268168863384447615855678992621061158325112
29 17 35 0.01266379830212642689632640147309775550978636927565172472976117632365110081455501
29 17 36 -0.009054018240537441107821647406499604558214982171181724032521921423193254093431047
29 17 37 0.007682082652788775800283324408744711669297355174347861770805612429678156033418632
29 17 38 -0.0338256334998297162497186273840821282532397828328251613976631767950815168509851
29 17 39 -0.001841586064060645083296375133176682572099448581214095960942203032134332049626776
29 17 40 0.004915129430285602561212855002781797738495973391627524058332028381504528591911498
29 17 41 -0.004190772157019643152075892287148644277504998899764020117835357371657645711582794
29 17 42 -0.005959124715300674415137329615673985225570184751732693099805366771324607409715199
29 17 43 0.001431019032353672319124737204984651925072413642671059540935917579823620148569168
29 17 44 0.001706268384361305007249955649205190864166118156459686627919636780987839901066625
29 17 45 0.00763500849158626494566945214183645102290464906735687337800428897768822888760077
29 17 46 0.002955285182297791275765241449879423868718790578955641522481177903952638926602851
29 17 47 -0.0154405423336493806974316235139861269636400858377036444445843063801998694001492
29 17 48 0.02359424982711069543487830620111837776364097938515494463108143522866735788141373
29 17 49 0.01315621921893156052486490006115965379137699159052410364596727731552339613243994
29 18 18 0.01065236953195512004753861708468397837889485530351662837428054743015555735475876
29 18 19 -0.02479669567782806623190352708492274276529935697755067965512772912359380379314614
29 18 20 -0.00290619483777434468424864191314663422822124866998766062514334779411535394486716
29 18 21 0.001783174408310017065629143639714568574606302118180675728565255473044317417912181
29 18 22 -0.006123308184685931814910237514704325175334816575082497558739562660769769027507324
29 18 23 0.0009015672785217909709665971071353705106303019811180540990184800312764134542834948
29 18 24 -0.002531043656113312629195221453710674919138583932730071083285656344693351784529221
29 18 25 0.004487091520938966473796465315897592082565254161183369992184928907279205930861015
29 18 26 0.004702122661320778279508933323205263500245825259303284778280277517367147403751782
29 18 27 -0.003177984275556311371903407275051836123891256709457304901726317322821317768938506
29 18 28 -0.005483315746145052461518492935773442403776242947050454763823794711658650349069919
29 18 29 -0.002973254964910273120426831388499842028561468960731822873733429434994139515004669
29 18 30 0.0003843353785089688601654719864275117807612916608311450501570701630792598790059798
29 18 31 0.003162495740350966668862099370078093067750955047535190536156715947679942891479799
29 18 32 0.002668477388421228581666471888735173862322373398522888061895145619650216774512285
29 18 33 0.001574029592542727762049009138900544107950774866298186837148306166379472866701935
29 18 34 -2.452237530067420263528499089425320995983513622910310210515406383848074877148857e-06
29 18 35 -0.01001279750310729663423066440046315533111119543574713742262195183038790349420204
29 18 36 0.01293918022135295163738395516478032373415179280194736276491690505579044345123128
29 18 37 0.005429399872214707467036068433989961864988092352299223136704197775423272221798055
29 18 38 -0.002117506501230178842862044084828233350198546729037027187441451553088417119026672
29 18 39 0.001435453387926803219874571950758799931286292696845733278279102762344673047496929
29 18 40 -0.004032279960878683283975855799049541317160218076963000033086905367054784343667789
29 18 41 0.003091880668743445194070011937669616906506390403712133620384386111984378145017364
29 18 42 0.006396548234627721102073924732854397664257381162561606607962735869496541464906072
29 18 43 -0.0003818595921332319802291909107347490735500040560883555259341895736694180337521169
29 18 44 -0.003402243669768675056505949659437179372869319474901653165273950011977512117055924
29 18 45 -0.003801431318816830316411351431305979826190778611410574971798486145465523409203104
29 18 46 4.680049842475264847816249129761046166894969813749397830011497397430394904903917e-06
29 18 47 0.009954044488132725668925940473572752876050810044437737083286955336244292845556802
29 18 48 -0.02279482329145028024634012244505343192561728022461421453348731327006558206563175
29 18 49 -0.00154590759857493873384907744776651327255803539275667544595087670244273355166695
29 19 19 0.00821956946068881711979100520688862386177398219632308033990974768008803314460569
29 19 20 0.0005798942158893280163171660584025742572431040162609432917287812310525540031923763
29 19 21 -0.01630600144119539984398242890193763959239851099782049070329301441119625974724314
29 19 22 0.01967585443245514516032371795460139301143778931281839206142696055680169585317323
29 19 23 0.004325837672016985195003267357588220773783437374609012035769099972896139527328535
29 19 24 -0.009966785468060836818502100908012164037568909030027748676679303387483844033894991
29 19 25 0.007654236589468128741474959812496096379874198519692010339272663009763044203985181
29 19 26 0.01574700256618948967566516728091121673929125396295772373098788406654186742489785
29 19 27 -0.002152919424162400237852312866697687422736089218310582625993979834085225654048575
29 19 28 -0.008317019612036609279702912067817745405219797408124328799578904180361977642870751
29 19 29 -0.01166708403266616755713372599810694026805276328642317439741399865151211990635288
29 19 30 0.0003506344300628474565593948115745688427923518190135801603602651690386281912273897
29 19 31 0.001246348397722876031139530322104653316464667371459213511097238960713464338603419
29 19 32 0.002837365780564744770723252747323771515373594475225260950761571368333341172633068
29 19 33 0.0009702208793457083762419960944308408816126259392551835726362808722585561956297216
29 19 34 -4.339129095970420652030443000260833952444269275202114779025180264673013820732755e-05
29 19 35 -6.839302425426059470231968829100793321775505829954798809353066125517297466913554e-05
29 19 36 -0.008690791453857356520480514106705846938405893148571134388404812193236742946424437
29 19 37 0.0256322581836423124351443546207056345098382544145022365974800121513105055869313
29 19 38 0.02336328442285641509532175487322839815276252432767242555073382108452582186050529
29 19 39 0.001624452100144863460088107919828237988729026301171210619365735664335184888233275
29 19 40 -0.001748920694981712817197323682439542746997945956805626783227549735271625270681154
29 19 41 0.0002489271778399958006009940510217466114513525463457260782134730997157925585259594
29 19 42 0.001402124172578717688744051762880244052943474214393307322248367366704495581925534
29 19 43 -7.370553968798258521954158645731385762864278302163049236806544716267841333897267e-05
29 19 44 9.854644133581926553030301788607225020609132478452321116249854213433343088198787e-05
29 19 45 0.003090850320841232854198092353403992096830301142297064529143074604879547379548547
29 19 46 3.07933559493299704865982767262553621516098817735856602023660810186467774808932e-05
29 19 47 -0.0001128434325652054736738821539235860388317910355458243729615255885346966994397249
29 19 48 0.008838965084899387945881474330185483948663449361559753114914453158405617823230676
29 19 49 -0.02283909780329313279299681708792948067974361717318758637670260020009741330724688
29 20 20 0.01165891372332938208292044634978582698587436838651156535723617554085400858506263
29 20 21 -0.01380540619942138153727404527363629978907901963751308342089174048481967991377254
29 20 22 0.01946913511205699691831105712847655292246705270950224263738029553152418772165464
29 20 23 0.001015846931254358885309694626194363196580442458744794414888353867828336715664419
29 20 24 -0.006639573860693150672740501605078862623998175959190980362332887226763101500350627
29 20 25 0.007784732145571542678462993881256005471951915503729352955344734091565754234993597
29 20 26 0.01800544913855669867506486391728653146420048657062593651051662665987193384706803
29 20 27 -0.003071240127590633958282623951762714111547647145195942940835580721306915212396483
29 20 28 -0.0112874030498573445123404296186546454911078057545343460580169383264952569933783
29 20 29 -0.03291615224830113515238656135610540826029026109527786982726777058456705491368405
29 20 30 0.0009989220759754981370693468216469674021369302990833003778210581642109635770569584
29 20 31 0.0008367632641142902750095363482670641986575524634051577679721247248901607690731765
29 20 32 0.004124129242895362727435588809939346762974412116783769772612228263158690348587317
29 20 33 0.01348874877700383391107756532412355324018577375666080286183099882739083958216909
29 20 34 -0.0002066651693317430990504691982911481085424179708051033210172161317640652674018907
29 20 35 -0.001142349462436575875889023023889708806410870263618246871631250012273343499566317
29 20 36 0.0012782710719157959848226153666146152873357044504008683815863777803931283060897
29 20 37 -0.01153816878336842919539177778366233654543063044700025807281940985819674175375152
29 20 38 0.01931459119385609481301002862533040400517477530860871054544855307033564006342015
29 20 39 0.004782326711875594741861116712251730914116798586656157362577208650254227366522679
29 20 40 -0.006673142346661137053999973159337684347490889887013302080662359115079564422658799
29 20 41 0.002810154893597586770140387834219866435538288089961056639500298245652729174936738
29 20 42 0.005092571977463388582657784334207906449637825841179031827335935583893229328994035
29 20 43 -0.0009635740834249957383266345655280090392374676668766009030421854986458467494696046
29 20 44 0.0001629619125249221394164631020498904535372555689652830366916420435005663492628837
29 20 45 -0.003338878838758586218383906816551927666351088251254891681261093829637732105671857
29 20 46 0.0001994603057115047391990826570236283328459013369410117128610242472245783962495958
29 20 47 0.001273823607940825824201434842171945116490988939148920891405682316035083984649679
29 20 48 -0.003053331804569473806607779735029262899133993235610136412978349811028176934008377
29 20 49 -0.002802374298180938722684498207481567365114876676372769384717345453081303378959018
29 21 21 0.01467677664561332938610658671991666001124867992855815853981924336471967006379986
29 21 22 -0.03489728545128397455580337526160931381915442335879079029718839985520580540179883
29 21 23 -0.009430987168755855793890692121729237390980900389221968989783105414596813572928656
29 21 24 0.02407414826024500298840141310302814093594102059144462901052492374450165310343886
29 21 25 -0.02167697546183576690542816734136200684209938855192501438546659139969589985882156
29 21 26 -0.0422953109017838064268270591277830932765788045183703484574533631424677267582778
29 21 27 0.008219670529654657101239319333782896601628542977305294155627652790571380802097519
29 21 28 0.02543151547550730082974423281337617369186187434474791889571589498825216550255997
29 21 29 0.04245162761658935362680028363004175871820359289076167947191125377153754082559533
29 21 30 -0.001422762145435904133209833830357192714793169982413530447781066152241275976168996
29 21 31 -0.005963591208625402861224647673653565618995140077598749071040912954949666214792758
29 21 32 -0.009174618283556830099955180475493417572711514018430377473323295583452430503117265
29 21 33 -0.01061115419957645561390782067772163648970998375499517220978573574648045357366225
29 21 34 0.0001609557621273606675212723403615597235745735809790146378461650226790371609824659
29 21 35 0.0001452820854475507808854878319662841422080228547703349576412913872651712797410966
29 21 36 0.001272136655503767767393585365298241198841505202770755320905468313548725933027604
29 21 37 -0.02228940830601220863799766319838976906646178242110253869801697678575001842073629
29 21 38 -0.01338546273473293494133395861367853370743307952950987967673147177968123629983779
29 21 39 -0.00619572163545924009068528536939534599682208891238328972363722890991255574900369
29 21 40 0.009217036342991504103138148205263064028020681090473786757465928115438147382144289
29 21 41 -0.004254461917149988096873008974511351056534937957030157569625963936209965195109101
29 21 42 -0.009588287628093679273621050471638821400859600649467055313616677121908902531403125
29 21 43 0.0008540163558903126574709145726240386358400455988202668184447330661320422404402985
29 21 44 0.002845145702092139484454320256733635970630202155208370077654530981704324152631507
29 21 45 -0.0007756261759035278421219261548022417962607024381609749730564803591671201832449797
29 21 46 -0.0001352400495642809132032538059170000647242522465395125077008411702284932749942213
29 21 47 0.0002168434668035384336554113156011019067066186169970702845353173327861562720760051
29 21 48 -0.001387615791244304341214464945249523027882631741727686190311314377508486419817681
29 21 49 0.01816958607518264024532042517394993002504483123241907875989693319319551145044211
29 22 22 0.05722224853110792823030400490437372324676765711301121300582095937740309260495532
29 22 23 0.011005027452834406807855111130833475015060204630999103734379610243426525531755
29 22 24 -0.03184030413448429216159092330652377918293314736230106318575357814566120753931311
29 22 25 0.03151537171846790906928538181506956373942648324468327231506295905329298218692025
29 22 26 0.06218205961178091784884384439590062003825616389257179234064320907172283599458855
29 22 27 -0.01372488020529833997751919047194467811254172641207335769832314388073765182176293
29 22 28 -0.0387422818366820604351319844956402329007774153334782165834284942845247207231707
29 22 29 -0.07840684331567284956354783605378430452988312520735020753623618376846919318371208
29 22 30 0.002500798376537239073702440932432599909745166166241009386952753180575602286102178
29 22 31 0.01026997610352814798886311948437506154781493489924549969313534011127394663103193
29 22 32 0.01346863775358898592456254324026183278544084954006927117632644534923396105339972
29 22 33 0.0256328179122921068744083766400327438786105664593869544841064997027262892340356
29 22 34 -0.0001907146275070977209083940310742145922018241002540007890248420354327687723034247
29 22 35 -0.0005493449018271816518629253776847016905082961817155038715314110171905134396579484
29 22 36 -0.001297580944557949308079178108982341584601355402366857252827336216054991793247382
29 22 37 -0.01074943497179067882188498000314148646657440623150996663408196720449472841678612
29 22 38 -0.02439174873504207984876157921355218826300779799981563478079234918266248631718251
29 22 39 0.01085480214119184085005919209691152699439141246846634500353548612009987242869807
29 22 40 -0.01688199986810188898235618656977377436824691920024811693353081615102115257865703
29 22 41 0.009096758481243315978673643802560160155484630455273243413258778537753815280467538
29 22 42 0.01638872762114698349484034822224827461529026530397083331736319199448408666702068
29 22 43 -0.00184972733631681411304401988856996525841821579819124082863125508512122660460479
29 22 44 -0.005587530383705135266964535784544377621212458719317422896364520682122608745888027
29 22 45 -0.004648800492631019497984220746091910174701774445113870830522420961393579554716895
29 22 46 0.0001626206111314426658590925319852747276842588089860419906036129529317690518406685
29 22 47 5.749691399340705767579113250596537358039006604977256823581553097002254270786845e-05
29 22 48 0.001093758517915997120484168428906557124676985966630695362708765468334369118565902
29 22 49 0.01263670118279634999504173497072547527398662151401432207897557861949527233622379
29 23 23 0.1385374679167999087275275235740814771570697732532189540447396298085642147750047
29 23 24 -0.3536953210620569045926673243474458113478127980253496238875350216418286049061204
29 23 25 0.312218387820079547627031746084756884421487732016505601947481198581716489984433
29 23 26 0.6256255037252835433548619809127077177177408034521393957890114027868002253916851
29 23 27 -0.1119107299402330323578161553030169753152504413400260807590069115328294270408332
29 23 28 -0.3768346690674366859256665257560726473007982964792379572256055328528124330597621
29 23 29 -0.6443504105574667810754876063438427559364095925340795404483831729584013526257007
29 23 30 0.0158410104923743769176471468451146099310571299052829714404977396971521646502083
29 23 31 0.08670414155755015385841449759206415075240362641046191419730250273560142338599532
29 23 32 0.1390306949705839683446450747372660758077218050273631047377322136454576808788898
29 23 33 0.2121861902487031399866859291736327383553259599042020783074991239604417646310583
29 23 34 -0.000655577223328276539698367414396248201710753272229741744718054211833099188918381
29 23 35 -0.006391527557959381647937256938306128702200287717651750172866395548580249379267002
29 23 36 -0.01513304631979771207920080967633985261411494592442363162840319705278545027608431
29 23 37 -0.01990376219166684178885461040464356464468706129446895211286818437809348141725556
29 23 38 -0.03021083699264814392566831112377349508297562180756074450891351540215007899496216
29 23 39 0.09486441197627218726911812616204251886552081267272473205615351940389098230897858
29 23 40 -0.1350577196688592200047459996960921804835477443807366779043369282899844345235336
29 23 41 0.05657806319218665987708531230516950194256517559096964263034394347822138255488942
29 23 42 0.1413122901754694567496305591047035491567697023388420131028866154932427820024235
29 23 43 -0.007926331027450322937776397472220395432348630036876598961609622134832686864034354
29 23 44 -0.04083981043443680944762425383238630906390992063490560659534007553689957841660643
29 23 45 -0.07096609736106229914615862680399521256699367251771020520552091593724703286429344
29 23 46 0.0002388899527760715169020233599383301853134841369914726308570495181614466957893533
29 23 47 0.003310421148024525120768008745967067140241957085857994078757410352280093925679645
29 23 48 0.006154767938322354845992948762101319983788822031082400759087703952987880506446421
29 23 49 0.00753070529934237931684953063911389431384719701981926926306290434898357671902144
29 24 24 0.07749366986769286329738512307276369060904532308670673288375268142076811015395009
29 24 25 -0.1319393337552619518344532266083295774078856195829605601260090917383353209537007
29 24 26 -0.2414537915636585141072134954367213218034886088050490297184074094748922149131132
29 24 27 0.07555740881813831264334121163805445700477590813738776581008013051689200298178359
29 24 28 0.192567309160181326699168301360909523455042320226509664529066902648614421004587
29 24 29 0.3807798414408495053849115411736348895425782447286045483979265201450582457603822
29 24 30 -0.01747488599238990071770401326917845638036408201447334278884485086511950717905621
29 24 31 -0.05593544973296276669445205380568977065934735981721156884408597219087263515959922
29 24 32 -0.07806302269444184856414274123393950187532802994154195278785582619240259500958721
29 24 33 -0.1587430935141657720174706127845332813167558285429361815078201817428766144412619
29 24 34 0.001406953952481903543057087313841223846456022663179297940683587339904696477555316
29 24 35 0.005195058228205149538805261936429962165152720257988900539207993520713321445438225
29 24 36 0.009363974233608055054619349273928185144382893633594464425116977915340486558081201
29 24 37 0.01965140917614438504402057850077790525964081121046925700163545970788491238619717
29 24 38 0.02753273401982194327614467786802120690519544209993354244723176935673913962218
29 24 39 -0.09966743056811518822536979191885562079343286278083246410172170867838496795423554
29 24 40 0.1641296996530802422951038162301081586795808492012767690395215933731299040580859
29 24 41 -0.09164579914805075466929103209339145137199841122801270514427816453394053538543173
29 24 42 -0.1691575419581983425186579355481461896632008191445763568988361324432110549688941
29 24 43 0.02076029268387718715919419428205929007526524009927992152033558515272160502061077
29 24 44 0.05407323778084613667939942012110020721771714773189902988932157639076152728810911
29 24 45 0.1008120284744684513922804776026851863431696649766297221226671715845033169783819
29 24 46 -0.001638420207864148142952661718017167067662882044065215569027469986292118104585449
29 24 47 -0.005269203976730324443836790015253582328205398761810667860081310278083624958303955
29 24 48 -0.007688017775522965340648459235662394960907209061191526327472229662571533524922812
29 24 49 -0.01451988105283851136988277889972370892532163891188596221768419735995338129821884
29 25 25 0.0532514787419571262813922912743194256630056735394697009956498592287168782751606
29 25 26 0.006327940415761826507979780162866003064715953215484001408355145467605865886692795
29 25 27 -0.05211739687465552554973077564374387288005209025173632898305574690941407737504695
29 25 28 -0.06179278864431100472391584147600485283818536381740167864868914845895234183153166
29 25 29 -0.01736285073311480420083079150881022635038600343699101377928990307471200798536284
29 25 30 0.01526244647805492696444037035950471387329732267191596451949827710061044087900847
29 25 31 0.03582965311346475264966591994930169011288145302078623348574066595598103007387231
29 25 32 0.0376231167205111377163427675575124958811508958688520561770675214260965267280246
29 25 33 0.04140424187200409035742149088840247428420428218022910393890843288327161334314237
29 25 34 -0.001327011991854752870158088578366820887232765525577182548559439064070012125085286
29 25 35 -0.00497483056953712262453838830179267741066293365887924072362889014570006154914891
29 25 36 -0.006853348911380349357041602083715915251874528678554857462750873171447760277004092
29 25 37 -0.009665588987030053773075077770447681234123354956871044019273155789627936225375773
29 25 38 -0.01093813727236921367711252602441974842407220857895369303037615517282288627715455
29 25 39 0.001537937958303231614129972942484013998502852132983146706491205639508061091742491
29 25 40 -0.05072118264732361504667371570001612669595088238583454497520697128807053462892382
29 25 41 0.04839440919823707991287680657145607347167750035093224333946770931562509333031408
29 25 42 0.1025188458132861617659792202548324459860425815778183625296847452874467195610963
29 25 43 -0.01404466436369330233694463307039845322004203960030653253058136618156625978762518
29 25 44 -0.04650511377716855182530245181711085986348354560436425130231729982016784863584179
29 25 45 -0.09103344065662883542578615144048951389770259578014406007647376143430803471450189
29 25 46 0.001213211920038000007422928473976040977886294730280711600796706407093315462123245
29 25 47 0.005795285723329011704904016729998964489967441284953358347942851186990360191686579
29 25 48 0.008682848924892409127813960260363528523067505557484826728305286748463825025916825
29 25 49 0.01623110384921240633130694077603433426172622462196649219634486507249943189735701
29 26 26 0.03371196497721655770543423606448289102249777222192022078298993164958532950071481
29 26 27 -0.001355274336350196716297510337735860247080469010219938115988494046659637098507226
29 26 28 -0.03124512134582395496064466649586539946852060456957253902173013573467635256890972
29 26 29 -0.1062483054122203906504112896430008102889412967708483434953248280064064712882562
29 26 30 0.0008545207255473836611878987765303202935806932501378012011102911240341926613544291
29 26 31 0.00908283108799891710175900074000635931499578665447140498222461177703292608943893
29 26 32 0.01897180735240135523307883230161128959454511274237538202496066067940777568266166
29 26 33 0.04868783564212212749101623592786036864114384501981790174374309492822894208520238
29 26 34 -0.0001374338918677556237941559329192041030280734592970822225276318401541785053825447
29 26 35 -0.0007632315780600340447687329539856861491683988767281894189400888741531589824710125
29 26 36 -0.002636457398064984910926748233780737310560312189408433978436361242031397445326282
29 26 37 -0.006148047434473378781004489097172803447585244009184233808531944146506560372881985
29 26 38 -0.01008920856364466581801922627246018530408455740891619097021716244819990363984617
29 26 39 -0.006511030077188039297828348994109802521651915769759057875220016535693673853384398
29 26 40 0.003412974150709978726424634934965098517481848952595112720292479072807548282304001
29 26 41 0.002697005604166779628775460165375762025692496186449422728463861232527128939729247
29 26 42 0.000307075818416912033293541377209297319834884230351672542680452331389968963081287
29 26 43 -0.001686532431778514286428450134743624142932342021207976852142441526094522392279325
29 26 44 -0.002098955878769370848420171206979612388700839496017490970843209057962606580132542
29 26 45 0.004000770353061822428421216061053281586231911033555959288748987694672778942549073
29 26 46 0.000229866482903778869539452492111524085325935884271153398394812235765920327704975
29 26 47 0.0003389270836514079253450969081008916191585098143168751532562607457327589269156353
29 26 48 0.0006058781677531466143027462563652103063943957227013563063918939681125360926085651
29 26 49 -0.0002119052105805332606145894218448541058955584888332136367373960231278362920613907
29 27 27 0.03146714014296183277664308507122758467692032797844448922383446189963625960584936
29 27 28 -0.01734330155171877293524422156235487196521932724569929886365156640634946142766836
29 27 29 0.002000984251958774693272430593290249335087333947581730533275208211816435396715238
29 27 30 -0.01716734272238583047846862376615091023030963470808677009405911606375410690613802
29 27 31 -0.008116641076464117903540163880840758688755444143955176754490447491021956740845225
29 27 32 0.01918811153483987035884857492277169990655566576642728890709508291660259653169631
29 27 33 0.01871845205395373723833235829744612566982650026801045770323026116418449663498515
29 27 34 0.002141679079647072434826104244919996191209714856300844490809417256365981898475116
29 27 35 0.003238804483530037934620248630641929269757431030614187537380686210079586596103456
29 27 36 -0.001390079959197059556182380312763433467889820218681262254647947902054197067535237
29 27 37 -0.0001523823054327728101304525992975602761091227218646461506532299334921544206336029
29 27 38 -0.007363174526819867903250040525077001622026029924220475709317633762178950532411107
29 27 39 0.002054927214794263647030924835969005866343683789436289058628860097650141869704441
29 27 40 -0.003207906103234628822154928060004552764114395754882363775006173744833243997090403
29 27 41 -0.03021108320283194542827745726593611614447478625807821586308848827989028496368302
29 27 42 0.03115313883257568100081310038324154961955530219108005279340891035224204487366977
29 27 43 0.01705709057744333492525206570740219414363140185737314395548419645446376892631573
29 27 44 0.001412387457512852873041402074067741513999757784020707795571560516017045034700135
29 27 45 -0.0485251403833387801462896712648607391295687472257565656824125410497959112759172
29 27 46 -0.002148037580824725164127030485754183428006053750902527228269827075466651519536089
29 27 47 -0.00244315610810140781486491227223953814034052551841366416682070451081488418322279
29 27 48 -0.0004882059715129248685166989880700433684722685558852993458616678202203047511229793
29 27 49 0.005447476463475368214652817198787475088352415019598175467734960985424848193438639
29 28 28 0.02747019227077359463226993985741832292690601318347742480726667668890810100226455
29 28 29 -0.04754406507813229989624596034442586687082419800076840301334164562846145819419112
29 28 30 -0.0001479720355804230517862360007356709052520018835355608346056970085217506396918638
29 28 31 -0.01464656902577230792091191490362426935263183867011967374950185329830522859861248
29 28 32 -0.03041822227187387156641394907660949891398147361303878301009911439686026249840421
29 28 33 -0.00292476271299920283730249631205447296602251929088792808586968608543691991231264
29 28 34 2.291199477779331260428902782195725457607944527351463835820662944164654269036043e-05
29 28 35 0.001889608228568005300414737383434916986214807068108732739483755174714233397741567
29 28 36 0.005663923900899121486915487907402974206439977185845409186429678382922575601113249
29 28 37 0.003399232296389788831295256563150632349112092275667066022207876673315901233339282
29 28 38 0.004444712857508061006193347581783917665398852679244702020147919707497747600147227
29 28 39 -0.003878817520075653047868896887650645698697740906345383937773814375588344900868857
29 28 40 0.00613110789465503960026390759338006771747460423367001187833088643507190173150091
29 28 41 -0.002895467324540232037471359025934120683459500413319906193336614586816508817473647
29 28 42 -0.04058890271275696183591996899678111872652762999267703434069772972290673011136279
29 28 43 0.0006306713858896344504986610603219673424933361872668302857862988941805422847838962
29 28 44 0.02042398799420909589034234482760611044970061294599584905404029826922077531285247
29 28 45 0.05530893342095424332084208479599465623530756879580767721469082447927204974762063
29 28 46 -4.512981672110750837846614474549728527516433832995284670450920545082065262696025e-05
29 28 47 -0.002559564071770132484701465690140384555889177739252371647784120738090096417204333
29 28 48 -0.004880421222110565496394120988468141979445425778393213190642167250975468222531805
29 28 49 -0.01079363151601552484794281464170754243527877266233606469609829006293880524931278
29 29 29 0.138122668357246483491480050722873152057663621494609121804193920677658421633537
29 29 30 7.205650451087312957919193168002724423151076790522222846482621365433784000510959e-05
29 29 31 9.370226913784080021026799756429720423899055920434356863864420261775995267864283e-05
29 29 32 -0.000299934817051038256214114120427794926564712735618648638993419512539346155900093
29 29 33 -0.07817976293589371902236722034946102071177256646908351903648497434611048854530438
29 29 34 -1.777219202549289879789146045257090953418839461093847994577984419143484614455137e-05
29 29 35 -2.261171815841189558235451180556792562987499363329993638522282619875418162253381e-05
29 29 36 -1.61822615848607175091099565547387449024702265388746843475884524531831054684518e-05
29 29 37 0.01029189902892746572382753211020227049348087377982460845823602377578935068186609
29 29 38 0.02040704600580414866568034038901603293111098685409866924978287430800662203934602
29 29 39 0.005491225500703756992820831640374898040680043953539366763818376142634288082995554
29 29 40 -0.008482656738720455954879409732037427866289215801500628274795945922240300808899572
29 29 41 0.004990699703088027834512005017170403263597777175325064607435056506914561455977879
29 29 42 -0.001643997884764302046184395257829651435129836526037333091514547444975020156012612
29 29 43 -0.001318682954370771680156862319252309259586484507124430210350666066939539947264684
29 29 44 0.002535501659647871002615132440099754512204490920641480190248509269958274715063662
29 29 45 0.01915165325667738342317595968017804065566544917620430116362995453684101768739859
29 29 46 0.0001252924851122609050486994286662645889351119403801321155758370830683038519966186
29 29 47 -0.0003508274248349568818166553100073711594954199982986299609371236891553921318156377
29 29 48 -0.0007988697379198771220953142068542116607166351004683859843150013875083941930533999
29 29 49 -0.004709577266667775272191113787243161000309498014681889127016052682160237845001023
29 30 30 0.00765995755035465772190217829721735329774622021457311339460763693155617788504423
29 30 31 -0.01460946739061251561927731213691679089743929097030706410324347938333138063108384
29 30 32 0.001464737917382518923678303798368710103410153575351603916831498774514152519605995
29 30 33 0.01027434615026002265154495844571909977005447185372818817687311087811722954277776
29 30 34 -0.00177282955868337026799828413852524243798059536862850005116787071542612472655974
29 30 35 0.001536057646199942565499900596836433472822342309436055191859461809616271530648501
29 30 36 0.003157175128131392754170904077208902916317662610499852555472882515039240320407615
29 30 37 0.004614076909366660283894261274900017827699620199903924619464916876438414229524452
29 30 38 -0.005267479915003114093414352001244942927579603028156997713910179050848087248758571
29 30 39 -0.0007815572176368641694974535291530138336024871392204096528288860233801887433161262
29 30 40 0.001291621501850977707791924237486788416093998387041553586252206572580925644458638
29 30 41 -0.0007756962359527218330744279339355275770353748601317938596776904258823706958844446
29 30 42 -0.0009941061135126770750523446751436809910358713816439848991616961501842514415363459
29 30 43 -0.007403257579718590669701039164123216147023225886856525096261442141480752993095175
29 30 44 0.01295970358049587765394225353902639589669534143741878259466546700899171688421196
29 30 45 -0.02198170260050764308020620329072483680214312105847062516208555231446037365481406
29 30 46 0.001741252099299436857765290072658609508784422670123888402090159220106901564354755
29 30 47 -0.00111869915978660291683622862304620930620738496392937798984800402182995953361082
29 30 48 -0.00613526257105423440956728199746431751649330384138673655949355737291427470219299
29 30 49 -0.0008104405166021879212707663338711846088909886201459966164718932975000021217835833
29 31 31 0.01065860042480847752723169401872294243897975594976844387476816565540523370904344
29 31 32 -0.002831234612680443739641811517535444886040708128707553023596238537753712610096894
29 31 33 -0.01657998768802773910508808913265819965466309787364191172669178739289756079514535
29 31 34 -2.461523875587463375987617207567272450703520198103169682819837783996308526118594e-05
29 31 35 -0.00233765552885612004347388642085946697082382203680756473479984611929028408452555
29 31 36 -0.001949988869963384721307300164137688314975157569261538236350529629024651669412243
29 31 37 -0.001287872653819595041624473766362890008445635231531921352038240381776401523920578
29 31 38 0.008472402216015549541524384564077173124953101416827854357505117961193738548572726
29 31 39 0.0005248032731431142032999128735297168668203197228330760067505503225263044525383264
29 31 40 -0.0009508126818661981636771290028381728445729419999545802851921481928704304987509662
29 31 41 0.0006152206491734973053493091910883031276755594015397414390814030610291906719894445
29 31 42 0.0007952729323019930959807463029145440539258026670170856938632084232129247260238164
29 31 43 -0.000246661229534342780399068846749929317418005150004985316302386658783458373178207
29 31 44 -0.008917148975587175603839840709564528921608150287194140620674605304097466432412314
29 31 45 0.03298065160548786342970959209450389530081938553282748919768230738769256282415407
29 31 46 5.910197882548183660878994926285386964013015423553244764242196237480538974747602e-05
29 31 47 0.001906803631601264130011804488327475966175799580133451398619780462459959256097558
29 31 48 0.004335509938208727102710022243781600918059347865743565310087048558717678583267921
29 31 49 -0.003603152834220654260763965904138383169862320442694544313338004500034319065501239
29 32 32 0.01140947303616558223740647545451078116837463920211402643686211080149357780635926
29 32 33 -0.02645899055394787381999968581615377589256225941304268546334048064268309331584545
29 32 34 3.031589341472087074881101228614604618759801864647005143783029690734624759777571e-06
29 32 35 -7.104451331826962265613218585846015518409172012196023235483656998616809799948841e-06
29 32 36 -0.002629429837457734215064801103514953180194817923114026507992016763142660638549636
29 32 37 0.005642898261548263724518427888932921656268716636882384387166273594035343122135274
29 32 38 0.01030626107941600055061261713397348271440481350607244832549824897196339519740177
29 32 39 0.001273620897662633084530470519889956101871698241008086257301222436670034184144115
29 32 40 -0.002172003199938900185605997894158140326258680961828386111303382397138973265557363
29 32 41 0.001155024576439459089730771167603111695797446022078620942745840732063786653511073
29 32 42 0.002686659721892344428313336350317461551137734672763835243833319167622145189942243
29 32 43 -6.17767871201426051928444686070331290751402198036474468307897158565372614642512e-05
29 32 44 -0.004343443612274373825283057432630569177104369325358128777923511817744492331159031
29 32 45 0.0471456297080223906966374763065364332427640854461673370008986254404604590867357
29 32 46 -2.883226682512055144285227613013375242684546203301444666346742047063149348727376e-05
29 32 47 0.0008840734200202000241166370089550590480143053087704722331590804127371596560393085
29 32 48 0.001642679934025997812530947994819565827903807810685915402736941568877361592296287
29 32 49 -0.00951578035770974519772109499599508326517512749783989888795914078191301054136532
29 33 33 0.04010207740244470717853471900383981589915337888644091217866673585032229132895406
29 33 34 5.518437222403064320399433431804062367599988020586379853100524412349971503990534e-06
29 33 35 -3.152223969124935938311547248247591786210488382611776059550975835014817252024892e-05
29 33 36 8.014388653093041757281521835167863524731240002209303237638613578928795530869013e-05
29 33 37 -0.009606008909478363495845468974616826500022598870663534543208233177047536079040562
29 33 38 -0.01888982167748102693774202813485979737428032083814552656858820042601088163153159
29 33 39 -0.0006728160808610718893217098176687719301396372442288096052548306642411814444981636
29 33 40 0.001370646178545304268718890836400675688045600719703796236129123236147972637532985
29 33 41 -0.0008351263433959213128260488809270980377359656154939801193441484855658312029779297
29 33 42 -0.001924036344741840888151634464438724950206081384551729311923151420096847929987689
29 33 43 0.0002067471957405522501382099941231856532432566019465221818018611570710258659854132
29 33 44 0.001022300588312005127691338843846427892822548219349148682917295957797880473120688
29 33 45 -0.0737005967431110996887043270141350616043915470030559016468338204895285658803271
29 33 46 -2.306767686416991428385288510383480993026477182927485476805099070881393527705862e-05
29 33 47 -0.0001227014330587440324963823316470064952516285228621967468833991932388360711052373
29 33 48 -0.0004051157476750251306756129145725373128967995035901795495917830093862080578671841
29 33 49 0.01753526535094182097876226385417789084728507195223455788484363554764367679453048
29 34 34 0.0009582258144506198661203623285375683667162815017128694487027719440122072973423214
29 34 35 -0.003463847200682814557478451903707526513604199606245293793813516201477851860815347
29 34 36 0.001582876192054245974160418927320106310078376983497637571545803066010748451679226
29 34 37 0.006089555890150989936942533602681866773436780199676826425295322435334021168656931
29 34 38 -0.001190886854236671582411438468972398204317190953962195172808677891289585181509779
29 34 39 -5.999130864276203845806660792907670021916607164894921277030373446303970793990135e-05
29 34 40 4.987073285808181490993018793377202551499889989117255624272390405477548640713015e-05
29 34 41 4.090042160876925723150240826577779829671360425952077970551871483808027461617814e-06
29 34 42 -3.179302870898834517110592637312730628248935434947746176268534606310759273089187e-06
29 34 43 -1.166400597970968890336996520520996572282414252325543099388443511202731771080235e-05
29 34 44 1.952811940620856488884960873549059354315138257951200960161582223098412258901801e-05
29 34 45 -0.0005108007105923580760400720657672382051372516108568394313032091981607913623141265
29 34 46 -0.0009607562478426868627692048698317314033944083926180679761613579986438766258813787
29 34 47 0.003614580445243159333762417611022477021455038869057246289640518067606013145615847
29 34 48 -0.003446425521785987457206272111040780876634911636369188606189749570826866801320886
29 34 49 -0.004247978089471876837329708039478570603872681981846973339874052495324365075914451
29 35 35 0.001812035088305706790467265182342492023174176578915985773948840350212862658678969
29 35 36 -0.001622444850349147386507295521769243356044327225065208110741734910603922828919023
29 35 37 -0.006343803088792800382241672856986757562758081659073121056541620561711779457095668
29 35 38 0.002145327553086164921149181291546003835884513053973458572461538542501805369817819
29 35 39 0.0001369273955510894633784210147031386805152565248044577330590287557451194558688057
29 35 40 -0.0001494733192126024521072402273096891755717102825458798337461754261586208217719973
29 35 41 3.399080733991255875394936050498245743913522952818659293775954883339538063490269e-05
29 35 42 9.785439580572608407353414158143189493373265539085618293439488905645034006994983e-05
29 35 43 7.24563288243464590732906643975062998661025913404791845982002423127945460527022e-06
29 35 44 -4.865078091697915946034975470472595779007902391320249206670791160414174851643708e-05
29 35 45 0.0005209991593000025296762717682194973989292417326844116892396562271448949068141824
29 35 46 1.108343359780281879986471695451634577396419657184834823465099607312851948212415e-06
29 35 47 -0.001955044515883610202448086836088751698547193568556371917813192902797944102010845
29 35 48 0.003280666768004246853412124509488621089221950087899108855378652773613187079710223
29 35 49 0.003881735439125937821015958869598743561123819827849605606554820048177281495994018
29 36 36 0.001918802807190876755683011992844791837161074908641040839321915825476919700351654
29 36 37 -0.008210366248375622589286211136580662542440828158927699023961738587014177907253059
29 36 38 0.000990543939052214702958827428085298271772566556432153828066747350086475348028496
29 36 39 -0.0003266091770466034304536171028348023712162197638640201301503496235893272538068604
29 36 40 0.0005532628537315967927882595855651290800661876659772178556325529998493864198092386
29 36 41 -0.0003150190343748896939546230550017575212729617070290072733689394708111092488885846
29 36 42 -0.0005823418678909442122886080641789937302269348960828928704509007357843596743021774
29 36 43 7.480390455857440803142384582575142000997533259503583507245650390242214083486919e-05
29 36 44 0.0001588294147875523531048864687781826654103155971799046730539524458909982964201715
29 36 45 0.0006110075555930133917945768032389214301471264488869904272053271256483945195914303
29 36 46 -1.319104163869778838252930408944896318797279507117514863641895947990291912864222e-05
29 36 47 0.0002476143724798480315717536306778342833869172420279881418513294896363464140907468
29 36 48 -0.003712884157607240020134993498142058296378208985820339036031647776024432483198192
29 36 49 0.006079936331572380521111348568818734998872533721632120724629288498954453259382939
29 37 37 0.01278619102028135573256428955186077966470531650299505233103145859252675354133307
29 37 38 -0.006451082823543099721203117045288786816166965176500477116043304869571624666322112
29 37 39 -0.0001058804687086638563716316232220258069510612206049773531903133107663397519250238
29 37 40 6.557560954873120962954211246086266134618773273408850734048120021829831572488078e-06
29 37 41 9.379876381518433855960845544120061624275251879334114265823313914053411223578583e-05
29 37 42 0.0001394076400748205260543362153702128354458126703525535209991329626145674717565382
29 37 43 -5.118710265497830680683968528146818407183466944324168244277928756068011202512889e-05
29 37 44 8.860700985283103976173217378754687485952847879824459486857799769786926493529856e-06
29 37 45 -0.001664323548905548787430604468425574645320610638133360545292489874774424643438479
29 37 46 1.017356014945422839348810007867575842887542693324788906063977033756066865239014e-05
29 37 47 -0.0001506609941366017438166301929204484931983305798931149581759847682948917320238211
29 37 48 0.0002459246192680885168896448375328943900491173287952919850188890710495470467066501
29 37 49 -0.006546956071488619229691135301396240797809155118973446665973343220993496823267506
29 38 38 0.007367928905486112637466983627761609648258024130190866279955503275017612272572702
29 38 39 0.000517261981359461100251541414151831344208197916520041998456547705172001956386665
29 38 40 -0.0006807563666383684385686824951613740427457478550998533780004665433805277927969067
29 38 41 0.0002833717505932884620813112937651719141713604571450320423952025461349924961892439
29 38 42 0.0005329173790350415815593087810272644937717179903009108695777928170054328816859115
29 38 43 -3.646956179010718594502222626630959695961157181606424703251868377758496024406475e-05
29 38 44 -0.0002168501153335708758899428057718734476914358229239831099021686787699511088100941
29 38 45 0.001731767152563673180667967359775515198172045931954589590564613113714792273034573
29 38 46 -5.647606190150235117303964406675684426601832521195374929068955766340548570091166e-06
29 38 47 0.000209753778423191799888667418450708333708476274838387753889182064855822360251185
29 38 48 -0.0003497106405537164885060640320215413562660699009374127004361604207133793443629977
29 38 49 -0.004366047275665595520205841999190075899788574063198907826443835392776675127513246
29 39 39 0.02495367335880253692629575908738009999225669366610432223673796033900070139034748
29 39 40 -0.03796842430293632015377791443540292633337967833163832981987938988241183401024908
29 39 41 0.01981856096500955546906522906254019789456635165012726310795282377401928361292402
29 39 42 0.03649721418965125229553927248262358626288691672743685255746397648301037046355618
29 39 43 -0.004208058812280319346073458130339770461917980665282475597807433342051737111211925
29 39 44 -0.0110531665476814455787190197881691060039027079535891932700632673952713997066355
29 39 45 -0.01908223887245591680017311272865660179406575906344023930750585222695969081571106
29 39 46 0.0003073062694996335839536633218093897754915360080927747992540917613485832830370258
29 39 47 0.001047809795738967227641001575235640414854092918783407408152844956887487806082392
29 39 48 0.001502027069788198692493269193181443413385961584638165699712954430472349514104857
29 39 49 0.0023946369501940258891214541512223513106867362265588482214856852323178931431899
29 40 40 0.004945847218047074813578996697902444883507852168841298999129924815832829548079571
29 40 41 -0.004910860955943903746008031572871939092419513888419416209896546101952052817330689
29 40 42 -0.01011287517927567615402647867110657520171312361785892805912373892203004560078221
29 40 43 0.00145484836760811554656102217389761961145153299184463201378782884555000431178493
29 40 44 0.004745127610813279531542749999279165966849365584771900586069193123136802143131413
29 40 45 0.006917891272767488483391376604408503484804564163670465651818456481941431047507588
29 40 46 -0.0001304676521902441545111838934513870290711024853559391612989859128306101647401142
29 40 47 -0.0005890061374199607267058601184876377824295814365297114474030972002711226768539118
29 40 48 -0.0009342016802845699860562158648427681990042374314421903072578101942724994613641126
29 40 49 -0.001247025618316960609693420031820410961955397084588972066622594600964899598535873
29 41 41 0.001707063962098143947262218456331751851162092593447903125666499051234911491146618
29 41 42 -0.006289553915755388088065519239684656527066374055423123478424542960608758974838355
29 41 43 -0.0009387280733458187288764886183998209893826642888650979988475637355219039547097751
29 41 44 0.002584513105100480710003430694446867278377079655047023642363099651148368846487008
29 41 45 0.009158815247484200731536182639958986690071950955983247367326162456012647552113029
29 41 46 0.0001188054422331458956635152443327051736964968992440378297761777384487737946678318
29 41 47 -0.0002185631816224570669273191092855096662575188653906655673270910413915562807525732
29 41 48 -0.0006605688695373974074145831446587187540034783453275991132376845010695279559937232
29 41 49 -0.001677343689408391768144652285644640045761407985547084294590331487101954062947146
29 42 42 0.007237737311589909866732644111061726131709315054325048390525698440417346447489207
29 42 43 7.085472717403289005562016907404132287481368142871645342242107571786983967796803e-06
29 42 44 -0.0040273243154674516333212745696335795689552679937388945953589920616967311354746
29 42 45 -0.01089644656638885201644825677275224237295702141435624746696247912478665435014033
29 42 46 -1.731850156628563733620351578684739272562136654822327719110574258540531616439281e-06
29 42 47 0.0005125755200058577214542627386593120586965827315338545451208662849065631134319547
29 42 48 0.001021616083924791600242386664256157689127944155298591020074011338767271493789034
29 42 49 0.002306054600086900292127068520039388433598710547914284653278550033300559531550104
29 43 43 0.0002430331897002854803487630414723347465265141404756973089805511696082284159163274
29 43 44 -0.001107433378763982710033362155225550265237629576543661934388299417626244237286672
29 43 45 0.008134341414878349998771358878365131381675794301783357851571670636076736939946473
29 43 46 -5.737458578011943861077477970711804167826981070910936632551374048319438199899267e-05
29 43 47 0.0002057751661030274597088688569808973530513084540716661360705132361067298223416196
29 43 48 0.0005084709140381074092337747217021106387268787855817174928413438871353363197409178
29 43 49 -0.001400824356439586768082019359426288794600326933139844060269628829023914902176068
29 44 44 0.001358145390336889515823329142724808942765980340915175912698030623964016784707609
29 44 45 -0.01860053164252066606096755880169661445128986927642398089589384659720228562033045
29 44 46 -9.034671959330202726860402349767220342109747348484312372129250796631677545560424e-08
29 44 47 -0.0003198577858462725126215000220187957332631120129528818905907869468705658680997576
29 44 48 -0.0006284408647170809411900181989912530760043143137361127323986491182502538717474077
29 44 49 0.003739696304184821928466604653935753696931289774102484783989550305787620875682872
29 45 45 0.01901450426792545515156907574655049180905764569676656624666447572269867694499825
29 45 46 -2.93373722561498912657863217376216161802643957426257053826586327150019611625554e-07
29 45 47 3.599981279784113916698421499866034909443858884925649673709243821017714801537012e-06
29 45 48 6.007945643650274869738310632299173286173672157839101378844625242932069850962092e-07
29 45 49 -0.004472690746724429620191978289569469248278575788978391597826321753396222715729318
29 46 46 1.742710017875238784881899944112867812562999458464407274836200665430976799255925e-05
29 46 47 -0.0002998548005287989386763367682521497957385996019507678510689693130721860839993256
29 46 48 0.0006818687824065758968233384941154969087768088035418623291235098298179028827038869
29 46 49 0.0003484503499045536078843281709821361048108702594333488064128949931517824059761973
29 47 47 9.334693946881622464076859460666957899897443796240376869412830887295891813098835e-05
29 47 48 -0.0006581202432021074334888985521339862350156993133715474448854817578467521435371891
29 47 49 -0.0001284169023987659522035934384140565084231432562993143838396887162488544067609939
29 48 48 0.0003640611486341931308069007551491158526320756145624054214660121415385748071461452
29 48 49 -0.001693485424721139333563749779046040143975973181787980967161850913652923641400591
29 49 49 3.279847458575201000170482209866964872113917306476279503798923155851539178717758e-23


==> anc/rhombicuboc-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
1.790986581093598393856950265312220921452522924773413154689725472756293560945476e-31 8.031229517170738477670372800344907793862243286351189913706906103513675699498319e-29 1.491200463786017154866102887621509409466861200839344207376652845850479106968863e-27 7.321539269360211196584371294883367030464786589680078831085342902975967078004315e-26 3.427002107017139901496734302129808071316900002857264230909445200009276912798301e-29 6.745007741985564538775161087562747944222948105818241989807488488754049555165907e-32 7.357140530842488059133028173640168218534703028793340096456899524808142710976015e-30 9.561805009161082046632203698749852347739769096654185593293069806079611476242233e-31 2.890448082408510141876959845454052067051116754205894328450880964494897516191962e-30 2.041508168083929232064091418901721665384968976153609156332828754098278168512307e-32 3.799082383625911829641824721307493116536797485423337426786769916079216297549835e-32 5.534608526680530193198085037963905167801267795766396409634859921748653815661525e-29 5.695004305375394819378469682571072996440294188982220061808780734478085190988821e-30 3.106417849862803516168135490882218384077241852263019211342271602152721136653805e-27 2.634345596224563500424508473094667154463112117139273327593937639243461853441095e-29 1.4964113020716740616028772737554860512862824670235640027511038275392380816315e-32 1.435241556825022179490774382347902834993400067200236010366930748928674313237782e-31 4.401128620466877581236869667876963937688921119237466733808537478006273236254453e-31 1.105510052104463443421745442526017712451126841491333094534942096134531440848687e-31 4.901131707497915867686240333407864752202737652578467290703151620510594847412924e-32 1.243606418214708649799516375239863832089662055623449066056556988166735126917137e-31 2.09396007691666610408747876579088087502019930641890810160969658652184135945836e-29 1.712531005121822271137038396867564684054785899587899011115866230920733632451545e-29 1.375792248350050228988398480020005433688676879319859611550392404474998338550941e-27 9.439315514080959531490964358515989183095958049877118569161879853894056922241511e-30 4.907406038251361753324288850248004106643220548512104020031840977267873014868415e-32 4.535400310491684178673756807224582423274640449698956555417347457195854449505072e-31 1.148252115789437887303654254551190595611129623639321820634320770167940006850785e-31 3.490137787047936328240067876092850531661685743848861335187703060560839300720905e-31 1.041690074300007883813191375338583106409022824796853917976799567551747725721747e-32 
0 0 0 1.000000000000000000000000000017077663377421851018730711393996502959784295088343
0 0 1 -2.688552172838199594517367305910509651960999735997300445158227288507172892059341
0 0 2 2.695878180015988638606833870330761994717727855220177478823270724909423823130913
0 0 3 3.208327629571075050351605534930152297936944646736304413580445007315575608825621
0 0 4 -1.385195695137351936373680156467664707870979968084161827130293521342054012729593
0 0 5 -1.550985909460858277066748095279169468502059364026788275193123840885139005017926
0 0 6 0.06896629407079794100965325350384394403524293926928804436347752034784935451179839
0 0 7 0.3966536749835607034471915308282260467523579005718616350770062619674443150949496
0 0 8 0.5700993667415136714337526609866836586877160547531040075732828889136444867065213
0 0 9 -0.1399887965526487742564000467310810139245801172151005845301295202590857509951628
0 0 10 -0.4654259170531215458750811294351366560300931049210407070985712453596443585455488
0 0 11 -0.06054421010084201241670588452795824403767865033805483333312261754061925866280419
0 0 12 -0.1324239061691249363076194620573742761263752860946066238181751940441231106371842
0 0 13 0.09783569755952181046183458389954558955704561717141535786859222757791275723558956
0 0 14 -0.4636962031850034751010198014442194952407771592194818025980375665950698712493431
0 0 15 0.3156100380452037205731698526349100722821143162375216349014985126058536354063141
0 0 16 0.003829421991826979908425139432156749032278540083096031271060312265903527513127812
0 0 17 0.008830033668605770321974967586030185793535654634496883863085866861991412314819371
0 0 18 0.008180407871976987207409446165593411799095100786213808392388883150431518357111631
0 0 19 -0.0458784989726942090895489841876190453471237417287552467966167833359238526105509
0 0 20 0.07088631176926312014941326152507968675828623620282279550131349238372711196688407
0 0 21 0.09226437425305919131620466238620547533473398724031269057413437658014254716293731
0 0 22 -0.401018746529665185212368865551523033858046656167263006010198861283213327282491
0 1 1 2.690675690117362915540982295774607499259434235160926782380240683138949853156696
0 1 2 -7.339386012999243362185738627741986208471166682604417790423753651283570747318648
0 1 3 -1.669609922042516451593437073638788445435058734271489076708783269411818883891447
0 1 4 6.568441062452948365075060679165574167119314101225612968407362843412387585579379
0 1 5 2.998907500836037699628164529707802627623730002870993550367567937500236635012966
0 1 6 -1.920049582035251143388056952446387095948326950422143999794353161414305238892926
0 1 7 -2.652312887465740328933689448650995266555400701157324675821127887104041034090538
0 1 8 -2.724415457136204518075519217250337308843861163321821916633393259554153755152275
0 1 9 -0.02838817267933260048211512696016800633538093608642386543144015248592140380133955
0 1 10 -2.248805384581064510535151506570484165243246745906607192245856560831047858734466
0 1 11 0.5006358058884099840486832670363153308845596979611419740231547895517333819949522
0 1 12 0.8160910100700620737509162573361863492865449429273707009307580414242347575182546
0 1 13 0.1519146362801816343353489027225092743721383553841185653564695226589356763642193
0 1 14 2.983194890170865952700949714673306721822595997508301347579778667597811501089961
0 1 15 1.077410864736206155104112638656614175093489760688811164993161292768583569174781
0 1 16 -0.03591293735569803342483662572887099923984944910992267098822819613979550023654582
0 1 17 -0.05023155750759464648155655683380557785720597607847572564923825842820468208468609
0 1 18 -0.1384306890547277615493761601087255053849094321813018869523896575029121885890924
0 1 19 0.1381483487471578778241686320651217611397560137361890302903717742377028036733381
0 1 20 -0.4929479780815468375392707450533061861813928145002404414239409891402626707964078
0 1 21 -0.4458281520270563741342158397846651445230459778148611495241266925775008825680394
0 1 22 0.597859949220489108137907954829881958761570638717747766872089096043416910365115
0 2 2 4.393279587983491484947375626423855229392092221617638364862624090486004643479532
0 2 3 -4.02778478983944756832033380808841869152435309651613761056973121049538189101482
0 2 4 -5.570588072738917131502423829316381087636031238205592941838506422420068225679327
0 2 5 -0.2572857939656599889552600087422552966092442888904590768148896209360995863740522
0 2 6 5.754125011396206825553432596624944363642843055288167512810037484209130327639345
0 2 7 2.611299920258985045831197675163399039377004781773606465572281277666700059087326
0 2 8 2.180151248566828935824422712748545833122987643759370315860155929066296970823518
0 2 9 0.7141653704820196868515024042386876849603375832978311866887219273751561738714034
0 2 10 1.783339991930087996131543762134259189844620056216337721498116801490285883010848
0 2 11 -0.5357376873344849585544381472853477906797232943281886723867823284646786386409807
0 2 12 -0.7229393736427128849331569464436553001200160528759965485016019654660474976612421
0 2 13 -0.6795147255778609338891410669796338150533482039401138530518316426419657667588411
0 2 14 -2.355344625149996416037684707347501176320948873669857066259476575050192466268813
0 2 15 -1.406666275172598826739433496093872109396443477905559777047567591340904926778197
0 2 16 0.04051375383059344425282720391176116893869041780801407257742082967730406346818775
0 2 17 0.03669410758853421638409630484061044883513913596266863239694715562213554418574001
0 2 18 0.1834268589533801239874351057035675980185762253610573188880699622520980950216367
0 2 19 0.005453791884074401283718445808766202309465087594582734413841100854560613457355765
0 2 20 0.5182899213241278199198170917637194040336981227106041798023596283675500604443284
0 2 21 0.20343512835032451181569467145074475261677730886089412240029844839803055046688
0 2 22 0.4291729041336104685617183172614351966446736643179606029704858055851010973923386
0 3 3 3.01097762986270403388660225111592627027192640286001190759327257119885657368412
0 3 4 0.07352025252720230660067756543567718551188086063707966809100057473862343534587802
0 3 5 -3.113092905899199823704167847177669240556422228534322762952468490960608105883418
0 3 6 -11.46438699883860000053359301102893089942455535747408571177115878800353407541308
0 3 7 -0.06881174195935254027245660373256748837727222321573586139661336243922336987185598
0 3 8 0.9043464927963504863545592362551232904785970891145016955120071266817940312869174
0 3 9 2.641815342320247061063250906904078253515879600174232529776637537224945802107473
0 3 10 6.096687805792905733736580800880290423049404024401580184699701061594407711963279
0 3 11 0.02085225229287920454358174045424526842549405889397650877238191447019860434624564
0 3 12 -0.0713708246813356545435951107156586729039924205104441132636936675666697430319529
0 3 13 -0.5994396026016378455228716264837942896475504267834059431413257616732096670143521
0 3 14 -0.4202598288362689186729948810012360357599358766845228816450373021129489346917554
0 3 15 -1.940375074322223641358109340789075015267203152138372538633188023501715590962266
0 3 16 -0.00204198377702015839306270958823014482851991840342140588699639145173238800289732
0 3 17 0.00207636353917922631903236099241404799511566522435331268629145521408135133673043
0 3 18 0.02334400837094205785305989479548761194109331905055146801411343343248993799569666
0 3 19 0.09519710382903015026981743675330356363443434761925122638960364770390449026817005
0 3 20 -0.0329446066107646112525951648968881984859561152835228759305321826887806189189134
0 3 21 0.01320748073025033412847806862968049410594692120148990143492657919218817818544922
0 3 22 0.6967368341263432966497714212851926472861303693722190771547528341722971408679672
0 4 4 0.4714436906710306320944768734518073994812947454875074874924644393541820309379248
0 4 5 1.922760779732356481413743040092571569153865495621555585645070993763612310568964
0 4 6 -2.351859087698236243952631515476331310213218551002401839045917948509942271577179
0 4 7 -0.4412506823043996183124201562099652885165353606454963476378618385058876074564012
0 4 8 -1.527564986659112580795159038496528794972635905476723191548453829820739484531788
0 4 9 -4.201219079686504864129306676886352360401068685947117413620762199408096201845567
0 4 10 -0.6027592282311708442976196508311062035488583504105682930698702734146684222305789
0 4 11 0.1337136699322559127432441796869860222582777713504360753373778772471981540205151
0 4 12 0.1897554381052402063377642283226116892039511989911423716445113301337984901886573
0 4 13 1.806608509183250705401850719638843443422043293686141178596073227893783316410106
0 4 14 0.9161394349520153982803943228565507426690457586123736219997613285337398957263235
0 4 15 0.1042394605342613833472372857174447388303877702457520059312242076055598312456043
0 4 16 -0.013094084079384317056777265902890229172682135556802694673920871784079263952965
0 4 17 0.01504946854931109599998000798210430465816729235386139608688441709818144744641666
0 4 18 -0.1540879405504669201482818439659258732557674030890020306258086392116345593758586
0 4 19 -0.4027652709132103476048762663295052243321863226431877544490356700209442336087655
0 4 20 -0.3916026175723662089577579925591856373061339511872775503122231742189776323814465
0 4 21 0.2909801427042906796765286247244755333618268342617247953254425283216333043816763
0 4 22 -1.343671132472974025401036831252693924446027929711305343723317419396744236532614
0 5 5 4.411859518131683461131716611385354227776474534362322023377573689132938511054777e-11
0 5 6 -4.257419256852271303117063674180026284419444016660115419648180529760308434667631e-10
0 5 7 -1.116191255423262590544519563006412456555608567794487054122115063888164971500474e-14
0 5 8 -2.564909657457112203473666761639024454238247795432704292612744666678792108447501e-11
0 5 9 -9.848523578448244463194049537821080826910672068152803609207176463314482459264163e-11
0 5 10 3.549771917961052096311413313097956799639827231164129568934340337295088559029645e-10
0 5 11 1.065439711373840537931984749542358154353115159656686406239256851115493810780141e-14
0 5 12 2.257525511785587445352765471953360074491441611623670630497274085486800958063596e-12
0 5 13 3.681965564657202382860337290514575218779693451997143344492155605001477649586529e-11
0 5 14 -1.277686401146660216181979559144048410860966740456974478548460291804421323144271e-10
0 5 15 -1.770445671422999973049566071261552778387805651529740516906451839181587065664005e-10
0 5 16 -2.257532220735398840301661702854875085681082501741002288327285826358645234205768e-15
0 5 17 5.280175329253630586690240004757627917038740064241588447439231964096712003197031e-14
0 5 18 -1.560712723922235622266328903873930280746162462292043387729740781675646975430918e-12
0 5 19 -9.905357485534093386257772859947764523298002681412698172669881467094329020295397e-12
0 5 20 8.363969872119935885149698641766098830261010137022478732805893805033638572887148e-12
0 5 21 3.524877578014283630574258985784672755526024524091839871055339061436016467476747e-11
0 5 22 -1.895404513043366634098484976086855487048301926329656384982076435953917976506728e-11
0 6 6 3.320015929135037935836156270510161835344147842723564270570853727142190386876033e-10
0 6 7 -4.053847820814104168180697328227111177990555193865285384559488645292537637584614e-14
0 6 8 3.017693684928642268081713597512152546098667585166897229005727091628827421732784e-12
0 6 9 -5.322391566312516165654456473512858965475405485963799555977856754754142370657337e-12
0 6 10 -4.038627286991568665480874649876961317114383562438699996711848614495708683513612e-10
0 6 11 3.01913495377407055606819465634779593752865181819997625708791926392901352218844e-14
0 6 12 -2.510415709663625506925112155602342058120687180967341246428598879268140281789084e-12
0 6 13 2.166741926782502994722584193179840013812788002974602690227320381750835328934982e-12
0 6 14 1.538754243064437363485422457850539070014154392007149829810955391108640324914766e-10
0 6 15 2.769269687755689343409702097435753311473181212425421836980334145381866413132748e-10
0 6 16 -5.45608520797869083344312765346510930425501895771423992722728921552411744834227e-15
0 6 17 3.785683099421397034357125650832407513664177585418771404779139928618470668108905e-13
0 6 18 -3.572396324297015435871941987606373345391177875880948310583063172051453896624744e-13
0 6 19 1.17094421493666693904364773302480564758092683307398690633228185078938182210718e-13
0 6 20 -1.322442064121806778599218493845770420369966707000888896001950730224599999269558e-11
0 6 21 -4.801485203518620023086024473753830956422849187230600063799481863559876560694019e-11
0 6 22 -7.781453398229658267247850858193642220925338905680870318351802987731901683822981e-12
0 7 7 2.122522388261563107099271926984195936562791197193434726886843400890019474228204e-13
0 7 8 4.999957995472595606318293273504818284385903147874573016098392959002309275967903e-12
0 7 9 -1.029475221613610501029182074112181257498794334632930796483092844347001806511452e-11
0 7 10 -1.405868431078261959609032018746138718617593027541514040485183980077336936080462e-11
0 7 11 -1.463727623093795047781239606060202534148879805545116121770949250190005456094788e-13
0 7 12 -3.026225706810043915600269259065592349208775578104556797072651916318115231597306e-12
0 7 13 3.104122806245380300707442082001677815006227333622266299727387404449433435805876e-12
0 7 14 -9.812598608382177254661956382633718357511261285243033043103262580256314505945714e-13
0 7 15 2.754426489388682061397871357488198310799856498539123082443331024091374074584231e-11
0 7 16 2.462471344759722932993585280135268401357988994211363845203097471963506574587827e-14
0 7 17 2.298243064100493745486477483006834382696456638831020279487057317877954273538864e-13
0 7 18 4.103166418227968597501730666173161804506079624737574639851660695140526372094035e-13
0 7 19 -1.295692034736309506313336397281384958871060649973362778904897405960436068326335e-12
0 7 20 1.405458033530850037685053673142777100520378155345692896816051972347656492882365e-12
0 7 21 -4.12495194195837756863341750330371310604084358072064162237663589504372698729873e-12
0 7 22 -3.816460199763653443841824746770471574052678271773024199856519157284180666704276e-12
0 8 8 1.18198873899781300037516469325572602921014926263498886229504699561220842359235e-11
0 8 9 -2.499257449169937073858754548818841301094419736589436699259697879793093112808451e-11
0 8 10 -2.753162211839889405512045709068400546296927504271762288100091210061581929166566e-11
0 8 11 -4.330115696073473653939073515998611526248213170147232612724449562297862098505445e-16
0 8 12 -7.049024398701629571237350982835840193634590015328057489092335184175517017397042e-12
0 8 13 7.800637300570189946528012040182783458240811521193260862881241953339161795566244e-12
0 8 14 -3.730434362856298809945946981975648788303940335108488134295295561554000815304196e-12
0 8 15 5.651074429441749915869998183569662282362652022783749629961059480180501998279992e-11
0 8 16 2.174881383369066945009002530483666398416750715173989107876945816242369237496265e-16
0 8 17 7.966883727354686585757939514073697879673841848075483359594848409838522819697871e-13
0 8 18 3.060818069011134647665902365400238459149513458935951468866949581770831154315551e-14
0 8 19 -2.037483123722241502686997896651817969049085723655165986889431163998155311332699e-12
0 8 20 4.971979290300503129751656987330483110414202068851125299348261439316102810119586e-13
0 8 21 -4.7802939325829690529265344622678764782481463433300531351186857213021950330782e-12
0 8 22 -2.125081260429494872379475833977224329485789274791226577440206958909634636346146e-11
0 9 9 3.214914500030186182061941413406229677707782546652094423708245904090307878755092e-12
0 9 10 1.071034644305010108817638883409898035947569129781575559174588784243839320811706e-12
0 9 11 -7.789214448861232234756216826356022676468091561313635331630569665947252425186828e-16
0 9 12 4.118849422188157142412574832417868399466182593587181203631125674870678670785479e-14
0 9 13 -1.753318147554699582922448679833885776297257425059816443546352875685038171443606e-12
0 9 14 -1.988852406526619655969770576568055263225709961861260448965162723895509425767319e-12
0 9 15 -2.633847530638012077358205901563844121833467379209392756014042485746253335908854e-12
0 9 16 2.907139823660659969289429482443047493380369719344393042693368565337395983167738e-16
0 9 17 -7.271299644800788754047759409772421976081569487508561896128895868910497999141346e-15
0 9 18 -2.988717768460169426051541899728308936311379228859393066619619884020032018009375e-14
0 9 19 9.200847589428647673925569128243339508951377237395732737920508311781535378843843e-13
0 9 20 6.683419465814384124210128758442151787575969837731243089765176198982599985146231e-13
0 9 21 1.676442065261472792444720210630105693106060122388074318773885345858385945495434e-13
0 9 22 1.84781502360274627998426455177692105369584704712718464558132159834745029991721e-12
0 10 10 8.076526418265567605697774357485077641396134709183960929185931187475619221718055e-11
0 10 11 1.473136685462601536245658867857540669047923408956652191519891005407306291416365e-15
0 10 12 -5.634372081071147241389962513550672697003710006620317090451154153908140416299845e-13
0 10 13 7.045354364008130419559822498445506268323376794416428792712435335335989343686893e-13
0 10 14 -4.146363461147983969044448746680608314107861862191764893120483980383580504548392e-11
0 10 15 -1.105266013627249534020215371135487901389262106917228384540828902445558222514478e-10
0 10 16 -4.793595075234215289952168944300075803912170343878746432118453951849736108118792e-16
0 10 17 9.456292045268614390509457426618375139945979203945068568115067451000546877597224e-14
0 10 18 -8.368456460105796007354845875544480733021087879284563792676619539678400192455358e-16
0 10 19 -3.001839714819145524386862808056532248956087146548770286504733911000188929043925e-13
0 10 20 2.767699358908176747500349739886825387897274734162380057485594445231892675481841e-12
0 10 21 2.298314548216242366018579164252034640477483096306541203317385589111547521008707e-11
0 10 22 -7.326226251775819241352881712991221537719754978615765690284040759429812710795456e-12
0 11 11 8.706563099525504798095062224814127009656348062147324738640643374994998136058258e-15
0 11 12 -7.37828585809902799154855504657740133809331228304006305392684420037797102081328e-14
0 11 13 6.111894189904647721887451184134161214220567544998848883205865577336905431698854e-14
0 11 14 5.635211772112797345205708102470851664634290038278150426923213809623907386540077e-13
0 11 15 -5.55628991043128731766088049088439593317095575166943433991272441713461062512877e-13
0 11 16 -3.209814062903524648933835693557364275953449643614041194457641263202009546349182e-15
0 11 17 3.99940715081426040557060545896879978047950580440102356717858919238086080977226e-14
0 11 18 -8.9609816600140886217359032100815469912126178763684171317308263637956666101413e-14
0 11 19 1.084088426230054601426548511237927757040497900823550560107742824467559202675522e-13
0 11 20 -3.550912424641858027351270151201013337082225209822860554913824810068571054761946e-13
0 11 21 3.064306662921749614112887264992168449653968040857800565149917247293989596871833e-13
0 11 22 -7.515602066065134760817995856567699495321932592007291804635811235574591914305125e-13
0 12 12 3.34341248515500465269283437002976804281663722337074630545690940561687271411546e-13
0 12 13 -2.311541444449190284276615910514570456897826930208712849086562510619566760553512e-13
0 12 14 -4.831042152007892464046745713231805916983413379218583473709441832591166812674623e-12
0 12 15 4.735758939369522621165145419091918054014588281935085066006550947601817716350904e-12
0 12 16 -4.316215244172883261421142154803271012128106681381110818933294668234529963134816e-17
0 12 17 -5.103529087895784949945849824601716808120299768603712944262110650877543400516958e-14
0 12 18 5.129800096943302101741067312765494016365033887905255525179947393725196341641305e-15
0 12 19 1.029383902544288236294262067764229190606417996639334969786309786584670117538659e-14
0 12 20 4.825154125233267750838488201568307451663646938849719985939791712596320649961579e-13
0 12 21 7.586808445934862765230174525512426064301348373245965342599351752540049047835562e-13
0 12 22 -6.035853732737257666189308014299673251487645820649017249280181547194360128325638e-12
0 13 13 3.432840755295662780413087066680409872935796522366931978678338934367551918883535e-13
0 13 14 -1.210395903071345812401727651752563836869151222059459907046555064306287794265645e-12
0 13 15 5.141294034277354804967095835260078600160606467834413038133538710768143602175196e-13
0 13 16 3.243283418668486644237076171547817401192585519943045877828219420421858872628171e-18
0 13 17 -8.508731972023687600089491058054172068891700583105595064017671067070438721955454e-15
0 13 18 1.269286965747596013466868365259223925292046034643058287969970267529619524543706e-13
0 13 19 -5.053803832078096087448116021283036505499875989149062397652224605576386275006925e-13
0 13 20 3.717029494616234217091397062372883987422372546232051664426234867157488023591155e-14
0 13 21 1.491076664147448655355275252493144179896075558061493984130707217962265373823064e-13
0 13 22 -1.626939127606869358150922128772986361086268489590022148935632115632722384892545e-13
0 14 14 2.266102744731543883415158529800559176495641656279699999296780392905339479295337e-12
0 14 15 -2.390251393395496230685858468547228543499419900896098963420638668380904840812798e-12
0 14 16 -7.072617282772510172056932275987336847040240504442100331583305045381429709861908e-18
0 14 17 3.284294488253181986129276986553977167213068056357891646447391503710240226585404e-15
0 14 18 -5.131785934513629551158839597674626302053273622439241555480611721010680823920128e-16
0 14 19 -4.837237682496759556628674845347952982871810540407358183831856150912128656612706e-15
0 14 20 -3.276288616726540863583280409895177454180053610656153733732080524669852365083007e-13
0 14 21 -3.835991849506611716676720162358537943113265739595164551432337393286496791544179e-13
0 14 22 3.642107760882992038385695835678697863384744404294948178418795697372526298285296e-12
0 15 15 4.877459784422380714742139846680270129412334337849689114233592522613973456477415e-13
0 15 16 -7.233254145933750765828488507020664182657884919444596479027498763395236160178593e-19
0 15 17 -5.697135361960006590462687570400392389006274270159429104719900014710897587528891e-16
0 15 18 1.355520671946342770503551050933526252455542791127337721656224485042294795460875e-14
0 15 19 -2.591013831923665651478900874274019772361685727269132821359541517085742115929452e-14
0 15 20 1.730031510388746131102343199998580612768238034986744036742117671183825316072614e-14
0 15 21 -1.282105571141105462349411819200309321205621324126562376300587322303889799343873e-13
0 15 22 -1.289024366161264434687191694723557952411894668090918088842709429635756846719084e-12
0 16 16 1.211169051953068954396076940121779844532698589431964989563744168158187802922843e-16
0 16 17 -4.410802509514879681266593071357254998907262116567442456053656890409769203033065e-14
0 16 18 1.745543682410605736499971899816698850426366408074578980085819090208685090888996e-13
0 16 19 -2.641111391889585874759476869373513452595884544392922374677792717555003207264011e-13
0 16 20 4.829313676199187780013893112057333589090929516813493011775118380799963478539108e-13
0 16 21 -6.646649040683244769900060191808063934574054019768885076494515345448371189724709e-13
0 16 22 2.508801251059906453374639352776906640538326286231705436836709706417792392253205e-12
0 17 17 4.101425574532895012140868077832495639896377101761678776656337986617639033977665e-14
0 17 18 -2.912649453099955461262986250684347937206206884601837615112479455914330879521512e-13
0 17 19 4.967014456211939195006191938914906886356178016277938283911550246263406741712728e-13
0 17 20 -5.553820965137369873801592905045571547485277398037047235596028438528386547700776e-13
0 17 21 9.155343117167594481857078891986965038159265071237714172500474890327623022202103e-13
0 17 22 -3.787215421520472224325395645911647214020677447390048324581751564689772971818506e-12
0 18 18 2.874845896056263977983477287849200915092180671145840930989416554259814020693495e-13
0 18 19 -5.791170403972858040244187904693465280770776641946479247037560699382257824956349e-13
0 18 20 -6.450627981850617522667825551080655747714839222512900569198148905390549579543198e-13
0 18 21 5.812841617964009532588742632974314770311436824973262593858313686754027507539921e-13
0 18 22 -1.528467609366278816770504853076131658260154195649624832931653504835108395607844e-12
0 19 19 1.980927590006667100584391140652039286450258435004844997582748148642930948935688e-14
0 19 20 -4.946963910511434321138139494739999754471697399499750210842414244480377819465626e-14
0 19 21 -6.544817270247350203934083175687671980683173397719506269243978231338252821477681e-14
0 19 22 4.976653843825618538657342897116691108323417105208432484637719576638509706473621e-13
0 20 20 2.232075350351089379294268979227555516270099842765507528635994871488983154936412e-13
0 20 21 -1.107253974587406764431704452359854567082340370189467699346631226615609182505228e-12
0 20 22 6.070208366825718245532434164245375383741147641960245395063844681573470212101538e-12
0 21 21 7.996246339075583110277684567762888903203984729539852757115108858470374437520494e-14
0 21 22 -1.039006998101809509027095411332323729921434833440760626899407883264930986440589e-12
0 22 22 8.503508802261503917022881786696760216170606202514007656427778912947415753047375e-21
1 0 0 10.99305588598311074649929835740949170617214190623093515671529371320129413113669
1 0 1 -9.132199859285854058125825579740758626574983189041716169800651976423426937383078
1 0 2 -1.689957297378304329015831750436883892499605421461825047780776093380791352139186
1 0 3 3.362495878967890847839743590176856556597734228999219235911204084409101721718154
1 0 4 3.122931341658359231623496306189012527350226772746227430028459536918125248655126
1 0 5 4.181702252953938766344583902452737569419767450347617076934599595558084306558593
1 0 6 -0.3498936960513335545701534249371662811674648504833962029485836638074785052889344
1 0 7 -0.8288195907752716589198850742011844958805909586050026981689808131535183264747089
1 0 8 -2.038495748298203473731745208146311562681732445345888390885014252621744603465132
1 0 9 -2.728463426136698381886779782705532702193210918417711432321231065264613781739247
1 0 10 -2.393874213013554139645415719686403861843052518470418031006127571799933051243556
1 0 11 0.06257895011431445039595050396252969292228833257188943723543221430755683157249871
1 0 12 0.1872459138066730749095765505480406140651118586791226992328454630200182982738578
1 0 13 0.4449146092254286111705676427097471770535152800719524006985554362964953727725777
1 0 14 0.8494474982157890231299291309898313973159677973856489191145661226051599336237155
1 0 15 0.06458132263521585924760574886499422449760857378265230225512822060932711206593183
1 1 1 6.93601920496031647028305755567941053535146770293972328786070013270124428281634
1 1 2 -11.76253515682310067281872044641350640411471357034535840633708307848708000877202
1 1 3 -9.540743452425869703127819313571337895518164959205437491218733664398929381730374
1 1 4 6.003170132385048877549140777716853378217806786815723722485788718126526497782807
1 1 5 8.063701178953713464500061919854407202752377595306972867683904761038536462375146
1 1 6 -1.422678437513724364642920707864089123149989116267700234394152985847843857526703
1 1 7 -1.124683240651908334746925126904552937837479471974632177091752140866048880484181
1 1 8 -2.199749087208252987044613262669457054672915332058233193107409846747301445353409
1 1 9 -3.065623853555222332435614469601294972273109011340334963035664748050284571324496
1 1 10 -0.172869539820178233510951158308890367147577099577146631821254025916463782873304
1 1 11 0.06770514732680554538419432290093009468979294007204806649091994992178526088872385
1 1 12 0.1921660777980621914543217086393692691976388056830870087394630186661300361502715
1 1 13 0.3209723130808249868166697143814068246761057714541604277576486956929604993431962
1 1 14 0.04469776298404707199869982063740342966652105038601880782478599663411642416662446
1 1 15 0.08829526462756878915346514585136573788077115522845798636797876086169998527456057
1 2 2 6.082954442857845404263161946278147372197884269692490549100331267188581588490748
1 2 3 -3.592340049753201958536643732198814484986273527563099893038701901669846173724519
1 2 4 -5.981726980156848097727926369181624268270000043198818596053283685546482579113381
1 2 5 -1.025030439742794266300724705861797609336990375425659445223402225722735184659651
1 2 6 4.824155203380755714638542773366607930772076063485989492429393055334599143547032
1 2 7 1.746200565066946188899869099630545670200557491177948036781302783130943022864338
1 2 8 1.648324355402383285095706397179951416472603898201035322640676089120383868083484
1 2 9 0.179311238597620874191793165990838678705636970084658561426552399934415245518943
1 2 10 -0.5196242313693718005191387461494422682824267167129321539664220363411274616754189
1 2 11 -0.1287169221445527240272517045604004567263470283993856126325867950450404930595874
1 2 12 -0.3299547253669440264582989859792035063405092753951841240757602099041447441109591
1 2 13 -0.08965054657174668964155636280095680797890807361077430688079444543499016408361111
1 2 14 0.00272263610290776867441056363372188381492801564921972008017199740253677281100101
1 2 15 -0.03178391099969515370872641386447033275995384414819338046237222271158706664806427
1 3 3 4.769982233763488840601680933280147449207115835343220173166248635552040931999953
1 3 4 -0.5023168883795937117056875097094053201351328838712150561440456970416890272550431
1 3 5 -3.412212368326548930755485879859287249155502668933659255706292922838846852780373
1 3 6 -11.67669451973295470589565726129651606814019829746163240746128495361946555040614
1 3 7 0.2583433481732867041104552529158098203520459191371390146891050064992179859808479
1 3 8 1.155996521886946587895050369238422331455445551514773956953818679570806300949579
1 3 9 1.403012992088858795642073820200607167033567698917137985823933886460545284489401
1 3 10 2.998947354186165911474822278840607455922474225849230174990734737613301920065343
1 3 11 -0.02058510857352259095410493251980268955789834473058244388523383930146049775859734
1 3 12 -0.1533717516974112762986892061397160698194019269308461675268819007308456022624959
1 3 13 -0.1913377925740748138810418157692815949829733565093803551352497814731442965385987
1 3 14 -0.1468130711381118270547135107330742165070883750580722765828116438931690422411654
1 3 15 -0.4349096406932672020563060976207850164578389596742427803368740930470815412155761
1 4 4 0.6415579824013950517643672242020409491846807432388815606147431651093380495511685
1 4 5 1.005285810038703108017359126409185574974566059530976435448846203404631086973138
1 4 6 6.353778619168969399355066407615973768161418010384613303952786898521427922607593
1 4 7 -0.3725150526135871401307220956295287532648681624533883179651518031233087464742888
1 4 8 -1.223465384092872076688024422684770642390951815413727859709375723516870449450666
1 4 9 -0.6742260982875502611458744776842115266116290959759072714296708617475423938520879
1 4 10 -5.459268460681808013032821138492919742917682676400857820077567067857684577518045
1 4 11 0.04468261193558933383902202368847149366376851786891256158742100808626631340491884
1 4 12 0.07866929934534566933517965901787218195175043352917152049183656073895096235623626
1 4 13 0.3539434946689503421806724539509459692209730176353383681577452211237671110444347
1 4 14 2.033460590937648366457660964214329962126230731609361725866976022597547604196488
1 4 15 -0.2244169262340414208675405314243296180318246850965299868324610179874405622262051
1 5 5 1.117803454254405913550890324556452331067021454659959636484424339330037443409465
1 5 6 -3.699671920907443629500625063050789000105864346894103305293190465048549355766766
1 5 7 6.865286334266151333423580373515176816915727007918374178914173453265636951802984e-05
1 5 8 -0.7111288748397561047627145969882013932103616319288513314569368606796884946963228
1 5 9 -1.299441866041473450752585131285607269873176930392758934484707313976503163652661
1 5 10 0.8402536764681229901065252012685188216591520695713690791132536345366132194754129
1 5 11 9.761405697474421229767644868632559723747760957533717135784272863890675067565338e-05
1 5 12 0.07096188080156065133852474235098531275854582052543339780361146776416278824230541
1 5 13 0.2736377259231347675271230626354951764545169554347449868449307028204109589941522
1 5 14 0.02807468360047878248270834463770098047963469577996860044331638539932359401742366
1 5 15 -0.1460090241487249022935784941785745730299411086347802699823920603699788876601257
1 6 6 4.555011005932082852817274175634011284554246295939905070684805948371250055896874e-10
1 6 7 1.103515307721519020959778101028372136767545237901114136102564790630348837880092e-13
1 6 8 -1.530112971994308593359362986115273167276090286871072517876139653428554999345451e-12
1 6 9 1.085020785158431166446274148508883208163972028589538583211541368334690034818667e-11
1 6 10 -2.93015039678276487563755004679194786663299092596494416176482513985822568488972e-10
1 6 11 1.794433957700535655584513520202712285480193121995914625065858744063445133316435e-13
1 6 12 -2.630695586801686902674876394305259181939044465241058207047243736245604543923691e-12
1 6 13 1.001529200339820884061102367957936874727158896411530008282360722497803289318393e-12
1 6 14 7.072054786776273549165447502889795542049698164743349430124767002033774785255309e-11
1 6 15 1.908149095700105482533970941609133987186304058020254732326788382279856124435615e-11
1 7 7 8.062162099089014877903196053884139638497029969629931426655130669848572157675447e-13
1 7 8 -3.832758245010638055433879262298884822199587968925610465247411894557457742383768e-12
1 7 9 7.194888493198605768042706025455007122892409757543836265920388242636705149027573e-12
1 7 10 -2.204134579582488128709428540664496260986584240044181757744399185942387538937561e-13
1 7 11 -6.780404935957328267374775288004617129167911914769609228955272954179677422235401e-14
1 7 12 -9.625861007593328627223158443631004619250861705711231858682393929872041998546551e-15
1 7 13 -1.940285019412297513537296110327782830429572751971202132178391264597732713527253e-13
1 7 14 5.52296455013814228259724484011453602587164132342172590811535531534012116407456e-12
1 7 15 -5.127489685942556730459580115802248903022113664926442989950464930252953031448493e-12
1 8 8 1.070697591608776927062268130844776344618135346470136979628948789862331774334474e-12
1 8 9 -3.648980289754599961982110950203657483699990357640148229987973880193701295837967e-12
1 8 10 1.451362151116027362612032891812195401632959598742824223406479293077283127388163e-12
1 8 11 4.572508208856282434564754231814590481707612432296959123669998056502722292972523e-14
1 8 12 -4.416211228684808251195004437374265441594463002647081576593940974952601668025599e-13
1 8 13 6.642827278418177125528354396832136233058534762657565041929245051874913126528164e-13
1 8 14 6.438887763065959149453386595272883040161278517083568200070819741714815835354809e-13
1 8 15 -1.105822787650941514318450666703607531924012143430949870823610704958984667944748e-12
1 9 9 4.313836644623258810639137188752781178692569929143348050259280336701585762820789e-12
1 9 10 -4.366765572561432191041055965491168391117609239618487773199456622365678973811102e-12
1 9 11 -2.280700900539598422290425424894425837992368273423357732469228775952433675170003e-13
1 9 12 1.741483898995678056714924204454788810922016569108353875816366615331672197905874e-12
1 9 13 -2.145781649611803382974692867956623958367857751036624674398109921638317333941514e-12
1 9 14 -1.136333042139394910797649220762855083520656192071091252191054429233544664552291e-11
1 9 15 1.249433774361306530207142341692806318343534891536332976175839439626446550619144e-11
1 10 10 3.540789433957067183414732500438906484493370265490378203227986323572070628196622e-13
1 10 11 -2.995126558193943448509557356462526521745053705618394703957285569524184941564358e-14
1 10 12 2.331173292165397195292352330444440870291718598364697614264358647406820867161865e-13
1 10 13 -1.733110107955269036385662327880585279993184006423176046642669491878673626824658e-13
1 10 14 -1.715756927846135939111861928729977788218631931660300100577112447505041652368363e-12
1 10 15 1.23610259358307740182307951487825555149577319624275143686084217362443166292961e-12
1 11 11 1.682250379315832150251349547334099487676553830174645447432518842899498260608526e-13
1 11 12 -1.188385832220985329672070324544956342259379878717242577887121092039985393605991e-12
1 11 13 9.556037695403344664761204060027761606598820811163233717398345719559579082933928e-13
1 11 14 7.182498588954836702109589429587961562578922374497778630673793410053666691653537e-12
1 11 15 -6.938225011391845595856401916596898027954761514012567887258258008536644526768894e-12
1 12 12 1.801277423068825175316576610410250277654697441824317107524779755357584824300193e-13
1 12 13 -7.177989024896685545029645793210385313039132155725943815145516777044410500090507e-14
1 12 14 -3.721087016003138315112105083725580552878677998304701552277977212889322173838551e-12
1 12 15 3.571587228839173566462278370461464240016275422558456289890010010225988416654139e-12
1 13 13 1.660825110219825042483630349736096697754750173300692850706927493348803908397445e-13
1 13 14 -4.946854740885707042060460184730664567326642456237441493078353969782948228328692e-13
1 13 15 1.512002904801152516958264959175546503728709477222863526890312852981238469973258e-13
1 14 14 1.703160411022798405389583690698633640535051992722243835346021289722861757607774e-13
1 14 15 -3.517208372463184025405319398041631329353219492444802178205250087363168157021589e-13
1 15 15 6.586870120272757222846758808105055143467845374715292031991330947683668268744159e-24
2 0 0 6.569480922402734599171925016675497995306104183932027850618004917462062057655213
2 0 1 -5.755637900299344300911279809331362959557364697695140798469362596960044218791514
2 0 2 1.53537782140596308747267581262327082876465501079719418749208233588782436995144
2 0 3 2.943495874527669785901367933067857855299088273953886383135513649103966088054875
2 0 4 -0.1257397597338409487032602798128390629714623437428925830931937348440969954222022
2 0 5 -0.342092359430431154796529393518681409379220519109790741124895299686547337815637
2 0 6 -0.7484099265925127204815539892884901166759999704134214110304836142462177934882361
2 1 1 1.511763760596272580162884340261811015609427571517463697094571565971510072231306
2 1 2 -0.8469011176998025139196159316658244091643763873995455702911775132537867424347626
2 1 3 -1.97356188358937269727732321425007163362981505632316774366142064206995450016569
2 1 4 0.0979879100660202917239318532117114174960119435826134981248380597490847796937141
2 1 5 0.3064433081479728186285232546203214781991288635840221986470724097910648388102304
2 1 6 0.8195257072386625060848612114803553025950062996891806657062157197295941883725998
2 2 2 0.2289317213708963291338985611179211541234644597577248135838580961306744522045738
2 2 3 -0.534609643985750261520784137142032722057614681333008071985478474157338475945769
2 2 4 -0.03636535157277244667556874989470858494090044496902466121086911486057744731261761
2 2 5 0.04894345706334977490617337855336399086832361372286250833315240967645126309607567
2 2 6 0.2387085472119881940303559781355804724837035914548265677050610853358446421572986
2 3 3 0.4401795598193167927079016310461685358961848691059782089485746700066204349040996
2 3 4 -0.0003616963176091156094368486826647954919877983358046128662263429470265847254037235
2 3 5 -0.06394303754501233391720451437942292193305073056943207390083067159434359011927994
2 3 6 -0.2271953028462405517808951599421505455992168192962079899854663929432994459223794
2 4 4 4.467190859436240578276409396080094118292499936999927205563475070694958009134724e-14
2 4 5 -1.333060278118892465670620914483417687437444286605103810754470952596570564512897e-13
2 4 6 2.89821943800303285936270134591462095489305380268840840605625900214539199572455e-13
2 5 5 3.734863247763445052548229921111599115502943230148348421603596077329634441187741e-14
2 5 6 -3.653775797231760879865230089028635348422549854731668472728826807130385698461197e-12
2 6 6 1.821800312226707616746246966375653979137832155445101762718595805348159027139754e-23
3 0 0 10.21705138987121259296423191368170710810901405714545240154460967349482332434642
3 0 1 -5.978599616433909328046147321949114667623634453143381930664737376415724397744635
3 0 2 0.6604374979094991324089887434989223739527721867594277399235924556962929168366104
3 0 3 1.357147903097952044477403928456241344764475459919018553993110025855438378915455
3 1 1 0.9240657681739232115296769184610783049782641473132154876661475576680541494151772
3 1 2 -0.1417630093609809780852796123956420825792428111652882872236182325903842441392853
3 1 3 -0.2742293268527755300217220314772654348577367375076639705715893320822216640527522
3 2 2 0.09824501609486077964487732389681679566457433284567192919659842409925365073997568
3 2 3 -0.1963458777079007575779957845763348803699999020325904143156004038419865253192643
3 3 3 2.191629800390551035908942048098029435310319671977952182247334732650537427401929e-25
4 0 0 11.81915888046630233312047595578217986249213424168430190380727842084825645917142
4 0 1 -11.29713136150942642686306147531760624021173649838859239056086829025994878106651
4 0 2 7.062237629794157307865419643759235990417299327529659162744465971294158551027287
4 0 3 7.268341868516872509911584657251980007720156022765923588048897623154589937183704
4 0 4 -2.846414996774218526535179575403136221489629245136752790356693367763643122194503
4 0 5 -3.553784652854029157212010797764646311774004643632234860721362352811534992343819
4 0 6 1.768905441912884594282177257804600608872182151093776096133190896635236830295966
4 0 7 0.2055453136017170106441915684021540342598876230463318634272518170250586898108394
4 0 8 0.75141343708817061011748663079077101332774282454453369430791216545812714219162
4 0 9 0.751776574430684450279265529989950036108922141087487016432641149527490991419366
4 0 10 -0.1378429304612674322777952977195000519933010669748771311808487297320193942781651
4 0 11 -4.178189004248922534298489790769239597097807158728646531923239092944811787311354
4 0 12 1.455084355062416862014704651756907754847127377867921158992807546306222558832872
4 0 13 0.7804434081209334727594402489959255269490949153057046928100508581983151248421651
4 0 14 -0.1751613493791606446652158080777273972232842592346451971048223662014414280368421
4 0 15 -0.05954034871093752195925322951865417513109354141249139636486237631327403380194113
4 0 16 -0.276826478419307575215274130694696426975559298630990412073279822856653511485252
4 0 17 0.2481383839778005853064307203576507100846347243500177741339905934707072416365471
4 1 1 12.57247801654440714388265069744186021118678107478183724662909493320350255036396
4 1 2 -3.616736882722040389281745943228061839656257135176171519996027955017041383088483
4 1 3 -9.961609222413479745442764487930765354286651585355751432856375724995306055474337
4 1 4 -1.701729902693436134378705325365619770215413987637246754133801615153196112112836
4 1 5 -2.991170397075108185629224300266897118606709376806583116329248116103371860446622
4 1 6 -12.08888817050018905943531312171024088350573433124284232761750221899885389097098
4 1 7 0.1584316302267904021066723885913513921180054105072469892435359408278001351569037
4 1 8 1.11876757271122470479401173071545074493300175598292181987518097112953078662889
4 1 9 1.677738926894476794784974502961117718430640090568714399189346841188729510479444
4 1 10 2.819802453125870823678772169434568531406820741292591631657790177396271103263908
4 1 11 -9.039335956937647733227540469842805679122391772721217546814083824552463103847083
4 1 12 -1.405476754856428325600722867170971479194316424426017889153827263980637529478384
4 1 13 3.484521295504609677421365107889626464098805852027594984664876376236060602276569
4 1 14 8.143638338827681238141604204817648171504198717562459110146730112463483109820339
4 1 15 -0.2859048231897252760146784477005735505448513718871885057355370414168897605436074
4 1 16 -1.940562813236931625696370558520485663800403691709605919922185554135164570672368
4 1 17 -1.546087396941843073915369411409023031922763814975969841518318807038323630316604
4 2 2 12.47902019152740090668740669439292390520122019767595083910783396944722222790115
4 2 3 5.993837593752628728555853261799424052323174986906233907995760758273311485323563
4 2 4 -8.089731987929521159952711460335774602227094374649594114176983911465453869761915
4 2 5 -11.96312594740919790723630786138761546085249388395049734630556079580808494472412
4 2 6 -4.405485516543625124821462508515132600072468010993113818549430141341355678678673
4 2 7 0.5891951263480135977182562084240103330123423407675533578373637962283943139478954
4 2 8 2.822646068899652922462509591082567256759649078854030223984942115123120107665646
4 2 9 3.448187593206814439789657947345075947407495467279174874101524277307768312550678
4 2 10 2.01678055249288833487552737989939607918400057305670771285450408108064109645368
4 2 11 -2.60195084611031847065867251971859456809465149192813299253852119550317782910927
4 2 12 -7.562757130951349433618794575970608025277100526985578056903209772582079925365111
4 2 13 6.052947701199203850572722731259938571626648648206658914666515225441155753763502
4 2 14 10.28496076247739915619758861514451721975277113020929949483842050835902549698311
4 2 15 -0.405121237663344704794835814417540310397439267549151177747072683513535833857005
4 2 16 -2.529422071840722177872709092560039696580213254767081704249466060973166281497691
4 2 17 -1.536837000726910039745974679783988176843049687398181073687968878752658449245617
4 3 3 3.721736407539019585592369646840618058089134927050217252623310883559271051202504
4 3 4 0.07166663776617459858443266007285540191567358318928337545762734821320049927011126
4 3 5 -2.194965456137936078639435089453534180041878894912182809397738005744797188741977
4 3 6 -11.57556622110314508684886919680309961352142140497016795886358843121253323090208
4 3 7 -0.00950095613132922093384703023669108118039266687609103901180296542682195116993187
4 3 8 0.2442598951283463914253368132091117771689064808138617364022379996413325698461913
4 3 9 0.5218528541481466066944858769019411583238439605429852911054766123757002641641619
4 3 10 1.836778793175864784352360111842239960221063187038755596609731540691132009192048
4 3 11 1.6298301669566189356313237612982102044780047793206546872552118161264638450173
4 3 12 -3.076620005708004160971938444912717850940849602526667925418533694482764645084199
4 3 13 1.176327962562937747828207143814960895554835392747473346545176284483516460919001
4 3 14 3.534734225645316160926816331877582781274126064675351282162807768292427606427814
4 3 15 -0.09509062230888752412909809192388824402453680080863915929745142100852448550968631
4 3 16 -0.5701995383691884301709604206814049906776903449850337912880682098386764435401479
4 3 17 -0.8271025811493509942585356862945737976519905434742562164446805637985742311658429
4 4 4 1.692597550317599102946427447749301898286944136544374801532719712449058648517361
4 4 5 -1.00195615462286003027273295915252796432908042640165150212608916590287574288293
4 4 6 -1.774122693997631500637607719335054334981046678870053770808971739888906055377583
4 4 7 -0.247171773269310630833983597567183885333262628856104767002331554820597467009218
4 4 8 -0.1149258610931291530965696449558463315651442801578670373844743373679613861709021
4 4 9 0.2844261113721821352632468501565034014559303796043221465390180549720776706623522
4 4 10 0.5893073886247420531283722789462542178229892551042812022096583190202594074318532
4 4 11 -2.145614301339293711387876642193416412637014272947923980463420912539673019221003
4 4 12 1.599368289356086533362033049488247124077890242394957263826878430886185947360007
4 4 13 -2.050144165732663380764174120175243486737023182321352040925025138173403775996252
4 4 14 1.557661529486431522155451172057429108022065268238740703848557016049325321766294
4 4 15 0.2731837625592908880928879551757322528830406770122961837306404781408299159779302
4 4 16 -0.0004300304736942379082673837384954090695815968351653000068202792050869883588746482
4 4 17 -0.9116032123908352546518476513632377892999639155103895999193777442511135121243218
4 5 5 0.3806842799397966940675370371791599319654521958182318395090773528916047913140184
4 5 6 2.854259872071739186668276071565652744511147066880791681102627734478721271962833
4 5 7 0.01189935604039318179648469450038925040961225214365510491771641465604627354486922
4 5 8 -0.09046056070044401785207190442691271878669274144136098477970907412617559274548456
4 5 9 -0.05949059179307815013001562546506728233353557266165438609447907228119463656844328
4 5 10 -0.5719857965304770047421318407955664545186888708560494600385496653790650062950349
4 5 11 5.21157085133787851001306194349310319602477065056993509666590423919017808901045
4 5 12 -4.095288402437737863068632273139000796953910905025316315340882728744211217962636
4 5 13 0.9562036758966025817203519913740699880238615635569090170432082781405371479002187
4 5 14 0.8456576847826666521628845478287523986017793204981659827726908221607514042664281
4 5 15 -0.07524698051456093303553425421100988225394127389055049006294443808874482866343205
4 5 16 -0.04190752313075024171228433297367909271697121336836473782264377868541342044009981
4 5 17 0.1401716441838316808651231291153216787220223019619734281900723962281566067257924
4 6 6 3.591238067418862254705703986887404064359963910451944105383087629735922525239371
4 6 7 -0.07223292347996527960039685107247045198134006346705039446723314885178058574515963
4 6 8 0.1130286674027012926447197666714217156601117435755089696446063324313440345542031
4 6 9 -0.02841149477562806938417244187259803251718037276597462259615803168480307047798754
4 6 10 -0.4268572321510671724507168024819173482459046075977999001816306930663255380789283
4 6 11 0.5272116098702318110222355176346516821917099104115177585775162360885548070390914
4 6 12 0.0514885950370989177570497856048048464877126309478450067252867824296320250015838
4 6 13 -0.09708521543731462195218515791840514214746084131917279278788141934657557539526181
4 6 14 -1.03374408971945976824209863934424407228126987406803240416154716911813146326557
4 6 15 0.06604351051491420913596725624534872525329381668777555976075637119012158760734782
4 6 16 0.1050059954199985458537697304892690199113182418480126667026762757179542878194533
4 6 17 0.1579093344301256768893911053354618532026255073047158282666245499365386076132967
4 7 7 0.04033476053915542115619827060735760910453044846844736517784879445788855669766595
4 7 8 -0.0421573753600641135810026940836377269198697979038593803541976464947944551942478
4 7 9 0.02097801618624255045066606059911577820060434139925428430101619342875513626291862
4 7 10 -0.2354184807028180913233693537182591120162311942015456238198411244634120071716065
4 7 11 -1.648885727654295248725382068536129395133658985742233778938975425497700570051082
4 7 12 1.70633579450725940516726201683216546665553931306863052178401780868072004449809
4 7 13 -0.5279256832124695308818417699536697386902370602561062773291912108852372075857848
4 7 14 -1.077256271780836507821174361067141839666439081414653441935555549367743294317102
4 7 15 0.002716819058153971064417175627433384334952297675470383449013780260340934424849147
4 7 16 0.1942239396642620423048596741715477769278792673152132805282979832249978327145456
4 7 17 0.4389127756873959192483334414754849517996643080176680349140954030073517402936377
4 8 8 0.03798156728391660138831645245719937865484993651519923333119257490381400883034939
4 8 9 0.005194958064535007238606571830233991581828125569287889866949403104680351773016704
4 8 10 -0.3008352164163354092111091966183577726349089881328220078133112540538111926572209
4 8 11 -1.008545846676536705186022145347421086270371311839322807200724701723026441773125
4 8 12 0.9472024089770334957644778967235599734073502943808990182322829446975239473697431
4 8 13 -0.2609004616505851434056710140540093067936214106284661549502045579494571680092689
4 8 14 -0.5448184523380095416848876959158401398476253766183071963646875579155786994724587
4 8 15 0.01716488072289807419409200219581542825534637815956735512133459580692605582946172
4 8 16 0.0373267762064622543927091580007880149894896973477553953592521604081168213733154
4 8 17 0.6465777238234802793820366974361207995714097674078495088828294738510832273478923
4 9 9 1.979347145978173703478899988638888760961243586495405763814799753547174821201753e-12
4 9 10 -5.985181379791068604023348176186742482950538058560297844320058614736725388808179e-12
4 9 11 -1.776082100617019065218731090885461286903133423647707583270540068704103480312229e-11
4 9 12 1.814708768598979748911198352898724907171837264116881646870035300722473638194398e-11
4 9 13 -5.36100937452134008944017676347713171506264103956887830939107420741350316017e-12
4 9 14 -1.203468305263190236615902673487573019094857847041016505036431184883857055694602e-11
4 9 15 5.051789027721662495244006416991576495024826177227558379500455545913614535131046e-13
4 9 16 7.701329739377469134079879412041403977239674887188294527725344182287654936720361e-13
4 9 17 1.518624339031162287137712644819861780321314169175811066884205256516384282947654e-11
4 10 10 3.919688846300461243347610871776572048579517010839834214566546154586146888355414e-12
4 10 11 2.317343374600740097156347399011254199969059057708019456080358289325997653773018e-11
4 10 12 -2.291964320478027908231375392234000515390127643945918894447439602160002067632589e-11
4 10 13 6.801270987160036167160874461085055240440454276537452182024084547426406051541337e-12
4 10 14 1.362886072570267582547097056801367429071582093470944727857804057339778269585601e-11
4 10 15 -4.812801306659894710776474997126370013702641237545002764494117669610646643182018e-13
4 10 16 -2.025899535668907505393267486739275845529410973590638263741455744365215036308964e-12
4 10 17 -6.864965703513918777968790393441606241394473306654963612169923655953641356818468e-12
4 11 11 4.254037012430773442506117399871002958308536924095606440147696765863941654352001e-11
4 11 12 -4.576928098071062659201848151717236479609730809133734447548506007119731957415022e-11
4 11 13 1.473896936403506540912437396456092690884397364089673741321757991230746187614452e-11
4 11 14 2.994404851079887549311249246948688408595902455072927916597225214344621312509799e-11
4 11 15 -1.105639619516650376221577231134181173621367375036935771990069539953832324567146e-12
4 11 16 -4.678935085936498706339751692069935231922499192185794049340567486333099499717401e-12
4 11 17 -3.649438957708546202884596388937583884932710970676993640554013635239400898834867e-12
4 12 12 8.656638095961049600279404435885045132482238973654962987576183191913807251516861e-12
4 12 13 -5.441302023335517397830651365190156052133192657813263286399653400150362908776903e-12
4 12 14 -1.086441279025711198558275478762764297390248153249360825596862434464871846174416e-11
4 12 15 4.644940054185553482221977358909052560367025731804607179708878452310431066722925e-13
4 12 16 2.365850626325973796842896826554975808375327428770031687629963158725042144694741e-12
4 12 17 -1.779079681923909511505233719520350249409926338770652793641925163819096685445456e-13
4 13 13 2.859630487748252903075236098785801684226609495745788042032469390334149536132786e-13
4 13 14 -5.767692137626815744877383274072669771813223737139601348404862991024998458347069e-13
4 13 15 -3.966775288135618154733884013280089968537337785990103056136959031371664216471333e-14
4 13 16 -7.990079102800448548009615350129731733999088237454142599852498916856931940623291e-15
4 13 17 1.189206765585708237989909020573641895551962056211952458295785601641400211095692e-12
4 14 14 3.877375712664796907307416372357323169049849811889885041119003699580500964667633e-13
4 14 15 3.536379146519757989695263812867093647337782928457589837362825498313191144891135e-15
4 14 16 -5.50975291163754071444012049711646672605584265389953640856785870799244783084639e-16
4 14 17 -1.511124778575925645855585811781611125567488675356858781290218585745593423921984e-12
4 15 15 2.581060779340245863843011380732364342583132105192548800310781510469003522125272e-14
4 15 16 -1.386099466575173387007076164875159129744380835733754787703801349681628648777105e-13
4 15 17 8.294846872920802115163038285041133662689566070068709006704666219301911768298106e-13
4 16 16 5.903336723128088449393965482665314417434825324722269307482502199741895037243555e-14
4 16 17 -1.132410711147863990964706504283848921850434851943680215247527861020460144981317e-12
4 17 17 3.653397928646787621935315119403105090402000571037905505708006800617344149506267e-24
5 0 0 4.272902328695170625610827459025033775609085104706231947143554333091628486660352
5 0 1 -4.517986402530068934478728287790942537386821083871373015729131498444986506629169
5 0 2 2.074580133296966651688838014844508763939580236638160672934457334982165123598212
5 0 3 2.376728508997461809117812154714306139692660778907406979958069799380187631703783
5 0 4 -0.6065720735841619135795103925597137635748844039554178394346344053055430133050877
5 0 5 -0.5307605125618946765588528120541496898408799490511811995009085005317550020626683
5 0 6 -1.297952212316644476850106294925615686185641750307635179621513451893592545549259
5 0 7 0.1008580981982307731944621450844384851182882397769083418043059521325183456648388
5 0 8 0.1647193967579862786932797305491937793020461621426173541023155771690041282034216
5 0 9 0.1186979067218311693091421255811168961707827773878379051386046086511825886728707
5 0 10 0.5915366524002936847367909017295176368765707058796674328291224202885057742328424
5 0 11 -0.006377090552015329339838482168356283569574896787564534167687979770835697411454015
5 0 12 -0.02460044738879612314392796195671805048825905338579078543427108347865964992166059
5 0 13 -0.0177715182205725092731195116630366954845893865378305137284467973596032909477506
5 0 14 -0.182417122217617724595677973431789329669461773168389405253571329607851403606687
5 0 15 0.04946412719833171901597952518171707161729971944874907831304067094822512632427857
5 0 16 -4.703345925332882568418317850093387885949559866090741006523441880912766791031118
5 0 17 5.123978483753851437251902090919669265039028015754363275967594391923558989376619
5 0 18 -2.02185040732843880387284984702205453828313003360989904005905556238066228346205
5 0 19 -3.412816876150697217849350406416773460096868044446541910071344407024546758218603
5 0 20 0.3558905437991349737121238758467250138142080729686972249481536867227830271418775
5 0 21 0.6709758636483971972149467892851146121082010817392787459036718994428868632877194
5 0 22 1.570612114777891225837705679839155355263433749925018478307123295592431704748592
5 0 23 -0.02414734082972425705372685885762850962046028595351728628557922169673393211987435
5 0 24 -0.02321516895546149997127212469163471798748315396879624343102666107880844699770494
5 0 25 -0.09776083798511010976880295249918588060242031840628075721193907677288230111137229
5 0 26 -0.1770202167369639857640666503400641255699583121383475243352748082285424079972409
5 1 1 5.445323393077202554466633684937843872441725783766335694327596384839592415069723
5 1 2 -3.186582535602586184233999827719669785385693417885628489741122405116483116973612
5 1 3 -10.00670151016831489194815268438392788577542289955370285729121829206993601353905
5 1 4 -0.738160802671404829697641174143961343544130153864683551084366580939620931913588
5 1 5 3.362288562225858590785214079071337143693528829465011232863114025330732713043961
5 1 6 5.2786858810960607125635249255218357175493938802612913883297917976117063675694
5 1 7 0.5840720159794931365593860098911529823201384310599900148374654750075648254970798
5 1 8 0.3455841483744291812601874899794552729505050515836303130500215789209292225255234
5 1 9 -0.6710562167649486134323529711371118414735244888589699433876462000448821179867951
5 1 10 -0.3767975397612438725322954302661100093159563744664756470154267661063773692467144
5 1 11 -0.06645757063753492052291563398332057831555906220425735784810231188759080610517755
5 1 12 -0.1046853915405172283298186699661930755625053834761291770288410676008610534848073
5 1 13 -0.06619824090598360813602436104665271532675755493664688232220697553518175089843112
5 1 14 -0.2620449157593915851023117204259957726221883553785126148698734981494335731478271
5 1 15 -0.1319979077683418438314482987390317966072869271384111409481791392127429875875679
5 1 16 -4.829990185096663152356745532967805155517903394186802853153568498199162493997098
5 1 17 2.340384905080035329764683707442846430890734678836672019231310900702674371369175
5 1 18 1.165648659966199103610436081511699299767633112339655157178802880991210686886349
5 1 19 0.1883505277996186720887698193074192724792004120429139186024611747100066860287402
5 1 20 -0.6778188911475623390617200359664768235735289363096931542727073492217416051866805
5 1 21 -0.9855529015649925779118424695158511777250062855642096664157290466710846503741639
5 1 22 0.8883331871208390397012141823998044961857663290217534630387466939923037901024195
5 1 23 0.07396424192704149958364171126956465101992729927987489844028968801179280738695184
5 1 24 0.1372279017076707866991627849990799178734723148261920466231045326619795863447078
5 1 25 0.2586910118726703781354145568423074867442568661419824135553588895628146212955358
5 1 26 0.1060796705617988546656223853828980862613599369589465017008323349346377007964003
5 2 2 3.319440618771328193240801149135582052912549168393843977026064297610488641433395
5 2 3 1.005268869703923226560731518025574533291409682324727985609901057680149942409249
5 2 4 -3.32894401029461719680837331115599201976169749662173589989979929237729372590845
5 2 5 -3.268299864840337089485985051633473991190496862668381372022055392834313976502983
5 2 6 -3.628463460783840488417994736012598927602876121227066977880259365075034398128521
5 2 7 0.992158990716779888238160622831662310001151996197859111234272297564923951464923
5 2 8 1.846577274478851370147515251641865731070657681451806328130830366379970490912031
5 2 9 1.275621508370682922290269773429195779050822091902311889865810698379414788781593
5 2 10 1.538165088396584910359690764717117857371690049754834496032680757473176096207151
5 2 11 -0.08856571989091439697408868114557672757801927313737975160098095205920932237022872
5 2 12 -0.2140589857973736180929802959733348243220794618785452652413532809900416159668715
5 2 13 -0.2497810463519257111033455932055208381318984468019813180192943825184796813391965
5 2 14 -0.3185341624970683455454963898473566591058813466431208491967030334097794620005066
5 2 15 -0.4071212714529261475257922395964204451486492251498292416565043704187268286655349
5 2 16 1.342108337684230515195107119853715165552805520891527091888941182074978784792384
5 2 17 -5.269647591647970110634526586463117374658449594171331913777568638353900270918397
5 2 18 4.359203336500961311290287633119883756295933184582992275090926794671410475075156
5 2 19 6.713685718375076057307340435086694874517751065913040015213839218725990932925592
5 2 20 -1.226286532892523391063233258532610174933220428354575535911169790734171239332944
5 2 21 -2.622461487188167949722780795406383095495619847279385355151345239198737550837988
5 2 22 -1.687522091262529420372830946739219268578151498084160776021596493163020335965133
5 2 23 0.107842631780149496918749325305981296964010042997756777878640214621552454648843
5 2 24 0.2497351575968345014482365483612074458832905479279319620093851617365691627452633
5 2 25 0.480310778543125259828755437874570189759050301906104451910724317641961626874862
5 2 26 0.4040009720025369602091237049142626292540641520019739101996786505277892984906399
5 3 3 1.414094907276849149967002876350927276409966132691024776743463810402000682779883
5 3 4 0.4947170482946731092646777666214116862745007555645470995350788554013972221784191
5 3 5 -1.70059986347520061699084826836175015061439116372210029769705504671218634799387
5 3 6 -6.948687643763148253254257001908380738836821999733858178923924551148550422507444
5 3 7 -0.3014838336388556055454002664313893480082059485984448485427912717209209522052964
5 3 8 0.2579493334487388892470371076568342577958801954503599461342256362535298597692371
5 3 9 1.355014567246348881730161738606622014604608948798523989689973377366523220212301
5 3 10 4.520061688234680094277977141711710153081704021299822656210923228830573600952854
5 3 11 0.03472670428945403190369489665296018662101239532415302013158784111297832973080815
5 3 12 0.03181101548500238085986159456320317429032179796586723620408603329544494071352761
5 3 13 -0.1753816413530571109900095818873772122507197663203932725276061164035231134816178
5 3 14 -0.6041482580336333899340771359664599658760715748779887906299042492842732837849277
5 3 15 -0.9622431059585359297011696562303442503638922249624339373212584406220215968463841
5 3 16 1.234613140583173723316313297077467922454839394316529290518525723887482547904552
5 3 17 -1.340046996557656528911850229129573584346783658195485741131030604506541859639962
5 3 18 0.02813810281104882104257991206232923230013002287979996236938128686114866001027771
5 3 19 2.038951883109184455152909727255490503892796981781750324535198565414763623310928
5 3 20 0.2148632838779922983551156431163892975030444412038796017773188861905966273339444
5 3 21 -0.5696675991675263021704993890556532851459661017025547890986703867387958240112152
5 3 22 -3.143880280402520573045057686001540369963968788862851507283983515121863162645565
5 3 23 -0.02960223484127840184869648024329660170512808418925786987823229849906350786699245
5 3 24 0.00898651752396880970658712313219520475428961113909252050373475526839075900102665
5 3 25 0.1360011825968607588204893709983412875051219731223459198835809551391230827278518
5 3 26 0.4840241242740979661612519250933958582369552829937362417976237525065265328432664
5 4 4 1.855044960372349567298951711571459093431161931876458135459426747348430771298275
5 4 5 -0.9592936287941509274262738682938419157974274946703047539679075054183420192429149
5 4 6 0.5767395467986590483821597538445817970718541958067648284576405812419419356198088
5 4 7 -1.056641640508478379702423904287265340707897400304286109077150236225737497756026
5 4 8 -0.5822587493952809297409324675268899163001383746673525528587702492203657011530215
5 4 9 1.100646610161866435206116486466047719877909171372018108652355846860488902115711
5 4 10 0.8001435500479689093684681157796461570728509068312214172345579847759810556215605
5 4 11 0.1225999585844531502145817398897388685475598971583052083400665082131901871979038
5 4 12 0.1622380501588756293270818801863974629495292357748541076013637756562361398261771
5 4 13 -0.04643736175956607311869880087511346543079396092577450450658868691881114493609873
5 4 14 0.08043830440819148462309025153216365497402279893413135836423869566173171076383626
5 4 15 -0.2092274710331509967952307651204929197292947407145408000207987216745407929463828
5 4 16 -0.9432183548794607806827344840910844991553316384488363184738039597713818291445948
5 4 17 1.174845365230907384824517820223560473015244022184000947468151015385160416523686
5 4 18 -2.395897438322978423182193656420764555484956773211711971651416667472187865245925
5 4 19 0.8922972402902191716734013001266047997463762334927584560557874594112788982412999
5 4 20 1.165667488726361801284017835262888524434672792700125519871189551390514390369255
5 4 21 0.3246200091718758798943924418517000062373956337197635811011364254579027845987579
5 4 22 -3.034647062402520437344619028980460868230835337235071256409604895200798307851715
5 4 23 -0.1307110453525469080115229217122573958253268641899352535468778937310205657650575
5 4 24 -0.1190088389937022637622742734107944337762843229215862488183103481745289810278544
5 4 25 -0.08758625756725249037066701897590377284247775515082401279160869839368600903994275
5 4 26 0.2452333102946719727844045064045852175311976887265466106437715354073028030048228
5 5 5 0.6080664145017030271993291739830019491479158926862877354618929524476576485317593
5 5 6 5.996342279533872013830086900547623880146738292903728852085951220275107695229588
5 5 7 -0.02182938801635835131472059552032564616909623120601957271951809408741499809349418
5 5 8 -0.3030187849560038998937461676180367168236973182757407794195438477096399456917701
5 5 9 -0.7662559831981379868214572250865951801371655284616843705843262179337780941121955
5 5 10 -4.396776620775764967316104322601515565144359526947186919299627846337078927563787
5 5 11 0.004223336490470167500558628033105848384477291693877170711352409291267586913369079
5 5 12 0.02257665629549308344897688092800832230534576696370535886110381488169233883863484
5 5 13 0.132380707471877542328077766981150250164200263246171905955183843930604679230585
5 5 14 0.7884842254079709891062558636967451722723101364267190880198814025915350925474075
5 5 15 0.7317337632145520842850617490611371160239289188084130429888201841568804595308792
5 5 16 2.822280567117136841657331668154418717951568659420068710018607584108306804782643
5 5 17 -3.593252299657768830277434974932064560487839874569465631588485089471377438860957
5 5 18 1.691241361666965108870687154438862352635879063753290502858003155857449237923746
5 5 19 1.973706778799313008612511293543334312862096808355741421170647402553793669173605
5 5 20 -0.3264906786743840019287578970752809704468698047181717791476086887254192722109056
5 5 21 -0.2368312568396893371978351082175124263909138978073170152202593897387837751223216
5 5 22 0.6454403340874948843676985420801185502778245674976805360698242244312570916246147
5 5 23 0.0222101827717333382987607126676247255358026232616291495198688372014568365467689
5 5 24 -0.004337626738335217874887779135264591448753487331503927115002609598621587081856337
5 5 25 -0.001289030615132711207125655515673204027346894361848794081617635708020447809416456
5 5 26 -0.1877327833178541934048916152049601483224334123948783878884500130387232107071524
5 6 6 0.2446698114167522953538255997410853178323578297521098116434212351565810307659896
5 6 7 -0.1077575186662208204447080753643376532239720175117309510973659474465934599564025
5 6 8 -0.1383256878923708102334731516646211771624144089135381603550806618773630147500601
5 6 9 0.1092765516537158966594751583730715717358902152358062593419804114954052382793851
5 6 10 0.1097204793449765688481523874925761660785269975891624675530104884189361967853157
5 6 11 0.01752713727096410743119826273072233355649436724151124423408383721573523454617036
5 6 12 0.03165324062842175944467068943172264577871678076056273091620989174111778442067126
5 6 13 0.006119775245011985433742025459208735032634370375362784472005386096853113971869569
5 6 14 0.03331436590260085124431506079310300381169097912065999187827142408947956219778526
5 6 15 -0.04340733544929123663556167655914482723962888629518841965648106497225440941747995
5 6 16 -0.1645879768053542688879122846738316590059289487456918950028727389455709777331509
5 6 17 0.2061712392668826201973349098762170601508982554754714900841836100064916025841762
5 6 18 -0.09546729148522947936610253836465377372591038383908911599197842389883655505172511
5 6 19 -0.1808635474111671637856224425779801258512433191833398124233838951157261244235362
5 6 20 0.1271126022485730691400773321202398328682448788343702155965747848490647466429051
5 6 21 0.1354659424819479081448999224254801829767749891486653114590688702987766706184121
5 6 22 -0.7051324431926779002924817857812299668549761024166109429221578657321597916995787
5 6 23 -0.01897485460664197297330927932519960631752790443414840696359314500591578213965181
5 6 24 -0.02651604638761955612918923372228657122771863820189536470496588247508507043386015
5 6 25 -0.03919640220847571017330732536808872622122199657030707835099985357646405114094199
5 6 26 0.06217069980525044307142594419178601294319152880446915094186784411107551603415962
5 7 7 0.1581197504512436456927252796927442840066413874033731582113390634301347232366305
5 7 8 -0.2636667778560087281570675649000550553895078609221155922111635193577746486189048
5 7 9 -0.1542345987470270720554796461710672767357018966217159253548873743393853294500329
5 7 10 0.553999135929090511073462646301713573156812404398066125457872983051967859369883
5 7 11 -0.02532409681614819465812727040277275111574188038883914438100185663978450567610784
5 7 12 0.0211239267145925826275522894686423661556171611302468799540610836730983478667879
5 7 13 0.05858360795433808474307245599090893742132469698238148010978252571694126829132632
5 7 14 -0.000643953247661869155257813045685593272272558512676587311556062673528449337965375
5 7 15 -0.1613781192746565082123655988229671200061447743339669861122783911794377888759154
5 7 16 0.2837299144704869110494733943643197920518415096293331263466124154899490105123566
5 7 17 -0.3414400996716405212449531673767529409036560308822935588478099080955836532796564
5 7 18 0.1514947533679877678297713414547588673098252812400974968426922613547092078455768
5 7 19 0.2904414217251984755033981315973250582365710255061495198752610264161614439678976
5 7 20 -0.1875220976935721075252148174872307585383046565286805953963147338646132220003747
5 7 21 0.2599933387039027723864592779132704640688261431791663572234329644151501370070359
5 7 22 -1.774328288164798006929937384017078038910514540304440018074171242424671952686978
5 7 23 0.02743165749540623488709796915993361362040556582197443327329732571481547470840637
5 7 24 -0.02797346827369467870398770601182078571486574191495138212447329807977254338915681
5 7 25 -0.07806006632276198140951210690984597270472446956979689686757562383618642238637519
5 7 26 0.1668886938625555282271336748723004198212700268681189442061474165826318485530102
5 8 8 1.177343978932282601118983213513617174634906378926786244484467640371163786980736e-10
5 8 9 -3.810928862459974770395082260462374146963642974214689172324590634047588207511969e-12
5 8 10 -2.289082713687439453910387930545841739870770209456987744154206742501129458359393e-10
5 8 11 -1.000789992710161676193096021915055739229252280276705187828705400157787391390366e-13
5 8 12 -1.701599698415441963776777956900624786945324895868521868584167488286205480939471e-11
5 8 13 -1.67882121852410913530396160267558887098755098073630620308148081087410167435083e-11
5 8 14 -5.505439012063217516123856265131833133210265062034494417128041245087612795004006e-12
5 8 15 6.638225378965578653306622368960723749088042645888363080391034772868389825317881e-11
5 8 16 -2.786327250106872266629327301049624752280574583684468154295353482721240946679813e-11
5 8 17 2.736062636339753980396912249253974998016096589825309018201950780603644677049477e-11
5 8 18 -9.06954572889675192228139561772439677184348289700202194458884391574278301530225e-12
5 8 19 -1.942300074337306048595062031498420701670675054314740786211937929817161655516401e-11
5 8 20 1.115456474715641780387509135478924548355865537284162942389900125329916645947561e-12
5 8 21 -1.115650387237805048073827450019867475325249455276026631027271980270440743099432e-10
5 8 22 7.013552661149360718658749599155936093451461224383024373452236578568716032479565e-10
5 8 23 6.808918864735153601015708019943068890621900231256355301177959003723957917125923e-14
5 8 24 1.635922301174246905652067873554567638961227476456943345689564313673780920235822e-11
5 8 25 3.387225529887268156341078502820032340252145041217824709729271612360644617729486e-11
5 8 26 -6.450177681357684031068108964882549438158172815419434560336707424267018322378514e-11
5 9 9 2.137812961468822461399513014307409815271029855754977901928045033656137726371201e-12
5 9 10 -2.63836547549479000235664742103959775595587536182112557047893891401767220053724e-12
5 9 11 -9.710315884523550752420415079750756229214856480312681381675235775237705001167682e-16
5 9 12 3.213021567055623276474605176737092670489600744304474159785360109010696689403507e-14
5 9 13 -3.867590219591687912870933256609152697350664541613363145041635992778282373895424e-13
5 9 14 -4.449138153073316801760043735538192259714450651393444071822193766429462131481656e-13
5 9 15 3.684127886071160441019359085956793982650425720521758490756603295074140180989875e-12
5 9 16 -9.718550574185180429512019119214748247515707691354697678249448021715463673388047e-12
5 9 17 1.669246604628779383888145263031741547693335091511316948856413585394747621671751e-11
5 9 18 -9.83402023965735616053594565275930140081170521934853249858724761603730799754622e-12
5 9 19 -1.694128909942857536489163406702843448153210171738082608571380363861608617834457e-11
5 9 20 2.399727066853689361551686184009397912044976322137758739437280050671350600914875e-12
5 9 21 4.486166878182682743858038753746954512808925228336289299429911681554216855968955e-12
5 9 22 1.343145020110743119145196474965911515560516634446040138695965858185196844962682e-11
5 9 23 -2.054515976608202758954772566217268328962730450238743303450027565231646764704296e-13
5 9 24 -2.10039845428767821719335418413320023794351549955603662136317832312304353256571e-13
5 9 25 -8.477894276738025439842156921785569323902822257445231789135355578472652434742822e-13
5 9 26 -2.630286376853856721982246111848850371053196940229664760722223223608878359933054e-12
5 10 10 8.977344859208528091274252923494401556552664740757866625240964022347084402931625e-12
5 10 11 -3.057595460219917896064328334003432092315422941205418759082467110463416411329748e-15
5 10 12 1.351997700500081009411307390533545898591833746243292853521395383080139058577133e-14
5 10 13 3.484316139683595321570328405087809148862644073437595865187457970591575349007784e-14
5 10 14 -1.729239120392926620800756627027474504841222512973197700929531231076923947363265e-12
5 10 15 -4.662791854146595523613586818826548633188305161953140014632324259536352345722386e-12
5 10 16 4.783904276068488387572395385767238595056731357663711343438895931670033464875383e-11
5 10 17 -5.757476327542136503488568695917291831031213434007665332340805045881147765270386e-11
5 10 18 2.558254983252294185098585057957595342606762805085588258093216673088999637298347e-11
5 10 19 4.78776496487532569509170747535771371189134108139745285416914286964397309794841e-11
5 10 20 -4.984272790143488950342290410934966538132310294484451167016815754593563838976029e-12
5 10 21 -1.307321119150048614122759490176460743904293435412366571607835406966183865435116e-11
5 10 22 -3.78301800150126002576559181121913565143698743215056163333466980007867254489694e-11
5 10 23 3.630847539058444385716919456592964565248608535470727864961314982307351724870979e-13
5 10 24 8.823435485695813824100132370887074984551242846971029016721023150579042771835949e-13
5 10 25 2.160447942892083611183426400444043073710471499304241421345540105854652593282694e-12
5 10 26 6.447517811057723818958050341630150945096339087655554057634644594666735321696246e-12
5 11 11 6.758597999485121543369384086257986530676999653650920400590925881977966401633663e-14
5 11 12 -3.12408746006599038213076774517496836168665856784121113125388671847137444587896e-13
5 11 13 2.520601362441301617459888394681843834427493067849648722412645298553547128662239e-13
5 11 14 8.855051306552856054103051560746706510421325661361508567873615367401580030691793e-14
5 11 15 5.97578850007679492581616120311631653458520615148928919739328523928477889390338e-13
5 11 16 6.252701966906424703541823945463667796923757830897002479704117453991435032752471e-12
5 11 17 -7.698933909035135842778041029335998642149559884620875294475218419333366892419215e-12
5 11 18 3.499012471212507426216553444037164711885959008981423171922977597996151203681068e-12
5 11 19 6.902919206566743819752253898686215013959557774114380574921457016155083550561048e-12
5 11 20 -6.954968131456022431508094800816260484302048417646553509727398668399323967701658e-13
5 11 21 -2.032106786400216154957787299064319163960023916989658641851315355478342280751119e-12
5 11 22 -4.41784724754649394077237007796379875889598489765813725027320765882988865703115e-12
5 11 23 -1.662066537065298421597035212984879127726537981304240752339263790377830154188896e-14
5 11 24 5.04565787333302859375459306079791484265004996176426479528915708727996824643652e-13
5 11 25 -2.085783935454314465947186196646435209678983678985037445725008215898807301720898e-13
5 11 26 3.274050869297446377267714174528667482869274526825988058152803548438709495171628e-13
5 12 12 3.353157709484791081203362764574980565978172684508894806447216313691793240548984e-13
5 12 13 -4.06579287300613355342339880463733397625231571017161088379562533370054818048294e-13
5 12 14 -9.321340732332375867323755976793199663519432756635940601266845710586750382920312e-14
5 12 15 -1.121099985280015934115398846695262779055064400603667041879287908148630085969795e-12
5 12 16 -1.836871133991506812681390214937705272473988869718713784350681653059063346737407e-11
5 12 17 2.270111335535603038082766823359931890900191189978817974806837960876785529082865e-11
5 12 18 -1.035673323993718724118367730875347012107925091361264223439029093005371369617281e-11
5 12 19 -2.054567163988688337209503624230153692357996424152161100724115827446485197206236e-11
5 12 20 2.06624085514433436963238993226452620468751813747141942626470139027828573201167e-12
5 12 21 6.090340648584010023257066186060464316463288684057339784683725531274549312845919e-12
5 12 22 1.346711732326458324874309816102392490665681767026713854638714710610392459202051e-11
5 12 23 -1.519129176640099104172111833284917023578360106643358374560564910447454108010654e-13
5 12 24 -8.043629515028675551173018108887472821179349588764004368309600073445997184634117e-13
5 12 25 -2.996375525490254086821227765553932479561804612262183149119985471589625586249154e-13
5 12 26 -1.58901974358477217504182141833120725679330888266088102340736778236216062709317e-12
5 13 13 1.474524389199852274375245633597656195136022939526634273074348665934339565817148e-13
5 13 14 -5.566026185582818860159065757294606277241002223293477812867411773039950659854994e-13
5 13 15 2.046756717351913897754238497163261824360784521140523617712358017936640890931817e-13
5 13 16 1.284682834346758302250673703018144477467689310653711288937148943780041581538299e-11
5 13 17 -1.608152049222455674062273318598294333153206728536236808793484254455922450852662e-11
5 13 18 7.437034174849178732683166769937199006209402491843132165430015343826247457237626e-12
5 13 19 1.50503696334056951168206907546707310295696316738998886917800488834513530862887e-11
5 13 20 -1.504467160264624871302233159088433361603792632323852722651751864638213014086653e-12
5 13 21 -4.566850484621056037568796634189548158935308761584604025120289505689134932175943e-12
5 13 22 -1.078652784999255337335154031504054477684486630885931311390844718512603961295773e-11
5 13 23 1.121289996674136569294784011213376793614718518315622633777893070789442183065976e-13
5 13 24 3.508544884187403632037629911196155881017876129377575931571268059390458575555206e-13
5 13 25 5.745290708468015687822728978406520324463693586719960272904940936125804088597601e-13
5 13 26 2.067006729171281596856759988366737639236169141308422164363335845009342399402194e-12
5 14 14 2.698279670979935447354796175124921511855453899273434009925050480725223620997008e-12
5 14 15 -3.429695021958322639556118446809393381601304035661435230551898126398988716826052e-12
5 14 16 4.060163683351375704388555582016135936555822787008388525927813411267262650835414e-11
5 14 17 -5.09300516358499761880795440516893423879615943007494588382160387674928730907767e-11
5 14 18 2.369821504989361133302363930326353616757893659011326551463164086518257033274797e-11
5 14 19 4.360357693844067017268748258537322309557177666510616935475251556529925652609452e-11
5 14 20 -4.851214551640000875331051193636126230659437836695179019197795916476888133009218e-12
5 14 21 -1.218496165592559113048856942002007468880327225438760991263255096710261733045781e-11
5 14 22 -2.149942189594311080229840233144984599603890936089952566859544534627095886840176e-11
5 14 23 3.686996282046813681204893901492135800152808950861051537533712668617759521702986e-13
5 14 24 7.59250590733495814475891023804421781943795127466001654611154063717158672900324e-13
5 14 25 2.290485696705397773088928219683815792730629190550210053434873511743239869670952e-12
5 14 26 2.685144394472122391094278526009576134368994431725111066584943751376547075809121e-12
5 15 15 3.267583489050894333081017266978493714864239145385588219645157919659916533399196e-12
5 15 16 -1.769785337856443470290037241565864588247936284002973946058908212245466935948452e-11
5 15 17 2.281732452684326059648617470020334400453770718742637469102137023021956702530675e-11
5 15 18 -1.093127674731169601723867124856745633636245971001958300740616626329231993114223e-11
5 15 19 -2.036182233465373883619890689529891276130890954921455608798098430894595567921348e-11
5 15 20 2.305781074650453576672531787785254856619954341285017418169363357387892750564691e-12
5 15 21 5.847045210599809810796605378292532832608401865945013777171683352653479760270921e-12
5 15 22 1.137758094334797999466626151475505034920378324952775483461604567738293125486045e-11
5 15 23 -1.805483818219512009107420649461240427817383026794020880037055061493110370273e-13
5 15 24 -3.457332020162623355158633554263481639346972715550770373333128562296123696361645e-13
5 15 25 -1.181547323737844129281183361892307484720625950679045080423008460852224332142745e-12
5 15 26 -2.90185661326011509036523232666866094493072536419032821074765972056724804861959e-12
5 16 16 4.703337597783787764220776890583671329885621313333519172644250718918089601955786e-11
5 16 17 -5.810535097526397259192016409341478524156326985748097354243151184126138911358874e-11
5 16 18 2.64783854425208773035560667767805961368625136995736576352600327745478165292732e-11
5 16 19 4.909166849384149445964705129821055755015466559477115619284113461183961528654656e-11
5 16 20 -5.270411427477118644558139413631392241200299751635316858740255449414756444689374e-12
5 16 21 -1.345706254794123804245897371706894792240981797980664722759352752659395939825821e-11
5 16 22 -2.641239612926300456262875917013577720951973487526175131372415343997306254804186e-11
5 16 23 3.859404855767639529147286637079030284374764759663116431581912171306708499013144e-13
5 16 24 9.473819470595302115943362030270941551380487720843598984468971492717192672129436e-13
5 16 25 2.220017449153298931231649750246271277061602409237090775855093108667045667914809e-12
5 16 26 3.824559704558112631383299314195290384905035434979157457078143043194042939323715e-12
5 17 17 1.97601720432765692850334258154923032320413638145173002252850835935023322976251e-12
5 17 18 -1.806956529005397529457945873292796461290438981143952555696208755635439689175281e-12
5 17 19 -4.043434364690470336209548011328523933755967414549185037483604656450598453605257e-12
5 17 20 5.290310660688780905650713466939876045456083718099818625142559440409031718568481e-13
5 17 21 1.526964788199409233022748604335369605344629312484207787608657090649225429598148e-12
5 17 22 5.238524969693345436879328013816499822129467647161227688125136791099833906377776e-12
5 17 23 -4.923245294019994252664155579395669778652763566593956097448682926862443322540072e-14
5 17 24 -1.134572813015131909602799904365760262350182969438663177922536921256722413976898e-13
5 17 25 -3.460109556707208893654502129880516138612809916133006140031134134037856193170076e-13
5 17 26 -8.292368784429187339303559883550528543204495397294307550631807190885945545022226e-13
5 18 18 1.333264474960307226563589963581105352746439001634228282397647290636635901677193e-13
5 18 19 3.798765655232312739323220008192235878686555884378920248380274810135764379746947e-13
5 18 20 -9.092751083026565337684578441394193658751494016750258416445297805636646582675421e-14
5 18 21 -2.379380504956476956192443163617793833816710996460869855819824553083477627186683e-13
5 18 22 -1.833334270296926925213589107965596361846537574610127524271873086973353438420276e-12
5 18 23 1.50505572745400574430067634718598115004751345206956739395608148718640856922376e-14
5 18 24 -1.813578630398499724503503777370305198152478965388889516548764330318007020362529e-14
5 18 25 1.631842995447871560140604664753131989907456740388029885497591621190676332490141e-13
5 18 26 4.671081171463204363355783645841598710425367417616318258160345922065079734123794e-13
5 19 19 1.389652077938374483936499159541844126933607376430228120142300568834867962785888e-12
5 19 20 -1.553100403335205534557455040499947475866477197229752089481511568503898161677528e-15
5 19 21 -7.820013950237704967375135888073010490969680401651869586528250038119443313101669e-13
5 19 22 -3.548186118490227605781752761322859056997939325163220599239673443950775861048419e-12
5 19 23 5.949409499309194916579054311856996925146432733780796959508199326067869001922984e-16
5 19 24 6.588299481839211076267158360996293119482293350046938841242063599222109389365651e-14
5 19 25 2.639275439539412330609115272240455816209426882635984714083675186196635641771014e-13
5 19 26 5.795409854718384237877635237995098900296248927345040676358114752681638778679921e-13
5 20 20 7.212024238692101583575709501596363853343111828347441178525346360382086316422811e-15
5 20 21 -4.137913328085932578946296370549077907001327736121039602175435495686380042392519e-14
5 20 22 4.09983652405235284754670631607647588654460329081054502025248766207026263098007e-13
5 20 23 -2.649459158675449363966423948241285827940922706832806095427983287524928022955542e-15
5 20 24 1.966466592054014647331162768108310908989057408924296892938343496387550281663364e-14
5 20 25 -7.584461961945492459484404020259602221213899568628989819342554254880857098561745e-15
5 20 26 -1.194938318483886096816300983041803544271900451260426852786059219145685795827748e-13
5 21 21 1.457766553533839684840231916364185075633349305479232219693718129162508056453325e-13
5 21 22 -1.4381987220556407653863086068454570040744957829720403160569894597820411093866e-12
5 21 23 -1.027360963954766653413215168090538242844252969599844114251380114545697878343729e-17
5 21 24 -2.842285026342523223466011631126926357893858758390940869146027060069182863862746e-14
5 21 25 -5.596282555373234009303127996278526559437062922871564255077476576143923536015206e-14
5 21 26 2.991244376559126243609260399598214922305648639097375914618608803958745770251401e-13
5 22 22 9.728611004650272566120529046636385992301858604933779265454716645195128640702879e-13
5 22 23 -2.715493990298871623375253997648242959159412480229856938165660657294795149490038e-17
5 22 24 1.872843134292904242684429359615357356736614044094105121007283063338496085448996e-14
5 22 25 -3.688948827374914791477120961871265799725171285916671165516061243910862674158995e-14
5 22 26 -3.691039289546451606847929918591806045006186569617043619761760364538978849446828e-13
5 23 23 8.518564527747506332669517245650841415654001141507930455765345447391736507708703e-17
5 23 24 -1.568421116263932288565683033821034461019479475907927162007994558746207390916308e-14
5 23 25 2.759970872285153207178075311945609426308090626587707400707413733045339806016906e-14
5 23 26 5.015820090291262639134315907913292754317239849846925786857572902023211501707712e-14
5 24 24 1.271857170777882520054001690898583752195129125020653611900715761365363009326742e-14
5 24 25 -3.083604477033345152795266893343885045176788154507873515856869794947723192376496e-14
5 24 26 -1.631894161920143307610216641832355596394087391019020249791048417727538518652544e-13
5 25 25 1.617085616626654680416061000800892687457677266170606601848814495390740497248057e-14
5 25 26 -7.022203581870806687542073038290057147825537669492174082408216765071331789477183e-14
5 26 26 2.141848865979325199615639497102664815987187451635307808757765987572123938741831e-22
6 0 0 8.383024031455252322031826359851793790462149215392748700967897014603044855118985
6 0 1 -7.102526760266513151075865561814746148084917050092832228702686908729122746011194
6 0 2 1.634107957082669079286899941568039704515742185312729521084654320822337679616949
6 0 3 3.189053257709018945465611002274484339608653483814923721769620064876729783340229
6 0 4 -0.03997464138176419510838253972029444850652739519963700788388095264749412669822819
6 0 5 -0.1871260051293378768165224584094602728394316868602017450832321414552974873415821
6 0 6 -0.9940571153036174769212242796739766477429628035118311038299195702735423068483142
6 0 7 -0.01174504238247717911800766327413713632160340354478484894169156723952058916172092
6 0 8 -0.02456280629157190019863872740201403908317323076039368667133615580303608849767283
6 0 9 -0.07971086527411638541278407780317609643032695275527938572460667438042679986930483
6 0 10 0.1581292267324748907584343885790916947659977701593599152775055654560000592394336
6 0 11 -2.991646605070417483179223830944296848847155104594639206868384988202648066248503
6 0 12 2.787070868562755423419433530349299025883122044604741983369100362549807098698835
6 0 13 -0.5963673180263145467643922841949547509060624739456811953705435089882719316458444
6 0 14 -1.265680623114173793283364516609664728846373210678320898149352614043195609554056
6 0 15 0.02970905832777548200964514097429300789416756763700168034324517398518191555813034
6 0 16 0.1133553404572766328318872201692015146992437887078609595650747220953989683634287
6 0 17 0.04756788643536822378831933586878039057865325781789790257155963079612412350285501
6 0 18 -0.4019823891462635220461774719251853137255314396426542589819814967226638513881904
6 0 19 0.04156878678552817424907398001710600746951120039664132089208219559560469687011262
6 0 20 0.009497978344149124281736699966416866910586818350166129756954360188092552411797919
6 0 21 0.01951141157254790809276052842053539333353497356002419309063044440853229787082949
6 1 1 7.072743712331888870969073674712765611790621641449365680006459838888251357710751
6 1 2 -5.162574787677180170958948531224851079441562497434649027396559004309895056928816
6 1 3 -5.441253125219275684709171005892112841342920309326399184605627912229242386711974
6 1 4 0.9333623926745101496723564327423712441017078685410553984210175242178461939845214
6 1 5 1.679988391999077658920893530959394869231838239017585218590599643622536926514129
6 1 6 1.146474895338713716648246164337044530474058939929129107996148528251877095586117
6 1 7 -0.05191918603897064062467810523885017726089053363766002140926730745633302319660702
6 1 8 -0.1269686204483015042246768745568664451205314810717081191049880468272450364534691
6 1 9 -0.2331049628930226518795482181166921068086830840621450932545473439854510244762048
6 1 10 -0.2853053411375843920924857434307819659775317168261048538170579345714171867888494
6 1 11 -7.329560971631890421114152326524370654050095914706701195515449904679917912336437
6 1 12 0.009666383286272645467656758254533345485076825720013806798504110678164072963522563
6 1 13 0.7941560216357351632423267089538150685860215361087168481825186452795288751964816
6 1 14 1.247143095250893619234033989141029451143360952105983201701116225680274679025154
6 1 15 -0.09466666803867698334740894502662763191570512553354323407627078116627224716339915
6 1 16 -0.1610115708032361109764490645002255793363342813814904980993898431705270568370649
6 1 17 -0.140968639740539566626523671595000373325136298895900467796038054235660444603148
6 1 18 5.450919508505548330176827764146646186827997131718377298813368416657964754352101
6 1 19 -1.830970865877696407155237336734654489781271615648439177218451171043504654415303
6 1 20 0.1565957227439728019933046084607951998460238013701959421813278582298800546650167
6 1 21 0.2197981551433366252084996256930293394520033391819169956150936223938988286881027
6 2 2 2.272726952202612646060504131558533289398783595536019133411637233363499186147526
6 2 3 0.7249279807710839465117286661873741943407779360527697079209030383058656162804444
6 2 4 -1.413213402441160542751123707081954172358456117048145477087852061119203150506353
6 2 5 -1.547620420210894368980019717047429080869043604766141611982391773048983632007465
6 2 6 0.1999971302357121143641366563164736003413253672138936233613659459293395466724455
6 2 7 0.1296337801416923401367069791746880150871148525653776436633943638149915814557623
6 2 8 0.2724892829970848427204232102182144930569013751944489901285876532888826783980564
6 2 9 0.5846743666200619226443703493315860268524867400313308701484344213131125558987428
6 2 10 0.04638261943819467081319262533819553514065365456074207868603640668448988989170538
6 2 11 -0.2776829353384208112625836273004231739938513822359180257164947573876232713716584
6 2 12 -0.4880050542317991239999919246305693506478786786555057060250670988927310387047156
6 2 13 0.06001111323417317703403413793371825375756048086634225021328489220424276360316685
6 2 14 0.04590438268573154208148275428404262734014928860059773541693637892946644927361817
6 2 15 0.136830162843977882639328383682340298012703078265556705660193783685518964010923
6 2 16 -0.05774504326826644706913781986901391348109118871851482432485695146060143644627121
6 2 17 0.1870135793606200159851885253177548820043708665558707431508762960389862852874547
6 2 18 -1.212933035002883070511720590817943544988656613524562259246979201285829866103434
6 2 19 1.099448908109394287084609394599811788282926556775707118910585430307634322436358
6 2 20 -0.2397867828595680779634252717430836436659431469023887748702621333768645797303907
6 2 21 -0.17414391068285766338432784392372636460177263400042736616153855665693444778306
6 3 3 10.27357247771983263370277916240215760129248618221207218371513525371761480545563
6 3 4 0.01579086206514610337239477221834088464781781426661947933818663408065633614193576
6 3 5 -0.02733306922902764426748320744321306082599250669914862650590561189619537043947688
6 3 6 -0.1541105514915905319133336461905585020520791418881585496725288768371243481945416
6 3 7 -0.004005262086986367850216699491897058671277537655238155427374813013877714044121723
6 3 8 0.004558135528140055781536887118831127822189556594993362602070485462072516983510809
6 3 9 0.02313887420477616531329529642993150492744960604459791883729231526723229888623785
6 3 10 0.03303320509907260021809213209110230343279705831799315371179830065120191086301493
6 3 11 -0.02591946592101444504274787187303019587164683399552605201490186939304519562581005
6 3 12 -10.08603395885025690834643362694904259970070459492385783504187087009025869735365
6 3 13 -0.09975817760752181247520613253828562155606193015891664243389622350864672943703017
6 3 14 -0.1414110297029636344178821328022354634013213039097790212813026800724337799800289
6 3 15 0.01481503546752443072951709353414847093816477331752356513080644568947754102600031
6 3 16 0.008944096424030963947807826000667614743964718215097663115539081373634104311491484
6 3 17 0.02380890743716406869718054393365864283732385944182480771837321525369389792996073
6 3 18 10.05860893360684277515178897952914238417915706305408413518321729579077800217798
6 3 19 0.1070844866903501586965137478721320186235254045767265950417708495435049787930659
6 3 20 -0.01383220873565726132230409967511734557285711960723867726134108261257402198749098
6 3 21 -0.008834465667398195710130102810492568537107428654333817435056280955898268634190624
6 4 4 0.6551829229419572098165211397077967957925214169989876395713041398816782881550532
6 4 5 -0.1661617261724780879770313279038568754696461975959052641213801517348184984057839
6 4 6 -0.2536451366607438687635788401613596169706601230172504757095584553734816183545324
6 4 7 -0.08419220050606214223924852114574628839960919754831632761998516603278592348767103
6 4 8 -0.009328821549912244206284060240358320422529045717597978987959483230799441705082448
6 4 9 0.009829863293080017977143507271053835483575034653760436934536416725082231798906218
6 4 10 0.0626267642643111806163649233125275319677197228885148181020545907958097510792523
6 4 11 -1.188366181403585712182259770678838809343251886734896280799650547801796318359435
6 4 12 0.8437244642485967412131207478567003224844750879839891059002276104582244322770051
6 4 13 -1.054881077945312557476731226251411139635332172780883589177583249318360306515014
6 4 14 0.1444135245536059545670288388525880557002119655012781544424539504614551045628426
6 4 15 0.04722418670608473887141271300394030977326045116723765278479903326119102696112266
6 4 16 0.06254057946196753756302597223705678344258316813865989888260501757358093800741517
6 4 17 -0.006125607514440455771444293402261867795098561504688590891621890197736506840483332
6 4 18 0.1106011999523391653395353072466411437288824432309249801736427172158765124458812
6 4 19 0.1610431073166090459250942998417006981467183268021283586121017727896858943580958
6 4 20 0.05646682345365334002435782216882788167065293168401776651742791697339412822349405
6 4 21 -0.09091963490305620896118026186583771936172699418275743541396668072559690372860982
6 5 5 4.428230110017374207431660081303200120465813504810165690194955667213949705801774
6 5 6 13.28332937304649270735177491939247381049882333019531258030564129468879473046516
6 5 7 0.002954469715357054592980086706426484270450404705343310826076276677963026129235632
6 5 8 -0.004929723085900030374945937177599934989985178474844586500095949826814139748593451
6 5 9 -0.008896447760374881527191424340883375608645211493959446547874873912547957954061972
6 5 10 -0.0134459236370893612107991941177887416245670168526996313488477099896180701193733
6 5 11 -0.04483145452332178723762315682508237969922210610127400271562749508945079161255716
6 5 12 -0.04752915316034845624771847272098903034162258107039485139546472107739126832149412
6 5 13 -4.388676411758912210031689051925401175251774944430764912036772064101354369214034
6 5 14 -8.770807636911041191874957852730905652508268529083808294168045064427818207791244
6 5 15 -0.007999873314993012336234244477917352373860766486123903711841043577797512204106446
6 5 16 -0.002402275276506546972179138165849832097883036300468917079745970808419023904698265
6 5 17 -0.009267760755444093194632638405347921718480100577154452513596416195674856444918023
6 5 18 0.1127168462150242616864646574926578402931254804609429259226553866824941712051973
6 5 19 4.362289814361599275932957629056963470786373311226861031572146984319426681889176
6 5 20 0.007973498131489832277331748651621492142808332973468157890931382087634936625631305
6 5 21 0.005582737491714777392712759194567261604455903650442521442114740058791564067030212
6 6 6 1.063939696787209919870827988252104511474051341861289171931773507679403770148746
6 6 7 -0.02866238758134095426546108764444632910482251897752390253057178739355649604003365
6 6 8 0.02729943295225754241860391259085852442872494321363179527784578756594292012368586
6 6 9 -0.1511670993120547134295077943905906785511639968837367854445756618039411505709114
6 6 10 -0.1752187579033327696455310311433206258400384275211144401588983853842269234600097
6 6 11 0.7187708872838915361164214721501844586976514217261981464467755764966509236826592
6 6 12 -1.34826443790273015398467023800910492516238373078527395126377374465551313560235
6 6 13 0.5819463788073723532622226311710057167007051452279623499027743862789054317658955
6 6 14 1.010838773671923091185186033093931297853685140829148827330270953707830701257004
6 6 15 -0.03593510342504254170422829880449577622862781648003030392639695881625401837178229
6 6 16 -0.05337836387086311412195719963462578484681790707532156395602102305840113567655664
6 6 17 -0.1550596275389056239220551030729133081515863852766067377712170836507013745410741
6 6 18 0.8823266494273980030956063980898946711183154656301213538790791461386508085516369
6 6 19 -0.4979232958195163657179716593162144606737005304653247627246926251809825095586393
6 6 20 0.05860585765516957140074162011334054033586776871462543575438006975682111954081128
6 6 21 -0.01695263136885973316755265217613377907033621195886305905812737276868335363124147
6 7 7 0.05466240140108965219327280208609279595540723713552896899903742997928776167233958
6 7 8 -0.08501634778944505926219145016992696025222843315297877629173319535378248030258156
6 7 9 -0.06460330923903969338751960320680986494637563348916266624486489915718041857108612
6 7 10 -0.204973190527020783567007744875365400838464522664625732563046880422086645786108
6 7 11 -0.1133353066016932899592889528531533768515565117397913824745602420925228054420271
6 7 12 -0.8641531935508772602529701383548072284091213847825186056165991298976345594520369
6 7 13 0.5966434898852039374640464671432140181095006424438651908974040093654963905467303
6 7 14 1.141890949792124241701715009260810512750055343687303478963604379456130802922508
6 7 15 -0.1265744568469976455933109873150228416988368479753099357945295340664380709867782
6 7 16 -0.05465659002039151293155279026467924660084633183906309060017806268055606864810987
6 7 17 -0.1006859626833015450914558757683379476065966639645087286849493363199089086207115
6 7 18 1.396455288215939248458617385513278970214130144564371793004195715321759170037104
6 7 19 -0.8865493139971212984354586591939154639664468710426487034065652562680188541436941
6 7 20 0.1087584914490766843043354174655902727910097922718421817005697160640672958769975
6 7 21 0.1178352122227851123156146753878475772026683530196945896220624189940864522618128
6 8 8 8.391870517715852371187659876603377456598812923802553114862843457011681582110322
6 8 9 -1.573260829943663350137672068443999135031458849066797577233603101242772136784331
6 8 10 5.245013410063805262652525021981103167144451863014659932196670416288029172808756
6 8 11 0.001425357014925744028141811796121612684264254172161921209776078425760839022318343
6 8 12 0.000117698373138731998100210624834896390404217363395473855217075877210278841019328
6 8 13 -0.0003181096119053796079460526059940414805041444600151937982404991966046653294404568
6 8 14 -0.0009785268164664063901470172643846568683209398936863642678393705860655543278796477
6 8 15 -8.391808544894672562019530004679419764503095178779716271676271862773129330684284
6 8 16 -6.818400709268154890140713919783069758709936839855787511196543049744975330385421
6 8 17 4.720573644328198342946064728504181014229705168520587698694189168207312883429605
6 8 18 -0.00147965120322818942748714951075179178636126439997610670352566837010678941623064
6 8 19 0.0007248470912666433475426223920772652266178050535710312305072551420609009170195263
6 8 20 8.39177264525132981995053898453119206027600825451727066986160453754853381531548
6 8 21 -1.573445766467507036469897709788733915278266303693326972735393689744688351012287
6 9 9 4.42270721602330496248200204717957440697365665294825893511861360366168669227384
6 9 10 8.835229864348771074807843163374385440322879227260962993811759182358512516347443
6 9 11 0.04327542627747182092107176733922577451656513210312882944662079186715455648009496
6 9 12 0.003573453679609467181571951405684357147776425439620714463586658710019394261629063
6 9 13 -0.009658162070282162749449061027387227457902651492626595874207956488778788359757949
6 9 14 -0.02970916385375017896322345100179159647145028405092973645491724354041075645745873
6 9 15 0.001881563865115922022741203646613675546253707845092516599625332668281746813200282
6 9 16 -4.416362395918444061741670647372417621102233051562571872140290411701205274982848
6 9 17 -13.24410131649017280988909229297682712892557095290725392521390950489362494690413
6 9 18 -0.04492385829736127627527966296018934577633824139047870417975527923813020724602044
6 9 19 0.02200716489418174026739028165187234928006218727766945914653415695361902449744794
6 9 20 -0.002971517015518245599822515054640963410521818111900514833062909110102398308220345
6 9 21 4.417092337210626374902835306509012669549066413838434231134268119316341200762176
6 10 10 0.2649701923245352874880340324714023616461798610915157334465078958903807964340216
6 10 11 -1.125889518717733353544942327262276461506126750662983900402881582972609829295492
6 10 12 -0.09296994598502799540551726279763572560440004852103681385073258697857086953795967
6 10 13 0.2512747852623375486925440033406327235076032093856644106224432583073680550280747
6 10 14 0.7729383409960299490339655394400159513001340738255639945144193562287303716526153
6 10 15 -0.04895233199897676120020472480407829399057211854947610237330829929185135188984241
6 10 16 -0.1650721221879959235125677377476127836962701901339910134990414159005047692062101
6 10 17 -0.6249329443540289442647323339048840882869186116674222513279666331667682327126852
6 10 18 1.168776498538851961573989334726858399629461354029488943373820025948332497843062
6 10 19 -0.5725567238132726891815405225068879198083029934139953786250506433951023894920545
6 10 20 0.07730946059346004187133829829874312644556307848181877783324569740791373683697203
6 10 21 0.1460813618225648799127712851773092982143205096247135145366796251783677058462667
6 11 11 3.43967689942061237196296132071447348622291340726172343866954595507834369005102e-11
6 11 12 -2.018835637778945788523167395058214818608133932867786974535851304436492144463336e-12
6 11 13 -5.518099610702936345601216858779181598893391539352107356136304943329791346719603e-12
6 11 14 -1.786966697358612458801751484887693477872022811752432390511601057216220976832621e-11
6 11 15 1.387481664131171592470288192578307508772407529336384052454385875905698342599154e-12
6 11 16 3.164351075977882334519059582626779545819220752340649139778431240584013465721147e-12
6 11 17 5.511296979105665623546416663422920124503143267328135697800664073415008509781197e-12
6 11 18 -3.347248861555469013717984844708424952122628286903514902471135052049071106934614e-11
6 11 19 1.690309447544781595851238281192863067285579273430375877871526060287606257271418e-11
6 11 20 -2.458663255552239741413344558913462932426044747260765276106075063635675081610656e-12
6 11 21 -2.91442326556288502129257818727925769652629776413986206358968326109928922567471e-12
6 12 12 1.518265705830224711086651082118528693056354195973678825132030101161377574205376e-11
6 12 13 -1.013977702422650479324920048052916797397515015451847910640493949424211415625815e-11
6 12 14 -1.839811865414229531789611693543659643326596512014426794798232515682331550866583e-11
6 12 15 1.991270656887917305293025337960052773156471759803274318656982066714199028258337e-12
6 12 16 2.894691604898212780162479761551469472590943964292589573606117190089635511834455e-12
6 12 17 2.428586797954137439947106437159808842227658160373437863591577920846611603331043e-12
6 12 18 -2.325542163458718640706952918789298100058540380985531790032525789462126427608282e-11
6 12 19 1.494326411304073472455756372388120118586040441196415251463553655701775766915319e-11
6 12 20 -2.590683401559584792015845372310815268852195948383731585853217444019961041771811e-12
6 12 21 -2.323736735003562970154063498133547482647776396901437708724841829665666063140935e-12
6 13 13 1.356954337200952494147647728639088681721604751454601473039415690817161682628683e-12
6 13 14 6.331104329539362142723649802363738361343613105231466178204773955753347923446988e-13
6 13 15 -3.446461583488896595367185759246811254763931818777946820138318621883186343228036e-13
6 13 16 -3.056096660952431633171069457800552791788142414279116736418751673328183271879169e-13
6 13 17 -8.264281152939573663805614993243693187528843461754370577807888586799072093589987e-14
6 13 18 1.453576043450217391661962367841717144611407688344198104147664370772627467119757e-12
6 13 19 -2.165702048576463122116897119284443140750314474737971592181515141238630605476984e-12
6 13 20 4.373021632058617283880884357217152009129666307345217266112797679644376812937336e-13
6 13 21 5.001801301809330113873778454467740734521335722727217369504623595775120067321801e-13
6 14 14 1.065882526844690275668730011515001018367233529232178424738382776318596077456399e-12
6 14 15 5.403720082543381425471726824566641954145286079521000415209610560532110177252463e-13
6 14 16 -8.698344012453792678799354985987288572043749618632572152564190759184790642900592e-13
6 14 17 -3.608777571545004294870705056678487671883693673520998210969852659743804544835356e-12
6 14 18 -5.663851739894737213593759689601727665879807978759620108340463042323770392775899e-12
6 14 19 3.343945485504334849487053016809350737547368170913074458994217974001771990381568e-12
6 14 20 -9.599883138346084274859488614843146015096769703209311635578661063078338657806259e-13
6 14 21 6.154395473869306939722500603350096050213689202507461857838462999710639849916889e-13
6 15 15 2.752355475876386075564451938360367988299778628489747781804884384172260626818593e-13
6 15 16 1.385886903823812227668162271611034436019841387179172728936641771083735229159469e-14
6 15 17 -4.865848095143537888097140449812887458128905255399720367326720068606640647116808e-13
6 15 18 -1.164273112503967259157275334075113236491321436979999379227000519834517577391972e-12
6 15 19 7.342163487333309404289299018947824912758941427595050567046731926049593222317498e-13
6 15 20 -3.756281033599110687398149305022045671976105983267559910446467309796007307524893e-13
6 15 21 -5.907491004896754920873750928744857047568735317721951385224160593419048213852662e-15
6 16 16 3.46971230607138119458687259109956555117927988862903493136353165613650314419468e-13
6 16 17 1.995050381271327863365644638226864154864362357880850597706814155371111012501729e-13
6 16 18 1.087961662428958757368603643385454056241599397194575139697280999764391511858555e-12
6 16 19 -6.835439736606955349613373254374103201766715525937405551743478081758624519870758e-13
6 16 20 9.116880297973755870582573213199378156688739131794599043145452307665605809690015e-14
6 16 21 -3.138051164507303554923427851904808051709564068883650336441096290731545752086646e-13
6 17 17 6.921586342953336515202276173094437485482061495340521658505375682607336642952978e-13
6 17 18 -9.49551777814087889867997498976335442685557470334633248030286754598308904246149e-14
6 17 19 3.975490111500426979478022255903245351321537448086660579862871076494095587049256e-14
6 17 20 3.489706970364636689612025703870061587279568826469514736083236044414015073334095e-16
6 17 21 -5.914134421257066296605845896818124377784577295070439283773897027146879996928859e-14
6 18 18 1.066501972531899588965725236240272326064716161163126658276568949066792014871777e-12
6 18 19 -6.523581715523250269685615693291455938362308244006574338600418619482678230073003e-13
6 18 20 7.691311901774152962275753923297302272166704420224364575970269056811519522312715e-14
6 18 21 1.08979088382390493428351770665590105528264181286918978419583081975355189127516e-13
6 19 19 3.976253896388142943880258306690760436444932705003234166838709646550413088530665e-14
6 19 20 -7.178404992799541161965864073810955299616840468271630811251409460206504184494361e-15
6 19 21 -9.561508502351063931920302557474539140719410722941271538432213150578431430059797e-15
6 20 20 9.445537662249837626854876518824154678064081282595427624398911592216599322413957e-15
6 20 21 -4.571204779317542384937396817777509228047015379111304237982351772820323999919843e-14
6 21 21 5.910587060089586563276830451891457900666093805900755086113516497736396352188407e-25
7 0 0 7.390637178435403864000087467527883389857059411557010049026065886704088758037447
7 0 1 -4.760466040661542547064108766110130448811070966772301576926628087723421608736534
7 0 2 -0.1839734370587129780350988861280733192862104701822940547859765760820694186179127
7 0 3 1.676668112884513953841620156848864536209682879724446723083930623991485218574552
7 0 4 0.2018674402997666720379524308598562471033723865116802278574963505728860787010896
7 0 5 0.1940073465310054912233850681113183073712069344899056355423111642409998775657203
7 0 6 0.545425174934838001916560250723370565774308763013614059941562959485723316441236
7 0 7 0.09391194097128061369563172421476111637611831110221786744820154335045484162866746
7 0 8 -0.2527822215432313507586817755136757806921653374229405537495298223971386891641712
7 0 9 0.0502840328481880177089861582038829355945031447971027213200545024072929508854508
7 0 10 -1.349675858859877379968735210128163596243231965843970366906073085042217868202898
7 0 11 -0.01702348809137637376752514547620099747491125125121893378958393149817413452302965
7 0 12 -0.0001900901999171941255473266689360034967815580148798885610146576787745353593789836
7 0 13 -0.03394534653761878337023361940076242871004820265424197181851818468774945833073599
7 0 14 0.2338199289101340855367242593719883845266346967525506854601229531253888000873352
7 0 15 0.2521511109306017221986344483955159235956036523161500017136088474503252640766378
7 0 16 -8.389090914008419551286978190229007210093170229700324042739915099009172920820426
7 0 17 5.352894213456060465399255775558866468388532256260268702581538779168569752256632
7 0 18 0.6392767655108983687236137094809576471592281052353018815204461809666825352376113
7 0 19 -1.116093757810376783070992957251324124273358824045698406653076658094367135553184
7 0 20 -0.4011718392782532298918206917292439452738265020252882559446262695227535463617076
7 0 21 -0.6076739375528562328351049421505550371410840681767763197824115360469149076480616
7 0 22 -0.0438034154590768672724593619768457737430430362756372666418420581030194192878724
7 0 23 0.05045410144574231638013469710497238348963260553082679581748846739649605508975821
7 0 24 0.1424931624838599153007709120316041827604396121712247852129348389436628919540709
7 0 25 0.2628031466409653476963762765542161887529941213264659022977881192798590384044878
7 0 26 0.01776646975904426801272216715196962319063423798609534755054429528360286299672987
7 0 27 3.676226100571546511557635618710001932178849376660459461264376216014958601648317
7 0 28 -3.423193621445374694391438025303120606081622762613518701455140858575819890515151
7 0 29 0.5936123035719992680004913517620403945204867388878311531871357056704938321572543
7 0 30 1.909983500941479907576001233971351898521747611910633413283166444005217901757041
7 0 31 -0.04068257478061465973027132356647581477978092268180567451511420765045058667405896
7 0 32 -0.2343643378599736853815159966902703808867321892554879841074665680863250886957866
7 0 33 -0.2343846411715574541859122812435463004049694149784977116925871013315371951925138
7 1 1 4.770098921036725076849603618799640701685724215667077859950710197936485104292729
7 1 2 -5.812628591444772121618166283277747904871339610220472913557241001177202446509605
7 1 3 -6.08861146338404414649479694910880697312489227062637718959726566824198263564392
7 1 4 2.526096497254240036904688021281358509811781227562470734724053141776365353230641
7 1 5 2.149793920240593855254003190116492219108150493776851930623695694292144951686069
7 1 6 7.162061476616700127759689365169024069365039508225426820045509235440785925999122
7 1 7 -0.4770644255142004239747394720834946181034688463605624806177700622235494412227065
7 1 8 -0.6343465757994362049792724174839054297058820389732251441226827186646766597955166
7 1 9 -0.6981609857620568243110974886206683307231553774845731835288696536083859297720416
7 1 10 -5.756500473291907727341848038789931789598583313708705270486785853753599818703736
7 1 11 0.03436709784105402527391664679951805251228202091282829278534284109940233658835711
7 1 12 0.04723088995603341989495036626733399425325613512074746267519030922790554927261508
7 1 13 -0.04782196664018679912741388712564348715044643680267313767026103127090771159056065
7 1 14 0.7548707326405076550400965714382711081011932815394591591698955440981917431391449
7 1 15 0.9487206256820225617140942726376446675736944560415464082114261813699591007658244
7 1 16 -5.843684561994290687214351892802129530774357772318239780182503258748896785454703
7 1 17 0.5619350998383002518734735060227994049944458710654546901793969019271949931657095
7 1 18 4.581870195487950127209525901246092029582111228090504083475334691877545106956421
7 1 19 5.819269880078663581858122636370541988833327025317102957797769407832512354503696
7 1 20 -1.638052945241861113297810459487171438875529599037998876347270396896373559092338
7 1 21 -2.713288412134921964042979760183378533351593785086525526113148260234575785059364
7 1 22 -1.917379696919883300948720500879975836407617300172179365187934988640870269966021
7 1 23 0.1345532080203353406857176073844944668235644247781343456222170402241763340830378
7 1 24 0.5147855949837607303864595489302954284582956223463902873496961443684834479708607
7 1 25 0.7424065253283995800772948309356812294898041004374308439703582195329149620816229
7 1 26 0.3640779391142411945177594216581015357948178616647449597015878996254226667604819
7 1 27 6.650546563222344398368270455131606378119338142443985299967023074078396339937883
7 1 28 -7.415568394445416947607300111636388419954503738206869826479204351021486928638292
7 1 29 2.039505691714560854980330236603287247077341983310854572198706548847485121450999
7 1 30 3.745734429451300412105652303377225867345876317766349919957206664381438112414368
7 1 31 -0.1527628195924450038628697813908152070725893449198279628111324409624152012369154
7 1 32 -0.6316062261358313548043997469083271051717895724400762723636460078115071914584151
7 1 33 -0.5846426865677813671963348509795431317788765923936507873610372913367531476020867
7 2 2 5.951609515338517385944352025722127249018365321038035900381019435626435499063421
7 2 3 0.9934849091398438235845944832668743849132032646055844839354180704088170727439107
7 2 4 -5.038690809034735050366775538160834507919062432460436181304706738488259928744073
7 2 5 -1.654651208678660037175625084008891150557687044390260396214463324141219616495338
7 2 6 -6.308578858509555763512988536205890913453995920706646193396772147818505611346497
7 2 7 1.290294956475974623063816302487182599700477860923265604441440325766256386324726
7 2 8 1.253359320159189523782718645291448418308272755011014930104776717940767993785118
7 2 9 0.9031344027750844531726357627821421814753822010254815058525120148898266812194428
7 2 10 7.383362454406838372952414716870656628941554016021832493376839260967632181951915
7 2 11 -0.1070811425345543125710094902816231940631259998199293458130100393317424887938342
7 2 12 -0.1736950260983225501052892654934093433244401747968769875754864532500685211710823
7 2 13 0.05272442267663190358751762308729877615887036772949253053412831133266782417906413
7 2 14 -1.020875416955159717329887486073985420511494145305943717747723753601249335597067
7 2 15 -1.503777197686408212688393329359249875028838055436054140262155600457420952004244
7 2 16 -0.3929578124596571753023432495908621115528315122247172913426025942375633732735888
7 2 17 -2.287279996446080349759525543019199794455043170456852849994435831282900665508191
7 2 18 -4.429971770111472244605096068855874973809111166950987735799410903108554229892894
7 2 19 -3.567477944144690076849159267443897810199056905114694550723524078602055034814961
7 2 20 2.282606019406945304140229859762041466856086928568750681629129236201136954171416
7 2 21 2.986027475205328972576708840636205832950146755552870801949633807848497842319727
7 2 22 2.280437303130223013892902504643072834219647568611463985063319288636255490958305
7 2 23 -0.1476776950989155758617642691358697821995321276188849165065582147431224635517836
7 2 24 -0.8148307418503388955345381957929324577976149187306534857230311218070043576799767
7 2 25 -1.014126804093614610875015254699930826306373825260247775034842182033237229840397
7 2 26 -0.5054081037367508957517890668547367108200420088059909771562149240089354615934778
7 2 27 -3.280764905585924173344120026286074179368246436245487182176158763447777334936026
7 2 28 9.015460125806474929411176088882893296712449832001612122727095932284640172978358
7 2 29 -3.368088279953753620018194661763857747443593102053223534461029856846310164163336
7 2 30 -5.842519926992763184822048841958031103749400773364851334811099247549704343254082
7 2 31 0.2320620061042277960388742866385925238387872364389970112679856412378993623242015
7 2 32 1.142680249095434047660897168876904282871347584864236672783996849966934124260075
7 2 33 0.9983690939496573169366042625045131642087960460980655455140896582190094548036299
7 3 3 11.14919411917053394786192634800262154425083145153137475176600240914142938885451
7 3 4 -0.03197584845219268018622712525826592288415191952438055208556665991056500131503133
7 3 5 0.08873524188341308019173257312543624441289310653372194257410527378924972211963628
7 3 6 -4.788608263243687859316064762873154950069360493976927643019649127577518342085638
7 3 7 0.02324664462288538241159247793543674515620932418909906888457343953461022447863841
7 3 8 0.04039895276641134741506438732457438733073606201751965113194523756991040015570453
7 3 9 0.06718199610702451675921788701258030529285502500517349195745454926268867603057207
7 3 10 3.678122378867243515597534770570163316796533361061810474076002459862465524426324
7 3 11 -0.004644990550084554286948113415286235941635180767170332074800882268534823567131443
7 3 12 -0.0005581954423927527046418422534703780546294550640343891050276244734521471013912596
7 3 13 0.05516404809704289630860370410393163317243015186556876349937278619555228515839116
7 3 14 -0.472730430667595567667526161680279263837833571073099087091800079942013378686024
7 3 15 -0.6210301412235188712255709050099862291327366678037648027251372338709473730394656
7 3 16 -1.581343786364669620844064561461995533426295775289393139647882675509968726201106
7 3 17 -7.712464699486218801130934649090886809767469427277914295970827220925091773763496
7 3 18 -3.143083310923193438591653268866883094487827593511641508815486349366122196910609
7 3 19 -4.249700493706800367586020150702230271068518856685858895241252067282200312421654
7 3 20 1.007298573244499655022472117965939960278818410357573359428621413367558434772839
7 3 21 1.788145012461648392201344977342346932990011805951996241610476470899063925323208
7 3 22 1.296828105996720751495480916210409229953581174495689199020710959206368659102685
7 3 23 -0.07013667584128024625919485446561264832153308415162439509772154391347871321761664
7 3 24 -0.3370039052201468320388987445969892628898311245550014426392334493001721708237456
7 3 25 -0.4474732132210123880816410248306303779790960767479449812862313579962952371285311
7 3 26 -0.2741793267647787135621190748287201576966686868453108461223764327658570474258867
7 3 27 9.167608311159213546805457075454629899004381420380674782830919590743285951380694
7 3 28 2.634605249510856323992768145222684969170323067588517366101906216823229660038589
7 3 29 -0.9230777459275068157887820625864508108584392084774951447198753069804045148549234
7 3 30 -1.74479742338970090126649970217933231603516641793491353797030775777585960145294
7 3 31 0.06614804504856124207407440487114773068109883023133188083297054408151937328749927
7 3 32 0.3520481104934569461511714853609090185273497090142794841360445641283518898215913
7 3 33 0.3468508144587401576634518301812660714360679791889269040179919289386748731852018
7 4 4 1.072978825992083078791315551593479207012762276968525601744752990539515806695395
7 4 5 -0.5029848127993452350961404534983911070606658854820732948024176296049333230588951
7 4 6 1.213217113766528833866644971143800114552665089815566528441942168936481106602641
7 4 7 -0.5830323314723401667355675362873054449259058016179799747038447689266189394113984
7 4 8 0.09685872769579326203667841986142960223645545278215037577473584193873885808996016
7 4 9 -0.02963157606254415592607461184856339671650144831987687302751120697646632027721336
7 4 10 -0.8724886454275582866178511903054767603621313993524789728593097552521224184208121
7 4 11 0.06696847362639400347279039675906521112859667153246440234867146119562242172083082
7 4 12 0.03377508978617916696905123948804355950936521428430677800641530937143853385963992
7 4 13 -0.01393769552115558512774384097747946856587401652753575157204819723082864347915257
7 4 14 0.08568571364774175706993282987716351102433372678824897216623062341606586851000709
7 4 15 0.1134594812453138139419019332906045375028770178898720843663489162459219281556418
7 4 16 -0.3056481970059854355434217687314134545520105617617381978967342940283073480093483
7 4 17 -0.125348307841583133320650552833161547338454681080807899557622131451222195686601
7 4 18 -0.7733369793727635308581358757387729868828847939665450308320457367092069406648295
7 4 19 1.611435545080745890113348701832162067355754821714022778656408048380882675461423
7 4 20 0.004732584630701727281328821785105329621478953992311205224050994480074829686469597
7 4 21 -0.09768324629100294066615530861509467512079897712904107101078121957304305168087955
7 4 22 -0.6209602496964029702474155081824932351399406869506273771024295349764941709014811
7 4 23 -0.006628156380247280825934045203290260365170958827339362910519583912556568493086556
7 4 24 0.05643473828087507077690554424577005760804037460187441591731169045769823880660093
7 4 25 0.007026917851764347579099033750024432014368949119382274609633353508891604650818749
7 4 26 0.1239204211856060094960266363978739101935900302538211729173773209246085710897983
7 4 27 0.709952050616407574930536682548810230111609041093869797207199116659278429907577
7 4 28 -0.6871324177115130171352329320074580887687045337976219329320617935105584813867313
7 4 29 0.6826792560714638111963462836140578126263559224603078806787051642356840195885675
7 4 30 -0.185955128462551122246624840703057463099856791971038376918624787654914246725653
7 4 31 -0.06965422153329313408801257032272727329082950964875685176457921981644628948496987
7 4 32 -0.06602327790933977196876880081648988646458915833527601719005534119987500890345703
7 4 33 0.01046093994029219555412470310726937269071301237631255852874304652308304753779272
7 5 5 4.563899750381757967314645093847945827304092001904011785134539280389507261433212
7 5 6 11.66274244276667428453744975151883600882847745302662047980316557313338854853089
7 5 7 -0.002072647571123945340277937586032129958005707451276400972313235601780847464922475
7 5 8 -0.03709069157060853670896469483973678065100742108056698461645187001828925576097961
7 5 9 -0.1635527234228233015021496097882169533507164229188001865126089737818759308345153
7 5 10 0.9929754667903727468175627611050561093373801534075977860412233086011283042440666
7 5 11 0.0002156533549817523004881192784165823300193967325656524464234697003918359825143081
7 5 12 0.01258611959293584103718748812463673908652683266193643122623776889723519026460419
7 5 13 0.03413703840909678187487068178976487164466160940324028389798029898713710165739221
7 5 14 -0.1535447548625581548896125456886777440124113904562450264857038864453179584301896
7 5 15 -0.1459500938735675549050391484522548777865455730900173282764957620230062598129751
7 5 16 0.9255109045128887798552818175995568505015861374730301606659557154642585299274803
7 5 17 -0.2936863694654866462355456383152345196377332192154412815270763195256564291194346
7 5 18 -4.99830933112254816638152383943914676996331928085016596066112775901446775908174
7 5 19 -9.311851180571262363552255087831275776464069665890453041700264357907558071561487
7 5 20 0.2374131770420151747035012232413669748677451595172953886469347253071041808116732
7 5 21 0.4819093214174789076814476008973283601149906028744569298747027210891478230076287
7 5 22 0.2309772256661327854771929189405602896457181577792337675862040783744784211648202
7 5 23 -0.03097084465580440504137762767608779498469276583088250357078507927320309766196499
7 5 24 -0.08357408128969053418819551513770392504393295802339173032982276111960105353628069
7 5 25 -0.1453289863087208892807992364375768411297311781438074736363398341893340053545973
7 5 26 -0.04720861224780401891250930256761154386077553004341591424698443272320793683036563
7 5 27 -0.7465973704084627610776282377087684847996952616850737844197674474053158438617579
7 5 28 5.29882455877221455828009555472514436228898212750512086254012078719433027382023
7 5 29 -0.236562276760270127723649242126623993703636980530447069464930559414721907358787
7 5 30 -0.6475572117420449280199495547028860362718988060248155086311693593928637974407016
7 5 31 0.02641370932412737462285191475024928489725883938745364475321687457948388594867381
7 5 32 0.09620338066041428713962011334401967692830595540857011146580645026954216462101682
7 5 33 0.09874148162576353599252984588464333392577004430418032217426587683322888764055467
7 6 6 12.96630777935051515563319045099308756293033022686622680372895155658999909637434
7 6 7 -0.009575393163718717202120837727620638206046383928945596867297834504728571084492933
7 6 8 -0.008922294444841082894949531683178200401237316641918037572237127149747298710740065
7 6 9 0.182172768544011775296049866788478410980345319474016812355011745328913444066902
7 6 10 -8.618101375949724469701383938010237502255542165058769916320479155354800398259322
7 6 11 0.005018519357862723124437602085419897456934322801122917413538594974656597463384327
7 6 12 -0.0228052074789720244875462832920326874923270679689605496760785591605534483650224
7 6 13 -0.1652553765722810701905734930390414916826137451785837324955990223844283389405951
7 6 14 1.152931346931392404872642978042221005995087134734545284434631086567241327156598
7 6 15 1.433513059889543128810872658918967268981477234461019031060771182053337434853065
7 6 16 1.341512275117045392843947590881910334793415031167685608961526712332066726857405
7 6 17 -5.844597126005037567180075105207635962439958691573838199776870631344156057955416
7 6 18 6.542711412797630983733813461940063270284668012335471137673261436563809067092795
7 6 19 7.832767073418325722996460929396323515456473047768508866805956318439889653585645
7 6 20 -2.304129794752582700625481925238236182609620740087497525917681098257348161515711
7 6 21 -4.226959772012236900195995606752688649959199677450083270324165330255254497229784
7 6 22 -2.789470405230388308032607785001170818136711281955672904341302274480315261479204
7 6 23 0.18362321667168037612608026038147082708929804142159847254065422950780652803508
7 6 24 0.7829359091876240525567120098367764026542420192750026117088160554786148597061541
7 6 25 1.102692080703156931096952427092820953849218209096388922343818150986421698407817
7 6 26 0.5928098982749823375747756179594006526655981773771523011918619236754569036660386
7 6 27 4.836158429908154336385099252105793189120000240005608006272974197423614911158257
7 6 28 -5.976086739714443157646315934148178741393415180332833142708376309344856549825527
7 6 29 2.095934103629745951774855937702490870087959077415990562191882280532039528415035
7 6 30 4.458658995652035339812899047475795489161405487150279104638002506928960879804169
7 6 31 -0.1635670135931159517023044245319410887592199648623917383856395209073038031909329
7 6 32 -0.8336935699256874072762896809421154425866402839843542622368584397338657931825334
7 6 33 -0.8407031616145607912360970409595666163158790552814683582516832137847288354785987
7 7 7 0.1341315159180000076740039515953057408083586521158945587125658376956323060582807
7 7 8 -0.05058244201573900067806204136785614111429175471966113777216429285521116244871653
7 7 9 -0.1818661264072600187702277119404555561011390029302707946029588255373204443930691
7 7 10 0.3182320490136061986829351250944550898417418479348907213543749061907130504202173
7 7 11 -0.02216042385945216819635216068598240953918625245550649684828413612752678887318013
7 7 12 0.004823821210621463779835732275179767685364135997932324580173364840560099872987068
7 7 13 0.02355455472161934717772738531449874490219003631895985577972690036488105759600717
7 7 14 -0.02954331475559536638470967950722192050279695052782069337549326027518945307657845
7 7 15 -0.1297857891836985734858038213826683084905375193991374107199407898426744534377989
7 7 16 -1.607538129153826558703393064305044669088100856724794188185917040684859514164754
7 7 17 1.274433356145770052028430902810895344636731162986021490892075877083485515537204
7 7 18 -0.4799386114586724574999310351227481181082691136830116677033281200979059077096513
7 7 19 -0.8418492934550958289535023988648625562610341695500015017256170929355531690643509
7 7 20 -0.1352515581648033698101452052964107082971061225144743061115357915538368285361631
7 7 21 0.5080650112299428993511114390322963971938608268278009546710895819736952955894266
7 7 22 -0.06872655037580726330693660732429938510355818973818257865539224662161547927453751
7 7 23 0.02889105495935076769028123872885279677576857683850465650995912837196833038199685
7 7 24 -0.06294922659412783935827254775160156541321701755463049216445124360813783083049502
7 7 25 -0.07196229394314780075273653555472222107880048537854737218600513295773089804562996
7 7 26 -0.03040108954392744714534915216031986797109092760741775606320560704909007785714687
7 7 27 0.8029141367061493734457089434362863233333049147037749549961885633430293922443585
7 7 28 -0.3406745542538081333961337442363130259503183189184913745574468282662797450547294
7 7 29 0.105163846067272331536093150009286740169304608959968383755874178370488676523896
7 7 30 -0.1527126115174312691653409211890563816991584351980100096020456943933086315528553
7 7 31 -0.009338678089803169063117361790706615820015636838587229138204861210247939969740116
7 7 32 0.0274276595886901974088556932835959695714790692080811043291682400403112128924051
7 7 33 0.09938469963977112634045466922234844051944659151884919988892625762597264801145297
7 8 8 8.399405942041974818351911656320363938802017903335764947260556589865537776029204
7 8 9 -1.568585826151187050134864845426905243331588774017880062099374929523331513756558
7 8 10 5.281553625179822180715915878291259414788103313793086783432227637662150840093442
7 8 11 -6.164858862896547000429127159746113941899224724638694977490542277596850941944753e-05
7 8 12 -0.00326445954911286704660865777274441506247741848181723111097744648633396663746487
7 8 13 0.0005560740340623575194693528378266409103978210255302388431434821172858015210739735
7 8 14 -0.001219352810676817642751100348885934310512206060167200863179712219152224024189454
7 8 15 -0.01529825295838678024540255078766060258334535749131262962530335752995572257216156
7 8 16 -0.09047881961712884388681641849100208592983797520722335010515295923827488546897509
7 8 17 0.1058042705940430467230851742129443189814110436434144542748844124268750655147132
7 8 18 -0.07686968265323885821839266846917882643755409228660708194435952291461165294349191
7 8 19 -0.09322653733340610303304319255409016117759440882643644191746105707629446084465886
7 8 20 -8.367337070414777948117644459744620972720304353499611973844203324464901672223519
7 8 21 -6.790326468993611719425967975020990432740058600053834254789743114677219962239371
7 8 22 4.724164187736114201440292619101882436147601567225379521010323077999815465697132
7 8 23 0.0009868359910195175691949344218013444158962942822193202950599380488948368960225335
7 8 24 -0.006104980671907077328362054548325293313996491696245103524912730478911854399236039
7 8 25 -0.005321147004777751821763493162663457267452892128097094227680818820037885358712305
7 8 26 -0.003222567540420238752411382028896517868153090815973871958310297342217785836938433
7 8 27 -0.03213544879464336455529971643890060838795397451880728754452798066824163494389796
7 8 28 0.06140475566776428260857589574607437240938303117254533791117007284316028440607484
7 8 29 8.366834327473958485710638572135419725734989145927395781346600793322980202193061
7 8 30 -1.612355329993726426402057028870956710541871734574563500763809159481426074469284
7 8 31 -0.0006343323210978750698073620048935995251102674323258379648970846871304456332140427
7 8 32 0.009286727741761779780126144503821189292108797659329029385774403342729213051936983
7 8 33 0.01207568541796654149299116875876408471519226339721437683490776900543658009195289
7 9 9 4.521000754724832203095098637829110253805559757921637348611539529327584331863762
7 9 10 8.91603254035127060094781521104439468364087888313809584265621047273535475951304
7 9 11 -0.0003644286714329394234437958801269440857953973561142770594144169824979086020642255
7 9 12 -0.006169847925948037127663310826517403679813459198364612709624437611149726116531219
7 9 13 -0.01621275552012573940132065418178608539314322937255146213129221197732816654984106
7 9 14 -0.02236372158200846230021991640770015769467956479128295800185269174819585488298282
7 9 15 -0.04452736446514800250993773668849016814566150139946809171824225575198421834695419
7 9 16 -1.039553382521386910371427008593880532409480096714151662313346361750403365322959
7 9 17 1.048086779420699702805980914163138773990954965441057594016436743568338330761148
7 9 18 -0.4477109310092162862312292609828599746422739764743858333490466197986862365639509
7 9 19 -0.8732368723754912222867329941540567460953926747858249734857060191023280738379546
7 9 20 0.144676672973609228304070273358057094550803352038059180517366566526483904373043
7 9 21 -4.237942629088908117726785087838193087596605107140885509778536009955861225333374
7 9 22 -12.70285685865533020483914344783001264858030095259950748594804554690838383446335
7 9 23 -0.001815291998585009603660249422964818866946116358476481027068439445721559232172429
7 9 24 -0.02500291645415467521765758481247824718320724980078159614216993136809509690997896
7 9 25 -0.00455217468064164904737814531003536430613824917759076283231967392665538243626019
7 9 26 -0.04959177775612832751141063890485273146818464901178621925241712538264510850233819
7 9 27 0.1234569516508295154387392580129202138616130094424163726588688465633389373359804
7 9 28 0.0371644427797434617991025530947279528980875597845501869083703074209433985682364
7 9 29 -0.1006624769711214329434030214019703743461251094761079148763897105829778850471064
7 9 30 4.42311241711392578272422948847390746236557125798970869257699429288392315287806
7 9 31 0.001715361055216814606565392998774495324339644838277093293754578663572686303262574
7 9 32 0.01670410628674404068640080713191229834197226876194938489749921783552026060373111
7 9 33 -0.005064413290980325001472902216362563322523146643811875000596115236334523463033971
7 10 10 1.146258984094793901399069256609850887142650978110639685698965131627488547549561
7 10 11 -0.0004134432079861521855809397758897055025387384866206334561557039879783115509592785
7 10 12 -0.01478716484405286891437644544841357592831989450536802205643508504285467134939111
7 10 13 0.0586378251024784731642635159965405268574526268916559699389645033865269175182302
7 10 14 -0.002608357000895653398307263116883360888327445913590865364476771264497371991140861
7 10 15 -0.2284134661602847766079116718025620037809697950937734667343090911104861334676479
7 10 16 0.3698695809389436659962183639224020975441769826823530674022726814656798094919788
7 10 17 -0.0410781196523760856683670287108337990016608916977831144679505337785099084306655
7 10 18 -0.4609156099012144789889429846881861464308612821073058673974542798254240693460442
7 10 19 -0.2688826320941900318300098778190577002893915713898518022916220994058996529599991
7 10 20 -0.01564574114575485019404930828539123584030895075320811286487000902029494299061179
7 10 21 0.2922029440693791359195765130314204365568673409723069469317388789240129927302843
7 10 22 -2.058929080255589348964115441522246242397839869497768475248938477529559838026791
7 10 23 0.03787442561613716863417532257484587236589517030560952598774219864375613124583795
7 10 24 -0.08511996052558802228644444066801978478740300324110349383030098315165676502595293
7 10 25 -0.1473066093122320539318976473962053567860104172810617819490077473521449990777318
7 10 26 0.04718932765458777188118481064147298342326990849593622986309968908580629297527102
7 10 27 -0.6919805560179737515670053297535632353832853545073811261756639832325999182024058
7 10 28 0.8835174927346363415261474141527306789776267177335886258429114176328518629723504
7 10 29 -0.07816786775770368640039463785122240118895709112067544652827871686478277173643604
7 10 30 -0.5808135508700900482616336377036414485654091280965634224566143090740839109248698
7 10 31 -0.02985001306450233133958540952787697560486051044410166293387180756912216268768594
7 10 32 0.1180512973790058004603042396648656709682578487352076807472693340606845072426134
7 10 33 0.2756027938148725484890964824440349872042397036514941404935516994335967718505385
7 11 11 0.002498290406898432226199572600954892322672620014863143626918793100266420302959255
7 11 12 0.05994172395078564654390390843480275984671946072556764515752601429937411712020715
7 11 13 0.04180307750198629661804466456192170375271604000754388911618929699017362101529234
7 11 14 0.07862248601261189682885769436112948472315871705896608596661388650366815713580129
7 11 15 0.4384173759392618192120467901987628759683855915861634303489698493586235219209033
7 11 16 4.563100299657172406272274801777905868915859146945206524593700876329616869271865
7 11 17 -4.539604657426748394991968317556805031959339189825874021070999278590370632898459
7 11 18 2.331260799007099446277828306923943273585156000530172416268651378202896895750642
7 11 19 3.869067480875718095620702301845610297503851753057714621893332268438963972601479
7 11 20 -0.7715943622338196368704990127716133299215965480288105346427153526289923290112474
7 11 21 -1.551326067874221580123575150760435443172892533704796937275041771575736705906887
7 11 22 -2.933548371740572750307910653212045105597124078752063114579933025992535091923512
7 11 23 -0.03126964280349144459414315462612883430952442658327610730370122960241514233587162
7 11 24 0.1954333541452749862939827634064011854624506954647346540409457303000109516896259
7 11 25 0.1137220904846586014328370966767090496604782442060239929771905927847012722619809
7 11 26 0.2243252306662386623410780266322549659013813553194421660233338775455518000569597
7 11 27 -0.6612157424786601524609184581349938905088704693689905970604342129209213969067857
7 11 28 -0.549391047066258117833137413348179459072374324196166971462530941797968481613149
7 11 29 0.6091627716159875820535181735379287584169789865398530831931220111814295610751218
7 11 30 0.988153451831943817397994848662592002071052648140511984809637806040743565107244
7 11 31 0.02559950137838599832707800598434010658304813626058048400450894614695043080329703
7 11 32 -0.2043548049586642148580406236573772085496347878022817625397052402663024085077436
7 11 33 -0.2140921452730231568709687635665079100670042357787418218295052238181537240144334
7 12 12 8.484358627727284565726871750670856194502332024885024253303067628605048615497447
7 12 13 -1.862504304590695653317378701940512253467542416958311746768911576228292619822318
7 12 14 4.758955915468696686131942639027512566765080983396257577334560251623089816305852
7 12 15 -1.241161476509380526026027090461480453089810690420375300225379926543668958379254
7 12 16 -0.008304227365973094104592759262616822905032478985910211932508143155159662027011499
7 12 17 0.007100495179284185136928456023789383977721395724833422974781132699985573496660546
7 12 18 0.0001895090120367750118832814983087365311419684636460688827261091202227295826713185
7 12 19 -0.006195456041939617341059576073444399144518091680379648696141438146125081624253514
7 12 20 -0.002421687872823390100023328805819242667199484429686862862692328976055713739778046
7 12 21 0.001286920534422705900617144329748606962553239021841672603153452159892816947439652
7 12 22 0.005926063808818277832732006224405524003923406315723106511001275904013096156992699
7 12 23 -8.484000647957703979382564057139722575198385696192115324943275754387369173295523
7 12 24 -6.621640845339702755510276868741529315998970160463469383573780957824450099594147
7 12 25 3.724681048974203147389864632366012159081196354982817468668806812431659832159988
7 12 26 1.241195832278006215981870501603838233884459371364974982127758599689996430558208
7 12 27 0.006007635209073776173396943365433406446647198079101284451397067958684490803607852
7 12 28 -0.005964770180623382268810189938756849999134536963039860783236109037055195226197618
7 12 29 0.003232145256420423944828241191711629740075099816532657020237858208155313252850021
7 12 30 0.002453066351329393407599967529050694281641055243933016625377599338859305320093019
7 12 31 8.48396840250040292265712770690984949127745029797585622744287199203065355718685
7 12 32 -1.862971656163220695661258995993380503950657301567060632076122678666726538130098
7 12 33 2.482357308787386742007897592065318686974270039959764257223521537343726513338863
7 13 13 4.781941796362340669045220590474275723527120122411546468760537208160514202117862
7 13 14 9.564312225056797760083055238116877240704353468793516876513027685523713532345511
7 13 15 3.187677423871748366194745897295960853210633853570396108404256164083571457684209
7 13 16 0.02177757821614948881221896808534762440837962193884744695019611942840904287650502
7 13 17 -0.02347183309490136571417654341220898933527139786982100356691957101504432122089204
7 13 18 0.008780864565476699139940883429360489787115038256091182293214234535331744254547822
7 13 19 0.01907139386609606577687991455946005419858996239554428427592671626341932690817365
7 13 20 -0.00123755051269954142898987950358284997674791622768661688275777172753912636808519
7 13 21 -0.00436764735752405984078091378228522022610505157271335708438035032966337093620773
7 13 22 -0.01058011605314078933175458854355769246293074697105984399777124486029473128924906
7 13 23 5.761690282725921746700222503921454434625695351385885728188592873564619301810414e-05
7 13 24 -4.781703125694604409543102030451848021595507827552485868969916199758426123060472
7 13 25 -9.563293997290759478950103299472506555440482122294162513644015997660304135434382
7 13 26 -3.187278377412371383501745794392968865776148493876226647265152940509270891915934
7 13 27 0.0008160891924247922590688431098288346099460048540792171721495407572223178832690022
7 13 28 -0.0008849650538085539696032697626099739703965646268944209570709163100170931792941739
7 13 29 0.0001968459989054212220650338256945155390402796290377354665721256963933549573667107
7 13 30 -0.0005058614357178772163168257808315858148039224704911296098314355484002725035684151
7 13 31 -1.141336524429831015195422496855167836326003039331243138823242897920638632126048e-05
7 13 32 4.782034858139099108332766504981680976660359127487401631911797785345745557111136
7 13 33 -6.374955801284119749696491691688929718986782337435233337010864741138406482432721
7 14 14 0.07754686507805036509881847822682461993206893403875612407873750475250239935419247
7 14 15 -0.06831803407384652671302626366654460691954730085279875228389921546349217690774372
7 14 16 3.147095902509642854030462091751544719190797910506726573183680234347908465860475
7 14 17 -3.255190236533773588995198255108233130809285736661566558107181863328486096447928
7 14 18 1.019977295296689947187364273169735919758600088685434310905085647197362812839549
7 14 19 2.666518466141289676552762992548554513807447319800472962284672712686695229367043
7 14 20 0.02164620906925538226251884609716914969405139702085604368399945619595214967788267
7 14 21 -0.6017871211124307080390455928656202119301764989696263537017961705292848452919154
7 14 22 -1.649959278369035752444966992437780668946304754089985724687103288530540985980419
7 14 23 -0.01793696516067609688536197140954738358008387296567717584346107537965538439531094
7 14 24 0.01333255468834779079289776374337885466774271454492045628585198205942688190036752
7 14 25 0.09194764472749332502620856827861384077005949554267306667119191784369195162312618
7 14 26 0.1128808968987226303892729500581184929874742639973052714393464122249797335762108
7 14 27 -0.3344422427373702807895535477519842359862330797732037338417290552457620033019761
7 14 28 0.3178459917850791644771888478793258871290300018581638422224638445103617967792226
7 14 29 -0.2021224082052621670553605627261112405641511752253042077679011358670981672403766
7 14 30 -0.2308601088670084229458630785964330285619295754974951238022776877660361095161019
7 14 31 0.02574260806915099951374196522552958403579336758447893882424646899768629992679634
7 14 32 0.04331211975825877584207043230495004607175538576080101843939917551110287786919192
7 14 33 0.1811989309725691571022992137246630999070215654163316697430993325458386261238815
7 15 15 10.20635864569095630595387288441345058697241798048620144850059858736353981085937
7 15 16 0.01326299220758144937079750785956728802559904836848907696008374475557386933446223
7 15 17 -0.01193598368180844621933590389881766131486955493790990756686556522928047070467445
7 15 18 0.005664711728294065191926884580371661355800230671172921500862689109740762371544473
7 15 19 0.006441623292235889543734051093816741539360129358297447297933439214768303179183745
7 15 20 -0.002215547391879188332174832648791731526648030301676932788422594415960512609616335
7 15 21 -0.00163939750713304690863239158898987492385462718405758525924778590501740733178136
7 15 22 -0.001630953821217556327084425689485046200436618947473954186697363959354485714483852
7 15 23 0.0002508596195661348448802756258945409819549648665234494690141963939783493798794285
7 15 24 0.0002757021369347881757683937365960909737244814896326437959026072859157806315750143
7 15 25 0.0001638232630234642939828665529547278904290854977774413143858821380387710464011433
7 15 26 -10.20609064242620697501550095905411203420725257620740133728553602064658447052776
7 15 27 -0.001903292171137350325041513779044287943377747296942855926028051998909957269321286
7 15 28 -0.0002387482208161691281810115273113391369841117622422412759847183068516587215276788
7 15 29 0.001243572968173150053339811453819010713339000383127094766853301554288067822030577
7 15 30 0.0003887992050908832582013139319119749215842265260496315523454638960458489692879206
7 15 31 -0.0001858599068610632908252275535548982502435444267307532188561815269449499881272478
7 15 32 -0.000183990836086306255711603783162156939551822566044130604183005891417916075480759
7 15 33 10.20608481369403692108179698284901468399339691174340906290013247714284514128965
7 16 16 3.797142006021170703420252914591811380294671771491209335592049387840921863668543
7 16 17 -2.695681326091856812156358268747164503128942370104039909595757734447710952444781
7 16 18 1.024279340111211155601846305116875776953262631899526211964463461598993999030639
7 16 19 0.8083320958327261804188436034093871786484092944034597894699100521672667313929932
7 16 20 -0.3404942076531139235059011174063423040794075805430083254418913354850124583664288
7 16 21 -0.2345265655298668810606145284544099745266700875310175566000295607954068541522474
7 16 22 -0.03396522271232686787567700252775534651112953309941407524680543537756132979475835
7 16 23 0.03710070665791074376240475644284394432529167178158471296771042565272017130780127
7 16 24 0.04421006200814827537663827222294807120878227836264042248166427464273591037670749
7 16 25 0.03410225940152694442788462289926453490305138087254248798510276177410115129572526
7 16 26 0.04656603929230658824740969190976207110646948302575533593063897983503162283546925
7 16 27 -2.092837580377186886251168518862201389521646088072896665335035784046543039195707
7 16 28 1.136195094604064027065262977585221929458538674745493326394487335234741866777193
7 16 29 -0.06844244223988128614645433347747956854745530737394420793383082969381467088426701
7 16 30 -0.1902919956741548262019707025785811736601277669094248296416203303073947325133257
7 16 31 -0.009835134920637410600685631741897868932535058922058551779772861917853692384431749
7 16 32 -0.0124695697764434768801875924641947568705753045563446270275782960159644350886892
7 16 33 -0.0603810747624066645863736773923151849812655871604285341538964558470181021752124
7 17 17 1.075033131029625079101783254207783839585167616579801706870016061822640509662885
7 17 18 -0.8902275439518522497833665852029466498970044777521418870024884640869427671576076
7 17 19 -1.543364284117315963310971708673147859330386920236850341254254412547114163372936
7 17 20 0.4377471404340172318304449425195853054549498657089761492845644697959878372493994
7 17 21 0.3498697248085207772531649183789990767041729481373817539204792957296490427116082
7 17 22 0.6450859343443641023432939987654910990330059001194824569506294460451753169354027
7 17 23 -0.05172871332160675683852198845573221727516838182208593622983315935556925646631466
7 17 24 -0.05173312155774798697887581347663152566195843980969613724283900668972079651738471
7 17 25 -0.0190703580672288105813298120736792263671405159877099263724475983024047393448705
7 17 26 -0.04493894273980172743952059703041363335682783272676949915670833528032991620610535
7 17 27 -2.306276793877340932096673093956516578275129559359165817962936999511749348483848
7 17 28 1.794665071759695257026271785313486037985558195031888107170602312307988740823234
7 17 29 -0.6324247947822641674339515076683522233193574490476957849822629957663855851269967
7 17 30 -0.4493616432655344166214405199382785403803879528412354295240329761984450987068122
7 17 31 0.06462596895413924988723919816803207157631653188356891983850917836692716423143687
7 17 32 0.05990364310540496800065357027577094230549476912245613864204234165531390212595914
7 17 33 0.026842087012741702490697993644064582795151735699282015615006399907287627280742
7 18 18 2.162701046251149684239582422542985551794927522470689606681888056982901412857683e-11
7 18 19 -1.918430182315841581824449663462590572157803600079139359069903070031285599309615e-11
7 18 20 -2.227093199635473030488469112437211637794896407037278625671716278895568328193128e-11
7 18 21 2.525107070212741513850163530462386431811801077984959565846504040957551299743575e-12
7 18 22 3.531693731053116936713808599300288119498525501104456075698265747606853330726147e-11
7 18 23 3.135145540886005768074256110557755576963232824725742484438998784795453805530394e-12
7 18 24 1.702975691746923171849419487426177941949515146314559936921274775822591439325119e-12
7 18 25 -5.938855943826650734534396984829695349460371133378232321460395798612034687582502e-13
7 18 26 -3.279952055575952288483398638867715378679698450858665598632727132289907042045679e-12
7 18 27 1.425975971980490237909478425576402038569329486067625623785815194530308937432019e-11
7 18 28 -2.405126027439170161898268503477232720715028058520980001942903463004328434397567e-11
7 18 29 1.987736969958421437262372540251359424764705099115653971063336734701885282905417e-11
7 18 30 1.233978171284745719471716468265210257542228325293881002357699905424030803956668e-11
7 18 31 -2.741872195616906395935490224470356233868864270110313620732775690597731017668281e-12
7 18 32 -2.852000375092278518262912842949517852548672100116373771722576402876871563664153e-12
7 18 33 -5.126470515674638865559180855997821667555198179930753769368446041775732059332428e-12
7 19 19 1.191890501549872610850306442290645286552134131614841610028386824093174947940634e-11
7 19 20 2.538068381430658433829364283469457223935316592882473713575026569662888378727851e-12
7 19 21 -9.792117260777253789226173979477646747323008519667170970617376936740713630555635e-12
7 19 22 -2.433245247041554591628585359298554578858930642766337151367106973661090270385313e-11
7 19 23 -7.894562428328847571428665706844755122618976435146802653475844483808292173246861e-13
7 19 24 1.747326333910474406078508643232370390713480413289293011266735281054192267747878e-12
7 19 25 1.799076806181972644123709202982724781245013408427573677093701846375068801069574e-12
7 19 26 4.851095691653475287934569874567216899954926247483648995490847839150893722389979e-12
7 19 27 -1.248954639379327473286330579613576413322439223102327464772827684464945023777681e-11
7 19 28 4.727069671792687896826532196032131721726563657457601957138340900647003044195463e-12
7 19 29 -1.899232373312452559274341350151139315535828619545892754198735315655625139524793e-12
7 19 30 7.11298973146287895984668781988990819612538971696331913294320541442584060681483e-12
7 19 31 5.999784362898996659409600764725228164988301914218302649230754083568877471316852e-13
7 19 32 -1.530547585832247616412560342730292234908964251731717133887407454683120299480382e-12
7 19 33 -3.484495868118739795949566584121787650259952631430963098989812320678522075535e-12
7 20 20 4.41377411962236801820752985404512177810094203042649110324343214246192565307401e-12
7 20 21 -3.133931019356499279539914180968300378930740267176903174605720466235215277820754e-12
7 20 22 7.242167811846061239452898811801128726357445752233018031128145108479642935676577e-13
7 20 23 -7.154035365360640658707524702423107649298677932700208365097567301729238744002998e-13
7 20 24 -2.204876074007161292193122994544063325655106540888028090648973158292567460498777e-13
7 20 25 1.35940325932619110725111388702386846453070443620669674267723890438754731527775e-12
7 20 26 -1.413322656615239561158384230075343283994476837235385603169721612396432992988579e-13
7 20 27 -1.840288121639585374383270536860141688346242841951863753991301932028373923979136e-11
7 20 28 1.511973071702527954974274036508470529807183886577534179727969416041232207696264e-11
7 20 29 -8.288423385501724305030369249351240206067609346939160970104985354279406588288812e-12
7 20 30 -1.307768390654297078202725296912189238772267638657753110009201514216075497235784e-12
7 20 31 1.031851361912368901651810854053901196635526705468699364893647298919436149508123e-12
7 20 32 4.573000939369641883969533579346051150438693870849659302258158635015592523093801e-13
7 20 33 1.005852278499362361494960864264843964376755782284050674015542083558798915579686e-12
7 21 21 1.504229109640099603331588542102002475170062858038763800069570604270582971002633e-12
7 21 22 3.354443355628013031239854585379266980287859494935098867798487728182446380355961e-12
7 21 23 7.315650225064593237925301804311732128866967828886977408818449921618142797508109e-14
7 21 24 -2.732778961634356871984825268562808588885591594688471447163606195236165185172504e-13
7 21 25 -6.237878607263790604219305474464260203353823028933962241535145382501475463363714e-13
7 21 26 -1.142521592350924240777985945040891627305700114291539391130318747820595367640933e-12
7 21 27 1.107801706546484272586885080859212918731871385877153771065139251575790894649878e-11
7 21 28 -9.160206449186949623475459462775682591451660725467986720668008171689361694358446e-12
7 21 29 2.351740827906645452623029046796102431243229647448366481834852694333824127643827e-12
7 21 30 1.536316055075914588461213150916166884040973070382954937898512872328929025084081e-12
7 21 31 -2.629235295120142220111374312290905385701730650313960980953019110707856621552875e-13
7 21 32 3.710888398221167411011974028832827852588324003431562110855664824067052554602218e-14
7 21 33 4.000886420950251325479064687352145471913940150275184475742792331787470443002863e-13
7 22 22 3.088161896243442093803071187253811047867907665572473985543684825335997356363038e-12
7 22 23 -2.504211858941376682150749457343403428633473091600021927639763102118277150658823e-14
7 22 24 1.453061318929590895989100202384012510170622842845028313718397015437497914394989e-13
7 22 25 -2.769736074327380539944857041929402788476784240009909036732329883127443853171107e-13
7 22 26 -3.389877167726859136579896208677259918241157993516494792605889518061171581699874e-13
7 22 27 3.020469874658242005431238405105757035235521129515382396459386043022125117922363e-12
7 22 28 -3.136819814577070066525904537863746922942109321825557143489649231067908649038202e-12
7 22 29 1.043942679662108648606820121106386717980978282678978103110697067944941320933558e-12
7 22 30 1.500224157703701036324480061639164594954823266789352141260457401318089011188793e-12
7 22 31 -8.124391803413977083888873909365603470921343593679172985634005362715566311429768e-14
7 22 32 -2.121497509216553915265914620084244866828890677811604705076873605868562922155964e-13
7 22 33 -9.178999601397179973592558589267728949113694773814533780222685607683476716470617e-13
7 23 23 1.371558540088782652195542509045899698615067570615270189149966842884301534514999e-13
7 23 24 -1.680642216749471739341048289409288961886614577333117963324348990378576483132295e-13
7 23 25 1.089577155870551515755781099092859462498579022394740053697268133348661963429395e-14
7 23 26 -4.377861051923629779790964388723720596086809990267480044148089310525147266217149e-13
7 23 27 3.41213764611756201923854799331632571022814986505617689881176706170963545493017e-14
7 23 28 -1.846834857009046593375755577757042231273585408792379046497281794518045315254488e-13
7 23 29 9.318202041388140601676755086364208811343814543012788889627291316871490472899583e-14
7 23 30 2.481650945438860722713570895387268484161989149913748872005617918954543487771556e-13
7 23 31 -1.464835281937068291429038459869061416393472167401786366326379904274331163519461e-13
7 23 32 1.140205805109043590430700673994823930571610525838003270689996473306015206143636e-13
7 23 33 5.421038068582344902070649092557526050135896799133590415861921187186738898950002e-13
7 24 24 1.210601954511554076577088808935717186860551308936831398218091925948428983267166e-13
7 24 25 -2.12268186051508417307035527990144166271305177614590849408250426626839512293364e-13
7 24 26 6.742194904619774529487601254245785763906656089935213530638783941510128254943897e-13
7 24 27 1.277359119730174211362765605119729017011733499390604208101749702999423291487429e-12
7 24 28 -1.348312201556846994630878661482867421646256278855602617767174096925958006474115e-12
7 24 29 4.476204640529130955644788688081072098962453267668815896862158800505020975354754e-13
7 24 30 8.359326013380930707052876396535445631283610361277286360844351515979400635088494e-13
7 24 31 -4.811270020829845298925054278062503475025799876795389102499121229824345645018021e-14
7 24 32 -1.370889376779017971077472462807389971587776148204756060135561170372249272971536e-13
7 24 33 -1.463549023766964739844820656096587799060937486314531981813021607592243261249863e-12
7 25 25 2.038716285158061195290691363372266430447430168135975003007830436087819366547306e-13
7 25 26 -6.331998250921097737608756274734941780533380528231866363355938307977273933211433e-13
7 25 27 -1.160098924243062993900689758350256444551285935199721115087718812381337807533007e-12
7 25 28 1.369435716751465040191591675392957571235952686395842460158735969178032380012582e-12
7 25 29 -4.886428368654124937501403613163309250560855989141313687623797827450394813884291e-13
7 25 30 -9.567723210665107687100030143868966490303943960169382111103594098557252801268044e-13
7 25 31 5.20942039955518077022231474499416684345487470194965011731005348802253122520636e-14
7 25 32 4.937436917147939477322921800536921261717185988563932529702533846356539351643569e-14
7 25 33 1.57041626852212230208621447792276900180723339844803672581270640731945758669126e-12
7 26 26 8.336503879702767212203379448563867770064654196105278892707889144548347382442412e-13
7 26 27 -4.286549183938247060256473037417466153359186357824341043269644666386772761111972e-13
7 26 28 4.375012559778022552849229164814279256806713743046264908343700148954732556228341e-13
7 26 29 -1.341871034517483829678968390951810099482721780514411341560637335002962283487458e-13
7 26 30 -3.113869275622478133997119081222673949130833479198280591422887102073187343071431e-13
7 26 31 1.313212977880701626969156548892115785212222676313856466479985566653298751634613e-14
7 26 32 4.548054519555612820881536521126369053750127929817171667904583087241828226485094e-14
7 26 33 -1.237160190823415737044817756445379986355985549899502244014649512710881545319599e-12
7 27 27 3.412342097152251456882598528694559908069060859505162763613405498492251140789044e-12
7 27 28 -2.889583175417106741528057604600123552170520157238750809232674670370780619132469e-12
7 27 29 7.334564759491777421227222451561516148038806431270177847760743025630356300679112e-13
7 27 30 1.323378081832831617657552118735104777169683566797045067591579029371527018015952e-12
7 27 31 -5.522562273473567214527745670447458064027336935372944107959008232980366368157029e-14
7 27 32 -1.502643887885774389709959538033460847719135247397925003089460322988297477708422e-13
7 27 33 -1.660964604388908587450458205109899635661606021601372497797377411763954194737846e-13
7 28 28 2.617514030908203735487042410105884259071909751074309868598448443894605931502573e-13
7 28 29 -1.501857817518495267775329605750064024170664450368388125500823194421637643507454e-13
7 28 30 -2.991707446681265072974038620823288291510871090960375609357047488310149133737035e-13
7 28 31 1.502494316526517334436444877961177311192845977215650819098029620157700420921149e-14
7 28 32 6.134959996546819283464052667513089694550456979237980569440703492206207836443537e-14
7 28 33 -1.409168793746390654115409887000248364137718358123111522812756328508107922521351e-13
7 29 29 4.794878296242271505720491981551064538073660215130851384615802215989254887104266e-14
7 29 30 -1.167689157826863861878441343511592918710383667389036357970760030934726702209973e-13
7 29 31 -8.734145254616067431150069880463452061644284305238325899697651863890312048402898e-15
7 29 32 1.273493168795914262975078175686376041907696836355547769947942754500646239487965e-14
7 29 33 1.381470034419783766919999284023638632354785838912867133950182345672061503776255e-13
7 30 30 1.016871763045328829348186083763375411879250353794586544447203695495842131117385e-13
7 30 31 1.706109137544134400909049747749708479320732688357413460871396007173643667315413e-15
7 30 32 -2.109254798647555235104370026506701905226627525625971587538403454432043705198286e-14
7 30 33 -6.999218021971107874692675562196420640490098643278819556165382190223663160113482e-14
7 31 31 3.211065272331418538947799537771797426321203096307167335543700989952423588064603e-15
7 31 32 -4.737541013398895692106358105945256992215778401722331458176720721922539222984595e-15
7 31 33 -1.523615909142373244884102807248384982779380405244316585818315439088207415471869e-13
7 32 32 3.114916250950163295482520872933544759814851733052593779236804730923945669209052e-15
7 32 33 -1.519881587661551778843677744442563435098375642995595115414351982405836759925589e-13
7 33 33 5.404067624274255169740720547479916467192674237668564065075297981283671015084203e-24
8 0 0 6.094249871862955754484891226167353769882271746912887106648274169089437454805478
8 0 1 -6.392136871586928051645100794490761388186162509079056588597101469585739256617449
8 0 2 0.8400335278751697371357468434331401064790028760060019735831105333201780920566526
8 0 3 2.924438608431529183537841982453420368359335957638151271875839321516997204588792
8 0 4 1.39436368450266868011794266280875744423927792248544506617301782983198663630785
8 0 5 1.14524723053674312449859918201140429922113629308537078875352072746434776431913
8 0 6 2.341340827132764106253892346686892813969522820734493485024479321753598552754001
8 0 7 -0.55796245052384203694326228237482828141232457539971130480267462827233047967021
8 0 8 -1.152161294337797372226072304964121685661597034220600051403553637314089430159604
8 0 9 -0.5764538716358677947022166258914390516389113526562576192134230922278914080779736
8 0 10 -0.8412589016546743885786168633892002592423531025324721985518308424669266792728562
8 0 11 0.04589417139816292185613569251165411377815592719666826039189890184009950619043129
8 0 12 0.1631377610036728973102988514520410235076292206829263243589293439612937564011259
8 0 13 0.1599337320750941551638387633322378745157932446730666553555909947618106037501592
8 0 14 0.3255574621676848007758596409220283511227870731545174619483920649732132074473376
8 0 15 -0.1408971356140596830883957919426616352665099000248341506102921789632552269234147
8 0 16 -4.021802082852702023173618443786974530423132647964450989711186476648081554307425
8 0 17 4.135746167595897635891460118814656923621252182176742317188309115881508976585919
8 0 18 -1.878188677710422708398967386862760714576600328283752392877892348239040373607059
8 0 19 -2.218868342966209162445179003913236625228535948920668470592407993132251041011991
8 0 20 0.5426470880418776080940281507806549821683164439252746717999909026946409556117703
8 0 21 0.5015934376945183945707911460714288947757099621002302819333677295458387466447464
8 0 22 -0.9404322731992478174544414104777956867955562978462370119504308359521255716824953
8 0 23 -0.0401234048968533461154163401577712010403258780688792976380583724989692178438332
8 0 24 -0.09155268119440115315458883124408234242904844510032141784066286035103266967811045
8 0 25 -0.03204429939867161983607912244691251524875947466516079805704823256675207983308145
8 0 26 0.194331849859590224551547445532536877993074879221705396721215567846824639402058
8 0 27 2.049171453343454772025000845594879337252402515444705637586364718632325009639646
8 0 28 -1.697907470869233320232217566691237915246442459706152824539558628121463210732938
8 0 29 0.3054725756862544984659477961917926404718558540414936644505064574941406196938206
8 0 30 0.9744036941328295267303060443925981842100935219319786471017955711425627018995359
8 0 31 -0.01863488228796832332625830515515558565209015086328334137605132794674853568639897
8 0 32 -0.0930445010105418073034131123189201295042469497241878792994048694859267376515559
8 0 33 -0.2416393362502020924920173040978757498639239589014489255586787984124500835160097
8 1 1 5.583037193550873006633219205659948868843042181598011979963675810218107685706345
8 1 2 -6.246262831439832874834698049576207863553189649465268986551483057823875019434691
8 1 3 -5.943778695419170978917865683344904609132508876704508481038044657211245922505329
8 1 4 1.775214924975265009421783897390502019700501279145667138480865146892934042822264
8 1 5 2.189672643791207084928735445946558040899809021066626571833483884339578694399899
8 1 6 -0.419810640544780332705216299568462624323603259708742449443560183569997600539191
8 1 7 -0.04412782087874818506104523558636119948032493117139487004069970655629184049451213
8 1 8 0.1196240036308977816377495906924451694315956104090015084384484951683128300904526
8 1 9 0.3382978040769229624941349253155556438106045512759807947348973917834130234478901
8 1 10 -0.6043934708571254376210966129802817111800817634253492772542273288468155734002081
8 1 11 -0.0065542967765180573828555038331096748183998625772424898635561666073684301613653
8 1 12 -0.08089942813364225629022458510197333517336530033365693990360373950330468028124377
8 1 13 -0.1772433077243965489365549017655413688086229472350634474983704567352852025762891
8 1 14 -0.006865876571959287177739972183684438964558518058150833269240304681585877462170371
8 1 15 0.3355667786628007767311104582093872879978506621005987680467929778507739003434658
8 1 16 -7.45154850638192412222827643628138679820592465865969704200274378670247774113241
8 1 17 4.61637437535875510559964404593516051003277070180777584322738457250080735534982
8 1 18 -0.5007000835666461419523264224703270277179329359801353778262607396240044223095698
8 1 19 -1.271911676197255093833815784045824302839255188269028043208647777827015215731978
8 1 20 0.1234129957513282835078142160175292017522067995694495768645476414015822600828465
8 1 21 -0.1255480199217967913864629065798439093544179221161719616951158638703343460674731
8 1 22 2.295551266833703320660543953665925031649677853638178729793214054482275004000047
8 1 23 -0.02929310242596996569063303958479329853378744541719432121003812428077688954889429
8 1 24 0.02961351642531112540865389521057982662220655983941419095284022073517047843340242
8 1 25 0.0576648570933288874529852129661199946120235042270160115477851880592194104793644
8 1 26 -0.3776222514972977436841806377058300817523308982095077895007989385311290806781291
8 1 27 3.746407637733092074705274845127233870993999008827025610201300948877340382681014
8 1 28 -2.174222802501462986587248464916492779216899198305084937567464254136879316855984
8 1 29 0.09197652315982392821268383052532590642463998410426851097439736287278542653198851
8 1 30 0.372117215591852098780390185139368389487339739683760063174553840586913016963395
8 1 31 0.02386450621988586447329807225098979909107706068773749911990064740666366246159327
8 1 32 0.03613492000030034010856081610639111780029282600313356238993062651259579725300885
8 1 33 0.08209284143050776657711261569865143181260344154753041961485299248422919198640511
8 2 2 5.847466449155449902475832627897261592585834688090409381431851015631235055083013
8 2 3 -0.9165628781459045705082616796298539237248198980577357419368698434899775505480781
8 2 4 -5.40351810899507306890403372900751754602701110019633433937166285235657670515808
8 2 5 -3.682925175862023814838868307409193389300412383214000454137124772672273618962868
8 2 6 3.518290714334455022637057323880431205861585324902638061077533341490018924946932
8 2 7 1.482843054627719726502309146254912719607228934526934991324183984175502433974189
8 2 8 1.989204950054736475656924501237089804154215935149417679049747133930887745519788
8 2 9 2.37870948410942490702622457090080448482219055327112674144394454238760989430789
8 2 10 0.3135438619522738989562112994180273558833516036840096444388614371953768526404853
8 2 11 -0.1021742815732217741297845549946608225768274544210585058421102741522582016843088
8 2 12 -0.3044849946761679777292333870493332342658484891317787207202817074357526655792498
8 2 13 -0.3483653832812336567101895098580644177527289054183600990075218671334987586464808
8 2 14 -0.2021289199318024473439348253390664223222868535907920494154199869993976164322213
8 2 15 0.03576821823217400657157541105189218411652427489101483563280204567778140112464721
8 2 16 -0.9695226058214752868012016737941902112416772760052342310298053118323878407374414
8 2 17 0.4835217057372005218693357585179131413576043588481523163305570273978919585551383
8 2 18 -0.2501109868496145206789832447970935668557171260977886866741661088841515662716251
8 2 19 -0.6689899394560560838227851494149966719697388688132445054514752521939838287284024
8 2 20 0.3174632237913947167721494167206126104526362518707520234819342249425967741895012
8 2 21 0.1291754729802574489679511701717078901562929997492128728323993651533822953730919
8 2 22 1.076834155299568830461966277984242054183270758045766713155727848828395058812489
8 2 23 -0.05982301831717092251218636117133378867139279217274052815434179977058040701340992
8 2 24 0.02391992557810686276429456373174963936685731267952048615906250499399323105400313
8 2 25 -0.06659561120921086857197185795131058473579328921514686460513587769332801420165907
8 2 26 -0.3038236106799553683726432716818366311582712809971444425735002293764282115176361
8 2 27 -4.793067544617320880952801248001722582828242251650682511356301501560836767381888
8 2 28 4.768556788839704479443812575812802634488876144664791602067272194900727106313047
8 2 29 -1.588478052381445339067925726542732806731152842080631113906871066294633029671838
8 2 30 -2.309956727495419014970432656410356727306578861100706830647762169191259631045558
8 2 31 0.1453487689657305736426872468774820289380536648680931456819925298919501969416311
8 2 32 0.3076202151965168331606082642147654220765150432302183288174001727265712979842069
8 2 33 0.5994359968836120372975227457567435636019778950143174266234299215569346289763923
8 3 3 6.466259000383152315560768250998597537100485101717389387276469670763809162135424
8 3 4 -0.6763085711764140365967237975071283581771440056120221711724093916072420402433688
8 3 5 -4.358814385490627148577208177954651084441640099313029680626713984669969160251231
8 3 6 -11.93549779581593128773575720267000947651130129142950557010160652569782879871941
8 3 7 0.3596693983493688268530549143998307528501906417934849410250752617212583963864189
8 3 8 1.326119705967445952884538874247716936847275181807814964596525412423539448660624
8 3 9 1.640939487832961185336233680361296789089420745013681433865458591320684308698704
8 3 10 1.219784490905993522813312258841439364141063186065727843178974680252722978650181
8 3 11 -0.03281655508198059400198573498165653501661226860410738487104858228177825233148153
8 3 12 -0.1681727079843232771093973910056072550144948581339388025333718085089566285799157
8 3 13 -0.1972010953060314572833799403555683646633993793349175590159003790906311871452531
8 3 14 0.05617684740383000862852394006494473461031528692801972112819310495790175220626162
8 3 15 0.2297150882754577727567077758539146753261089966774649453603449297896182525303654
8 3 16 -1.502406428172248035821603676708699040656143462532342975501490252477900209155777
8 3 17 -1.417978569970425276910649879105391577461418940477418888128983823426648168354312
8 3 18 1.64778953441058485621936501407371756659333919205652928358740373129664270187037
8 3 19 1.90574665355591483177134834954074644507801425965677090092749884302083099641612
8 3 20 -0.2618433750376843813534603115742725311049802141596752702592788781973185789422048
8 3 21 -0.3473937396208915006101131339402472399977495479786353910790874809702165227219066
8 3 22 2.536614984444537266341918249075742584321116419696129039573753584312047026105862
8 3 23 0.02314394148130139130581650048700165025947947328799471433224870308935495537921884
8 3 24 -0.02784548471251028083558421479794592624968242595937126528415484367686600083208339
8 3 25 -0.02394625357181726350237171240984518674083690121763588742454817856514234693885811
8 3 26 -0.5130947905616593880981448182839032111083342404462047180339837980657099635777409
8 3 27 2.912049267619898878586105330568589207845983652318066012707255748411313244798611
8 3 28 -1.393564840162751309899704355923551618572041078228158217410352075366815670546735
8 3 29 -0.07760703641521814321403237387297909345005868521650079657746249256479477436655773
8 3 30 -0.2385048481596328580936538105475737309462045177206761963859272385121090970430259
8 3 31 0.01178307687066587703920498699896899794029579058685754159118857448647321095945869
8 3 32 0.1482040623606914443409678467384662718996182412494355690996348684892109023171391
8 3 33 0.1732947927772325451537310467168340722700295398094191939791927288086510990733773
8 4 4 1.092051879019647499725291488884978507119377745245021229458137447993901164441193
8 4 5 -0.2397730942904289678522793338924260829279087968920083915249947563681520498024934
8 4 6 0.06923080691458883616777866061334629713279502322916067878617906656512371256652649
8 4 7 -0.5928142035192291667696222266485659920657909686488833914595849617217957080198899
8 4 8 -1.260252245782476344146412239813157111803257019510068961957414293738294777805688
8 4 9 1.002030529073754627831509916125978641969749197528539782730916847236864733764981
8 4 10 1.866882233024425503768084189838889500482156280884423929626771171832329964582357
8 4 11 0.0580442602951545652262642177248483348406427416994300110881158620713019241686123
8 4 12 0.217987707987939190861896135218309414131363720964982738413631986351537440829262
8 4 13 0.09500074699609400086587774416798537917963778044738412900408272624947740724977696
8 4 14 0.2670364078703531632453357674606743642546716048703974211519317399278063157562509
8 4 15 -1.084711374378109062818417591696237813004294861065220552112594928464170478285757
8 4 16 -2.502447996553141782049061920661500714597486385641771275099906912319992192279638
8 4 17 0.0813758776451047249066622456819809992801470622852309783583301707800087531575783
8 4 18 -0.1356812121125260784735147838533309826240893918166805302843118061036635135749791
8 4 19 3.387694933823075335440343155042712778747011002959933611635811959067431756787438
8 4 20 0.7147756524747791795107679359377439128969163266166813720156099921536104644548169
8 4 21 -1.088496630953458850431123255466559144540335711868209433556297012265917083587323
8 4 22 -6.075835245689698266157882417488047011679273712892830453971809841302575972802153
8 4 23 -0.0998296586466008489504142294586123377041865759394508672476440608636462382715907
8 4 24 -0.0167444982056833462530210170978076834482740524272223775863153463485081417559575
8 4 25 0.1299644969167358702723166093121159712858506410865239258445377504382097543084168
8 4 26 1.006616913079816117968959228124963026710166750981092106684713990669205462683799
8 4 27 4.234665556968373667456260941021052213755624999465012511563924312530697259126682
8 4 28 -3.219882973904574813691333685595286553007867659002745223204375998489079929992679
8 4 29 0.3219652142689796100490783784626754649856757522988702712684202619909316030967197
8 4 30 1.953184162272266190827758007686318228628108080873405868620405335462696960660857
8 4 31 0.01321275437623380624327993264999407842131975373138100493720870556958057887101
8 4 32 -0.1577691264858254669182140718574203045908900588228204531403964683768944927406353
8 4 33 -0.7241962446709740654687548019078155176629829419115991540359171157338705648366933
8 5 5 2.280428595382778586613865400577151302677332169985932808835703054641321812271465
8 5 6 2.50231074702895499566493440136990928445926409409281723984651776605959996333306
8 5 7 -0.009474900539231561870529157150577596935525113176414250036304366208273847254764973
8 5 8 -1.392754293927722030327500914013628293327039229660552973574858914547750222835725
8 5 9 -2.784446748875684842635426629652752394071714596632571559458832722849911071944214
8 5 10 -4.668343034910231437499532592342543775077314586625456962045592964066550106477271
8 5 11 0.00399207719499925215225039577649087383490486038743655649376211151759840398666429
8 5 12 0.115839117798111386521144210217469035710523180902621091021351159101564827621597
8 5 13 0.5908383928963368167953903776021117722324829845391147005913057798645382288909442
8 5 14 0.8837498607536939619802958292041020737649448389697069554149969034374444593931617
8 5 15 1.115392477458388099183435315842711367640357515465276011419724510590358947538509
8 5 16 -0.7505786767135454561512081066709826130706083830561965582298360393438179299473301
8 5 17 0.6961676099178473821228506120986133864129446224319358682373765635132270519279065
8 5 18 -2.178275231380107757244525004704360708420504998115092065050031266299953366097954
8 5 19 -2.753795871084952830565389320642461346255320445219093161961907609953992898473085
8 5 20 1.268816353279994335553232096494572814110440687224552200297945908020806957558364
8 5 21 2.771351544345655038972942224883378064872245765743963023209220744731360845714531
8 5 22 4.947404197604504585593187812996879008223688516221697626828844074763331746560357
8 5 23 -0.1181120139627737787329349629201184830337456783168417767816966604438523493376636
8 5 24 -0.4825844956373871139484650062868108406342499828703853670380285232578277610260098
8 5 25 -0.7503390986922789460002919860483998867244918860592907590432501713215757067257478
8 5 26 -1.022527369447212868662277797506810707420101360738720699062315385274163340831321
8 5 27 0.5379158497021928420935694641422055250909518069797572263098575330875461281686415
8 5 28 1.524850190317447699846019495707807353345445818320194638338024298123362203887228
8 5 29 -1.121963967709340855713794269959003631721576966501523355382816799062503145579949
8 5 30 -2.348838411321903755906976792543961688561292872146158031513685784604232804858901
8 5 31 0.1038128940122727337137959305436880431527992741282702881187155700104829642855981
8 5 32 0.4683988770930739574752513590326904221058512767030705727644824301016152056163924
8 5 33 0.6547770123340423754811165201112320752469872191326333864943952788923390953723071
8 6 6 6.274894220977841909197535210222576500399997644720188527595593519157862691557225
8 6 7 0.02118680870848969249251014161340118210749731057780828887663682261156987485541671
8 6 8 -0.3370045055610585733680197191798227049483658125554843333725488822713458753501771
8 6 9 0.5368100276027266375831556984210386517907593135022911928186650623901105571001339
8 6 10 -3.677061589016717801777634576048892511360743250200872645741120837638566809288441
8 6 11 -0.008819840550127574259292703508687649490702401124087673606277361232213276387942079
8 6 12 0.004825268735929434499731682239351806479929057548745247641851541555586536292999222
8 6 13 0.01781605615370062535290175358025235121162600825155534665054902402790853243937276
8 6 14 1.032546159712200481662272183025918813868892970205945587763823996980337307204105
8 6 15 0.2716155433834793553773009437209877305555730972912726913196888925330593349469589
8 6 16 -1.833159228014793202811243528479320971775250882643060866281823549893541903007548
8 6 17 1.545025669789968302823477278874164239587913283342406229988549681486894428090469
8 6 18 -0.2173395996518233272838962962503657188850446777300506902441039089263595270472778
8 6 19 -1.80555708917297626174250741498503915740437989401566793203200853695882667169739
8 6 20 0.1536292370959521351165078491293975067239879344373449269664803916860037028811106
8 6 21 0.5214797764214530079398730644301039360504777915069872400003179313279928777307969
8 6 22 2.02841832718169050487168474171392725158983263457972008783182847411645484434747
8 6 23 0.04506435732043242371556554484682713270981617858548089094369515790189993426885322
8 6 24 -0.1919033879644446433561275362213027498948071290088328160206829905645793113401611
8 6 25 -0.0423429591889234170564932157351782160540166253058354081343548891856940378779946
8 6 26 -0.3248862301716514850635693740791404256351862426617163065680319160745361611479291
8 6 27 0.6004955735524215219473820714590873506921863511566863832071095286593790991838891
8 6 28 -0.1837783195251918290447081683754644023438549741108300348989276414035160267537395
8 6 29 -0.3030573407273847813540115186852133432906302810232172224604257903721737214837172
8 6 30 0.0853092674906009021108115366709243855423849344445235131829358444114663213202434
8 6 31 -0.01280639656594413716095943316708009736845797262664755224737130163908358222818909
8 6 32 0.1314754630178352515431904482154052454172913470189439480098187788275940424585608
8 6 33 -0.1126672554377340706193041821985002375165238720079679967770279985974004741446842
8 7 7 0.02972642330383736396855304026626095767443368444259498638123416573038773849842281
8 7 8 -0.3243715087806690825702088801860196118999757365702264456599891628253795537934671
8 7 9 0.420495002541158805490594201972392214176909852030437313456451102860914747151614
8 7 10 0.9934166712095725860131404761429044842606700369892819966355363718073852030005519
8 7 11 -0.01236153498248114102915401564192126474316692267868671421493033997662527820873621
8 7 12 0.1079945594573167967294373961458710720537953038747595380926459101215786849928926
8 7 13 -0.06114650560121298288156717692389354425188042825095229241298306848034963623226296
8 7 14 -0.5712222904867947438278301449046472334543235643807140274755182372458760711665321
8 7 15 0.1550039369147022951967043240439092647778727006983184852408434276514811093582882
8 7 16 -2.236674535154434814222585683671272206302248539586407041937400671144813984063519
8 7 17 2.662000301546800197417543308834798789523071262808953088196110386711371822717389
8 7 18 0.04887686159717610945090208466790350746356210892675341005213595186069760065597541
8 7 19 -2.459731016073629194467554126766554652278563862199639388254428838943477357467286
8 7 20 -0.3723429749814865760542174062698287436561336744332990220734724677662594659160596
8 7 21 -0.2115228529657076252152274464144721755311161886891645643761508812140525871374211
8 7 22 0.2288236925603262607102039186652425238010682458219706966594453011686000265005613
8 7 23 0.03516687034796229962588045126003574925334276940857402928790726790411680693664806
8 7 24 0.1302673096939704408129462436637149039788952712607020029193842012709613581398736
8 7 25 0.193619949945745524889525772500460282657829394942738291790270466647189799308294
8 7 26 0.05008678465242597646404385491223087310285776581367901325018656195000121986390388
8 7 27 -0.6223562176075365421210098727308245488643279977119823322862156271291133009853685
8 7 28 -0.5788153705915417053297148735386958190426277365312362617635372543036060889955065
8 7 29 0.363491101501820413920752635171102535634498868010319634601342795099843664010918
8 7 30 1.656090452764281616410414312499476500620455189372001666171017732204897532715594
8 7 31 -0.01982597922059107547537160970560784073733368297230429861393438625197750673670587
8 7 32 -0.3261039566080717874971070159009036910262591647351599530468784896230149418571602
8 7 33 -0.09874574643647060495476675970639120115775451009121268705709288636106131968429736
8 8 8 1.092371017845002295360489092612962466958664202360492181358525154668040885304596
8 8 9 -2.184269525474257655188886574934018453889319682923865347369240381974778918214665
8 8 10 -0.006851985178466253878136717007271814583422806829030779470663598702069251625511209
8 8 11 2.604014463124323175039817578074440466001198696795616103638803139040474273268442e-06
8 8 12 -0.1635017677017678974611361479348555107662216931437755924226541341212444855821866
8 8 13 0.1634629348654359717556965041387947592048349450232200662414815902137286445773498
8 8 14 -0.3447640668960459875558219333254478786606870926733409202944974506424059003183238
8 8 15 0.3502564705618586710509057718511780962181614165833015855222800207360668249062584
8 8 16 -0.03324488704946379855741715912089397873317606237254874269046412531753232014797476
8 8 17 0.005197676918230077607481395844376399642095737370383192135844695953494039800525766
8 8 18 0.04243484928039647443110538681223618945498124087542862031066924775278622577408344
8 8 19 0.03833781908177291805826918567234487357646871063036053404042215230137505238684838
8 8 20 -1.115853722895280712990481140244122015054666116170810689233160683215831291533288
8 8 21 0.5107110009498143260696222644276605299811676489055766113396572757173387630596156
8 8 22 -0.05195805078655223403426642367654640050062666670129793974191080066034065389811315
8 8 23 0.1658999830662859511184077624079788667132563481063414765423388956597618613400519
8 8 24 0.09206590103611361267475548516134756079075055200349820738286915412646092202965474
8 8 25 -0.155150178481658056584746058346644734867082101477479652336952020274934897791704
8 8 26 -0.1667819868607178295048596655314721371486035860245348778530015667628656143615499
8 8 27 0.1352998841783777011302059394058618131502810867139576846226908411517332328638172
8 8 28 -0.1521895882134561852665333668631879758454955976453131490941697796614892430939776
8 8 29 1.144281827785252012149149136137891346549887171930134691693421199005540798610224
8 8 30 -0.994256006705798650580596315915095432314236348489089926039804852689178579572154
8 8 31 -0.16784521527417092018132014171736834332501342595988065907946544842329842109162
8 8 32 -0.01911204326145133894117508719010293116920432632453074019748389528423455112376198
8 8 33 0.5091368900374471145368755042650881931691529561638649972636110758869210497047337
8 9 9 0.1056385644799579657601091890960045024271857616313026413694372809090369482941941
8 9 10 0.1152011414544728082444635424351978315262358244303370897104961494576159524743733
8 9 11 -1.110648534945319861687493484586227509364116618443639150585966419025864907736814e-06
8 9 12 -0.001021525521895891794637791489473298752124142062724738217154871783469950695818099
8 9 13 -0.01363020585218061553011418627693182714037080575645521321734724637376144362544549
8 9 14 0.2888071149317333909205509197235150485567554364074185226277021193812994758650257
8 9 15 -0.6630082397740571882530628437654607217808992137434099441510024286897932651156926
8 9 16 -1.584319092277976071596969335651842527986736614424295792346778311006241591688624
8 9 17 2.744518816901435964650498544492621557927951301743464598289330597817378281418755
8 9 18 -1.825200406680846896443712784916664356825441322230889836826685961229800145225083
8 9 19 -2.954187196069030098900151700101307826055516985850910662331293479625317388110422
8 9 20 0.5105439652462329705698428581357682548395643828820234943303216996232735135655906
8 9 21 0.9889372699121239541914075046172777796080390977152228921652752783579227167086143
8 9 22 1.489943119187440188231324765998179020404322042179769180154025810069277486878095
8 9 23 -0.04542975567302711696130414128491214508552508022330160249305455028327081073251987
8 9 24 -0.1617021254745390806297017264309297353383892496583772342714451471429106291298319
8 9 25 -0.1779309345178658477315338007955449910968794616405624100747329226845094934855535
8 9 26 0.305416181798044929262455782063900960644364941677933408163669482838702643188404
8 9 27 -1.503395096969906641192455867464607107963398881746585449485850078524646863411454
8 9 28 1.498858548975603839945978412274450441503962237499995162376240002911744847325107
8 9 29 -0.4670520029372745371474399922292425574164643349963974779360420184961695397963819
8 9 30 -0.7335860281527894868743475409830842328140662274263355629973990357587151588749134
8 9 31 0.04175713492297597137829030601852153250611703905338887792055387460581579473063524
8 9 32 0.1662243474572821120596747808074217955999203006764355520656719429505536803628176
8 9 33 -0.8693898911003004136256928601370428847876222651855146860363720567692775148631068
8 10 10 3.462943311018439707626648239187784312018260270438267964464150290103405254239197e-11
8 10 11 -3.794490241984454848024442126566064478831348571305253401398035964442758478527723e-13
8 10 12 2.370640712650613541076691588474375608912618409962007906384777694600268368398031e-12
8 10 13 -1.567624035022316439092527587494601441487104708691344641802270926410221015869119e-12
8 10 14 -1.504683882254516546999520754294635725127659085740970994399529128622282476170026e-11
8 10 15 -1.042625669486544398038270993851005668300856806202702371376628570605605107452056e-11
8 10 16 -1.723942452045761110595452086532392658964823527036793947766058575637242541519251e-10
8 10 17 2.856083513077076640036164183203147861923670039647688620547513562341254416523961e-10
8 10 18 -1.162460326298299080202225322793505008605932406660074641030595716085410062662835e-10
8 10 19 -3.215036674571869988278348646465205466728899135626990766106416669238506929939809e-10
8 10 20 6.799391246952470697571820137076121091311000627798192950372456475696323737007159e-12
8 10 21 7.149177407747797900111417610632576692950359259609187569204421917569999677569827e-11
8 10 22 1.613475425861335221043056425098928409850581217940259644697556511696086449547134e-10
8 10 23 9.639471787460795119511884021661700664219265477705683602875781398433580747509637e-13
8 10 24 -5.215322180141285505059029513431687334687734356218971770990472015843601592137912e-12
8 10 25 -5.587583394706488976363291276391061533973644658433393090791922613893202629981527e-12
8 10 26 -1.889012168748136405279117672868243893573304079177437599403021851732372837565472e-12
8 10 27 -1.659848243576497246186314732580604871258196865506696016796341462257954454063491e-10
8 10 28 1.04975261209600636398905440071580945208873204066795771612354654880127831602884e-10
8 10 29 -1.209460244967058651445186009379217236455808085148975245042299394701959960757533e-11
8 10 30 -7.170795776459206920423760481754924226812703144973040756704724876746900900105428e-12
8 10 31 1.041772863907295645046160486272550362090572773443896007181996438842176503896784e-13
8 10 32 -1.546640541099909665268709459771050568752934969197595751377835253629455108530063e-12
8 10 33 -2.397845787855777055039922067021844603415348259074656368494896346373177576036117e-11
8 11 11 5.751851257285652534627729850718116337750778022512469020844193889402695140738769e-13
8 11 12 -3.842315649628735125154883413692310694260569836739033969614453956052928628946455e-12
8 11 13 3.332139354853636985721469291473821487764846536466259108136143487024438112835909e-12
8 11 14 4.205046019795163076428283695110675438784752784479754989950853982897030928736048e-11
8 11 15 -6.104366962355320149831134057822785240465456335308197798106337883895332448334357e-11
8 11 16 -8.467934133808385685266078192031559197407118203060577852303933001417146659403232e-11
8 11 17 1.329763507595433556588920637285908207048718163759058237873184599512880068473044e-10
8 11 18 -1.623864151408900291645368598839617631936979207536441677623277609868917521984632e-10
8 11 19 -1.275288002514958939513738172891010909780989071104449673926143141670645554799317e-10
8 11 20 7.282661395009104469020910574349115811923626167097796322556705302939317314445222e-11
8 11 21 9.156979485444004446636400364942283638606921017305784833795381323632424909871333e-11
8 11 22 5.903045570980356961726758001428869202078331893452583169592704104334580236756686e-11
8 11 23 -7.403658909173018060612507592733007026767697653825995876312410309465066647033744e-12
8 11 24 -1.952186692053204817348909402939227529355295179912426868284693456650368789472065e-11
8 11 25 -2.521218413585471578314467031717309085975380384975291458517241542527272438290789e-11
8 11 26 2.161505535691342601428216266891151794242754428960013261153944344605417198231495e-11
8 11 27 -5.141387661322443484632227400401586528042551811312905483144891445624382308987481e-11
8 11 28 1.284944469158416099517127254711602684048996285023119387704227367961979037001471e-10
8 11 29 -6.503068433610441200083598001775790956702485473478259599149123405629588013362588e-11
8 11 30 -1.234519296029389325871222577868156595575974813608793692853219341562605800180517e-10
8 11 31 6.110560585217819623158737161352462432603118014645556241480417807484679711373381e-12
8 11 32 2.818121883569966208927526495864166749590742217400141978462242856215669043880705e-11
8 11 33 -5.491583479838109086853317205924890254024032382555209293712277369930244079503924e-11
8 12 12 2.313041451661829063544860047994087916088303269278991933968234473539755072682072e-12
8 12 13 -2.098059074533713188124717762208823060590345808481136858884506705466147757670172e-12
8 12 14 -2.319307973081708717085579969758926569719333870410542822646112289763070120860701e-11
8 12 15 2.090680088261478834567492123447254018417725929615008101135585855980734014497818e-11
8 12 16 1.226360176157585215382322920484659822196837977352126403590335331298045520498768e-10
8 12 17 -2.321518009967040236574267437748645383477171696022761580415110284510504952310509e-10
8 12 18 1.6353668784148986686306088591135293847155578734253340080999540289009492069623e-10
8 12 19 2.999682519612115566560887158053915390912009155042123643002321903753154226897341e-10
8 12 20 -4.707685342371456887223256691052884449691047892968094384893701613899824323307821e-11
8 12 21 -1.22691021189460285008811946144616141815598555003111474131465234419334503770767e-10
8 12 22 -2.241147283324529644175144249253282555358158740751516370434251853378575502173465e-10
8 12 23 1.476223145868725505347922466029602184062921070908796578898942412440174937483997e-12
8 12 24 2.015822034375922311618789502638467069671057166372102605065504686669596226514033e-11
8 12 25 2.237742688604727171959845291720662013953761412916418344526322702943116685156094e-11
8 12 26 2.19441848223633750348462292032200021672459673422764801875388301015819451647075e-11
8 12 27 1.474137504024928915787663389123403980711733786780850662436825422947782409730944e-10
8 12 28 -1.667757422764556104308293768589614167539835223517071351888785303260645825108378e-10
8 12 29 5.710758570348424692199005877321281833947777110416086647974851250898267678156001e-11
8 12 30 1.106350536025437329009510532238997911588211216332132205767815795742803657892685e-10
8 12 31 -2.658554258214613748568909208891052807134916474868363957255047684892395383695772e-12
8 12 32 -2.225145007181345154539693249183763479856588153584689837853072254152532098925191e-11
8 12 33 1.264677055329230614697716823748230293809954431885370737715185583006127748240576e-11
8 13 13 4.581189586128019389854602002158943411108460755068428001981237823662727552184415e-13
8 13 14 -7.276925441914051586574460880303568834430285829620632652962016109432418106676418e-14
8 13 15 -3.066218034557660844753627008136253605038542275103169570929797029249392857310988e-12
8 13 16 -2.545339361330474492861084139310539845897017698405508070816234190650239699249204e-11
8 13 17 3.952989915056704983319309093348318574830827838004349637081543594850619559152354e-11
8 13 18 -2.305217376161143622336433239727718195351518215163469674280302281279363412130484e-11
8 13 19 -4.205551098627269230643552796886845960842503442968976283852847806763011078132304e-11
8 13 20 5.956771612267401061883462733993949661774402234480695867632395759636752557816092e-12
8 13 21 1.437439311203667779377499787295491835481756936397515996948608685842586447444227e-11
8 13 22 2.603483358242162452713731517624365197966656561453884299928114295838539669536014e-11
8 13 23 -4.318921095281798899333271569024213329245806706070108365021254168484436323196128e-13
8 13 24 -1.956086141336072383974998381573841740982120380443095804406886652512231569778491e-12
8 13 25 -3.088851285449363271057177315310576901473924450503956994172636202218320281151028e-12
8 13 26 4.873397420183751625437549161789336333757522026243144334788850038823336240990666e-13
8 13 27 -1.472732721301114792676690874925404536449346288981455408184261922563501644267753e-11
8 13 28 1.481861972716318717114687722305985221537700142115598365886428907298470264246367e-11
8 13 29 -4.8250310785295801711935342275028736566082668323351277207956991380459398117864e-12
8 13 30 -8.441949939743957353013535764715094449770301716630841880021578648783362779010141e-12
8 13 31 3.604697081276835859099000886710327072850494724846938333752281217085932634446563e-13
8 13 32 1.779261947660665327390510528682037334860417704777910892140578723084232641594944e-12
8 13 33 -5.334878993645632932911228648569703478826097160490002599459017305559134772176714e-12
8 14 14 1.991045097548807950355358046424367182826209860924094074906094300534852657172538e-11
8 14 15 -3.529153603884819095296032322812224132870802164724815076305350811678475323583256e-11
8 14 16 -2.616486970646724794843777229944118081905677205613122569336726341748931037290119e-11
8 14 17 3.125737914284712911466113199880465824503937489753087904669444752693716543248085e-11
8 14 18 -5.827542102330041318216497008162462409483136408410156354752998450890869816918032e-11
8 14 19 -2.034449836221139366134176879034657285248767463249640635926171774107328883954514e-11
8 14 20 3.05963010876689064297919793406752003804343307745395518544372767201732435858753e-11
8 14 21 3.144216321963333505283919141555401294598436699277228155763613102067671757602144e-11
8 14 22 2.213935022929928173899235470987812595695979881302395553162579675277681174195882e-12
8 14 23 -3.401900273331614705161800254213205588497387258636012678138574519666319289575897e-12
8 14 24 -9.809962152820426451428684946481978163588976795165534804392374227879622972891829e-12
8 14 25 -7.342819512373361084111345235331039993807017769597720443208928100999923070963294e-12
8 14 26 1.800287247133892570549999668338285493197258567895179563108611908712790431164178e-11
8 14 27 4.603153413112104500216609363844531581422632471860627096728199228302338862273336e-12
8 14 28 3.753384941682302871002890243580431307383500905544883416194089001208459508686487e-11
8 14 29 -2.508902430618637158384684726285197747492720892046631004234482344698382499417734e-11
8 14 30 -4.983002353026336425113849210238642267966663623134658135917296172256357223254588e-11
8 14 31 2.901302530776949095410402300766603985571427931815256557705364975351435775989337e-12
8 14 32 1.230322797005330850200198274055661322253170195683925794748572869156945024831683e-11
8 14 33 -3.14446428257187611932703856940981102189871611950744615702312505654823773018441e-11
8 15 15 5.108425951240852479743733102353184545036703924291724770898732551592888366848011e-12
8 15 16 1.709690322122132430267984999367629609050420697547905490401510181854136199745548e-11
8 15 17 -2.04049477218347694637233408135065635918760131988854468348136745129070678528993e-11
8 15 18 2.125674396446906636085435594023191145206526674732811746716397135274252666650986e-11
8 15 19 1.832799979219508787648949302018564596053324149033055671925079560375241777127811e-11
8 15 20 -9.606317304190762924059618039349678624731811407175331720924508080485763854911517e-12
8 15 21 -1.345932011292465754249682457375355505869079529734474944858752403671999984191811e-11
8 15 22 -1.141636103887158930117502702355259278096474968716783037335269007239719588964814e-11
8 15 23 8.944337047819736901518089335254683001165065576447238364309175147805646721339056e-13
8 15 24 2.500960481359527658178041581378815521300350532940998937171026950007275227639027e-12
8 15 25 2.836022277720683452981573598624126007198377003166317064752282272077138334681163e-12
8 15 26 -1.756462306060024870326727901631227732403586950257418932391801845044034298368201e-12
8 15 27 -2.55194882972063251246065864613357829213862586698608433326351318841780062066119e-12
8 15 28 -1.061453879213882026746155985072529336723199905331282927223855386779296404072039e-11
8 15 29 7.567538791900182558783912854602626210299580899643389969618680740654267880119244e-12
8 15 30 1.564816608439988302613927870132800567154072468673413047604230837830557330830604e-11
8 15 31 -7.466866780358727963088367335558240380372058650771200648591938115583082584641251e-13
8 15 32 -2.998435097621271619152461322833637738636929358066420204616680899290768912557934e-12
8 15 33 1.784150956180236957580373392619617768466230205069355267903259036557031361669739e-12
8 16 16 8.009069068982919756343550038183052852452930689227869896993686255010126417111821e-11
8 16 17 -1.107301306296982350606181606160871062217968348356937764105180928978803676621614e-10
8 16 18 6.174565167812667204809240271605404990973029943144792145687978592678997713535205e-11
8 16 19 1.098379709956161091637983087237434043550125056150058995551295215181361464700231e-10
8 16 20 -1.593574691358476068665034130505962233519442601467156733446879295138688009239197e-11
8 16 21 -3.77367298506420994793715923445760001291795818962496485079720309466575415655199e-11
8 16 22 -6.82704216465092477404891441030025262220417291075052161591562585631500541773004e-11
8 16 23 1.100013506835288150646503532008834802929512756916827514840220938308195772261158e-12
8 16 24 4.821881610307164873735809880031987682759202789314979661242491541997161788274067e-12
8 16 25 6.610885785441895602220064652233292542428136604575557069792421326839920435852039e-12
8 16 26 6.321304856587998310356061043844998581700684687870138560982611801527096744903761e-12
8 16 27 2.383917950278742713513526599424664192541218868654316959044996039692275064797699e-11
8 16 28 -2.897751286024303773062126664491167991982771150222325301915324950949429148668105e-11
8 16 29 1.080024307759126926083931938988713649648035063381136842921268212448593862056757e-11
8 16 30 1.981449969658593203629316140527695862404138213303173830055200818773641993590027e-11
8 16 31 -7.753171446778380123146329279001266547449046263848367503421921136983468684447561e-13
8 16 32 -4.000825804429696540465296911790081434075616409687004713822783392679335492512568e-12
8 16 33 4.05273224461067455959767235047108599803958381547804985786699712953479916688598e-12
8 17 17 2.126949631235707294909569713255516984837557440931434066916733264154148518061098e-11
8 17 18 -8.387854542233231904425500166914813417693161747956498386889856925327176988935929e-12
8 17 19 -3.510122514020637721447418184583651837626535804015790729045795529203206003831146e-11
8 17 20 -9.56309948284484604272784709432134110005841628349658164025222506735974191434355e-13
8 17 21 5.8820654316890213391186571446734748681636756160738015544320816425366195480882e-12
8 17 22 2.19898432663502358953446630255754594680959479160992586104931105230857908880776e-11
8 17 23 1.80414956786855762016710348511623732179994519729921110991179501530756204872342e-13
8 17 24 2.949480190214482098916770933988713911274519849903074394678235990812254008918804e-13
8 17 25 -3.629551970936168350124979910405919407553036574386392428728887694637522213752252e-13
8 17 26 -1.191396570827697147076101874382080423253618722934541564294541706342622489380894e-12
8 17 27 -4.06031960576554292106899383999071108611868135775812674915159117835833228059997e-11
8 17 28 2.443957104547818014466444752849363134211071769399312727286618182519787370755561e-11
8 17 29 -3.158414052937855836551194747548960749140996219104888763820491268762696759588447e-12
8 17 30 -2.070266825539960545976826326524406116124217289244132054921886169380978566374283e-12
8 17 31 1.442511741340818648497337531711538382585309299548213968288674369185151917661189e-13
8 17 32 -5.530223316513923106963814886338632051538177050296670978150820537828228617008088e-13
8 17 33 -2.488513315391560985792222702651972420007008092464456691804048288299375534270803e-12
8 18 18 1.719514900048674041950840078412647271028582826997045515407341950949980941547218e-11
8 18 19 1.296995535577354195524215238088577002019003734943225727804350045985853469759941e-12
8 18 20 -1.107552628733880698892544663918862015207254163001859055892642345634067543263922e-11
8 18 21 -1.201306837465970757278013002105424788278322918042500227158972486221915237455375e-11
8 18 22 -2.323931130414336284548659776873985865674895069857783816023886765613371251712092e-12
8 18 23 1.057410853105095820792463241114854337770077590212126783712775602669407812587122e-12
8 18 24 3.040909013996644014850502383420405098984325558013412979163151561313871670033162e-12
8 18 25 2.257817259928417519383289918787637138702713603947283224310663009079942368815106e-12
8 18 26 3.461121352875731171145047950759318667656931652033101985307641755148899120369025e-12
8 18 27 -4.312811611922886741171123114154847491004660969166805097633273119964277459586043e-13
8 18 28 -1.759754310242252356275165618228870097938901239874732028327926521925496665647315e-11
8 18 29 1.140965822311010772324774891415352021221668902609953946087384505228514309048326e-11
8 18 30 2.321759743264180385101688860825370842934985971196400610383291561597697701570483e-11
8 18 31 -1.098837247212053828466747945685523522501831010266636910571836229254866503264213e-12
8 18 32 -4.126113246961682452754826936541352946373170883319586530574448344129164439550807e-12
8 18 33 -9.467170593924712221845960497068259609663997632396087053542359815873884201897862e-12
8 19 19 8.825149428127901946816604208051043315248981206156040614132599224561625386804256e-12
8 19 20 6.069371828755310003505348583119892133492325800358894714320270516409681540984901e-14
8 19 21 -5.792237540152771142252426495130747050605650345879020775664242980356010439612137e-12
8 19 22 -1.777253798129669923015977984922076019928421986533534620195898264957527495992675e-11
8 19 23 -2.182503015717513799424523868551598776696860691275378229857350811702773921461618e-13
8 19 24 1.430631754222384746421256306096390148866039393662798643859449396138664230181168e-12
8 19 25 7.424881566797239387573525104280589391031748363756731888009794898301405727952728e-13
8 19 26 3.012358758508774893396595455908571098364628743933951778294458345948852540376945e-12
8 19 27 8.284889897273812308194799047351761507081257281214268781758841381326839239000665e-13
8 19 28 -4.925040864468655924521176380037806170617204104426023168089821727145200535156523e-12
8 19 29 2.564411035257341095189671992651832589770015170209352646824324183982061744118763e-12
8 19 30 6.740776399575618351191822686226872566730143488960435250742243040559013451437261e-12
8 19 31 -8.221113027186105840636068612297805348709640114637740866356476649292619616084998e-14
8 19 32 -1.527233989724278800390957697707288586737999627334155533403507534177706460377929e-12
8 19 33 -2.219736792606671604923647620174214389691028882513119539274231859487954925852618e-12
8 20 20 8.593224757560887017665814385071072297358134179092045269049406789796570860288426e-13
8 20 21 -3.56097138175022966279112670895024949146323942360668897554709504773756261920075e-13
8 20 22 9.515327844169660405067355723433906888134153319272827054388610566817096349636738e-13
8 20 23 -9.316765328104555473559701589891025975117860763235519939837936968190494361061543e-14
8 20 24 -3.04384876334098542934247800010748479310102696477309951465435591610092399515871e-13
8 20 25 1.883623224731302848326774992462128471066019126123423724358731044960985222558638e-13
8 20 26 -6.196349256438117523015875420223521081231748532889445887890523701952569289771497e-14
8 20 27 -3.889880207410492916299872174836762386641057337292794674258640313627186643676854e-12
8 20 28 3.045100143617135904204931615596422399011977540651062008365816642411151727498572e-12
8 20 29 -1.593587508037834550427742344088896339752526092101398157182346393075668870781696e-12
8 20 30 -7.769660891977286591839786531772876882055245712418539574544184922651201467473162e-13
8 20 31 1.499164719327522442143824838326310291982751015121719531360001141373148651727622e-13
8 20 32 3.820063399633062037526786918567626580296028653468902376775670438172161149175773e-13
8 20 33 6.194651608047824839399610446358812842140598281618541219571204293303834273125489e-14
8 21 21 7.883792960497368747323597888620940207395605626215646136483342353106816158768561e-13
8 21 22 -1.388451418003138534407941624586056097927812899745577581283511981238091326958593e-12
8 21 23 1.147663636362901773222720951817745342044667523289488565196712867877933204436567e-13
8 21 24 -5.571386326557755742408652881969728558616482933248173306503470511828392304396293e-13
8 21 25 4.321807033624619844868909363488294004355162579819435823337081286853072524373701e-15
8 21 26 -5.094971953995329846411867965904844995485020650989234292177474720061706929833234e-13
8 21 27 3.9624303692580687757512516253857749487393353717164923959777319479849229778284e-12
8 21 28 -2.924913598426851756964562746334226262942028271143319643355918723107187143769587e-12
8 21 29 6.233929094634626321761169085953766604614963637391300155852035166032441836708753e-13
8 21 30 -1.188610106625796951478552427581118495316036371272849098081914793744332364008834e-13
8 21 31 -1.535876550066813815922275057895619921788511203002683915092073869564060611230806e-13
8 21 32 3.938567660984229452418953437192323980443088840389501322950377277726046560099696e-13
8 21 33 1.750908978324535274678809405515752472259970589647776457681155748671863924856452e-12
8 22 22 1.069926567583687668034383035871551349074907975597958977914284984994054898942828e-12
8 22 23 1.758801365124232385360509094024451325612440744784190558360721694623243362615673e-14
8 22 24 -4.87969297638542733805783204736140593359950972590393446802744049446360600793638e-14
8 22 25 -1.463534962093242518724579045270807314548287989298808130524356752953882444089375e-14
8 22 26 -3.692872852539729958254694780246831400831269274632578322053702698790658490388339e-13
8 22 27 -8.788631535086104903731172172482209632861123140874736369476556891559438205374932e-13
8 22 28 5.798042086143624732726649029113261373647869067322737710944361480008628712456053e-13
8 22 29 -3.939547400365125725887298769369763240177718975067386208058044227842731715186423e-14
8 22 30 -4.586515806827157034712731713288167146731436306004806971300061251152242913566389e-13
8 22 31 -2.782698076609387592209571229035763800803655439748463297647580407896197687320514e-14
8 22 32 1.089381367554511415609085449308466063926479538212425246530318448450143083335852e-13
8 22 33 5.537124687749007763910107033742086969413666081290656222321473560540583218728627e-13
8 23 23 1.563536811247705711414612981586966991156475876820607510689856306225725601760049e-13
8 23 24 -3.431665766174127823912133916879506720009477954216972402506380000131996517882215e-13
8 23 25 8.239034183092679368622359575405223860802597184540690652513286974945586174262888e-14
8 23 26 1.550796049767823080107315157958944821866242405430239189679154896948768309642935e-13
8 23 27 3.950876812499044267249211560862980457751881423835717058145589390426822863088548e-14
8 23 28 -1.871237520245456157800956107130007262508419691865703946377285048711418468706153e-13
8 23 29 1.097602956566274775647985599438535491043972778490910459659280762233610152368522e-13
8 23 30 1.927723245663060033899364998375771838634654527399484921180253681111236347226132e-13
8 23 31 -1.730936697676412092613068506076903811888949150219873551156049035452077568977523e-13
8 23 32 2.653443706309242686461358138573582576583930919288291271799901024179059149550414e-13
8 23 33 -4.294976374616412564899364602933731361841815861757246791910498790224854924839702e-13
8 24 24 2.964415151310071244432787696740615713793606151528899021968663983542701386533139e-13
8 24 25 9.136131702258171212502209266284735398440990406611650022749582005141151633184915e-14
8 24 26 -4.065224558158806186121866683899354403719291259437342308295611587946934003343361e-13
8 24 27 2.217494134997174640426623737358412543069889169291217489735456615694799386861112e-13
8 24 28 -1.331864086438281259157956703170589051662955816512161409074023253890578142910654e-13
8 24 29 6.807703111635607917121549933877880173506990969772826732062069389331732656559476e-15
8 24 30 4.094256708029410428210235184649194590503183876080457872686708655209882936101977e-14
8 24 31 3.335025749477278500112472396705740411193609016976302931442684751823635049773652e-15
8 24 32 -3.425812523135036494300803017858043807958971455594341550971872301891012317115416e-13
8 24 33 1.122644904404739369215232543799338281900827876733343231342522460414680770087318e-12
8 25 25 3.367312855410139360853378703142310793902964144072516840086518018859522825954419e-13
8 25 26 -6.343707131215931671629957699535264907837566922661048709422509371110110738365237e-13
8 25 27 -8.061724670255375649989720430680116792714647950480918881565465093925517240110446e-13
8 25 28 1.111725571721311072053292555676936245751255025621183121026344311767466049086752e-12
8 25 29 -4.548072203402468249560343155819418611561018925963184579351285792774937823459541e-13
8 25 30 -8.455177627403008286602240906503140268906856916666812735045222539644927178283894e-13
8 25 31 6.035348559719774234214151134508884247688655612223632885753884289877036086351411e-14
8 25 32 -3.168951049213977905151018428803498239750317957339575182265854826998647457380686e-14
8 25 33 1.943592864022751201986133431556920637297046113127787941591485931913681639931663e-12
8 26 26 3.850206021770077034347261429294305279561454499080589128070346397059184275895823e-13
8 26 27 -9.88459869351949645772208190119584899932977506526425958179295312092744957165237e-13
8 26 28 9.543637925735935678390787012774662399409886906417114967712467359821000638851538e-13
8 26 29 -2.789124968567530995084234293731562660079205225576274083419877604513121051400888e-13
8 26 30 -5.730200329935993543759459912977036210639034040873310035730308553941778787702645e-13
8 26 31 2.668935257282155304347856549555971291865576693355745534412292620292986042236262e-14
8 26 32 7.801380513369914400533782724292241336071764533224705887573176901218599511443211e-14
8 26 33 -9.180062837414853377705623796417177229333772421674992436336551701767279021528583e-13
8 27 27 4.012656608059074759736972392502380888457217262682254049557498962632810280764923e-12
8 27 28 -3.497720752575337141464461413580134577754674045620297078027525537595920475957092e-12
8 27 29 9.140253450598186198069108650279253844699450481871749652252600598850449402039034e-13
8 27 30 1.717153549520183537294959244056717096480031266420053943203597627609493722911398e-12
8 27 31 -6.799785252750459140739196127378708394864956664156292370818888374048485458201879e-14
8 27 32 -2.096047860264347526835285424241805195784906090467162240268451234907991239604206e-13
8 27 33 -2.594490579367290238245283276772281962861391504556245561349003081717632032683409e-13
8 28 28 3.857647723488051788095617578058845670192911170272735989456145832004419776439683e-13
8 28 29 -2.188475585558730404609749032762895492771533905712683703205405651684447887436372e-13
8 28 30 -4.822250484620458828344976702945714084013131735527195665064864574703992556944788e-13
8 28 31 1.968689090459315263700751501409864904003777686587605486285360283326360860980244e-14
8 28 32 1.004646362936708062729076743071665249315313078773517535774691281625323790768249e-13
8 28 33 -1.048832164987400339853400918009476226972919096362202798049301253292276095937431e-13
8 29 29 6.455287100046090938307551691045966989118199760120674992810260785330566204276903e-14
8 29 30 -1.142918084377981701124721598707683037993057043869173212192648342196785414230367e-13
8 29 31 -1.237331544366153776382920595753675026333360618696024018529810128583949273811628e-14
8 29 32 9.478506112565974221012152128301422834311179611353202346466844463722119705901636e-15
8 29 33 1.765725966386999671889509877971773950856381044167660381810907085054760776219681e-13
8 30 30 9.120377541371890410339244923217481134058417467112475044776686008068983638645718e-14
8 30 31 3.617935924382047735243448424302255746810009766692542598591677510399221081474789e-15
8 30 32 -2.115685044298031698042489466486411813047089615612955967352062354386827294768141e-14
8 30 33 -2.478858333249966562641056358919078460649311674112210157602037702603431562151744e-13
8 31 31 5.21181156662137876185595829571980654084171040504100340623350577999763256349455e-15
8 31 32 -7.601735090194646993312675371149039640943762933721868814136369377773550964560896e-15
8 31 33 -1.811394141620386245245599288775699358785119285323404396156748942899848534099975e-14
8 32 32 1.999463012126160029408201254446698907166203590958958273434638913152721100597989e-15
8 32 33 -1.364358575773937319598961213668768720637622759478304472230211151743494663109837e-13
8 33 33 1.559547946499644570222874780906093631999337092360626396672642014211369217112858e-23
9 0 0 2.798910984809566568470282997529429431738165191489631972610656288907366392821965
9 0 1 -4.69746282926902638065134394905159466783812098706827764433287563899113022804727
9 0 2 1.246218258776115177145069141774362873617228041524279492862862564488356756093153
9 0 3 5.766052746804416430059413548865132312245318308964960046166689483023357458648408
9 0 4 1.327441905763195206463081333368919593725993984740207176039421451931184855888218
9 0 5 -1.42141615508984346401753207424959852230342294441650848061585572978744757594043
9 0 6 -4.209965156874503867287897137381240607647527329453127135879116193180706223159121
9 0 7 -0.7007099949133847263000465484381150208022971684206122655106970513022705127887726
9 0 8 -0.7576263705091249451324566396526365101044438142988437923530638263761726661884881
9 0 9 0.3312779840140371563957778754557433869442212952859757509881546155195732322943019
9 0 10 2.044353470100887600900457970074356105873493644898832511374157168728759404277726
9 0 11 0.07687174254037501940009623889217168840726486820256625012022105141525767101724399
9 0 12 0.1957382144617068133809972041593926148755732735214521381921803512621523216183037
9 0 13 0.2547848632232674559592617917393356366981742031320514491119144519003042460787343
9 0 14 -0.100176435673436579036392005757500327309049360956223230779308277219761795019968
9 0 15 -1.903717991118765080871620349299057553742645846792150023695429429994283937334281
9 0 16 0.0004803518040207243782048019368581708974686174680683893378657282605704829253081995
9 0 17 -0.02263365795869126105045588639361221069276362447763325728212511451788902223939808
9 0 18 0.02768465090695048411195757448362007385557748476827503656030982112876194197298163
9 0 19 -0.135817820300628489980436424330087210156660773241514466706866187022264022787086
9 0 20 0.07679007922839034142510768638686834449414486984922667206476712607004446888386221
9 0 21 0.1918484214347140974231487337568358618019463276904082806177580649029179388693081
9 0 22 0.1035315206469877328066636939493798282432381239634430790721195626081060564521355
9 0 23 -3.526698080012373558276898290156827607019669575526426284717618283052179315015889
9 0 24 5.114617057813808726511807478635160373418061591435357889859160761676304902003163
9 0 25 -3.689617090819153614571707588520070848719592206612655181564148742296921263673599
9 0 26 -4.185143549590090904388365044219548185942319676937408350122976365763300259467619
9 0 27 1.596742884682495101721301532882797425273452644496339171325872434841374365337719
9 0 28 1.871964586244140746114369517276110980532410191703033700661025602505257949194593
9 0 29 -0.8242359194084042745862922382770089607650039975065525987671833483284645694715334
9 0 30 -0.1963913175608599589096691209884143871611167160493170267260823955246860931331542
9 0 31 -0.684069679848295641526252319200828041347430955741913378554526853511226557207715
9 0 32 -0.5666616768354726172848370590682604652342143022851946541740303931800285624427642
9 0 33 1.106101924568068789085822117400915077018381179937824928708399647900681022658963
9 0 34 0.007783691802126178886347165992077903657233747647014191830729813124490549030946229
9 0 35 0.04578996394730355703575632940853222125687852826500771637233821743872251431628491
9 0 36 0.1040027087936007488608641924933688991448126374997275163687765831996266269664873
9 0 37 -0.1769155929954772357477134905192783072235629342917308745238951116554407788151583
9 0 38 -0.03634854396043055678821995826187065438141744340309927373824282038033235659840094
9 0 39 1.657107597958608616507627825571788055376373292918527969285751565026881096369842
9 0 40 -1.209154469184452196381900891082946883031555309786899066438213540978032243231801
9 0 41 -0.1303593990864358494347287927550482962478019361300880395209535149203453110932965
9 0 42 0.5986125848589597920356052034253775125382355492726800008755645217348594257567475
9 0 43 0.04976408994732632275352657579968537536046463931326042934077860753713010290541361
9 0 44 0.2754400068324744514504623220536345155451866921223652080251574537627840476245216
9 0 45 -1.379705175043809631312209336144348584668864961739021639806848344725676856520695
9 0 46 -0.0068144473024035070577568898756630395164389313694051106226267555183926433402395
9 0 47 -0.00756196604590406488191197732152428552791966084194135143020565101248864715331599
9 0 48 -0.1509277738068864581078110876708213245186196235023838673671737663691810123848663
9 0 49 0.05128553572168643851345867264901610814025911782029902002152379389244929453398088
9 1 1 5.823818365784348018061444560068977058213100191477543482173277536518035016926274
9 1 2 -4.939391410927195762855179675445878138064006794482663454012462048269542457709386
9 1 3 -6.395835061406002781662443134285710593212833811416086014667764191673545291632893
9 1 4 2.019433970140086540427003492448117818211904382447865130856433389333233948427733
9 1 5 0.3989046201608916853678661072617446613667022282546668881907065713996168433880615
9 1 6 1.115011796168914218329806393261187259960288638288997935437318046989911709799074
9 1 7 -1.028026151595978541101689879130139326983144364978815864250922450350751695717665
9 1 8 -0.01484218243790756938462165224322349582369738562653418555365865410697767392240637
9 1 9 1.088277301506110807390613423572043266317694437641638301581771353129838344581662
9 1 10 -5.1393168548723961748258704262401518578455249613675426604928708824291407027354
9 1 11 0.35344670790277812601591122290043350508623829685325223052054007738152206753443
9 1 12 -0.05321008165159605723603509150145380288966033605693691617960461064497923890718514
9 1 13 0.5139307197773181375399634686281686385164656223485460564432690773414638664354898
9 1 14 6.59414720364732813332644968606376568215343249813144260611242131299328911492479
9 1 15 4.934156064287325167089584492459061699391394701787664048349991675418412986187311
9 1 16 -0.0391447235488458721443716591592680660562601930760001996613615585505573880636138
9 1 17 0.05373922233767428081309918109581423150969051267819416402309847558671135952507027
9 1 18 -0.1260410153423888757632552702796590698806742265039301358185022905801879494494477
9 1 19 -0.2428599420401439980660005579215589954571035817371372073775693800132034626851989
9 1 20 -1.0716847766791663950776127874113707323833171679813707899488127128905740585511
9 1 21 -1.690129915215395191954291462217549205550280506986832678208036067147727518701443
9 1 22 1.028110818350149588181296130895455860185190623974071807466908971877860022366633
9 1 23 -10.11580677902908277925508266867182150057099096906601457758235509941720437363671
9 1 24 1.960903702188115951366955526722483670302834467580622769495218695243599346482165
9 1 25 -3.408363180107516993957273529987432197198488493965270074974109899891019629628871
9 1 26 8.78321067640950769414109270567015274318450093508202281540075615094640440101279
9 1 27 3.503620854399918212769626782197781106104637548816999585271681530788886564980433
9 1 28 1.754171487244706101137074570918749426204819563584136199238423342712453203366727
9 1 29 -7.940665632001893347373698511727934800275261102888462500451305933797516969262051
9 1 30 -0.3786874920057600929890752327733842220706228733048611402731062022296744641004029
9 1 31 -2.491302137153571132987021544195799672546615173543699431420149814586737895479325
9 1 32 -3.304958491574152546822821315336797400801901387565250383336541558980374198754468
9 1 33 -3.588219957686177106586523983404930346772020363289185080132511962987967615622881
9 1 34 -0.007028763606453095878896761925653396221141225715380488029458371160874309659004274
9 1 35 0.1032952588645390093651987779320187740614758027306736115020784071436161197261818
9 1 36 0.7752204584750750846121696248835964469285792885335588129165668193662084883791398
9 1 37 1.633762383420051136233214756968342102883346864477306836123641521652709259298739
9 1 38 1.263232358690961212473543277699345200171866223388740137942958146657656617987094
9 1 39 10.00182367875141464551387149796524079887914393248561828906266857935684673456859
9 1 40 -2.262483341534301440116735945107908017442419375594616041664882327808916689457855
9 1 41 -1.859033005951706261891291447494313113033657578526508835502035506896815971141471
9 1 42 -8.087213972905824828368969081870524817953461100839040205274498897558693863962155
9 1 43 0.049408937176857000100330426529215194094630569168095786745921435381603991244616
9 1 44 4.238462470394533799870443019080696851627643610643808028248041982664008445761961
9 1 45 8.827263056389457021736792158275602086892915021876222704333233695912430046920841
9 1 46 0.03563032171912680673509239443856223323127438913864860897821886154666042311226989
9 1 47 -0.2617469045862220956723613437770094784549157018220085828504152539346319639188262
9 1 48 -1.023554236410433554524804604612079273542167607058988346159691580143505645244327
9 1 49 -1.867853321573850042999759265728991686123379407615928392903251324755471902895741
9 2 2 11.13542887447911733650926805188622933918254668089849717874400426618917740233597
9 2 3 -2.585170504486580589851868040782450319399538743040910730696736655306350990028064
9 2 4 -13.58627613785243721628699121200623807321236245928111245599416455286155696886953
9 2 5 -9.093895737294692134697856949424732551369560028718717078654538745406977653134653
9 2 6 3.075979085904173304650617276630475478832926257449068313718921043994654263097587
9 2 7 5.120822818435706285242505161798887547865197521704304477532986663201826978328715
9 2 8 10.83499361656464977239865688752387528143999519919041711462321027001787014197342
9 2 9 4.514602929571974119734447756572287521762329381117730846335352897335181213147273
9 2 10 2.614202548460471726473610595410532899866547057419852891523115135837504154551288
9 2 11 -0.60984916612452264873859104163058447351058574537892780650033797430317897236141
9 2 12 -2.723350644246444178654943597907277078939166368366909755241527933649906771144411
9 2 13 -2.627634904997671690794857836676843780899000755500838246506001955695775114459263
9 2 14 -5.215660496477198491587069132576680427457245462754757755921710451137671428403962
9 2 15 5.997800822159050549093068759390066952813916061357480003595610278218040871089507
9 2 16 0.01179550055402038269310014781529258924954998994097464237218355023364911994228104
9 2 17 0.2379126969931096059486906711058922279307116307964674910512875937194164299659858
9 2 18 0.1459539651778355927004469252973851217644341083111204692180240282582228829623627
9 2 19 0.5682904255808597944832466962703100282633974546566856155249934197950467608236574
9 2 20 0.4302566546844437502226401304189522745061270094850577707591434128689259876573722
9 2 21 -0.3208455078996959208684367296152700974932217857007152492334505246935075419356695
9 2 22 -1.426879316894498050023326472226402282326904007037500861321656385995584325660709
9 2 23 -0.8061326004521807748030159939779195094955805234220299416183386788577697401845092
9 2 24 -1.474329014398227060913120107408801699826226501178742066478814463622919884623751
9 2 25 5.477435746427615979292809998772431956256409522513670798271121954251611834934266
9 2 26 5.023174562277214582570518978567090730302030295747184740893371870661967821946972
9 2 27 -5.682405222634897969644055212545300975750824849298440019503544224063280094903185
9 2 28 -4.577429474859920590164599718788441245024149325499530373041818315557861991522159
9 2 29 1.916418142071136374548906874594408337010132160427513874022039870143540491095744
9 2 30 1.390387934435420930566972832540764624499651026990690822653773432183252643273282
9 2 31 2.979715405392204601060816331730397778274698652775182833644068195808265893602467
9 2 32 1.542182624633669476039283665091777902197252120299732233865578495524013632309333
9 2 33 -5.83637674473344503546506372678865389235595524056635921739134139818286601603592
9 2 34 -0.09948385677320976803052573913092659494936454981278035453848560849792406604128373
9 2 35 -0.3752970483371876525263238159552450259722666754171717587525434498850309483803169
9 2 36 -0.3520168665829155688086943707809365922020356036960699250965298103393210539846654
9 2 37 0.9172822345182018697192739192886287906315541609391452939315847225224095454381975
9 2 38 0.8759125159164491452008646178347927320274948803001614694717543964951684278896418
9 2 39 -6.994501174613765390940494135154527220464214065830985562205435947054066428126612
9 2 40 5.330790044238341468816595589856065268399746891248122505850991907111081104515665
9 2 41 1.83740697781297257458424470898131586887689910320975876318698137945744711728862
9 2 42 -5.60058098132397704556692575783725007675449001833181461328359776469843590338389
9 2 43 -1.049137732790126862236704370935160760742138051975123925821368707211797296410744
9 2 44 -0.4277369570153037989455996447976135102383230578265110480079841013287270511618616
9 2 45 12.17890978115960370199028004935948175829385509453689850493981744102421360129954
9 2 46 0.1087906529309597789037257660844898972906919255401165357517819958773266488578626
9 2 47 0.1323049953732545336005242550089007127623070270928167537473808426654435196281563
9 2 48 0.368898268807278610019241545148874715074372100340694717097252407724985632842835
9 2 49 -1.204938139141329247067818404833954184916415188489043581350153105742582692678288
9 3 3 7.984379676510334675799503578177729066469654039692107003966427342528096040170198
9 3 4 0.4191585722705467907106046643729455609801785089355463769096241065793193739005362
9 3 5 -10.11392532806262434230947476431587319908655217316789767579884517410438663246386
9 3 6 -9.759286257735406944043423529327090398266028103922752301663595868477039831643314
9 3 7 -0.5113124546299064795771486794360753001042671403275828610875697055540648032732319
9 3 8 7.358207259245806016676248648954957363193268059092148641989903526099356864271983
9 3 9 2.699907677267721424855094703464911962212558771999169094954363240394244273993745
9 3 10 -1.915024615028149789089732594235887656657758425838163071317829986873313414072398
9 3 11 0.1942840381944949348452956681011696279245624058584437282974712858681038092711306
9 3 12 -2.678344216600535564134324436315864895498948618250905096346955723049087417745552
9 3 13 -0.02060738640110380296996999430512187924266314814518746258102929524360778545157589
9 3 14 0.9342969973619999487943832007133843943930426002878229427631712490894746753174856
9 3 15 7.766631480452261997829357898806426794936546876602714889765493833861649971596384
9 3 16 -0.02246798001791818086688642784940501470005640274214625112506436794443842067058388
9 3 17 0.2687680442686622846939166727140467716367627448107065995825368216554594864908405
9 3 18 0.2889955943261052660687521075574220048041959060546474779814191463548106131663644
9 3 19 -0.5949762805357565945460117955033135259629453278968114988347833384597574352027526
9 3 20 0.2963026703782007821200932702529684647336138519117068442415155920593924216086236
9 3 21 -1.908491600608662553258134824427245384597870696123677845709070904640444873811208
9 3 22 0.255942165534347921512205653019691114168399884382400114625359803994132358091236
9 3 23 -3.003240271086837298405024011070837233649421907383825181071007624019287383718607
9 3 24 0.1715563669368839025786514679197395818749063815991525380289194058033326695644028
9 3 25 0.9838641093041217211683924920614626932412087242342123162551947341181426324591842
9 3 26 6.653641746144067445282304666367474061051451029485728060243780984933817930541638
9 3 27 -5.791390201423150698703847876400169609784665095596929142763966024042680102741127
9 3 28 0.221861442969110003808737273933136903119295038371326110497048394907116105185836
9 3 29 -0.8109934435565049231671456060177635763802825650089892292737719401556475181459801
9 3 30 3.416012289613112888655369547983208547555058633345390100050767697894781552751462
9 3 31 1.346809467784874642768730693512506275541030228066415931536958417234578386772591
9 3 32 -4.657124443511144771068255401351089808980479137014039085034454150677947643360736
9 3 33 -6.29742684013992904361482985579765664499369473250518454387030004673201064887425
9 3 34 -0.3459299661639344485248779347098300783863983194315513974094906606405042795357679
9 3 35 -0.7670599016816986844389265124379322089427885419545235334516079762911786105767758
9 3 36 0.7804481672168341281424204693713273706139472337881894754142573020781855681301376
9 3 37 1.508256454094600026628348393196088177427935070180981191705382981467536389447166
9 3 38 2.233330048515163951858563048569325659830850278247632798993337387588366517369348
9 3 39 4.88293782597470983063986792510673023374895845047326282246035479452631113965809
9 3 40 -4.649567691861823915279960708266016869370644732212679386037518571420491338008495
9 3 41 7.298417719573328168264654182022985264355105405305728368237791851485058452432321
9 3 42 -6.047075052060817254707287967861107149631962709381005205156989731241965490068404
9 3 43 -3.75623612972067220715049299342257625813335617830295696418505314911273441468691
9 3 44 1.618819573455287556828257150991021071590821614058535453075019775168538482392642
9 3 45 12.49319862188232351309272984782228208673528453243144276792258423296266138973484
9 3 46 0.3765870594717877659865925377583856746653013317514729336152809942493806854956135
9 3 47 0.444565380947915909105894883201583358475848010772465888677070408081960472310041
9 3 48 -0.9186353152437867759850638438676177437136664257105929847946048323765099424729416
9 3 49 -2.338059643110474351169359333988152072353077776090388531758388942342412143380006
9 4 4 2.116406596888709978538686562403658556924808475850889664997398388747151062927801
9 4 5 1.501516811107903855593851173083382348246542269866859281263048587946071679887828
9 4 6 -1.03089786078745178272404632769559533794127338975013998961319099017180198765196
9 4 7 -1.7055367404329920651884237188812215367961732827509203637678281568455425489644
9 4 8 -5.005868656738587911834454786711255458074663583591439996510229659946987294223138
9 4 9 0.4766563099258242152032686590756188992491144623282523906879570671041731161534208
9 4 10 -1.006839490136306882327016097402193764678106306598660947057835283381216212094467
9 4 11 0.4252777406912267152101181472815785357644581908023199531752197965976825355859236
9 4 12 1.878586907646320476385580114269432595694595010780157869898349144117909227107351
9 4 13 0.9249331288738174879833598593198786783879382094203480015791641700299848886289589
9 4 14 5.41729746453244814604130834245541381472869319574671413681259159745042875669743
9 4 15 -1.214473500439005898035768027482258024047676511683112453736014075196074934691328
9 4 16 -0.03398751817237861768285948437743822469542293769469880571769758388035728047065848
9 4 17 -0.1404533840243799350662959253060507169454833348629797085122188999090510692859602
9 4 18 -0.34440748323490877661086215956740342091657411337346924955762132915910977585979
9 4 19 0.04546287968936061812805121781630399864054627566948101381074569492416635437902533
9 4 20 -1.150393395464937084446522732532852977234427204904915879488119401021444404291641
9 4 21 -0.2316527631378003792805844185643841472149793281349065769677293510650361864800751
9 4 22 0.6293023609817875853166006567396603237560460464257660878601035213767482004506423
9 4 23 -1.97884305018151636800870059638214752871966123432446801383585015707532377485443
9 4 24 -0.005640725962364861862351851522029434461798883255969476452094632051079616859011275
9 4 25 -5.13554758835376982561722838053923370973312435305112700967610643690679305866729
9 4 26 1.448366010387481134064933243355036811784111871484964833821029050687834172846672
9 4 27 7.058664457771360789677860687429533546011373289801719583649843609296395462182812
9 4 28 3.389362746606394055921883622449627581255792417519086135738471129780604036556315
9 4 29 -6.368680976697719393877459275375731968890672678643414564368924708244099073178073
9 4 30 -2.216277954194792823136492770011917490957945782264326009793516779783250819954036
9 4 31 -3.144692873562995235381749410296289051197491481690904906944505112218849893406475
9 4 32 -0.9417321569004488429728407512636216876186753441664218259661849958448527805237875
9 4 33 0.3098036520626345002639308461792710436993524773862278950684641100624948159526093
9 4 34 0.1695391802273286261937740348317937687895446060833885293199567670490155470191728
9 4 35 0.5345758781878146408628689420691902078683915609073287549613574647692856089017662
9 4 36 0.2318791795381641551849517565643353013257545258281056355026420590170301385227926
9 4 37 0.4091170358409797787608810363614984048309667691660315272644147932462178496649097
9 4 38 -0.1680841298314957404513138941667687892798186264254267956509791095446591593034526
9 4 39 4.080982624362209991071735055334788284554660708899521235182611250843379888791548
9 4 40 0.642151241652329747833195316405496085431034992309975106158488002352415332982122
9 4 41 -4.915730611536935073117745493903744408414940266442598452984257672264715254245583
9 4 42 -1.716374506434483126204775659905319578846617546263636952788953517698653168294832
9 4 43 1.804442956242003775740132785973306339210856851143314758235831961746176239168405
9 4 44 1.929016496676165052798558957603379178863812041577046757166931674310199466153343
9 4 45 -0.1630548333618222917539994862897747459458089466568394009954611147366769780424256
9 4 46 -0.1429149110081121697731345798721790377664282604638903165546041445256548830909308
9 4 47 -0.4094377124709231432448619086106541998928030241167446755058143170995789406734298
9 4 48 -0.167573638918052537281307624438356702194216962009819199187216739369510855458496
9 4 49 -0.0858159117901882176948787860452469150284732532410047666412667628801443149201942
9 5 5 8.766700142345951114173340114232643853741718127295833954292047318876290961372537
9 5 6 -2.216345919866545761156762160817165509067408087524919374463659064310525088199656
9 5 7 0.1659312691694264204249461507738208815471512997701814523601421000095114031108277
9 5 8 -10.34167989005046411555598671956405931683673250910362172979904172438328252625774
9 5 9 -12.8882824059883692613960876478419385440973988922295949330725338670765085284574
9 5 10 -6.168918987172480156083165108866011816782202456359663939586715712674465134250363
9 5 11 -0.09244765855425323295840609900394625222191975403497675260910540455536636996934047
9 5 12 3.311236570160584213863082708913030542223383686889096111304332775759696994737774
9 5 13 6.542861287268965677628774921807341641500806607998656212720209457157044108473313
9 5 14 6.70847311196291424892027350572814756654613335571019379252851051979164981954739
9 5 15 0.6083767263224829188130098826702177568682897316459982532400933548752641645646971
9 5 16 0.009786081617713569782012482925838860472324938665129918586232649098047862829759216
9 5 17 -0.2444008868823944064199964177711004682772775029751552960120689819824040616593422
9 5 18 -0.8383877972491142067833610160741085719030815331614331865046592835967842989405579
9 5 19 -1.393461374529789996302912713913245900442466719447360164455925775456826181533191
9 5 20 -1.634520050222995536385691163427848201074770334635710671375541869469001705776159
9 5 21 0.008839412188734279914470721988493172850501032704170937449391242670057957020119962
9 5 22 -0.6874119463487991125824793785213954767497221903532782903502725165186130854619479
9 5 23 -0.6845397639345537868902033596586824652888203702772626999982948404039228771424899
9 5 24 -4.172336347675078956886953981493147710620289083578544179243847720880768080146128
9 5 25 2.464758883428167375833321610054691650911925042072701236809837136097248555947142
9 5 26 -0.8848827624313669908925942966552922170449863653863617011811432817916141874715877
9 5 27 3.332953134803964013802323805892926737190916329055511947762094111967975365298089
9 5 28 5.156646904317388948783759563657187665991831773654376489251073922711370648416424
9 5 29 -4.854416603079731886403653317089193445609244232537298276278633183301966935156054
9 5 30 -1.930263545422536955237489076475248600854391797053882877464967459827122908237419
9 5 31 -4.054967429887655023897239420839257719427183238950406270485407509676235742566255
9 5 32 -3.434110667679634226475403505723930375711294306486753226454113737097982237966675
9 5 33 2.355832772593815820711312528566571085186620987782886178490603083844130317056955
9 5 34 0.1729772431347182868357436156382518216897469975706691532247048002543561608912965
9 5 35 0.6763811802985597176799869070687526317385920506031345850452923304040718146475858
9 5 36 0.8317355425330420514144630127760136222081436077376225881383347108338145785582243
9 5 37 -0.00187086644034969123043180239322540445232138304284337816501268754646965656874
9 5 38 -0.7801420607701431034788666873633449501618365451168420544144872148014720633293551
9 5 39 6.04855254478243508038264850407826612626922416484776893527152508220919542341091
9 5 40 -3.335355107229503006200617448639917771674129877030461121402769718368660209571106
9 5 41 -3.578656275743043106460421670047233070143195838463072583348549502250515502450926
9 5 42 4.062677553606683170195876522959643242970133477239537612990504856484226095433181
9 5 43 2.124520796235407141102587310982336027213201223875834623858220572484135498448085
9 5 44 0.3580201800063340873319759848851633084487697048795197803567967296934208923653392
9 5 45 -3.281881882105885763875011504867910896976671312881622644120351118347287332900628
9 5 46 -0.1960935787929116895538413989038720656847021577822610155605155110421965993275819
9 5 47 -0.3395892370377578901422636356444673499437437857596200094311582350761223194930152
9 5 48 -0.1741576136153899373921540099384166883113845128018649284311245636236694120842042
9 5 49 0.4905807961246223245421704550954207892224717431148924260014166522565838101682817
9 6 6 10.85464806586269597967327442575446104780626816608621276718672513225625769574003
9 6 7 -0.02777503197668532383336388146117885558531699797480325605754302861557522333691883
9 6 8 0.761824542154285520883700091528832726118512270820427644004619694542498595923608
9 6 9 -2.549639958547080607944843626483813397560921739590291834493560699504504252219843
9 6 10 -9.625268722065303299335579358163998410372929930347549402126548760153660084122061
9 6 11 0.01998530894157762043161394088118788462643875650547663378296431639997126370790132
9 6 12 -0.5329346220298031687669099618232214024093071722864597975173450307325879595631595
9 6 13 1.357774869432555727741054610244543016514961423955403223440960141646114229418562
9 6 14 2.439650249995054114319955027979171406775387166894405488107019662647819198056301
9 6 15 4.996782650435319274082551275900807511838340470865874648536233726054822167210547
9 6 16 -0.003495034722598666752539320091174452012785891040933556182725360862185710041484788
9 6 17 0.06798654128911655328492960320484114320438431612349655277339909581974970802198634
9 6 18 -0.02039301854850595269846888489032627389745127507751342862709813279266001239997503
9 6 19 -0.5429828713898305335435995583074294266264932408082867650741407576139837807518421
9 6 20 -0.1271158783910206149410395560668930885172628623342176977456653871258957806150037
9 6 21 -0.8384718697604517156931064614211078513978799762731236568589072508927551337968284
9 6 22 -0.1539237969326938324657184154786614171049193708811959769426930373525186163296663
9 6 23 0.05427139341310825053231570556316836468297222526089950216112452832405241802432925
9 6 24 -1.135908695678100164203303968263223836227564700914377239400614451306101331190498
9 6 25 1.829507843993240795908701774614597367197592367801912844478591859405731857118063
9 6 26 2.618598247424440919268813330136439993765870386026104755088016486774253608798854
9 6 27 -2.673251807936569480176980592448910264154974289529128957072898315354965323216898
9 6 28 -0.109278248463789018084279948815425319922080338409019007305180559491199457919108
9 6 29 -2.752602459594140672336346806476435880116352253074111087720915151540026422192715
9 6 30 1.276336004063079761446409395314784910029715234506862800285403202369257932700372
9 6 31 0.2981499660151582246943473505289522513191694534041811480241798525722138361270765
9 6 32 -2.104720976771041312731001450568256651583728801359372083605138828388322482064983
9 6 33 -0.3796812754837790462108304491163805633674336463657666317507633063887120906758208
9 6 34 -0.1264502761402747852183958778014524081228154691396836082089993723309543685227781
9 6 35 -0.2474723272898647246216296048154906784548138788403915741108758297543356418824048
9 6 36 0.4334462601886566089747553354411798134607606556555069020685782486369744524380729
9 6 37 0.3444291186107418200850690542874546277992926298179577662271841032369994555382897
9 6 38 0.3940173437558885667991644061927246325769393711632156399067551139418964687165547
9 6 39 1.217735398601322135221353299453766364636841495247044616653814752980916245083071
9 6 40 -1.97142175231355623535127423255538185347684573229887990729695366484698638473544
9 6 41 2.768187744370486605338589665353015884507803776971417418049005499642649118281206
9 6 42 -0.8611300930899104589165811819340142867305967137223933103790629331432448306969017
9 6 43 -1.309414955083491884127349592648445428775427285923351019658914994378300947152658
9 6 44 0.303355521818707034970597492027089271673382229783287037631876728719219472134144
9 6 45 2.906374864462894365996180363522988318934244495108026885478337555678882512919742
9 6 46 0.1308668100708091956593024303584968733973022663340144011966695409507792437676934
9 6 47 0.1721091617071435180441632474699535353251706227547887119479237111637120989770052
9 6 48 -0.3664329724176651910337700087745148795219374706757433088401956210351479863518162
9 6 49 -0.6192870176520568783128859769654734453860669345391781482561592913301763967228757
9 7 7 0.4228705594869503017543050093482144325056673978883747013890940094093720122068819
9 7 8 0.5030097751485307431865833477478541137080452837081676930005256833344272563963983
9 7 9 -1.689514385252465137335396937900624245724703606241598034853260933287290750725231
9 7 10 0.9432263791433132500095356595571311727723816469439056037861038937375014628206998
9 7 11 -0.2475251784220567449921051734591554990420204613964640947818302527091518651593175
9 7 12 -0.7343326903787209362100325720135184429743112060740592471916272793449210161613015
9 7 13 0.953836604224195217607805080234552948576352744658063715508281845430751004176799
9 7 14 -1.03359137287099035594882484729810477636345918454940796989847815548059970128932
9 7 15 -0.4233850041201678717110192006741590573286491815561216755264112343206522522454746
9 7 16 0.03007307082750560289540962774890340515407734594501764486424260837584631974809879
9 7 17 0.05907164185777033770259039689411416170157222347715993550007743392914149982124926
9 7 18 0.2225638522628384242205663630724187046064168480563629381368472990959399998304816
9 7 19 -0.6183558434479640333635547776140419845951698542704859202377056973605711848230099
9 7 20 0.5284358605862813596477153072088087736648217083166878421845609242841033777361635
9 7 21 -0.1721654789310211293757667442908596651797407549903663199432183689586426677459009
9 7 22 -0.03375287718454195127557983344190029995413514363257494526096711009364612362677052
9 7 23 -1.265739682166043738770533585664440124324255906416863960238084707617287606357881
9 7 24 0.8482716547441234039694504059835317692196973773004909172775046837108454095804864
9 7 25 0.2678605481610747640574883313256532683155365503290284367249984318414691343125925
9 7 26 0.732189087565234430754506580696518535350246546453143905200917290977114509166605
9 7 27 -2.148482515956820924431814114322272417475251383948278005259674490988500664781318
9 7 28 0.2193257723256598279742908462145059870511887371480735070735931713809037781052616
9 7 29 -2.586649228692662570988543861937021010653768678989911599405611780190153676517158
9 7 30 1.335615269208101893961632981723734907102067300412595452719729514618562616397618
9 7 31 0.6154269272657080775131319299025352582920260356955321788089580497027749113296184
9 7 32 -1.55508707276023356568614393670642509905366646351264744012441607964427760220699
9 7 33 -0.1872566757136381063841671541627063967539183319376223399851918511055817118396379
9 7 34 -0.126897639361159244758899147313234352456303259271720192334319309403823954933014
9 7 35 -0.3320702489979510931720966793955292813017804964412259191001175317403226312895511
9 7 36 0.262295587980455906507382787557342297053107691545866839229944039384577146922681
9 7 37 0.01543415936567709347490700445030831716807330709354172389245901338794958065380057
9 7 38 0.7494779587317528950063269403424393906094970716454574504330721431925766176842025
9 7 39 2.440024462418457581057588874975564759763499782634118160916369013582790447413335
9 7 40 -3.095378082819915607273582101694145281281954731656620183644073961243710864895493
9 7 41 2.825035673377313199798399719057280120143925233049598750710471448473836016295338
9 7 42 0.7172216418918360319200968106378172140525090054995884002681641714788505808972782
9 7 43 -1.288223661168958303394008672375771853385460116193396030419807750483143949084029
9 7 44 -0.1917663414237348547255875229762249808249235572517531739827225735107462367954397
9 7 45 1.794794777850459745851032990621267020618734013824245564952633229401010234592696
9 7 46 0.1107013832980495975506526840806744039187449783401721563434739567038382078338753
9 7 47 0.2869054078464810037989299191298293922437779804570530108845909932297373981939726
9 7 48 -0.3445441564061709944424244694982551773731327860895687280798614918997896489663528
9 7 49 -0.564729599220331212534632599186244494707738091739329417115666012485970414238534
9 8 8 4.363108865153994498881906552845585173978042065060142105440315559688068209538251
9 8 9 -11.31032365812926562923110548775629102334866950030845638808256415536608828154686
9 8 10 -1.687050282942041729960965693412663401576811334126717675533771438926217282471865
9 8 11 0.01040117911518035097339000582095853687211808675325244840940648230793956496163104
9 8 12 -2.598942254646883176924269527468790572427146857578597882605135401461250691235144
9 8 13 4.320064090286153566603802592364486204214432722721987374887777108937123785674029
9 8 14 -5.037625707375538143992191551348519114556601693844532004966329868948802322820354
9 8 15 9.961755843894691461798699710784318493449858461510145341922353121772659554929469
9 8 16 -0.004217131977900605105153112914127896658434152898402339687314565016197261202805201
9 8 17 0.2907446884382403937480359106493978560245156067995159959785601083285032638942575
9 8 18 0.01893295398138132148556313119348358738802145217942986174996933882496137184255997
9 8 19 -1.506463730585660525513485617549405972385903338921113800265908175821128134836913
9 8 20 1.020436396971355654788421166339397513783278268307741098099413112328872771780835
9 8 21 -1.037432822340494297267681912193409960857973891775479282303789716979104862355811
9 8 22 -3.039658268531591578364962725134200353382507562239111913813995009885645401051746
9 8 23 -0.5444399294047268030919482158146463332362131508969847125826661441662659023351998
9 8 24 2.318284140676503368134978769403783473861092805403442984012996602226705381496795
9 8 25 4.505979257501308665985432473184785750208208505374830558766415072911624166860599
9 8 26 -0.787394383697606333600963466605046236495005483345597699852864184611234576268163
9 8 27 -12.36392293275079095440779860287990154795780457153894701813599542093320557810158
9 8 28 1.07703938163675352113486757120793737661191762006406612444871343809766895179181
9 8 29 -1.854392587428835260260817734921378602536170605131053477721104162773649165805443
9 8 30 5.485475841633545385092808969604964505512545857664456670260962462845498234018421
9 8 31 3.631864994462149000248254870127026796883593555010645056540057871156737294329309
9 8 32 -5.342878259135253207059579414407909711346820992169183662302277559683342835151477
9 8 33 -7.903108661127738412872796384513493767406794909444499785226622303256087622907755
9 8 34 -0.5217648485273668637487282727120137970824543641899605823807715037605211090952104
9 8 35 -1.118788884949980615925104260830690425759367237114590124507454469253289104423572
9 8 36 0.6704623427195033134056847004850425842490400113251237315928390559803228183170222
9 8 37 0.9496700589851274261803878314581286961405025259886369273518951577426728423494745
9 8 38 2.831013420278288296337055354291979460160696823682216388087530166798169136010442
9 8 39 -0.3284410843565401628948785147430972119223582020104092695020845808192659653468504
9 8 40 -6.463421574427812793524172210342842767253202205076847768721795202706193213250404
9 8 41 13.18970191740940339578340104176491912050947900650899669743567336813776757933662
9 8 42 -0.7350794187267938201503496432566265817787989279561587426164403362151691353525992
9 8 43 -5.655420442197786386908953448380732589583035408157966627499405160208802391021569
9 8 44 -2.090362278621777797487585410504945572114937007551526705770097459822694063142393
9 8 45 19.09240287342632172803859002535323001212561204146019831878609723169405446883149
9 8 46 0.5375793642444143979873748382967183165766189173260407558365934014123419699083144
9 8 47 0.8984167463414392736103608057016600002005831991843114722016195390621091422763565
9 8 48 -0.2624354323400428426248750287575366535065614572919318948073724047150828615431876
9 8 49 -2.664206644873655349329112547799755259544653365766879084470997817920787026456266
9 9 9 5.764221039940668230923260643709601734990324349955791559257720697995625933859826
9 9 10 0.8548430445656592106931596969468476419115713503851074287403603221924819711689584
9 9 11 -0.006592304400370796531957965128019758869722963234385232430952238165249951586546469
9 9 12 0.005535068688512703874304061670391819248416036497626728026416996920470151756977657
9 9 13 -3.58515223946899698867212245449736453794650662562557584581139746093840023767755
9 9 14 -0.7972295672722943492411192530512388224377122444176012240104675026994547578014787
9 9 15 -4.607144304846509355553927915212694149187628631037662890395700353421964793158066
9 9 16 0.002777109032922408049454490537584338427150710108642455303560612733333637426748641
9 9 17 -0.0318230334007539271330037648840406287380800650581218038463910320411180175677755
9 9 18 0.2917785523579048102831237701478822549840207795346196164475731458486025109379644
9 9 19 1.297481054101901537768170378349811685714179828033942488002184345046431217383148
9 9 20 0.4338968710530208155620478040943427044800592241605752859099710255356789852344326
9 9 21 0.7473170763335692076902330716747178557281128631687106705917009405176645821209682
9 9 22 1.324219344813146012340375857691374629447458994389209849475624138008816097893659
9 9 23 1.644299492022129139393123778024807233547202925574908802177118834635538098664937
9 9 24 -3.154685702068384559614956083689453823501962803767878489691147366205803424208357
9 9 25 -2.578849912995513259403327911268471053494074183693185149334824732941609423832722
9 9 26 0.01815686814734789990842582293742269734182418849027358861621081514782834078946177
9 9 27 4.439646758709778280449716066240942014129657184613022098291654556758417394915295
9 9 28 -0.03874294083941715615026721533454106408939184699114380273769524238858184109502149
9 9 29 10.0746931896116030953246823194506501996518080905434554803272578076225226893792
9 9 30 -1.413125299023582130478105653431275515960536884463930527965759077753352845895917
9 9 31 0.09648040791112391163445188887077705173306970114480973383249407021676389507718622
9 9 32 3.347810346473884714113991188378859373895027998880239035699321152946029466991901
9 9 33 1.713402032200352991685593268679931296966592787534379437807308581090983146262387
9 9 34 0.1261890654642191022340678106595941188226531014770071764450703481804147614940286
9 9 35 0.1632390796380542362688389944460092801556252103794996152194354434432074527107645
9 9 36 -0.86274182726193940372878228920614773722469462017749880189766393892687619499359
9 9 37 -0.8222943427682125147042580731413901920840267146712577771704320850117074216578028
9 9 38 -1.091630347751665445469207141587549466695250202218333603168127504981708457194442
9 9 39 0.08295573925750592754604905794436199051814085891288269461214854838456595258335638
9 9 40 4.353258074861955036665281749379838616893738295697919454855016223125048899967839
9 9 41 -4.80161088921286489536737736324385236635286476644838683173582176543079364954729
9 9 42 -1.921101246189468257449070591801630625426382325800635519001669451891742615285806
9 9 43 1.426400434886439872104897739973691060895355536427702101474780759681276818982195
9 9 44 0.397255030700824110018799070619755142610126187529927796281461931746713740814635
9 9 45 -8.322352270115077586598343512755498046195938084256796044971985155386454554405043
9 9 46 -0.1254517865009577633658850053016714007951588383027249299458204207757093897033987
9 9 47 -0.1870608892741146509840452450793435341149895601661358828804906347575298453399645
9 9 48 0.4992537597888603440007586990336127770644021834081273678225314527250472507467439
9 9 49 1.390423241036367611412526837533425856238687659643111173457793374527125644531784
9 10 10 3.188752783478408926557153168108447221349548545563384612916303614123884341233697
9 10 11 -0.0009782340356467703981163631579560192823331478250152664967902450966484617095381868
9 10 12 -0.02075085799627243393447750310732406654525627036861645430485485113814462009425418
9 10 13 0.06766581950233776191395895150615356327046226152086961269633802721265282302955572
9 10 14 -1.930853190272784285870349051840720527976236378373553148565423380261683077120201
9 10 15 -4.215083112425811896568317488584683293453501791036684181328462094204268125728785
9 10 16 0.0004613214545967597330770667315372326194385522871784402226316548839676329328086816
9 10 17 -0.004169045994941884282010637283116342952678512633943736058773058039227493482050404
9 10 18 -0.03743198147220140329223339991085865529962153328341410325789569563940232432804131
9 10 19 0.04311648248632514442809841103917167749240868331456188013435806062131207852923404
9 10 20 0.2612322637148975133930331543206024929367559765105961465987717373956313236310784
9 10 21 0.8751125006526824935218944604273610061412630472546242441490846224600650729188317
9 10 22 0.2923184340815013474512460796630273170581765714186939825942848142424940277465656
9 10 23 0.2461058852643553434664925522628012748952915062928648717077395748290459116826527
9 10 24 -0.2632279613238074854857362282794179310177202672471330564354934048689011811847941
9 10 25 1.534591464599759701132937223649735076298783334701413374307959385425143970376704
9 10 26 0.3517634922184767735790164901197132045286552536525847649694969415435011653709789
9 10 27 -0.9046294840788579229837259078429693605723287103809294814959090092287597898211239
9 10 28 -2.069317413876729133713631953647775341579088209318053074866757745252043353337937
9 10 29 -6.496249090297195601849780182972212139917343320545497048150982893337891742962679
9 10 30 0.126622375874284597876352141753074269366685129522040452866330557590311139349524
9 10 31 0.7956056940535451113832576464993997697636430799547986046419437519599768164014136
9 10 32 1.338360458549732187278969913820350499678851212981006125726698543258542144948815
9 10 33 5.730418184567180247078239454167932972550828305802055642637545414142479210660747
9 10 34 -0.00247531168438429016259377494683089737369793355944653143340183133516867955082612
9 10 35 -0.009189303541138787996360901786398184904114739465817197947666522612045635807959762
9 10 36 -0.229775087950784930080464819310670574203568374554195018521410736845972097416738
9 10 37 -1.236222309935339769111355316797210046805325402839553140584264642184499004838283
9 10 38 -1.169258613941225823815188243512817316876687834303167147042645362671853759617705
9 10 39 -1.936583067913126843411181106463444238308530600648596166203411920830197413092857
9 10 40 0.9236540094801601447717353652092508618775143182666900527451853788269082907972465
9 10 41 -0.1709958067820226719896606588590977955050379184182912563972885603525099833583149
9 10 42 1.75928418152727040950033108468315914396590944887730197739938672332595857122151
9 10 43 0.08366368387767804948651180628537972572480086777161684192082379255692461101570674
9 10 44 -0.8699310587405370161127144554791881462745897902122995902441657846278562061980552
9 10 45 -3.891141632806950029453965353011575687372463741657289758354872961924395644435228
9 10 46 -0.01312609956646761918051631400139838530911622566542503190614561953316648605641833
9 10 47 0.0389337087583972763106810054298474647091133033240726908133956921418594701336832
9 10 48 0.2380381625956519497585253036953402005629034661538935320866031683625078556529823
9 10 49 0.8136641342025510503608635316128382053655284647683659862744354683531418203817822
9 11 11 0.00759097053316164203147952442054512356254469423368151709859201223406595167596268
9 11 12 -0.077802307365117179044742128590985541374218329605629596492455726321988691499716
9 11 13 0.00751665122577208321480480691402764649072337225554395203260378861805137852543395
9 11 14 0.339101667420127300422701953676900649363498080776455574264006751578590168975627
9 11 15 0.004479453181449059513764420236561061705623704832804236873995416013411849489506087
9 11 16 -0.003205620988231233903400292207696735850555149927068231314063511547179669986792548
9 11 17 0.0227420083014303649889425734711588461628740269996086392976855527189397611277137
9 11 18 -0.002920498657843300652847055828481887931622414620485165691292918788940493989205132
9 11 19 0.01059396867651105469129407363723421662162439193135050142581917818638855682069883
9 11 20 -0.1218223160697121006401448676923633171389936874719220252980830075073791365622715
9 11 21 -0.005581310854132943126598895599343497910857212680644425763488847209749436915934993
9 11 22 0.2775699263086864860552681405108996412211719510053702799044090923868520703226995
9 11 23 0.03749344155597178704285513287270378623570772331663354965244142887166723924301553
9 11 24 1.333645969291136615364892109325597512033055845558201987678071899798936356273918
9 11 25 0.3717964961627207421901490555012863910425457564266533982751718513842423742516266
9 11 26 -1.699201549074470554127599120887457478282546736498477033507455292668625811836102
9 11 27 -1.857756625914425820264267387441487186355958449152006931949636934752267886778716
9 11 28 -0.8570448954531576631800561855427911558188666773933602244676438204306972072600524
9 11 29 -2.559970389550840330266516005946654585679165888121224629850491881764994064115847
9 11 30 0.8505632806859244212031183321169584515930939383386390473134612560235371709035838
9 11 31 1.296343431294364493337659560500401934886706842589276699315252281265786151748908
9 11 32 0.8404088971669368437399771728984365850916794715952486070577215930764570733693394
9 11 33 1.547666685936991466015403738831344150961020691012825790454875443277304242833527
9 11 34 -0.06273666083719808158458315194896116848278071540694271560874917730692300076831271
9 11 35 -0.2728410854478894064529962135207259572598841310367366450623026216102726444502207
9 11 36 -0.2094539504916353871475843045472716520803537767884431311243565935613703837938835
9 11 37 -0.3246972662618394175813590288101479479144169801884917212555721120434501181976839
9 11 38 -0.367876052522764882257916075637809390353058421171517478416757808396587441079248
9 11 39 -2.012179742386691564330562289876293094800815911182486943159968733413100352938974
9 11 40 0.5565264680832813362424707172944905253916856874952080531964167393387806065709139
9 11 41 1.378965803385766681600533558498542467678847126141691596418513368200494939782273
9 11 42 1.018052987150594068464665241258420250718377851113465347654710269777867322301805
9 11 43 -0.750811599398998785886717701861745831860371483223571025609944651341289325593322
9 11 44 -1.207965157710145974141554008478275862231056422107009403896043848537128194604708
9 11 45 0.4772855413306446981592026193879319397535645239112128038758888427991315866352334
9 11 46 0.05718067693907211726436416414504949280459790719203886770571156967145734045458146
9 11 47 0.2564312012589272343905250959525896974174798443271755058870159427692349568073867
9 11 48 0.220285946453296918887717810248203334924047276997092442043632814293965282704668
9 11 49 0.08983916010503285596844256089126384623257479021340047235064315146986161539991331
9 12 12 0.4207748777854175540525810267518926998052839080468583925357316255714030504534297
9 12 13 -0.4286367899393197763721408247867160490483706563933316645084732348747409731810166
9 12 14 -0.9234286367387068938595487921116342030904873811259375414717048981518155082226911
9 12 15 0.9406393487807488010316530332670725943379304207877908751193505291748905672314288
9 12 16 -1.164457382076110032879491976562519369407581977658418332645553942301874090123211e-05
9 12 17 -0.05764517823201677289113335428767038146924374679256168417719592181014880871639941
9 12 18 -0.03632542543186204581719383919227016282708110616371773999012598500444146479192272
9 12 19 0.1903593748926687998989177129535340461809969747052123938719657354169875543575855
9 12 20 -0.02489082755487385672180406949225071839577502019582487867304227936570739795446672
9 12 21 0.1238102214112525778895169499394310695461925814427319657843931868648553848605127
9 12 22 -0.3871517809482151534724638429756592368573570863810890007390345969620643209598479
9 12 23 0.2796381251388013813905224684945055104209319691737210127383797265416329021320796
9 12 24 0.1908552000029225482609970053209991128596468697200685616357178203743569981666711
9 12 25 0.7039634625139484268627987092323529336863897478741091449515907267862455549443715
9 12 26 -0.5419941587808031471997740149312883148569870657942302716700997078905856159049496
9 12 27 -1.177602850884397841868903511020627583680000317869499468002234215234446347758601
9 12 28 -0.5802977193207748007888795947518552754579391011007531725105514641297474066766352
9 12 29 0.04391590013385818026871187911156393627757355021774533245185450651444650059874437
9 12 30 -0.3995312099172097866763926889111544169793372731188397438586437851015759368320683
9 12 31 1.136617193586947730717091584651153714864871643172860588284764418401946895403425
9 12 32 1.183522238686730656447985418075852010324332486819467782011169382783586005351589
9 12 33 -0.612061343649352771810299693888617213266734304607966175851598769330992291947581
9 12 34 0.08120625462637798311593703607171594166958552400474774432746943794621324665539536
9 12 35 -0.02224346599033035585423686416095802045755309956469868776540711982455171181254995
9 12 36 -0.3113137964999652035096081967403839494700504464594899228762014432492325768874808
9 12 37 -0.1945151342538291672401679644202123492873062959013051394314227164910731372557583
9 12 38 -0.04178181802459703327782876359341953778421876408201963571526218297287040653454483
9 12 39 -0.8241239742227673297813664965566618081507059754395626154789383131027951782160004
9 12 40 -0.2486574824392526395165950036447817884217398965120173192193589100753055539754732
9 12 41 1.038018465008736484796182757815837237624911663931551389942891335521815843567648
9 12 42 1.129050481118963100760464602333168857151998418696536596524441483516203701858223
9 12 43 0.4178625020458534416737202098266923372718142980291659185112745482143333391763241
9 12 44 -1.663105223954510603325923231590353066812273926189169429614603078983068838744456
9 12 45 2.282573018314876629336703142345136053084594036236476938922426399430543103229144
9 12 46 -0.08197919404000527450129350079288614302966827378490111680589991948690759932228123
9 12 47 0.08539114385898478972515760086241999414962470429801609395077595673971241064177344
9 12 48 0.4695363617671752245080916760349959447352471951090428809355512509523521398014115
9 12 49 0.08232161666117189347604619717063420420192548457973638535734397466702290268868142
9 13 13 0.1650015589921296810806433039950256745919408546279074818139327550268277907204582
9 13 14 0.004579660625830067870860260037514764482871292194870904091135727496057066843138435
9 13 15 -0.817419715523673798856497540370299099806902091809652520527020639362185864971213
9 13 16 0.0001136727220566199409717374932746127652390278720949537375119481597589508868201477
9 13 17 -0.006187130635824706859674393881234947694206079150622344733901583268239586376344473
9 13 18 0.03817259420587553869946341351554912316333592118483429366229162755043881432615938
9 13 19 -0.1787756909195164050623685888410614415159262096918679132514797560655701216748915
9 13 20 -0.02917365765332491899011558903681484699395078543058677465830013927415036123505088
9 13 21 0.1375936627125620359713163494103633656854226500149831181044742864375619236767099
9 13 22 0.02590832236292603212321223611115032960981030054665187877653235315811287262541457
9 13 23 0.1469956015623517619770686600574412107958561619147734005037929160299744897429975
9 13 24 2.736805844724187894810252682817711182208692118700774053343626795345206132442091
9 13 25 0.08873910608580115819601550376131245023878987302733619509831413102853599289060774
9 13 26 -4.172972381228536232088494013504307372500518833960058697065176571512189551249355
9 13 27 -0.7999404357364331324605558696788483958565611069883194692014878436632371401611108
9 13 28 -0.7207700982480373017802616185140975650030891781955260311495291063830721549988256
9 13 29 2.202447804280432457137623592678575807921625364366641077297261751048019513620747
9 13 30 -0.06643732163454930341826085661130795295086865164208545088736599437927695650721826
9 13 31 0.6000810717652761785775951104307533203431561109629496790599380654758912787665683
9 13 32 0.7318328372441751220872360086734457914383334916748152027339259890569713417822197
9 13 33 1.347595834402678395166666876350709290389341330752133904687833220111269003923568
9 13 34 0.03156616993876557503999562150713086415002298227006123564965347494986049607918335
9 13 35 -0.05621635582917953788348316736502360775248630696187470635291086079714021722552448
9 13 36 -0.07182122174548043387407730303039437569657191760643285205358269771089639243901347
9 13 37 -0.2137474817582164840553070949171298375833937879990695494273952164779525179994489
9 13 38 -0.3000376400366215789787498309764164850401735771715804554000069612316055956533504
9 13 39 -2.545640472585122085302345623499231632761757492090354482778909064619762865189813
9 13 40 -0.4281346367959368121049509524006823016915281718036088911994304353308687021343929
9 13 41 0.9577930260024461977041688639595886479808181202988284908159536923611799832491086
9 13 42 3.219555921014052942458383379616160223620573761032762281775631283319072597781884
9 13 43 0.03648993714571617612206022837787614831715484384054999833524521388086321800080967
9 13 44 -1.149366034566111254966562104967664988058941803958959773330746202860887749165314
9 13 45 -2.78700184385402715864370894110263678803813973259686016107598309532470974101184
9 13 46 -0.02964134766175647079058829666659850276710476008743656758366492069968691651386858
9 13 47 0.1015885509858932927336940625180513954176048365793078438256191067808841069999683
9 13 48 0.1017893503110918506589195145563781764352436786004738748701488184752655241492606
9 13 49 0.3204192815918857209472421688431475131500959712257911888181004908202093889373334
9 14 14 1.103217989750240332408170176785178063654275971526516906380389257626900147034197
9 14 15 -1.530738072533112225376899546758100770597643534143380878934923025909864131360189
9 14 16 -2.237949945435620660293506378956794250970691537291696002504588689560266110768814e-05
9 14 17 0.005019684092952811559613112551027223895743503554114182603942201069353259924076828
9 14 18 -0.004435285059686296060213451667541171514845858338043198343024266958205998343664646
9 14 19 -0.000649569408497697300401631127376375530152645740447105653572300755083288739493399
9 14 20 -0.2124030586229705695602681526980899474701028967997671100055788102605597882951209
9 14 21 0.09628223870632348128386724489989114571865742687117524402475327413706022283928335
9 14 22 0.5454256430762339982914038411857782838454180166696725928088574923741241624175962
9 14 23 -1.042968862236608158841843743185541932294627546623733564181630578111980278362792
9 14 24 1.47791485036972803009018452186398184467977644639101012472803763305135160048797
9 14 25 -2.740862623544586212920352187990129023469197785619618619782900913035228952495248
9 14 26 -0.8981680487998859717039927314691538233320153293262310376269835754397052571475819
9 14 27 1.536541805127896022663737373094116312869481255060176721657679877318317137493121
9 14 28 1.606175804234155059546136090124570119140481460677394298620071278801778600915844
9 14 29 -1.105884127247976682300764306935384642633698393825539380048335971724589679557163
9 14 30 -0.2542805382401392132182224383022717910157105257430911967331075138034259164794219
9 14 31 -0.9203562592697812763760192664438302892587513553091309153437343114982855668064228
9 14 32 -0.4380740968207720300144677644004284761778082486088441084889362034557192235609898
9 14 33 1.517206666157282725766765197832303172086226226802509041855269903794229563406984
9 14 34 0.006857739217155439901867411324327714107241818718858409594073163551522022511120349
9 14 35 0.106602114624390423878507880020283536509005873161316810907230629252850687767393
9 14 36 0.09118797539900015692206932012268988356709467698748456526870151227907841373208245
9 14 37 -0.07330621496524354321370954352123739968197947462536600137132181223434600524459435
9 14 38 -0.3978500529128804551712477181995120346088039561733471267785427034411421300411822
9 14 39 0.8169648066023364014954878141416104565701812792195019532053751390157009357305537
9 14 40 1.189149352972261237288360231312179421509991668295001511973541653204742098081416
9 14 41 -1.113292333761089605945404773167633491133242374504068169537478571205883114577503
9 14 42 -2.679225070078061205719605883690419335359076866125316392329023257046494025554313
9 14 43 0.2115140776583241563343021444023849291589096691649317763770432840808121065153706
9 14 44 1.179437129897029748605371424856842452083234751666880810913517213994104220647407
9 14 45 -1.47180277378601166080894739867966007568496954042746069651277992927017089426558
9 14 46 -0.006234079553396585131050560267782042719040871142355896241187878837795908913435631
9 14 47 -0.1224099482259389133387840582430845217567849432171115084749167293770248898589251
9 14 48 -0.2005904183156309786996109566204576515850928335125885239258421119555434218838193
9 14 49 0.1314901369397966848954042029850958962094258593046037549697219558130642375670238
9 15 15 0.5295832085886876469022624886864098897200236207076621663532272976940389846197072
9 15 16 8.281639152556012790614181824298107113856287412452478413336960419127049062848494e-06
9 15 17 -0.002693318391607098638723907842839483958735533517756670450284611904467813021488075
9 15 18 0.05603693189429425657465654215338635139607061005111973031747872627400687840140674
9 15 19 -0.09791767809763494181281922396851872021505951546473072790834590999269396443794813
9 15 20 0.03016372177295299118853420965776827289515503288924072090927963079989713478918473
9 15 21 -0.2450169368145760683428495779310695011779690190274531516470762283357158485412905
9 15 22 0.2420934254992757200924547086818804371076187385272800213175257645052008302207012
9 15 23 0.5769794298532188863002324200946427892157289200595943949947104012638483765689498
9 15 24 -0.7813513455852376277074497437927921993427439483249687105699345953644131168891246
9 15 25 1.574147101348135044386915269426726183695278423853031532912343629264317791153057
9 15 26 0.5823402400255829937399736362565715208551669559737512929160316392546007392659769
9 15 27 -0.9305139270522562975967233410811115463893023743753443189367423300542695124401295
9 15 28 -1.027998207471094171481311425080785702926762934798038781520892846100777265403204
9 15 29 -1.710005220291599376035749683082508864827213969882051406126832328272140431349392
9 15 30 0.1748040174430276158425637495093577097665724692378569588445573528885184006536962
9 15 31 0.2136427701066165014505118080867061943816843682543590269927004116045289052105663
9 15 32 0.358114972688814334525735473120273577262461944463845033483800309762387139021892
9 15 33 0.5518400607645328987822433401267468986764604927677145611154333173917500488710411
9 15 34 -0.007417161702012086488731583658946361150493291989722000785273987618027999933676022
9 15 35 -0.06467217021252350797147607584987230450083653812904790293706034128147706222684536
9 15 36 0.02370164398554449713434419239426488338453953915626939576857347723602903747090811
9 15 37 0.1952547016239542530815664163081514842174492228200188786832338657007290884843676
9 15 38 0.1049945791357874304638775901671211091524406569718955627636466839394670316073073
9 15 39 -0.6948431902724354509452331681920147499291156112259718020643198361421854211792455
9 15 40 -0.3849097605043121519802273812493712556525515978138713957745951792551323394349355
9 15 41 0.509154603580263798296177638854849861282523131200554684266456145989474314735778
9 15 42 1.206339011955748811219879815485320571201963437883487317765154148997229701548653
9 15 43 -0.1064345712796786090473792603476351762344348310413545489683612277943788916527839
9 15 44 -0.2434846457461238051937474870293415548944213970061190900820930446385639278026635
9 15 45 0.04700653034841776955082666504202505990720572469948969956288896459055888234605122
9 15 46 0.003259945483290921567313110877957261315975101085382537123876261571818500711767167
9 15 47 0.06749842727171221426595200356029510958485836576405041508108588676895935224905276
9 15 48 -0.09446017284784792870350939903811879276865992656661095233193237046843284231651445
9 15 49 -0.2530072249306122663696629238838720122496604956574643010062342715815586808090432
9 16 16 3.324052521260729568702918121342502661372975860886178935451574578884725591903443e-05
9 16 17 -0.009254573963948195120030163195852933051241157425952093285537031589102563912957126
9 16 18 -0.007527029995648835933882042804911053837488607107607611907113898707683955483109091
9 16 19 0.02695424504180207484747879023644046215754843297822967257961517176359108393123472
9 16 20 0.0620573018305917978246732772187426713887628479671674481049594009744731422145777
9 16 21 0.06596935817830457837552164096093508041830219482840437904150168644448191934332242
9 16 22 -0.4964331245421058186418814044707676489205296185702613458890606825541969967262075
9 16 23 2.036598154802922332739023690500211551915124453623916055802279092927754730753779
9 16 24 -1.951900374175511703982179461202454640668037176242254345657510548028176286634867
9 16 25 0.9152513106887029301691047342046747032616394348425453331023867047860006331432439
9 16 26 0.2271471952966196859294243021471480084196226038297809670157735329866530895977537
9 16 27 0.1525647572475925728812907526840534842587333896733301842007569686011184881789664
9 16 28 0.2361437661268581286597253809108319838682078017441743216726831759313250929933512
9 16 29 3.82819037487129055175804694715787218620504249868318808735451467493841890169699
9 16 30 -0.2350074926072346754087952906852858562537445235917321501135318419286461111046524
9 16 31 -0.3348450756346986652028908549073246809840618657933044835662083897508078543716499
9 16 32 -0.197352425244467723034588388783336554386291986205310529308087468875019763152035
9 16 33 -1.640458438492458041517572538204802383555927141062006679772597197635786763974228
9 16 34 0.04051412931990903521067290599327846951359195261897198949238119975175356865768254
9 16 35 0.06809290171552850714495754184401989091022166802062084474064182456043589836478157
9 16 36 0.04998306401797973587909845441718241606472563021912268875714711066150793141419531
9 16 37 0.04278265105772739154888188196182571291234830821630070703772125394149763956811715
9 16 38 0.3621671167939275859995865943692381469332798900458812531189599784457716803665992
9 16 39 -2.918114384427453705640934386365368951830108176447809837230490412468224308938058
9 16 40 3.010921409264480395725936124816153519891949163687789545581266246873673625960902
9 16 41 -1.587469214961095506274189443049389655034041484051757092861464740059890728805496
9 16 42 -1.837918926634089455969437284010453107742571203625798311975943667620396384682732
9 16 43 0.4802722413339465794002164092885912988908416715967703113597665086401064259007904
9 16 44 0.6836939544873310437621615207951174119282207810722423493134220191424707335395028
9 16 45 0.04819523970068139632623696609955730425934458698008137658102693818882310550842921
9 16 46 -0.05650402211220044100492177971021087558531176294944798696624157106842614337709645
9 16 47 -0.08023602719744901837797054084017624625188014146786168344284174982185600260367967
9 16 48 -0.1192613176543056342490301357162143164481032728447750420361201202509302502505155
9 16 49 0.01530740404078750040417807036457494424182353346982501034837524555235102884934423
9 17 17 0.02316258702107954679996649845256914436535985049273613948546410664957334699921074
9 17 18 -0.1085132371507632231981888401955495364659924333789126275520952688990761572853445
9 17 19 0.1623478281759453223546907113776348993277672877585036887435082327716255093695286
9 17 20 -0.1857594095339578239416253248131221228351037758191603844481019247049382545302058
9 17 21 0.2505594529080666733219050676748022874651025617435410901963899481748069866651298
9 17 22 -0.2160835950322427694563931611388653750635305447299780606171900629149215551400386
9 17 23 1.100203769032083932620439369250075041019596758132220494564643682503350798686955
9 17 24 0.4683076584629085429392739774964302519621152007372960389783018761346826024887987
9 17 25 2.313722160162260378870471173485972353158136015984306331764978311325083460325626
9 17 26 -1.846747734749536966055170416432221625537649902556574402897745055811624521830949
9 17 27 -3.118814940346482327148863102829656731797026026902472161051205051861084596637582
9 17 28 -1.908331771450123416425093690331590965879530762479783422451370586001974190337504
9 17 29 1.111318004150096303986717821349725991449365239319196094660512498893405449877525
9 17 30 0.9928772404183297165835344961533997423801349805882920262760967278418646560376794
9 17 31 1.776998899702822039941418397954899204597371158310172858114435733818487801825073
9 17 32 1.199201397730343486668985012290080252145678923365059049410044830190365755627319
9 17 33 0.7609414572109252039661265432466799928644579531909477956750798690988851099079348
9 17 34 -0.1136443765060196989180747915792833788448918432370966319816081079615663368743735
9 17 35 -0.1393613722808208977091379359992954261196467631732307074698643578138567611586605
9 17 36 -0.3378587441114772177835934175340126638650972717996379602748816649063107432019617
9 17 37 -0.4840767598534337336412380517656638339670382789033314734584917839173446693305883
9 17 38 -0.5349661007710407548660181566242352853529186450011594597765870509252584749648114
9 17 39 -3.046720847182065479952630177539398996431594791310593582904165654824717674855499
9 17 40 -0.3166046824397020574195636640341650735401349663183768701763250657078995933273853
9 17 41 2.428518655805214428772213592247933984989304090086308179396158332067563046813631
9 17 42 3.528454073519154477015301337577031646609905643625824755900731554900069059777319
9 17 43 -0.8830462757543467220457864331713825980497232290729114646326980707176347790999527
9 17 44 -2.130370953270100804530247192012553569639360641456016972293135441370420859171924
9 17 45 -2.038672615015640552210603428747906832678333815766290629380623865067423966836012
9 17 46 0.1071011855707202706478577401074525462833506281468558331242123962793883633685243
9 17 47 0.1393975223808336033288075048404259312368989065552334755761453398260103203827446
9 17 48 0.5847827223065778636457426954964046408161708623780577285082770801614987036408529
9 17 49 0.709518194180265125657399490744160654096767635344541799824121495418654976342546
9 18 18 0.06455100776479180661942910470540455792136810883189666809589811424525171980094304
9 18 19 -0.1229902012765547247088071593835654496848298488380206760346923822409188645669445
9 18 20 -0.06204693590252676631456422583654222450483267594757584452306989810867926900633436
9 18 21 -0.01880971324922987940712754324174603087313559369889105116962702537745662985275152
9 18 22 -0.2734958972486551342318518058058093935536105402944995215548945689765353971995894
9 18 23 -0.4008070736204226090738167543113674553615935867521108933395491064134870699794212
9 18 24 -0.7165157505359758983488598323368198668253331914920125109670319964377070113270076
9 18 25 -0.02610126473079759845746570031706319292293441808347593587260632797052741513000802
9 18 26 2.8030084220359404905137603796233280877502898640381860672490424759700335053033
9 18 27 0.8367215908030024526646532936412278805300316041115995610160223986724001729600974
9 18 28 -1.109284464488172675751339293692911265783866008767180144697826192168357805279618
9 18 29 -4.120389438865596981194284249883224289878389580066016543682267410831110092887519
9 18 30 -0.3706800551218155481100821092347289963028421973176123944298910538044908581177461
9 18 31 -0.1102329913676783844952855428284102546476316466981017784395538697125057089755026
9 18 32 0.5779675889603988983670885369169061159490543668523332643898052751313653979257982
9 18 33 1.00266504953130384895998265600534096741225828894605540214446658802989084599596
9 18 34 0.03774582406386895326966632219419620700662678175275413801537874718753147284753567
9 18 35 0.001025439344139130410045320813344602923342614687019041049139961021967876384694096
9 18 36 -0.002328542551785834504764095399884527904644953402383314854787679665342019797782413
9 18 37 0.17110355464083154772172379667149975880409498593366981527616190039452127340382
9 18 38 0.09038924718900398818456562448482267691194508645350552317444711955020034324506841
9 18 39 0.8698666739610610791602549080406933386699053005218835462472517360124712767979751
9 18 40 0.4404742937334346867323120185598025288133852120767230455042239912521171136698813
9 18 41 -1.188439299149654048890517586737395858816842810898643779593680498581057676970193
9 18 42 -1.309844834603298819483671215357385209532680151824237202192052930558518728733784
9 18 43 0.4677335083780539025243349442857973541276032337863481079025875984300010288713681
9 18 44 0.6493484508699455567112938644241167123193544177633241072600857573380697386156964
9 18 45 1.22596763087331681156179247515712651488488219199693892101675661989189486449798
9 18 46 -0.04664668217844223228860493184662835395146098400363847205947058485440559475071072
9 18 47 -0.02936165494803981567968740033194559606248860056951214451618180043779925377224618
9 18 48 -0.203569043661118202374357300497049772088224288814898683614021595461104023657655
9 18 49 -0.4139656543511868219417092882729407882515618233868593234587249536280422650481142
9 19 19 0.002394162709915028243183795604683663197731052891044820665180117148375408159936998
9 19 20 0.04863686866194804955048120317706478317457426557059064752330460262992157290188746
9 19 21 -0.1007602444363665623120435564641477332693904032180405948689632183442107027813218
9 19 22 0.3894244058216709041066576366105256039465253328851857332409190897492767093737394
9 19 23 2.337922663058165475683470388218727253307771960650908141414569509348824082075697
9 19 24 -1.241711012673763160155886400532874842751093180104305756305689706245793071327253
9 19 25 -0.6290665098300211113868657684361964968149564875911824902005692842781177855910616
9 19 26 -1.272130457898435952446379292313475516554980065188182545849091584610637456451873
9 19 27 0.2291317986650040330245509844584041250900931154182129314824164923422852778420416
9 19 28 1.729025149646191096366998966180853056427078640895710519980998676626626587810346
9 19 29 0.8532664995803780443677498422646307820956003296506606414783114398164638182419299
9 19 30 0.06234133514024458334569620780541271154146487724925472152787963812439243025175561
9 19 31 -0.2826179081007216094653582010735771472391920659645115583757814261060857706794956
9 19 32 -0.7529508317480604897425512717473172884842962977633761797156901828083499585419696
9 19 33 -0.2761355794525691299593808754555898953468480202939581110233943187793701447207808
9 19 34 -0.01236811760489349408604157544469531727633179745420707444372254310724227315710712
9 19 35 -0.009553226622332289227072303439371977776686186652481429558090402271594151345500965
9 19 36 0.06914316377957990229338100222973523347885799339561773241267008507469792676909413
9 19 37 -0.04809330629635084900954550987790918337583167189164349691934554574190836926815266
9 19 38 0.1247940560085484681333459237787614406464737876085504077991674703800911912968106
9 19 39 -2.726049079012389224149846737214403227763407847315614435571919913881105505193267
9 19 40 3.318014717585167942119630831824494134896483646714171477407374728133216397198835
9 19 41 -1.135981490345568993272626162562067056449298882766187956699859870555524069590784
9 19 42 -2.962195704739509535241061178973929540790158348468612404765752843280430490159133
9 19 43 0.08926309239423699775775818725992743721387995470811617674712935221121862534103686
9 19 44 0.5655463042931094655279971806887001879006648737611908001517016965068343561984236
9 19 45 2.258648855922800677667294184456018583356585822606095141182177035859545676638247
9 19 46 0.002362208642655618873096219441845485834572405681179538571147486791729877427419698
9 19 47 -0.006521087817455905381018312758763077927507942319288499629295017211236253457029311
9 19 48 -0.07750950950549277954279461603155617792102899184304028560108604672962052155367505
9 19 49 -0.2637233794689693416588454889735180099069221578050075601141511539964044584953493
9 20 20 0.009958125983358968532802767156866103930721874451310557082122714094202482633422312
9 20 21 -0.01314896268262507800087500563684292251448234105563532430404674807349767108127169
9 20 22 -0.01413405077770203880606819423867536245431066662783767441334932540012259153978202
9 20 23 -2.568767511690315626544434139432073837570288393295005281450961499495957041309497
9 20 24 5.170772040910108732103299198851857450326279280391010651498312487540284699670021
9 20 25 -3.886460370518281971590268520767177283026827719037487607157324095120407196008992
9 20 26 -7.217308345767007823709578515549094818102124176692860694409456709074175824102341
9 20 27 1.28844042840924908168047085036728410530329352766250425706344861604116410543779
9 20 28 3.592550289889559302731310872111218060627354104024791739776848920505548905836473
9 20 29 5.779922827508701697519374384767289420660579363183953057467890147205173993023273
9 20 30 -0.1796577521745308226019468377332059064104088826344214227655164451074699796713835
9 20 31 -0.6873607216253364119514721529668841083139815898016066478456663213694408534977053
9 20 32 -1.053159083638426942043110426368483026585051327054721474859053074142364337483349
9 20 33 -1.511684276180372725481584752610251773270167392872361307577010797854681968354613
9 20 34 0.008673713274176096779801210526884629332065521586538059848524960399346178416931489
9 20 35 0.04060984489842507376417486167561741771522685792947378627599080118144234842926036
9 20 36 0.09430567171187235994206838301586256809459148410955593974631185199514685128672024
9 20 37 0.07962684179459318269536742434219270441403354640928424187062415870426443573860194
9 20 38 0.2606391863048892350420796605618798414550226753021229951674824793947308583793249
9 20 39 -2.404805235377852733433289099269279491641475885027681375298390746822586919336752
9 20 40 2.996921356338319081165891174825448264160175185251442457662289733852473500516879
9 20 41 -1.280707948689886440357475497609083844132729765571679965277041919628770525124532
9 20 42 -2.55329002327489951911670224532635942874326329213314293018309403190931931422435
9 20 43 0.2199769551564548165988467515658466616211713355063563077549181820901900922511818
9 20 44 0.6244050912888927819634429882672010205586295050043959396593853787042940477834523
9 20 45 1.410825137698114071154029186456769967946268127070927648810849533319097899127832
9 20 46 -0.01360582696204324357325304757723284711552727358661337814913782256582283342123816
9 20 47 -0.03705999995905818748807663161841975618376829137564160571977343741254125032828189
9 20 48 -0.09104591051476662064531702131465959520670580724505834265879576604477299427718917
9 20 49 -0.1783019629159452222794595603207190457630034513446698043614463388121776031868216
9 21 21 6.223654607381889320773286079006331398893495917746864179557413041749096986522064e-12
9 21 22 -8.8294153955030941348514763797613832817523257750406609852047223508258612357134e-11
9 21 23 -6.039678658990958139493919312638910875483164733728857575878308682518274611781921e-09
9 21 24 9.674701567044813636265623416950982437157431981900921994321050268162815327497056e-09
9 21 25 -6.360547602220279452050818334311462491156412859777593248294490691813979631468383e-09
9 21 26 -1.139328712794129550760495686718327280432920799904397778566945091146808800401684e-08
9 21 27 2.066071118554429964433497055834201026872243314928046402629933597864125371490261e-09
9 21 28 5.140583559315163371051083549911190430844665253074825592018243049380159673899855e-09
9 21 29 8.7357978737769056483272849656084950089367010033223577108578553863127083812339e-09
9 21 30 -3.060361096535035016595547974049288663580260686768418241188861821672172326060386e-10
9 21 31 -1.019894439572152957470287703528446080042664366793153615596332226357230006120465e-09
9 21 32 -1.430910085750967769426715406918841288210890759437455323046763984155516908209715e-09
9 21 33 -2.202111442658584613560716528898920940433959076730181648745208057458060326920539e-09
9 21 34 1.647031266162594033382509827574160683613755743713695896342123372421869783002371e-11
9 21 35 7.022402397222980766134692132122628428820682526365992511790464501407259664001144e-11
9 21 36 1.31473658374744062534630330089195796405509314283688941400518087480786363582433e-10
9 21 37 1.653500964712631949717835115295399890232815945696101282798689342246083860925735e-10
9 21 38 3.090137510365490735324018342645555657244918624387341133353297565446449590321314e-10
9 21 39 -1.584710942559619313003034457696851451398565123980990239080908751565132755074163e-09
9 21 40 2.249390329266704165218045319544212724075293323634331059192417258126542221447122e-09
9 21 41 -1.097480198090773883784342701631470237937052729179665206482124586358124723959737e-09
9 21 42 -2.111909277854726688743126395287894665967240618060339659820848279619803495569945e-09
9 21 43 2.051304267702202774124831553267513449194461262064320604087766245190939947435141e-10
9 21 44 6.171022460173612326172720665237618296724485672763534188393684875741313819665223e-10
9 21 45 9.290216181876936332299537228580998849597096710694678081413785325053445760090438e-10
9 21 46 -1.3217604928164330758943518551364655137677268422084210818875228998781800023351e-11
9 21 47 -4.77331635050633124437523574753146662301117227210084293133473623654495835641885e-11
9 21 48 -9.353089095546664137738057494667884475039400213810905049346579258902767415104338e-11
9 21 49 -1.316907316600025255811431015625460791693213932605081442323784440772458095785232e-10
9 22 22 2.117937269074064533623799286337147253365720165922421706678953782144446474930632e-11
9 22 23 8.469337860082951749751483175362888297073961162754089403377054807814423993828578e-10
9 22 24 -1.524270618916201662104517394172391515380227768702786525034632355058110661778956e-09
9 22 25 1.083847542604982547162399296022202421802019480367204442445328156524406377472518e-09
9 22 26 1.965225055678721254437972160069904563389489154720264345831500955547421924178181e-09
9 22 27 -3.701589556358636964160847437428885071367244402552495661943554093814913863137266e-10
9 22 28 -9.352807412415675104127125555498537694605192308184879832568272850000178556695764e-10
9 22 29 -1.545684097272976187006352410939953927493432614094507407731533672877760517722438e-09
9 22 30 5.924329171192139024740089948468219946996406110318628104455023099050811133520893e-11
9 22 31 1.862923569957640795506988705409676761965909679953256892269445780871714717421518e-10
9 22 32 2.611611868847781369024550305961436509660615834895532476108570781268591919424949e-10
9 22 33 4.012256644539355525581366705887210212042634687783452721109392880054024308666485e-10
9 22 34 -3.543116840618539633253641992183750142511041005944064790722247824461534679310603e-12
9 22 35 -1.296338364033749860862548066814869445377882824022925634249038305367444737342084e-11
9 22 36 -2.33148827805767562208663369268921335279792733350018807496157007275698281317455e-11
9 22 37 -2.6960443786932918071547301191942710715036562122131460278543174131989531203583e-11
9 22 38 -6.81739339762770371783932868824982740675121732346452794489099140695672299910497e-11
9 22 39 5.350194086820689172776180575308252163826384544694880666612306843633411901809548e-10
9 22 40 -6.938089816077752121073848364291479222765236834753038611311851089541584415378081e-10
9 22 41 3.228438893422481274363845199089225456449839511975617994857912973737146398693148e-10
9 22 42 6.018974286258968168107834045176372537596285544753124752036986912755017133739499e-10
9 22 43 -6.346805361913504882139092623885657739094555838589336582134727993139813881772463e-11
9 22 44 -1.593624801812551698721292020706244989852601183284648992655259865391579273244044e-10
9 22 45 -3.144407636821068210278833955531155450790322631846059312100969039187175520649879e-10
9 22 46 4.491440457585887653002384165894887300921830294725863501629528780542987169073741e-12
9 22 47 1.139934552373062640893473582017759310507342002208753253064654018597503060160443e-11
9 22 48 2.32999315397122000347897514606859714583026374866668163039711810036785782701866e-11
9 22 49 4.3892978754642262780538517973088301642667221811048371511631237120989371257112e-11
9 23 23 5.810542349165163390356178338322758424198321727472719721604846617230465269519825e-09
9 23 24 -8.38948433922810585105461698949935931932039084560930664821784541544021413927401e-09
9 23 25 5.178053202748280334178876152510647769703873536225205731834847691246567413241681e-09
9 23 26 8.908950664122757900735976401963238999048857043296063628668127752068404235290637e-09
9 23 27 -1.638565795108108246245692435591534947419800712493583011622387499733391173097051e-09
9 23 28 -3.830228551859728727974102210355537740102696432393701269628471869314426500022937e-09
9 23 29 -6.313177903306137971507534994839041940113959096128208076892641526161111380460314e-09
9 23 30 2.270539191331212115713556580598385478235004014790410532324599743871762821124619e-10
9 23 31 7.758709808433130879145893668168835487389317481389002137794847970180372956025734e-10
9 23 32 1.060641565476665226529171470095478265636552985103602722022843754328853585903181e-09
9 23 33 1.490927264710888800201042014500305384045520577503653070211469119747790190695261e-09
9 23 34 -1.071428347213381596179498098136893303716351411947343963481969708781720674004832e-11
9 23 35 -5.450222806439305490100752006346328563597518613627339309972988880550766865508511e-11
9 23 36 -1.012895138274800156456513647148424499441152546245570204749547780032799464532615e-10
9 23 37 -1.386174902339907398389789851435075465428086371565361512173157056031166433280537e-10
9 23 38 -1.522353651040675955679978157491117104640688652254348768043918104181105612868866e-10
9 23 39 -2.494182906127181374196652313021056486849361109911019355052157344200504142294937e-10
9 23 40 -1.460237113167124306371793138706264397225541473747049169653621707466513703330926e-10
9 23 41 2.058283119524832253633508302042346561528527548230327768683424594740140882453668e-10
9 23 42 5.055847909073251240316203362778117069557354451755923410177007760487150800186413e-10
9 23 43 -2.797561062515008440369238730392334304938031282670841325554598607213689200408843e-11
9 23 44 -2.446389981484935181876908766969852611007437790310622417747806271004486591521862e-10
9 23 45 -4.84779077214792375430304687949272925363148760347261376778562114052515408576541e-11
9 23 46 -7.590136813167118507128972589640355386231067851006725387356156716286199796971322e-14
9 23 47 2.477018169937539323441033072932041870176830459623761723714116612894939449273845e-11
9 23 48 4.045266538782504893682117245666560628488985349284821237874701895950872935937173e-11
9 23 49 2.062828437609181166990325802175782977559685965703032004500966820600757062170431e-11
9 24 24 3.035466159170434817483909042013636281108195600744170048420665072863034241524961e-10
9 24 25 -2.49197626052672970105128766170558106879777268437705060808438523081136613041478e-10
9 24 26 -6.263753430739720425674755749377680538123382262869822509551831125096406769293622e-10
9 24 27 6.413191650657939099063250789452877137909731290704264064664097016294357489987684e-11
9 24 28 2.713965077317034591360085708339384395218963611299092238053136282169272914556726e-10
9 24 29 3.970991529545203367066612080306574772538863154052720904651885136029798271497519e-10
9 24 30 -1.096691673419724367119910227861509661866476843837669162848854055441658687237796e-11
9 24 31 -2.985595928467306042034807817591398713433451184833697313452874453416492847507925e-11
9 24 32 -5.043410547651240940750231153343458985623585818775923768248203782769052531860051e-11
9 24 33 -3.949728129040926293174481456203442890808857522087559402570048161176457991078217e-11
9 24 34 9.292723709570739093066936104718455219237392360608904176110397926588271471336549e-13
9 24 35 1.193361370068069874148994697782758444023590259815176486838649731226970285461367e-12
9 24 36 1.750563987070465127275731352582108649729770887364351788147041226632001683770015e-13
9 24 37 -1.593406936944919675874286888322653320994809142834370368546401175298051367545536e-11
9 24 38 1.00685893706439474467624971217883781735840393805216722355448322886566171644748e-11
9 24 39 -4.92721723958812343034183595517350729476211300439157567957595189602583908968413e-10
9 24 40 4.930596608807415891790869343709416857912695722769748386006517280348223561118826e-10
9 24 41 -1.80306246464391441336993830877783634595040337597407530499431957144022987869686e-10
9 24 42 -3.034515040190523231999105851854334140935549852653016783193111560708551962320589e-10
9 24 43 3.516483430887445143687468715991346886873256483002624274601724763898558534010485e-11
9 24 44 4.72522570356631707636456197233830835211273025105517309378772080508310920491011e-11
9 24 45 1.7347040338429128505250894778367452400813062397417734494157288784296002141605e-10
9 24 46 -2.784140669277106057765449741740674178742774683290682945654023720868804862388761e-12
9 24 47 -1.548495572759521485676339269367839113542463382091694003683335124870390069128367e-12
9 24 48 -4.177602974865006378494822467001061615365489243388994395551360104668529756803025e-12
9 24 49 -1.691324555453616825156038338335187776001728003474939357449829890455657808266877e-11
9 25 25 6.457941733634651794236467761018385921168927692261345514109516421952379714172109e-11
9 25 26 2.065701357925702776130203789291674516209140451213172076177118746108880336093805e-11
9 25 27 -5.391544635778665590653834655344619199705813145592788119597399000380397965237831e-11
9 25 28 -6.68064338244762517600764932881350629921140573543890548393020548756133701604702e-11
9 25 29 -2.982560106704833379853456632296983065086708133253611603366647371633898986732253e-11
9 25 30 1.195485000689703042839455513854607096935394854074837769932311593772451990954554e-11
9 25 31 2.970470194842316683078558856557566866525107001285773064286719365361580599945668e-11
9 25 32 2.950038596219393789817905782283302187587746781430383017881421574518577155173892e-11
9 25 33 2.041983175668028206576388102884754842694723524073663944130455051479475026295976e-11
9 25 34 -8.103139353189142524496884445721802842503846620751877781207090022569398394386859e-13
9 25 35 -2.858424766298785225133045379235879686411938505777637268642598426610389522148625e-12
9 25 36 -4.453413505292705550983747204781431766200074853718709093100889131277335731657212e-12
9 25 37 -3.983222993917707842675560692555372865239830351684515092606074460107971913989037e-12
9 25 38 -4.590978871433615148215662441166752493333723235521627815983928768914190595517452e-12
9 25 39 4.444784763766146201749998307063760046001386105396642156577516324486403985092294e-11
9 25 40 -1.214584133663940013955257700447230811845600811650950373842512909655787284440785e-10
9 25 41 8.081352620961299957993355728498600039365791791847433934952824351606184661772217e-11
9 25 42 1.49436443037854603686445124999543714304126698370055622682506268015305041471871e-10
9 25 43 -1.751758301676305832808521681061831997666954235299043063754324940292428299850056e-11
9 25 44 -5.010858817020756161267279749330627509647147766349615891411286820761073449279799e-11
9 25 45 -7.319423156649819669838622336781543772675455375874003795217504862284194596961756e-11
9 25 46 1.233871578612814126662622843626235850041007193916904082135255441708179369378846e-12
9 25 47 4.134803763007664874113602955476726485101451914679840078725531993473608670618242e-12
9 25 48 8.16110214766789182641388161133233001343892112600569737062712761919814208101018e-12
9 25 49 1.121398983211083316250911552532504637850956387171857423746046320082138181139151e-11
9 26 26 2.430033361758278139723386362925089095579903597498532041528497861949530664245917e-11
9 26 27 1.190300356482676744744821245232755689443477608459006661471817836580708648916999e-12
9 26 28 -2.492096465347253696536044183258107165500847690886746083885436896974911147990376e-11
9 26 29 -1.209680704185643586259681091499294843918457694428126303675815424724212670197823e-10
9 26 30 -1.228520034380182603162847048222121670247486827908375809281010476126667750972607e-12
9 26 31 8.873040098309001138303808558083802273564048296610790668027660586959681808733953e-12
9 26 32 1.977951560204239947980304263633559106748151723884769836545994905400922681882371e-11
9 26 33 5.916954643432869332532729814360543575678163132005736915101785134392748699664276e-11
9 26 34 1.37409066475271060624293177674343683948870321460294665682233935432781760135733e-13
9 26 35 -4.34912981673774704176323232615390860828897218338322640154121929073970088349208e-13
9 26 36 -3.237792447230880027196935914126737087838247800818353637359391653464808201085552e-12
9 26 37 -1.026535094159247020597727117837377488648368688762565679347343567875264680400068e-11
9 26 38 -8.253994515458534683749129160547892603616609219865779021144882384767188412709219e-12
9 26 39 1.959093717033004950330078175859090141580021393783778861965248914769760506349494e-11
9 26 40 -1.879470432519594613078003455053693700665762910014973773158201673314414836557902e-11
9 26 41 4.77834099082885308916106664824096369557886761503863612440625363840215353632657e-12
9 26 42 2.196679261916207252017049804377833262455273433302390663268748257669723545083272e-11
9 26 43 5.660471055651938381062775480715109371255429240761133479555558938190936753180485e-13
9 26 44 -1.095562759995506210273278451284250580481612767889164525706863717584294654108996e-11
9 26 45 -8.258425838311488720106454171193061788298372753903563832291900931515811913406956e-12
9 26 46 -1.266514584664180074878236053524200904652805491685430078981591453869084951999679e-13
9 26 47 9.232839799930358943976826848380551587469014879820474861445756234781121876907215e-13
9 26 48 2.666935403655638821632562347063814825915882988098779086551761063304608601040405e-12
9 26 49 2.689225830594033440044606204732764606371523394995121078883035838677173760044927e-12
9 27 27 8.59989995584707193245232060296111566391504390947763077051603601355306755755168e-12
9 27 28 -8.177582857658275999413165005363214650080862029006212742619946561750712451389882e-12
9 27 29 -4.407071990834200716742207563088406862928162306976805723707236431475693401597421e-11
9 27 30 -4.998516203075963266585610452167157051727002173421384299754313929861039290715916e-12
9 27 31 -1.73057401924325179689796325229606263111095724557333316644502533302673756209087e-12
9 27 32 9.838487204669071325563408764419434514422859443623665192258672527222414923799515e-12
9 27 33 4.09231089022347708560339358184786064781046246281557899204802830377868638503783e-11
9 27 34 5.062680747793794843837559061223102664119635300102991300769894748058151707195471e-13
9 27 35 9.549544453753841394130822249824349515877609488580804834116898397669131657498367e-13
9 27 36 -9.853269250226966912183908374844839010703033662069124087710773894778086476708811e-13
9 27 37 -6.445624915202017587792250665810837995960965686833544840096182176157458934514673e-12
9 27 38 -7.017278804739430786936076822912355174453295627232771522661888836305107118907972e-12
9 27 39 -2.56412339825964638381297236028200126780656472895178007196526011098732101737227e-11
9 27 40 3.239619053393570195109363772158154721448844720422202330014806317266874666665366e-11
9 27 41 -2.373053420704358650264612003024295835776761617983783116036423348136114410109353e-11
9 27 42 -1.236838972825396925610832996569076935200624051795986706524044616681052354198705e-11
9 27 43 8.091418710151759575465222538753839892332611865182566458343550218927000626837543e-12
9 27 44 5.070932060524461129635244094049944924669341828895684529069995266888637086296121e-12
9 27 45 -2.415008511146959242803912410012452003163814254219151991337733354853786897986129e-11
9 27 46 -7.393277149928253522881923108376905060451503548301406695076869555842151096581898e-13
9 27 47 -9.566700632478429880103481511502998227756271969478647938389778023321781658971057e-13
9 27 48 -6.918152597440416027505934646185456248028469996515818490326944453910128001954949e-13
9 27 49 3.226609355434797791720132632729471604068830713036891352589905283178249555254161e-12
9 28 28 1.152247233111058474136329664790768807005570687717332847637156011303563874295517e-11
9 28 29 5.196772995419280854060360064897463318046872869687626342653657610256406485542473e-11
9 28 30 -2.964572541967083833127224909712305815283803992650074069762701698260298305713595e-13
9 28 31 -5.98751980445947833014915022228703346778140028315290104910594936684599529047464e-12
9 28 32 -1.312894642007716733980195356494373538026357051220868369959674497233151366487568e-11
9 28 33 -5.139875640781186796815255456364566625033920948071461892677742992086125228082627e-11
9 28 34 2.074462189722160450867327476062061447481986542784930987406527465334699911469986e-14
9 28 35 5.552625702199485345372752901077476953744203546903469678915210097953041577537338e-13
9 28 36 2.29320898571517218010694000272155554240093380486393274741187430723963096977824e-12
9 28 37 1.022216432250089114556168187488608025415455880216610383972607687853168917922932e-11
9 28 38 8.668857427825941642282845111556610691333300243020221264318322407515248473210662e-12
9 28 39 4.745905984178784885504707826334905138647649963629098469121003165255796253508762e-11
9 28 40 -5.820909518889239715236694066555046448286506533400020589708144220097410739720222e-11
9 28 41 2.635469944790348697454510947894150988616263420078246869913261776414450060322856e-11
9 28 42 2.768522456936557789562734208573219545389671850213139599557725770527566815792103e-11
9 28 43 -4.92454655925370935534562484332269574267050680242982774447890643729701839990411e-12
9 28 44 -1.817268499670056410221785153449415113662383278138070657798362847154156686054389e-12
9 28 45 2.771184557422987347762223006696325569931696943883486872478821359084268844589308e-11
9 28 46 3.609033852298491780480500882843097177346940760599239231479604998956398879201969e-13
9 28 47 -2.672129007120989553823826064015801448200627175889263718859158683463078523439968e-13
9 28 48 -5.733141960611365177605281294973091041237521756247736833809330402257414842447877e-13
9 28 49 -5.637337014673559002135809554399669571330035469378965040902340901929211260785478e-12
9 29 29 3.028879474477850095360003083277708665766716402308654320649291710143649749004329e-11
9 29 30 -1.864116480006100724325853484723153967199841066486715954667083638624505441360644e-13
9 29 31 7.508359654756183757738347482885179739789670176715726967426521200714176047762784e-13
9 29 32 -1.322935426046856778339913327095253347196349012410295754934145646718145193215635e-12
9 29 33 -1.855101331383437160989742454693975172610936516441923308919598540841083565864046e-11
9 29 34 1.374282561591268530306672455191630737139747541901848143298496145382506293774982e-14
9 29 35 -5.056772988306761147008084317906309594659506581535426560991588437864909125163964e-14
9 29 36 6.01248593653519840369635358776660413014893457344344505830938442787655056363063e-14
9 29 37 2.797172049400586444788279248542194800971125752462153291752948627672352454971116e-12
9 29 38 2.45572978092711116719466723710219535545036338215677490545221144290209532616203e-12
9 29 39 -5.024727856749037160345523878000312162909025472952571000926792659109028417139237e-12
9 29 40 2.838743552815714465956469611035437243619830077312463781101098467688938760022344e-12
9 29 41 3.421813423711571974591141028955862901594423155468192705519646803679408798205955e-13
9 29 42 -3.378518766227764310234882772166222935686400270075213195028449397790727604835438e-13
9 29 43 -2.169048619708740599037092166034400720641032342793904358474038422777381154724412e-13
9 29 44 -5.939165151907555610849980982942443727742354109657473955614469083894872489291989e-13
9 29 45 2.476132540281320935295358889550438374031746528673795036134565795560900205402651e-13
9 29 46 4.021851305143003716483628364331740051934582660369422806336173249967467878873967e-14
9 29 47 -8.653517724239654967620781298489110139978472907037936869921042143163844361125918e-14
9 29 48 4.81418364593915922685190100607785367413921548093499659044643800743392318418533e-13
9 29 49 3.77223428758406443249475475231164816021975478150741120395071708072296070601032e-13
9 30 30 7.398560690961542581983599776426267844417496459118664039613569993129873579240746e-13
9 30 31 -1.61370975434786143131334614377718844146280003164075248914072600682314044324192e-12
9 30 32 -3.02308297434497004032730599870577592355132354353527884148838849762052347415989e-13
9 30 33 2.501029686865118366620955161663732995580622146432119701626471355615935225276727e-12
9 30 34 -1.08511578052830630540608938091318593666093252525245908961267729034396236377233e-13
9 30 35 1.156029564637741108459502657612614659421856708089983332285712572571304933508599e-13
9 30 36 2.87298363701184473567023937624992375621358780708389568409412662907796303835765e-13
9 30 37 5.822109847052765760400801356463727956341711740009496900019903620340811870938159e-13
9 30 38 -9.019101318632919720665833520198235010773225017107463479098299048585799542655388e-13
9 30 39 -4.975354128264351124237711065899263262193741288631444267064098851520541056523845e-12
9 30 40 5.324957268089295010391153650366043073345696235982608667199159225539140585451486e-12
9 30 41 -2.040109715075465399691113376296222434975250061141458910444029852484733776468187e-12
9 30 42 -3.693190172383302858551454754970890523975744407983703620374189499921548037226523e-12
9 30 43 -4.093922852423729356544001390713621385489334237486302006115493985729661868379567e-13
9 30 44 2.611794842002057926376155907152787621116527490358815996368937226493575045712418e-12
9 30 45 -6.117526072022011801082857850841864555938235270169102993832798676782587143734115e-12
9 30 46 8.943968865274122009092300912797248239348386489186732776752831464224509455507124e-14
9 30 47 -2.058770557276919690452146842016276634642605378458426021902617193477000362715849e-13
9 30 48 -6.086485993203811222344006613708464317786138138235395750345040263527192980920135e-13
9 30 49 1.715176835080175040558326015798718988593028253267404835644319409899887690390364e-13
9 31 31 1.190210912419555287894542311108449915057913226442556506090515480770365140441219e-12
9 31 32 4.301397965174151448727012900010097906850193834988416811324482192425950132590863e-13
9 31 33 -2.620736172999590178389198497906854677181818380980727118312618241858934861261611e-12
9 31 34 1.02288856895032120738087909581957540810361479650596763212155719708758547239765e-14
9 31 35 -1.846191936616019421289263930443289419177591122681610990604539968932204398836518e-13
9 31 36 -2.364677789015728191969065902391301324456755809977402201963458422226032665800729e-13
9 31 37 -5.646637914015464273618828514980389574629210838292022123775441713523250621414482e-13
9 31 38 1.052246222327910683166843074785781283707530898803613743937698468972957131926334e-12
9 31 39 3.837591205618486898612384558172334883173932906930502722834381851593615587642471e-12
9 31 40 -3.733778373803876999600418890339362912375228433309633907117708165110838153847483e-12
9 31 41 1.223245482074334459230927929658768259586171870666517805186755237477436165104444e-12
9 31 42 2.150171044384878487322802136206262552344219186071960881150355462372812406004003e-12
9 31 43 -1.484875416363883555819395594781260196260751672176592330976460226287359663412912e-13
9 31 44 -1.783775691147545657269496469341143241378772039470235022004661469915296290094714e-12
9 31 45 7.308199924615027836347174374846877176636267965459480996521274271447864156407544e-12
9 31 46 -5.964050301930086381343524971470594202213741538431795928750876827973319585625019e-15
9 31 47 2.56615540632961638083035321541718733923702214535218665071763064616147608479335e-13
9 31 48 3.867943606894457084919842359738369903121826091756510592230573489012586610995336e-13
9 31 49 -4.319468849227096636201351207914067447730216954598044690004186792081899260348409e-13
9 32 32 1.181845694288344649983881120892993578478934934594855488119023518905500414496903e-12
9 32 33 -1.741582212922850845365697717394323823488304828533512864169156301986638946362174e-12
9 32 34 -9.380899774680432259771435816744845781498903110480908561916913596468337874124372e-15
9 32 35 6.825809968730315919290938913164881721960210863386205827389004667224473156665465e-14
9 32 36 -2.611215217487387784457321170459186452622417626959894399515618311818106179120771e-13
9 32 37 -1.114346843806679777854856980777600230728755130802422733338676440099804130429025e-13
9 32 38 1.057172446535604582871835844413560939073771397839427836246810489709288905711567e-12
9 32 39 -4.234049641182502430518520305247441811752434022903333848230656035100638530358996e-12
9 32 40 7.563970035079168875740101050900029413459639342126405959736796570901803612594157e-12
9 32 41 -4.52727369990846126257852081541771247560013084399869433123187190573576986894771e-12
9 32 42 -7.991395873667640370518440157210024102320012458111824398066315831796140819643474e-12
9 32 43 1.107401923967535017930662845865725365877148617201507963104640271354071921024074e-12
9 32 44 2.086895835486527112101803842733729702841791979322933813328669686050854583927419e-12
9 32 45 8.189023718277896396955635770770606402814398527799455186308495231655658367155496e-12
9 32 46 -8.512932268328234975091997970192870143256899940409541806819916270581226227567962e-14
9 32 47 -1.646760146179490973919442849495169170159667501242362542557696856990437671511972e-13
9 32 48 -2.534924286289906169434989877008159605481185591918164973164010977840538259966773e-13
9 32 49 -1.267337772602711465837673205339654310524052398149648491906357457587684704339451e-12
9 33 33 1.293221585088236487612071944155470339760792978540335710835268490928132997433367e-12
9 33 34 6.744626261713476920294501452932052369536531696602253448857335930142229408826663e-15
9 33 35 -1.306457563672729696227936617209449450577830959044580992037341717127143368171044e-14
9 33 36 4.199787405905227962242721064979484644306626187416101112795986779928768091548899e-14
9 33 37 -4.2351953183609302274303813838900055043325174522791501795497592415316940736968e-13
9 33 38 -1.28412854350184831638018629246802736787599058509770382873400183380381399950761e-12
9 33 39 2.321070572342063329435082587976670950487745957643816237825943376559611866782177e-11
9 33 40 -2.890877206960299182684650585757429956159828266053130650523148555726183674713837e-11
9 33 41 1.333113368537512968448347369411096061250095567095136840438453663501344063579211e-11
9 33 42 2.527015418816097065210935449470191374986910616806634245800414812934637170428463e-11
9 33 43 -2.698777579359571226511973336411074513406575581538449619826597778581274376520986e-12
9 33 44 -7.119973524173056719643676918459108301860927463539808631581228715210511308214682e-12
9 33 45 -1.78985695940200703084269069406300113121013369332534739359536195321097628614339e-11
9 33 46 1.9559453317531875389053704595044531824859904839801264075272594536412271100276e-13
9 33 47 4.900605141129642875855558879691068638560070054803081616628700247832873437735718e-13
9 33 48 1.207935643096778630527860962350829137901861115337022219406296031677933819639082e-12
9 33 49 3.287778033877742747346525507717096392609941801830509217957537337683809685141583e-12
9 34 34 6.077200807829718959056621248002065718217381086132590997883768833138266382049648e-14
9 34 35 -2.444732639494530278851294036396264950727881032113490869885962246192342471116657e-13
9 34 36 1.575826596852863686430908664226671525730983117542715473354288490016087859145669e-13
9 34 37 1.010641176028679002218302236100217390609233519864336914110685753662501923076168e-13
9 34 38 -5.117148201465511089924171451402609920889806023132605893968597266788803348546812e-14
9 34 39 -1.519544337729113739418679132314861415382960851084773547985950404706394744935534e-12
9 34 40 1.851122813626035306615579624344199203641777989763682141905364848755913247310536e-12
9 34 41 -8.33719819097295733864415893902206960026700316575340891191116783156940322647773e-13
9 34 42 -1.233905465054231770088791043524240760670775220260631407238940619548349166175929e-12
9 34 43 1.64727013273163287126144693849072240988438918914967183056701141455668435360099e-13
9 34 44 2.338262705071820450880859809011173316922700181073081376735227556140322635372971e-13
9 34 45 1.180699662339654844549293396894550178137281868431099858209559881021742293070816e-13
9 34 46 -7.28337340755414558685976492339105911129633402009324913133953846901260100135593e-14
9 34 47 2.452151310758165725386185421871936508087530416831012605377878538154580336421631e-13
9 34 48 -3.461439653115963901890821153364285144608904188090331677556982541283041005829026e-13
9 34 49 -3.928457602988347539485142583007665073459226652516063524961087092734748279743312e-14
9 35 35 1.147202182916688983892715021843977326211913108509435443021217774472035641054531e-13
9 35 36 -1.125585069187660759109113176963211228851991975400623805866815471421128225567308e-13
9 35 37 -9.14504227816510109787773941296787116795931810098762538498690744541648229127244e-13
9 35 38 8.58084663283145419035046672683335445677806480323376281659856659892582663019883e-13
9 35 39 -1.329069919840466849188360099162531932145075646652494845135708135381543538966133e-11
9 35 40 1.66691387362516399097798339581514103657837448148728848360976194317988774561373e-11
9 35 41 -7.749427118673678060086848419104805225266497945923744343962376484507370725486263e-12
9 35 42 -1.461558384067666597622097040398557503936653773486501794341418237187317147999615e-11
9 35 43 1.583313228272381339610573163677836730386606128878202103537627469860791427989365e-12
9 35 44 4.197422628959055297775838876315482627388813230035735356348912099417380713535185e-12
9 35 45 7.803230603246958901248689762423637095558441134273851890505281892837809231857681e-12
9 35 46 -1.199427327195103522996246576379064581366118876913761003240364410958455226022355e-13
9 35 47 -3.980120295832988353810837420611085735694621862724001752976452098553579505610793e-13
9 35 48 -5.662502788234373035118749968258076849961285662486596740739247281469751758368723e-13
9 35 49 -8.500746054403689416473716409774928628453943995194607384228018847387912019733115e-13
9 36 36 1.023937991525891326809959911010067546282919175849555840176813138737928104986802e-13
9 36 37 -2.401196267982393973376034557723357429309778766409757185194431136263318995115245e-13
9 36 38 -2.009731537564516575036097183466750200271209728817243774456777282945169504268787e-13
9 36 39 5.353946594176312457556013498029131528565110805354516380016127328217324242766163e-12
9 36 40 -6.73428113044826330128664001538029263786174879067422005739101764138402213384966e-12
9 36 41 3.134503894484734417531991567480397238100152516356428185444544629422257833398966e-12
9 36 42 6.351789751930022045667192998902718323318490427957312319267460941453566060438851e-12
9 36 43 -6.395303178063020197515421030103886289381875655215031127284887837432459364876303e-13
9 36 44 -1.967325273811596384216562807456080170937182790579768535420678196579450655763235e-12
9 36 45 -4.070667170618480029442294848967999944858092578291533642693787311085315855324994e-12
9 36 46 4.820243716196250702003825221113467056971218468142301615691841654021795769282115e-14
9 36 47 1.514665676963883736264354591670243376477171410402438077571843309748174771978956e-13
9 36 48 1.849934139827390611936088460947886892568307326032358976112343288042958182109082e-13
9 36 49 9.395883052960955073506629314653570395855147174004146042138512047353492247913029e-13
9 37 37 1.167743819999408736285198822645262667562761534553719491269540365727531411030759e-12
9 37 38 -1.133684014124737044782876436757092290734839608091282619271541621410328529189267e-12
9 37 39 2.056464547671069752969776783208268745129016146986063437964648959757512557717653e-11
9 37 40 -2.569808051963493440207059974815050135333213012111771439710191015908296603658071e-11
9 37 41 1.18972978854019450657019271046606970995824876804287128717030684976966463760909e-11
9 37 42 2.18927005288010502956588199293157475071354815216134000490361540488902149110838e-11
9 37 43 -2.419474355031445772631907805085823148670211836802021923169002368185889166700928e-12
9 37 44 -6.086939287489955390517491617050442216830918608442814165435042631085997559576401e-12
9 37 45 -1.080887400132171114642072426425041487769161748334675827378022760288073232673035e-11
9 37 46 1.823256703924010607279388325352860124990587899896036869807115477399927728490074e-13
9 37 47 3.916511894842560403105187834841795383147073445682096271854141962597490867822322e-13
9 37 48 1.109011918757559676189286678865787595307068905634773897270600057660681077519541e-12
9 37 49 1.179921519092512560084648681530982251301054329751938708478235907463876518630831e-12
9 38 38 6.818319006389680505037857948026932332368300909098093765432801536325598243440644e-13
9 38 39 -1.940981649001673885309395975868533861653353037018005851357455443479543009012382e-11
9 38 40 2.416820456877424759043437472388845321030740419706079848729372356758826762923779e-11
9 38 41 -1.112953122810026264718488969234673771488939433086014698636762987627139365047176e-11
9 38 42 -2.050190835121646320715136127067659791574692349768706108306507772967537941887069e-11
9 38 43 2.246167836091267061131847113815474022865958367990993377303402905573328867040285e-12
9 38 44 5.674002757187471562601306914128204492247674261825922944508300860303249191162272e-12
9 38 45 1.01051999540079011257974162940644932964655755091051586572148624816000542184087e-11
9 38 46 -1.674975098260778485428175384277371311548409104842770505297241294246740121889027e-13
9 38 47 -3.793127004868622971513210827671782680990974978826966575844248639500938241182008e-13
9 38 48 -9.966284997544031616466373334289639835731540977746508941798355746261684459516639e-13
9 38 49 -1.803619881087534577452636600497112482288588644631169027768757689103727592088511e-12
9 39 39 1.620520352330059627927660749801146576768124898059126113575024695886184213009478e-11
9 39 40 -1.937905005254591298282443704066810106023211743219735464155042074099418017517911e-11
9 39 41 8.509078799836106135437391025666958034157405544502080417338097270101323192230693e-12
9 39 42 1.540915247934305983804927318272651494742511256025157643096884581169409989916459e-11
9 39 43 -1.624715812533438345417288658190514553938450148067387869121342143412569907643774e-12
9 39 44 -4.037081345968905322137587475904589171934206007913623612095925496097688787331467e-12
9 39 45 -6.528591003483749394125014736370037524387435246603987006635629235853701400152138e-12
9 39 46 1.136319740005939836958400213574135149906822593951002565640327363358570054233565e-13
9 39 47 2.964285538253214973955743257147322585168721342351322176428275596451694287887162e-13
9 39 48 5.876897400768057668653888742536947078984937125711182297500494532422425025936757e-13
9 39 49 7.999653722490527654174311352448714278562411700690245163405264886085712819771882e-13
9 40 40 1.265998778758495961432279965175129774279738721480995977388225538582535796739521e-12
9 40 41 -1.148038747743028387311336878169063998138818477427062715481435799983492113827642e-12
9 40 42 -2.429971301043312658457258988734381526128745887149227945028489836805388324735299e-12
9 40 43 3.323080801530999599901088108134477677387833135998296781468396678813156437043e-13
9 40 44 9.021042090827573345597827748948565927513760900822383695928693231027374120889343e-13
9 40 45 2.691600930998901553510598996995143120418031604052813136152975641229517954918931e-12
9 40 46 -3.043466814808601316083015305952933760461357493979669898510849070056435163487784e-14
9 40 47 -7.061457604110057550596210405989979465182322453786092228798841404069702151979957e-14
9 40 48 -1.913656914305752470635153934363718849558775478558439276367949546983855604871905e-13
9 40 49 -3.974444070917981576874910691993492267420354468876316908643187993680361460041579e-13
9 41 41 6.638047055029395973273900116349808402859764570703092581248694560641621293037029e-14
9 41 42 8.475784140481005064050834211352872305477217794704140075007974029828016414866677e-14
9 41 43 -4.391817083544886847465805284158213074910451868058490268099496125641076950432439e-14
9 41 44 -7.19423648522979792169632544485972964861881918048741191851073631069481096468633e-14
9 41 45 -4.429789754471028948586625686636735674318104896697192806839549759310806107880593e-13
9 41 46 6.992136042211790928028756701028886916448055799789594923368722539011181398410282e-15
9 41 47 -6.901268199299730227302069041125187285823145765255071458298375194662203670339339e-15
9 41 48 5.671837693252548222027366324438748170006298454324506200113283076746918078687845e-14
9 41 49 1.142810112908551529656167383898986753506163252894229515186335104695945450134426e-13
9 42 42 7.747571344407995388839469633867848098914610325489580955093527002237231365140926e-13
9 42 43 -9.924128370841963656556593486523659204161767190168132838338983318513847586461269e-16
9 42 44 -4.036916380872377622190391819006349443170180879849157090131857448651319075731208e-13
9 42 45 -2.084428827150928218727782253404237650040013354912654423214129764888069389813395e-12
9 42 46 3.64746963900338226501273654518527860780681091266950864632008816704929700380365e-16
9 42 47 3.556049678485620068449817792822865712682748916323361585073481164845477782892215e-14
9 42 48 1.24431392306400033905511403074925413174325112705935324528640458041378543198592e-13
9 42 49 3.047152694072221203557583183041335824986509398022186662132061968929294990190657e-13
9 43 43 4.479416656555674225429081259700303222198338872848972931828060973485842324592536e-15
9 43 44 -1.552075363586145889729583286963965651012859986788155278463937165130515210364307e-14
9 43 45 1.456895738702242410593184803179877881364148529329411322186896503361697555872852e-13
9 43 46 -1.599132270538396230806006450214493790227182318825485273286263852467523196320429e-15
9 43 47 9.536206434597095073030701666926679826710638983065352361213365039143633995288322e-15
9 43 48 -7.410527385888252075324830676227069386396299565528708861064367841181395796661295e-15
9 43 49 -4.497053960413206749742981191570774656275840485626059265341454341039989571667091e-14
9 44 44 9.741856844927720494508537801051833888110245152407734651613143066694107285417104e-14
9 44 45 -7.156843908699043059156365912934836255784698695192405041366292075637427369265292e-13
9 44 46 -1.287128396324729260189556426228859215329103849338777982370711906698788420031226e-17
9 44 47 -1.383163416412983926387159796735309694759236542256913775281983730651773224609732e-14
9 44 48 -4.725717158720876885939039844607625994151798069362024472881338953353584561807632e-14
9 44 49 1.128057930308415311200001680176511300439035469057939215138182266632236809031064e-13
9 45 45 4.487485186505482161434428800427690926802287906608314739840302010022637344133707e-13
9 45 46 -1.686146108252501903199366863945723192091261488222571270914087033354624517267469e-17
9 45 47 6.942225353637296743142477981681316887429998007690945705442722832635660276485185e-15
9 45 48 -1.369568480413116005044263992165501884149317214892654901355915240425491098352375e-14
9 45 49 -1.453353613732087062509281926078010418230099136875280738899779695178652849428882e-13
9 46 46 8.261638941424013836275137730352436561336516678282161304859871690995473658718192e-17
9 46 47 -7.089943013587346315033926961750643357311543027507100986814999411019870545198408e-15
9 46 48 1.233286613932290909339059563318314249084912494648154999227405749966991759565112e-14
9 46 49 1.771273187611265261285192235387606163127965858072397423732142849404411886143511e-14
9 47 47 6.088085828507574093479746082733062032743529664942361548356309899532668859548188e-15
9 47 48 -1.478465953509787862237814536881535635333980129491669746629466880144114247214432e-14
9 47 49 -7.520600393245791581544223566156034542913342481138437032368513172187154829438709e-14
9 48 48 8.271548365626956047368912737154951330895956269642261040560041572263634108414493e-15
9 48 49 -3.251107704840580568202088935316038039970462493582165834812722714983694894108567e-14
9 49 49 1.08272673744299231080969804053427768210242291579764008810672137996069713204069e-22
10 0 0 9.937917808634210673835305885827997325609117852979291127223326349322945221271416
10 0 1 -15.43027637251623098549597560926178245860563137673497649142499146841716570269617
10 0 2 8.657173335168212522347661064569329012710456343875037734097545522397610015000249
10 0 3 17.69629362729174008473773431135075849515320313436243285966379546227867580826113
10 0 4 -2.188704866477596594885669391449177989653520597084314452800360717803181598071968
10 0 5 -6.721517218026785232338649424765368682485791123839673220869269986054233798828028
10 0 6 -13.97884065201167044856189209861787841385252698643582498038319704193432208720025
10 0 7 0.2382607163428521523938533873602830481143571243823946181682389215814832172626663
10 0 8 0.9829729768395869394511895294315413228526441968376491045503091704006546373090795
10 0 9 1.211656950910561596913993643505365402282232653278756254605589564744715105763665
10 0 10 3.538987109289015473066274987676792739998640626832143679491137429258161573232634
10 0 11 -0.00554334305239263741045764920243834648890380698453886539409478848202731753476289
10 0 12 -0.03714616682560582690525073381555719639202354151906300907799656273835068517794239
10 0 13 0.03588187959918631437431263567706213517313026307599736779156407446807060392185291
10 0 14 -0.2752169365170163803685155368930465990084287359805356795358561234289445291418741
10 0 15 -0.4748699403817947940841994261210257407640033046574182233968993046812975552249295
10 0 16 -0.0004615828866458948228448060047008074176518027910796538989654246632404354612624786
10 0 17 -0.001667967933122845940044392645438480308632140619514411753175154816107101664607761
10 0 18 -0.01481271174193661306623084049650566292888158206425961595229350720642332856240041
10 0 19 -0.02544078292043628328727361238185001258912096675068500687560165693880955080018619
10 0 20 0.0005948942980559929688820369815838402358734837403968822913099926850622715949212602
10 0 21 0.003050420036797269078904682613942724424210233121232674278912216904829964346682874
10 0 22 0.04612459982922570245772929272727899678298678125412716799816078779333044446625522
10 1 1 3.858997753862574090545809710615515310634468594683193112812454711439497207421047e-11
10 1 2 -6.22688763283228573995161507727091616576193097375639898575114011612456987128124e-11
10 1 3 -1.169059206350376039544360628139916872593759111335083324451161268383640649913824e-10
10 1 4 3.706832392951800645901250389082853616668608465761171519244355778726244117065029e-11
10 1 5 1.034412282431074488728247271467992305048849116768733016596281068727484368155543e-10
10 1 6 1.854792930224874027773163398978387364811819519474528164588258338384591984738705e-10
10 1 7 -1.029610768796710673226717054510493898235759807063748405309721864019728390324397e-11
10 1 8 -3.791881591768195063622868489137545113993119358734058564615117419801838157750476e-11
10 1 9 -5.761289151706083322135829803058583370390172643605692687465181608041059030046273e-11
10 1 10 -9.360125338265672284131390852468297435439158846773145555558663310594855703104174e-11
10 1 11 1.345737083966400452090287917296837496826248154448849627629780042604195545858313e-12
10 1 12 6.097248086570996159043241735290157977052546935040538563363262012733038837203606e-12
10 1 13 1.257616043985865167694745304972496566136054478569643160942418183536039988174131e-11
10 1 14 1.952832935055286600090672492938346956223310526883375013736950171008518547354088e-11
10 1 15 2.624134378541555453835691653539323218073311313984818726909491691056443824790194e-11
10 1 16 -6.652672855825071492042732787845784867693883011310710551909200211532753799409111e-14
10 1 17 -3.557678121598974442107765612965980987638759510512496178451546106225861943383822e-13
10 1 18 -9.17406404177992958312896135878566084028746035925265518777823551413900297256945e-13
10 1 19 -1.289092589622301500783769504292423971882065099839769277595768881208556513876497e-12
10 1 20 -1.461125649963930255554457574247343455874478176969717486162623227460862354418716e-12
10 1 21 -2.352699926026314409475307965017789547068757542270711699488498504663150567850735e-12
10 1 22 -3.066049361403143592286156513353998442736162001905018593455556598602736696697744e-12
10 2 2 3.898357602371329704001742318096085067832841856185040629438986168101242374652347e-12
10 2 3 -6.496056894001225934014151914197976038153991190149912472228183230011703861452003e-12
10 2 4 -5.362884777219039676015134382237921516587554268911139747134370919021087006885126e-12
10 2 5 3.982042665433698692615707042316985763530615606218571034632165585180412078273053e-12
10 2 6 2.464967821715182646764277934114595852100880319092510197794863636378331529227211e-11
10 2 7 2.475900526686322754039683631260845525773024505918758296078531939356847242976199e-12
10 2 8 1.018026142241456895081541214014920114367725289831400099851582442474238258120757e-12
10 2 9 -5.004714955010091645919267230734768981582939245332015098871741938046256485538082e-12
10 2 10 -1.521155642771880037428583209558589788340006091469635651335357124044119060755859e-11
10 2 11 -4.586026978682307033801935503753187013931582132479219235049207925575194192734617e-13
10 2 12 -7.659164440597885209922714199528893130047482164638766888499601001113226784166728e-13
10 2 13 9.342057193103302598287122888978487439518199134796852287709673919300465780855209e-13
10 2 14 1.807651633583780682468145249908798691316529599702936173610225124527850837275694e-12
10 2 15 7.499728126817313322293579975923731945920380994177470105369225154986108281080858e-12
10 2 16 2.911885777810459587216022813463858183835935354713581043193786196819740577732346e-14
10 2 17 7.986028943180121259758750040168047902257674548264214180216520614081166390179468e-14
10 2 18 -1.580842204661156608734241064658067900087404699470903457918380485905249983430483e-14
10 2 19 -1.194717470280875968780282127498074397430515126912902861147455068720135679650309e-13
10 2 20 2.669686498226464505079364606104373316588108973252613446185997811843584203006831e-13
10 2 21 -9.328905172164913882002354664953468464254007135586805414970370017318175850644759e-13
10 2 22 -8.299059825922236287485992499829344404578008506792706427236093462740583176571751e-13
10 3 3 1.702243823075463484356229077225240233325394492648597375039954740343043908706382e-11
10 3 4 6.203160163559219234528012848824108510616260193036557436696608028021182855124414e-14
10 3 5 -2.214835198597802394393740436485682850380687140620636528476367231241314848964908e-11
10 3 6 -8.000376089658292626527887174117724770444548429486649728658073602598557350863568e-11
10 3 7 -6.607497638628517051596409451014990160835664771257111185047844424161232153601853e-14
10 3 8 1.030798925688315534086481399312987871375143456753135127018110528891215537077945e-11
10 3 9 1.822630170404048480905316902559460061181777435408204270639757769691468899139979e-11
10 3 10 6.112696214046726136700028924456847522210392779988609536601505596651368583948618e-11
10 3 11 1.913832692452254671144398687140381191523995580032699068696640041269256303940171e-14
10 3 12 -1.940392568970411684626969073517492854795188262225200532821384367684603630955053e-12
10 3 13 -4.968054010153333704880177090004707039218061401321492651538500869045407054430965e-12
10 3 14 -1.762859817389122183543976515259955512197934905402974603122622849188613582980283e-11
10 3 15 -2.238941194866940914951250359608474322586808606608815910167742658526812043704275e-11
10 3 16 -1.545469543151060804279423124310224975830041336103397585589797584927890915838823e-15
10 3 17 1.094247356666329021443212740760135330632812329161644261111279927584286117724347e-13
10 3 18 5.290694916502622084359581445311352738774289968107841892757933206186399268652073e-13
10 3 19 4.242239601841100313772828866289178656035323383146308908192552238510767935112587e-13
10 3 20 1.879387823731220691904449808232566873988086881435115381737477925465092657382262e-12
10 3 21 2.292499285048785342995148097494487684046336317242086326250607073633305041287127e-12
10 3 22 3.040290433269651965165384720693075879532426204210966902182475332390071071099542e-12
10 4 4 2.809513460167833658410426547958150818208156667743693265632505693038093866699898e-13
10 4 5 -3.242390343337220525957333236781795482239873782913819696647351120203528818400653e-13
10 4 6 2.788891804149867902919414017191852888557143509629801596856691584300286691712269e-12
10 4 7 -2.889848317488929013089226351672770475425551205225668200193226859811864398592193e-13
10 4 8 6.021722259947400273271402825622855599597930106031074133097023316073647433284751e-13
10 4 9 -6.242192176227244779763142378039150902138348086078742709800008864509234870735929e-13
10 4 10 -2.020709117517800113070635698125614319223397226879611599035820047352069462820566e-12
10 4 11 8.122573849641430147181643899620285523698362820251273722538196134021254808454785e-14
10 4 12 -1.54803725085307619484611074397327678975816163427204663365494940689521143314651e-13
10 4 13 1.033259162946712741450460063258085193666041386838740639512379505870456525287265e-13
10 4 14 -6.206505472554983813137851324438738434197710763818146189023847957495315955755991e-13
10 4 15 2.129650894900029240429683657890802244580458722386014495972549315250522807978463e-12
10 4 16 -6.767067678568944246167375878178503530661651947557481239354152110819421760344756e-15
10 4 17 1.135761511481734803271132956984543683274488684996869180646270009874513540375027e-14
10 4 18 -9.239435986756463466922535842338527630360553092696607709980672503703619261431574e-15
10 4 19 -6.945358185890547591714350776413939512205263644840999198347705890522424550071783e-15
10 4 20 1.243835727361706319658393572734595380175716596058492710289311912984510365326629e-13
10 4 21 -7.264036478392112628787510692156915404295733902816704445888678671525964930881794e-14
10 4 22 -1.07399733933251606893140482099329658624049593091369050099015763584878590482209e-12
10 5 5 1.880777610642149214955074592657369737178740646555058663135302368887070961831933e-12
10 5 6 -1.105946379166582593678088265338164192253847424898566442751238241092530170908553e-11
10 5 7 -1.196647268575178193500197034269154256154046444290026331437101312335723409686227e-16
10 5 8 -1.410233633073085598121027115252950757079440088614558912869300353989593263827056e-12
10 5 9 -3.13131210684874114266027240432491953020270811493892244789481312135625121886381e-12
10 5 10 5.699346925939605605917401220930347750254985371324343864880761060857177290230499e-12
10 5 11 1.011124176432072307939150780260663851005889824250506845435505744221707549077021e-16
10 5 12 3.212902017665491299435684872405432860345380959438733252827671249019066361769573e-13
10 5 13 1.172916350103943463167584063001024248804152459337996391344294081019894553557323e-12
10 5 14 -7.823872444829499985507308553378365733672350975094355035744830806555756075486244e-13
10 5 15 -2.227405867089328044057484650724959215284834348811229492453224436223188853276935e-12
10 5 16 -2.595100585991457361495582496354895978703244593675234491249925646309494037188828e-17
10 5 17 -2.051770399179209962108690278250383161434806404969249954714861863403159000189193e-14
10 5 18 -1.299985552349784442299701027629011946259812023625545071674383771330069048460956e-13
10 5 19 -1.614887615772384495666897752636956058645968307500618529840303835923202381586255e-13
10 5 20 -7.122967720648451188661557908615728879174184757898535110435084961807124224928696e-15
10 5 21 1.475098874482384326319213169484701195380932092063029465310903968734063020169532e-13
10 5 22 8.342519662359548233785500731115321895323378440777503413988831836774713889915905e-13
10 6 6 1.19712963931505430388249300458860902639214324348706690915292986374731773223517e-11
10 6 7 -2.823330608558264236259827361900670669155568251343768308332545131179955832613684e-15
10 6 8 9.390502083946673898233661669499406957160806254346608315507994399929871751477784e-14
10 6 9 8.342696322928325128828958729804094659983461687332001940159832281192928793585863e-15
10 6 10 -1.057830707849659907653506494642355577840846482879341223351087685396361471894803e-11
10 6 11 2.005121815764307501251271831284523078475141294924903918079281508858559328087422e-15
10 6 12 -5.872355431652722411128490230695154270830478144452948752175037196878444953982443e-14
10 6 13 -3.414651229249274937292819125932119406769592589089278019774511434287590709665091e-14
10 6 14 3.858685828313494685862350945817680326219907539468581667582792490091107555515636e-12
10 6 15 3.522135648538045284593059514093273685324575400195529305239015382454577588490497e-12
10 6 16 -2.798039173238694924100492542491549964370839514287249192556436306684059788404118e-16
10 6 17 9.371713624382580004275621513674537113970213030334925802795523668603761183176652e-15
10 6 18 -2.171762594731624463559322223246348496825804235376695128941446184261511853151112e-15
10 6 19 2.370904853333073973368741630861115827153511041576418661257269949631825423546365e-14
10 6 20 -4.442676602968387773361209156553897543190457724323906873178846927625541920269431e-13
10 6 21 -4.64969036556484610997409200742375750896820789423993202548396919838658429487044e-13
10 6 22 -1.360691733057532714048232888279520854112958125441282303137762154966806903079836e-13
10 7 7 3.014345115333356630156142296622859450585552241990695752597560171825437097730998e-14
10 7 8 -3.059753390894454414312655589959164926753814729831191442107655132027115279796394e-13
10 7 9 5.427166318570022154748482243944426233859377077870320015866063219597474830703955e-13
10 7 10 2.274182300601718370164398258481024933180357532348866064531882433963592130526738e-13
10 7 11 -1.868371222616228110908224828694225199020407174187220942949175763565681542745627e-14
10 7 12 1.655886129164028270403347111492815529690746621033152925712114800596508122805926e-13
10 7 13 -1.446810063015912555586418621223589902669206430538324976503076618086690754280557e-13
10 7 14 2.769572363727534869920949422860762811459458436262620020950238269672073265523038e-13
10 7 15 -6.240590561509764210917369541781085867171798819404223463049477977624576329506615e-13
10 7 16 2.428982293205984518042173216557894436251233270139403560823705629709923975620795e-15
10 7 17 -1.823282454654232627162866536796794361386373608953487874677710003499212902727329e-14
10 7 18 -5.438381810963277423364719570368972954337445214943524198293257123543484048078522e-16
10 7 19 3.299932768778246423300183741292522152049074395793828119864026480675195526935321e-14
10 7 20 -9.63733228795902337820805504015751822589061897821211422039993090350435481561435e-14
10 7 21 7.055825692321039871011371533546428875219919182165877134386476108631341785374471e-14
10 7 22 2.637793549478529369577931933809022633771923230773521623148156597885674169660808e-13
10 8 8 4.870229244650896681537491558186633871112186653823178156600303296346062825421121e-13
10 8 9 -1.583310206389913458451558313741062686319084648081721151619388900086172607528758e-12
10 8 10 4.194847957799093335854715359754493144370929066918800323409611630120296370101253e-13
10 8 11 9.409554458914043867282542669460938723793145110909773584335540984874906078469131e-16
10 8 12 -2.312938111636838134114546252752979266037519407765222154986501472691030577812318e-13
10 8 13 5.240409310344597423505481263600121458097871785619293074300457581220810707903695e-13
10 8 14 -1.363367646510609018672047495794948763783384389451809856129654745751260644638699e-12
10 8 15 1.163663424784877959140844893175052960998757962066869568993001139050240508308179e-12
10 8 16 -1.77622232968050209188231098976677757105840190859866682867141258701459481404159e-16
10 8 17 2.593579524314029742106511494371198223799248764535419832157285990033019162477119e-14
10 8 18 -3.857992347080332976423790880316573138602849696070909996812559814527710705124039e-14
10 8 19 -9.839350865154344625690620887422747530198576929963278968538144182908542037580994e-14
10 8 20 2.522983680201219959948082654218456531804408241765048785502778668948700563932753e-13
10 8 21 -4.824179073290197545269366924386126086097437272625421992360396504512447662410393e-14
10 8 22 -6.040387165975908423992191216414058937565571252749496153057433247467407982798112e-13
10 9 9 1.120545404619095680879412944285784995458231244864339247439042124715567879100034e-12
10 9 10 -1.421695117912137861783009279221430062405930557413977783768387690522553712693535e-12
10 9 11 9.570493057515680805455822484053409048287371908346295382879285630981271769608701e-16
10 9 12 -1.257959480023359717946627469897010056226602980447973341982143780566122275825445e-14
10 9 13 -5.317041171630646041752768306355528327145220531515572743318684135905499383499897e-13
10 9 14 6.610460068376114718014025625717049219033997870891127308051644771210814296680461e-13
10 9 15 9.288025287933641020841622240141387651258014208156427874815051629036302556646272e-13
10 9 16 -1.894230767103490301138408278236415902707272181790674071475043854877985676149484e-16
10 9 17 4.473699664710830274827639066276687384837044550089048055129366686520556173850652e-15
10 9 18 4.324404878795351231070173094518053001403824778739731570821118047802291525437215e-14
10 9 19 1.34956150263742025834474333737790550178526107723580746374894423937200279727597e-13
10 9 20 -9.845821011220461026404354067629170598852822102491227769748624208344042978645706e-14
10 9 21 1.243006519387094462158997303903210704390047336827693342086775236011275072083614e-14
10 9 22 -1.07681876972369394461898860389077207661160580502735829496431605881213218563969e-12
10 10 10 9.428727355382313434203169193666313752955771316683128011818199315619137580321086e-13
10 10 11 -1.347241098050129832235306467846546945580202614781540078139182178673839542577081e-17
10 10 12 4.354821211850297046361385441296291114558363261666814162930945037762812695730284e-16
10 10 13 6.085611941110809175819503694467620068311074433383606565814538711526772419789711e-16
10 10 14 -7.602539638754658317208201388141350683640403170908832708660239441781986840667297e-13
10 10 15 -7.826984035041381817435941205336900363138266885582929934880641589932800421949762e-13
10 10 16 -1.318296255845192264404303572303644755458720629031499796316485122994237264313635e-17
10 10 17 7.36501095979603985974438785235722898640729080606941785210653966346939100918737e-16
10 10 18 -6.913452859626119253268525613114443456503825480196626947826499782424698953038362e-15
10 10 19 1.166151593580317337556247168137172885633156275094478850933832532347943674504018e-14
10 10 20 8.835184388856819044198101787347033727742697940106934452291542957022111945142485e-14
10 10 21 2.285308881680500061247754246292919733132462527803042966886506889722059039019187e-13
10 10 22 1.585465682823991517703240381911629227843603960765432150225103908765365325268631e-13
10 11 11 6.275986385801160912074547610365512903776403905839129683191139687929597911355486e-15
10 11 12 -5.05881856174018580820975032270784448792166547528893348885211751056149994847236e-14
10 11 13 4.806657121886894386284569960925277145826842004097073280549479742453838628999969e-14
10 11 14 3.408645317292694306183970561424671073089584660755681057275466354562949516096097e-13
10 11 15 -3.672112370247484666874070354702677593577717740316369112697276020947500707046649e-13
10 11 16 -1.252487892064077350693299910449305297269483286815593254190128801402117020588808e-15
10 11 17 8.02075223139941532624315449215827824079550008477957880281676792308210625528371e-15
10 11 18 2.611483271682646710839627431156591085867191030110399315683967726258492506932011e-15
10 11 19 -2.250289828564307564093932926911345020276309647281630194234203125889403187245153e-14
10 11 20 -2.761229790351113680788086084896487524694788886219442926659456253229042732639554e-14
10 11 21 -3.328230571046951605541051601012657493666958787903496537639949322460890116594438e-14
10 11 22 3.390476184645813702523238171439141349365385371174091633736347232341744630616385e-13
10 12 12 5.338521953424413974983112272075994743730413698903207487959896019011818375121294e-14
10 12 13 -7.116863988529078484513199372341716143481776588293486774153996734709707082279186e-14
10 12 14 -7.597269553139871074907641104741009542151790986812431679224374820581232194900883e-13
10 12 15 9.856349839153751874440619936162322601150821682041376210715708198691794332257966e-13
10 12 16 -1.066037556587247358250968864649938829583369939977765432836665231436240960864125e-18
10 12 17 -1.220233397570037907411750311278726442315667477839266855209196242110183833109488e-14
10 12 18 -8.443492283006257144327160777693287523006478379340627736295527121683732870625303e-15
10 12 19 6.250982342698212847993899984735722421174286016963721775302050988247344009817867e-14
10 12 20 2.048606442254549344985395060725555308734850834342032588101751256729187769653887e-13
10 12 21 -1.317721136453451917759057590552273013640142926614151358575633071711153357298672e-13
10 12 22 -2.548404664739510685210159235059622054614594855394596585644799043165594563900385e-13
10 13 13 4.378631287528675856036074760842162460843956397385108273462206834855942452905696e-14
10 13 14 -1.846945759373586624028282656615724036443864260676995356131120431308091698773208e-13
10 13 15 1.138120708359176116748339502210581607970354928104514881532270521432667462340907e-13
10 13 16 3.954158823181116249983336465195752231720166535339739172088552406989890227905408e-18
10 13 17 -1.604043785646280747222264685939969639168230184486682250957767410269551254472694e-15
10 13 18 8.221068654535658981239890111242542099512678989973489833825619883815763959592262e-15
10 13 19 -6.20246880974059256914455222992211632290636948216438388535982431962284474600047e-14
10 13 20 3.101738200097182513156894159950445949353459587636939769127565442999017331274353e-14
10 13 21 4.561985749785191961519112771135193593596899520023931996737261039504536872928679e-14
10 13 22 -2.573868176676766386230850498402085720405710685354943252139287622648221181840247e-13
10 14 14 8.362026804470438051730562079378382733009539158320783995496859586573133508384963e-13
10 14 15 -1.503004073076770938264601551001451040256831372658388503254233305856394728131757e-12
10 14 16 -1.752752618970771017163491329201321157444205297002535538966041636394373380421054e-17
10 14 17 1.114774944238510498433861044752251177273541184693737157703381836133868350561766e-15
10 14 18 -8.297414011137282148093925582871264862063444455323819288398887430295228085994896e-15
10 14 19 1.53350166586503543094124444675604454156536014649314707443480816860101370799612e-14
10 14 20 -1.832080522353527079024393209791964363000220353638037209769318794003059192070373e-13
10 14 21 1.528989044573333009317343325908972921285127776586179600280952519959888853262017e-13
10 14 22 9.197069217127837497070739045183886700780975554709724485982445950114340242732364e-13
10 15 15 3.575180581376102902625303950517355968418811619857497955378412160738297239567517e-13
10 15 16 -1.958265339156867769677584763156158297763257326085533570455860109884409642363852e-17
10 15 17 6.295865679904141650201371392425895317400931805843898199711671424930866769491391e-16
10 15 18 -2.530548929024617075215042184400926966281078987013613120539073843771237826645233e-15
10 15 19 4.51977111214782040274339014319109045039461358798246171082918428992557194462531e-15
10 15 20 -2.954552742591422394645692272467581443636274294050538908996510033302155400644703e-14
10 15 21 -2.260980764982552411823767435042345879747994226384678799085177115338843406807464e-14
10 15 22 -4.887109685689811508569722769512485039008027777343806662469410515766361993522569e-13
10 16 16 3.318863963952664908282657026063665017694481971190117250002671526651675097661705e-16
10 16 17 -6.416437129928442840323447549836650513699689311356702917581868737056491022314652e-15
10 16 18 2.465438538313813660765458429741142190566243919422481703989483751047611196823608e-14
10 16 19 -3.725664825783941179629634739025296487023126750003312035998643385907604290475487e-14
10 16 20 3.728858403210604959996201662636673708893236041840592758313101806484960117706375e-14
10 16 21 -5.105925901027208208856852282331019139154646920219113659407028962887044195899533e-14
10 16 22 1.953030332770823030200004863633815180666531357355596548914062661825050599932461e-13
10 17 17 5.182120428440082456817938084873564444698793957526869295380998609185219324367367e-15
10 17 18 -5.973218365922822631754748618375558202489414867994706805568788124703635199669606e-14
10 17 19 1.117953858686554322058255585538404002823135902546965714233065827355817805055594e-13
10 17 20 4.336621032559314485067084649275546133031154996860618993766455839315041207173493e-15
10 17 21 5.085827406713112274398550806489649821560451194114356599872922987123931236992075e-14
10 17 22 -3.397824574110912177875257690648274199469555502197193698875150030991618554445834e-13
10 18 18 1.043500989568697989262416794517665751792642109773141684555624524095438622070313e-14
10 18 19 -2.757681982424852255731005626131211189214406217372629165872950507780744336573404e-14
10 18 20 -9.028738084748012978259754412273572031361708317388903112942559998127809845101148e-14
10 18 21 1.361762381240990415605468719056314564745825179947861989877359831521483258272298e-13
10 18 22 -5.284644312503206488568259606607277119142045657479391351159228801624235451959912e-13
10 19 19 1.332056862648062454377431686787348264897427614417276889549044364322554353572142e-14
10 19 20 -2.000099518298064359064711430495976786703763542552809615901996987760082286289014e-14
10 19 21 -1.910416308216007782658019183560388261487137302323514988607175970987825558430653e-14
10 19 22 1.419914118735743110270628547040055373832859560017378903232522599027416758204311e-13
10 20 20 5.001283564485990956161579623357385230443566169563898420660764347174122232033369e-14
10 20 21 -1.484416485773621417045510447937538249245231218277740887294292212914825031825429e-13
10 20 22 7.641863213326359962496646031045976099817132158942627980495195264530651672882761e-13
10 21 21 2.107147420419832186673967061725265103118415076342984197925736052453319139273639e-14
10 21 22 -3.073991893746957795781109103561395681159701692290955298998511171040146905667867e-13
10 22 22 3.991316605659780776840237521839894244082561173140345004126968723572138532546781e-23
11 0 0 9.226275163143474239875730069276438474987185947736604371589396603917812685295809e-11
11 0 1 -1.265227977207331157831349053120609124963232596337966105997043614555860280564311e-10
11 0 2 6.057060506700044595526657248634969741649381411653896366254465987594535784655695e-11
11 0 3 1.15411168471489458049978018372940043138688765051867230841271457158255930821778e-10
11 0 4 -1.195740167648036700462697441734845574765937393588824742382817827657925420743754e-11
11 0 5 -3.358045589486031886664924228552624526225728083637784626199401503687471593868201e-11
11 0 6 -4.356100771650718622850404371158694819862707731212256886088286221416111024366741e-11
11 0 7 7.528435113714120177979556740178036204090094995162086091129640075082778963970555e-13
11 0 8 3.61442384332288590037236861777774931468320394307725529657492754552822898494463e-12
11 0 9 3.486821459694755619885851446661968034885026770386505981374923974711888608290509e-12
11 0 10 4.247834751290701201284597168074507660128768695926805349005063976892696186054731e-12
11 1 1 3.934404464214863532989041755150537428216095147588618034687144458459937383270223e-12
11 1 2 -1.235810715308490974573560688570139956272640982280601420905779061872073163934648e-12
11 1 3 -9.685705612408750864078440099154968947298133516269772818108507521840165171906183e-12
11 1 4 -2.841793462444144551446645135079196030369279892558389257898238505307087238312025e-13
11 1 5 3.550602053581019247163448967729947921573923667060420795121955209263048343819779e-12
11 1 6 4.103922167131580088620099726709790761256411150947225222865865574570104079807977e-12
11 1 7 5.984013233916600120735267672033678482775165576173844592682589944643500281604226e-14
11 1 8 -2.475830121292622120896588191122374129651617653245356288104754545327254850324249e-13
11 1 9 -8.211785829100051425471081476197890718655616154557144756825951206569704382868407e-13
11 1 10 -5.236184767012788517726639327302401499661623655799737712977952585157783932860644e-13
11 2 2 2.277608652819082646710009932460489914656567693465907855021945243322285446346656e-12
11 2 3 -3.027815692367505697284383094171646224512615230270390018284174890035071937497696e-12
11 2 4 -1.288591294891956706852650435676553979226701956699291660145218799769336278976059e-12
11 2 5 2.697888203221199690253916682360263854077555460617641026643643165668518233861497e-13
11 2 6 6.033364845722572736135017490057374320797861086512843400495269240989981894822596e-12
11 2 7 1.519927880068342741501336176937036287319490191870741676872626840178065553644571e-13
11 2 8 1.498748812974982231538052005354104047171523717983760903513433512528155956357655e-13
11 2 9 -6.017671943765568346280935703023857295487380066666573305023187085799017973983714e-15
11 2 10 -9.451735986432306001463931897109769676233754472505623087746646041940141662463622e-13
11 3 3 1.237952918696485473086017929746888637378188685514025623516101039830984939666021e-12
11 3 4 -4.97655907546295143880204118927002916074875809315361013223278252591997717390402e-14
11 3 5 -3.856217193423752224903787272312665155808807270453160036652807857091455783100824e-13
11 3 6 -5.463439427090890990474103727919594360457182020808221716428250582773091110675794e-12
11 3 7 1.671134367742716487942830179760063402024158110184211692610096494383131692279759e-14
11 3 8 -2.330093990747845463132597729609109829744287277758774837393443031133020651503194e-14
11 3 9 1.79560066620454144225747839541485937922199353722587794408985596293328427190946e-13
11 3 10 1.041292997075093192630299858609148070498938865878990191279688650196574868612904e-12
11 4 4 3.939194308136478213598685922841550135158124175982315070929134230111804317686564e-13
11 4 5 -1.163563283434943917664568730752331421944439688227943485503101415281524270694634e-12
11 4 6 6.310398427630948092487422199830648988619882766395456097108061661243200303337602e-12
11 4 7 -5.88313091191864968923821383952357274720385476492654253325261496017709604569636e-14
11 4 8 3.781725906731839281962203843471366363294667598895051829777409036593256091900551e-14
11 4 9 7.40448396853145939376084602947283200238614382508380758462148015872459997828566e-13
11 4 10 -8.613410100813531423257111911378046525803929451304760023306311941728195715629811e-13
11 5 5 5.010642943510736618162253592696338257234421717506886867715598862287420361929065e-13
11 5 6 -4.813244597862772277324321779178771402327577759682609572736247901703132881111451e-12
11 5 7 8.472618238204371271267827178154934055403550137029668109075451120277948847417324e-15
11 5 8 -1.570550539163744809115632164605009186003415119440414292791575420976678715787486e-13
11 5 9 -7.317858797119169965399852858316818342885121177610225777023829608077471554462114e-14
11 5 10 7.679491293363276287058400141650195018145279807482770210284059528742213676207635e-13
11 6 6 1.293224352549213448331478200000780928520730690746528387577709366357635576697054e-12
11 6 7 1.840301820602208284261249180496183628419595541028762392858640527880517210439342e-14
11 6 8 -1.219386044293734632673443162262685475522352129493353198949787794391909841503798e-13
11 6 9 3.118333066713976166842454915825817864157762284498310840307334520257990390625131e-13
11 6 10 -3.764290952349523925426449771905032914090387302998208838815691807010434155853296e-13
11 7 7 3.786425730544865308631958774691857049559016779413228192173560286707521145285994e-14
11 7 8 -1.686129186978840457462746774272264431859072233353494035019310408783806383284623e-13
11 7 9 3.30393088645993798041404775750544598932860880140365488342970915360276836586872e-13
11 7 10 -2.057707210281218179084674953420288549750373862775118107064687133479437020585057e-14
11 8 8 5.587011456051739391086279017918465616709429428049488148130046568094924986889659e-14
11 8 9 -2.273027538932768901121082200306947712926570082624277009810767103737159108404359e-13
11 8 10 9.496129460682338745902682823169531651959047720283204622988383177299529578411874e-14
11 9 9 8.192150718958526495575902986935927221233350706294706058398762865538222932568717e-14
11 9 10 -1.476200699436685884607985018008946800299803301334463837163946380104297591476295e-13
11 10 10 9.205552608825270177713667230771097612281025348676716725575733442161105048308047e-25
12 0 0 1.405114303108669826651828819615485001216580977936726996089835256117681548051735e-11
12 0 1 -1.080052699527589648419648672397225451889160767817985399815006941582681977016086e-11
12 0 2 2.481708150710730013567672853043006531534230573516129921687982696957014883130009e-12
12 0 3 5.537894388103744029790666512066560174876277361632344784973790088564025383672065e-12
12 0 4 -1.621073003815630527484513850927945384877243132877718275337087437116316842240575e-13
12 0 5 -6.461170706722636856451309447724385771921825461701419932607811321216880616933244e-13
12 0 6 -1.688755010265146648227778630112705460721794326733311711612958385443504025080129e-12
12 1 1 4.3446798637476017767670184762227839486511305839200265955536335197800202882206e-13
12 1 2 -1.933959861838259929058085545410226100965410441913273034658950708159681293362957e-13
12 1 3 -5.630370542007041701961674638739540444275123051908089743140425184682811000484458e-13
12 1 4 2.422533285787314473803829415102365278227093886391047155602797188221424858242078e-14
12 1 5 7.632136126010347396196296928825879218903590652486436549383819371336851999151081e-14
12 1 6 4.602169765129788166597508237791740597198344588140194200449494726172663752422097e-13
12 2 2 1.245408354059965127827960129446864613922472574263327577023866071955389703424065e-13
12 2 3 -4.416256834752782770273561692759585875511377159506818804146588848830832948438485e-13
12 2 4 -3.096139401754044673436649730766988249552409925781335322673267864135001297676754e-14
12 2 5 7.493755741313117423803022155640248666179037277216998692872894932751054116888088e-14
12 2 6 1.810320394592748891687490575891145067133027355051509981637897683926285725904579e-13
12 3 3 1.837977208700155403095996201888185551194877731685398781433678186174291005626179e-13
12 3 4 -1.544683767636267679524796645276593007836305980438010806475492551429294406414819e-15
12 3 5 -3.473308270247862930020087346725350755815462339142536428044418817829814525189266e-14
12 3 6 -6.966788500953043028995364350088619034057818793294484044126315605736159735592023e-14
12 4 4 4.076019096974349549278381378195301376099039104615857884566875886717626267314352e-15
12 4 5 -2.58023404476222517823232767760301698730734154770978819065811533156207475080503e-14
12 4 6 2.921019160862543682799891381822436276767443510434187220623238687574607877951116e-13
12 5 5 5.20124596880296414586551071424832140502160084081135230322391036391167675348298e-15
12 5 6 -2.91765302819285043032159287979360805134972999111243483504734231313517140365367e-13
12 6 6 9.123752146418852276611433123430852964886638647076297785812449905794024271136774e-24
13 0 0 1.593419149371933783881279062574017902959294168827832476591388918242868259844165e-12
13 0 1 -3.086073571975113265145018523869896320812782640125064100787360409339083534366581e-13
13 1 1 1.142890390174515578665526632198289570080640556793244956765942056691237495573616e-25
14 0 0 8.115871742076363664071792282931668797702326485481213261076255630471222356047905e-12
14 0 1 -8.354980276775907392127016052672233291521038813251227562773080965648036090330827e-12
14 0 2 2.959996710474583585033716465022025456800367553598134406612497494732470155330581e-12
14 0 3 4.564921540988653296930794876559698311233566847563210680555829763363855895183761e-12
14 0 4 -3.26297778173152073507345397060511681482926607827707542302617015552924449673441e-13
14 0 5 -6.80949390875727098944498193038520842783729455327252845124014712320825470151266e-13
14 0 6 -9.414996536357585785235420784485332923889942278049685325846751674296474648778024e-13
14 0 7 2.334331919876429489737969472150767703890698126178558868869850936757034237268023e-12
14 0 8 -1.35107346364710657346336561031720514519047697268620086167900765182047164248521e-12
14 0 9 1.877255749915321156967103124866732030336953372770858296188156363104421575821517e-13
14 0 10 3.072026493058180427278572726379794707665970937856568242005334271466592919558136e-13
14 1 1 5.561129596248479759275139446857654347767267580602514686320350182985669681627241e-12
14 1 2 -3.095897171093646590594640352763962159407478927681603675725416194335887222587817e-12
14 1 3 -5.978473184063732612901810496106558106364408603758869933441022628284889718877542e-12
14 1 4 2.878385092304985344509983378036062438721555254052815285268985095933059354540864e-13
14 1 5 1.228851326946659619371907203880897810540012677897361706623673621805237792292896e-12
14 1 6 2.549623148238925032717884070211316721727046989018292679169373992421968297450946e-12
14 1 7 -7.119893106452561268263569230155364125405978142776236817889556738647391892329749e-12
14 1 8 3.933623605065314818340412680984515122195072735107799629273360387392621269366538e-12
14 1 9 -3.764809836148945470107078036855542191346942112125196105425007443863267730772115e-13
14 1 10 -1.198867185104531270561271155057399892038456199364716633552346234228791120117456e-12
14 2 2 9.349715700934096511706887594028187438922081469622891392761292826686357637160839e-13
14 2 3 3.693142225790120708092236543468589809407716777188744389933039517332420819747756e-13
14 2 4 -1.543958987784710474759120699628503478703407006973520073709603836753641646601459e-13
14 2 5 -2.944848091229858074531497428630315375807732407079322908544523284867837174926781e-13
14 2 6 -1.542308627756762089908460452687582063549161166427447476265188758525594832729497e-13
14 2 7 5.288012799525199093931363057732933531418582636251624203846186653353543711010652e-13
14 2 8 -1.014955417157043052413908090400508910829155906575251924571955119257342557630356e-12
14 2 9 1.473041379722126256961278383714330957994423671193261949783892778076358222738462e-13
14 2 10 4.114957459033526776230929670172535895700215843454493297558402530062910005327027e-13
14 3 3 1.082162136955101409251859669512059487440429260771354545016822119870212950232793e-12
14 3 4 4.649232250886098757871990279832222184158641548540335536521363430429743113863932e-14
14 3 5 -2.498739532437911628762710885448028967150718276353652710836879376771776786619928e-13
14 3 6 -1.075945568089796764381878415647568524266427746840445469320112151153196521923258e-12
14 3 7 -4.478965063592733086304311605235779547032369609856915999125474551491987107938757e-13
14 3 8 -3.559939043924605148701352745385308122061288251801594030160241673024053681284108e-14
14 3 9 -2.648314260779995231986302928921989940458191398262045942063569487980099400307101e-14
14 3 10 1.544429973569726368610696946871919417661947184976231034825472620100986530287374e-13
14 4 4 2.183018515664147539699045912161610362018257848983679360581297065241546647882462e-13
14 4 5 -2.524962172161295879565295225342536255749453252900773253411152290136040393573574e-13
14 4 6 -1.668699909761182278171989716619061815110777275096167025135158312386740851813957e-13
14 4 7 -2.5040384175391035728471587939941497614792222927057238095945398185378951746286e-13
14 4 8 1.27432254943187145085164174479814916506789942345400877694857417896259313230241e-13
14 4 9 -2.437143462275929465128519694816542044497345098102331066158887464779198810955686e-13
14 4 10 3.880286932501117627645140341952001984736110111615738498736098437126079359336081e-13
14 5 5 1.088050644347082343193279944963389488557300825514366066011592235567167660373348e-13
14 5 6 -5.431665483567054966499904571701463740881564032823097032870496902261437970642371e-13
14 5 7 1.413085467901737197411643616541126921324315194097749015991191339338766290614592e-13
14 5 8 -6.41697519949233607818776316951320402240337719765825580389810933964746087762725e-14
14 5 9 2.162673524064544221716459568059134571574093388685610910186214334072444793782229e-15
14 5 10 -5.567556920565975225830211025828534850611559310642839757723022373567699127709492e-14
14 6 6 8.313515134128945765418721061324998182550909046955433162991603957702702060638702e-13
14 6 7 7.105764177724787717905358120967082305677266028312204558046852040153804904892703e-14
14 6 8 -5.319758631662124628550094537330649275446598637605873573418245454411295596720609e-14
14 6 9 2.192620762819148673050641377807398037065954581817745004191384792469037560557923e-14
14 6 10 -7.910861321780040031792012271939460214994577222480505846698361444549072356968668e-14
14 7 7 9.85353801974803715719750679317867563901228209035467949198508146570239442603888e-13
14 7 8 -6.079967876896688501569581065218207919043267493971843948563546028457555119557524e-13
14 7 9 7.286533321332139575047171084337332684258515136788031213214841461637380962244823e-14
14 7 10 1.735172489153198498183377572408183399506511188368995949349869261006432537775631e-13
14 8 8 4.236630349727890775568533490236234478188557250505295541391684074596936007688208e-14
14 8 9 -6.406364149813841774440657942837480011094971970318634591254046895239248166171099e-15
14 8 10 -3.019629145068367034349913436297233376385855645572526705474014338433573346287076e-14
14 9 9 2.08803624497254258340346498533087844933962172057924133409493161205796917536646e-14
14 9 10 -4.971226422631678026148635927408746635332848785863963826011957839245448587732388e-14
14 10 10 2.875019388440151274391790070748405011313612332722973134992299577326936311225066e-25
15 0 0 5.166453574645798749944515621929691045578863584907039314054001502849629549069322e-10
15 0 1 -9.19628919588041194317252581906245564762436005901455357529427156840562143218857e-10
15 0 2 6.166945533056502215270286656810894885410935626176947444113244528244290295167298e-10
15 0 3 1.248814954455739224170791174507582238666006421884470177327115183443132908004422e-09
15 0 4 -1.928829786663521117511390550565086094794409579619215066712376793988506526775065e-10
15 0 5 -5.991483634305771950082166360853032349556022278594953739553278648499898008538313e-10
15 0 6 -1.186930117285379689954386416178079441149674153433008237146448982478087928472517e-09
15 0 7 2.768613468684504649505123345118894136117894780255414152987589408127453626962673e-11
15 0 8 1.195230764192672854701050497265284942841142772805213978340922441442287058854647e-10
15 0 9 1.817978985108252800338640303185413201603022012099366682884970833744044736185351e-10
15 0 10 3.450419732998660694265164622948245421431000734378753983778145193023228664944507e-10
15 0 11 -1.351766212347987163617464428950576091606142932901164597539010605012898446764219e-12
15 0 12 -8.834401175325686866344154638705599807012382544248504062996222831992223332925235e-12
15 0 13 -1.657172502586703282041582940459227144587468325833314377466049558873951870476546e-11
15 0 14 -3.351543558600331593959276883423412910710103016262986087716521098342382891366926e-11
15 0 15 -4.280176296499492423198801245201193885187307159371037579124252541588989945180708e-11
15 0 16 9.60732127112469941283350855879957733628384003755569029672339972622916630353734e-11
15 0 17 -1.342161161953646615420458553512137589976914836278838803659457732755491877696422e-10
15 0 18 6.131836261810822282990078505442739406571587350533851526635876765401967351414186e-11
15 0 19 1.359425699576705533934256181037693991124369575640228136539505438397749189224617e-10
15 0 20 -1.080403354025200190394654350117621095062607432235504848797058436204932979409811e-11
15 0 21 -4.045103916022603929753072110423759959007273894572556160857004930580375358973789e-11
15 0 22 -6.431334336353711138873958041236838301377651344218402821361495747600929141752675e-11
15 0 23 5.301127846191211259443117258048406141364168443594484826796795596586143081651292e-13
15 0 24 4.204639610951346721505356000473055985976538767657708474863788063586677632164358e-12
15 0 25 4.408966499036957493155874984115612236011636090706102398000896901638287262577876e-12
15 0 26 8.338802593333719888183913130032286411053546749214017566936802431775408735593183e-12
15 1 1 3.861237586919952674829484620804383569372595865172481039085806330112908114347174e-11
15 1 2 -4.92933457491692996180351508915113763126098465197808203068143828926911902215929e-11
15 1 3 -1.020345417706953008333104819308829707894646041338794914574167577570121291739891e-10
15 1 4 2.199830272184352465775141992970930699581615933093483159148927989290647517979585e-11
15 1 5 6.7091889863863574271565316149235005290177070580134238224332347764368126370809e-11
15 1 6 1.442086312619517288471715093843609227042251853610845510615376509679591624251635e-10
15 1 7 -3.891100397195540811039838948269208370904356497139653162030027456770663664499466e-12
15 1 8 -1.641735765331248581647670399897277257618423945882672902988528381809317718715046e-11
15 1 9 -2.435845772846938985798450144934940900629273624268424347588694884741282032364756e-11
15 1 10 -4.818624698136980012050517880721404928027968299960808784484449530044532087294445e-11
15 1 11 1.931001195900296048440374352783231868226670556649297366699529774929562378937086e-13
15 1 12 1.509787614838261593957979959849439656797930683113267446557418074844427441340166e-12
15 1 13 2.412565828455167698808354221028841067059348117937409229946236814661314646065293e-12
15 1 14 4.908084373978066154561976921413155485188317178146672702340660949389181306670881e-12
15 1 15 6.270189783969585134999445419961440366350422382838268016149947372230042226610587e-12
15 1 16 -4.207728681814790205684086039689589876469324815302350966808369251775613703494835e-11
15 1 17 5.397704981351103644044995080255266733484475069098868800096613383256178751626349e-11
15 1 18 -2.411335631288397873187066973950001190903658597395072534665149417399332000146657e-11
15 1 19 -4.738653929992417880540255173428744294707960125495180801134154124247213149349482e-11
15 1 20 4.275311774636026476814018718099773004719226532171987087195659657263013796388575e-12
15 1 21 1.326126891879825717831168462097585823551974673863805625098502884916390531978806e-11
15 1 22 2.064114214160662306069171643641132903892295378313540210182202414900166556550047e-11
15 1 23 -2.17033346051855211498124166910500596717853377775803608171804814292562081495264e-13
15 1 24 -1.370384404869437427768611154143018642805515979697015103934936352552508698684477e-12
15 1 25 -1.319634878686173415590068819598009684051882121752265584621013979979631708225046e-12
15 1 26 -2.268076738498193581093649698786597524902153551292658367350177741841931019905278e-12
15 2 2 3.701675038261830616510535473485573057120368979570524325988099085407512249990706e-12
15 2 3 2.23619017231834463522128044535769223302495804855506041305688301231457626232742e-12
15 2 4 -2.804823136317771856187390670185299727883922159780575888776007505506369078100683e-12
15 2 5 -4.563871584298218708723710206022077445670813868583029455043564193643039924888486e-12
15 2 6 -2.079665521677623048470521035353038395256470773706695326267251443342729982325207e-12
15 2 7 6.477928159678071565776186827623933879580972988210415605930738287032196410780953e-13
15 2 8 1.760253329296787117177762746871085963729661564013089628059024282020658510330002e-12
15 2 9 2.279336625970691304510696403715060212160563849661441547353348633032284085146697e-12
15 2 10 1.539795697855078985755123520764737868949551486197458496937112393784994918569215e-12
15 2 11 -4.189920941714859645424813943908171952470671936151128521430172372440652169532551e-14
15 2 12 -1.962396354347094317813242129073745370740475010339062517865605724693354313155222e-13
15 2 13 -2.942968373891395367043681806777156148524536974829017197040855744234051597578232e-13
15 2 14 -3.82377593532739055103424819873563096693509899328118649614830028569586429456508e-13
15 2 15 -1.523723066094787448777389136122983701953471669106127121860806712380882653820539e-13
15 2 16 -1.282704306247041045651930910091763631974211887110757468137434017589171328604254e-12
15 2 17 -1.949273995806722673283418263181242766084113730546166213250449951805160564716646e-12
15 2 18 2.002315427702078438852263518649069127192831750600830160830039145645874323313664e-12
15 2 19 3.864782176855921745196659237026250738759460374848268117762044036023801608523121e-12
15 2 20 -4.998177366758232208652572946338386805115098535166844641413332282747229336594894e-13
15 2 21 -1.504773034981544903711652163529214352552759782160116457582490966368588228709587e-12
15 2 22 -2.129119079707330282266975487876478290935662642810426214209130834943530552666362e-12
15 2 23 3.249575667921355170123006788712480341782101798835196616512116303768656080817435e-14
15 2 24 1.763272303878593616736508814099003509607705746000017905283936437310902413350185e-13
15 2 25 1.944433508519078332743249839880458000381205825743741846263004405336641704804688e-13
15 2 26 3.367842900329037413738239531086333923096190397744212952901509760462320548574911e-13
15 3 3 2.484691909686811318388157262837799385588244444606767000867694213358925030327682e-12
15 3 4 8.331541351598620015549460099476603552023148607812801698800123117146832435481133e-14
15 3 5 -2.126037241634192523591077468172566964080628092244794087765352467296965771409805e-12
15 3 6 -8.720052906633570935442336067861626185015850007729746919129782234720612791137622e-12
15 3 7 -5.296704414824653922220637566614244030222609228076086586306482310743387009005074e-14
15 3 8 5.732007230890057463714936780215052302089030651488176800964551059227026129913484e-13
15 3 9 1.13533931171497540082144352063115580155108637603988694594825460318681452857341e-12
15 3 10 3.103084419699481900303153522456762631528378285237683625203290303643549471679718e-12
15 3 11 9.42509488915476489494787743177160996532824374477383989659234843734156341206634e-15
15 3 12 -6.190901665876142296446230362274910577018979263637280515675262195933206973138453e-14
15 3 13 -1.236053467018391543950002659131432340579843163864822231555595779997674040831205e-13
15 3 14 -2.877237080099167586902005346883135835422851848981563295346707052339308032053993e-13
15 3 15 -5.302769339524078519776907006015300791907658531745000189924801073666906414093475e-13
15 3 16 1.166934319649086683515915665830410125130179229840874914618193961481987133162923e-12
15 3 17 -1.622462942523867154171791479579532707467503221104983798829235521793944513695571e-12
15 3 18 6.754259571987939935299416491093166176608538630174303067654947553789728930040596e-13
15 3 19 1.981570373894796840082088126138056406687427890430614149216638794609386225108175e-12
15 3 20 -8.960174799589428024785277724252505163666057697360364363864025809763538995419481e-14
15 3 21 -6.582481585782135504489002704905123690611348400063072951667780892425102481655633e-13
15 3 22 -6.693423299719652461274032757586216308342250771907721308032769242330615881768005e-13
15 3 23 -2.329978481782498341276876293152268571811898516729625304683766398885489143046515e-16
15 3 24 7.734379125238621647928871955537747136293258782007452377480983959958816468886281e-14
15 3 25 7.389384382912606199296999652857787472018842417489213794684693085521158701969319e-14
15 3 26 8.682311206915576432067223984704532636873285347948036539406585270373616618121424e-14
15 4 4 6.119122508490388092559978034003129248079049350584390249664413958928410448019088e-13
15 4 5 -8.057395540790337727802778462169657954806409540056165866162363254145663860470918e-13
15 4 6 -1.21955510709249173938483509132893704399533162845784637869816371052360576370092e-12
15 4 7 -3.019319552409410034736652237384203435422007662839155115279517661460994758389976e-13
15 4 8 7.616268711068585297691821104979978890397808763702652642679417292253043205883672e-14
15 4 9 7.792632989940095833063845478993918288434643714261831961918638229317820592082967e-13
15 4 10 1.177870262744284759632863635208427701065351246503398298203618832004291057044346e-12
15 4 11 3.978937218899571949872061183584209186109236692963000780291911547181513461076594e-14
15 4 12 -2.546733793323808557269618598069383412528364358860610555410529501009375339849761e-15
15 4 13 -7.160235856040846769786534348834927425339520911943362602535261705828305381910081e-14
15 4 14 -6.347622940724147579757107140266283949326740972277277196308158301376799606410933e-14
15 4 15 -3.18620752276067558790758652629753589818408296144122878214091642841453055070227e-13
15 4 16 3.352493091229258333019294594725643344217031726184868183447347627904032705706312e-13
15 4 17 -4.369212426360797812260604209455471258308157486008312747030755769568064664931798e-13
15 4 18 -4.258264225180456372592278880559734595096482440823623391580247627076089401172952e-13
15 4 19 1.677162935095526654315254535977828741380133029430423530838822059673404990940032e-12
15 4 20 2.708924428245303892491790875741976845210183480836016537185036894793078806991376e-13
15 4 21 -4.135514886846673513192022818527409741253589206222247047969948578185104993567873e-13
15 4 22 -1.982580808450796748770177892648454821526129226129868135524250273420429305182218e-12
15 4 23 -3.806623843479633036475334772091686525709534116284244107111407310094932299847457e-14
15 4 24 3.93698009805099201157919091227098933182934025965117825087266573009356458510122e-14
15 4 25 3.403021063925139124916167979256502863916971084293624566643904994533973082979881e-14
15 4 26 2.266325372885243599338434431895783802317983233163739004020124150829320334186728e-13
15 5 5 1.036268638194052498722025613839514567835575654013514384802157663210625412984363e-12
15 5 6 2.113569437158399192085155490183852926568660764563520672404010201750208692047034e-12
15 5 7 -6.091152584118563384693849515207072407869557537000201778528098858584466316258963e-15
15 5 8 -5.335390959797718014951333468971077283320139718463028044289737360756241764348004e-13
15 5 9 -9.598937582311459803352815341507413759033435316273422012353620502853371345220677e-13
15 5 10 -2.515319867389291124772435307953463805757608626906999155909832648663064576043993e-12
15 5 11 4.521895974475379323396415945779320834714424183229608247882688800998911023429963e-15
15 5 12 4.222201909045265730026718411664736838121060689712879185645615078570307984914912e-14
15 5 13 1.688372251130277797644186590244931191153712092264711426628793997971913016769161e-13
15 5 14 5.47504902489680375404764299848416997371663352964314104456536573808255056442778e-13
15 5 15 9.04839481098809308836343035531086173615597396403217495040494677003624487366546e-13
15 5 16 -4.637717668080803627069318992972869062228453354236842086769942221673335270545738e-13
15 5 17 5.865618703500398615662169468030272006341722488567607971304378763063826120421713e-13
15 5 18 -2.401783265339935213629021591784794622979634588715276318376846904165784731622683e-13
15 5 19 -1.821855331723390578719900996076798206277800714254383216518192287283248995435489e-12
15 5 20 4.498793580641100500868557505089252881637093929269822546301410881509038702415245e-14
15 5 21 7.743970917209848326918044966005305470364798212415080718327484180698263114165374e-13
15 5 22 2.949763778114541326048219220173327377996813335445287502525597785464606327703176e-12
15 5 23 -6.657704222668680309063974708300814050021583568392282967547366238694041392860026e-15
15 5 24 -5.999314530510615262295388976175400436580618443630884298690863250578970671623644e-14
15 5 25 -1.814843319678058900580001908779011438580912277395803143251414634807506297427021e-13
15 5 26 -6.710461806725790186852502932870777795094120585998796342894120720841866123197392e-13
15 6 6 5.369582800951278292842792850146405930681872225415778620660534138448815798623396e-12
15 6 7 1.266744140822276768715043266566274677610425492458120283057698528625632487539878e-14
15 6 8 -5.830704286407836582310574343971222712648164682508398817275390735057711219937611e-14
15 6 9 3.378478039889729591021711278311691459109689296278612285579962948683021341669284e-14
15 6 10 -2.49303617965623683314616789847902647220030236973260223975376339285463040759994e-12
15 6 11 -2.88168919030625563667379960520032870649396540390052303874232941040427345027238e-15
15 6 12 8.764195214335174918154991780607743080492146678576570811909127611830405656965744e-15
15 6 13 4.839031391350947250134400879735741416842334624239024070373644996747092646461278e-15
15 6 14 2.596167492372008862259396992650840473418556066021683919380182535778620507292492e-13
15 6 15 6.55752406374625606556885198058319323178246069685939081706595962511565214909761e-13
15 6 16 -1.147862143683554535750475622995600056999489500578589042502721626803898205816325e-12
15 6 17 1.467899093854925749351016709403295739915375831485114677944381737917914843211567e-12
15 6 18 -6.08160781865062163682163774833964490173061284896171922112191250435763519953937e-13
15 6 19 -1.784706352839179960083275965405481756681046814313800860663260373892162526893881e-12
15 6 20 8.572133366031571459116678700967499149871758220970247391084467848009506935510758e-14
15 6 21 6.144459576739758623696980302948206265934540193155461279574383044380205569705745e-13
15 6 22 9.753618131340316929698285700498508435842680922577025900818878256530897305249055e-13
15 6 23 -2.423563533228824929537060235792872118507293890723259691784758792277329576744241e-15
15 6 24 -5.670647970133143009249912481188352403444642563604165881740548544670424715002294e-14
15 6 25 -1.084904866291891589558928038631231935854571999579127603758438785760155288995637e-13
15 6 26 -1.907320162191203688959951862050800098936342989222568252608848893523922892244212e-13
15 7 7 8.045325493403145276827931940811763078178672966141931658915720503981837366415096e-14
15 7 8 -1.721816476475461989766999455530072936577914337836224520573619913092183551817728e-13
15 7 9 3.575426126201016253231842637078278096317037551132102125307248152865111718328855e-15
15 7 10 -3.035356809753238678252165665731127760743376075895756893421395112397572649543979e-13
15 7 11 -2.147610850202035802627708370786294793247422222428734162406523996341357313863586e-14
15 7 12 3.42197577692067762919481425991671311774568363548441595124615956040016763487319e-14
15 7 13 2.73345548823993431657562970557683908067855667434872477745848140542870183906252e-14
15 7 14 9.216899716167168407330537323867321780046117528153726661654097091296686116730804e-14
15 7 15 1.067861269943942393705671555059785854667476949258548715874882513698243897887014e-13
15 7 16 -7.576462333984562613365088644319002830942806599690353595271147709002899396116541e-14
15 7 17 7.852543894328264212362463310740179033324695761989447543350278650199397070741682e-14
15 7 18 -2.501626920389038856640022225020488597075630442224825969035092051382506052559349e-14
15 7 19 -1.119347355360497239050746773482220287019274659834811368421905158553994987608296e-13
15 7 20 -7.592171835299080393112606411025032393411658907753149632398283123933741447712188e-14
15 7 21 1.965069717176045655737043109907228695624454558949420224647312491857609302855863e-13
15 7 22 3.34808169580244929592893822909492883768057664491486124274591705885064387425904e-13
15 7 23 2.106333436213792088038550117066209215061832309293128638139468664606256832321777e-14
15 7 24 -3.820743281347580607545929533640007549116238456249226784748610941255158569862033e-14
15 7 25 -4.860715913520423949110354252070852791826811723300336291335065319739620010509462e-14
15 7 26 -9.408303392025332012710578634042267254111330902435081617095388493948244621183309e-14
15 8 8 1.613615089867842894744844343503550330901755644199297825937384673834895737615846e-13
15 8 9 -1.286749849352532775902054202973014659227147627296291779904739348149380892177507e-13
15 8 10 -4.091823793151989879118011218127631522869894649924410757164074131780365427589065e-14
15 8 11 -9.850267733489299868205255377416376440269004230409972459525564101427842035775047e-16
15 8 12 -3.273031448128470272617509010511567824042863439968118145998225395719174801202052e-14
15 8 13 -3.713101068619098181559517713692439612995857587698060789080970790156699003418227e-15
15 8 14 -2.075772727256468138714759695616937270911143869091561769646511786647601337760866e-14
15 8 15 3.255047694740548390198958473733305171140532378427294113085496176373384904599492e-14
15 8 16 1.265735788233249740981374979223984946851681651184739989479381013818263949124055e-13
15 8 17 -1.35412566810741500511748730634787829332191732964939218423715776432341543886089e-13
15 8 18 4.653102521099278944657345533869223014096065613754607907650316326054439728861394e-14
15 8 19 1.484480707730512378554472639416612153449883328559148751137051478354610093212049e-13
15 8 20 -9.072042009655567064835126690901162948274915189149902506869027069885305739093039e-15
15 8 21 -1.379760613300013642292256808381099879566125017992292381029084478466720516731478e-13
15 8 22 -4.287252233968841453889265753828777994507591097944365987056826643969685316491721e-15
15 8 23 1.814944466402115458461118968426216101307605182835115118653872664080839340869317e-15
15 8 24 2.303211660290489139068743467144906706726636730897663852845976433979574334993539e-14
15 8 25 4.010990743067957487031464016924136601174137443311764543319785399942630922918711e-14
15 8 26 1.732861826636474428840914268056731349133915934534490498263573679507554401700022e-14
15 9 9 1.772955903635648118895510129023657524201032654116780038867823196118188424687632e-13
15 9 10 -8.611249418797679068259452025368098484512226867372344146821760707624678424945121e-13
15 9 11 -1.187502813824745943974412512268358461199772792409815995793290623655190267062168e-15
15 9 12 1.171363541844408290751994976669768565062205629053906838715122728710341820145518e-14
15 9 13 -5.456001517602308691607546564945252681088777993139442622049748472242663262039456e-14
15 9 14 9.93579539288012163264518763131510855730228898140279247801873845733648111697893e-14
15 9 15 4.459310515697468050796265027173130445168065361421883733678776909241628425523989e-13
15 9 16 -9.081712390969449788055566271947507236046445800411006093954402664263946772970353e-13
15 9 17 1.210732802014077083431629713288525772790060656835352527223442677486276713591802e-12
15 9 18 -5.438926266338276607775434430216469356216434687688087189738950071858262847393543e-13
15 9 19 -1.170569130005444088214931074148322081164976735731231954717257815278215834162472e-12
15 9 20 1.018660801088970223675422186739394475533177808236248618566330487302456001498479e-13
15 9 21 2.762464815809835181794573217552329914267749116467956812028026090893265014894359e-13
15 9 22 1.997671675820643095338164545510327800626259417107256707376903637693946116306954e-12
15 9 23 -5.616466696427896013563570244823894526691868862819537334596946672833428372887916e-15
15 9 24 -2.761930974474083110854306852040982537142685945493001874493840060797955655652019e-14
15 9 25 4.140071978496118932258151377604552435837553402981106013323085417298867347775491e-15
15 9 26 -3.413454084675177725328071465165133597707050344734766970414509731872744484980103e-13
15 10 10 2.626397907433461781382248408470105787000884751903941393404637211187620872931704e-12
15 10 11 -1.427655178116071704319387002003393441317565055196499329555692991950361492743672e-15
15 10 12 1.415187492659405075834708222606579359465831733133735877909631593290009184886071e-14
15 10 13 -1.510883269921457053619575461850461183270674594867345874523632153881545941276112e-14
15 10 14 -4.468062445969389112895660800515741629122269437486901213318023588664320459014866e-13
15 10 15 -1.216314722074815591509429396722078877402249389332716896944242490651653604542561e-12
15 10 16 7.477189490264406564980008769708254841903401971498379618468367091870995654307333e-13
15 10 17 -1.043616770404421597138749240257513692037636632307288960827177525621151172480215e-12
15 10 18 4.869745675220134159470143197550443405501148649110801089718736128270090514119822e-13
15 10 19 1.075865873729917784201810593801859676527055777476013851539137792801635985768517e-12
15 10 20 -8.951373488372211387249895159566635050153416115175566492580263476240408282153731e-14
15 10 21 -3.258850632191191431634776273109251968475957531899873212772236100330903363517325e-13
15 10 22 -3.902600699721299477950144504836895164771699768202685616055713323768345346032028e-12
15 10 23 6.981044863160213553185973601561755418506329352665966873080302174196969369529906e-15
15 10 24 1.082636207762718136099023762070425374891125135488596461510908285926700010720335e-14
15 10 25 8.285498473939885638429232874731688063318939756634086950878722611730228660125715e-14
15 10 26 7.641776474131615614953409332417216970781378090140416744396354717897305547832027e-13
15 11 11 6.591657507879762833574108554554875610871683375465606053381173582997147447505778e-15
15 11 12 -4.86130892146087549629319208099384105509860732678989657414715743846839186685533e-14
15 11 13 3.816011673026204174123085107665681055078274027158776894218847166327458401689368e-14
15 11 14 1.289588925965295369602861899569831248034151459711796921245965864213980433961891e-13
15 11 15 5.97146564010268327896345787166263312551552256647135108334372777528226603320294e-14
15 11 16 1.984863299739426637172260588135470718168935806854014983405625624488285790443222e-13
15 11 17 -2.759713030568870762904977571974249833328958584810155027128726262313246926044113e-13
15 11 18 1.263088082030568612663674718539276642532924126372989344860611600406310070749602e-13
15 11 19 3.017806649260397858431453134727431126696401473120380495716982841726777654341388e-13
15 11 20 -2.183509111527875221977189797788255398048196131618688692137829477974534842012748e-14
15 11 21 -9.707818499651698153015125436168997130334037178456843356765275515819479585655016e-14
15 11 22 -1.884506028275392267521210662863237685161605280935935288476444903427918821411238e-13
15 11 23 -5.399922560581863600029729898972034652942441302238271341075851791080396341162913e-15
15 11 24 6.137048540684007238270567621120298949824046798758204042074333363072008090157314e-14
15 11 25 -6.594098234489549065871364129511641952822963315625784570181782637994183378951892e-14
15 11 26 -8.831754266978195219975705092110209942800042416641482981921212907789558732837596e-14
15 12 12 2.207166063220413785840328216258557866299290071632939845883215310374664436318815e-14
15 12 13 -2.58645000550348978441119824509110055929875935788544852063152183855844211616865e-14
15 12 14 -5.20957752487011108435075980102511362831841847973012402390654269669517398142842e-14
15 12 15 -4.816553250691034279986985212851038364202846216927069297748546460799070672048487e-14
15 12 16 6.216498223660040963763473343494356819135537345022980162378475837877539359305772e-14
15 12 17 -8.388630699940155339256691961275027915247556722003909380364102478335062885333482e-14
15 12 18 3.998809873426821574588343417828748609850134670781631050273320266595831932248763e-14
15 12 19 5.476028830319960782654327987308726163040778278905799188680033914527367004040049e-14
15 12 20 -8.737167158022791728390185211286139369069466351824868522246842287769243158457574e-15
15 12 21 -6.9409052714350184516217213073959620044516218381538411928187308955171953292228e-15
15 12 22 -9.17660212507222883891007328556485060794496772865057459098534630362169140716458e-15
15 12 23 7.145090912918894011713454155010811132715269176956987103449324994006925280289539e-16
15 12 24 -2.314777326077471680629195706353545054422067668782867443942167465605581778435957e-14
15 12 25 4.864300150539214251365254542686233354447016427247156150452717361051883280031564e-14
15 12 26 5.070179116963582373812797201386389122001060863695627976413890213601189890910273e-14
15 13 13 2.629615615467827536139601530067313563864962285872849727024873264960340270391949e-14
15 13 14 -1.82933837325542687626628657907146617505280784206913064982181476014878708562429e-13
15 13 15 8.820393895238495536014233518214435938044304406937076936052026311581179143474359e-14
15 13 16 -8.725372466831829398948680170926238944946167250349594236978233543714094564660465e-13
15 13 17 1.201995988723577506329610187053214492730917783823191551713727182360432283237577e-12
15 13 18 -5.574335804509564050401806450004525060958535906627251439061820619462655461197891e-13
15 13 19 -1.150231214509305259555733758096498804850417022476868934954037362726681527045283e-12
15 13 20 1.045710220144854185943796997917529962629030807812719965106807478674111209123929e-13
15 13 21 3.228570065157659314674553048324942989638638748208330592614185746761866720426057e-13
15 13 22 6.099878122327551437241330371145900969051934279435354378213967728279297574113403e-13
15 13 23 -6.814391892454048717420128319678512526776218700037911154915540434063383835270022e-15
15 13 24 -2.271899582982612982672657223999215997917449299325040395389822005537046247948266e-14
15 13 25 -9.21713765736080494770538317823839096589940086796882439871283095074845017077548e-14
15 13 26 1.872694410761883796154907568154907109427442948055197203668078493407738651855461e-14
15 14 14 2.523998654569393203001523680222695595446953335154651667972644134907811318211393e-13
15 14 15 -3.170772186480629873148300418053809518145931123866485040582832080702601919603295e-13
15 14 16 1.668953589456274608652990215061917849229618804288901245676266017765714930467715e-12
15 14 17 -2.358449512589148142119615582456582043244116557292675567093005008800031162560684e-12
15 14 18 1.120663511099814607198997959082383615841084711780932688110744962285624910389769e-12
15 14 19 2.278211660266903538366296608879274723316702585712112080853407976140507910390344e-12
15 14 20 -2.110191059984102191543832299949686894220812836756166544853347103752416877754437e-13
15 14 21 -6.709551933328501316696267662227539728490461690101610318690699031011614889707875e-13
15 14 22 -1.073124957719546218474551246730952219251884493345127077139220605193337505672728e-12
15 14 23 1.349409782552141032006413085975885196110978737004545494591731662026349824746273e-14
15 14 24 5.313561844375747956160374360193932974101975509096170991920348849819641656194031e-14
15 14 25 1.04676148153156848653613820572951521594747115358157454178432109520916078409652e-13
15 14 26 1.074868902083161958743352071787167637151937176657711696336994381868287749368956e-13
15 15 15 2.483994682363451599802869053226059498422094861497881018752897300145735958283099e-13
15 15 16 -9.412983021874653987007271631148861898806388753184796488723739223176619712659013e-13
15 15 17 1.343997596686721773171633537276875765070241506213481402049889951609999667161513e-12
15 15 18 -6.475981491398609813455531034922494903355566851154037458417009029281243712652981e-13
15 15 19 -1.264359891290829333615586598390486514075045400987672093654819786596468910162112e-12
15 15 20 1.240182061547403167475039077220328326896371604122412451864678688004633111747974e-13
15 15 21 3.682113753324457354309898996508947357439913759135089167459356615351251310910576e-13
15 15 22 5.241251069451080967455805199942276822519411474165721288913050173904464727821275e-13
15 15 23 -8.09243097240887896620935650732312529056764168009047609653789630567315884892672e-15
15 15 24 -2.894754667421099334437076800835873616860516520178172012201518128578173754009837e-14
15 15 25 -5.683213325384971583719947436858987483995293045059885752706155867622295568040733e-14
15 15 26 -1.609240213007373529012672370623004312661876098223816832017763774961818960778919e-13
15 16 16 1.564275177282501786787167735240176031561004262588248078350747840051466848743956e-12
15 16 17 -2.148076744218545872047178022134846249754951253792023110259352804592276473529521e-12
15 16 18 9.923727586140226294834867457618803157307248778333501521508163540371616999197993e-13
15 16 19 2.121864677520263150713598425246648056237157455627801222314193879269325428630431e-12
15 16 20 -1.846532745069237449906008586153276673951527243302984068816861293038134688291591e-13
15 16 21 -6.239279803267400881620670246016356227488548844576450571537760411538146682674566e-13
15 16 22 -1.236487559906743136764651312604134606065734170206518401174338234877997014147293e-12
15 16 23 1.176870445919889170786858791616337077392610083662442375339686978040347045687027e-14
15 16 24 5.380390441413257474306142800018902919163900910849932861280221610623698483539431e-14
15 16 25 8.71884310951566401977305620078551041485754534782162741787269846254908024477297e-14
15 16 26 1.924927837957879883220942451313242117035056107601377129900818726875137620068977e-13
15 17 17 1.73455138813049260974035869610539035591946361149269877562993241485959201181196e-13
15 17 18 -1.764461698526629473867385163198797672791053781125463123290242117547342225002246e-13
15 17 19 -1.311706489332743118333658756377822136462543058853148754760548014490261281546761e-13
15 17 20 4.974696150669460646129230940799284836212284603583326240205230065865426345417218e-14
15 17 21 6.251177558516091939399967422046943409231246591117513847746684142726429078775857e-14
15 17 22 -2.677696440989942572220827800496884902542164229139077922329889031176121369455725e-13
15 17 23 -4.16820223633297224196864927429792930448308899445503383863726483550077713049197e-15
15 17 24 -7.628645071975807449777556610715051429690395350555043705307802443861234621746809e-15
15 17 25 -1.09989095439734187002449590838308130870188796728633748583188476393713577849122e-14
15 17 26 4.561702334760991935831626443624406235242351884676216664871244687969223919948246e-14
15 18 18 2.257381833974678432813642794089237241957005773997601469774172302954155572745423e-14
15 18 19 -1.174299696603192370954754151431242571340180855939614160266177342617579804126723e-13
15 18 20 -1.257358435491642465857067666974430657617944461227595447609222994320772752054534e-14
15 18 21 5.216390405640317956468701962161637694204206530815157939485265786935362760595373e-14
15 18 22 2.664333386400812439359919533826754130144481815708698114817539893053534671809955e-13
15 18 23 1.543976177590281688396588847169745988680573180230921144020959753304740860793965e-15
15 18 24 -3.963720374039754324777733524844613333574654060570075017922630805706257878367525e-15
15 18 25 -1.417524570714800522641295855429193082314467150671338848466895974974399149183064e-14
15 18 26 -5.550099654695926939735376031325017880802025864158048189809665993749597284295448e-14
15 19 19 1.915532575590472531758024762095875762007950326905859053693151677035174586560751e-13
15 19 20 1.134696428664380048723501638808031941166196450690415647281672294338582707967931e-15
15 19 21 -9.532546164630621794789172014972773266526292785592281176788529401942900791567379e-14
15 19 22 -6.228281499862326172884292301751485958368020789642443525628241383298313590543225e-13
15 19 23 -1.92483311372326863140795129878669564566541962024712135259105185067924036957793e-16
15 19 24 1.045448183786082003247044244014687387038119092273446405201233617045098134334607e-14
15 19 25 2.013474893386034604089515142913194816478682041286719679275357914703410528880862e-14
15 19 26 1.275441420317759944792628213693297741987845915142868895959728501357870067216315e-13
15 20 20 4.238288230740920476053188042136821641789192266621218041717353929122607291021958e-15
15 20 21 -1.501092201458794414881429951418180949938418946182052420700049373678261826500802e-14
15 20 22 8.321523026935111984906511749296005262998020527113618964383630189783385332496925e-14
15 20 23 -8.624450683677372377251715013260677340433798040365012629448571532731938536896212e-16
15 20 24 1.08367083427179454926903748985051062344226706313133485946762056799236865761369e-15
15 20 25 9.131698108159282058242134878336391011342488768021551139660729109185730811614936e-15
15 20 26 -8.536510852302704433651157106449859053687806700955214622450644202274811965626773e-15
15 21 21 2.026143985748769475242782068875664001764019627616539823318494352250404732894415e-14
15 21 22 -2.532475519529481719042520392008327082033363543612831680182635031715094504432883e-13
15 21 23 -1.966813887504069877528535697323169823772265666685347295710730274549840756338675e-17
15 21 24 -4.570444009327175681609606297640540473216815036108639372071119263925749428582348e-15
15 21 25 -1.134379928812768687459347119233937854141556249922478341055959600942687760256357e-14
15 21 26 5.681577705332276996805288720412680352379277736503649577084740270308490865137311e-14
15 22 22 2.053499751508673250628540193286096903767786661571124016105330444851197520638009e-13
15 22 23 -3.073375954426536841816690946944457355488626052897054035183629989303131670386845e-18
15 22 24 -6.219913449262684251483898520530993279947793398625804520447110304508067935433919e-17
15 22 25 1.821210036808204947598139967676028981996859402698766307870604006528710695598616e-15
15 22 26 -4.9904047578505063327468228343604720641051075766084964497084084426757921434688e-14
15 23 23 2.670179972045224960060086241014507997722754093984367908732751219267253641761925e-16
15 23 24 -4.084626214704984780202387046189858642435681240669873676869568856119890477307642e-15
15 23 25 7.850951899976159287487877743367116106682113575079586695642022873766356206960292e-15
15 23 26 8.77533414201848369829256239294420455932346019283378872827705882855889152399411e-15
15 24 24 1.339416361029125388357994247591964821104671299231062524175986877955052168499454e-15
15 24 25 -1.135243123020193766655198870225899486840814169006859358200842896179401795816671e-14
15 24 26 8.542752348391686709133204684131818787922206122189216644092954416360943153273071e-15
15 25 25 3.801363019518484841363089937016959033147196003357021384995412115500602013158894e-15
15 25 26 -2.445745604035046664320951680325250925781751588152591926519725515069986822987846e-14
15 26 26 8.422393326724070371691933727892235088846267584675738027939630928111927824877705e-17
16 0 0 2.064386693583537993026683892635214377748979351860684754289437947918062067534373e-11
16 0 1 -4.182101098349449457122713713236747993813377023416430480331608342132056477271072e-11
16 0 2 2.307802701072783138595200240195725234046083964298990257924133658858098659029008e-11
16 0 3 2.645918113498540968231953016695843293618788316449498415617286317866424892797083e-11
16 0 4 -5.193301703978285808032073331484866357413837812878370354363988408387228786713079e-12
16 0 5 -7.522807557527215197426801644745095243642668906208840176041832050751040347313757e-12
16 0 6 -5.232814301698364075587106557455584680067880963341177346958256235364904635073827e-12
16 0 7 4.828632581174666773281709832972637742047371124550486320353230307755275318375686e-13
16 0 8 5.811024513377165256589429907680174590122384596055188618472793718391651020375049e-13
16 0 9 1.287599448890771627931554474503020901418592311753330179063890350788405030330576e-12
16 0 10 8.960524530788079463391969886396461483557864810191776259214880169880437778106903e-13
16 0 11 1.838831814179135063538190422618425261692451787868700619848261297411596776340834e-11
16 0 12 6.436126839094339321167281941607306720295861674383438175863676483902715402287326e-12
16 0 13 -2.508972192682502495315047136715806004705906446544926963997164318555227009486302e-12
16 0 14 -7.295899521120466673737995005477049587604577507116471392638188266667946364602957e-12
16 0 15 2.701513424252201133452219171125685507757434821291441073112295488611513408681697e-13
16 0 16 5.423316107645736645915397754035400795863319374965584614150787335538744677491134e-13
16 0 17 7.366607704414469903169523149457854515463499419825074160901460064868472116373701e-13
16 0 18 -2.002305429589107036115224822535112621589202148493051468490445621042620762096217e-11
16 0 19 6.120479227698871581397084169441944103931250342106439521781923266352384692769173e-12
16 0 20 -6.646719512267306940613782868915549770059495167609686317451851496343109518815162e-13
16 0 21 -3.273904329594728850675517315414167639047835054357867468537362911956246554098876e-13
16 1 1 1.145043153357728174138814564269452361750149403299809839239438855412132481379102e-11
16 1 2 -9.110197423449580669852906460574729708119162722055212195039644428341118970237624e-12
16 1 3 -8.549298117250583476861036653288601560773296879128527889800301263794597853644543e-12
16 1 4 2.479555881044378062269653785898497080532892126205628119891657936929596673837131e-12
16 1 5 2.971267493493536346280069414114916024993312209959188577633338557326051696264268e-12
16 1 6 1.762571439201213424159399185564648135408467116659566776559904739871959903103204e-12
16 1 7 -2.0640228463043351579194659229295507975608272943322782853740813071393217461508e-13
16 1 8 -3.031899303954713425332559051447981627113093242239883167828395350210354607067662e-13
16 1 9 -5.656253189267895714513684547553642898094198343670709301533479301685676547778467e-13
16 1 10 -4.663672555867523602475809816487490943995637520755080319088715450218891133289468e-13
16 1 11 -1.34799439875299916113523976468180534974723305920073791216088994900435076053961e-11
16 1 12 1.068165458509193733656158347722050342559257160508444262615085699393439128446696e-12
16 1 13 5.704088332149684658391672073501107214593612489600394980811479390540944850099176e-13
16 1 14 2.130340459003591962798409733691351096603299017963343539978352841280502427563672e-12
16 1 15 -1.605970070948263991082014611613353326953282508576790669599964842210298775834381e-13
16 1 16 -2.138490316648436334243040460443127051773225686292774719190712615132117881988002e-13
16 1 17 -2.960314247026417215329669745251327503568407851578116940899637254463337083932557e-13
16 1 18 9.61746357575977721051719500101065190333255403847489685986596218097215473103743e-12
16 1 19 -3.4278920598750242273222802960760475165527542771211683418160456515152964569695e-12
16 1 20 3.951111472225536702483313795878992192382222591343651536968728151288236619608478e-13
16 1 21 3.964165243275254939233254484331515223607024135652886025577553239069108653263172e-13
16 2 2 1.862078399260461218558467435911265165663317461197523203428990255498420531324476e-12
16 2 3 3.15312178500088275048137658661147518464838021836520881038135877790812067617156e-13
16 2 4 -9.141699200636104149417083676784059532979107121144700501818324356570621343048709e-13
16 2 5 -7.756217991422146269785443835760080582819872070476358662207189421200531412547871e-13
16 2 6 -2.449650936749697862463948754214767243657011914190175680653530655790738948048154e-14
16 2 7 8.249175745872009620570241515464632603926097534953132642427961946462159201144383e-14
16 2 8 1.664256919227247730864781575815519107784365119716307342015728723228493144548588e-13
16 2 9 9.997047793724202152337401108958896472138324423259523142239814572818560338161034e-14
16 2 10 1.907039818182713593443624510781075334206971866011439763140115252682938580581558e-13
16 2 11 7.642469612395133484594127043485105746380139009847055462153131848296416670603518e-13
16 2 12 -9.57905495521314846923912493299160124051949441624004597819923778000956429136931e-13
16 2 13 -2.697072075573219647347366869592124580116196688433402213323022900319181090122051e-14
16 2 14 7.152375681264189069479933798217690925549877273996239838038132299987447065009718e-14
16 2 15 7.44620937270726078230403458384141462497137272126228569196364948832324400706363e-14
16 2 16 1.282887247596688665257815731135745359697247703636852334274877401104778258815422e-13
16 2 17 1.164420489655272819037720765253896671475292860669014951783220603962295945875113e-14
16 2 18 -1.273217674021403121972050151960307642516787463801846977557778130856085556462216e-12
16 2 19 9.651881201142571477685878534708836483015331433606427260713409705514184304253684e-13
16 2 20 -1.543788552542546580820186897076707619796952014881890590741998171091613298829293e-13
16 2 21 -3.181571021244576891151857171746125954487940609584947305857023723307875654364801e-13
16 3 3 10.20626833941449471622312874844637975888721829958743254433860099888194916967992
16 3 4 -3.751496130157516004611340227905570653926576229807386813397584988106613833974349e-26
16 3 5 -7.608836076169327664227242861764562182431969852023176224174998012763894324604985e-26
16 3 6 1.402096099232340493450158793548943360951368785114899867030784499036278594984537e-26
16 3 7 1.17963752423599235492008174979649160721299625193427507965415512032701618243036e-26
16 3 8 3.193171223261898982867973376296516458235085640408663598137138365126954659401986e-27
16 3 9 1.736241992266638819574016234046682196083510741037048730422015641845387632640518e-26
16 3 10 -1.695414402276835810459902393718855441398409363633884081577030180512575562141314e-26
16 3 11 -3.580130638630969575344579257958469645946272223505016457407362198608314783104946e-25
16 3 12 -10.20626833941449471622312837466986063302426428048787361893346497055879313970483
16 3 13 5.017368750082366434431270888761185371366877045094626076852039679826244529099419e-26
16 3 14 -7.579454001652266640064836625047744603555951608437840354154888392081036813443038e-26
16 3 15 -9.492467888738518293047524217203011209584154491908234907626573051480203693661955e-27
16 3 16 -3.266919054542273691416131359155231421740731580249447070068154663481758536392869e-27
16 3 17 5.758965273773210751183810740059284635448374691019781717853621735006300536774609e-27
16 3 18 10.20626833941449471622312863202561900424335241807633899732375287382739524031072
16 3 19 -6.738991474749860661749551820294186175229166093040891676392534187989634444537385e-26
16 3 20 1.001585856225667138306873257949592591870291504045905799044494139435959578848464e-27
16 3 21 3.055584488964768657788187080645996295094844193761234925943623574532960874644262e-26
16 4 4 5.738429795417065764075877788295195634559070648408051744567873517267666073450705e-13
16 4 5 5.74913304343127910353071398123939649713023629387996319750437536516786285354505e-13
16 4 6 -9.722308550915876578091746602036739233064374743500935627190790196809892594162982e-13
16 4 7 -1.389503200440430052418934486120941599745864234735853859691437746266288910894117e-13
16 4 8 -4.553712638106320016234815441609192020702603026299005758270450515085322465869987e-14
16 4 9 -1.16623722558212003118854375792472775470127936748444979558143184752921271768244e-13
16 4 10 3.807210125616182433989584283395767461259266466512041587742677990017346666210453e-13
16 4 11 1.753858649490112794655010871636218274996377518558737814813962209249857617388178e-12
16 4 12 -1.655573168652137635721869069980696903606012890934875230501098264087711468261208e-12
16 4 13 -1.230430612709817027250778853265900743099480807908615481189028645059630201956533e-12
16 4 14 -8.680815286167635049536776316525554236378157372017621097183445555213084909376572e-14
16 4 15 1.53442476798181828217256047996028449830496624789459905600715688838118506143102e-13
16 4 16 1.509403222617058731403139495317413515694052265114615811598021331487091138858438e-13
16 4 17 5.319126866996796020158084820560395510205569925749359168220508704770749370945454e-14
16 4 18 3.461299562641016433095872606877845795829379929117840043865466336609457973063124e-13
16 4 19 9.377323424984653348329382028906702923792448376345482323878254485953877505765673e-13
16 4 20 -3.0801087120667341879040276395715024518998767392874978479442190237026064995672e-14
16 4 21 -3.343041742934147299340059867381274999061530323388166266410862341851116790244768e-13
16 5 5 4.419443829886884947668122030943208977047586393876651936180390861282166946804795
16 5 6 13.25833148966065484300436559698546206234742549406016240716219491426558152198278
16 5 7 -3.635119824988021938096441682568753596107852861715053578942313115160636171403724e-27
16 5 8 -1.633547681954256918376726465381077613822035883772462996714538901017547167588528e-26
16 5 9 -2.022089526514849985873223552340175487541868009147071390988553807606664261077781e-26
16 5 10 1.763921880063520419646742780207234280297995477207208651835269374167634213297246e-26
16 5 11 3.152727748576067758205852173026924176994854622116202459957693434456710108550813e-25
16 5 12 -2.523903347571568831301477122342117291672904181659126264817878623734772981059675e-25
16 5 13 -4.419443829886884947668121892664290512144066193234005201184033814634941025950443
16 5 14 -8.838887659773769895336243840166830707131515249119615975518857273754293819757389
16 5 15 3.750937189980191960756671340257654524911136686200853184163971401373154453693283e-27
16 5 16 -6.024294625201045770767580924393286647292993686098424649165441865001437437403705e-27
16 5 17 8.210623021816175127487846351618012319562609734206604968813388782745498492985405e-27
16 5 18 1.436923269969869492728385095783128299579086820930013486306419562296647792498566e-26
16 5 19 4.419443829886884947668121945874256632325711871084098065812178455170601070538532
16 5 20 -3.577099416313488822306208397665828815075888081022966279597726516569250494963944e-27
16 5 21 3.550032104125571078150282478121581127725164033758116787232486669650105291464836e-27
16 6 6 2.992375757561444041175894862810793151036182900613705690941409624486402756642493e-12
16 6 7 1.840028659086191895061521818771194663860788905493632641809987509262666221294825e-14
16 6 8 9.70491641751846452769327907753076488953941660029617903852252211815777642850979e-14
16 6 9 9.255671124087335132288056399358825782372493240373626892678382261381751343000014e-14
16 6 10 -1.743372512549063918470026028253656500110890062039372842387113923111319903139276e-13
16 6 11 -1.42822672681798820544843933788596269687992619707331421870444630366891005935406e-12
16 6 12 8.978448566168325452348638497121987220063864335000904822240360186696213740031359e-13
16 6 13 -6.035348327850008565461710322212218962039053309215315650053615735169998683023797e-13
16 6 14 -8.950710146356457537761799425743172503404891706323011487198642631313454298018196e-13
16 6 15 -4.014691138785678926330678911933070158623774441986595909981604501945755408126508e-14
16 6 16 1.764468767372833052957083299389608707222492943396882809060456234878776591777565e-15
16 6 17 -9.133040212772647321170247899759172647836206786152775993955665635576285874677544e-14
16 6 18 2.228045317870601105194082909418427632466200769087528177304244706652497999281441e-13
16 6 19 3.462026187192359049347527778593016606372852703404081134698407013668921592343181e-13
16 6 20 3.89056444592377903597201062301169082426078638703637603538775663772629149505568e-14
16 6 21 -1.610894634686715421102571203624252852935134310985607645984206801676469407371082e-14
16 7 7 6.42845632254649528740344581465952620746114611605650667141012093905074259745102e-14
16 7 8 -5.384807796138882198012868746412237592800824025723744310580483956110474277457388e-14
16 7 9 -2.109716088410136909581558718272721089012892538746523574804972485752073189934719e-13
16 7 10 5.659935081781236382797568394270228973615801467614605449825222003174006529728055e-14
16 7 11 -8.207150692944979013596481745621909851975492283800305390323418252047134052058661e-13
16 7 12 8.377348743978781311134086378241454459701788241529063466090676649722531176465458e-13
16 7 13 -3.25189715354789938684809029427633270622056008510945656487216666727144232361981e-14
16 7 14 -3.44889692630526729130200775580281741425635065088537595118575497339513636492699e-13
16 7 15 -1.109350146367089638270025475955904301444790955652167314819172259976000665290649e-13
16 7 16 1.671341940040221552682914075068104079223324443819039241951036697967066725678046e-13
16 7 17 -1.0148208851571196045620202193655391311854647415940321326948640536349628064271e-13
16 7 18 -2.61015504329822690317564687587045054786037493048379157786394456867127328402521e-13
16 7 19 -7.755501916208568676132134454158585477796879861062498282900643965292425295679219e-14
16 7 20 5.344790651088964959344186343264006396800671406758448915814621422937504586674682e-14
16 7 21 -3.953916433772476279811015436098380200435072343677544390214680577982699879721796e-14
16 8 8 8.391863802764401865797005643666869820837110217893016204671028021501620882795591
16 8 9 -1.57347446301832534983693855816856416520353904527296458366517505914685615142617
16 8 10 5.24491487672775116612312852764237559000413044403384815304474446277176958386393
16 8 11 2.130840025930800216079645937673088630190157745273932421848481092232234121720937e-27
16 8 12 -9.82390054251486052431191138581465413328764110982780452959942138177652044144653e-28
16 8 13 -1.737598705749540752612256240874677716299599742384588285881563535484800992458547e-27
16 8 14 -1.153993803240787076099780629879345044374802153836435428641827121944571063703464e-27
16 8 15 -8.391863802764401865797005643231713498500220626685516575219074341758819407918915
16 8 16 -6.818389339746076515960067084877099012132183559959619826115663651866622286294589
16 8 17 4.720423389054976049510815674372393441575425237227802732051864113338718153716729
16 8 18 -1.014894829020650720573535548991491436310509349272992079747074442786613856454771e-27
16 8 19 2.233356542942160559338852309342105391353853791699100075189917722840942870137189e-27
16 8 20 8.391863802764401865797005643190554756913940515510346108659975518674954148482392
16 8 21 -1.573474463018325349836938558876105702210629695493727430046070613672458475840966
16 9 9 4.41944382988688494766812197855805362590125831258260251808121208384681664890095
16 9 10 8.838887659773769895336243886941455039757243310717623456858785502250935909867913
16 9 11 -7.190962259004987209138945035964974033698811687053732718820533042886844489537129e-26
16 9 12 7.924183715176321313964692614769413160418470853250617678847091679163732975027771e-26
16 9 13 -1.790196738478582691095738359428979594068885891240540025336940704843210086923196e-26
16 9 14 -4.360130142619147807239365455995784450960460123176677094937706567860302569532857e-26
16 9 15 3.740887281807802520815094259097619612055443452846642733224088583064936469439928e-27
16 9 16 -4.419443829886884947668121965503049703691047954958756518368836529876866937756502
16 9 17 -13.25833148966065484300436583096308525046291890230163920963277896855702109159981
16 9 18 -2.655139532189955995187952098920789969062137777933048488257048686153169964557686e-26
16 9 19 6.053411789372434156147017073302921094806811394080152068565671928216168678148676e-27
16 9 20 -2.813315354147458599080157898766387640730893022029267729010965652216748373650455e-27
16 9 21 4.419443829886884947668121968101020180668371142619716007609655750893504785026257
16 10 10 8.989392496530401494403308100812485540374987600354098195281323421478493127487921e-13
16 10 11 6.741651838183522757306978492280844649355139967218907867720265915920488801185567e-13
16 10 12 -6.140395520787713237741278116304709387888652241785435199252237121280444654442443e-13
16 10 13 8.117571433432865760228111796934100754825455544425908632098972971776038367143921e-15
16 10 14 1.956278189762624242266257764882449611961425244540607999147967658753695315628943e-13
16 10 15 -1.993108367928520010691614531882256265327377749417575068509759601296215594661246e-14
16 10 16 -9.329983825695112655019824189717051671436468514143756885310232348042076282910683e-14
16 10 17 -1.184703010348573934418259105529590132009073331187553642244958208867946733859952e-12
16 10 18 9.434430697492557962417962148797375466714584525543806610699682221688810011771797e-14
16 10 19 1.140198580769543278725835515794548124354550639431751358325099863578360327024713e-13
16 10 20 9.87514788116648943062199732656631038035485085353284914321874472470614547362661e-15
16 10 21 7.469292109704829502627002652123623250804466025072493862478607865409148927745196e-14
16 11 11 1.987897570473684317636111035851257943040247249783041336562874403142067059482806e-12
16 11 12 -2.008276292880334467158778878318465840557943005386027953684920539011253146803231e-12
16 11 13 3.896500120674303600403670742845566385771122573297606765986491436296689406364664e-13
16 11 14 9.903774254350282866131888546181185998920600064716579377682383876258637635212448e-13
16 11 15 -2.40629531900587290515718044691064575701645016931946227403293535073965741790138e-14
16 11 16 -6.632679846561768895385027426782685817703337007270352366441490082988582960322566e-14
16 11 17 -2.216167707048334684600289451974113122035307631114931980432970667297298597311156e-13
16 11 18 5.611662033322606189976637833157666830423370390679688554132243484651406126096513e-13
16 11 19 -6.292827952375574911967946836730599480414581456438385881546270294857234285592296e-14
16 11 20 2.685523626737853193738154349503445537399491423467985789348577011389465216177099e-15
16 11 21 -4.531175242015482343373975577057561751088793251504641646434332342419875519704069e-14
16 12 12 6.77261550388657378976169358923124080542183728304752375710595209355978829856277e-13
16 12 13 -4.374439354151731323092521118993220407223099147350264728618129720150860333725483e-13
16 12 14 -8.016645907537667758217736278788076029696600317393488998286748750036895610330849e-13
16 12 15 5.948954870014798356062519149698339750662311456256011424162313697805136531912096e-14
16 12 16 1.676286208826039373206777445065399548375801150376062398594745972698116288519069e-13
16 12 17 3.090371274336238403918519606899601522745684153281516897964588890332438759989566e-13
16 12 18 -8.124955766229968544850200811159908234319331814608652575831435012768455711890749e-13
16 12 19 5.056534260316155601402135703653938096422037255879924289269238616046446572312357e-13
16 12 20 -6.750110272848207833795811633932704539614102373305613416881220654526361804488237e-14
16 12 21 -1.402100812456156213210168325874564230134112250584707264557107980071885763744652e-13
16 13 13 4.28981075491156575265901507175336224947027526755288321946352930958002685873651e-13
16 13 14 3.007704663506415252805277371274402076696500829347564889889125464332300865974392e-13
16 13 15 -7.796390823045003271718114394516353249928874838837164380355018407597615803089525e-14
16 13 16 -1.473810169125781131041572976842833148214065202030822101744870930099254697244461e-13
16 13 17 -2.143070768994738279727354757533647965449443753823885033451727838000235242753609e-13
16 13 18 9.016513675929354545990711303210765117326894902680995201924495843098275487784896e-15
16 13 19 -4.168215438103102165071773177610193535458485058310283980112848722961180615891398e-13
16 13 20 7.446725804828566150951263429334590439164278526284504489291513040922967621757839e-14
16 13 21 1.738198269594470859777711252692044265574434182023258569423433623905358052052088e-13
16 14 14 1.190651723014521884825613427535391491863240539599809931536557645420340826984275e-13
16 14 15 -2.032676074883769889232412515899197996121071374928908307212262029032972943267673e-15
16 14 16 -1.802876299056346783099040664758510348192248902613864104392782832673781030411358e-14
16 14 17 -1.188741561856951337107872129120926328719353275381355843396860006443982017210391e-13
16 14 18 -9.315351232258604243264419289860904523410137990680797000202995561329247665229423e-14
16 14 19 2.246459054770925679426310758289638481550073242793464932235390416114379117997787e-14
16 14 20 1.551310149658377781012114147238594059391131707651625066142011192674413971202469e-15
16 14 21 -5.327711839720821382019036412377318700422882143924477186173691644869778197919754e-15
16 15 15 3.517985226605823437198361818537641337402523544389686403051454679241732349085091e-14
16 15 16 -9.96151795705469020108089097091313019276852655427735526421591445146055080175579e-15
16 15 17 -9.371264663653674967204081170097504724693355666419479961133806728677387026212977e-14
16 15 18 -1.92123489370452532480361247573262795588427722697207962859118880428468457768347e-14
16 15 19 1.080419112102653033831451426672259895388441891477603666500080510212043132546612e-14
16 15 20 -3.866194912331304112798202268686520395409264529426177625099317699236077790023222e-14
16 15 21 3.252153823559730244211280975998292913230694492888460645976020470308851473637467e-14
16 16 16 3.784280919678317347510163173278512978426862272042132794524685450024053974048838e-14
16 16 17 4.628650774476451616193447965976184909787222168000614058437835057431601150078298e-15
16 16 18 1.72126110356375576105843606875026727071959824706118992740264947332271082918348e-14
16 16 19 -9.085517423266022293693560873583427532931041759918257723396173510311029637973543e-15
16 16 20 1.798507085121179110713626588903068192617203943618275265425726793152428447232448e-15
16 16 21 -4.44773382421452052114115977083764436842045715494645347410057694131124570824941e-14
16 17 17 1.268787546356040470248495176833002599529408601206639678624399506498179805504435e-13
16 17 18 -3.344232331379295122975850189831435919103235379672430843211299010241910384868939e-15
16 17 19 5.634419063055892804978597856323240875304211489865368851255140049650280823041925e-16
16 17 20 1.314455443095525117760651776448152581684040447398895431844985286276804219666813e-15
16 17 21 -1.154621951823810536849322961305813518510819725441191978774284103179745000596136e-14
16 18 18 8.278599364874781901029112584732993687021653769044457344862781565050152223521028e-14
16 18 19 -4.428965764951236205547096362867664076050855865929348990476391293978234438147245e-14
16 18 20 5.998798479805936064056746068340536420328077128623239733365618624069332453700266e-15
16 18 21 8.41253730074787737978393354413978750353446901383392741161932990024073669567418e-15
16 19 19 8.052374282085931931430744895277220414471195045627058875094144864880266623616776e-15
16 19 20 -2.077523983174894124589315210023231233088823539521937332233897623925318807047782e-15
16 19 21 -2.552060235028763254139345635233657457489570331980215547096345804356456308567155e-15
16 20 20 8.515314254567608992404684431587201821155440529689904770808405190856239689319528e-16
16 20 21 -5.017255194209943078401681455545393271928581013799155261451409836319437680947606e-15
16 21 21 6.3024824806038793369743227089450724570185205527168771639229043829298406338274e-25
17 0 0 1.195327411439013370362016122514882978586653322926793157162904509731535566748795e-11
17 0 1 -1.683905426423612970517219108233974655733872287795714404282058074524103688614708e-11
17 0 2 8.019387896473801415328071094818490494116876251358248624110552149287724472086288e-12
17 0 3 9.878513208497247059676472693254315270994823312139466677869481451650418419812962e-12
17 0 4 -1.4863911539033873285342135649992722599019097025875357044619929834805917526901e-12
17 0 5 -2.70864275728330861072493513794700960019091965702451122500476328406391540712675e-12
17 0 6 -2.071003277901901168779605457488713481842296106660886047766807355563180783151094e-12
17 0 7 8.031826136135261654716610806587206680045636458584748101420879910788673065399027e-14
17 0 8 2.484577271391796589747952893085570569645222993052813253927661781848633920310286e-13
17 0 9 3.715042712447242367482558328992313262624300870934272979664241455615442198505876e-13
17 0 10 3.996179227420931437827380771777827260810793283173991232302720522832251779457942e-13
17 0 11 1.923516326719794950498155666540251839330201505164122509959921277884300925988868e-12
17 0 12 4.241951026307300717222987673931880299635638210642511834698212513858875634640308e-12
17 0 13 -1.521446788331969130843654020187378559477084672315936943225231342942544608128406e-12
17 0 14 -2.80734836475109522463748793359042840247234983965346115727870762547421793016613e-12
17 0 15 1.955524510813800881142278037297742060699967041628893901196471094883363060721023e-13
17 0 16 2.495774105294579539280780889482336749304846007918820849482136256622272540863014e-13
17 0 17 2.599885915317725179776426807520823532083688725213256212065682684223355044101136e-13
17 0 18 -5.636562182189946342453485019322434971359185101237586068778791685901091024952701e-12
17 0 19 1.785509073154852536945121623044914681296023623696246901174691621553009653666716e-12
17 0 20 -2.029457882704347607152274738083319020451203280873890719905242788986445372747623e-13
17 0 21 -1.411969316041350164527258560503160438689975260306080911244741912127353994363787e-13
17 1 1 4.960187347584288119199807968820882647655078994093821275179113739792691162441682e-12
17 1 2 -4.13937329834203193857001469448240630083265627221395187497871163081967872776852e-12
17 1 3 -2.913528966493997066553542044471997831927000568516695089377225837305310284292452e-12
17 1 4 1.079231686685012160371181743887185286494449163469669755573145723038801901684393e-12
17 1 5 1.056557136263520364880732555161313549082104375125782534900972634126359544072233e-12
17 1 6 6.412153042592663189113178125833174314346620800668592962183908085536854724395997e-13
17 1 7 -9.021959207432692566060537793917244654589885609388151943533011337327599834278968e-14
17 1 8 -1.280077275220074543127839727495490329094929837222255214627166516130292636165475e-13
17 1 9 -3.699259130118962893117221956490863756700672599812846833108971822170565674247513e-14
17 1 10 -2.918482033854420814292889525699758212039897486163423495798922365184809795307158e-13
17 1 11 -8.258938547780591487259953603016222239718101425899247245356146311903356489588797e-12
17 1 12 1.868287140261173044698227463891202081606205670047025983696325336054471101390617e-12
17 1 13 2.293999794224785732348437187804124218318350051387711129022290151876118491436988e-13
17 1 14 4.250203824010540327521712277574122903361573387424500693281209695802735117913197e-13
17 1 15 -3.840319945989250932291271719493703015679840168510223001380433651471943573979464e-14
17 1 16 -2.104082420078323321813707098369820088348747339074521886703903915025432616579533e-13
17 1 17 3.714375865074879856716151953530429249336071467490303923623054610853453853636226e-15
17 1 18 4.781816106755170111251769508363199913533206238769225730805334576548815370444171e-12
17 1 19 -1.900762304816732682875499818616028840881940932120456332075663646842289944613262e-12
17 1 20 1.710444894397246942377894982876058151218095994576321100768939079806186671393498e-13
17 1 21 4.214238836594660991785278707284695588881197031397748677597362583256101675951857e-13
17 2 2 6.733970050857084576326900914623906532811110328722651555420096467941842801988096e-13
17 2 3 -2.815400984032558079636905144050555157336046010268618587924442702402635707106087e-13
17 2 4 -3.679336842863544448159942870956334296852787156674852630562716082657334103508324e-13
17 2 5 -2.261993125593505818331802227101994634056193716977486993678575181395821432775016e-13
17 2 6 4.474484532837384835659559477104513588381712422098685779615369731366046887574995e-13
17 2 7 5.267318272360230127932246535523890399244910318438467583876212712401217511640016e-14
17 2 8 5.346059104221312881040437909786413873663507516383311530320533086736531641808432e-14
17 2 9 -3.537766485859653817276898532088461996766679419121357969051017983531854368697506e-15
17 2 10 -8.081999381308493756557447703813887265636662450137003378888088211159890236031567e-14
17 2 11 3.907625513084198960464603599086673022079040643807782133482796857309177312658076e-13
17 2 12 -5.720237827534833983389106861707726668562655185474426981133591259523520554112086e-13
17 2 13 2.294838308094629450556477444101632290348468562183341407416070278040758589339046e-13
17 2 14 5.139777284330135882139939970361520668710496313704461025294774809788738506258685e-13
17 2 15 -3.49075897903252791288928635522751240211609141502617899998555540055927452750118e-14
17 2 16 -5.31950789532100232474803509341812572128031986127550943274972128149461554415307e-15
17 2 17 -8.64048257857840250756151524507126553835637591981431537765579954942031523021546e-14
17 2 18 -2.904836843502275903752201717657171511226609175419223301192408618921078931335083e-13
17 2 19 1.412932403836252526189481180613127496680517642922832424326994588428585056265706e-13
17 2 20 -1.286769491477447269847080070541851582270968465097359724780791766109704142370534e-14
17 2 21 -9.935623114064354860316763983718988456247166896329814816131611934142026525631379e-14
17 3 3 10.20626833941449471622312871938436153589812729266126841815933502536540044565319
17 3 4 -1.045234305249802713036781321302152784060462734992076097247958270873399519297546e-27
17 3 5 -2.98934954198262849600622438549754963211099971828447828851983433166278642459661e-26
17 3 6 -6.900008224200181602550427354498927880745990923257778949527095567958180246523509e-26
17 3 7 3.312733028598928711922656649829548962600892335755742356596689827768368392849878e-28
17 3 8 1.062828577113281100487966635006275129888674423323261635674778739679753979334285e-27
17 3 9 6.765810410705500765352913264133131964515145359068066685235787103299829162252544e-27
17 3 10 2.197746204195168579509724542776914397076252992315323304035953522190116456740218e-26
17 3 11 -1.591790036789946315063906321688615246126865824706378768371926329668869793640127e-25
17 3 12 -10.20626833941449471622312851008995696221159984933863802703769346315876393224167
17 3 13 -4.144516872236781940953483066089376941852084987237521244581262526976261909628973e-26
17 3 14 -8.629073559648197240415689972725779560468900152867760870222164245357362957079792e-26
17 3 15 5.710925576260982056185489648977297735048654818335062405464449543863066532482689e-27
17 3 16 1.22415791284362065221516396125165640266502250624662416999169361361047432836598e-26
17 3 17 1.180659995135009104866555870423580815975289856836917030486438763252724608986645e-26
17 3 18 10.20626833941449471622312861285356650754652117994649222220023686363148635588045
17 3 19 2.286710223049996881746649626056039884795283632841893146658393042223519225729268e-26
17 3 20 -5.087785914367778317962338833705397802125092517380894635533748159528541636833709e-27
17 3 21 -3.059355512122392687187386392854087452291366409502023921464321937143353294082992e-27
17 4 4 1.411955241617840351968367459353857735574519931251180513398454572181314666440642e-13
17 4 5 7.484644776907378220015615785318636203031329514036122502847950272014924216936571e-14
17 4 6 -2.558496579576313143139155071597428682229237406104497267792606679555252664654274e-13
17 4 7 -3.621321930189250191149887015144171505281135053874694097394611213950586646677723e-14
17 4 8 8.030083944744119650262776167666631030871955468433630729316800649475017231698694e-15
17 4 9 -9.5972564887159554360440071353332729515353693580788342993264911824572650830807e-16
17 4 10 8.726016311492717180129271107571000004824959523372146226349862821694152786981412e-14
17 4 11 1.080604687406071933149227190309546645390345174172990194852512760962530543832141e-13
17 4 12 -1.725476880043139445146557515727055274297147680078643011110906041433043055125103e-13
17 4 13 -4.084245347405234486610972276339663754983539852273087264243149937751842052516494e-13
17 4 14 -3.65650102409488580416023711400851990849989092027160138452298943046872154345608e-15
17 4 15 4.914440535637573481124260209275892012359301320060239548840309202018165775072849e-14
17 4 16 3.595976181574270320533006538861666761243703737706017159189325859101635627960303e-14
17 4 17 9.757413567350389275579902937375513784501911905375206377264739614765980643231862e-15
17 4 18 5.411548408145570373470077997562928557636528974412938170284832589292575582792427e-14
17 4 19 2.769649893151069404721726617640588273231041592785432026968207391307244452276836e-13
17 4 20 -1.018607988755285343498281976200104334309150012258131446546402574758178713508224e-14
17 4 21 -1.083285980631888770269112472371434638354028804578009889540839535064170957809324e-13
17 5 5 4.41944382988688494766812198816912151400175800932587708457855390699824873723388
17 5 6 13.2583314896606548430043657907295498019400462289303298214631980068098184370953
17 5 7 1.344840761489628099954892166395325190485502103609983112531699549424548829215574e-28
17 5 8 -5.539863772733726371364715684106943402745306246183563844795553398519199911354442e-27
17 5 9 -6.565587476945248343437194283195692850471255226590470775579874480037597173251137e-27
17 5 10 9.896675334797874316157507471771760668769892102304371320532691427017527283861958e-27
17 5 11 1.585551779676063384224664114007554857696501608535978784231667423615304643646389e-25
17 5 12 -1.576321640161842966816146681184898035214399888015332111336710368220968889817424e-25
17 5 13 -4.419443829886884947668121947249922299670568958556473925599446860270409843496184
17 5 14 -8.838887659773769895336243873849706842317479673443644575732226972385631430292606
17 5 15 1.523755890731437481517971896855995254069697414783611602076832987164240742008502e-27
17 5 16 1.269013578934232784250089110167914561154495525267410807682383566247445772925973e-28
17 5 17 2.38518947846395635710993387695253397360859797640065500067560950496204563241608e-27
17 5 18 4.563734429335300622842273216475017677157596959725719760995882093572975693408644e-26
17 5 19 4.419443829886884947668121969850029117466754162163770679104424583834691472750162
17 5 20 -2.706154313439287188040959351678295871913663213084344690685157277815791499338559e-27
17 5 21 -5.945293399365207939305300121987670209192740083780100443523303150639675375312778e-27
17 6 6 1.983810009133048794229577379056704747894913714411031852033619032419640571077561e-12
17 6 7 -2.135013924389171565746549517700901543307308092094201114609088954300293880809407e-15
17 6 8 5.965759712600391739056869926705316164371577125725051756245251738042823153998202e-14
17 6 9 2.510433791693060274284053622925156083143341902329647266519322724151338676484544e-14
17 6 10 -2.795234550869912870499621674654603337279199443697891082756079245002771285837217e-13
17 6 11 -8.133477811878996514174555615785513526559192894125277594563790408476616496607707e-13
17 6 12 4.526767405094684347530365132397499373865525209823843931737377381374627048000549e-13
17 6 13 2.758496206498924451875808325353872212233680476350384627670356121434709835630783e-14
17 6 14 -2.171007172886198819358589973321839103392780019760738112799866409955130202589691e-13
17 6 15 -6.211880955227663936195431565276939161196510672027182698166703631495473830139534e-14
17 6 16 -8.770322423276528666307668868810597304020491233276074603091604413621367001058779e-14
17 6 17 -1.161252094746554452265059950482062437570191666557697070013048488325208664199999e-13
17 6 18 1.883758442371694879589840425623149540327100679872048408521141085940382320790705e-13
17 6 19 -1.638945390805578026174691901357513905583516830669553526009592984144860901566533e-13
17 6 20 7.004382417594544363436246385753180742919340127227690555823485300710605130178347e-14
17 6 21 9.78637196003203490144891248689444023129381636404973373932410410908279454227674e-14
17 7 7 8.629784567102923821774798828722817927979865050799584055186104477817569846643437e-15
17 7 8 -1.247969135068078018762079391016693223889572354735159871117898075486153790357559e-14
17 7 9 -3.690121888925728001878520959588473220074074425230447254174267077075831292877287e-14
17 7 10 4.953151017872548840684609325251337247164387394187679533251721945325061696362439e-14
17 7 11 -8.434629123649019896749778870429444903476378998310369988632421821374015591075896e-14
17 7 12 1.714168249755265955648964296243490049930631026268032715056349357442640352833792e-13
17 7 13 -9.560398852578585983977141825174873066882439590613018857882746334566471969456117e-14
17 7 14 -1.287848684138331863666836928868352200797152194697077221600776167872670717372481e-13
17 7 15 -2.708046329378430996652223283286712826763086115670567381711037362540075374065452e-14
17 7 16 8.607386934600666647392175086029233938596242619206801406378966644799426293623215e-14
17 7 17 -3.551442614519782431255480199052568536976402461352037806777941801384045603380604e-14
17 7 18 -1.181936031815375892548595661076767688845238974146653804953964565731427506473671e-13
17 7 19 7.732179031042990239461896903599212369491171817069869500548345276846313170685236e-14
17 7 20 2.194158722417764828817421868507877088488061064046313509665840040512640794540059e-14
17 7 21 -8.263121055778050325864963202042672946592758943096550678534085623593707735505891e-14
17 8 8 8.391863802764401865797005643697026915488648074892117131404667564358144163482629
17 8 9 -1.57347446301832534983693855910148927173492239009139445660327651559336379853371
17 8 10 5.244914876727751166123128527220920322154097950422245436221931947668578851971052
17 8 11 -5.522711943029865797489168576381963181389245972998076002070859447361688734236823e-28
17 8 12 1.1341453587436155365147886907599859748870056861467109682222788153124632016408e-27
17 8 13 -9.203622710504789200399350117187738869148532700876454810109054379709302598407071e-28
17 8 14 -6.333716955053432106163116570049843783140712623737120017448750515051006713738676e-28
17 8 15 -8.391863802764401865797005643488421413280620758932805881866951991648627285444442
17 8 16 -6.818389339746076515960067084616643800897669747614926761871432571214319167760842
17 8 17 4.720423389054976049510815673659229497440857480739500181759597950515150886876403
17 8 18 -1.512389208183870912712646909931792480337004126418835481298108353236223291860541e-27
17 8 19 1.098707584682885005532686360283427934966805057932002926594604192549849336956234e-27
17 8 20 8.391863802764401865797005643451742776638540374756754231335733555405953507666755
17 8 21 -1.573474463018325349836938558979306681148370817446591914567182117665049220876642
17 9 9 4.419443829886884947668121969841081146597898760007528318849886196541856051031213
17 9 10 8.838887659773769895336243918856855863820461966997970193598877446721003808501369
17 9 11 -3.252450263239929599326693153369937484533618321334220569969990067895471834707922e-26
17 9 12 3.630784327351400497116972022262063388631814369273030817622963867346772491534029e-26
17 9 13 -1.336954336122208465445126564486554298776623916038222767030507889562117851213969e-26
17 9 14 -2.646591841682740110001851492059918452848990861322579572259162065428681454043405e-26
17 9 15 1.660274393255778617173883579582760352230067334631945654118843961830725963005466e-27
17 9 16 -4.419443829886884947668121963890016223147744814739116165357496244516748476093912
17 9 17 -13.2583314896606548430043658608636045682659879515820331956370259314097701624829
17 9 18 -1.237693176258343502592358015571097203039869952239789850221386634351745033248999e-26
17 9 19 8.326967235974850332966658854328209485202915056341538015873666841735762444077308e-27
17 9 20 -1.232069343435522148940987919975604549585042218960845617011099450444495391986819e-27
17 9 21 4.419443829886884947668121964370159097871395790010289393541141953840264143086726
17 10 10 4.618624559067664557044282491434304394435708712299178921556917903012879925042544e-13
17 10 11 -1.25456093775596258879789718055867951768843492304152748333187428073242040878408e-13
17 10 12 3.476930043623463307071057292325488519430824487470995740230450163088001602980782e-13
17 10 13 -1.145262793966078389520408458074727022132971061881171179728094218674493887840547e-13
17 10 14 -2.442620399711744138041942262688797706301830775305070171372966186109115971061098e-13
17 10 15 2.432665350381257500315800653615182180510324176858159063945505614981922206760379e-15
17 10 16 -5.030681010867076538292612010764827534197432559434693138133016453961593680547114e-15
17 10 17 -7.387288383292078630949115321820096299108362801501322147608903718032481616506449e-13
17 10 18 -3.192493688885275100753832974917062888607635893388242058650046261458360356379294e-13
17 10 19 1.188473794209155515558711700658433398229124601707018012805547905356949286758241e-13
17 10 20 -5.878032147780099517171978564397082626083073971137521739104389545207912254017364e-15
17 10 21 4.341047041564998957149208223692038006118482196798100322292420761261082285355237e-14
17 11 11 1.814979854086260156453751277553735783928580678841999554973087802531264323653106e-12
17 11 12 -1.907104875060296098801583344154938637526988326671506988508449639955262695687598e-12
17 11 13 6.431488362895057181797389965186215445676345668307523569658473174798681339075517e-13
17 11 14 1.175013641620981739133182938686559911649690060905207604033429037132914519925844e-12
17 11 15 -6.991304298069065031757745012708986860109700531147216653527369591804560019625697e-14
17 11 16 -1.626358523829453340137725581151951865323899752237669373445000464466750023089135e-13
17 11 17 -4.170328270898824342537889963823621351881185598599053152790782640728880627334745e-13
17 11 18 5.867572137359073991401947503396161902395342232970886129226148170970549324835194e-13
17 11 19 -3.383949222089289522485106453328200925052078245324545477015486769526747159013971e-13
17 11 20 4.807051050738340644516053940269983447164193482787774893215730035728086310507619e-14
17 11 21 7.379824343232600624332262173676197028452099048782039533011165154186045384479295e-14
17 12 12 7.304034275683129323682967468623100198094183543784171283405837690493284824939864e-13
17 12 13 -3.25103613944132777432440882364532813118458760244670006572727955940673710516521e-13
17 12 14 -7.598635418267399452846340899900624973143138764833396487221577359357383469958557e-13
17 12 15 3.044052151105445468553672914389790690800204514571885617160493887049988241407182e-14
17 12 16 1.281052680865858943103409578230629308301113834063626939664358569924112366978546e-13
17 12 17 3.061137381741360476567820908923731246040785053471560532049139793413814662945512e-13
17 12 18 -9.289530320676756242462262116933253217408246526234511700001931676211051246288006e-13
17 12 19 4.332898429003942573837512251499911336210139306605670878320303374025686037293093e-13
17 12 20 -4.393273937264585405706573192031709366518485241843172861482914132849377448492217e-14
17 12 21 -1.023088607500538160953279789902113871603151268802368041424832801241819206366305e-13
17 13 13 1.610734348747659060962764892697289293923284702459011293197494032772537162793749e-13
17 13 14 -2.200845148111078824764414720327060385170902236601620558753033943261734322789282e-15
17 13 15 -3.554392296106183155264344343567519340386430749556075190822627870044775008714316e-14
17 13 16 -3.629928591679732314691847459432569473128654597417724765956940765085111885619746e-14
17 13 17 7.514643073129088657161482449575236095192436705753539123001096883051847491796847e-14
17 13 18 1.226001197527128237781110131483112810843456651819535046966496045762143349895046e-13
17 13 19 -1.981507442036947505234298802789994764160162617640729651632469211120893784731146e-13
17 13 20 3.831963115653144406723413407325228421244178043327519216945652092139675033830087e-14
17 13 21 6.718279634794908988038840294904597600725377019356902132784602359140423649757079e-14
17 14 14 1.154876344838778795353071264126925328314192221200031412647531655205481680685721e-13
17 14 15 4.904798832035629014440046944307439754856879004472430355133000301723395213706928e-15
17 14 16 -3.491238649835390101489681248386214860603124532379586471108853443548086566349213e-14
17 14 17 -6.700929227633477464407446764079630863654025632743909418709996455471065749271866e-14
17 14 18 -7.70501208200804169981695780369059827677605798028659721370109496584731847892866e-14
17 14 19 9.067092280387974767229926289076406544568945226496330175624656012163630887148286e-15
17 14 20 -2.740310493415665258780034182171664164984149242363465560572037150780878070580486e-15
17 14 21 1.682237543443966803414236282464593924281611518836417187685230564151374812350661e-14
17 15 15 3.065318040583607154644763552381595445332274535699454744931337146223324765649203e-14
17 15 16 -2.342085575427041503974262726012120974293667539887714712979538409798733428043937e-14
17 15 17 -6.761723869928921859181148467823569491213369180213814309813297575013380597568802e-14
17 15 18 -4.071118125617074747297442513215666483552929566808422553584752068897113747885075e-14
17 15 19 2.322935240281124111671170288129927410311679241223647330136242551441983615105695e-14
17 15 20 -3.62182013769120040162909690458263409066504883162992034864559555973357261851381e-14
17 15 21 4.241170318024717567132334448836663982376664585235884214554240783402999502798181e-14
17 16 16 2.069832720509117451442938864270279960919209723175267752952417835589356426146538e-14
17 16 17 6.36022764557157486430939664275938886814198210290438772250545131721742696607796e-14
17 16 18 5.725865367405910677638795212796693601824469107355137996209324342416418738302565e-14
17 16 19 -3.307053482194302177193969116754157939437367494304681290824323626082841904949127e-14
17 16 20 6.313233830236623092874624988973598448067549127009389340318328323940386544790815e-15
17 16 21 -2.95107909025452854877984092240005803530624926770187072679560595540482493444692e-14
17 17 17 1.314768636110544176266710505546827830869114758218146217025678695796819665098632e-13
17 17 18 -2.407334506532047384270624958311897339496736060610533556346445512234595367082895e-14
17 17 19 1.429568794283630295005051419790222822021612742171470468660671875655683336348512e-14
17 17 20 -7.46899088168024295876724386836657084167864327496086031820948158557580890083703e-16
17 17 21 -1.514718557497461744229083516939116370830773369373300622136477839656328669956323e-14
17 18 18 1.448369827861623696470211944542464437865147518053112988805996707351940660389617e-13
17 18 19 -8.196317437907363116067088522504212552546345862752974519530905496981572643290749e-14
17 18 20 1.17549835052993185204764943496009888856542330176523684131159033922495804352815e-14
17 18 21 1.665286225850216424006677159146474824584236897418767470480384900077374849668974e-14
17 19 19 1.197728279045518296441613313170981484485372262427543124493091560030487550206859e-14
17 19 20 -3.02458120253011377304733901233313104667305061633944705067487095650573127306869e-15
17 19 21 -5.709453075360589643172186054658583909349702639443906137905660354673088695792885e-15
17 20 20 1.56664535538702972646102375508499638899627765555570685489628483210563937441232e-15
17 20 21 -7.839597073946218010446712392611991131624917902849533625588413378097959663135711e-15
17 21 21 4.714105019741556869498646066241206862462007970905534881166149167572531303938044e-25
18 0 0 2.148454465042658616629467365736168024639653629723976668097446258909093006995884e-10
18 0 1 -3.163988522445051384100379555359766862935020285459440574971647827236606295301615e-10
18 0 2 1.723527893635894351613295838416421088794141496992273126828306507996542076587001e-10
18 0 3 3.325111456490078378771037397416877757048714403132742529523988074842840502083228e-10
18 0 4 -4.364129460083087449375755828819230876152362177727956091220886145101802266266816e-11
18 0 5 -1.22642416951063216612270385787598953697585980569923095682364208255571819651711e-10
18 0 6 -1.959804886391657696173504921335648155756308332337066342756409070747083077261292e-10
18 0 7 4.866110919062454901842003528217265325490828919321454510293397653173272535716088e-12
18 0 8 1.994770772678077307231868845729881814394632782932932952253414331750625546453689e-11
18 0 9 2.712027619935485967592145080917588308415497556969263176646630423646668749474379e-11
18 0 10 3.705625279791284868659153621742701651750844464772800424945931990656353531405029e-11
18 0 11 -2.091613677159326525968743413619325496248890011321232378237047820931471013773539e-13
18 0 12 -1.026992800441143201610803598145276465937440127739439887310948204517030543891306e-12
18 0 13 -2.250870980232240103328129302779118918664214816018552632096337957343526686357413e-12
18 0 14 -2.361782771243594055403364497512977972162656300829733391253674560972298161463995e-12
18 0 15 -2.350623750008345918875639040828346010782846420445575073091837982724812568034832e-12
18 0 16 -1.758414818328989102990937585166384760979479645877093973207604441850589768677389e-11
18 0 17 1.908987268504776169273015467417245066800560454237752213237503004800411452975123e-11
18 0 18 -6.888369131907902714744880954693836783102284314582694267586999918820726972068755e-12
18 0 19 -1.594368423309175994094127196142039221219960382115827603823815312340436266604332e-11
18 0 20 1.479380794768687618248051535981550060575317873120805946541816959646725125985997e-12
18 0 21 3.36616221839875928312153536274038765870917810017331906234534510387030595691599e-12
18 0 22 9.79310422956770961250335697229784574034526713154171280768178949312475319612805e-12
18 0 23 -1.647601443414997865550365541231655027740155490368324510980973725808801167082009e-14
18 0 24 -6.234888187670023305488417926937807119408706164854723921162328009977925517856756e-13
18 0 25 2.42593131214912899883927390385830896170160570135945496995026816697237341706875e-13
18 0 26 -1.3308314805229118231432753393891878476328462911196013890714066497539889588834e-12
18 0 27 8.435272835055019654837654857810379115377793093903969968022711739134571893182195e-12
18 0 28 -6.565764254281498507877362216384346557236173312812383782270531417928512510955303e-12
18 0 29 1.27258900404054035785576018144648408438693045404177432608112826849884284261877e-12
18 0 30 3.2679842238122148414803089588582157453749589813210310528139335054056525886179e-12
18 0 31 -1.444577016510537559461329391554589991594161007555356680679796486020774682449931e-13
18 0 32 -2.403071950168570478224944261344626674740366325376943372699396694856789800841277e-13
18 0 33 -1.796023471572731665008806207290733811589037385875400144837195721172150493056792e-13
18 1 1 6.739836307661584772339977710250378660716297784445508237411531843146299523526518e-11
18 1 2 -9.61700868683926458919448463836470551795711854841097343194722003742419465665834e-11
18 1 3 -1.784383702521863990794736095646270558287442278517932503915748741753873727253668e-10
18 1 4 4.577371970121160862700682876712512074535480312156998549014204337675305129216594e-11
18 1 5 1.281566469714967583478804511886905807582239365450380428614407261136552647618217e-10
18 1 6 2.413559576053017303456564453949695259035972351354648054774634034677155410623132e-10
18 1 7 -8.909837260796967488088149638667975459312226864300937240773560337476007036922963e-12
18 1 8 -3.221374369189664277182811770690908951550110133948475607260972340592741345477305e-11
18 1 9 -5.26350148011399602008545300440857419764546510458884888219917092531894065457166e-11
18 1 10 -8.113980692018203533080787865330089676972339288288468331826619644625135838469504e-11
18 1 11 5.554368315888979256458386954572986076670993362897432554134318949622001447320275e-13
18 1 12 2.98544650848871816472653440085039670163325323729273500147157625632057491626205e-12
18 1 13 5.689160221045705464295684970832148298394075079646676738956047804934197154213818e-12
18 1 14 7.415654939093383037338348874140852580455627022462079202582911078181404429540272e-12
18 1 15 1.064973870185657304670639855818671627547549936807927274907674725742041714987272e-11
18 1 16 -7.231295926953727101205075762729765984079665323103811904406144587439220388042878e-11
18 1 17 9.531618411497156613946774628757526190579679486799123311790458729417592674513125e-11
18 1 18 -4.374659095646794908730467447615993506661859407573184267280878121742585642133428e-11
18 1 19 -8.735326887618242408127011686494061570468904218312243932616645627523941822944504e-11
18 1 20 7.875756583310220115926628556554896171708366772002233352365340048314593813074065e-12
18 1 21 2.607883808018860609632953115345089612494097271164276629156533273107010873582613e-11
18 1 22 3.649120757494610039523074461993927901321591522955900662772599690239577453960247e-11
18 1 23 -4.182111129020633885413292062941954864571304124712615208100274545114485133324408e-13
18 1 24 -2.741318415484294492618285780584937926737989682045622946821193925007707057073482e-12
18 1 25 -3.066427120353933227923532507396029421768095923042007816508379841179050470099049e-12
18 1 26 -4.233461944630847726402446999582192246558697899535767386421078729917684851431517e-12
18 1 27 7.741006563166000568824818585268562732095864066520671891337118318789191516418667e-12
18 1 28 -5.373519812876014775140626337034526070266222148255159078072922465343440989621289e-12
18 1 29 1.677064214732860819748977291711276571144947262512086112534160558876833795987978e-12
18 1 30 4.568364229643064470096468945612202255732626030416721718690652556950766777660924e-13
18 1 31 -1.767291644392318339116480018127979095105860503888449142169517194208150329904588e-13
18 1 32 -1.7539471249186711093108854217557687905838443018070394805572245239674140034387e-14
18 1 33 1.109861458163406638525439245171503204018851422933107593529090721151578828257412e-12
18 2 2 1.089905073449201287131149920696909421181174549398561664008781682394317161676204e-11
18 2 3 -9.287153006151346416988276227207795920690103486627053351095393790179353876203723e-12
18 2 4 -7.351824703201367172835124080675837981000517293395775723249352214469097712233387e-12
18 2 5 -2.649071407242352409851121774613787802415913593946231659528347116690039936243871e-12
18 2 6 1.765887020697367683485754935221286069859423237921871324554021229025594618294448e-11
18 2 7 1.636907493168800682954826953247922545353507920240654254358335051067652746993495e-12
18 2 8 1.436795193013208704698794319106133213417499737788709721291558233187394328294108e-12
18 2 9 4.319294076055668597264001362392056707488377223614208616894621074301777474803951e-12
18 2 10 -2.445881372801838952446948421022455393423104919383789741418763004066018983478664e-12
18 2 11 -1.146034243011873076225872967803653385835042029667155252698690959588448176845644e-13
18 2 12 -1.63228098748023743304815654132338971293703902408608768639537870066514625520566e-13
18 2 13 -6.096617754826640908950618957698748259504421843027795719759416276454729402346136e-13
18 2 14 4.339456048574288329479313760946252761980422806806054634797480402419265581486805e-13
18 2 15 -4.111184802719358810022156032022920809948433388540975891194663989486100967231427e-13
18 2 16 1.809365197245632587995896400973676779405931731089503738558703023734735093390089e-12
18 2 17 1.542527996696717484222055616803517132512185008947282513905964166300134492169942e-12
18 2 18 -2.986128638021094161209304776595129696425907456781345313381705437391934213092571e-12
18 2 19 -1.53501644456772873139615138643903678777648071714702357022081019098653207237428e-12
18 2 20 1.354655630140707185659303107901994566511120255185251242672062664009693155973126e-12
18 2 21 2.431303573234736695698760961331274252869732340347693575294886009575812466440247e-13
18 2 22 1.056168363396584752066216595063391391531280933030911415792649076947906316023413e-12
18 2 23 -1.611783089781705535561759427449529055859791833728808638305555588113915075735843e-13
18 2 24 -6.339161359602674856713687634661556731682797261654497501442170361192491894546334e-14
18 2 25 6.136920395609964024054317659585090432088480048173320794951147111510246862890479e-14
18 2 26 1.107459265802116813389962112105613863946438375209143750684296374749750228041289e-13
18 2 27 -1.366919713688410296324814535708486862262453924764405397272135310660690789866982e-11
18 2 28 1.053045414180829817376169875002608017975471776577065896658629708122824353841755e-11
18 2 29 -2.969885689220457933907163940927725748723704564485457694440996569299204199462614e-12
18 2 30 -3.677475467179969686203963107144402438590929923517053893330355506442216217271945e-12
18 2 31 2.696097011625000014397626714557288495582432618257496757402685404635122693320431e-13
18 2 32 4.368072850104829765501978538107852132810195645006737575249416252047977310165857e-13
18 2 33 1.049231968735198241756687501448806661889429610174245298979440464395044942862826e-15
18 3 3 1.52282124644528712289000327212507242751149760957562836335193204737867952418081e-11
18 3 4 1.213663887558023865268472316140186041014435871206367821231064020418705096909594e-13
18 3 5 -1.140324772844337353882874383037344264284613932741979816614127071039491700257145e-11
18 3 6 -3.782655822707948832939786492139727506935317615925458025610202389685090010018128e-11
18 3 7 -9.452776043756153096609323281991454380575732107370004138486349335318049516418888e-14
18 3 8 2.696683526919418544822969354635565492021616358313202322227182113016257336190512e-12
18 3 9 5.403392838801678586733500715972602366357871027404134230399561367976862109166659e-12
18 3 10 1.329191061111241443037991846737727398526674063279767066409023079685038870254877e-11
18 3 11 1.447866237406500052970489604944416958507642621275002377155405563820640112877667e-14
18 3 12 -2.343713696897775078646450183662380768691466069438753161283635164137502096556993e-13
18 3 13 -5.625295240545546559435645267351841734986365637378836430281509280159727617995265e-13
18 3 14 -1.019332144422973596261451544554312011906510528549908175913619846017993058219468e-12
18 3 15 -2.441955429391724304476121523017313981154439909703793410304896897605035821905689e-12
18 3 16 1.456648245163417458658575068956346228302836702292953005707844844377967459224101e-12
18 3 17 -1.413251695816513807167875073349783441101235971812030669301703055217716878123011e-11
18 3 18 9.9106227514324273049855388694044416065296934391576584222492713526867635652094e-12
18 3 19 2.03396249571642902062092617984536269159868050579986378788178169323518836693838e-11
18 3 20 -2.106677981766012531198852268503805540980378994566772027811116532230032161921563e-12
18 3 21 -6.97595638155291158692326198795869577376132549551136791969339935752721897837846e-12
18 3 22 -1.212731473401401760764513740964027231814133659952356879631880092946047343742519e-11
18 3 23 1.602558348915505850175511133414660363324654974269175777633579005946480305092266e-13
18 3 24 6.166993479423461948213717399010390381662160920120951545519510437735935843778314e-13
18 3 25 9.60302084468966186276268259259240700042633161909782929715593140557389856541466e-13
18 3 26 1.906366178381415251019830334147027125308885228944131747642792454512124282371995e-12
18 3 27 1.582769862283705290789261744041192727885167293957758050487151482148808781892182e-11
18 3 28 -1.192340415546484393899053956179536229460324942293400225490650830660669999621891e-11
18 3 29 2.687631117385009324281183007405163639693844674746751782933412690390892395680675e-12
18 3 30 5.418031260782754394867510754373531306177549529846038802273645750898601033146554e-12
18 3 31 -2.10970971804876607014959666049084357437548568781316008556196733539673752815148e-13
18 3 32 -5.13076770610836774078574315182339278843716324207235919696545585295393437017948e-13
18 3 33 -1.607878774346194834744200183664125471443405969215320777330095567182965157518502e-12
18 4 4 1.606162305264744628108421517047565921216027861981030987132366537879908984095978e-12
18 4 5 -2.000224410386964703632868231443205663932651890701610743204921237673943695350629e-12
18 4 6 -5.0923549587316183704870295409075021732620882447010049787518689501755285986093e-12
18 4 7 -7.853095307369942044353619018962166831052456197390914622327203964186442087911202e-13
18 4 8 -2.14804282439989448059225558641001649447156118429467994623227923927314172508931e-13
18 4 9 2.884490081074662766377388101955471758466932328157701733933201066325004486249536e-12
18 4 10 5.007577926797860572920103231886665363429930195215905117018289231767375633844248e-12
18 4 11 7.962405166293509122689349668465255845178444694764787322320929687656225254126118e-14
18 4 12 1.887033660716946581514919600411784659313878978978106028056699583416301153555714e-13
18 4 13 -3.94016377789586998836068803467641102772391706542395918697701356500740136771077e-13
18 4 14 -4.245357023302273021580589827295958169673588120842655420785524165475493828177653e-13
18 4 15 -1.826888530585290231760408992061109644933660162398463677443617472730761490103532e-12
18 4 16 4.99816594244607948497485601168343543098379763637321250064404972481104839715319e-13
18 4 17 -8.295833121065055742707213055088796878177654878010278471646056531819537199513403e-14
18 4 18 -8.333395096520877367777971771142888725199211620447653417294269926427713848571052e-13
18 4 19 3.187805792388620692189696126494825398282380023505228473320703995021515207212833e-12
18 4 20 5.02953575304818519186063299583595091548918296446317459075445485955420172576583e-13
18 4 21 -1.567115770606483099255415641501306463452122922427068422486810647741295224698373e-12
18 4 22 -5.592243536461572707119349579640422304202632486110318040121805151908636357705875e-12
18 4 23 -6.97329305271066003797150634433050413454908444786882624070069825251497502095712e-14
18 4 24 1.175304300091480886559238340880070916192967767929326083031401286884755932964976e-13
18 4 25 4.922546045726449727815951709994672281673189730995256875027444252321986951672707e-13
18 4 26 1.248122036214265783397680712352150653987712774226021142608293943288031895691691e-12
18 4 27 -1.172056166098293821508410945505338528760200234439913280927331647016892852476974e-12
18 4 28 -5.072366401462191044366761061956194704748497577519427967759072084175041027910547e-15
18 4 29 1.165229509590219222414004714716592227187115762938689942849573848982567061002109e-13
18 4 30 1.097572934323907634449088083102113508466223614570067070452006063887480503512272e-12
18 4 31 8.713989336839334017158537948092366380593151260314551508315630791370509001985675e-16
18 4 32 -2.130067815776231212003478348134310435314359620644601851921692165992282824192779e-13
18 4 33 -7.623797662965682874431000905843906045581556866181963310411365571893055519027993e-13
18 5 5 2.446434275841299251535811499555032402690808349878815602381631804580181667252618e-12
18 5 6 -1.810549456226303759162648555792365495188377789300378951931024565864275217814234e-12
18 5 7 -3.599104020797312833631767930612711856112916476131102673902613767101207319480841e-15
18 5 8 -1.475142650649831030368028816738100342626991759384869076363311573328103289017363e-12
18 5 9 -1.371280481205462231614190085386418049860890437617565639260949755699041751504703e-12
18 5 10 -1.937989420149050432727771568448581764653669333252528888981385584437507955814668e-12
18 5 11 1.579493362689111425704266388055248732121295992543413715603012766753992618643267e-15
18 5 12 1.765723033885342050290402415338527109991454041097314950602887286321967695517122e-13
18 5 13 2.871354187879175215988887167242065043033422924989232813798971654870280239430757e-13
18 5 14 6.040212592111152011228424885963288467118775212056012734996546136681900902146611e-13
18 5 15 7.753314347584633981236785785157573955323941962388036142740255737436200490954523e-13
18 5 16 7.817426431507163987021359276254132879034612998304981157611205165774765611873109e-13
18 5 17 -6.150973139400172745990384920124661697072756691980112534096427908342152366687145e-13
18 5 18 -1.609155741298725477342365505365317727234617096755054597826738678393357726874465e-12
18 5 19 -2.055191419325833641680550751999766901857296532723263825506214448826961893031162e-12
18 5 20 1.063452777428760986031705965675658760234301409623033429679598528469561973493844e-12
18 5 21 1.685007600677076740464503433386700526358108938926118094906771699551847755040727e-12
18 5 22 4.029143732643576682862061344786047616979440547335417324474077616486776237533832e-12
18 5 23 -1.365677421190440758796835370212055711955682105225671279755428176295607660060277e-13
18 5 24 -2.924933212512856413195078570838659295311072752676296173604649646727180843976802e-13
18 5 25 -3.79369037873462194231349218358851509262102321716750722122688636237979184225052e-13
18 5 26 -1.035169618568265061970448876255183779073936608457734196867436175448555889135214e-12
18 5 27 -6.263447228296829773785928808750025173415614755012505110537379119743146843039315e-13
18 5 28 2.206784896980008842620036207919614281064265514823740375099093174567078665632437e-12
18 5 29 -1.163648454419754659060150019666459366047437437757035644853812059881608713288588e-12
18 5 30 -1.579927309139091897956327423971051118432833568925285625783481936767245675092148e-12
18 5 31 1.396857660458632553979791210047464680821852761451397053071053108483638803860524e-13
18 5 32 2.832587744615340168858578992694232615824537598870623463705439445838784343091945e-13
18 5 33 6.889002020459610324810867779024825374485943799577939744243573789438081092783335e-13
18 6 6 6.123511822468839413834379467950860904239494025971386298846952593279460381210213e-12
18 6 7 3.034948962219860502690150086605408653070701913261698798081815264483266837913143e-14
18 6 8 -4.246564221876636252417513426526534098444636232090163540202743844266813907349944e-13
18 6 9 5.563328209108080667888523005970124758283283419907946314335175469763640181494128e-13
18 6 10 -1.419677738870024573135529992724355176171035168307607884089316225276550203037406e-12
18 6 11 -6.67310784535241987208321667088846533873859746572339454194880280485166389944763e-15
18 6 12 8.265517557807597043491071959818904341247499075846364557015379511380084837294086e-14
18 6 13 -2.912290763596957899920492505387951557223437019848451697170142610622709229377181e-14
18 6 14 9.67098576273578600137182632845697602497537023371149134197751476388938992989446e-14
18 6 15 1.123314647815678410153763371234965483631927450813544303682882400539823444970637e-13
18 6 16 2.496758866318638668360547786674585537273138014155896720393231553419980641301251e-12
18 6 17 -5.0000904854792938722619035420683224060816371172613624824829114125663484412443e-12
18 6 18 2.680089680696031373639036365638106779303224934675548297808552240009788428579679e-12
18 6 19 4.729984990329239574170913051206834648502143335159807093633015916732443839517309e-12
18 6 20 -3.34557541466568180501463286270185833573428522706611195413147414573121223363397e-13
18 6 21 -1.433723637392951586913907773286914677350840216015522233032147034074047427026484e-12
18 6 22 -4.027466619824040608155939422077477229241704400485699647998008133471948265747665e-12
18 6 23 1.890567876597890513063590382654612780908872222172665116823617734440231392439866e-15
18 6 24 9.515064247441075120561529866214687891943473964243197397243738620451862508921505e-14
18 6 25 2.001065679178783198668077895639039007651993616555735050352246099011918283050322e-13
18 6 26 5.760186023494129448422591967684469331546861111254851452964232015447616090991801e-13
18 6 27 3.41781370706483165031518293523384782287673394483827998269686134956045526450096e-12
18 6 28 -2.358987529738747479006346383206100062116550885153870229879773515186173510373809e-12
18 6 29 2.682160720159700061867287126190901915594180632811580781508133273609950090221889e-13
18 6 30 1.468192675295362082337359129966286730180431090035385979491317809104616181881143e-12
18 6 31 6.60588382123017809742383707011286936589173082126512842531163641821705517414271e-15
18 6 32 -1.445137222949734105684703717791546778687659921223606392004962599614161368649419e-13
18 6 33 -3.727870571532600770576644329066849636500446054844124590786102780645923409129882e-13
18 7 7 3.079568906524277997237943636779275844394065209541158628836861778524447527946293e-13
18 7 8 -1.159614698298155313132529942364614503068992286329895590730835269861183414755802e-12
18 7 9 9.076206985959556661047228286988326504256499868625850398272600831922789216337112e-13
18 7 10 3.227576782066534264502928658372079909146046516529351239360399348576031994287202e-12
18 7 11 -4.861998700018912410781974645305385142357047361771296669597338041347843795583972e-14
18 7 12 1.081867659809291297181418033501507888489214497073667930007432468102736427799671e-13
18 7 13 1.099003016038732637234561856672030214526829311792488566418778271320784873466631e-13
18 7 14 4.222336401658739277085727242937106620111815266393376552994970229371847400703644e-14
18 7 15 -1.742168967849992262763141291854760041212769320654387899238957981445968254139324e-12
18 7 16 1.151784186400143331995285752626101353164627333738434337438737209499824962965323e-12
18 7 17 -2.02687782784085778368436287890508658003049650518017568981638986965547784165333e-12
18 7 18 1.317801445666600612210385942211158107482044910362382660582161396958596524737302e-12
18 7 19 2.186070937137626177785488869347481382076336738491118502946959277733073733910966e-12
18 7 20 -2.757570984206848663991170043689706933651781015088686543607090419399066212577852e-13
18 7 21 -9.091401498081738585496480165428969316814137504464857792961810287564661430759732e-13
18 7 22 -6.066312574961730501288062086111649407988563176561043302055378175754535637793649e-12
18 7 23 1.190167994664723482740982670428218734594858557860938953837106426517620919125046e-14
18 7 24 1.269292324240388473609116662086465632529993152884517469280730730600048777742498e-13
18 7 25 4.58032446818152830570526057293980646600231565778459667809554984803026763373293e-14
18 7 26 1.337047595654592575822720887017278138445331671180427677341817057709442527223616e-12
18 7 27 8.123612240230189266921853203092858207195992898721532680987105433147337850686931e-13
18 7 28 -8.567281888198776911924964642695774102511814296511304855344492515872861015190266e-13
18 7 29 -1.065559213893394339518487414753709377839760093004018382137358982234586965158409e-13
18 7 30 1.763394797587822646836326188255737449844039660473536122334734459814902320091996e-12
18 7 31 4.068660173908098605284599958683085003156633053735945991295523128969942031512685e-14
18 7 32 -2.056458749709015368554465394888492177459639321236884779896919007999366188281782e-13
18 7 33 -1.256315487552272833897234939691655690268617551696584194735175093607165628984701e-12
18 8 8 7.973977982657384768726408354637467860191499553218796828980864309793765819827359e-13
18 8 9 -1.809574647626758972856822128223164790993129616936837839764770070129442536682931e-12
18 8 10 -2.54340592704244255525634904930756821878350209183430113743738634823802256050642e-12
18 8 11 5.356516061415229975038105139085124710313498521543798034823408447904686559253095e-15
18 8 12 -1.77414912259291764417930500250123769709216137963159015863485530638689243553831e-13
18 8 13 2.315019902364239216464219407164447967398338926480706816078188850204000481581806e-13
18 8 14 -8.233909442808468820101678938981992694782001827697227910519067440311892867032009e-14
18 8 15 1.785545399402400889673694369673594121229119281794137167774538176004895949563844e-12
18 8 16 -2.441060049326936334263196937102615323725417041078261624267874159369534760503441e-12
18 8 17 4.727162754492095833619848713166067223493167646401865950781587738305250241965202e-12
18 8 18 -2.965256644207652923125910562878980968439847603396315560106616887513482428499459e-12
18 8 19 -5.295058789828354308103641370589115536962643488942741224789270127964645138463756e-12
18 8 20 2.87920211081688504953559242178917572691158638130197459121604386856706663521309e-13
18 8 21 2.484812891419526582157726915893851236676642777458270123641969176136810746466811e-12
18 8 22 6.290508053315920639830268169792982520118038797332362864538842751561033729549799e-12
18 8 23 1.774874564903604814300655495768200956096242883606995971867998926637740472119454e-14
18 8 24 -1.839317187974758275815740235222158802636819577144636161559701299464633413695988e-13
18 8 25 -5.812878624919788948272703137202352706140229623006352907442539462255340101626971e-13
18 8 26 -1.538789838363018719125781157937062548895308095802700660281276274289472220964052e-12
18 8 27 -3.002606201277733080749735305607043454465280284531362580848414113265067980336928e-12
18 8 28 2.654326412926155849759883249865421346092547551955651597997502660328849074616955e-12
18 8 29 -2.802519697032001415278153310864762824953044485715446326427798795903467414213583e-13
18 8 30 -2.629315397553517506317691854889232379803274055242711155772277737235181497761592e-12
18 8 31 -2.159344813343888547437653181280508875139177123814934000229333411393444343809056e-14
18 8 32 2.999906867467104432079624958186916275985630477674742557786772466486587580420872e-13
18 8 33 1.449935586185838659199500669868338728089344023313469131326019257019460433441318e-12
18 9 9 2.151803682671779794346883318527367867296896245372019105849048841766682874193692e-12
18 9 10 -2.406852703528683684037285528871882167675497512870428040595337213687353170485894e-12
18 9 11 -3.377904838025883325022785268131169124759163315204504451474281468310291291824431e-15
18 9 12 3.61891712617989017799094576542734684620795826479628880482862649087958677820453e-14
18 9 13 -4.674023983763556121539876930325282612517028323743078033201978111401894176320882e-13
18 9 14 3.845244236362717701723592809448111719494324766680389447378089739960596700247189e-13
18 9 15 6.15473757273748191658017488368208372888987320882555582319556478218192673142385e-13
18 9 16 -1.555067828097625548526719582188858623969161908481277093948315938378883400555781e-12
18 9 17 2.819690392636445112457845622374734540314056122032262574684669120146840443515666e-12
18 9 18 -1.402242080097572459821213979902448704225449325284992113905449861886102885842552e-12
18 9 19 -2.980118730751414038446435329386753455778325705778568367540142462192792105213039e-12
18 9 20 3.964754737182493481895403466947702619260329808696352002957267116040303825530907e-13
18 9 21 -2.16221487714891054935697086892774403011438239529194542430612449102769621542484e-14
18 9 22 4.839007805444770785055288374236040729028225320703702402500808463617500444610634e-12
18 9 23 -5.017541200325156955229177032572618826651762079069077239363601230784536898949865e-14
18 9 24 5.805576726621086052114337635716870400670530349074415582625024123913936976515343e-14
18 9 25 2.984245461087295748346261071362301128888451871668188811080294832517266993369401e-13
18 9 26 -4.890448658768042846704816643672563183213860041302015705401603141112586938905051e-13
18 9 27 -1.688712185784818070547521249857624953515064224989635048663759346556680849784103e-12
18 9 28 1.16764790460235766831644395116660572242368454296229609492277560937740145954833e-12
18 9 29 -3.779250092198348635036317249174107329310074020342674118776318289025497317807046e-13
18 9 30 1.644652845165676139670898000076795125825117828367763065867434569419176757739404e-13
18 9 31 5.238533800839604356755737124507579421578638140708678662522148535962389404393474e-14
18 9 32 -6.863501373449439330515400264594735211690876801118403843380350820571491016842005e-14
18 9 33 -2.489483398096496286866512324573030962370060206948574596089756923312118975909265e-13
18 10 10 2.794561560559613871454013615631529584765199557660156198103871817857773879561585e-12
18 10 11 -1.817264335423443132893353108729962290566047688303809693747954879405757843360815e-15
18 10 12 1.328199991660298858397891450966071572180866758577035985960009849771374056642836e-14
18 10 13 5.89504821718241924843048640759725189527494319160904502743392708821575481585713e-15
18 10 14 -5.280607242714066281607246309531644875718586325661523604772405501954989328438401e-13
18 10 15 -1.365965558091819334323536520583696666705416515829220428984733894529890738346661e-12
18 10 16 8.226402031411389461472182645665466060479692372218301759749561504198196828104435e-13
18 10 17 -1.518957922302842847264600961171626697587590017408642158920550385555199759630954e-12
18 10 18 7.94067604668505757869333512964075303398792686978247195548410222673428668716473e-13
18 10 19 1.594183307827110683648001249147500098149578243255361396683873795278567155672221e-12
18 10 20 -3.496006757558290151798108480075863367208576526726859330891196118998318237126514e-13
18 10 21 -6.749734417362716703123152772362840450615472642756188111524822030893039739620637e-13
18 10 22 -4.958483613399242163112542616007026665090108590827051156352845209318623838594754e-12
18 10 23 4.848985601406496264160959610607274404894538390797354254225244994301308280746759e-14
18 10 24 8.61434887193953768929087260960375312463853477194455079269994774933886255498634e-14
18 10 25 1.445915647659091951537088582021293197409335339702982578691629495093684806350787e-13
18 10 26 1.212258564660008121998478747656784461987820059198139649157542340791610658516754e-12
18 10 27 1.114090940778716569325630730725897983695383183811459845727093745078074180933209e-12
18 10 28 -8.207191478775589398150929480059003080063926467532146095343157153155418363198505e-13
18 10 29 3.748308246733466197215158192981087195935054776527014950741331224653709941873876e-13
18 10 30 8.017841296448575423598242740316240898841452857548667058066819195757859945204897e-13
18 10 31 -4.842596104746022214893506399991993717109973273034233002670002957605054410734049e-14
18 10 32 -1.39965116200532041382382642979162525528524541176510761521485873584091919928912e-13
18 10 33 -6.307735414986590561590864446103467984043582019236376548564972791583101677536045e-13
18 11 11 2.098864948918400218650316436420498000002750467670702267926773750423238535193083e-14
18 11 12 -1.005821338595396087809008354463709798120949059866863985841934319100965518335117e-13
18 11 13 1.191225106092900396241502462457060941057764145751770734696820072873138470681287e-13
18 11 14 3.402874821627151382890879045758468625776557813712874309467557175740595713709811e-14
18 11 15 -7.412658521261547729281884208041682730843913047966458044662065228679100164104775e-14
18 11 16 3.757395410556725512799304230900046492610729933038597661189536025556849695627593e-13
18 11 17 -5.981272532019795413398524472373393438353693917301591566984591982497242832960753e-13
18 11 18 3.354613541301454493473283852995083300217647300057207075755104428716895769736516e-13
18 11 19 6.788642512012596274190842090160463714986842884844507956537237449845689675967082e-13
18 11 20 -6.004094193596739241185621321937127567573447887912801975428108115605222623410566e-14
18 11 21 -2.303717243432718849103225117585650364246770168937598741907888494655541003824814e-13
18 11 22 -3.399183570857213696284217851837568967388122294552442022229631336488754640690966e-13
18 11 23 -1.513892379235595375376533819168812996718902487186040226991920758017990274513835e-14
18 11 24 1.18653855978606287490645984528439544703894513304832108076903194655425997071276e-13
18 11 25 -2.030926690184082468592761791918854618415130270927413224943126152058333323954894e-13
18 11 26 1.513151906551096506206264422295324103078106415774670531002207288441090977377443e-13
18 11 27 5.513691270540126821323973491648013814035303257094381162962821349875828454812949e-14
18 11 28 -9.094827843804428902984379768816209104018369500825233814007010356597944929111403e-14
18 11 29 1.988379502569410179633532445027732187879673028597973543698812484212568318564175e-14
18 11 30 5.59350638851793531976211546249837603299925518579896681935112805799683983263726e-14
18 11 31 -4.336651255212584002538591617631320187440174243452597334669964483668653934046637e-15
18 11 32 1.659809626210058619637265978918053610292812681902177761356311657792101111389266e-14
18 11 33 -2.975803595902481616313759210738523564162199454189277545151154733650890161760759e-13
18 12 12 6.426501650109923986150691051980042533753850399685704704937264924368690272684919e-14
18 12 13 -6.525682981627296176327598539443430042027037146001628427737212745182374801885996e-14
18 12 14 -5.016818449765485002964722845609170282888896781564608646135831857615153087353124e-13
18 12 15 4.619714784247301189701785991902603248773396900334668076217200879727231729992315e-13
18 12 16 1.444504592395862752007929485854302712943828986494261729251547772366526612357731e-13
18 12 17 2.281147349783017360677700821183374330056405778926802292135038809561765485363366e-13
18 12 18 -4.040299252786628693498803528944823022795303315094579966023527123215030523754976e-13
18 12 19 -4.748062411995343618567457739672686532549104845390501596171170254537581791602436e-13
18 12 20 1.73709638956999130655852638571246473286838120367261406438106271359260749752334e-13
18 12 21 2.635826713797179852334558175649208711400051978071570443169119169831396065326303e-13
18 12 22 4.612687713761560261623810319916256694044355057644707304507865961252805929740135e-13
18 12 23 -4.987429783822689395849934327753142331657227899359132043781948098252782782764687e-14
18 12 24 -3.657298330373297614911217164279225388170796479989471517515435168199321843421529e-15
18 12 25 3.277032475670460147080028981880444330666422286837847151080529604690242564532509e-14
18 12 26 -2.663171734654271202932271491111529441589701682506514891505773139858028344170723e-13
18 12 27 -9.640573031195770118984994109513710568992109011607449986900290655387209496655883e-13
18 12 28 8.926634130491493099402229533503979374396539637042300345651067301624464595828e-13
18 12 29 -2.753818552243968612783006281515553699210103279510420447882719021524143558301964e-13
18 12 30 -5.216918922397271241996876983828884608296115654711975397094491916081840984827196e-13
18 12 31 5.560649172660877807118382743026907338276797157698086060941924244301120119668793e-14
18 12 32 -2.697547687504591414756127127395550221180828571436879730859266961345494732715345e-15
18 12 33 7.126833136735937705438947040280859555014074949851581288298275301697917147771894e-13
18 13 13 1.021846631312895799668826290968138020563500022263142360151035629116838616205068e-13
18 13 14 -4.74337585702926016963493790073957416569072140732152719819379740939747210874569e-13
18 13 15 6.441236798199592513302208785973193160546510942207941261094740207298123434383075e-14
18 13 16 -2.485777696904807126744426455333647827337077246666307575831533976133151489653384e-13
18 13 17 -2.101171403163513032377588836515551427274930974083649667145001781084114005143606e-13
18 13 18 4.283029348859372627520394256726513886642204191237226843154792025466049594017877e-13
18 13 19 6.370983634678523167917845232341027646245631438911189026027043316432493779482401e-13
18 13 20 -1.314722005478329405919064433529468617034774476664921755070434257315696940029864e-13
18 13 21 -3.178328223681789667992776323619095220640205508838010928402041213318181921751304e-13
18 13 22 -5.67349412626639357396204085113045109703230800297320677548738823332876964144061e-13
18 13 23 2.872841978501151962096648229558299906285398402649133396370669149166973205270585e-15
18 13 24 6.882208661575938089659534387875509728183132410679726376953810294628229668277804e-14
18 13 25 -8.387915298602401892978085129219796829337738091080711919229013619716600668527549e-14
18 13 26 2.982622622760600786054213713474487875210349842196961397911130695390806816398866e-13
18 13 27 1.109907505512205588384138189546868318579995280334107313862140802633578594376899e-12
18 13 28 -1.04019313249665790703326776372037161300551522582355321075344658258932650003852e-12
18 13 29 2.735064732493793947996512179048154522968274754329318811373656978389182558012025e-13
18 13 30 5.467323712676730194990936962518462474617561326897554398072296771749051715881975e-13
18 13 31 -1.390281042867714876700421902877890159517407127869341037254066982191672691699527e-14
18 13 32 -7.931109018801612096917561389557056035906329564008559427312118756689793868808872e-14
18 13 33 -9.506618498716252068497457181439186338306076936485274810274768128941423142618661e-14
18 14 14 7.645739857339226445070912316966539941952761019997076538595648140053893380975689e-13
18 14 15 -1.367904978108738055873008192904392895247659033499778320865913280034345458339805e-12
18 14 16 1.710479442327683175988194710457841460599852221505280494930505848410593505887988e-13
18 14 17 -4.306728867162076035606803216479371959372771770525122218607711451264811302503483e-13
18 14 18 4.565899057632854295146289413445027667771686722609170760065233794012227375770138e-14
18 14 19 5.568395834403549246035501180367133103626992222389859273775179418086576185913524e-13
18 14 20 1.872327393061353940419308066360808379544108615329665898204744892470627273530736e-14
18 14 21 -7.776125217138807697729176484596155275001531371421383086089701212166084157419181e-14
18 14 22 -3.722769598239433467370087383464048222127539068096615092583227493218444108413847e-13
18 14 23 -1.18879682363243619037343330126428184430907797391097775967715930373422104445793e-14
18 14 24 -9.904422392342508357290227920969388950658124128236093153947803118217573308659812e-14
18 14 25 -2.88490403184637612561136156138321756265647868671305629798368121681056453734053e-14
18 14 26 9.440151054530184976875650824453249747930750039370628263497417561218918981033363e-13
18 14 27 3.84083828302380159529354150307700645932236435208839882058795421263721130476027e-13
18 14 28 -8.920998992515997857953186434028702489847746704399940319581652589707886303411708e-14
18 14 29 2.401474066229432769158932238656095340391306577969706520533997360874776019337366e-15
18 14 30 -7.16448106318195197575190811596313168862071459855443736888324657257786888048554e-14
18 14 31 9.12236300265440101040173295008720079240620140559954103328726665509393740280734e-15
18 14 32 1.271898710447040580915569428938272071024682186568643904158783293450142137312553e-13
18 14 33 -1.794397269911366803412405199573110429908935931343178144422935570239252802899659e-12
18 15 15 3.833598349768572876242718016206005531403472290288752367890935629105001092637105e-13
18 15 16 -2.449213304660619237459872805770773703117001275142247504994796817730623600750741e-13
18 15 17 5.840491249906094017855489567048843911214260931329056844738416685164567768879697e-13
18 15 18 -2.081823243965736236553094213310663050612440059781655892156798071058306544723257e-13
18 15 19 -7.330903895801470603717838639327630943645976151434214792778540088449701746774169e-13
18 15 20 -1.430674651323221868823046121414629150454725080199370892791786426544341920257505e-14
18 15 21 1.495752249742475321176746999096838534854031560211183489487240279373551803970668e-13
18 15 22 4.248579779791725229559672498225212795983263462553205220865333428943374102272648e-13
18 15 23 1.797976697150926918351770253590750267736969176073018477916353903529878894275496e-14
18 15 24 -2.539170181274093712827298799784489423793530087487029778816515765499334764796445e-14
18 15 25 2.278030244489138497674774603464749992492976042387464088681219847560736572483802e-14
18 15 26 -3.954038904944908172629985412531620896368075455738065257114920422296840753608663e-13
18 15 27 -5.254815031285977506370335245872219457359583879788868692078836298675558187865022e-13
18 15 28 2.781448631232980812322455787631060270672220755613809711518319114625792033719842e-13
18 15 29 -1.553323211213204312767924152685547164263201346713054375239340082471678463477975e-14
18 15 30 -1.412978906128685770710456628507242575202437324926225835508673665596956836023927e-14
18 15 31 -1.440484382839757346414318185443067535093743660532724759584985206541842746511187e-14
18 15 32 -3.797683321222899821624096617603118183096939974430775217349661329979454317131168e-15
18 15 33 4.811332921303293032244563461186639141014685833578847067927056009293055842053836e-13
18 16 16 5.962677960502841233470494316302350719014357084922494363608896210230322337431012e-12
18 16 17 -8.888679713240465591350512837997684696730308207098700165795500676264264439455952e-12
18 16 18 4.253369211010830131689504933029908829787974658490844665354597205404224099736227e-12
18 16 19 8.535944981082183769791614211066129950964862847509211711255002884003615607530319e-12
18 16 20 -7.314368173983007309517926739216273517408249989090326449707816347479473028566826e-13
18 16 21 -2.383659111681469186512980946922793280999768168189775999902706952400027032802931e-12
18 16 22 -4.045434827421392993303895451628429182704226559928491631078162690991482559224374e-12
18 16 23 3.30961440808119555335995053912936103725882073129832241044273861282991722925776e-14
18 16 24 2.163692867838680472740517856449161918692678611576098365169424798854898414959277e-13
18 16 25 2.600413218989558680013332542830522624443417030140356954629847039949583421872526e-13
18 16 26 4.131593124501850140518320267234573053982363850134223434573157934769757427622761e-13
18 16 27 2.528792248832681460144325750644027329309830057548157535029333277661821780682035e-12
18 16 28 -1.787533863897588047442098083623010898531265044759193526461035626443182580796046e-12
18 16 29 3.27510676441777016400762848542111497801678400458644047367395388344020042917892e-13
18 16 30 6.732545016186222518297569407470676918264315343598708548369709368647252467630165e-13
18 16 31 -1.194220582838453046172572845817185776453611045860663809288159922383559112166088e-14
18 16 32 -5.702361248227685476816375887463643074951666724990785350827075819134882036878259e-14
18 16 33 -3.03180474406665817234349013559981716831561127210583900168254288356130893666123e-14
18 17 17 1.946964536345228836567351919097941329646066583723792005457148532142589667220768e-12
18 17 18 -1.739727774830010802139289039788110259859242919375601690480993923390097792727112e-12
18 17 19 -3.047131876837696274780113134851210160883647517293349834206478708756419553488101e-12
18 17 20 4.961420575938072765867822985774886543167653226144277688048947282026693363173354e-13
18 17 21 1.138172041082245595210000063839568193314632397169188189391328301814450617899234e-12
18 17 22 2.087847022607306957888189404011234454524377297759665187526073861174640814331407e-12
18 17 23 -5.60143461879608045274678684504610414204283275078380852189335994808731598448817e-14
18 17 24 -1.011701732591160840746291717030325090666694755801404200556841548434229505800301e-13
18 17 25 -1.854451169644475374415930203144754405067686002243382631231844805765668023558585e-13
18 17 26 -3.087064437327866905733936160766863575137148565853418736417252309319186850862727e-13
18 17 27 -4.227980949613257139407277292471393656151469809046515030435164839059798628751321e-12
18 17 28 3.496449628261164815881179710124465196918899752003077470800228427519821210156612e-12
18 17 29 -9.253387656920373209830231983731551539740219008437836130463910905012038714562368e-13
18 17 30 -1.627470807846316310554660923948927601375720128521282772575250091904294141498884e-12
18 17 31 8.831947782690631105066132705684322948056252689075950986374258256384505726897345e-14
18 17 32 1.767683136028773809417208249092067401226159294131108698877806537178831640854447e-13
18 17 33 3.355540130546931926956170843798062027472261393116925997493858502651202189772512e-13
18 18 18 1.154337111220309309342529650078042647101542402268562511836151707535322761833354e-12
18 18 19 6.929593523497254739641602213893327498573885558689673098286734289573549059042865e-14
18 18 20 -7.176566918352445054910551136025088365570233124351022395382054072391894091638041e-13
18 18 21 -7.161541921275966810542694972052138168038450975603442120488386466967058621989222e-13
18 18 22 -2.094377971680303624973454917895113471791182281174516860304849545133816277680319e-13
18 18 23 8.977297194590748122960661995296346193602150811858777787068061692820131017228383e-14
18 18 24 1.917966617146929817130582511086177851398516867708007960399624020575962505703288e-13
18 18 25 1.76886087195148938199780675865536515799479614982684025639700696054889245989079e-13
18 18 26 2.261300560966817632141787515319960847723082580431587889156481894810774584442298e-13
18 18 27 5.444323682206974472453992877576154773800850471326070231109666730406813515854492e-14
18 18 28 -1.173006070397493865861775875209674991903320696593685153082644848479879077890667e-12
18 18 29 7.18613698890841690215969260362363260689853482610649654944519482004589491720387e-13
18 18 30 1.358950299453321763807749262978621032106827412428379639133370640348967864735255e-12
18 18 31 -8.917646827451427531638591143751181188297230487477706968020355121051809029735995e-14
18 18 32 -2.719957250470779182095972377338099249356771148767231791879993063973930217417583e-13
18 18 33 -5.337657759021236520011921077610545347323966468465360941691910388292673189792209e-13
18 19 19 3.698662911119752077243458276094816521034075984262315568619377397741523507102591e-13
18 19 20 -1.467439453700668523603093034170195008714554190671614710971762153393612157793214e-14
18 19 21 -2.075561283003788143133291091946511953005777562355906097417655515561778636075975e-13
18 19 22 -4.943117589322424233628093768768143828517717195342791830367113026545467972474135e-13
18 19 23 -5.124275883173783668140883949300844808020198659686785509124383631484920343959501e-15
18 19 24 4.552638606493634878133024039147923681922321519362629437889026042045341125516953e-14
18 19 25 2.771863279162618916548185795541145028840626094504197180239044144681903288995204e-14
18 19 26 1.297151763360167269223824253197545723434556367197144896055229667856334827272601e-13
18 19 27 -6.072903438478181074230947622183079314840146780438056527824512139650559135307256e-13
18 19 28 3.381168428529081637805119136942245742279978762472527935120572878059478917372901e-13
18 19 29 -3.6639010640575398778672745529247382533035859981858160550744643871724024482401e-14
18 19 30 -4.777885850158486495952214687259124929315365792525615699614954068102821417801334e-14
18 19 31 6.074085436556126309780373627042545409655783200134924592264134939301252060231753e-15
18 19 32 -1.383807079049776007345110953039773046011088905791814402843634389108375937879695e-14
18 19 33 -7.406695946099463174327936267654190971449309980840610250510053173285903695439222e-14
18 20 20 1.585139032560161135798537138502326293228101652736200999739316808567692507351122e-13
18 20 21 -7.502067637537949600843081208534366660673702686081241181118226807440749025991286e-14
18 20 22 -4.108954197439148752965937945506426604038690181564636263269466340064925268890831e-13
18 20 23 -2.741375462484774506254764829808642997549642014626998717179730054120191744535374e-14
18 20 24 -3.322401426114764264630569895055856597847941090023447059101008471970562523437133e-14
18 20 25 4.169027305897833144823685986779505366031759345840288530198280223730561412116357e-14
18 20 26 1.299765931107671317715117924999633538793772735184339580018324000893741955685426e-13
18 20 27 3.092257233731061743898844880462659808785517353867404514853183964187805912564252e-13
18 20 28 -2.753890122541419476009842993691832614103014546882597485430229335600358788343774e-13
18 20 29 -1.158572544939456697652086263219572287914312066000549384248914249670457944860287e-13
18 20 30 3.576220619249634539324229848775558058772037523790683995973863928474380174507159e-13
18 20 31 2.78861791637420347732286300673021923023076877216425693640739115148911354014716e-14
18 20 32 -1.006550207028847311276745133824908246951784839109656008742701354468374896099359e-14
18 20 33 -2.136683201753395085603325417366203039936227796396814778125990960342952656110511e-13
18 21 21 1.342509072440091427132218924543721052073524810618975098648226310618920942032132e-13
18 21 22 2.878388245853263941931678023324275772624636287508791915977177318970981162814157e-13
18 21 23 5.672578446046756987111450516208189158399904608286162362562918463049730550776001e-16
18 21 24 -2.890178468573835490900121190589648913824621719450684227052831932584656476292269e-14
18 21 25 -5.059195330545072265983264075920178870786700667746525526197154693412179761109111e-14
18 21 26 -1.417023311712493145062246372453502877936532256906458277337894956266936633624948e-13
18 21 27 -1.566046732316182802733098720441691957601669028468264004262375093855933491666992e-14
18 21 28 5.302627505641678083745278046621891118363754958926730321041641120215044468529994e-14
18 21 29 -2.985535970056668452141857381958221545829285975454229555810909343728838573550605e-15
18 21 30 -3.397997244918661654331446406780817934060470260162927318447725841047083139331172e-13
18 21 31 -1.946516148828539984405663975335671229996431422628902774640820959700113837224362e-15
18 21 32 6.108368808525043875286697963256829388283286976766103464511837586836525392047265e-14
18 21 33 2.806540561374520408654183222445104363143814419075445023926354770901523114426866e-13
18 22 22 6.688385635904943020480637373621764438329341699440715441513847658703592304195679e-13
18 22 23 -9.170851319532075872367794666905150256700487733806165993316635864283150758368011e-15
18 22 24 2.202057999169817610760153811067025804602502482967392834638646093325926903156476e-14
18 22 25 -1.803139438691368106721420146164479446797605548267061886597532300512786300921716e-14
18 22 26 -1.570673864950184491116786631922430907608339635058080378317288268258065283851365e-13
18 22 27 -9.195261157310577454625859081693717109646999666459700229987740328255384410515161e-13
18 22 28 6.995100234007388149076043177843711564419980257576152746552661253554695051439124e-13
18 22 29 -1.563211896063102600342931133750344457324554115620194635483539143141028899444075e-13
18 22 30 -3.833260995188551440678076213072823940738232929050530062795360612947140201733682e-13
18 22 31 1.888904320111049240661728940550633365728337386547921639068157695301191631457926e-14
18 22 32 3.35442987074329830340041035896063918186801960961344336639164052548493150123237e-14
18 22 33 1.433690710790806310478241471351762144338949918321451999776416706721013259383297e-13
18 23 23 3.511834383794884696469086762208367481661781386774916030726934308602950163702482e-14
18 23 24 -6.693531567719167921175505059069669794815939008219376435076537446296770586214194e-14
18 23 25 5.349719214162634605439096895740521789096631841476088732222641378027258523560877e-14
18 23 26 -4.74590123085326721342098769464318150177478343589347841893171008712604774704573e-14
18 23 27 -4.550168745091785851046372577757978128236075186674488943739613072192583422126051e-14
18 23 28 3.480587540041498926561050551293215021903292768203576331561919170095155150776356e-14
18 23 29 -1.871314791024670246076133281790418722719543444224960594909417084511322768107451e-14
18 23 30 8.178531033848041521218546949484291698507288739681581610478472360550602593634398e-15
18 23 31 -3.250859450457867119820488966473947958320106098193011512752270140116922775080526e-14
18 23 32 3.826432710218534371600885906684274283245155345548640777898618292331140707480347e-14
18 23 33 1.301155174700499156815818639213696390213308032200136586093981449124523445203359e-13
18 24 24 3.353218056552470433644435200541021068590829345153999727301098108754266167126947e-14
18 24 25 -3.782589387996089894850469823966732791317790514230034367304859292585783138846834e-15
18 24 26 -2.223769879428657334260487342185296941561713083284983620138418550654130971572837e-14
18 24 27 -1.246600918885383944941651692331246467759784543367893515788132997111465640557841e-13
18 24 28 9.55642639960572137067976874281432050975060195013308350823435884127772606778669e-14
18 24 29 -2.247119108233101935789600068016672815967093725107342234317431605438044609185555e-14
18 24 30 -4.271886017198757867297429904428572565965115339695510493332805921804091522268366e-14
18 24 31 1.392869459008747236586842179560402396881327945453050055888539545195372969765906e-15
18 24 32 -2.789105509133354690953123097962701349483137962766920815221742126065632793009127e-14
18 24 33 7.054606911647598070243288797547920743202805191481998146275193058678210585270217e-14
18 25 25 4.706144977841710626494794169134013665667421820422911179375776975376000165195502e-14
18 25 26 -8.569301948722973053227329130540361280780724927562772728714467996923864794637649e-14
18 25 27 9.033360742450911964579979799868587604890941651798935304651668641926910948833667e-14
18 25 28 -5.033907627043235065555144857515235402553773706243118246273120972834929612698106e-14
18 25 29 1.020778051997929506549052012438304966936630478872977587744431329546124289101461e-14
18 25 30 -3.765332878577790121734884306931085696444743770922104068305114496395735277951512e-15
18 25 31 1.631842643605704929994203950996145010732838723687093162509632609273922742954937e-15
18 25 32 -2.13305599184154792125564151050911218294735256037457486096483157584278519958589e-14
18 25 33 2.534882052288786325436520118492707860985553560082133787361902905420118226089897e-13
18 26 26 6.822793496920938167947995765369194155926750787889936004521076893213926134793752e-14
18 26 27 3.428609114310237197639229189714166877940478614097535705870802282314968495335617e-13
18 26 28 -2.654271232736521240951353774474638906666629558689441695660200374917467581425485e-13
18 26 29 6.290264636001028544989572027126852664858253188594403744052290800528807451957418e-14
18 26 30 1.231016963700012359823251823090910459361693433539071559045919452024657120803317e-13
18 26 31 -4.560875496273803136969414349266890472844338869948153940497183183718556202872528e-15
18 26 32 -1.119630711911428125859646910509352061342222168883865163215477107735037764607507e-14
18 26 33 -2.102292085347728281405720292286031546092565693651131302434204145716897256298314e-13
18 27 27 6.888021844615225623636425292309820343721244318539011498741521495006632652189918e-13
18 27 28 -5.732641956787242957385010277464374767662042704091601109700747342775715883847051e-13
18 27 29 1.479238801401472940900355774837285963535638548473977433858516505474170718598601e-13
18 27 30 2.96495924283411287182085872053604554110765062124603013517230795827305032559932e-13
18 27 31 -1.201514697682513875153464657357562833672345106841750639894742329998442984215165e-14
18 27 32 -3.406853584107498257333045280212110940636112875200037028640781209473102946874648e-14
18 27 33 -1.032285639943818561718351713670817601508324265060178673089199851921058954638661e-13
18 28 28 5.976013419770122755361348360718630760473821902181826046478208746455690330583022e-14
18 28 29 -2.267303381187997714739203352029908526911386043606802243641333670751891889882115e-14
18 28 30 -8.946159453115160999625408199077104041860857696437364409004036761461220497186442e-14
18 28 31 1.957745429553679682500681981812195115695612733182838439137589342700876838189214e-15
18 28 32 1.496146055534912989909276359379869288314600457844397561758599444334998206126638e-14
18 28 33 3.863946813849802945959389100279420425030981960982419565600098117949907193523742e-14
18 29 29 1.808326647863520225869168302440100804137799692347000420246811971030575867762179e-14
18 29 30 -4.31739203377714575113873047842771541438793662284618493302358493412955495162631e-14
18 29 31 -4.334015905280466278202114507610737258455742139816779422713973614174151885420536e-15
18 29 32 6.083689352146085696980668660404497169471918792677622206606234446475071685617243e-15
18 29 33 2.743030433989081340951288400637169060706346797635417660466149791450715012958908e-14
18 30 30 2.186767977875903873640348247423419099978189632683632200612592710511575020022448e-14
18 30 31 1.999498679469904248855765955845128100277695062427305602523311839943427914624074e-17
18 30 32 -5.289720232486447966427936128932690158038567029175328081725501917001168703616869e-15
18 30 33 -7.391582500117616890336357421876299031256563641610275821006164125065464396648846e-15
18 31 31 7.073488975017580683028425805041846141690409012352250647289435533679703998430107e-16
18 31 32 -3.339546344398355209907302324040643977797906509480057600043349415507055704328259e-15
18 31 33 2.026086867982822493038448978543179910577226405555222135414876433802000578294913e-14
18 32 32 1.367406670745339873416950627543572654342155946501853400838451901382190509947691e-15
18 32 33 -3.937686830996123682172821848904307691210039865447662782969010048616335455100552e-14
18 33 33 1.158590747671664759245930642747973686093083132207873140258292040517694679713845e-15
19 0 0 1.758840882608036969734502095172314047143873717558572192490889020082435789004359e-10
19 0 1 -2.752739977732956732089370397512046483104373303641589591616344442357958247978697e-10
19 0 2 1.634045768392550471554757407554391609680820823205577453519560489943752512781587e-10
19 0 3 3.076017375881972089531443851642194075897050660902151915265508582537102946503569e-10
19 0 4 -4.569008741373717395330758280407676681479000065815750919076673280265864195468629e-11
19 0 5 -1.233297074596328976241492724173394968488214685796374711046000010448204942537093e-10
19 0 6 -2.080387572672227062864631744431758726643020021698811121155220652674573958746781e-10
19 0 7 5.937217242313280586103091815730267169924759649398535435895252559863691204941034e-12
19 0 8 2.141105203929159185016987214698331466238805065980834022283618945673346112443778e-11
19 0 9 2.857381386865596188632982323665862029141832500344625186929040138903330807038457e-11
19 0 10 4.63772597602155643482465738994221483156008025677420119038050945138769454471956e-11
19 0 11 -2.820896444321507734289807246389995737595267396549784325616465210026657016840145e-13
19 0 12 -1.403744474790060588933423328575321513049589035956158699903820024082544929726314e-12
19 0 13 -2.048317838903330312086404894095502630043353356705724204579497074241210515569624e-12
19 0 14 -3.444542749083555751700806168967938309976902094374212255205948889195943323105328e-12
19 0 15 -3.998884476631294207230482449807133052068471955847593432805477702515700338833135e-12
19 0 16 -5.395247696177681524753971512374112461850213702477659936079706365935474528090404e-12
19 0 17 1.891961498144054137277031872128632148289955258196484628069879075214238184581842e-11
19 0 18 -1.540862106863510466553881865978658086171885861585939032299221923435436422588163e-11
19 0 19 -2.636758831927165558011637369684956896991455618209545614169619607372743353810952e-11
19 0 20 4.20938480390901099629410125666191963021003380714961184621336309770060585385145e-12
19 0 21 1.098811046007738635730699476659287577625922624071358888211317912322372723506997e-11
19 0 22 2.134771845454432154599090808975919402078037617607471149023532595715335012406542e-11
19 0 23 -2.859169621391500042159847631149482193511590795927451633228542601467623866217784e-13
19 0 24 -1.369721396167900115377658553953049973020446320015877460092829603231576895215712e-12
19 0 25 -2.074828231684993872123967958314444602744137327028822377252744810892224470576475e-12
19 0 26 -3.77514718922607446651391090919101603965468013599538095513176148710592688816758e-12
19 0 27 -1.776414961058294745321187435699681463145400493227174104444654237500476077738089e-11
19 0 28 1.625132124182575057879273767735605910580764423578510869716321684747205555830967e-11
19 0 29 -4.413573100603607674203487418489284870871675952637310573630814963692942224566489e-12
19 0 30 -9.695912517055446314898487775354333608437664242137609460002745160047604890678666e-12
19 0 31 2.916613681537912951273941149291655738420310841587588728100391364108286034776111e-13
19 0 32 1.389125254491740651178062317094353954751939768798452334956628659594609878202247e-12
19 0 33 2.669138311540333988252287013977336912004088734518107463778702381818114580852056e-12
19 1 1 1.257446736831907211117146640443348737210567972411209524053949796747072660202576e-11
19 1 2 -1.530328947458031439035636578036248967403475339182359923760589725546439716626809e-11
19 1 3 -3.871951118390415593553948509961359076314302672199794538581803822638052991250366e-11
19 1 4 6.681077486047205352349458967136393708421803067531718447592698481045100156417904e-12
19 1 5 2.553144148191214289599004338119783649554076758648980734080158956213134410259066e-11
19 1 6 5.989248261034582688687167333641139218404182799719601342936845081177411590233527e-11
19 1 7 -1.208180758351204196908509766279308027930058628438790999222317001177452416258402e-12
19 1 8 -6.35551891335446925083047406458230631190647392469526521911121851262354524371774e-12
19 1 9 -9.10173774917987359821694520537822712463801749760525944202523125234291626234975e-12
19 1 10 -1.95138707903813242947348800737781260665753851576717323674103768841259351788818e-11
19 1 11 6.981663651248848492624911781888416985472525458017972570995026733013319932495591e-14
19 1 12 5.885769898984795562062869663767776749340098904263354442080048680741636555935113e-13
19 1 13 9.177863587768154053017550590821151685690854326488929221782103218711274871362016e-13
19 1 14 1.923500589393284725575844278425067848121247909421943138313127375118399588592529e-12
19 1 15 2.319915010506173314508546543710062417511586929526525089562967539831117736472946e-12
19 1 16 -1.527981948625237978461750231496748028670037600798365417142724311699172769193705e-11
19 1 17 2.461529391542931389796400747470980469935026685509964574370311734790125577116557e-11
19 1 18 -1.275234504921654302190666054966571932947153577064619128297258323449309871860959e-11
19 1 19 -2.493965789396125204610527462260155852648031710639714988091721540330403080598809e-11
19 1 20 2.880203804890283854823853311582607491707361145764861420074514872025529238582781e-12
19 1 21 7.245413797442525522640412900419761275745405452892382568999778547508230489692918e-12
19 1 22 1.114934713853744724247366905242115090608567116731384187808566201429673713541229e-11
19 1 23 -2.521230253837607241683397220056962977657580732881989029941691009677535413205475e-13
19 1 24 -7.369928957490322646200144050287039501229843915503172781907047623595807738867693e-13
19 1 25 -8.022140089904182807786707523200873882582300131049574678329324633091883520712057e-13
19 1 26 -9.732113730707377379845414281262982380415762438949756663556201496140138968364317e-13
19 1 27 -5.527018855756338302751073574017213189759819919178419266177469632075984158276761e-12
19 1 28 4.286403287496429597059229820372873903640199569409200424168757820537067514859852e-12
19 1 29 -1.334576590692836451204162538804389219521161558316210401527339024036116960320745e-12
19 1 30 -1.439308615058274922669264109496196150855173638231875643581748719816122148320941e-12
19 1 31 1.604865589709733513009243499452835476612848806959310881148426675585564813728917e-13
19 1 32 1.560506782874714655005984636405318784404043904205294761092102711596841019814458e-13
19 1 33 -1.124672088486100470246379084349157769775426647913588674429335719786290150696263e-13
19 2 2 3.573691936224814379953079197833756888670531404593797561857967043277735178618721e-12
19 2 3 -3.56372865195752675794330662300970900728373036647314605123499501355276399896298e-12
19 2 4 -2.684077781879132955391174814051024095605845631997407405982236112006117055651295e-12
19 2 5 -7.47225618380102777769495382151640551911316558784048940070280564857670849466269e-13
19 2 6 1.005876791267706646554914793891870415796336520322806739326164664667363419564438e-11
19 2 7 6.214672888961971636174084003826139314020492934062800429375217487790366325258458e-13
19 2 8 1.033263995191662171031757688441405114907929020278145639417559535251514751478641e-12
19 2 9 6.967157850920588468648550890717019003900663726028041752706813302242579617325862e-13
19 2 10 -2.802021233818856308358368753870247188837921964107456483140078441593423571458647e-12
19 2 11 -4.364827172375490875410993078210277515682852434759637964697010545132250423336286e-14
19 2 12 -1.533627718314645289231419725584286841716264328919516418730519639578843545109408e-13
19 2 13 -1.474860998319766323137363990017202601353514339705081758286318180956445163549381e-13
19 2 14 -4.301604891643535480452820311063179579826896910026087921274878327258098194464454e-14
19 2 15 6.8689747055381802678212888603999603119484319278404211314796209525778380483859e-13
19 2 16 -8.721889982933668903964928173515140867096679874108541451058229033529152863109911e-13
19 2 17 2.656885259888337369214553312416818105858673944002151377001678496118150778850917e-12
19 2 18 -1.395905762984418103303819676579210226185970981385011721929000530463639084207e-12
19 2 19 -2.328789893753061060111679548396509111333688980870890915544676819263921367269098e-12
19 2 20 1.900829468804391744347470284822160373475634644569400241693956828516835295773477e-13
19 2 21 5.399958515726926250713065432694262356654016928082559784008410831482857101935896e-13
19 2 22 1.946258187386829885531595329461245013127038051774376508309846967357176464913373e-12
19 2 23 1.592735007709264169382413578852768926254219103007452332570308475290339417013017e-14
19 2 24 -3.134715722140844034580332282591402103887270584684880240012029762180026428333974e-14
19 2 25 -8.551196082759740111738140696863493028286128995192229325322441856495394866932928e-14
19 2 26 -3.089534341442788363195432316205571335713786500607031738765678143020549879567946e-13
19 2 27 -5.032900617315542658349478151102846291097205215649498526747782141709989517034977e-12
19 2 28 3.525320703294610287691434936828770398928389933179475579188178601302274328812466e-12
19 2 29 -7.068706863158563631140890344351140780548813631414997722184618688871850237907757e-13
19 2 30 -1.656470496402364931315613920706273302378394745348277811181224902762929361258802e-12
19 2 31 2.082035180714325553270461003204795859399384885038566613249338043311939912001821e-14
19 2 32 1.925362047502497110193051783527210839359173903237725983043164981036033471623879e-13
19 2 33 4.884021879431097275020447060859547299152063866722715586237270313404970308295096e-13
19 3 3 7.118321691959221793162458746684682376914895793992068366722466969395773049222905e-12
19 3 4 1.294359347179090136455075691030514357705126145169861820622317756781162296377595e-14
19 3 5 -5.861684608841322825726363881154211301418330693094495913344312715099874285616272e-12
19 3 6 -1.925680640286009943899062741714904065679479732496969171216427327014206715517315e-11
19 3 7 -1.501480891961656234025861562671755842698295879794375606092193365534758439078102e-14
19 3 8 1.850955409788837683205069736007752180419006939907601447420251955125466482205926e-12
19 3 9 2.281342121582309864741297425861479265264163967520621289104211577478093162660893e-12
19 3 10 7.081227337395619594319737937692571758189965838815199067571059857680459464406306e-12
19 3 11 3.57181432969069766324551640421359938265894828432116019848582268185346564824591e-15
19 3 12 -2.028774773819501755795933019530165690484557444946417317248196444160623981037247e-13
19 3 13 -2.737842394650167524177162649189163644810326784867062922688676359233425185191062e-13
19 3 14 -7.550068388088075587496506618524473804765903686699319417546242399858191719070493e-13
19 3 15 -1.134554514562850084310514999971289655402822454405963312520660984374263108727354e-12
19 3 16 -5.807320286677049294312450129357782457541646359047167702238029753212236243155906e-13
19 3 17 -7.788777315889379069594579728313285409031921978383871213362411473740753428114028e-12
19 3 18 6.828773673291881172894620556330300248318136445200357673175902946905364982318358e-12
19 3 19 1.365043816844619720960232700052816249333821237461477990323762229393572954946271e-11
19 3 20 -2.147612062345843327971094353322789295728042801543216849803415583685490085810328e-12
19 3 21 -5.034790178790993941086146296952275777053049016172245264372097587330769225391294e-12
19 3 22 -8.152424372442639949830447762141046346092312999308797287545344373615998323347738e-12
19 3 23 2.260516010717346762298685049251129001590003575162156037250956159848575916790522e-13
19 3 24 5.792002020367637335637496846565146505379542048071103427465347228314596394312992e-13
19 3 25 6.969939140770943507633617635516568230066381323498825929434013411474340809444103e-13
19 3 26 1.258056667204072965140263593312306873876867038434147416307039950649540951937537e-12
19 3 27 8.672328135889423773810443399157749813397363465896337953028501743940479908677966e-12
19 3 28 -7.306512601579194760592963457926139400013629234303442490625135353291529514159263e-12
19 3 29 2.262341295595209810221846913916605730025924049205577820502602381996265494909145e-12
19 3 30 3.069490482732200029479948443458520918396499509572817091466697688682695085424939e-12
19 3 31 -2.369941986732467423998008167752151386627285748156878434720422061140764637669064e-13
19 3 32 -3.662650807464723189638161919045636059851571873164618388155583220020281153796861e-13
19 3 33 -7.49838578692959037557715114314840837022898391593215666350832245387987591281617e-13
19 4 4 3.754819025861932856947019442441428916406795288596807060021359416438752408299753e-13
19 4 5 -7.151306687677957544564056744420550576476800984877966614050135229727375763895636e-14
19 4 6 8.137740355527623717069878027297077483846569327965291831975634639829153857131464e-13
19 4 7 -1.837458948845323696941914254694372315745075071419728197688070637749297746237109e-13
19 4 8 -2.777501461339611129199545905262839835093661085793926774176505044014135683203234e-13
19 4 9 5.992692124319689051277588998835928302498827650312199531830433521772862016994545e-14
19 4 10 2.700196625929007833621652659001647137423260666926054867428382725314972040727392e-14
19 4 11 2.155199988378958949065816675341563887077829885348556757271158049903530636570446e-14
19 4 12 4.453788644462251012314656631024664691498484796118370899301116230442967292814028e-14
19 4 13 5.735412765586905899884034385488539562462649469014604701985243217042367618116979e-14
19 4 14 8.85324413652860939163480740413231559714034431719437476925057068390949287656795e-14
19 4 15 -2.467903147116201425067803640410591913248809640359029031088916301684898834104055e-14
19 4 16 1.287411876089959326672895634584061149679927156047349460271253146728429148628371e-12
19 4 17 -1.433737283209082209192581970304438058937944908493730420351486820500286902461376e-12
19 4 18 -7.80038389298325047361052445135745123083961198953779407742261232883602349693053e-13
19 4 19 8.288566727473498305625662426714569582701990620095723590088733938486400552894474e-13
19 4 20 6.725680348219392058690199540091279637905906307792021278542206088609958404004711e-13
19 4 21 6.682663598994383093138817425445569663759728974596532188617467951498255509040379e-13
19 4 22 -9.615690176784261148462461657308662512418293357774988135969076261243073275135804e-13
19 4 23 -6.885240441726682936591803145744990856988721453232368447470189301029429638137816e-14
19 4 24 -1.982066123979901589461272819007292418974185406165872369829045249116986156872404e-13
19 4 25 -2.391758917377694621506199674617329257745487098196896387729234392463170210687654e-13
19 4 26 -2.162049427487891666153316998797983371723619529077200433852099326048046930003136e-13
19 4 27 -2.712385229949377309127942430902593627334405449748074913346157364862512997947324e-13
19 4 28 1.146518161217899418247717251939094911820522079092359017067391800797342254617082e-12
19 4 29 -6.153435386647952853137332008915923744980856714169639768438341061413385622530803e-13
19 4 30 -1.034396383677287864220255514079344579006330143972776883519101157432424500153961e-12
19 4 31 5.448897315576815114568053690639001687960022669085438072845616078249553068501405e-14
19 4 32 2.121127657344636790055014714404351914838303254601837301399414069810680404456191e-13
19 4 33 5.246810491218115558023083877494413808121860189837769675313890974445260326625205e-13
19 5 5 1.767938148984045403374230235831428242289895562600052399116687070896011292715305e-12
19 5 6 -9.60217483100744013301413458050385852759889366435413628776044398307988710127597e-13
19 5 7 -2.637266391540138723629657455203911555320154625647249323715282821089063642661673e-16
19 5 8 -1.054520937826916836905018063904452193338639702773083799076645636414414136981224e-12
19 5 9 -1.566432863565613639091254243438523613648250249050655197617449321427972135328634e-12
19 5 10 -1.395280944791962453405616102567932410790397852573243924281507296499419471469025e-12
19 5 11 -9.941055894168733629843850623997004966929660608750687892437652855869270821439182e-16
19 5 12 1.284152361420176264691509044399127067624973710299261328287821724219179343470741e-13
19 5 13 3.150963603177264071849538827303123045729086563544741837584263036690334662864681e-13
19 5 14 4.673185450706367246943043151380312731133543590317720926603621073791191394412282e-13
19 5 15 5.931011792853436086894157860692636653032039001487233857311950315696070579435096e-13
19 5 16 1.37018364137470057471157448643444599452843985626627463570344567513258778531063e-12
19 5 17 -1.433955744177599515822755928165621385136666982762447072243259144189623224358859e-12
19 5 18 -1.759289237898902403441965420205142606820768279615810428948680834761011718226976e-12
19 5 19 -2.34804858000779706655115199850696070193240049175197224171355782924345909265675e-12
19 5 20 1.252846152763868828905082739954998061137278902878239966777809494979464181957419e-12
19 5 21 2.58138984827221337299396552925152910903176145543573633496493626507214642531939e-12
19 5 22 4.863007980863519641748862510022094202722055320737638474906986395227029453131985e-12
19 5 23 -1.496865650305885288582142093490856926291571869382829024214689549273052916283535e-13
19 5 24 -4.863028897504406045189574776241628204554256113324720962934717976026712599293263e-13
19 5 25 -6.493157657751596107091220185770780909902572164965708683185195157107059774318223e-13
19 5 26 -1.437110115894636658075989332850936699952360775510164420664053146404062396375643e-12
19 5 27 -3.587182597460222728256817357386011005675746042708508258398679275842040198705406e-13
19 5 28 2.521501823088431939748063043440847006182370972828709152625938364893326385155533e-12
19 5 29 -1.37697619354194688344242822711194875150274976820362878263744229232001042719645e-12
19 5 30 -2.198376840564952479545227170881657881263595242498128402025720255746410621243808e-12
19 5 31 1.572404356694673469472546775847021074616691993050178076964804445480170366010514e-13
19 5 32 4.207706070068273488869721127403799923386164385322119546572600227808148329875368e-13
19 5 33 9.511945700067097631527236099345348106541749669639594708726208559110898340541259e-13
19 6 6 4.294123523638034366260953739335400059469524821112354271269401133905779694365528e-12
19 6 7 -5.382613709025383362363532269916487666913461536240418336171314109576879855799545e-15
19 6 8 8.189239202764018336902445688380159328553597691112181816664631768155544104858511e-14
19 6 9 -1.347388464754249051818172714127305023286115625177636058684528087272867550110396e-13
19 6 10 -2.57016753516373901327309152769419695629198592876807346965189847102963133343691e-12
19 6 11 1.520785332568729805825363404236734492553967518015805212764479241061864081178739e-16
19 6 12 -6.369458372030819953020196685900319099263692346580992269932376809250468410128779e-15
19 6 13 4.699024346845204767711586452620333802432757103415574584530403195998171824726773e-15
19 6 14 1.848905357375846834042523081788623685464322816314541254244605074263745267227429e-13
19 6 15 8.60556535038398597000297171420337004572783003695920695369675049953729644150352e-13
19 6 16 -1.514827892852817160264391562372130764549786948098946322997140268093305852733904e-12
19 6 17 1.629684115167906739394918482183973630324914273257774442260909039750706010738625e-12
19 6 18 -1.032792783158351466535494162721787608924605351115652008622600170706288270500688e-12
19 6 19 -2.055035795516471992784716201894787885124493856158948725531420043020336235837495e-12
19 6 20 2.672649263779680253264339806137157776452361890626772810092989868756104530396432e-13
19 6 21 9.461012537452483481700929134557792442591784792296274605312710868741120081259316e-13
19 6 22 2.36577870946614368782301657550429916348930181959694092958524452354606924527981e-12
19 6 23 -2.199135382509008816124630088078636879929676480246039292266651574553544941919499e-14
19 6 24 -1.207019507017611682021970768466494261975220025862514664874558094949870777534065e-13
19 6 25 -1.753283299291571416683677989187986146967384953307544751551639762916755070587918e-13
19 6 26 -5.175719779434651374072199146080982477902601724469041243901577327811065562183408e-13
19 6 27 3.997563732589150014814594888111591953053109480410781968368802514819593512123073e-13
19 6 28 1.384420233376859581358083575662850422912407865705805587615987853544886480961826e-13
19 6 29 -1.085736988345163324212369808963786927439779947813722143463040070821986100297105e-13
19 6 30 -3.986192692409415208407902675408857372348332804294430457888225219337903220789011e-13
19 6 31 1.315678974353061634792516159243679321515834367054506084747693258458716153985192e-14
19 6 32 7.000310516712198048351590216572036751622597359905403084100927080538270819437952e-14
19 6 33 2.324983903588316859164808548648355511460765419073372563466177500615570268247834e-13
19 7 7 6.181462564288175134861380776976661399518402444220057474062451290744896339031258e-14
19 7 8 -2.896564834828127864422380075621714486362770403624520173603142648195008879462249e-13
19 7 9 5.178638397914250409769222935189995895982302072869344094681220821156943909634706e-13
19 7 10 5.268743399110167368886923473909724872216623207264125781136102797864583908932715e-13
19 7 11 -1.37326841837083025162619640435482792252819345437517973635048583187048042347647e-14
19 7 12 7.010991660125967195653064599063446591003110839995893283307117529529067174554545e-14
19 7 13 -8.322740327956263126040944368053396460632867615279997666649126303911972248400622e-14
19 7 14 -1.024797259116930780347510000533040283389836987916013784085655256087417637810771e-14
19 7 15 -3.014302605757396535196189226383673990243006366917402805653064730825605524794866e-13
19 7 16 -6.584448026308533535204803107973476508751730525181948916300047597611869587802621e-14
19 7 17 -2.874696130647675237815541827193970404954631197688020270285270021324027395396236e-13
19 7 18 4.749490471326426591338956360086752776831327835998997720612814961671177173730152e-13
19 7 19 5.88249651523669189019913719865019052666440764815887241759929313003376412793133e-13
19 7 20 -1.747815418784914478857495425524359880503617015239346004648730100117981824569032e-13
19 7 21 -5.38581444144682202742944792228839433731128530306152132510098501828315947304808e-13
19 7 22 -1.490916910188306370790790720180581727555236067376806628210995424857128435635164e-12
19 7 23 -1.29801377382791387805301145140743956900704604605261242075280101083256107508748e-14
19 7 24 1.109356455162799090420029673768030579822009131136206158093730584466726189811825e-13
19 7 25 2.180997109092134525761660071960441544447161065044401258721552999589600849950776e-13
19 7 26 3.572473357525951857791224101990011377586344019726891582923184198639595576309381e-13
19 7 27 3.316338361519421853698861122080993467465638546961250830369522678687653690769795e-13
19 7 28 -4.732086075729186859145256194681138535679427356883123707427368136536454211492934e-13
19 7 29 1.113247722162117446059457160437482237072695632901083257849285387874483467183861e-13
19 7 30 7.705202309790831790491926268211325874801062063146098320630246645708785733359749e-13
19 7 31 2.669283192760225411437305293641117566403373053824019493700144825576742907086717e-14
19 7 32 -1.71776557421905856032371142131057523006381631309587516872921333015998889159176e-13
19 7 33 -2.749424706935343178954581834052655846245056607075281637480003425696290783524721e-13
19 8 8 5.428416525687259312114952549238008995483315071336196775825247255607337492437197e-13
19 8 9 -1.252343838576239558820653449340195029256074461933430406954763743385220621500567e-12
19 8 10 -1.494562245963071431566677470977876294280411150883571558310005649379939474944832e-12
19 8 11 5.7204894562697801311583320703934666811643615768917059693195286619077357231842e-16
19 8 12 -1.184476400261512609384098943856533836983757822861396155817811281679536866167562e-13
19 8 13 1.60437178290872963030611091780129485481832393543116636478094022568212016730788e-13
19 8 14 4.05222951251620559950840768401079581811298988398970119761140129706868008152262e-14
19 8 15 9.32896569665319099323240804996385439342265439940879014981682294329079082732421e-13
19 8 16 -4.649047999733189118451657413604077386289685116924380192358691604682586532725778e-13
19 8 17 1.291252389959833438432764098362761040338404590466800537156596989065285345530492e-12
19 8 18 -7.885891300990042368963174525947870219905079960258024203813581263231815495970741e-13
19 8 19 -1.693497465280332265415510898424867059762296575616809200390953232420043074299253e-12
19 8 20 -4.638206387892421604795218430903227314773329195147108682010029072056418167572931e-13
19 8 21 1.34156443960488542749527484422193295844886465903814268112468643026448531572872e-12
19 8 22 4.468088255005335057472703790686750162100950077884922915993224349281701032395972e-12
19 8 23 1.252997442808026240540594158216820129315285905403703265333739304144301238472757e-13
19 8 24 -8.640534100977493806134626171780917093169373723165238105182492100389617171898662e-14
19 8 25 -4.334686907146311205481178256015045691785271018447430636702056442692818152467327e-13
19 8 26 -1.175053847445203817488207854782269884735158287496274712986138933716876251810409e-12
19 8 27 -6.957065636473229104795406260943842682167662221185972604597084953754949322979249e-13
19 8 28 5.355453697141720903885854322607002768054929543341489496995798517524842793176041e-13
19 8 29 5.087199280490202398351554723324268924641953040343528969424762871491227341776112e-13
19 8 30 -1.620050821581036788303076114999844877573840603687400505884243459231623109967168e-12
19 8 31 -1.287694413910055688733921009602824726460427959943061183605351431300427565972721e-13
19 8 32 1.907267206836288995617361830709073580844792729621150471565907512900954093530997e-13
19 8 33 8.953631102547706648744332890078463964442688608222543117996080282713110815499498e-13
19 9 9 1.323081327784802058888275078646321913673230589666187455229741047025225905378861e-12
19 9 10 -1.37297436614533826467022474624353898176618030350323451503614135253005148512496e-13
19 9 11 3.920422084063798783761705049365397047738108514697595937867560388302395461059692e-16
19 9 12 4.755333546825109702752650451491775726873779522838306310761513707426638283828666e-15
19 9 13 -2.539781683761830141886583201112082867505008070348459595343948227098003531867289e-13
19 9 14 -1.109759955676792641690504016994958537253079632477877826581342313426377669356309e-14
19 9 15 -3.088216938993498189774428537292818865075392456445798534070146267615525536334307e-13
19 9 16 -1.102691683307629872189778885874896497562347933026992168089790722993570941497686e-12
19 9 17 1.718947231797832975153587121068684243515570541962588665666477724010495327756814e-12
19 9 18 -6.174502346404682759624923579517100830114981225445455992230936793934252129086653e-13
19 9 19 -1.721274943802799604456936184552876917587556855303698482476463452261489996136918e-12
19 9 20 3.557593043751012575695235144574004485642001229014671885051335418547759222676828e-14
19 9 21 -8.713314218171373843092798028920765042821361742343096372783754827895952677007662e-13
19 9 22 7.221196770236301223575156958379669755939664289572684731689208482694409829943765e-13
19 9 23 -2.210240159521755471305950732734811469643132793131729708801998247620517867816086e-15
19 9 24 2.195125496519495552613829712539627654135852646469943282440125837761454273942342e-13
19 9 25 4.32212002719434167077909486866443758476165905551548205260264454079875648225592e-13
19 9 26 7.234030274865543103874374270630240529634988952246309066348299021744567451354426e-13
19 9 27 -2.387605769350203792428248496585564074323525414492662528522464184791949295450736e-13
19 9 28 -4.437491240247859106631032110946445543976176745814700175031539421948676297321554e-14
19 9 29 8.334456827230979136455610027363467404167943167273917454352565631695716597964489e-14
19 9 30 1.361026995533085056600335320473190953292552675609459832523158494537464513587922e-12
19 9 31 -5.551704991348342417664999044480542379935162398874770545822578751924829091950128e-15
19 9 32 -2.599416239493943989621788316354405906516960776632443620513803676693124193255371e-13
19 9 33 -1.147874685944025392919217417760597075783281214164729309154900089943604418334129e-12
19 10 10 1.014420531846412343813402306010871365904217964974644338475543113275989492272669e-12
19 10 11 -1.347151645135318947267455218205733577420563035628997702414840197241820538539224e-15
19 10 12 1.665648549569903745328926319602274058104106563972165987539798532915945631151349e-14
19 10 13 -6.846690349658974421535863815890706212929246084589373110376895142145080977384619e-15
19 10 14 -3.573097343397803931692690312889669874337415154340715449874086781915336037017114e-13
19 10 15 -3.091621486826082072456088850743366562559587183311835030898705602956427909797134e-13
19 10 16 1.373692598614157090658446492640948782264090564168604489348089515448135204190523e-12
19 10 17 -1.996795945488071433885917978635025672827513550036247285022699884831718257170277e-12
19 10 18 1.941424308278638519981193707936948300153184595142208502132996216969440986045102e-13
19 10 19 1.771584491105204819439492470308514250026341181564315580877432202976717342650613e-12
19 10 20 1.911414837894943120587372454003752244954009684530018455780590674894569268302047e-13
19 10 21 -1.875690618920538498864323588843941515869511058006972811677088737357582694605168e-13
19 10 22 -3.015975634726746632068355516289942604770040746089393820495650354639053430611587e-12
19 10 23 -3.728089539716189972085231290678803607314178916256579324836335730279687994424733e-14
19 10 24 -2.230282202398671452494020227090225609821490943731840737014610100457345728808784e-14
19 10 25 2.848997737221799405355994683704643620052630112966207518737734943758212152445351e-14
19 10 26 4.136194463062904850493180699353100647892434972439510012763877362858704715954997e-13
19 10 27 2.410467945674249694752234549096831219668193145146783062073904592182998232172875e-13
19 10 28 5.376558233663454517019058641067741166492056448313254984711029492979642131177767e-13
19 10 29 -3.127887566499886942741541120471758379920105467846335133651948270971735871944942e-13
19 10 30 -4.848914738238929331052506091340023448172321251741305412754752195510052843179313e-13
19 10 31 4.555007803140492813791860683741578409393327871163852626554761005868171952829331e-14
19 10 32 5.92343067416419338222922888225870094599409163507248366364288592621685738300351e-14
19 10 33 4.265876413837654410721232749919421409937065559682642938964109507794412365319671e-13
19 11 11 5.655130751511975184661246282737026722390127482621915348218281112099862108068033e-15
19 11 12 -2.514314916603522949199085793090540626024534282558950153738647254428788439376245e-14
19 11 13 2.762640362386756176183928902278491758202630619468123419605525590369121226978932e-14
19 11 14 9.297628046602087870015903977576988583724039860515802463203128129892806812753891e-14
19 11 15 -1.710941726213932264054785510295970303333922068845259009776173711916207178711163e-13
19 11 16 -9.788764294148287500269483386700882566238602309621080986278348389965979878048212e-13
19 11 17 1.136175755063763978649867333610922910466676342712017867446746893070153902920152e-12
19 11 18 -2.36500518844205677990977889865224698887144866623736039809045702524705186915787e-13
19 11 19 -7.750033101366869860756071532568412824586053457323321485321593370857806677925085e-13
19 11 20 -4.240554263465900646927509605485846355529435274821841554497002559172378027681675e-14
19 11 21 1.713583446421901326972703805650252641327039549556024018670946328688717621768487e-14
19 11 22 6.321197054410936559352530742397801311909354924600213939402301966841905092412177e-14
19 11 23 -2.198989306013594524716248673862018455177986322455870683122260622637661718333804e-14
19 11 24 7.545561932470539782376739755692087011036197444327885002033575717654395602712534e-14
19 11 25 -3.581527619633063769162730622550320968336320676867557926369643219286608699741422e-14
19 11 26 2.295976356340003371123264330930313693441840318605531187897247162077929689572645e-13
19 11 27 2.462555417826279038441055843252913483643805591422993838122388748442209115036006e-13
19 11 28 -4.217462354921332087882797427066695836672637264418546656502114590447464440349194e-13
19 11 29 1.675615274693365072877479131135970962346395036901963474359504988814690435043996e-13
19 11 30 3.686398247553996322086122996364059259234665394071257737490690955458605732092928e-13
19 11 31 8.14994279591539070271669562410005377446777047708158078202622973167430986533602e-15
19 11 32 -8.070925142545027302802489105524522270019519460163056442626491943722655411277695e-14
19 11 33 -3.966718542308577236337507126140537693669037977480639103435848239771461464095915e-13
19 12 12 5.742384937561534214828643851016591376066173032703845352564639018367751320135632e-14
19 12 13 -7.436203903075581145623640016974407511792065756578069256567541479168929845287561e-14
19 12 14 -2.641134567103680280364599649086282484388597853343408616893415654032466796811357e-13
19 12 15 2.177650570090950650531865196646848672405496529527571769081551668949797697291957e-13
19 12 16 -3.122091992056164028799208847309963330473466650567024655374842215180530869643396e-13
19 12 17 7.162313655639154641539655088485756689122843352451099338353382675765848058900091e-13
19 12 18 -5.856410049753650070223870411322049949386069368425747030489612846922595598210826e-13
19 12 19 -9.372986216706380262248704946025648308219810688327387137828772983412789043171261e-13
19 12 20 2.168001214526346319484899603393228925215782679874404511288556045874208454725952e-13
19 12 21 3.704885302694898498951759662324472581937622186139540635937127096063484587882848e-13
19 12 22 4.929717554203933197266608197532903836898258922017956468811977287965010331415054e-13
19 12 23 -9.097174130969247423926175623479810026577300345031316297399068331956848942438558e-14
19 12 24 -1.004950153097564604580528503226183363455886302634534051655256348244163662261817e-14
19 12 25 9.505227327468944481293573802664559024264584928052123644413813095631000604990536e-14
19 12 26 -1.231409783497347711777447069017952687590221512781775934438095754913406059284324e-13
19 12 27 -2.575888382406208522566119800945407828066023999581704960868897596941547635652209e-13
19 12 28 3.57676707842788974187774374944626017076997925098583846781223179626856884072725e-13
19 12 29 -1.721386715374219273522244179297723638934665995716826769226722135476828891147693e-13
19 12 30 -2.022931220140297400637015508351688423508665099015435141869318094709051430659675e-13
19 12 31 8.798987016222679585497553082297954214716030884507264778697806110977554453155267e-14
19 12 32 -6.032807025383909515989162910262055340697146360688966451536515658661591650554199e-14
19 12 33 3.333322600742037150839253740885436767867369153470207721943732711118184499727356e-13
19 13 13 8.420441420339947499281171064935764129824316676908966749221320198816016061569336e-14
19 13 14 -1.150648132801051613329520805554079344098249088213972597912320151885325742540855e-13
19 13 15 -3.411405342439264084969565384916390563269335036712555016939466630430284859352373e-13
19 13 16 -2.085295473014902287631079116448386982677386573800963591200887486787278957880013e-12
19 13 17 2.476770063517305853833174362567666108082189512421022749541429391147823486690282e-12
19 13 18 -8.583878615284198316895594829867745832915540350165235529674133129648924308560273e-13
19 13 19 -1.953874891298120586676880604630430025626101210975359128228042020860224350880075e-12
19 13 20 7.350101779539966652034729525609951385573332637383508501563170221274167013943958e-14
19 13 21 4.348304364748326966068314464483379602472432247269307907153104819954572817614219e-13
19 13 22 7.450393462275071087484942669278495256199466600868398680746127876370492620633143e-13
19 13 23 3.676265411153918283582626279752441407957238809148594179522883762352224698360768e-15
19 13 24 -9.344249017895642282116388345329120943521838359167825237413598881050589546392223e-14
19 13 25 -2.376303676512003652354731967560904726781272726945977008634960646907754161966014e-13
19 13 26 6.981797002053453034125943890267555846041110524123599048609377807679504306524904e-13
19 13 27 4.536398172568558595404974140934641049746370314763741201726276758551840816295209e-13
19 13 28 -5.293613026651893557450173075590609383521876967365541170266829343131259323460621e-13
19 13 29 1.893536671140704010196545319872274182921813930355309375548674728986161499284695e-13
19 13 30 2.915707572090091838775647903999538280928370439194575451056640990008349776689054e-13
19 13 31 -2.075495302503193581004219655863722177823672487682434995145358547961396260230839e-14
19 13 32 3.880310055611189579596983442098983267095357838470311244871203460558815680938536e-14
19 13 33 -9.698006075090420748835839097839384487094514979971388883585116064761217758335044e-13
19 14 14 2.058266610464618380987616730996795793342836055946099863184145904709266474789777e-13
19 14 15 -2.655303554715340082280287190009105049163457212613013999781636041062389355149009e-13
19 14 16 1.382986604121738679131696549618522252206489821642064049566779028804750451156943e-12
19 14 17 -1.982467583955215144765687657431699794426097910644220848648274986585526504159954e-12
19 14 18 7.577972968833679685137780154497431090562794673614990025014115966214069413615906e-13
19 14 19 1.881574746533566360656522709084649400147527266266889570496138231288656057887556e-12
19 14 20 -8.112782915009220588861593337234123851889149981633153738417749493901826024333842e-14
19 14 21 -4.235946320575298367582783086737207968428170767303881833017107578833374511562897e-13
19 14 22 -9.235831777881107430935695057169009257399185800988023518186265708304197675325598e-13
19 14 23 -3.000377519808267837670403824160969354172338238370853208641148387912887902248659e-16
19 14 24 -1.265895774856068086010624984984785059539135210291530955119694631262974015843541e-14
19 14 25 4.196035998186571770877869917498674994537564985234369014409091933733183687512171e-14
19 14 26 2.363762964140285517276193067514883131775866758745922562559221043243102043927944e-13
19 14 27 6.889010746373901134204094661549027138504873323377156081032573860094080456262561e-14
19 14 28 1.308428278654141164202658250321906722158960895394772943792340394903951645712761e-13
19 14 29 -8.388875560075758152918461128546537347345925077594485870242256729949500999555733e-14
19 14 30 -1.861171798713103939402845288944580166241402622593255316977897801960972962228899e-13
19 14 31 1.082664139504497172854245593167331413004423382250003260099379231908014324955748e-14
19 14 32 6.244618142003293391341611789869412401372325511345172721104904018230632486268399e-14
19 14 33 -2.380642712203610608187400207215720245909426685730250581759681584978024305867059e-13
19 15 15 3.164050547741962291427097900070068344653858782423009391034701241733812333751112e-13
19 15 16 9.069936423573915253875566363490757621130870015604591959947086496079756570391325e-13
19 15 17 -9.831404703836415514246247845094407872789312981155194421646404555594367813451611e-13
19 15 18 3.697083115524148623115817086839411416822491535573016456007198768008607588368869e-13
19 15 19 6.895753368730160327406466374973684198754332785234446931215928941425473470630531e-13
19 15 20 -5.514142493053406229911759737790149507478698726608340104335524556377843418509912e-14
19 15 21 -1.787380148832508832796026696962456803869327944116225144895445903734483088228866e-13
19 15 22 -1.972047282168747579888525447484969937751306182001662719981680893654331355717463e-13
19 15 23 3.168263959931617367312641897221552783805426749648523993958321743764957570370844e-15
19 15 24 1.752819775686428160519047281936545205141014460105644807833512844537512884831939e-14
19 15 25 3.82014246348200430919207958861662381481261889065732200624961157506885907450291e-14
19 15 26 -5.23037804681733785475733630411765929983339691597070781290645045632981480197121e-13
19 15 27 -3.106247711280660335836247924503057574117009160490169744032196190294348450173178e-13
19 15 28 2.550178698534758030602680692742094152081154781044692751008670289295849792345917e-13
19 15 29 -6.578250443155091823959667959065003407699147005592488992005935611172014662350719e-14
19 15 30 -8.615328047619630109005185374287296161664497417076556698992951773215241663957591e-14
19 15 31 4.867756662889156849042623824298792307298427837296094535180839659156341350002629e-15
19 15 32 7.937009149507034035016919765915844561363682511339685925350465113411647913939178e-16
19 15 33 6.870435674853425186169440242671798560678235993631788215453969118350729704548982e-13
19 16 16 3.846756375864291707235821260630941964711667343613625333310230900369189973696612e-12
19 16 17 -4.890243629715772345346925175825094696950424543975877366564393865427252289964643e-12
19 16 18 2.129787688779768992250623339583560412499215595936787429571097912140507930391184e-12
19 16 19 4.374924392630179286297122780323546564372675388038686602055509150388462698479612e-12
19 16 20 -3.492615696948781846406541956899858498110132631492043763520632869101058140764799e-13
19 16 21 -1.235123402917494044647302262656629152699039043862823641623924732131026298749139e-12
19 16 22 -2.156477028585306170425455852216933453630286262872000703793055533997604357714258e-12
19 16 23 1.623201103235318271178074543557161548875071806251973967676997044560527949595771e-14
19 16 24 1.095745421220490076274691299967465333345787025495445167321593176740558515787824e-13
19 16 25 1.784389747328833194574190226081537649755784116359738880073332401227021519553724e-13
19 16 26 1.919915116042248967701705894269732040969637620135392070755416495790051442960921e-13
19 16 27 -5.368461606785037472276127859858135358424266256526248671095097911550736990068146e-13
19 16 28 4.639531501490364880191671245587374986726060313657750431154383882605476939031508e-13
19 16 29 -1.506767267812771047486010012279105358608602278284539498417502870741600233029047e-13
19 16 30 -1.917070742175094759491018315657562127116343879007575937714702673209881855486727e-13
19 16 31 1.680781891610955717301410495616908275622231061906875274462816272489823654099934e-14
19 16 32 1.264627434355294216281244659521203334531489131205215052833590492270866440434533e-14
19 16 33 2.645951914109679021333738344808867867344586199495290359301922023927762885870968e-13
19 17 17 1.452292409884991438031425189691220844753513842792229987869772000883465725312491e-12
19 17 18 -1.368923229359854449881071028714210920303742529683000979535935825979990844909542e-12
19 17 19 -2.573801781667433132121982629860070965662129590762320118265020576200104178992253e-12
19 17 20 4.403106335822588767939100716740314269353362635731325473360846297017127502487985e-13
19 17 21 1.079499105734638597176776224149040928746300321715046025211989440018491557495552e-12
19 17 22 1.790612560931473624260542481074477720297643995504511022090542612807313108670407e-12
19 17 23 -4.798036500102855223730455804382382376079160110857203976068003610729997662674048e-14
19 17 24 -1.273672016156753592442805783595332341978002077481263362708889952102490609644272e-13
19 17 25 -1.747188753064493005313825763650119256342744360066894816658066101019659411894509e-13
19 17 26 -3.228382976524015888448501107571553572051298264716360899707142850190212561618031e-13
19 17 27 -1.510226769953080948830703199393881615476143076381258709895459241054319833449354e-12
19 17 28 1.4374537904135247882687823190617787294512146979539975393180597359425918118049e-12
19 17 29 -4.646871576704316607192254618063992417222396908054859197517716220546664378192919e-13
19 17 30 -7.76814934367915056621964356413319831863437629557881554020427117023323008780643e-13
19 17 31 5.055618478301508239828399396989471988325572097150057999529801524461225012869439e-14
19 17 32 1.014486048446015077140819216099833942240779039002336719025106723289817474203695e-13
19 17 33 2.111231251411244274684679494038017871678521093387062732591569288758631162434266e-13
19 18 18 6.450059942052761331665619782280295843637461277459252875475383393772167476305036e-13
19 18 19 7.987751179094236789711815066907282324809235117038772513730464902377938870035292e-14
19 18 20 -3.986147512313047527450412051303284070594891761915237255487981603571087830386262e-13
19 18 21 -3.951907350622744160034636283526292821216473507054166372056979463126131932137284e-13
19 18 22 -7.622293291078217510576205047652205971831415368756526923814532900347495849771e-15
19 18 23 5.887126573877022798702996102081026157646118423463147433016175265526316110825971e-14
19 18 24 8.783973330560733363480219338379927239498664811724023083982382079421085201236459e-14
19 18 25 1.016209441297787058185851855993662628673322235938992029906572303196698813950866e-13
19 18 26 8.131868535099078919979154374549358858220035617627631279475018260220152946065566e-14
19 18 27 -1.111917373538752796917348658936006265959695485600188738331931452652663744903686e-13
19 18 28 -5.118942786115451341336787693712958617939235777879670985155034039311047848759338e-13
19 18 29 3.515986849344106912581450314703240070104224671571790056842754556222089847760671e-13
19 18 30 6.159424501508641853981842346982151229911821573457233372003826546646672743723042e-13
19 18 31 -5.39491120011256184780899448457836049771660033125823534787978688181014541191597e-14
19 18 32 -1.153175041446216411673716985112902417629397871183123175121604461024203421556232e-13
19 18 33 -2.141609050902183818308127682973040610131594050342094188773851225305856967924482e-13
19 19 19 4.512997755984151298543400797801246524946094248281709414356335135628546654512265e-13
19 19 20 4.590126927530501364570752837114157378155093993484368883677718638786760296683821e-16
19 19 21 -2.284524773552323800609125337576013719780058364660898410773350394912773211682878e-13
19 19 22 -1.355151085923891165435010673887250046237494804550551102847328667187574049886213e-12
19 19 23 -1.520872103848907384670336883220611818849328748820758754950338170877061585216302e-15
19 19 24 2.740520938017240287354428755725038148036434842842708029703521231798323553657068e-14
19 19 25 5.056168387294807676037532850901215638004199614520351881555114366655685912879281e-14
19 19 26 3.106592444707510493878254562082643977103342836492698312548278508019193612902552e-13
19 19 27 1.73559346524325035591193623100340613911505653406930242157328077616525700736088e-13
19 19 28 -1.946070979818734200829281162396898114449229043590929280152953336538526940016693e-13
19 19 29 6.118739754948548957221194164083763734088682890503764291545313484762631921301679e-14
19 19 30 1.407759805177367772673507332692026801095756882405249416904821208857557983883816e-13
19 19 31 -4.229445021483867678826080186541957544256137065628070132096079444423869007057466e-15
19 19 32 -2.184019278380735452144634687238621359852500289286726253902173318163720304328098e-14
19 19 33 -9.646965170900291978377044814070506879865311087611078781082524803726194264147274e-14
19 20 20 1.47924566700511399176062158029345018020444474575394757625626059102137640983969e-13
19 20 21 -1.169782262139179938635801944130199390770324157823994589964562165636926601156729e-13
19 20 22 -3.459640928494840042720853931270242842163575639093818149481868993731091772224346e-13
19 20 23 -4.02709485186011900164703808483198886061619413779058081497416986066541319961994e-14
19 20 24 7.487421098471876334438724788652918460106405401371352335511373399595542447124054e-15
19 20 25 5.396361715571736534351435896922957137392405077991395139126750719321380248867254e-14
19 20 26 1.112850860260214232732385040188495037289342978522046624950307551499943707365059e-13
19 20 27 7.674405151409988042636768267601831993137593804999688098003222509182705694974243e-14
19 20 28 -6.664871817209167880869994840159052043229151377032100316956178814351265553005949e-14
19 20 29 -1.367984641481947487205138270859096345825025143676633636817292613080545130604176e-13
19 20 30 2.508419443845398174657784326857847337918807064968956401649124161234907282612906e-13
19 20 31 4.016499958663029687817469348670167330297614317972761833836688274044514742376475e-14
19 20 32 -3.052922014644665720279233836058806025810368488979691047658986653690650096054078e-14
19 20 33 -1.293664379787956836558597215592815190511466263788228252711876007788625039147962e-13
19 21 21 1.040382663017618171490743239525235069626009690645248833533445677169612474495179e-13
19 21 22 1.350961395193513158542387835881449540346388698563306379486131672280262281177536e-13
19 21 23 9.851386020456148856596531188565217779181244928702072242160057108507151529784551e-16
19 21 24 -2.616508545717231639010305833016745829977517036502119874453668902940680027208203e-14
19 21 25 -5.412227286126184727404446457214322961417920653742328906650698276092606002391547e-14
19 21 26 -6.930043172860293535635215513204629568622899176697054632643407507976214549386933e-14
19 21 27 -7.146567980277904150329120093391550269294003221790393665722002179717443848360323e-14
19 21 28 6.736749617305525618473627681684531454668160891544900403300036125784161852724493e-14
19 21 29 -1.455887587360872455938003633325731440855815870797818048269184020511351610982716e-14
19 21 30 -1.976643611279018771333460735981437951609057211367396375720627131348383691070357e-13
19 21 31 -2.667701587067347206643038459203849972631302967426324908029310129319169598771237e-16
19 21 32 4.233381556143473660742703584804832620132669481996152577468326222750579457804672e-14
19 21 33 1.322164751157161902097320539345039568332380668549018298685312627777925983132044e-13
19 22 22 6.385528581939783807031186869689455767828143275956497036521400135728868064440867e-13
19 22 23 -9.640367478752801611602932943544492769708956073385548485023012015325657165226703e-16
19 22 24 -5.311749258009176842897981309872559863075159838121293928392464078899897761272664e-16
19 22 25 1.02355734537022674813529314991822785996992252027196912472685372884943370249645e-14
19 22 26 -1.414469894943077228114955063809781919442777920124052840609506088970769160457567e-13
19 22 27 -4.165002158770719099174643201830908141926047769540698158352141250047767754589813e-14
19 22 28 2.802408727195732287326837271452024104455202627944142689706144252967144331799167e-14
19 22 29 7.672691153059090706325397423527896493402740574614727880584110171697431858052559e-17
19 22 30 -7.251623734300102626423977451559412263387295878588898241049720491586802149316292e-14
19 22 31 1.29517239905336327034862068846119909509981324185284434196631913801240401774026e-16
19 22 32 1.232616985952161841877520392289788518868318939310179652316128768273420829662778e-14
19 22 33 1.580301842975838779587219061870357229679551322021503494792382266128226431110051e-14
19 23 23 1.66561205921072034395421568159573712744368490236008966735211580232582551873591e-14
19 23 24 -3.400454007320061805899496341016346400584008668531178694591667473562869276799985e-14
19 23 25 4.459307278214004855938455561278581525007345817126023187119286823257209312185279e-15
19 23 26 2.866688189896029208241924228847464231722838783689011547787290635230230445753451e-14
19 23 27 1.898677540986226833980819006988744478155934509238564858633617402664906655302355e-14
19 23 28 -1.865210322192783055365612054802363173483957387590443707906375957928543903416895e-14
19 23 29 4.282272605696001814036322997820585916523448727333379336258137767165787913344245e-15
19 23 30 1.644648095771078140399187082256530743952769636330169005731186012076374217672231e-14
19 23 31 -1.68591854908664568395617209163409887836839187733033799085558695013014055571659e-14
19 23 32 2.795148194629932945851168580412211733222942981460817346173819631974640610210297e-14
19 23 33 -8.198501695221420014368596295920167857533975274818215999466349236799167084951903e-14
19 24 24 2.807321745982374787220784117423543346586177125777814810443853505694319804633026e-14
19 24 25 -6.39441878449971367720223797540248729377033072325680751941748648492443128980718e-15
19 24 26 -4.989867183724394847667258458335029076690685178277854810414867701804771712529011e-14
19 24 27 -8.616231230703282505115092414463551988955924195390001404480490727858408969191296e-15
19 24 28 6.578049576590866530661790517908822207515101049673368975659014758990474425596972e-15
19 24 29 -3.172413745334670581635461974646822432868535514724249831184300725654730031421614e-16
19 24 30 -8.098147087995371568103506236699409743052643781196847805378953980075493587344035e-15
19 24 31 -2.904608618168147288468755672017633891877818188779175625624165458858720352983011e-16
19 24 32 -2.313747022420172039712796064467260272766052584300512869289397173195690899931885e-14
19 24 33 1.190287958302629094390505379074904713284627600146834054609380299933637038091354e-13
19 25 25 2.637686762882658136133714427661097731160044097291130925177232227935687109609162e-14
19 25 26 -5.728145018894448521073558603863999455244880847981789848720803634569273219324915e-14
19 25 27 -5.67856620050724107368219697006588246923829655485547893843596753037636681539469e-14
19 25 28 4.799095530796830030472878599319400523034058506380250364150334285913145728952489e-14
19 25 29 -7.978194771489798083594755815180885662967815224701132458686748553716229048119836e-15
19 25 30 -3.963062281120850924159895527523617224468223904247357754999041690279392818800058e-14
19 25 31 5.854422120044296604960342777098190741732240704969934037596343438093879523992811e-16
19 25 32 -4.287801378820541560814903208136508212155027080717120385046532007443786051674512e-15
19 25 33 1.43808122672566643147732513943400262383151146462027510731482648146110567597946e-13
19 26 26 8.811777931664373443833489955470958954561078103619275643365506217832991341242281e-14
19 26 27 -1.149836916638165786393593264483575962938839225084830571654102193198245646929305e-14
19 26 28 1.973143116754384563532665447665076010764078360701015704238574566561974311170402e-14
19 26 29 -9.333264290956402343807742586865976966130608872685377075495900272270402931884791e-15
19 26 30 -1.207437138292492549866956435724830508338569634499819364185825815184831737777433e-14
19 26 31 1.153549565195347476506350620118047963588180618611427161090823205263846808956938e-15
19 26 32 3.37208468066773312152089687033867493814977126295758231268842977133505438960884e-15
19 26 33 -1.739455329520781912561317706722031653946590317179730272190064983752667180492977e-13
19 27 27 2.599420442963629735683470038226146929584157150573291904281794165349719260799188e-13
19 27 28 -2.58481227746493141095452574732661262904799859351722439664995915205330183779036e-13
19 27 29 6.978151493938098709364762291342019266258328373432017565942369996968105785135802e-14
19 27 30 1.872884177693621923391877273129576507401630517942869467249210830146667471197762e-13
19 27 31 -5.544214288672805750061703964204674238674423509824131936370891745120527984916192e-15
19 27 32 -2.531094587724563310247942819742859650683308976887514786210570857100050685762087e-14
19 27 33 -7.659299139641477564000529515004831593746972066821108551368445622463253085899414e-14
19 28 28 3.23382401645507310572602544172947720929541838919678273218958994264112932123592e-14
19 28 29 -2.000337959477496198149067978568100156344696701234416504921194221892101842172865e-14
19 28 30 -3.271724077618488266217302758985809184686968826602485947993756234418776575431899e-14
19 28 31 2.771829428303043875998966500927887066186264803779950766412974663163210587405604e-15
19 28 32 7.618772183384763769362487176951144310011599825093041522218780941263628854950813e-15
19 28 33 -1.305511058540325672257554675476766261116735695088131066141235337221645917799983e-14
19 29 29 8.373756601672371475526076807574625112959470976685425642541851039233567482136338e-15
19 29 30 -2.309049955577007856229610633669869537935231155163993038583028950267249028483835e-14
19 29 31 -1.913533309971041067345691571507662046905004332629771024793601100450758720522392e-15
19 29 32 2.549806046567282853772630445911279911839714339943765077129215498864528397843466e-15
19 29 33 2.920719141176352239131154251900475083244138679507979897421687599586724010488992e-14
19 30 30 2.509172535019207500327788437192448226023755472873797916251032277372836872937984e-14
19 30 31 -7.944853997112352772116665857001762972022356825607688930079358591900057284886447e-18
19 30 32 -6.188765329729061070176779224520669143659851862464777400063292686346363487685027e-15
19 30 33 -1.612159289841354505442660721344521648392958211411859713737038755968609199869722e-14
19 31 31 4.797675442541947081954909887654435282921185620970769038482186951191199257226469e-16
19 31 32 -4.613824807758806509919881830353008263569741547443260011154281433263322764457045e-15
19 31 33 4.297550768658189058677041880228537428067573672057831572196529736939288238578803e-14
19 32 32 9.138433355741024828759506950705684814164473186837564460010397671658132900861462e-16
19 32 33 -5.46349039889105996658681912592504812896736230501703104370636857411411122678497e-14
19 33 33 3.330609228155383573245465008994851354780639172479372643779601801247534471485634e-15
20 0 0 9.829050612553043804580040113294620778628778315543217431909308278159846112326161
20 0 1 -25.38207149685491458471774218082644967625391213400914142050170848016412468300437
20 0 2 24.62910821180520016525724596132169345221322152229295844347065649170364652059527
20 0 3 49.514591243709788433974338380013613392283140148370134470516618802436898583082
20 0 4 -11.52685218235588504272352600498636104172545215574482898380593524785019132141109
20 0 5 -35.18769507228456215227588705824538583765793335680467150388832827088633463507842
20 0 6 -68.3469737462041176559086171534591542168715211332253230255402110258125907252643
20 0 7 2.772062239599155250614010577996861831750521601009349844201079852035689158862433
20 0 8 11.34562403229901645891345282979987926087115041109029532812793220974181267824035
20 0 9 17.61187403299308442090523200755369174989670208817892987262392497430254481762395
20 0 10 32.20538558374448089955285343774688699752394358977968689238563695814549017638033
20 0 11 -0.3283514763132351477606451918204003094658672222584968729784722294958540841836346
20 0 12 -1.674497799410262082100212446904615017180383683452942256046255039220951532115002
20 0 13 -3.580962300525165903832457787721283503647260473636536216117495034187632448570633
20 0 14 -6.243850176670684346257874357831498461958776885674768139017242991258844864139025
20 0 15 -9.21938217104611591224420175701919906280588399314484601857110757664837657084492
20 0 16 0.01508950204812949735950444156702614296441854441642864907272014239511562884112214
20 0 17 0.09170761596340358729663214038539589497429449567756696321097409268622813318842245
20 0 18 0.2504661507325679339972410004150087029403198133104320789557274382832661852133697
20 0 19 0.3486448435913937706001307019069448529471468701940560178866619887439370477593236
20 0 20 0.4298252239792327178419184083085026977786699979401902058795375623879024779490511
20 0 21 0.8081039820907034908340591817622423044200478884856347059412053556021002224337294
20 0 22 1.222893608243451070828031392284594565176475159276431096856361775322019587518465
20 1 1 1.032741557249756449476027915309999511623826249865274240567324720342246754499806e-11
20 1 2 -1.913125157188115903701237202297120978849172650370698792415094578116684610718431e-11
20 1 3 -5.395934681221805797069927354274531920849306556232973540848976224940209203628788e-11
20 1 4 1.325484881685944412368658068740285193373764227522272871854379477387976101982316e-11
20 1 5 6.045947347858572688904270268041906695809965951286709999254904013732637340993819e-11
20 1 6 1.563327820800446027185830458408315395006116181877266336570186800030443876837354e-10
20 1 7 -4.255850825418050440495902473988457924253886989694847983549125439144070072840372e-12
20 1 8 -2.733315446513768559431267132002221438484872244660285000143490851306069250501405e-11
20 1 9 -4.173512932403852069471680628518585754497290160919954275575096702563643386184707e-11
20 1 10 -1.094552142276442862698171250402804853846364197270678188774113867756236300743727e-10
20 1 11 6.295552488208987765501458111943993426317931552259645040728955870507163614015983e-13
20 1 12 5.268057825768124480909908165763652053230163336473228997700618196626716201235539e-12
20 1 13 1.085644386256421916641676935659372488246550331351227205866966941237717131764884e-11
20 1 14 3.0964850332380847624944004607427995628188939151255237815525205705077733293523e-11
20 1 15 3.723870893398111243222747908333239681269752862926101012567785440574248526257025e-11
20 1 16 -3.447976190262649457772710659651466441678607604400655037092025375326638389128386e-14
20 1 17 -3.255213364396316686473352174322918199919744303391281148500772881806005653908719e-13
20 1 18 -1.122004505527926014037652111049035891974344933954036478209121236937475025364704e-12
20 1 19 -9.200439243629036791422027395484403645400147252622457762893516001832371831255135e-13
20 1 20 -3.410491591605614199885811892612917545807019164396881051773551942970125086228923e-12
20 1 21 -3.591603930031089776407074016330851215442868943716670194095887022780299436402398e-12
20 1 22 -5.281079740415071812345760811062267287782936377225836009497822370098307097592097e-12
20 2 2 7.148164062082664769318072723701990722461226847494156688738589244580667399146205e-12
20 2 3 -1.32513176142584171049746393216526376256285998446794681081448881444740911332019e-11
20 2 4 -9.849778737123482687956202485527916595916968867425784046641935625645879430998911e-12
20 2 5 8.629920948758413969382364323624322677779918684995740595225440139825687373945083e-12
20 2 6 5.318891855413097216724176821439702056332382582990156073181824883506211048828909e-11
20 2 7 4.555608942241909369717384960388072730502051733552964436220744929721999945889522e-12
20 2 8 1.521646642164477222798462839307010976371497384683151492094180374892974585229029e-12
20 2 9 -1.027041908562995278925707077012938750652909943914092239564220875982173751399043e-11
20 2 10 -3.339224572288866238895621600541444212857048773312267527261729582218808502407304e-11
20 2 11 -8.45255091472137159034658455714297974730199159542806156616854589636334369478914e-13
20 2 12 -1.384181920504319613757213660591195848498792538505265611425351441350723613529258e-12
20 2 13 1.922584733304854326285216580129982293509016991722625167270858347097710748950628e-12
20 2 14 3.885846384084385892419271788723758235247950964036072964537985868961912154642465e-12
20 2 15 1.701532908324718302237536103628425195694340842134068674710451828907561799748474e-11
20 2 16 5.375224194275577238976542864163642147756217830491454518311896825185129057340025e-14
20 2 17 1.487456256356184842133431872059703532657152380236053110041864536950220792976399e-13
20 2 18 -5.729125162465518193273350187942126566686657766493056049133979494063355691812906e-14
20 2 19 -2.026315309377638395708666069409657844694738385463326460945336006710798899156099e-13
20 2 20 5.357983023720752748486125192129115292965698584044230659494051106647347248306356e-13
20 2 21 -1.980512481092380080963644576969534567234352035119668044782408262768747065393962e-12
20 2 22 -2.745053894752367948825404113117036744869097339564705706559525050040385624597293e-12
20 3 3 1.191566911304025253034912102505337087622772767642118613318441594215500647562872e-11
20 3 4 1.509152525731508285974306237698837822764447664280690173995410354713183305610322e-15
20 3 5 -1.595484153553591327071460509011988582279679122625840648963799929715024276656523e-11
20 3 6 -5.480177686582398423112508136575817258224620442479118109176085215159321159066397e-11
20 3 7 -1.969917915944842172001027857696164467883911913790573842007423043703722923170096e-15
20 3 8 7.42777909494881106966979068211350153857647929409402458552430816625771838953468e-12
20 3 9 1.391858229042797590689873489769989417489047939618910824861948248430551660491959e-11
20 3 10 4.268165598022212556692687263439996889366022565489060235305333228267962782257242e-11
20 3 11 5.762941400498059118911436467701420577159715087560428464396776558903739602516035e-16
20 3 12 -1.38997865836321069722279092258120380243936661590776716372107449416702024514944e-12
20 3 13 -3.876961532989042371200738353053904928594221706206468185530760180057564391697921e-12
20 3 14 -1.218921591642618580310538318359957171724676230505969959659473012604647362355515e-11
20 3 15 -1.612495380646934077850229122760441961899635827155323020806703324054268059825865e-11
20 3 16 4.045380311283646264894902433493705487769391580326601586199384156610150484146123e-17
20 3 17 7.607942123798153571489156245425996011287239499240399532959322302896381022094774e-14
20 3 18 4.2481206774848795050752847189094761580222999868814076375439113207203711272264e-13
20 3 19 3.278114151486417321521230131819525263929016939635754230768159301829271491421648e-13
20 3 20 1.288765398707169615093525017109837560826904111356612120648052962952261442529028e-12
20 3 21 1.656528453908793897297823478642388776569943686376307285131078814633324791722238e-12
20 3 22 2.28921655356453913884644712534730683067706997889657459471298649565399238697218e-12
20 4 4 4.172539669805148625550819905292200908977557575378747662849815039894059108401615e-13
20 4 5 -3.860963172586999786193976318390530697367126184129061546595227721376215079485018e-13
20 4 6 2.706310580013900956748516932905990997001023199366069422637759272946938803264504e-12
20 4 7 -4.499895997260699233862873591065933208037452143479328126738257530288957203162965e-13
20 4 8 1.037798602183529925541519991659258374229987901406170137715793349468325875867316e-12
20 4 9 -1.387796823398340022766932225634018786490803449905253954099027073996102936003053e-12
20 4 10 -2.211820374768510413320109256587155640622120608320831404241312879992162094610694e-12
20 4 11 1.355449418521032058419425314923928577136722764632598704990852831249104946352391e-13
20 4 12 -3.34103389902731459644415820207973874574303135185934803753649250863651839087276e-13
20 4 13 2.748890125002547673598869682114680776738889398496533933207277775455413710316239e-13
20 4 14 -1.569466562661138753526129770837757298153159535191443801606324660598964101183022e-12
20 4 15 3.619093460405611087315163761576042826082905531915712310751458089793149588054899e-12
20 4 16 -1.216966583618887214242108601703053314353162904182536202869096429105775681114035e-14
20 4 17 2.94406631649538649367688862146134182411484389111368161956710895489578004928147e-14
20 4 18 -2.374052351073301485049181702476058375370045133086818203385605064851059422956421e-14
20 4 19 -1.416490940634035641049494342793806800931831171093546810755149654589786026550397e-14
20 4 20 3.386445583061365707368097594214190311287967656362287174974548606105108049522611e-13
20 4 21 -1.674280311340998781551809991113010366225144899077045022677808113831533776312058e-13
20 4 22 -1.938775503799977601428707211419729188207638438472697008161441039383363297143839e-12
20 5 5 2.121332234132762923379944582169991641879318919206517564452713576262395033543833e-12
20 5 6 -1.476128866637578464599396149193927339648549271926123242775716926341721206323879e-11
20 5 7 3.191624448615416482004266591888789865622606499444069435121887785319632099553533e-15
20 5 8 -1.435886477163640828898435421146077100456816096575206491423357060124266598103659e-12
20 5 9 -5.25024513374738876832728845865331598466313710394978797695183987235527315948472e-12
20 5 10 1.004017729221462016193754756944171697997933007162085370314610249036939797237532e-11
20 5 11 -2.741106558537737324586282782390543196235028396310435987310082705799233858822127e-15
20 5 12 3.050656416448126345662792755108870662239286250852630055052500332645906233092387e-13
20 5 13 2.072790644318469801913930208827879445283576441222099478859735071713681256452314e-12
20 5 14 -2.847009031147268352375857448424756897191569568999575197235974944067007395606043e-12
20 5 15 -3.630366251800972037311691119212233422908305407890645830598969051952610150079668e-12
20 5 16 4.196638892936764484695632453767685746753201056740991889263772847756434229008643e-16
20 5 17 -2.128621983368892068159025605831975755791841464235263043596412989699374383653418e-14
20 5 18 -1.954458295101564381670387682691237626610874967602627916592986531815832458340652e-13
20 5 19 -3.896646243764798131950977206304665345808778652142597053936408119991240035911856e-13
20 5 20 2.721128770177334455934123731053230554857925016419265951049859599375428384025996e-13
20 5 21 2.383957281382964966397494860473012850317888939482486628711563809845575457214985e-13
20 5 22 1.727138259613357784693738262073389269020186405380773340173859809190797324235157e-12
20 6 6 1.379354015178072027544388800796513257342177963727826214770497607678079961620874e-11
20 6 7 -4.448722146662508808676535616084528469883905302764181098247924742584678866755319e-15
20 6 8 1.418121959383845061444490585650364023107485573652302252030740994838044640130112e-13
20 6 9 3.828924876379027948830548213253383258486874903714459522771664010646177104981128e-14
20 6 10 -1.300533904147423331536745729330924531630915814669931908462157407358217009580243e-11
20 6 11 3.647541363043355308460080516632326335995613579983503461525437965221759596216611e-15
20 6 12 -1.034306267722557709001642575405361405169080150459497865687609853135187529046987e-13
20 6 13 -4.725057178996137963572866364763617102986277642042406032215815268241656880624266e-14
20 6 14 5.113142461038655193137836617463500556892484122572929893440522945966620160227653e-12
20 6 15 4.777967815469373337270562502355165640815132507528256650536702920607440033115908e-12
20 6 16 -5.46910541694020536990856000483434873816356703056096844138061950589451580544505e-16
20 6 17 1.672645334245777699930617597310517095889489844873138433835479903845757929267039e-14
20 6 18 7.778820583230226670334815993025911391887468146698315541633508118855170670078632e-15
20 6 19 1.041564416739322672288765107462265771965567611626446615391556130019229913387135e-14
20 6 20 -6.210242653528949698663934970210230414358727823284269143937933762542526412288749e-13
20 6 21 -6.826585317257193978880960639929284390368833315628405728794151881967115096919412e-13
20 6 22 -6.127734413782002372015902724641418878495073309384818063246948851765250941682002e-13
20 7 7 4.363423378133449424049911591320940728516654536401968312131527657926491026982818e-14
20 7 8 -4.861090587916577686853565218413146231034899873996186387080485300487048106047831e-13
20 7 9 8.041674704405257912567766964283579164881157587364016104020354648471567259562504e-13
20 7 10 4.122165352851047702308448671001614717597909172956611881020828103647883704749166e-13
20 7 11 -3.404069723423031105036559883254712180107133098510657892744773860829762051771756e-14
20 7 12 3.12480549544847611148907493127856938336616851016128297230967336221862668815376e-13
20 7 13 -2.490492252093587338819759878512537320884944579068513141323017111635291044947427e-13
20 7 14 2.49911189496525033940192791371523150202380707073654429652323395027143340594656e-13
20 7 15 -8.897260543117706229651281744979200663768208320861217970391614440444974616601187e-13
20 7 16 5.005338899443267612101485284271076081934267226595055121350815090697550726065805e-15
20 7 17 -3.684187830455387809506153847888836987260288204561103792461779061276103874037161e-14
20 7 18 -1.409192770240417580395875434952008673001016388495282005239854641736905769836295e-14
20 7 19 8.661365016714404058607209672365781199123778857052316904634068299806333688633489e-14
20 7 20 -1.452277176100158249686312521761059876436866410274931078755518085570860989022394e-13
20 7 21 1.431005621762718696415679348083516381037610506642450721733616064910070373610415e-13
20 7 22 3.07841133879119910604773017945744964417355800120415514506981896174301311414495e-13
20 8 8 8.106878011142876011111339986919374760632294013135282479999703607260985816721398e-13
20 8 9 -2.234476509746733609306741942639840635238924998264153800238865170376173271050182e-12
20 8 10 3.144004017899062034015401062052242131826696527522421820477809404360411793900011e-13
20 8 11 4.215039571945526508605610493763722033199863632554715615738954810698514510799517e-16
20 8 12 -4.229318713473124774996310880946013745324317681278188250171787358567136593244688e-13
20 8 13 7.304423249893710984643853023114115667405674129093488413715913352406278293756759e-13
20 8 14 -1.756396085928496627717542771685249161234187925035196606120507305379593604546113e-12
20 8 15 1.754796415881190996736533791889160135582471993375905039677270121161565280471147e-12
20 8 16 -7.331790637103749873963610311515859010681634076805743181008688079527521050847313e-17
20 8 17 5.422002400269932664951392669441606064287576444058786214739684802247786816759421e-14
20 8 18 -4.869236826262898998497047422454287551714945641445139024325578875488398272176151e-14
20 8 19 -1.515509356628609740974820595965363606707803126675485139262590704185885975027105e-13
20 8 20 2.726684581494543812558566603556440345446506922007539075044880477388258643746579e-13
20 8 21 3.703948124218619967122900290382201148084058219039863357618464709699570090030846e-14
20 8 22 -1.435556011703355192094278962934183948559595030581008995169338410327746061404441e-12
20 9 9 1.579365920341663684341073543890912339464251301064698058247942005511108705382655e-12
20 9 10 -1.798365049287396467215926889704230949493878317957241746302920254895644122118515e-12
20 9 11 4.447114429774786161334976513429298884942553102819216888455924005226405717062071e-16
20 9 12 -1.698996573025130431333832626276018488595346565041444739784248283233192098943838e-14
20 9 13 -7.680431363797950444326270337939295071577003941840582103523349771393539692334063e-13
20 9 14 9.008520737325014133102873182213819995027396390840935675049597341643053584887399e-13
20 9 15 9.936243269142321550819488886900115425461928636127228628206365563637740609115581e-13
20 9 16 -1.100013759072437105520084916079924416296130968545487675971684669446562846316293e-16
20 9 17 9.114981586171789052468826488326580377482808970375766222389056135979667147168093e-15
20 9 18 4.187966120951324566146433890588141044462062094964809379323186030810003705285665e-14
20 9 19 2.458518165949015119815999033652105381125772282036406738136409860998141282629217e-13
20 9 20 -1.486304388600486071382069115291341773797424995120754816856537248894723522479125e-13
20 9 21 6.24460377053670991946654463890093509240374219978797914007556116116106253585431e-14
20 9 22 -1.341676234066200530663828540978561984312489495765696873495035398750159303669804e-12
20 10 10 1.858067265704803537006754340287779346961634599325879697065064374391244407262618e-12
20 10 11 4.033312265488287187653351576215033054230814835206396335921454988576956804326278e-18
20 10 12 -6.459547661376939662745571553435623447930035976218636627885533157918690007901577e-15
20 10 13 1.201905235132790949945456762925871755322863615553892409002155077300442737525978e-14
20 10 14 -5.284358603238650044580436123590695901926203752164277906636901381403636631414458e-13
20 10 15 -3.533579594337676435006190381596479735833781714642013935029414244111415548302749e-12
20 10 16 -3.983668883892218656870716626681468042748769567397852891519532186705359399595966e-17
20 10 17 3.925628894256080290240679204500727053622000165151542081718728152113991090200468e-15
20 10 18 -2.017972621913578396748027201645013322601518438042321469806172048464253605714265e-14
20 10 19 2.652811348696381386320696024910746672256638346867313319755438647031268507013353e-14
20 10 20 -2.949276207895770546422150996524391317360894688069775185624201667371196994134796e-14
20 10 21 6.748738383327175021510182335515067181840687072243287831250992173954960243971856e-13
20 10 22 1.587490509365617880633815596802139856091154481651944572061882127680600833544729e-12
20 11 11 6.596564908749112904987380539243278961001487595271973417922219483948759240334744e-15
20 11 12 -5.084646663460051633195941645143416852515928155628408936933158568467337059823477e-14
20 11 13 5.039697725969153448918126527970866131818305411989997450084857469599616587522622e-14
20 11 14 3.330367319404514688165555009284333145273025324502700831955292032480903390737521e-13
20 11 15 -3.636169171246623955980301309380117809519893562075752571890102992190808020068903e-13
20 11 16 -1.539149800942050357919281896072652676374147350666232017350037957873474566950606e-15
20 11 17 1.009605586814057252267886410838768567520544030947054244082393421466086408903268e-14
20 11 18 -4.763859779720267472578648517806618782689550323973934698368704032407516624455421e-16
20 11 19 -2.332411399864473890843454031343793807464430526062598577554008357122721670156428e-14
20 11 20 -4.431040915718231753566557679974385998767148499619606943090759892618883760081228e-14
20 11 21 -1.089924801838221711693308908075956655287882192565137552795745174902959888095537e-14
20 11 22 2.641139664954874067611796668262496737585168768315437639403394323722840996646514e-13
20 12 12 9.900457230790973483692901257669972656846312245279496826660861550948650486776717e-14
20 12 13 -1.406413160228127129005695385186858454234232697277072102396452252219337923699555e-13
20 12 14 -1.263397820698007247780062324070211089743228653030271358786612885445486643151914e-12
20 12 15 1.599156711984526898788977202700909886070380135439864211577694793610727827514277e-12
20 12 16 2.308920517921665115115482205992811560384617537100579312213506067777442462611325e-17
20 12 17 -2.204840301528609731453201322142018730492810465802539514164161157793767661785192e-14
20 12 18 -3.316033063559808839959868272395122181217411912427897210676074837237995274470911e-14
20 12 19 1.625439506772595385494777632210770527641375570800348739034972480244071525969608e-13
20 12 20 3.716446297601007925797405925544922389055399060823986535351902363172255141731073e-13
20 12 21 -2.448404550884229044670310545057443608015880684230061894032109007855992712260996e-13
20 12 22 -2.933464262075328245958180291917060365954740186934292263551662539483806829593093e-13
20 13 13 8.68831554509833134877482264395203290711047617032387627422946866712639550992033e-14
20 13 14 -3.431871950287810203855038368174577679823912988964003231484758917786843670342979e-13
20 13 15 1.689156589114733744637711973291944923319314149315078754081106494924321781871572e-13
20 13 16 1.454418146218820012251334148826329325858315479745902211622834132688017014953332e-17
20 13 17 -2.335781327273345714386625219681621694868559638006039197532663589970499477874436e-15
20 13 18 4.242844013444373749292847036645264231106431970899843061516727371785105785407653e-15
20 13 19 -1.10085786194967622652782793484138825082932790761127955284339781275989378963189e-13
20 13 20 6.12829879399486523366377142600621066839065977288214357804104106392912222498356e-14
20 13 21 1.357228139676187537281016599928624104892308075430058336237878498633548214842567e-13
20 13 22 -6.92873740604289150731529505553273421729325154207396229900279028282544791708872e-13
20 14 14 1.097665371295975793358081429916327355522808074900814258291091871948118242411937e-12
20 14 15 -1.910191849140624414904018137829464195729475271955571896528011291158957673172596e-12
20 14 16 -4.48700292575821828641297427569154289823971738624871707994602444687804751827466e-17
20 14 17 2.208714286404781276927279027836062285683073982436404598781761234447052419523099e-15
20 14 18 -1.585670197332790576741240780331777321513720150138409543666763909460114608157314e-14
20 14 19 2.853946229299143040760503605186016507179165601382347325849121050643227145194281e-14
20 14 20 -2.932332164761760458369921798812106415178105705416032942849114847167453462350918e-13
20 14 21 2.732844074387544511379422794658795006572491835587278620493297030572365009210134e-13
20 14 22 8.237304604295226050411345341511195753264843101722946405819955442399498550233751e-13
20 15 15 4.87617597110870888620049306591653893212801038187150910793758337486081403416922e-13
20 15 16 -6.451004326291587793932272144410443064783618123691295564747180852649474056962765e-17
20 15 17 2.021476640081475228270010278037834931116819550265676873105430858525765517776979e-15
20 15 18 -1.009888631588302644149890611766808259141464615511501742335337646608288511848361e-14
20 15 19 1.773508737230314196378937320168424057806805462815687565710579964006640732343778e-14
20 15 20 -9.454082365459985225555078076619867620985476143930928892770471328225861218208471e-14
20 15 21 4.735959676094796575618645013732788777894305621385983914535573165094256339539527e-14
20 15 22 -1.01220289523513302297506507977689714596130551276832205230678800920790939195802e-12
20 16 16 6.645347643626901984823765696024741563726960624107537550785397290698352618923147e-16
20 16 17 -1.22442800135307243615150310532369216689051423430572996250996135604031817840454e-14
20 16 18 4.751100629628652830776136908422337673133426056098307540268979605036676153737762e-14
20 16 19 -7.203217025502233472218078711072974458113287155055075815997371657577993731321773e-14
20 16 20 6.102105668364170512019844895545301829408102621294462901350430721024454781794397e-14
20 16 21 -8.184580753690924423219078824380808570161747130027932225371962641173959323735047e-14
20 16 22 3.068197289470448653084651658714615804296417610700827258014293120795425996935608e-13
20 17 17 1.035734335548655948401491915440013164922787004951072630776113711781496965812348e-14
20 17 18 -1.179635789574009758914233030462210739139298013024264350957705176191589112961648e-13
20 17 19 2.188722110238590529454528914342458088380316753929349644625635127290644365509706e-13
20 17 20 3.38650921850627259203198610109027458602136317551287932848601052091233571615482e-14
20 17 21 5.83508571011474447604443326976899258332763189594343930139398774587076453395951e-14
20 17 22 -4.831609083495374876638101474078531646594482734564502558318564336542040053730095e-13
20 18 18 1.490982042744613904922409494491553923149423863800837695971589996273850063041317e-14
20 18 19 -4.142243363205107856389049073213610982417383196242575209554186490669712404069433e-14
20 18 20 -1.455068376837423016743544753131838033332706131767732699986813061189911694382052e-13
20 18 21 2.192567474669538421181164645358287931906212559016945344610249961599143320790522e-13
20 18 22 -8.423398814302987220181282588618297614042338945451064123933404546270261975563919e-13
20 19 19 2.061496206368754769054617044306728276391207049437949666092496813372381393041763e-14
20 19 20 -3.805011739340713771201005638774258482798680701084393069745550010637865322377598e-14
20 19 21 -2.283124481833712617125510585613524319048053953911896512581148055911735120943197e-14
20 19 22 2.048973902545573411378856067639822740067070829239541827934746635381725168102865e-13
20 20 20 1.006674631007318944431344974288220741502101420790113769747001029608384246184552e-13
20 20 21 -2.946961577359327774901706338577031955656285911196561790697976456202941303826263e-13
20 20 22 1.499990389823616022120147512407004696813152325360874926459087298149366744348044e-12
20 21 21 4.578901708974113653850473593398954675554465809250293333894463962269254565476454e-14
20 21 22 -6.188336628821328073910452422734290494135328972052410333461987562212124729403197e-13
20 22 22 4.369711899683594260559166250019541515674349990742482986150306174183700046816854e-22
21 0 0 26.97287541827214673717809988412080163290499669954489135153153270083256239123661
21 0 1 -50.803489760017351164893738575946801177361589505782419945391660787610648103342
21 0 2 16.08614195197991815645537846055792265339739160757517523012413575215295755434921
21 0 3 87.77241380498289460822093777477956637739047353861787491212809974781425612220228
21 0 4 3.908478130816564338246938563391908915367153462186408616383907284645526538151429
21 0 5 -37.3502070717988337907052052061440096025704611568139747308630815542399506930348
21 0 6 -64.03796659759292477959467146092025674337873410799758733279748988629220739856629
21 0 7 -2.276728860174066630118237583679761578523147181257577463637949872496887585893999
21 0 8 6.481753700755216951907664299017188887087651117684004022299061071749048921854546
21 0 9 10.77316429611102990040575161253588050491090509548697464094402509311858476285573
21 0 10 13.84236780277891890032586455566914315447337596757290756438296461485001224674261
21 0 11 0.2195845753831819768901805286916477946429361940028421519980379606438002744007787
21 0 12 -0.2350788423293484161857507215537533023608788939118915422261943445513482634194272
21 0 13 -1.129207429545378048122212771882275090111448412847038959707146070274278366915101
21 0 14 -2.275854524713855615505948520347852097684862080703864146126295815932799063886316
21 0 15 0.2731695206253480174541694471940376985357573880778995041251035873073915954628506
21 1 1 1.01530121092610825963574119318764510654148157786304314419676321317660919312849e-10
21 1 2 -2.826377325863979677165080724626813237382514478247281794191908847689327225408331e-10
21 1 3 -1.701667715863874356017722627982668987732130514595475261997550946309942602515653e-10
21 1 4 1.790935515050503771423157849750508369358830478446222470612034142915994169220905e-10
21 1 5 1.869257070746843767622472274602777633797044909810577985520731610354095426407193e-10
21 1 6 4.274419539400793396065650751771575504699537575301993962582558719950508697521639e-10
21 1 7 -4.261768361348049752696043164407422183917472169379387412194868304752826054251585e-11
21 1 8 -5.368370017177160270839087214600379024191393092482937972967933738939694772184024e-11
21 1 9 -8.484493409197299584542650028797301646706191520916419975402812817635559019485183e-11
21 1 10 -1.689519756680498521561812085028498648098333139781771808368279463379803281180208e-10
21 1 11 3.106587757172677178069876258034051562265962324361612029293876131575794201588852e-12
21 1 12 7.216656900385591004033098083147026732662168224069544634896801197867151868226318e-12
21 1 13 7.760463436884807586660906128713715147935334594081893658596029588667580753563758e-12
21 1 14 4.054739845605332862088455426549596758154652698637718570369475543759662832956115e-13
21 1 15 4.129610362161513934662903863713143996926202932247072888766492681578617665605401e-11
21 2 2 4.04493901825056114649940731422895429205349601218724816699705811103686773410817e-11
21 2 3 -3.253825242194243586990294020147991837975543875217572166622293608016315568127417e-11
21 2 4 -3.198862919712741935589113822759901907634029457959257289050419843332686303121211e-11
21 2 5 2.171687413374593953185958961275265491861530859943979388561080825736177932677455e-12
21 2 6 4.769429751182035363435653158677415970163609009576975371630788017502157743224304e-12
21 2 7 8.29206181678890621611005792714948652831289117084308967999112804855261886942788e-12
21 2 8 2.306361117737854257645880835501744301655168633820471509731353668869211031083008e-12
21 2 9 1.911858924243786084840113334771318998167156345928769295608341332862923471260925e-12
21 2 10 6.230303988464016490275317457502918315165323255396826802528232598646408311177389e-12
21 2 11 -6.408634284473638921583242996419304107347299324853461660888040738402512655089589e-13
21 2 12 -7.654374338739849686180756803501917986005428831104147973068887092613726351249153e-13
21 2 13 -2.780936618986511144841542364869383979060680400963836322991578527671571331883746e-14
21 2 14 2.008285731404171500814131216435996591676284704443113609303549707271437445685453e-12
21 2 15 -4.619349990627360882951973703543987439055840355595947145776562517128865817705629e-12
21 3 3 8.545690856829889220267277322271372975793188746422791235669575291265890465002511e-12
21 3 4 -1.475031519486897218472433714163526351559523887180688084787318548936750047731417e-12
21 3 5 1.087265358390572676828897209141193130595466761060834860543337485183531060879693e-12
21 3 6 -7.76262041658159753169707894030422716433311656607893368414484259040810340512904e-11
21 3 7 7.422815120216865413337215558639543952372864795406549613402996270231463530208788e-13
21 3 8 -1.443429583236953669741134682682322442216059737540882879441180363823726355471565e-12
21 3 9 -3.809658877933441013555655415908076360376776860533509300864847342721872200257979e-12
21 3 10 2.621085547689905162796418653175792172934163314125515718150126214050893330796984e-11
21 3 11 -6.568746481231495426255461155230733466843213034702591807911318517188979235210321e-14
21 3 12 -4.126296932630110404336139750429124619591773159590530116981447025004428132981216e-14
21 3 13 8.605970796147248302223451375023579811995737999892922726563455277477245607746396e-13
21 3 14 -4.359235073622760250134623046053253356895754375374936808002856875397225940443698e-13
21 3 15 -6.015577803099298198738169663436989585785177184663095528018618281564989794629011e-12
21 4 4 2.378821611621891241857429265145311638339108900872169960145536483456412076081366e-12
21 4 5 -6.332945658078986132983797980321304708297907456680256741243271813548541265710024e-12
21 4 6 3.364593617325312794234587212633173429686811762865650133205717547032830752352015e-11
21 4 7 -1.197035883348678750122486025314815233585157260006445047830981619894532515672364e-12
21 4 8 1.75947332309713773123775007246532849617807671592571974876997160115633988447061e-12
21 4 9 6.853514578584383159489783318234932472053588417509755410407372606487874219964157e-12
21 4 10 -1.066134497326186513596654661514739092450903922937387808467450596851588843661502e-11
21 4 11 1.173763137850705690485920559261995629484132325743133193684453726547288027420068e-13
21 4 12 8.852592837040817900059954705381608116764099488408797480514488736226378571933038e-14
21 4 13 -1.14013011430432172790786556504199708777090269813415623683766725089793851143396e-12
21 4 14 2.10638771751949565629402441243197008513899496696345148878493773600775422404531e-14
21 4 15 2.546884969451588438339799202539558671221768195143023956707265557523635793927379e-12
21 5 5 3.38101148326469211005423837158652828305073319189961982135490060996602245946197e-12
21 5 6 -2.503397026788946065820426386887673678122474527861760063525597719454572196712389e-11
21 5 7 1.345381344030727278296912022111975255614473096786133010884250594818167088993973e-13
21 5 8 -2.764620548213870340570208302515306226126017521984505873444635340788039331790784e-12
21 5 9 -1.103432197693571245631520457142657800895683848036445647694329051366799918393376e-12
21 5 10 9.339185023996211920974976134345731329430479411928616183060808818025693490946964e-12
21 5 11 -1.912350078484519180009360130327994351013135450436834297752550622906875039029367e-14
21 5 12 2.956926370980660215559050317770361914487574747276200534451336419854483991723229e-13
21 5 13 4.136317081500081681837989696437484069369729202174189896267311624645566060363233e-13
21 5 14 6.109487311817373869450215803276419572834636464742664193728497805125960775467207e-13
21 5 15 -3.195317650484745140127853801797837851931254177159341011364777365703246118310527e-12
21 6 6 4.898072164298189572924130637236670625560620489734289863680734223352348809453664e-12
21 6 7 -1.083673318723226357929540397019022404982645309982476450497084697944465451151695e-14
21 6 8 1.551783355898765856077373332052114683518158287399531343716583664987074186705412e-14
21 6 9 5.033796671738355686752982085357447352348109571267560841795803545781622956180189e-13
21 6 10 -3.633108248302934638544813449133039759261667323125323365594550667869886025184812e-12
21 6 11 9.046192537439750491378254185019730875578048334689233143822209094983771540210888e-16
21 6 12 1.786020769211199756855390828379582564694529638538486913395959941746175067094438e-14
21 6 13 -9.998426945504051507189690953693149038340573712344163907532856831568968618457204e-14
21 6 14 1.259014234125707632249989725667511907501664774426666508831547216546984375122569e-13
21 6 15 1.365461106351284481972022308050545961894302232679841508871704721214513769140631e-12
21 7 7 2.947591223391484163508355154478900302983334094138662679516908906139419400975914e-13
21 7 8 -1.072583180375844639912353236375608041867847722019820130240287987284308431601699e-12
21 7 9 1.116384408539183596511607688865146775439307004350527517221920135703476049564122e-12
21 7 10 1.261468303607911140829861985267464384249307791367274317518745316339268235721019e-12
21 7 11 -4.503567369683479058324805000370719359019853856479905977155154750537994708058061e-14
21 7 12 6.822455415049601931684987557588968251666563987395728211854209679490033079180517e-14
21 7 13 4.005152420660369436840159062464731974976739559840017813687322744245419335887242e-14
21 7 14 8.883805934720647559381874374095059038973556152978269924873935089141687163639483e-13
21 7 15 -1.412201900634024924080053197563032950891039888810854146654682921636250401186635e-12
21 8 8 4.483778920650783196351814412443205744097993770168715713736527928796349262999202e-13
21 8 9 -1.776880580882551869554798215653835168524457102360153188305946254876720667527516e-12
21 8 10 3.299711910416123105912900601174628480140059547661927084879399626444348301831994e-13
21 8 11 7.210803494946635622937563664264884465918579908286662885517634389479159885520983e-15
21 8 12 -1.251735788566839837953050259379223037306548036034827427544199219979599092249773e-13
21 8 13 3.360626757448790941938860277580558856514842888328811777242364508174660292048553e-13
21 8 14 -4.91102383905375703279632814811479809518753816080362937537991747353801290758609e-13
21 8 15 4.249000178732323456315155578273847568700159957079330882328411877979896735795947e-13
21 9 9 1.724364263294833159277890625888227642661608935341492679432174885123612783005265e-12
21 9 10 -2.324087916846520414461384114757935184170694889650400436257382341366061874544391e-12
21 9 11 -6.450436302956746916560541360617196626339721565043091018994642544460914549496123e-15
21 9 12 6.059320224452367610828255532589026797465630031998246703362729921342139383849849e-14
21 9 13 -3.816875158960078075975099247462031399583790124638930396037577457511939169013632e-13
21 9 14 -8.952631308979063614805006432510559863860689202378989651953805002716775061768535e-14
21 9 15 1.132514934725382688820568631580915918989413735922583478281396320609062964543048e-12
21 10 10 6.016026248305704432182252223434598280128420737045589260163256849896526413908106e-13
21 10 11 7.185120637553833759164163410020900737512084123541302385984729763443127788165094e-16
21 10 12 1.410329597266275921799019320487879770281100377300190080654912452753968725024136e-14
21 10 13 4.164225469253014715723215676660804586996981557957739485893359561961306230329237e-14
21 10 14 -7.342416645432389463161822566257045456827770246177747303389278655265920384407489e-13
21 10 15 2.356897688862651607213409046220952670819110949734614992771290625650384708894846e-13
21 11 11 2.077549923156152495183394167957916621884935973943598236389654938904669412999425e-14
21 11 12 -1.359409585266494967602339976245514090137578297131632228220618772454609826843225e-13
21 11 13 1.063998175080552458512820680233853639597994415334866301182016292154863817779794e-13
21 11 14 8.072267646650563083866448063659738219318199285371035660296256648657473274260522e-13
21 11 15 -7.861243423426276449456909961186459095384613455064921056964843141891754484065775e-13
21 12 12 5.791989564263347361941825449545517807660979219015993525141812990081559992074163e-14
21 12 13 -2.509150333183785724149733899359049064898346764161845025180280909967682117859481e-14
21 12 14 -9.119315685081943687094251007011285577330858005117332091840469543711513406185578e-13
21 12 15 8.703930654986071735231086856250091299336832538521912827808925816454971791490212e-13
21 13 13 7.346359759382526601828149772762092731397234350979831274978282189669380695758925e-14
21 13 14 -4.405468003110185957216901662170885454514923830772266479849003386929529780021834e-13
21 13 15 2.873529767703367586151285684221104278928742945978487778230777132865801443452129e-13
21 14 14 1.237856766168919969130395409261269129131390955704929806451622835021468995357928e-13
21 14 15 -2.145269366673810122854986761462055476570223502399732830685103795929637382359211e-13
21 15 15 2.447237299755936251662991218679665693870121530808475828824444216156880689296891e-24
22 0 0 1.615827585376733370474495181846123448103991928851069081416477567515107177477992e-11
22 0 1 -1.261055327632921194072644280910314475635369831220624180711049503844590731594504e-11
22 0 2 2.975936537334464183513016844535290017823420798074642941312469285107827846154334e-12
22 0 3 6.486541330313242672549119768365041100642018507295039045560915630542053286014467e-12
22 0 4 -2.073506977981259215724143822944015903741573177510084401067513391093800974634108e-13
22 0 5 -7.478469506233293840458724387567241284086467578421882785850195372675290124471931e-13
22 0 6 -2.207787559550156609851645938387296129977962851265565709558038589210596591962386e-12
22 1 1 7.831674168287503957770798797003492473016637719777508774907554243624064960200722e-13
22 1 2 -4.560761938395452264232816578868550808262777409148395340471091280611209921648213e-13
22 1 3 -7.32306280712252009760702666714078499863419458682667086991216354275756493400701e-13
22 1 4 7.098511877972935480016816246573495448681093507606157702275953592164222273943821e-14
22 1 5 9.567813436573034200814423665832983747295332930392920979868250890171599808997723e-14
22 1 6 6.39515118157997934729756880833187325390550760528085274568345226228392664866404e-13
22 2 2 2.080056890397695485128960814506862424655131501075350394441374487801699981464652e-13
22 2 3 -7.120444906754036404495903743263056241649017097144325201246478263234825942358129e-13
22 2 4 -5.323251506280405692060290806884670102351398786301616552899207884558997457059001e-14
22 2 5 1.25291912894435931847702229260154041773554969863206769572618561663497296576362e-13
22 2 6 2.532777191710307121317122808710799256418847607222663610820132752546107769205828e-13
22 3 3 2.904602987102112253754784421351024954300919949883342345416233195404282281014014e-13
22 3 4 -3.580266181914831917032878881563577166944837163239609633395147853118270393214971e-16
22 3 5 -7.464802586160026404567882109620145574337185690750612563476631613806746848650678e-14
22 3 6 1.387739925298695818516913079951020668110209064435705346316318400587641765364924e-13
22 4 4 7.411995719099311526596783470554363494159001550117728915482682442151208219601738e-15
22 4 5 -4.891683742478565197407929209387198066814830914114270966797410338825816550526874e-14
22 4 6 5.658353159065601734919135028229582370369503297734065773912701993842010519726002e-13
22 5 5 7.806278901083443313942672518358916773040755152555654375664810780802761984711414e-15
22 5 6 -5.617911641978130396022166208232609862314179030081414409905296318813560667404199e-13
22 6 6 2.037785750476387705815786898250632316409217340717580031583226859978447736240139e-17
23 0 0 9.253182154390514236285767580128127828907065345830815153490565732712140712757165e-12
23 0 1 -4.944203127415516885741528653726672965882985616680487027662215510420854214134367e-12
23 0 2 4.540630085147323105990440226592683029291252518237734446997954940095168260379429e-13
23 0 3 1.497304095750390507032852282710575121069818134625448796036262111739904570816001e-12
23 1 1 7.512946545708026340584202480867109989189541827539139676956649361295007323387081e-13
23 1 2 -1.86190835774818419200644442626697500831146300254468027517262835124034684479923e-13
23 1 3 -1.986458841829895668192684793983790035391829915357338884914613541057410086047501e-13
23 2 2 2.638690650981621771361485993816234847958527193834509559412950630943390009870879e-13
23 2 3 -5.555653650495334548596144418722326885003014183691756378458924627405736208922507e-13
23 3 3 1.553107545473432118893866775471465601873369590242979869473057927480525254968488e-25
24 0 0 36.91968888231092016418743439627324517785186517356723812271679183901529731963959
24 0 1 -63.22851251769168198331292061035221234292731123821507981591054611596999144873851
24 0 2 29.36185865660344479190433874520342191561903544984074239398943882418335113627653
24 0 3 68.72791285604433520620616299823283235596439157934466442129875966610944948820259
24 0 4 -4.627341654783369407633959366678444014998237132260130691318323152578959764476343
24 0 5 -20.20186778507075721036043601203460430788906952412374259151645584988905010353779
24 0 6 -27.85588742808937741767558725263938566689253523665799125777153478344446363900239
24 0 7 0.3328131749287237047671320531670531740005528123155667745408672911512308413756758
24 0 8 1.559856791422724048733927853237227612048490343098183142389952554525268900826459
24 0 9 2.871359623901909751197817773613329899491496377394806639013978001848007012990106
24 0 10 2.12425797989570096637434723330174858308691300275279499364541108315110725238902
24 0 11 8.233040602012194428668307633432051516935554133164641929268874890454962334223439
24 0 12 -4.499789595241115584843084995162199572984319253370621193733106459546555098135948
24 0 13 0.515054961429775312910090747950256703026735431198991456147216596045487720951292
24 0 14 1.231290686026043868673813677536484207585198518287572176140514030430741885617617
24 0 15 -0.1145643374442625710023789554592840407222833088480470332690392736440649432447326
24 0 16 0.1315915008258068064118335018889195395453324076197828339340386544068466203571079
24 0 17 0.4133689369742140204226952032458661780967567338450147687739932921764135220910004
24 1 1 7.49487284896083535902845253755191158424773739347951360290215719104422918545841e-11
24 1 2 -5.737689197950360144074678176405509093028660434238907065025814332603674210753565e-11
24 1 3 -1.142173022795287863821917768813913175636721080186292283609525782632262781363923e-10
24 1 4 1.437755551220863225228042365584968279430471879188757787321358210703746798651531e-11
24 1 5 3.877511642851576244197678591873319863647893070529419615302919737671465258737203e-11
24 1 6 6.7347043467016285479060489734610634726202064954982406991012300524832658120633e-11
24 1 7 -1.330616884436759772951248159083155840038279000643734293014172134787595369155038e-12
24 1 8 -3.657065327766977250822636132029216939425524252288506460273622463161863042596749e-12
24 1 9 -5.442468380748606665952893154289303337250434877136375228250248146565787164193896e-12
24 1 10 -8.412313817724780897201069432853833522668191920824002290547670097313582903265725e-12
24 1 11 -9.861841148582109205383069746213331723123156967715927503260268099571997505822051e-11
24 1 12 7.539680812292249341968132741224275649017057119110107682899415241056859460651824e-11
24 1 13 -1.892725536238916462967614375824448033061878646627235376169783446422383552465784e-11
24 1 14 -3.151686224407580186703703615032339845830573993990677261525874366872010244811374e-11
24 1 15 1.684511762802461315601015538781310892894063753842175325868604081331029449003539e-12
24 1 16 3.261969160318105133556881040675309915807146819140682472936769942574769887396068e-12
24 1 17 5.308315612017273114931338609455523148923066410207777431213096246217703219554761e-12
24 2 2 6.57186746397576859952309576233151138220177683732703567156870282519016734119209e-12
24 2 3 -6.746319399811472081622471513211578881204658247578902412609482901635581184721425e-13
24 2 4 -3.650805938771371287781814454928207702428787902219319855183456156089135492348327e-12
24 2 5 -2.411069786731410175244063581116638100018578479263099984270392548850170927306188e-12
24 2 6 -4.555116126887843079527622086448790163912654300453256130514361288505717175209314e-12
24 2 7 3.310433715463378421501613552153607943616022557137409224169765394144036643213211e-13
24 2 8 9.155842316199737056119216452696049565905774630638431167274096734191231951564003e-13
24 2 9 1.85906854474583864373646043665393474149700478828624763122718977277379074706241e-13
24 2 10 2.085642405612956217566061893809486655890152431204157212899065526057077711539838e-12
24 2 11 7.33525970208256831805171008075148780466051664894108563572841096823335238694245e-12
24 2 12 -9.634498648084937227238200593923158104906011929606541812704867622366732033843036e-12
24 2 13 3.606543070472411230945906629506265231916069901970861247516795427985147196132425e-12
24 2 14 6.420608374662806791073390242290271281934626399842206288480783554164264070854568e-12
24 2 15 -2.92616732500275894144901584444882712805809738324956536075849212464570002887516e-13
24 2 16 -1.094624415098998862055512540851724409725079918318109781467395479405979773521373e-12
24 2 17 -2.563704344713133661891739732014939576935683279610254017814874101522671102687838e-12
24 3 3 5.440342525723273518252010722754390508309057039298029772471413860584955293680607e-12
24 3 4 -3.486143766238254519089797395922719510695458223560774245060811164998385186700834e-14
24 3 5 -2.986981591791977490025901422431691172623417723592895879120229489548129028484976e-12
24 3 6 -6.110214701450842151792456389083593046684450102515373573723299104813401223255463e-12
24 3 7 2.134232547942504290209736901798246024207108630358602779063412501438523455833314e-14
24 3 8 3.005607938249401550648790230580585516619999362811660163761302086520992799271857e-13
24 3 9 8.729139879090590404626583513061064856204971657597533671135894398692589523861306e-13
24 3 10 1.33646720090269463685356815497100142006925030024284747353068320520896904421553e-12
24 3 11 -4.782323452989824158971529099010823813592124004870004664315990104146722907528722e-12
24 3 12 2.008896426417741349570645105743780665411582271813811484030734644502826333237562e-12
24 3 13 -8.637188625944639465578800845322781092356913738366443293145958532352752738959204e-15
24 3 14 2.325979960806476394786892415459623159255850289170459047743834899081208147387391e-13
24 3 15 -3.949065900109211218183302578257571954320551006241510484573945466816585465112052e-14
24 3 16 -1.433643159009935383412922424123423004885232208638829528729273072702949075011324e-13
24 3 17 -5.501410379898185970116005356524051183195026345028223318329532474109805569776077e-13
24 4 4 1.469143105261161863375585827140779444000419967593970363769269525215987939374099e-12
24 4 5 -1.557212374507931374088510158354464000882022013095194299058333468400611854554495e-12
24 4 6 -1.964940682186770212990659915745343634126391135215114899245718024344063599323376e-12
24 4 7 -3.309856931802938036118162483045903617772030094360704686698633392002765088347581e-13
24 4 8 6.379625186731612766939882291334535735487006184806782508089917059117490397763953e-14
24 4 9 7.22491618078993987905216023902173782251593963276234475893943637549027952285307e-13
24 4 10 9.192296426946621852635219271397178888372821224422505788585398468504533134871939e-13
24 4 11 3.090914512107553825107216457889803899049798028341262689045981835315871918250181e-13
24 4 12 -3.674361909324668041604552471998096936690144595706979451963447327374644363928979e-13
24 4 13 -1.366621382867818065476499452890602398351391871818517474105988715394991633586371e-12
24 4 14 2.754655353231659625798764631518053623669305513035196017129087544130224307657003e-12
24 4 15 3.255473643333971728844487918781800620558295863905423860628723725968772359172825e-13
24 4 16 -3.187066819373837184559752904051228874766083931016405454644035206917392923794616e-13
24 4 17 -1.308028575280906905297474274807026041548212892479727914012425019010268061432603e-12
24 5 5 1.309686067885555988389648943213635365230576276451137446852867342496944273230931e-12
24 5 6 -2.548565670154622079069316503416548497405785772216952682408997314583849411348982e-12
24 5 7 1.509034172867585666518778487519332357706484458078864106575704715915225459140715e-14
24 5 8 -2.35597604785665353202169309909462346432560043123491616135241620103903323771713e-13
24 5 9 -5.948147606682112189512615202642071669354014099030538825290523105937013194711276e-13
24 5 10 -9.293053875782558239640380488695247970357760998232580834283493980571956755659065e-14
24 5 11 1.365241478608615775627477113622795889569196128210085765996643355401271054942529e-12
24 5 12 -9.043446286225420973680563330484515632057146007412407018439695280909121754683192e-13
24 5 13 1.419217067790616622682233276466551477918021411542127435794781757845395147938716e-13
24 5 14 -7.310074388352719964510567560433695632827769405870494445373462609228361116936966e-13
24 5 15 -2.326320466785921289611597713810498405471972282625830950210020815430002598915039e-14
24 5 16 2.026805093269243443406702543777098432559565601792172838932328423985614763660399e-13
24 5 17 6.898362061936374740218569774509768388142740667559094791644024790608301366889089e-13
24 6 6 1.095529107383674853418240694589680507592180647142316198313187604154390982989552e-11
24 6 7 4.895466287171929567156565547820808748565963489026212209211154801579580842510617e-15
24 6 8 3.879450911460046986321246833329602188556349863493266886805334454000224014178957e-14
24 6 9 1.603297660251298073963838207596905546118255167572468555835236179132953679157317e-13
24 6 10 -2.967758080275748917352538918234546385553001680975461668293890383671233064682068e-12
24 6 11 -3.077183547119125216798531248350603306608902814499091174281060174267659212434149e-12
24 6 12 2.437098178099189527866230675770158289564969959512272606445351350970270235100907e-12
24 6 13 -3.966436877030322252936558035774866000229132921257787273147369961700124914081326e-13
24 6 14 -2.480982560272883990088151533387220138263783965438227358440852118272280247061533e-12
24 6 15 8.456066352356667103168514551086841478261911956351233775281467428258637332223067e-15
24 6 16 2.635347609095476379423072273523932846437626203363211176706109019580145036017794e-13
24 6 17 2.371436304649259644593083559435272436881365061415028432204029573468397289378918e-12
24 7 7 1.740222272560693521643531618250993862113106832444419224265922922617661034537493e-13
24 7 8 -2.930305405498863287279849798591495312667514106096126318689279964124450746917539e-13
24 7 9 -1.74892235626518494883961056529975257384763835127553038550742557242517146841122e-13
24 7 10 6.624750826389851055840802282166231825526254474566167800408183020571836433570788e-13
24 7 11 -1.557018702865283907269197945319055205564573436814428196573783840942625918927575e-13
24 7 12 5.98719688542470641853135371890117717301076946060436350756102968050909732139607e-14
24 7 13 -6.470766573470154114640669193230055860383497869421135895531412490016339665077004e-17
24 7 14 6.992480479236930813637689117183793370690673719110867926833597813824586676289013e-14
24 7 15 -1.658689936245543515477555317753796265580468739310881516529470126395522425735988e-13
24 7 16 2.940839406957063098763174125284809135091815692478654430082364796344263370818414e-13
24 7 17 -1.415187672074697726134612742409160796922642230656243580622122163809203011759497e-12
24 8 8 1.667777551428717665390975260553487563433296573158879466418982645503669427088161e-13
24 8 9 -6.60250928309795373276804672998538144740734805148828978200167294644131878919342e-14
24 8 10 -9.07189728655131915175036975973566265028701197859313221673291581049383080640999e-13
24 8 11 -8.868054240859983355234298729877134852716969635908191520755329376881227036192874e-13
24 8 12 6.251494608830991057321206165698118864239658985238435604915855430261553986486748e-13
24 8 13 -1.784721428178820610379559542216357869596441852811246365750468403889590559307944e-13
24 8 14 -1.652369068052384205289491937680304370121307040365463468604611771379517579272248e-13
24 8 15 7.534041870150793007533979800958389149337995640839461019864179473010849797271923e-15
24 8 16 -9.718485376910401349175195254033363857897587635023232059915245734994614850803558e-14
24 8 17 1.595637937364084068644410755139504455452847963119787594123567548685508472721516e-12
24 9 9 5.952735308269782411367585488775265975137376155643051106772481161121461407788974e-13
24 9 10 -1.638093458953343351059018894746522603404571885373407509288281774294188128496137e-12
24 9 11 1.095305909295058821856155925368781249145820507807779821404656129481825600682945e-12
24 9 12 -9.00503792685936496041675007529534638328026603676915766023140953633587387378681e-13
24 9 13 3.130668931138618089476630673871012132700623665484434116040371907046001710690527e-13
24 9 14 2.579236902209191709116967315356468624663558663777203321280676737058967749065066e-13
24 9 15 -9.800821980334705128941047274136938259871052989985511212858805487712758681611285e-15
24 9 16 -2.424445322220463550311569401145378362594830641962093695191275173223181297310929e-13
24 9 17 2.816202006632677320274101381499083478768430347980218365560796016461440205496569e-12
24 10 10 5.320565088308817022264211144819292236578403518183001150618873180427113304825758e-13
24 10 11 6.389936777449811355514203594012092218337087609301193288719361017048224318638712e-13
24 10 12 -4.185491522820973600434406977744946314873355361241926850982454776833321159408797e-13
24 10 13 1.074895369740208794388318050031614386523527062922425067929056555512165462130882e-13
24 10 14 7.238514808744296635053947797245425281870434252582243156684931920245308929440012e-14
24 10 15 -8.573613454722079316999737212209343272187816667338726324159957469735355453550414e-15
24 10 16 4.689772078055500430150187826435098485925915982174656274743193144869185414625103e-15
24 10 17 -8.239001276739342400733138624441665704473540963371014038119863773478629577478419e-13
24 11 11 4.401057016037091289527881423846677128597558529039714390832372262809753224577894e-12
24 11 12 -3.537895824879455788847719033869744776630139177197383438202608380435376605116139e-12
24 11 13 9.80521576916324251459193707605688305991011406422665713417884834423904677743774e-13
24 11 14 1.429505151143078861607809773908741017853618506798852308679922760520984329218721e-12
24 11 15 -8.466192701482197676733268839561971009648880900783119203176709917114696555150418e-14
24 11 16 -1.781991764682360515456469799021350348376705366971334432327610436889013149173928e-13
24 11 17 -9.183044776668400170035103357183441911764771017482693567174781528996037272278939e-14
24 12 12 4.275719407416888454761211793952448965061600989509103669316419082185839261566917e-13
24 12 13 -1.86137586794938418171285983600643030050232333376801916954931064100520801785805e-13
24 12 14 -6.874106590334891168933148154038467361387319878071646396899791984769490594108488e-13
24 12 15 1.693912581181881196901058844174018879824862260515446904412075774175913315668462e-14
24 12 16 1.210719166042030053074710849372629154688769579289167166751996732018946616189537e-13
24 12 17 3.345442564206879587243148110478015961084804616803096201372019933220860541796163e-13
24 13 13 1.709429387792530881950850178667196260902375286827010101977636128888163672922465e-13
24 13 14 -3.700861242007067167683609605560420386116485020496794853371582407389305103424432e-13
24 13 15 -2.9710591580259726194107026720967525322406339773725947170025243648580775894016e-14
24 13 16 2.371572316733117292731136047249024771100340505681960631600322503488377689708924e-14
24 13 17 3.697944699098258977713148572207586838242035929824247356949034316854133035620896e-13
24 14 14 9.613507403774962338897241254610381759268633101976540670542235917342462428108382e-14
24 14 15 -2.651498936813378630133207266962260339954169737055758833907231629374704130183315e-15
24 14 16 3.160012368096542015944338948034158697626158534393565087861596406048388613769858e-15
24 14 17 -3.679936466397304011416773113162152609199621059082954849715076667494337473662238e-13
24 15 15 9.291855616495657821897607270456243211879255414377213613568215924773164251218433e-15
24 15 16 -3.546029304687606599249689992433548589876594298953867184355565084270102869582433e-14
24 15 17 2.459127852239392250759112791986407018575657176376361589247445911080043728920836e-13
24 16 16 2.706286228706609168480484099665112937012762359663977325104011391369293045799096e-14
24 16 17 -4.177828509520330107006366385416621001180697995197351342291447499421326252132477e-13
24 17 17 1.700564356236149067085298218110706772641591129917763554133166129487720733247051e-24
25 0 0 1.143787334293473647365597328697993504823656814876004820480874946046984250512336e-11
25 0 1 -3.060021701147776584555844981578806883274624870083611732932488121211290175505567e-11
25 0 2 2.782703909647737041854226458336820361835978327394490071708398547263196866528972e-11
25 0 3 5.479735275737236857834003407114901269507123235202832498797796389537869746905113e-11
25 0 4 -1.099627084139601623475623798726377458894973981727222807096896956669647498875278e-11
25 0 5 -3.158437983457263362175032843512043982075138169700446600842443296123489155855412e-11
25 0 6 -5.966184903035758107744922697224207408718273107102385294660799157204743213883672e-11
25 0 7 1.877594219131838655399573929190017772224692598870890649853072218302147872745303e-12
25 0 8 7.194465445134397393443365060631058320431093385999327347176089516627689574300706e-12
25 0 9 1.066267081489564241821415138008694014495566310333242655837183254609655877440606e-11
25 0 10 1.665622011883690103987673376589391254830459603979353943345779403317770860311759e-11
25 0 11 -9.92889325220780785673618588729596645181554541515949802085454172900234234495715e-14
25 0 12 -6.243761818814662764458071042837586475045845295733500469413024896198371867405343e-13
25 0 13 -1.015547629440427765859464024492328385086618139086220264205784422156684297193606e-12
25 0 14 -1.707487195040644054799114674785748432315058069719998468220524091891839279599141e-12
25 0 15 -1.005292352198941796232027087288235792702291066329817266472708594921072895257679e-12
25 0 16 9.130897890354825937699088546704941383017398327208808615143676287822676126420308e-12
25 0 17 -1.268718135870017630324905364919636006227968842665681042590369332602167768360819e-11
25 0 18 6.024838939908655558792030655940106071542772531724418214850287367539950255089305e-12
25 0 19 1.09549456275754393367858250255729322890363125890598758928134585100752283184817e-11
25 0 20 -1.123478756670424530038222659134484257385921557940834724377886374360316328513075e-12
25 0 21 -3.041587594370808178023671468461368027934461259068030428476174127759535093966903e-12
25 0 22 -2.083879807123223383143872667129502480692529825351400988799945129209232825680293e-12
25 0 23 5.701770110340652312382295659612356237613050006883100731774643295461296379458801e-14
25 0 24 3.564563483423004757675524781274141753091429361054320102812723880993717056687922e-13
25 0 25 2.028643868852643235852933267982813160176489239900572778035517915494222951537176e-13
25 0 26 -9.646716513457021379671364046634068997972948346162195065600556261019774314410888e-14
25 1 1 2.348325142481447824146085281199081045397868143118756341537396406068886019231004e-11
25 1 2 -2.989400376124922990445531445881963932309995364007020551557548463656932127993723e-11
25 1 3 -6.273352519124159080221501612768468698179073033671754257321185624251072586428231e-11
25 1 4 1.318252917366903377418452965410679221397382257503646046722815089021725970293717e-11
25 1 5 4.151497893673975152684408230767471386993722382104239845319610011188322305022116e-11
25 1 6 9.124184995071943967672232970930853183705807998781611530111819187466430612145035e-11
25 1 7 -2.28656162441428342068725832499137733949962790084996538609231622919221336195688e-12
25 1 8 -1.013203519494600494657925053962671218309173915210231420198018531268477264249674e-11
25 1 9 -1.528178403544770076794821429877459909005467107800071510479381229178319176340906e-11
25 1 10 -3.103398096158577868228694609454444557459554348872659640336210513079195220127993e-11
25 1 11 1.070250775727284048476743353135765041711288563900582546808843198578757555714367e-13
25 1 12 9.362651667462738322866498155382849160037847001486717551785417916942470148472825e-13
25 1 13 1.512335002094617354170559640214699359054322282617118411692952812797548829375045e-12
25 1 14 3.058163622518645968013146932717925616908565372146067246804927240872092242481843e-12
25 1 15 4.354785435580571232729861991004734028217114879061829689116175478566696842368774e-12
25 1 16 -2.70740892919635054102519134136189295224620520329466829737610306927949472933148e-11
25 1 17 3.480426202046233835824585550515456373659363130033307323233543442597738388991234e-11
25 1 18 -1.543027228004698431540158703140667615271768782919609588274440631250718307805428e-11
25 1 19 -3.112770585650075404026342895322764966764691189189737512003992381763600682950443e-11
25 1 20 2.698893818228341424343800134318143746148758670340918828039394460714910922180304e-12
25 1 21 8.744750534710897503616951650901555582501636709571753829851554295078747308871138e-12
25 1 22 1.413781817749332902367134805589160178761485253562441946624298338679047201949246e-11
25 1 23 -1.32890722782100647550685477343213882300014045317044762979458356393750482913862e-13
25 1 24 -8.999580205850763487313441816173639028003028012046156164639633537661815056112306e-13
25 1 25 -8.88417881421063290256659660828409386929262340097570279666734471962456902689711e-13
25 1 26 -1.592418517076046336319996723580378461004605238418285641717545473721607054234922e-12
25 2 2 4.053971034039909149266947112909283679983694538617556851625376735621782407243367e-12
25 2 3 2.650133830467939895131329995239638478748788132370136894393096548359656389121884e-12
25 2 4 -3.004014262778791186082912397930859085656967308543169851812741731177193330827867e-12
25 2 5 -6.147424857232578135145557917143638896175829086161754916215789906860606858955296e-12
25 2 6 -2.385863251594440938754581718914253195345685514492417937026354308035405192600047e-12
25 2 7 6.873363132296199978041233957831692471023676074729844275027904763762014498864018e-13
25 2 8 2.427956128118795140597222955162434697203864019228055278290678114745592520242546e-12
25 2 9 3.503781887948090384695342443807843334221294476962185242420515770039302029414097e-12
25 2 10 3.356410195246051859577265350630566719684797509623497532800766786352614802885944e-12
25 2 11 -4.794962039292967140572335240340141146777370798096860875560794454941250721957213e-14
25 2 12 -2.443444754115903439150168797593888857753323759739100596121216806866354118477082e-13
25 2 13 -4.948915282809744315304898223191030153509879630080507098107282467158912180178565e-13
25 2 14 -8.614093074677922264095560190172880810810062145681433924883498953818732106858545e-13
25 2 15 -8.934735715443648150654197669851146987368152975158976182959160708079411646801174e-13
25 2 16 -7.239235475701115323642901641730883336109900145166022795678314017617601715873301e-13
25 2 17 -3.06667528730795059932852177453134475467955014897154304116880795134237156415226e-12
25 2 18 2.55402693495174689241834521000932001078493961430092085483638524187795328003085e-12
25 2 19 6.272112175627669857805522617313530814515893766644848364340741057566173976653328e-12
25 2 20 -6.052374182708817186147651719305796482991340578403159390419175309314560836334851e-13
25 2 21 -2.420366153715780312324146783512785119568652854397306177784187420061913696257283e-12
25 2 22 -5.808877210067983994814264611039693230709765347567837937024910439158553223727751e-12
25 2 23 4.280518672624975818173244311306697821899486228032870757275949971106748033950541e-14
25 2 24 2.424505895126989819540294105408329134795870995059073779709665028483034086488858e-13
25 2 25 3.949140083813839388609688263986498348581149072152559509534098185114453409407617e-13
25 2 26 1.117195679795709489465172172303887842774320428840553858758539405309898467318194e-12
25 3 3 2.430314700623218504537437727172606875755150620927814175290713091028002100318135e-12
25 3 4 1.39619526975608935393823539364957168719356001912437084828876568543970926443434e-13
25 3 5 -2.575386023818979742271607078760251496490847556575437595628089386796376875501462e-12
25 3 6 -8.803484279085578489311237307039449081426288696346819426025791448944168299613407e-12
25 3 7 -7.044610329888740152855322068651463874329640149379739172788139112967810897898734e-14
25 3 8 7.486448734125790518834836959423969968542792327036205419139141204458839108057766e-13
25 3 9 1.607301875442956605947252162884248959730182725471400395353247653316192596351338e-12
25 3 10 4.019670108012293122357606579372346972671687687725842295820072701576535257598223e-12
25 3 11 8.137330046441854592572665082747932009492744559939510245788630375321332141542393e-15
25 3 12 -5.965514538816388161843670854490189019812910314069593109850667412158477581229922e-14
25 3 13 -2.107078328543571097590290733990853953275614407652962054204236144614757718649408e-13
25 3 14 -5.064606144165333874681257875294405175286745576838576343033331749270547544657937e-13
25 3 15 -9.555357989330346516132743929515929088004321800457274325851253373552197329329377e-13
25 3 16 6.693814633499919181045654740189576945667668397698797945627059748415935671839012e-13
25 3 17 -1.011522758470609304721298261262848412824611500549991415303473815188409614984826e-12
25 3 18 3.853873618300613988557183276876658801644861311078331313407599178320231267978988e-13
25 3 19 1.759945719944281641280555064277318190258236793402517953110315397050774040158709e-12
25 3 20 -3.965104731039139318966100154073764127681988701387694131968908794018027201426218e-14
25 3 21 -6.289943155756937965324454501440845917272655353684867529248189289610579335468035e-13
25 3 22 -1.084265701423537688306274891390024786495751141408848140707362199591836706828249e-12
25 3 23 -1.980745013411879311618577640551765530592768710099827655414732521118467898206912e-16
25 3 24 5.597899098071458167374290588264279609571321110768004233469707622487166965272992e-14
25 3 25 1.137821415462418432977313311508679953056982786763116540750095898538183603571963e-13
25 3 26 2.210316961034810125783035587072132362653704657028142775984383772568603702783186e-13
25 4 4 1.097198840452368588089154217503857682480676659029266591809344897455945585873303e-12
25 4 5 -1.090790327601299872848282019195003361414513676769794993088700550700840165812372e-12
25 4 6 -1.562905605104721874988165534192173785560211791380256533905341122325404163070842e-12
25 4 7 -6.131106877219499289307334467349991753723664304721283771394811598210156054893803e-13
25 4 8 3.683354602652908556445796311410589643908680359621551516139781298508014705061602e-14
25 4 9 1.140987425314209497925295395422915183086250429458391304326182566463400052302542e-12
25 4 10 1.734215586684197905629438929097910872112324859659310851465044347967895036937094e-12
25 4 11 9.110698317372044696618163415572217411611582392064136360640778025898577476904885e-14
25 4 12 4.40456291192475302373446986145576985527202423018782822432501564714890016570092e-15
25 4 13 -1.070258111584351054030396578482419960769226021719386399115497405710079519529945e-13
25 4 14 -9.045397192897707416374649520909646001487135055491352192708853998229801385203534e-14
25 4 15 -4.123293380149414670844786349600957539563450280996910022111787286614746296311445e-13
25 4 16 1.799146328457038911479347034945563726023444729153290002046893426484654685458503e-13
25 4 17 -1.981108704952030493762479452031652147967579932408587479598281754686933490417115e-13
25 4 18 -1.037592506440984857050685999428897544274622299619298424333492940868266756863065e-12
25 4 19 2.069050189813392004018167853706438035148992708305796915107842672181465087439533e-12
25 4 20 6.090751828387499313704142145537770013979135899878214799353883377383110953559308e-13
25 4 21 -4.976269039803392273650482527704366395311370346134067632463428699058068133374079e-13
25 4 22 -2.913734322649750134045035966428507347084768854583594168639516987744265956588552e-12
25 4 23 -9.136703129322886850829080750711626296786034223195334217961797509769934662468136e-14
25 4 24 5.603640331717148443521186744366748267766522817057546824713746295565944061388583e-14
25 4 25 3.143062535950137586030385632247030771444902872239288557179907976632373473316409e-14
25 4 26 3.081088825675220787315321433422636230878648566307230684503768128953915034871869e-13
25 5 5 1.718308277959757109331591269814254745829239344091735421406997365303921934275749e-12
25 5 6 5.00988073048352836542678123758769065251791820402221449400858758101202974896857e-12
25 5 7 -1.449598024188163310049697950773460959942436822304759506549049451913051240914713e-14
25 5 8 -8.897057085000376854855638360109419642859212927872553130643713826661111692789466e-13
25 5 9 -1.635991967148027979678098651533528570057792581554518464642126270116239834555923e-12
25 5 10 -6.083232209829699684736986211481310770555391899765809986035998785749524668087813e-12
25 5 11 1.050020911851094683834729592770715652986747112694634926297057252012314750911058e-14
25 5 12 5.489158520215887176233974711385169665430504295441327312664137344622154920123595e-14
25 5 13 3.086694258186150030936099991891710146173130096265343881601250024877342742655915e-13
25 5 14 1.227850967481203008824888368993499170263515065622719390934708705401644534677568e-12
25 5 15 2.206375268058608731450505426196268346402896010993198142042075646404850244039296e-12
25 5 16 -1.051319200370860657505674807102477932682320432078756439753947271985932045606695e-12
25 5 17 1.324100701611226231984175840210828599353210707661540194648639136018317811445164e-12
25 5 18 -5.323487318970887501403866063821252021493106783104324902530264666745859808999962e-13
25 5 19 -3.535334374144604403459037227062519398566979776496541794091220336781681599849471e-12
25 5 20 9.580023519134930109280395009853100835084988473826714959619518703468855516372204e-14
25 5 21 1.477764137278735073525663676447821606859327881422060383742522724988527515376824e-12
25 5 22 6.772939074739208715337293159738795331128318694917568159819852043185955566564332e-12
25 5 23 -1.442854463317697148062629308768365307015696209791371586055011503072952252788368e-14
25 5 24 -1.012592503158335766189099055580359048987339243093703515231588272615803379198437e-13
25 5 25 -3.741689420108616303186963423384926164995531352379125539413200268259102935947266e-13
25 5 26 -1.510556260603355818973197490415976019547649457534192775347667170903481547315729e-12
25 6 6 8.2364441223594729203333441992278290667842377502723214010932565204950146894709e-12
25 6 7 8.769525618995048484859684662247925553300651011240938863005551913988637675749303e-15
25 6 8 -1.406176729100530199122178099820413715661535642195196884372597409089111660513815e-15
25 6 9 -4.22502306173364468591357269572816538434679737422705750348567965705911567012666e-14
25 6 10 -5.00064745269060071556714822923029187041731902146341076096130696626058483468235e-12
25 6 11 -1.016348319014377534613356177210583187616419872534625207807780854775750424911926e-15
25 6 12 -1.304762153456544020843842592244413734545865263954218905571230063044607766720083e-14
25 6 13 1.430634828387388985999148730235962973109890260764126557520641019171162868682007e-14
25 6 14 6.8921375287397089770476455705688515469640170874373051677196994264785559393411e-13
25 6 15 1.451234781160769726847261806277391866366204173488279758632948396725092242268896e-12
25 6 16 -1.091160675166831015455427143184630127883110738738600417768675987189879839926488e-12
25 6 17 1.36630743455273645798540829411391620704055345945728436039662163563171492987763e-12
25 6 18 -5.369156446210792229038669070892165801073241013402336152109364583763891850210914e-13
25 6 19 -1.871998762321977117156768933697898260586968634625731850156506603294780268541172e-12
25 6 20 6.71421704042602511169554485063623826861311373916443051875938478926767368842802e-14
25 6 21 6.596681103247625529603708019691512553145656892655774004447996194771064264405402e-13
25 6 22 2.228566219418872549040816402020220058641036377080282264113911147564966738397121e-12
25 6 23 -1.938166251566495578615855734599587463366201628604979902783639988074101119863833e-15
25 6 24 -5.069544569239724865909165446478407197716507676287636629590881702346969553924433e-14
25 6 25 -1.309757422765395044644276669256211380188422878084012240160636514782447332226419e-13
25 6 26 -4.873515080290755047044316029110290080576483866519226562242043526449378932555869e-13
25 7 7 1.343233833416836700541838730775445872747720549881587952264532315790577622426582e-13
25 7 8 -2.702559549505668812137367612484422652913212581131481492941917203805897874544715e-13
25 7 9 -4.164998038215955526831816817175171304336326886377598486069367491834155840567373e-14
25 7 10 -4.7859211268522055363317094332168075648326044160622141384493143541660986399899e-13
25 7 11 -3.452439162511243040038366922648634427517597101588027607072695549648387459517623e-14
25 7 12 3.213395164245946894237400752905962286755159475504838273792869512226730859279398e-14
25 7 13 8.067544470335207072275474643490697208729077154473775025058164415670079743905374e-14
25 7 14 1.741775687175647641135937832854286108314613366231459664069239396073559740983957e-13
25 7 15 1.917704833847013748812621539312628613031757139828744326325170859860535589621755e-13
25 7 16 -3.607960367051507843372633305711980612966540178178738826950585159673736035310712e-14
25 7 17 1.201239097427281157707538624524181094277529534081662611106269904837024965070377e-14
25 7 18 1.078052483694377606536041491875930107979804052909475669729181870997517167634352e-14
25 7 19 -5.912912603795588146097772629857374848998598386959677575518620203078994363962163e-14
25 7 20 -1.363213418051562741677231053735455771709775850484108683229333528901667886298458e-13
25 7 21 2.851421603433434422056869652619806189108537778428830929518677451058026655868399e-13
25 7 22 4.284878791868027638104519381220065373677505752032914481632881182064034784684199e-13
25 7 23 3.441642961943730010035103236801509084685741012702760811838416083644758767836264e-14
25 7 24 -3.586233222922738837216173632823360665656932708322982685943041877959049075205876e-14
25 7 25 -1.295535522595454848918383110910129204111024822451191075904201801620167406265344e-13
25 7 26 -1.599674770869772030871376095781265318059470309398607309978566101097426515434491e-13
25 8 8 2.555982559190467015846333305849283302797885501436916374769592368218796155479942e-13
25 8 9 -2.043727823932494906974777805471762342864512738695778578989266939743129575260937e-13
25 8 10 -3.612645519306732400644630009668020646017445830547967826806650229631175202085495e-13
25 8 11 5.920250755210855641460249227952065381447476837573028020804846017468820557267257e-16
25 8 12 -7.459251218074042441508994389227460174449288362573721869370167880141365372592792e-14
25 8 13 3.134481254078042185245924317922838287267542098632454987134881736759770186105003e-15
25 8 14 1.156104278548189907206192632614194361991836741843527457088333268816272714658883e-13
25 8 15 2.271379584473048345861463177772394504585313944405139731054218468700683700422676e-13
25 8 16 3.197232370364107546315793696470827921302853388288965323674053955689202490998796e-13
25 8 17 -3.649934799172462173895818240991558007307149793145256159168887937464728296935644e-13
25 8 18 1.337934064138803111090303594909720584254364073816996012664448868315434761826575e-13
25 8 19 4.090901306925195191882876295768983038002486865215540711090548467715514264524011e-13
25 8 20 -2.328221167074516522471599593126675244097473322612273416377276223489066732407586e-14
25 8 21 -2.706872492556606315434637549499416857708233375306687423936462970467195547976799e-13
25 8 22 1.873623169670070936203753190860344963280935125997250984269582265511133760311664e-13
25 8 23 1.176545101226967872787986249189084947842720301550569994570532570418751142730875e-15
25 8 24 6.323245165071023102979500186551764961436277591737331098643074857610111076755087e-14
25 8 25 5.317966453328480409193582062656857052763127221711597484432048368597675573779114e-14
25 8 26 -1.086348742152938178566553988205558472537609665481196048248276568968330041594514e-13
25 9 9 3.340078015835694794371925413035153497437866253462979605950125448543674979748999e-13
25 9 10 -1.426738449097281772793357098549329199898896156283368977057068357946442539910317e-12
25 9 11 -1.650031250577510887795357327227020425592934465570924642186071402332239885528195e-15
25 9 12 1.831024062708398414848244676024816127622066568921834050728352492692430450188212e-14
25 9 13 -1.17077271376234329807999640993134850839008320076479689545922495481816374085891e-13
25 9 14 2.629281884170703977132144148902348458247363029439611136924104365166409506328694e-13
25 9 15 7.542504791575135565456888139667255300494085021792761418566808263082462603306466e-13
25 9 16 -1.193182903309169328220624367969184576894060770956394182081053471043483557177478e-12
25 9 17 1.589793000454976017110073466328591683862075546871459227351629064128922663145467e-12
25 9 18 -7.154301384832705056178199115088265387045720474346026654475670409753411868687258e-13
25 9 19 -1.516465523031112600496661555584892780916869842120602887061472280159426170537875e-12
25 9 20 1.35236381146220274049000114549247652589467972275702167397322765283663244689642e-13
25 9 21 3.280767705549872294838566349313142688362067341220987845138335801242723674100737e-13
25 9 22 3.02360875097902919355019207755523569785843214083268565328383014807635886680871e-12
25 9 23 -7.591633816176007344689435261981851533024697309791355547185348149000795419035846e-15
25 9 24 -3.260493286371819321835717621469455529373947614323503498048355083455426448916238e-14
25 9 25 5.165728294613183981488761263714168846962439682559628977876439566174880756028707e-14
25 9 26 -6.002782613375742904486309649125030264130712389529913521935237729541445632889608e-13
25 10 10 3.834989454433647410743712478506269676441025827559105240566800195887800167581471e-12
25 10 11 -2.14691513125834481788448265305736842200064127801558090269098462292010989401183e-15
25 10 12 2.068435304485656380801293743115574565714454056401249611038261099520091612373169e-14
25 10 13 -2.137057683076276898348647478838257668169470916743104739012496012568086373373567e-14
25 10 14 -6.667890506352743713265493869953591602355887632944378306831214765544765388675349e-13
25 10 15 -1.819989036268639425926576475719526843103104422927973586898624876363529496791186e-12
25 10 16 7.8748972005988468976081791401240935926740849439788615683298389045499698467095e-13
25 10 17 -1.128363160352458007509845237386198097083560791238166748864861516420909214324221e-12
25 10 18 5.440408227766627583924463773079247662207369798792176426775619488499226756565763e-13
25 10 19 1.109161109088487126724720433592929202974162306344534073909909443930152115769413e-12
25 10 20 -1.033928780073444438902292055567722673166851303451870169960938753159976852146381e-13
25 10 21 -3.299194808585059785759697755260453919412538407096211174139934115352490018011189e-13
25 10 22 -5.231284135742059659987681706250828781500810082972246253344164137432934110682405e-12
25 10 23 8.779571527319912837673003198973889809230492116090454600277028943291026026977136e-15
25 10 24 3.163672736844422548052502948016257092611070739145251694825413369258104551593015e-15
25 10 25 9.580800342087740707605075722343502757725765889711671732553807976418591502847949e-14
25 10 26 1.057595946795705033479099260093861576568124590585026616045040051113904624691289e-12
25 11 11 1.207826542084191745231985950274022925778997265429261844105288861764977475546973e-14
25 11 12 -9.318835704298535378272172424520325697101118485497655728846336355864503403637807e-14
25 11 13 7.437092658667191057143704003579168763539678199276478019475277350983826391370208e-14
25 11 14 2.202644916280061695527412822150084699116102571677526406111412550758026257773733e-13
25 11 15 1.564773616359794946907645500577204022525307612556997720921674923950750244710677e-13
25 11 16 8.599341443971876138724073770266511999219427618645692488195171873460345410776088e-14
25 11 17 -1.041968830028819124221047715414946260663147868154224562257514033073120496803825e-13
25 11 18 3.445786619935995916301518821443486704158341770509238329081891107525854701764848e-14
25 11 19 1.827074272877494560321539530932151572555271822742048284088498725258422685158399e-13
25 11 20 -1.334902446089247600360258039986538884331401587086373694416057581550884065995147e-15
25 11 21 -7.101039564105467744657801274429540826796587550809615083530168397487228467945985e-14
25 11 22 -2.196467131425055337278651385586940560667529209505429540994216208688628544499873e-13
25 11 23 -1.25147903460445239935996570742577655059648159384753905592833504743877210716441e-14
25 11 24 1.085627170078382067298070567732021216438869832601399716662628674549045917908396e-13
25 11 25 -1.465143471813711983641292893804102514551450426696150449094105528811518516668014e-13
25 11 26 -1.843007764843188153310102940414611290129637009379413343018503707674618993637196e-13
25 12 12 3.907262703269147733241246252471469127312699573401393756825563153501001468844257e-14
25 12 13 -4.585980100637062413719158889940710155023144458949240382653735312015234320904724e-14
25 12 14 -8.316130591422081699182549421285235632931826885640497100773481110167116443606696e-14
25 12 15 -9.790349043663662784708244556383166123329816204960877671369549056076355243881309e-14
25 12 16 1.627449020345591746991551487971339489272545626140202367211923055779200675311442e-13
25 12 17 -2.354213914521686430338855866832860746794571049893494552096892792175120711992173e-13
25 12 18 1.195442946607104856637276645433697224194731053692752373587597783530181675173234e-13
25 12 19 1.609588458857031202011386652585232760956949214127155108188832712330346560721923e-13
25 12 20 -2.61167956664339179340234441776605585408980032859091282244153766792492870244831e-14
25 12 21 -2.996936872452135191660778929830045266928498674594825574020631511436505947852948e-14
25 12 22 3.069857676047934832909748447911094360359550952244864831241067730931001027792241e-14
25 12 23 2.063586142056968448568935638581292548523169902551158960185305796682249004210045e-15
25 12 24 -4.001427371335418188625056901049219413468015545187847564382780583336966737039909e-14
25 12 25 9.031786896658423632220106252162576121629781247800763695603237683299420204182184e-14
25 12 26 7.681879747479699975472864747186822477836970793419531537036923838518517181049525e-14
25 13 13 4.671983873728696339866727559736475788336701689510988087614565521830313292331679e-14
25 13 14 -2.871600396177242285750064307577331705410664776902572993614710185226769162940426e-13
25 13 15 1.028985091680777094020595084323536959312353439203958493237585941849534192974147e-13
25 13 16 -1.003033607972975155809911822057400605414008301589885694918386260232518414657234e-12
25 13 17 1.39222016486258051848239566281207040089495251306633606095422523402963473720386e-12
25 13 18 -6.537697412695958148242898822943781880188018007762232910975526280112138511798355e-13
25 13 19 -1.273325756031294015171875305394806465044034916199109641930755997238152309683667e-12
25 13 20 1.251280024957590780407277498300623571012514092000277449831171087972103362812432e-13
25 13 21 3.438836790059740415109213399262147376680392075310376930552191645609356520142546e-13
25 13 22 5.014519680781836885123364096300096730862238940918721720680428778977460158848682e-13
25 13 23 -8.420538869021374944849562749694057779777591848904395014710190141234457466894752e-15
25 13 24 -2.073723012321834614321243270221532567272077983281203882902252675421021737335683e-14
25 13 25 -1.321359457844626251438286017681384512558329292717485144715892692278323452684813e-13
25 13 26 1.273558226434550386922776658081042585750720963637203666030805448412300499934178e-13
25 14 14 4.222559954358802635941083615721858890241537056026866893238279250201009253635731e-13
25 14 15 -4.041997182688044868386437208805353557464340857849617803644537373262979755440329e-13
25 14 16 1.817907737456254326188942887024504694865894658109948451865405619124563300315794e-12
25 14 17 -2.545936208105749013274944782056380074239595563402944010391485208131236783861139e-12
25 14 18 1.193209906919870644287802984656414689284602203321492223814307935196279322210641e-12
25 14 19 2.496789370051684192305560497187403153222016808788529584652607896487612130834445e-12
25 14 20 -2.202769629474182182830335377718106948593818141074796035222085658834045479694247e-13
25 14 21 -7.364627817519735507419294218470817751690980074522545324893757761748834358653338e-13
25 14 22 -1.302349238849238919344473157456613998971312241866609259889256218788836739795957e-12
25 14 23 1.372850900757821241458363982200505788765615390321229313777605918359304746879538e-14
25 14 24 5.709982592860796065697020058052233443920740703206675190589748187559396782030219e-14
25 14 25 1.164347146290834500481767924686935219178614257527940418377794035484123156560328e-13
25 14 26 7.063835883474049365079429202597547316397164452886873869236351909295674072300279e-14
25 15 15 4.544483996969114077500701010061943135900251256668331239592669971745667589561158e-13
25 15 16 -1.401766658692079721200606681275450704601829281510942092717829048037194852020685e-12
25 15 17 1.989970209509073845526009141721064794269584406544030980612911774040592197498307e-12
25 15 18 -9.508428889959352110240534051015615153694259078792352200171212384580598228533121e-13
25 15 19 -1.884324959371823224750817195256743508068008359780387675907639162740737069659262e-12
25 15 20 1.8006694610779180935749827261754697958650387475956034426611245602945297386071e-13
25 15 21 5.463668370856089212393244195483124981268997577317334746967864562270811907009295e-13
25 15 22 8.759536975424585186277895958583944719969478051735916529411903645871697374614722e-13
25 15 23 -1.160098471631780078115325926234821056548544702035974601655276335630204081223465e-14
25 15 24 -4.182507781608883606364536044163846507511023935265329683361944915578326469764975e-14
25 15 25 -8.448568772385222351478405421692925941883355593122039060686075008451631782546397e-14
25 15 26 -2.904782125579057941013496706219697674395463572967737453190872999583366668943032e-13
25 16 16 2.913310735362575933118765855660536509971335208618041379974788933786226185965985e-12
25 16 17 -4.071833965039494340728340780575384269297715313685153744450120881900760427991773e-12
25 16 18 1.919997925266779943005852130143186036973280627022708794532571530870645535430301e-12
25 16 19 4.093100966909022723308820468907972339559575226497200431305162202224130495558578e-12
25 16 20 -3.638818568602074093123587099710866937268032903374516473444849516633668153004772e-13
25 16 21 -1.227923321151252328533603657137459946098660229797875786599655295704123903470376e-12
25 16 22 -2.527899969594342041108452480351557966763227883818083436797328868028757787826914e-12
25 16 23 2.358070280571064704777258158468129104759486059223828161543897311404661872454977e-14
25 16 24 1.077529025354402067311830824971196932399758254897766193651486969500116034326796e-13
25 16 25 1.730502344176603167572523229654739962466813144677327764736261507290006343135264e-13
25 16 26 4.10760723719808715407014152607458659812225278064416064972650194429671152948462e-13
25 17 17 2.469537702676295226527255242014262199799284928046903807974201001957245202588799e-13
25 17 18 -2.646936128471529781707585144208879824221539414676330033729383205944623845935134e-13
25 17 19 -1.03005595957591448077220213164680639767294880380685028145065178248147016252066e-13
25 17 20 7.936319577491811848641957583843183202574690645736503357768310777161844353774348e-14
25 17 21 5.514605941048171847071331770661605727228269321342973241104665093275715210439889e-14
25 17 22 -6.921965337834507448605102474217191742540551151540983410071843439846529265671731e-13
25 17 23 -7.110916515643726241003996169117435621817034309305845292740864503673552843304353e-15
25 17 24 -8.565374960631201287963976677057842652574692526301836966201664199260922632412281e-15
25 17 25 -1.087681201253235833854410100553087273909265727713013742516016738456922955326258e-14
25 17 26 1.370498691584849414025492997627879189983680055509093714530046214533757201120446e-13
25 18 18 2.950716301822448007319294664192697940084420693585106755297589097728838627802653e-14
25 18 19 -1.904066449593007277178398916938837285641142001015562579561809878564293694421938e-13
25 18 20 -2.173662259853604565257040816769201454976694715069534211364690619922146933184555e-14
25 18 21 1.017244874527244307323072564700684817956423564042427942534293873887817788600632e-13
25 18 22 4.076452002445539869600887073787551161699597649278391044388085569021319014360635e-13
25 18 23 3.110456274274993476662310524517644957884451986597394522108934881564280565645176e-15
25 18 24 -7.188367708282057693141391661190668932227991956804182962998677797679292515059179e-15
25 18 25 -3.578322392269118442203562373220585958534607342918187067644959825400435250059277e-14
25 18 26 -9.275013887259298065801334855795762226166615975169360784693571468738018572490473e-14
25 19 19 3.48344830232690486406648627141890742079241558271875146388393836125163315927318e-13
25 19 20 3.492085109869455497663193435625215669371388365424805935823120596606470588437702e-16
25 19 21 -1.768942254761591652203961723392538081812078702695723265978494670334269975386243e-13
25 19 22 -1.103769676406021865823438538624549394023705483160798180449506250244474287848114e-12
25 19 23 1.40316827756345838353575153961620168366452046834892055264290453423641504170293e-17
25 19 24 2.099145825933597119802676177168304776960230881085674879208191869770308864893467e-14
25 19 25 3.734386787772171961783953516179655523016898898267182102771549278969221670268111e-14
25 19 26 2.232939980705856289355247540915783908372095143102139090133708587968322820050125e-13
25 20 20 5.266703918689394041655349663532118324587000834790016633282027143829760472823475e-15
25 20 21 -1.748590394096446759648361273661760190652747131209494423580579564507838842698495e-14
25 20 22 1.00542792102960608638273872466280646935727350092708608211554647431178072943202e-13
25 20 23 -1.233769668096770009894266054423775849647045705540337293807849597350858982964688e-15
25 20 24 2.118425533401264494192394672233949886902031159160540319179326751719367461362968e-15
25 20 25 1.095624533583410384073864117886867894145554896105633429083889878969967363274572e-14
25 20 26 -1.643940053366941379346906458060529693773349703961126289708533014097933807156984e-14
25 21 21 3.735817676083119141572770790965143781287555225632461307081187017984809402962035e-14
25 21 22 -4.815565838401488930092830725847699442111084999066203457974294090722217988613963e-13
25 21 23 -3.224770854521682657898965497539646293549827881391085369603546708944738514099614e-18
25 21 24 -8.805903839746666519239571809325708104373908825333735087367152093601300671972857e-15
25 21 25 -2.624067169071887120462141308747194897141250117345559756145100285092212515606421e-14
25 21 26 1.226309154548080790904035589859372519341739993545035000861238031776677644436767e-13
25 22 22 2.774874818023141916858194845481254267666281022575028383576211170248821364298071e-13
25 22 23 -2.161513429090785056403240233810709817128207917085767047469427174885056617701914e-18
25 22 24 -3.4908368545126575956850280220400642947514496136823916818012803525280072365603e-16
25 22 25 4.648749477710060370674331000710912902057336654637130306236600490528996259048012e-15
25 22 26 -8.398768628561316354884298006460391365748131706125490962120994503641393608018911e-14
25 23 23 5.376678236762002061095243500738706555210729482550332761272160299542650518650041e-16
25 23 24 -7.846186080332763708838884030391159660799485719725804261919233423422387284434795e-15
25 23 25 1.500520677435475991774143551982441609730477600862935007044343680225437267840147e-14
25 23 26 1.69570899413145892324702328096128313802739035554759647089367618419044996962688e-14
25 24 24 2.443765848247723540249460025365614783648088854726537651152261590858174621804166e-15
25 24 25 -2.005473006314130369527090831681571874489112918373598618280552292099575605246012e-14
25 24 26 1.299326957044662949872568852555715179850015695143040298046979187397855088017966e-14
25 25 25 5.599885593924689288294881089045737849427169199745783538265240070263742135999515e-15
25 25 26 -4.058587015932740911993066539637370370575848450023166014448414450883311705256766e-14
25 26 26 3.788143242110697692670620818124636679864950068184502165567005962872587216936106e-23
26 0 0 2.198170660753001044250152365612993558205813036252811394983142417084616037159485e-11
26 0 1 -4.514750253733144876660820448624729926912756518556746465157945527181589481532165e-11
26 0 2 2.455307720441796503650153005028276841377737176485425331075567267120218801033059e-11
26 0 3 2.967217189528150762991531361915430301206023612562999635728559817411947116918789e-11
26 0 4 -5.939462483918247852568931974491490056599463781593272066385019908084630544379656e-12
26 0 5 -8.805907048410916983480965262056260431096849899893799376494418409355312922587629e-12
26 0 6 -4.618755285043587790317709811487095653604854211256629473133533088722262956300495e-12
26 0 7 6.837155777241285552792021056057336522467045127288334078817887562177524640012969e-13
26 0 8 6.201993992726594078332429096924556126913937654963163837398550422579399124369073e-13
26 0 9 1.406673883695288662983015754590372208771365927500696745737867807269543529921208e-12
26 0 10 5.380869964570527096101285454352503831154961768746337064190992255485592947805517e-13
26 0 11 1.697966210991846033765665686143185883215417925506679855713157165748957541308112e-11
26 0 12 8.78324774459339177045698351678878823771870163662310312103731515915845603558879e-12
26 0 13 -1.519839990274876565606051073836675113068749129987949505238925239752017830605419e-12
26 0 14 -7.926567605094967388170695509508763655659149807881083836915457353241791146613474e-12
26 0 15 4.107461866875405418084402193532925487156406801953616600993031042497510972336841e-14
26 0 16 5.153900665943434087854734615908196192077230637971143173141479528703665241463312e-13
26 0 17 6.68626257943666771473383237335986073296144393566906731779064808971968516736353e-13
26 0 18 -2.088892415068811585945833010236551477434153448816965384317209224524071340732601e-11
26 0 19 5.289197703076869012486652603663344967524363781820803014220351276069360431290286e-12
26 0 20 -6.018217104666146544770539716015571217276028050130021907498351763967501047163954e-13
26 0 21 3.842096381594964100235032813790486409379796348184389663332006398888972623686256e-14
26 1 1 1.991586720922975213735313309830983409579639030514958063675024063401643464381055e-11
26 1 2 -1.682176162712440497479361091092749315464511456606521655752798487136919788852583e-11
26 1 3 -1.447072951603139723064715148680533781060083160176783841667487891532680818056637e-11
26 1 4 4.626659107060173988738327568695094825743104841050293925507709889087640069516983e-12
26 1 5 5.163516819063101534129709667806234874207010145665287318878608809405358600135588e-12
26 1 6 3.600012635582392808643369483560346998288122800131534062823344294368431922392309e-12
26 1 7 -3.681797561232000842919513944395312651663897207656941680387988125363988952720101e-13
26 1 8 -5.758912486371098241578758358131808510864770489925529009818872163108610101881878e-13
26 1 9 -7.757268257790608886479826492400903812636082267010654660445065586885895484191473e-13
26 1 10 -1.231236170111462867113446353681351350197189825334934335324014478300403661074077e-12
26 1 11 -2.610188984507215063546909624655606215981815239799328859595563451957905858483969e-11
26 1 12 3.527424915333786937338110903852391161137112215163551676244213596036358411968789e-12
26 1 13 1.4288286645056685551562239804396975286712054427663253678987669718244172198653e-12
26 1 14 3.693065249029016134629504427764896800196048307211742268627077003660372041693665e-12
26 1 15 -3.500717613984547026775012562374212955643444665215401827361012917344720128087621e-13
26 1 16 -6.609435001053301369043130257186737098671739437170687822147907359879783856954141e-13
26 1 17 -4.654726268406077114795650678514491960964486159983096141267739758137922486635567e-13
26 1 18 1.799815443136518416798526239065772897173794381631798517826124222980336156884236e-11
26 1 19 -7.148595563246579135644585282517784740008076484379259236457860767643277348131738e-12
26 1 20 7.961121572447878516895079075384371958521484604648146700261082800172701072136356e-13
26 1 21 1.180837785374833351531867127329771783501468084675366959600557541566761069111721e-12
26 2 2 3.709364866229175904092601846072463727254735329142097425550347580004115648204716e-12
26 2 3 4.137211016601949220067039526250436302065191438326738914733146153508178474685671e-13
26 2 4 -1.724574881599541198671047346599315717254994825989174176511785644896668368455368e-12
26 2 5 -1.812012167006921567412653952495293342445953962209057494294723008059127977362989e-12
26 2 6 1.025886372502057595249169055117719357132026230438435543420132360458331755530152e-13
26 2 7 1.288358133305139762856815783305844587817904111765485132879757386722769506288152e-13
26 2 8 4.025708935631523297896572779466714174653000879208743480752792779303135343273453e-13
26 2 9 3.299553105929447037917288594636742437795560640059057801130858861662421569186843e-13
26 2 10 4.048246003176186530709240102825058501255107158703243378890086204653243966803392e-13
26 2 11 1.452686008127630814794767237330925253841524572563160005537540257242666305678618e-12
26 2 12 -1.964167591848924010030678026352610608771410567940522066647378272315997631303128e-12
26 2 13 -3.917743650607097360162006901641169964783276839113192218119474390712712863745142e-13
26 2 14 4.98937001368287343393907859009973097238883628870220838932999971967674599030353e-13
26 2 15 2.186299171917198808101235962503576752393223280777953997873222324826966927763612e-13
26 2 16 2.541438633137926139960866060503774108178592654363730581372787757531039128596467e-13
26 2 17 4.243601096788488574097770883277568569575476720969674676407061991204310966005223e-14
26 2 18 -2.377888693509118932037381978977654238977929711524050548061260487298265077009973e-12
26 2 19 2.110345892932169239609518263815806733305785665827194010488689260406783912332331e-12
26 2 20 -3.346217133752584880543710859284421815336292095599435029082805360101643838552639e-13
26 2 21 -7.58152615010734738714557147479981476125453928420525456824014713316023223120667e-13
26 3 3 10.20626833941449471622312885725642042480474619408051796852237730436611621006955
26 3 4 -6.384173261453137939357793664958173873102128575510485360463727983092665694735422e-26
26 3 5 -1.301209534041826594942760880185924326925588703200557690352835861815633278185517e-25
26 3 6 -1.428100742684731143865546742649747570200517088576248366197565677366923694448016e-25
26 3 7 1.996188732473458723010070274129593797290549160072998831513503873423975276399483e-26
26 3 8 1.428378223413651289836617998482699161823405436243448669569194742660040039664208e-27
26 3 9 3.616244501898417638028310144077976429093027197719951930450400847287086273615037e-26
26 3 10 3.189099530347342407998131041270773934251714654574444069861607152723166706095814e-26
26 3 11 -5.975191669337028956438321866625253056693073228492697789820528047870453009338603e-25
26 3 12 -10.2062683394144947162231280798338472687954877669681039108879163919357850656748
26 3 13 2.334693901167852921477293797591665954826562385084618993968433698759848960386696e-27
26 3 14 -2.902022936046059592149049105169593435100844481651190924147434835455919417010371e-25
26 3 15 -1.935675784759039582294903333717727611456869657960919679357748790477137779015598e-27
26 3 16 2.142759742758243387297910429122474783104375864742097894018739614112343865777992e-26
26 3 17 3.790414118486884909584244082793086359671509984750494108414050783566124326868462e-26
26 3 18 10.20626833941449471622312849162143932975552074348032173389705575786560847216015
26 3 19 -1.951871709844206285325643168907710736155356764679992810341423323235523870621806e-26
26 3 20 -1.382745188406368107855228833279652268397425919402671357661457315697631493767921e-26
26 3 21 3.519558535625795661992332785658223794919963923949943944553220738588829254142352e-26
26 4 4 8.707779312589788722281819987079376631420159138620645252867659575929028575464544e-13
26 4 5 8.175934788126561634940981519064361021150955926369913575827952190947648011672559e-13
26 4 6 -1.70287345250455887771691015696742220237431296936121874272236739225753770006585e-12
26 4 7 -2.299482833696709718468443243919136163954929469321494752523336924782266377701925e-13
26 4 8 -6.221333987383255808703112478568909136005484865171900586999174599198389582218839e-14
26 4 9 -1.60815608353107124323898873184075522080389167034054040118925208374011847828351e-13
26 4 10 6.75261245898547226295777928000799436874787220414873429559442843615863064700226e-13
26 4 11 2.284373978058217409197152429332758968217592619679914040160962025344719231937333e-12
26 4 12 -1.982978776982658897478358580611917349482263907257880705511483945066186348495876e-12
26 4 13 -2.001074239190387636333252651934324483883782321744253976639375633147543277521809e-12
26 4 14 -3.967251238722370794636114835433410426023358430456985834948453873799448491923563e-13
26 4 15 2.775648647510896322632700568656420120041216515406940077673429449636392311574791e-13
26 4 16 2.66636600248209265352255562072734779842432892933409380462059756936910519914193e-13
26 4 17 1.309643328345870006281026813742123420888393139949863755809834055503082319004699e-13
26 4 18 2.618617188311995833605955844959439148790664479252786788379683247702634195300249e-13
26 4 19 1.496502391766158674396156699974823935919389306800319431700095443548707009641928e-12
26 4 20 -6.884644102541577059322118427673355366817782715946145594780123239387427660696108e-14
26 4 21 -5.301772846920170610310933766221515455602344390306047611520948718700872244445158e-13
26 5 5 4.419443829886884947668122099739504987540608330477619441933133227911036201161943
26 5 6 13.25833148966065484300436532705265366579402870513223621369947479939322204841315
26 5 7 -7.530278902883873881586358960535578400722085188694974618508710998533086603962855e-27
26 5 8 -3.522654626777802253024077124624294538378709703050242774012772203362367266331905e-26
26 5 9 -2.654872283786715449079436294913935985944590935336968964208085900457325711200213e-26
26 5 10 1.021189050860846714325901614433987252170856651392069372049012989639654525757733e-26
26 5 11 4.388325654351962476051683213172518917974733649032350789816948420111948589822997e-25
26 5 12 -4.041820327413469583633641430616335844013018048991817982985245939699017492373325e-25
26 5 13 -4.419443829886884947668121803985364413294313258520622668205263240692835093326519
26 5 14 -8.838887659773769895336243742096485134845155086036355963565235673348811019490599
26 5 15 7.843089200699766500913601557718459149363198530830846748586356020477875438502825e-27
26 5 16 -3.692763326055363040619765432171513274686441179272747545554964450702614116368827e-26
26 5 17 2.357029920028883400166880582200446075920946791458618071527071513034640449577672e-26
26 5 18 8.202872893579192295510295143763775291205511980285950078757293872890932716079083e-26
26 5 19 4.41944382988688494766812187095519673886191669805923895841837974552170266542166
26 5 20 -4.069888300684308517448301430031138534573514072090579400185225480880811229770742e-27
26 5 21 3.990820616096309180202055891969417925689009500327642569029233943326847311709368e-26
26 6 6 4.407946144533732867809698791619889092521227693777453578861671072508494118366015e-12
26 6 7 2.911513571970684723917511273492794291275473597276103906136380259738261127440436e-14
26 6 8 1.51317800758622501021437271153936078486140610050255395303075721617319682532652e-13
26 6 9 3.552770677189250478677086278442588566180803063570130514248771479661708830940146e-14
26 6 10 -3.246791855313830451719554638212263630376410790331398577136490746280615795115816e-13
26 6 11 -9.784805870253824536644992475502869381115293617398998178286030287712181863886563e-13
26 6 12 2.049115022772253851900260794304432738540303287635023468627790538981055369544223e-13
26 6 13 -5.917298273105710168800113262042687897351828057699711160398852306991127950219256e-13
26 6 14 -6.85962261520561518266058198014230851211833985480929163585296015336822476044893e-13
26 6 15 -1.078939902396307915269121095907753023502170206357997209958557119921311976774714e-13
26 6 16 2.49377463479913191096254712080750904930532116385092552125239443285669950603184e-14
26 6 17 -2.507114533578539282439510690247265932781139952283293749503626414059166592946613e-13
26 6 18 6.016971241044961272229637113969365484069106273336526310871454491034220048151892e-13
26 6 19 4.07733750882754370275986601848231313415855158886986446873942552350100477679071e-13
26 6 20 9.040514088112107173323155428459007269847767094300051611567062092254399255030219e-14
26 6 21 -1.133659494346968800650876710080778489277190732422831570054685272519131557040747e-13
26 7 7 1.16398690373895399783397597101338002335365353121796876248674884241600086534396e-13
26 7 8 -8.83586329293326173005790698234233152529899131918354384344015338253348083429621e-14
26 7 9 -4.456027978248596571842314376239219442340892121331138475556565899500669880133086e-13
26 7 10 1.63409330862319872374380888970888045073418546094263070723008812194783820506922e-13
26 7 11 -4.32666032700049332232257749466772201792889640962597642654973490973609663221358e-13
26 7 12 5.770015734503116186199513573102578543176514734521157490991348351190224195518319e-13
26 7 13 -2.808914016934203266934242718651754712881325968935576509233082739930040756999221e-14
26 7 14 -3.137897650953941856225117884071677378202480642347973387982828837235870024857912e-13
26 7 15 -2.015919706085169079217543148109992495020108621545985056020405031565434530396882e-13
26 7 16 3.610822738654820403173036843065970609976384117903431020682351825776849824894821e-13
26 7 17 -2.257725143642211143653272319608386598193754666051466044106723591667551174063517e-13
26 7 18 -3.385103127221199242245822514977170008718035417859146922937671304742721856131317e-13
26 7 19 1.802599717981836543070495438685723745010919610270234249643440251457223029971931e-14
26 7 20 8.44396053239778773217475503481330816741631138767679243342304612716349009131087e-14
26 7 21 -1.97451133126961390343208351893773064373259773951399849870926316803634924687399e-13
26 8 8 8.391863802764401865797005643954702023654558708649783630045636698789488544447748
26 8 9 -1.573474463018325349836938557583455799580696965699396644884907997621542085986144
26 8 10 5.24491487672775116612312852820994450134669264478121129884557878542375935581752
26 8 11 4.02096469535529977937492935909690794994389767662647222668780909720758055549744e-27
26 8 12 5.363231513952769632112413583305332478521393850719839652240368093995357457711275e-28
26 8 13 -5.297076419861261807896463610325200344845704639748521807276906239478284515592221e-27
26 8 14 -5.450715223232791701140667012793337356241086219734424099820629151521599634381774e-27
26 8 15 -8.391863802764401865797005642500183002258620723189495144954662697325488953194227
26 8 16 -6.818389339746076515960067084293713161693822767865060060058292414517158107976177
26 8 17 4.72042338905497604951081567451941357810047014379741011327382355639364121493541
26 8 18 -4.827242917427969329219806338124661356293004913027397001732603380904114321908352e-27
26 8 19 6.513877837853533735909707436231221724984667680208118626371678802693501946441664e-27
26 8 20 8.391863802764401865797005642372777646997379908041636027695382016971768833934555
26 8 21 -1.573474463018325349836938559571905630505100660497216860585317138178365134861896
26 9 9 4.419443829886884947668122016395912323151798294671487579489350558660375208115359
26 9 10 8.83888765977376989533624379166331058900399391818269689048569957973132078325463
26 9 11 -1.407833672902300675973520450934958367056759107930753343787276573184683056781307e-25
26 9 12 1.84034168410090629443123857067213927374113405883941688749052692290122568799289e-25
26 9 13 -6.695753266470868218626097809553489692500737120733190114489642403805312251490427e-26
26 9 14 -1.319110890412482715311473256624422979504461880919544329641183437181827994961461e-25
26 9 15 1.553678382766254992480305100824480371831480792180152929927551635324417377563229e-26
26 9 16 -4.419443829886884947668121964408582689232644282820359663842832348506356342175994
26 9 17 -13.25833148966065484300436568067844186286669001960588547631717799880802940228221
26 9 18 -8.222929905506462472691949491154421725938506394743666033378742908903519020776772e-26
26 9 19 4.464408553812466042666384956360365088587617857873270163950252838082446355638712e-26
26 9 20 -1.354335429435571273911070736614024874103780120392959660835488029650632967478446e-26
26 9 21 4.419443829886884947668121967362038257997694675058030965925564834768235432235026
26 10 10 1.685701681941563580223467142983840345917088864951786274895534381076559477173197e-12
26 10 11 3.459046633154665452559159165976763392031710269730163050040347803620723865188364e-13
26 10 12 -1.982822033723124808740183982679236792530000761554861540136615992568724169572781e-13
26 10 13 -1.105268376964074515982723664716508621011924799930752119964870832862604639805187e-13
26 10 14 -8.538240207957275294486414545273885906245931184332613466223608181851188216764965e-14
26 10 15 -3.530240585567353754710059247655663817861375061497078182094655333105042200538648e-14
26 10 16 -1.627425979297445803794336912884978412039919115597550230168345678863107108535248e-13
26 10 17 -2.13050755914521217048011912213138393788751500036224070524464133714535559544331e-12
26 10 18 -9.87879771699198381847548199153094240774752571726418621041719882379641044067921e-14
26 10 19 1.896162029871903472766861737839002633937181915878524145375202742424117336808005e-13
26 10 20 2.553545445172011919461839525255033934718473118519110781714328542258424404860176e-14
26 10 21 1.890882962294038343290132328726107387000309097753023250461839388497272326586276e-13
26 11 11 2.831518340370542687461739123616022131403968321651088453311117122306136553569093e-12
26 11 12 -3.335992877869017095387085415613378781887765634669415964993227463931076191596083e-12
26 11 13 9.147346744967978785240359202051068503329384369313192946103325336667724137575014e-13
26 11 14 2.069664168939796116788273805576332736242059552442698997492403758075771716180132e-12
26 11 15 -7.853637685552953162856551249165513865766528631240320541239460946600278558053803e-14
26 11 16 -2.442052502932714696494930845427252211691958623349134390861693917534058869206882e-13
26 11 17 -6.578222543430587868051208886475119519859260961807866838183481124688396917409188e-13
26 11 18 1.299325241748990655174931476641498232788516682172928618364636246661992569411398e-12
26 11 19 -4.702211716619999458488919869259108066539710540000483064359956441898183687818278e-13
26 11 20 5.033971801823052288007741655231297649853497348601498123568981576375034998725872e-14
26 11 21 6.244931183730809886271485831429776503737763318841878704934514837629763301575053e-14
26 12 12 1.256344377629928799005686034756867488147286726067787103705855210881544283932511e-12
26 12 13 -9.385136890706446077084130853964857373024069627202468361757149620973313082863209e-13
26 12 14 -1.652668809208738324889778868270767827347186020737383221184598974196209515159985e-12
26 12 15 1.39951251751099555021381516223331412680548197148531128781852100430971832698531e-13
26 12 16 3.70514587658005220202570076239978860160145253790457297820096934018252112941432e-13
26 12 17 6.758160091800618266851163502059340773207884088785877881651983047961953376448287e-13
26 12 18 -1.46760389259704543670120721581213574970303288398761896666858619705553968214562e-12
26 12 19 1.057396138331023162806143507718949325840836988251211912166608871530300899322763e-12
26 12 20 -1.55581406078238413907581515376303574325039313430109654897962953456380293784312e-13
26 12 21 -3.092679726105446547422154811882144298494435883158682369147721356531318805459991e-13
26 13 13 6.830770671348596374198945349301341489351036651687784626578233590660475640789498e-13
26 13 14 4.927721311635904303092209684330422607626891381917966204603618364319437588373941e-13
26 13 15 -1.265380344945081398173645856679325003360866518356680603253247013801683446438302e-13
26 13 16 -2.372601063465770756526417996358904412870641451863004150684057132358537549290859e-13
26 13 17 -4.255708119553458486260932405796814827398938651782587302411078000157847247828412e-13
26 13 18 -1.037968186077281120434995939292125236963595636499926513720006445324554633325641e-14
26 13 19 -6.523777330025880397481632263843616725370863960835721801519072119513682959025985e-13
26 13 20 1.188186421102193258185416338759141240692277501031027376466208792569940973509604e-13
26 13 21 2.810137432566447006235718476682161809767586308642328430307491061545871189725848e-13
26 14 14 1.72921945250362296862672665486304983807517668909459577278961843498765161988507e-13
26 14 15 3.747490113064591476268599767673954170885190681958241875258698188773701029067226e-16
26 14 16 -2.570744721758809628564752822404050411477800190886133871871925665272133209242251e-14
26 14 17 -2.117253401898017978250366808163784284652237468409889444231894854532561500768365e-13
26 14 18 -1.331827616200547697952447494667420423344735728832382092003189062965776241763311e-13
26 14 19 3.161860925701783420461145594256160955766773289725947110154086550750519386159376e-14
26 14 20 -1.102370582437250809352461208027534769510444786346528850783381482789597084128669e-15
26 14 21 -4.862372697913080516881138617473808107598633584889807202967121605240738815331219e-15
26 15 15 7.059761403897024405092964379315776855990100145569366240652776886808340103092868e-14
26 15 16 -1.838225113094644693755769850193378936981319782259272192169427708641035758476825e-14
26 15 17 -1.777162027407955537588782868831926761212637848996182498923531668264611696378294e-13
26 15 18 -4.34889262680647848833326154779115413052879163453609036132704372202032199743939e-14
26 15 19 2.439480526423399584878249563143804335277260906799332908085087297338727069378689e-14
26 15 20 -7.78082607115271627637464908558495844522382390535761980299051148354907807319284e-14
26 15 21 6.170700632735834930569682332953402732970559751703557134907040731370141236328991e-14
26 16 16 7.501989119534622153487516403571466323860960178446484123107544712715135588625919e-14
26 16 17 1.731149623771643029580313318933387738021021638590005371784154279082515369745738e-14
26 16 18 4.620683502567102763120413678219332533676101222727086712317283223552445892934625e-14
26 16 19 -2.494083560470137406801374120766847446302195957657671145690374759758190795457906e-14
26 16 20 4.616900128862631482821968990011329257868141635880773484789445772507625700118451e-15
26 16 21 -8.735583315028351935175345349026000986638714171622662702610739724100489743160763e-14
26 17 17 2.292958389658238089389489422265400134922612170936479588442124914956929022567591e-13
26 17 18 -2.508054858040389094934468774450998756400426593159088854873454145990753216623607e-14
26 17 19 1.177022489668033852929956584215951228451545255064175414342481940812213895946146e-14
26 17 20 9.602639245255154908301369926645927302026941008547547607702106416689599637104062e-16
26 17 21 -2.361802610219320569580492813907831007048256972408197577467962883974247041528354e-14
26 18 18 1.602452969362811438084662587141058357624497014580634781805264953112731510143513e-13
26 18 19 -9.255121649092227365323160081089447610700349461952683259518658245598751167606098e-14
26 18 20 1.379227816124345496776526943417057957507511335888018312631483737337077519779062e-14
26 18 21 1.68998485126597218048068659011752970518909682763770515504856858393620699209918e-14
26 19 19 1.209494639329972433976015120464533701667139640748011211271289707437916827749874e-14
26 19 20 -3.018173828992150679777212267987383960899407715931551860334656151332569678350887e-15
26 19 21 -6.396996506745682964928174400774186362289139472861284667331220463623077413538629e-15
26 20 20 1.531928486672639347010280815215877467968172508130546262438666170410713427860162e-15
26 20 21 -9.28209684243004377633022974287842239691027270590406112819573362401821844525202e-15
26 21 21 7.609484295982407895163613194946363850534629680384161122035685555613349175787807e-25
27 0 0 2.694782848914499907015517100997816921176210009111854164943297533973769258405194e-11
27 0 1 -6.030545471852333103290186743117715714075699604205703201110148016394379263171789e-11
27 0 2 4.62780168430726044825443280028411290979021258506066991589466540455467448850317e-11
27 0 3 7.196919928475205372499848985812548184060370687126613523314283095111207195367976e-11
27 0 4 -1.555870565518469551353676237431232302989746367299294712348220899692741043314213e-11
27 0 5 -2.970765368033654323628309940510520114925736254324752812257223343002905793637932e-11
27 0 6 -4.621511376352446131316491890401530512947911088885496846050031488397047700550847e-11
27 0 7 2.197098257697443429650006213545501156683342329307855511180312544809543432530679e-12
27 0 8 4.745644750019957774203706578230869874129169172006216645513059773664851719840154e-12
27 0 9 1.563630368999860420821636995727837759517907103552987406363774639168916276570441e-11
27 0 10 2.366424297887504206760223605431213145397153407466894920721606457120751544799541e-11
27 0 11 -7.163418436566914484869082111540402832630764361069639907989654680256719318131076e-14
27 0 12 -5.344755294313385094489942020500506566580739311446399191587971503221731870699212e-13
27 0 13 -9.993464380409692097664891839801519664660934474621701211548825072221386842531578e-13
27 0 14 -1.868405464646324431235069865315654066030567201978900780806437097338635771754099e-12
27 0 15 -2.84417508803109624739233329556775234523971457490720219842299872777628781690512e-12
27 0 16 3.096969230690963701473256958091475376017865462581687050801339672351332373007163e-12
27 0 17 3.124705369660743118697754453462916635261600496255390716852227120524920620407729e-11
27 0 18 -2.815100207233749067676474581136752225894753784741366607112755058190406064183357e-11
27 0 19 -5.332105349945606423144324929587737348804577522090932400124169123303906421356071e-11
27 0 20 8.180950923069289999095636083746563305615221173840771377997429914499628349532516e-12
27 0 21 1.111379376449619355675519117736592569561222311984976387920515266838029142338182e-11
27 0 22 1.497598045452135606644393658989694319417479796039800654180406215644188244851244e-11
27 0 23 -6.44510607605639919917244927044711457536410397784324252096469433681769891894631e-13
27 0 24 -1.101174939108016532227810701512413610416467035652437561713840698471314690489333e-12
27 0 25 -1.908789111086176293662426285021555494761886582784360704376934661440104633063156e-12
27 0 26 -2.187530728068514318473401659309894071829951207271036272932461192057842425799834e-12
27 0 27 -4.072214558814462253802094532349631548798770190981359530947409430296537424973663e-11
27 0 28 3.35598858996603080361266117140288473026556068876711770574245561445671038294293e-11
27 0 29 -9.115143041329516285955115371430512326873258928923554412804732180255050201396401e-12
27 0 30 -6.923054519688426587333841118845885224985522177498272991749967358195551034156297e-12
27 0 31 6.571954473640064885390084388085796547357636992915274444385834383073309047158854e-13
27 0 32 1.130692925978412810521828915571652045406514321283010398311256380454142147087085e-12
27 0 33 6.566443599625819289189316362578582734097633676226818238707034773584701484262322e-13
27 1 1 4.671612614116279363346096716561636649956428847837569331214086974586248270596662e-11
27 1 2 -6.301840959394577153133154651058107792178537995109341961014101334168168077845226e-11
27 1 3 -4.191500069236136687130737369704056542590998753159237104171543848229338575704258e-11
27 1 4 2.936134661937223335264607520304063391532621980730279336555507101844226227466581e-11
27 1 5 3.02390151303579084133496408538165534941176888949378359719815146707089711699575e-11
27 1 6 1.034195331473658725367258947913588315192787780585397607044835886414069338287242e-11
27 1 7 -5.485301058558876448868617596225615649061450253594940397020764475612829552138963e-12
27 1 8 -7.705592542379405352806022209945259986336453310706947256657158721432285537450803e-12
27 1 9 -1.140795424239719117530707368545416313002701843124349543299599205155316064259029e-11
27 1 10 -9.335245618049563451656583978182665800010876147911817946399470817718588877482674e-12
27 1 11 3.184085059921649453359627632375697986922134159732094967167396936344899997980546e-13
27 1 12 8.585727965119183984694919116968748819651602917039713706891080711397585851432448e-13
27 1 13 8.256753354788885108814616443661051173868134549606072409432341842249258744172308e-13
27 1 14 8.371538570196169326067782356689740729634380589936746320655482834023788673975838e-13
27 1 15 1.612595793426426872724985848122463296557675495376943845858947602608467277661744e-12
27 1 16 -6.832825255391835354725048696020322721303400906918738608338349726401965442228727e-11
27 1 17 1.997457357352954489593184251837772208643650155191969881483176296679589902282539e-11
27 1 18 3.57847482492329658617708891362926778531069483532162681213722521719739621257268e-12
27 1 19 9.542550163519662014006380705809840586142063017465088195137860956597515994383856e-12
27 1 20 -3.437784302975655434281225544338955548679187250734232536445228043410590128129156e-12
27 1 21 -3.994299665139926428839475910659332257546659824474701720867665275883178765815249e-12
27 1 22 -4.603900278678116595369306744451967957035894496682585717139925392008505904463351e-12
27 1 23 3.58858831371715052140905739203359502992006079476793102646137447720334449806637e-13
27 1 24 6.324542150923048729212345563915670670602273842711151945057232331577268644942492e-13
27 1 25 1.216373980361599941193521681236034013732521374488894268490874160333890741346602e-12
27 1 26 5.406632199394439627097185812824927397201368309429600924064329403998231717391074e-13
27 1 27 6.188957426589091176723921621541828751234648908666842025859550496224541139084114e-11
27 1 28 -3.860129992260504956017755896597525399230650141816076964113883405913404547758169e-11
27 1 29 9.608754192313386941341904733129637980121482371220746659515782081230280328249675e-12
27 1 30 1.227244497732204186367284549780425860139442740878870352297784719184142992526063e-11
27 1 31 -7.044136070675154060141298517709223848763648771706226306278905493726062390285036e-13
27 1 32 -1.578646020676583440817274730520359282463496713936196387256574289815104337578553e-12
27 1 33 -1.07193257348698291001526726683997055683753866447893011982492397069482408943731e-12
27 2 2 4.18406319256300490031217227425502916407547625562995990110349514880320732934916e-12
27 2 3 -6.993543935555755128018445382739575137434837303685024574321601790682427275747439e-12
27 2 4 -3.309316436810872309624334955562745618461162377258794796777166287203815393016751e-12
27 2 5 -1.168558533160254399579239755531718824247887412555118580126355495740985690541021e-12
27 2 6 1.220758076749839943215810182100093473097205792760527443405247536650967927352161e-11
27 2 7 8.392860330829101312216823286013565901297528436296790578062278551835913745938405e-13
27 2 8 9.840834824218671423499844076051875296506506136830122714251174075803468423051374e-13
27 2 9 -8.130465210316935887254865730782249328840731760865879561618079152770825730732048e-13
27 2 10 -5.967749750103462713239452314045761831033308004276642496333571518248933121640266e-12
27 2 11 -7.046667157249620039029857498486987430028381719956826880213239148689990956731004e-14
27 2 12 -6.292337067459316370875877038025349515021448206276487910897964969381140148506079e-14
27 2 13 -4.728498335059318392893763493700432432642461253173215968745409831783091405151276e-14
27 2 14 3.917311413006609178228499455576610443660812895478751936110244465541436442175749e-13
27 2 15 7.902687633261651964747170547353075617704424983100544030491916095562567601252455e-13
27 2 16 5.579341783452150133552261891870023728148629294580830729426506493655062339726932e-12
27 2 17 -7.375464895020124033351084231970529695308485845879058785495561064487155301032073e-12
27 2 18 7.03606300679966221457736526632343935546877921782945061990884475701357400566358e-12
27 2 19 1.262818280113736015227509277331433541363249737200581495824011073070842712116826e-11
27 2 20 -1.628565948987071163565436340799423800342462730655004572098511052626135895875207e-12
27 2 21 -2.548063201840667455847893603705885108258022594822990300062533451970105441151035e-12
27 2 22 -3.366106308900250694659786017056912686314814995526935843542754776778691041725612e-12
27 2 23 9.829220084713001562383748324295859471948689807231727969976249295638926486260358e-14
27 2 24 1.967051756984172180673245961551499973650667497796073834306258204521892172288846e-13
27 2 25 3.920757233819944540727191949989646897115628255704008102749146714569715360373716e-13
27 2 26 6.375593264180905440963131566693923768664019779669542093962943898385072586982487e-13
27 2 27 -3.819209594643689053326388492309545578736485423878945139349768320759571270855753e-13
27 2 28 -3.161755160260561377767514894518975185934512402857295009580588543713959690532678e-12
27 2 29 8.070371168538569514761379619352653927821720605524703090085150916512374234318925e-13
27 2 30 1.021638926971994753771395462931254277482216016500133054132073871076932463592648e-13
27 2 31 -3.381039408052052042292909577929895713131316280112267371214652750131386328104761e-14
27 2 32 -6.073955060447183026080706615706875742562660079934597323011696324576761960980903e-14
27 2 33 -1.527094369080746523784038980659151849040405203223932814585245973994359556374039e-13
27 3 3 10.20626833941449471622313474059247591484951161113703558571735756056514290515378
27 3 4 2.429638774779445244750974765434097641935317907198122379682244961665913862760408e-25
27 3 5 -4.269616355261269876952188331714860049917838086172453160568534328845837630121208e-24
27 3 6 -1.478860750541734877078840084965528011845097208533525786454756977735325589202582e-23
27 3 7 -1.615160275757976514212944128743812811793995090162704698534401946304614590395876e-25
27 3 8 5.007650613005289981906157382339509780675790628422823024796335077774424614567374e-25
27 3 9 4.430736966343109803164863617817936652049327829997052135157084422551477295675729e-24
27 3 10 7.711102380042227975307011791219974062700590548069189674512495819890456301746975e-24
27 3 11 3.203830703923951652119648344930202219231289392079624076694547185116826455143066e-26
27 3 12 -1.033245367739276093643906061158204420074068197355173638442548406631786416912475e-25
27 3 13 -2.846716663864857066331673036229910153523926112144482617542680513678009650640262e-25
27 3 14 -6.114258419234483781576735974695032728823607904371297634907039606872192090820803e-25
27 3 15 -9.598041869135950068889128958037411412090100595816408174650833788951988242973008e-25
27 3 16 -1.091655126518436093284320296330409096278869269851530938566423464255346697252865e-23
27 3 17 -10.20626833941449471622311242806711767453565382460539411671124213348777099023308
27 3 18 -9.208445550209004674931987965674433471021999505320774367073976571394394680103917e-24
27 3 19 -1.619768119999788346380041652941179669707593939230015631052961022075743493402952e-23
27 3 20 2.644924776603488981138911291510863005806295119275829998298998530742448351049246e-24
27 3 21 3.237333953320526505594249825009054180816201383161485195273711426494272985983903e-24
27 3 22 5.094197488205126252998530441869647982369285367583218019772903971151456508081939e-24
27 3 23 -2.176672659642021637991305786245929669118868625550253174081286079307665150654974e-25
27 3 24 -3.140890305057248457624323705527396697518121340285660703831529701643777711210005e-25
27 3 25 -6.223107431807154291608846964322480046727393402721470829685197478485592148723931e-25
27 3 26 -7.80529241042234086128323195258564024242169202526825924399317685765714625184124e-25
27 3 27 10.20626833941449471622312061004398015077673060911659526818644654236676894557538
27 3 28 7.031630921308544586784367828145178580767541713815101143270948735963800878430428e-24
27 3 29 -2.329608711418741486764343692314710170235395811839806107234267970585581656655549e-24
27 3 30 -1.333015308491660489189046049639886649525747372987644474003952992331327870357326e-24
27 3 31 1.82994082227448977961157827367238546310612492985913943036455954143330151272888e-25
27 3 32 3.073627251089486003861411302051126858770254275630981343757890163095736599536211e-25
27 3 33 1.792749458713609207605897005451771169667164736532579293200800677548738099533613e-25
27 4 4 6.433707201148178386790850610480174605757308297261122317479931474440954982559915e-13
27 4 5 -1.451673611217246614480615904464103828314415570944100253861342585253583101268989e-12
27 4 6 -5.361491573338625549784330028910083977920132875488045329953808384069902208235178e-12
27 4 7 -3.411733304628194714268123864521780528304487137892696066130497629560242519120378e-13
27 4 8 3.390059699666975815780014926871058842277647057695505180486101529770901434302437e-13
27 4 9 1.35958628809487737204953664859342408415257112691297826252620191260422948165013e-12
27 4 10 3.0815796151526835849511277271468303490158978212718892294999521097175910361824e-12
27 4 11 4.975208901599498861375052034099920092764105428069848162885434169506520303298568e-14
27 4 12 -6.335782088183683541682903638441304351238218182715323125934820705208461956398753e-14
27 4 13 -6.416023894661795270327390092844519636463747634241962154645960053654367458442897e-14
27 4 14 -2.434824095253265624582330502839227678086868946853939491645134595994339159270207e-13
27 4 15 -5.574761884091147650069564932711288646559790129687792130811930937388598771457233e-13
27 4 16 -3.042554149020221710860935244010836582858503358578743573341252978642655827111261e-12
27 4 17 6.782699412808131611108609563868743878116164027284737862305819038607996117055773e-12
27 4 18 -4.352987885802003874454171968144705007922869381566969939830899922051943061488594e-12
27 4 19 -4.942366775287499419109569212585076229363080607420547366977458675570416980613673e-12
27 4 20 1.178795264907322080290163813455776026639055529259923558266455316893131395859574e-12
27 4 21 1.437188888371751685420668731166425483094047771767684268164616388650206602255482e-12
27 4 22 1.533510126615619645709386954773936932201451472982250730685398012608098577628072e-12
27 4 23 -1.023925275091103553147829775899253843776231320428515735884690628867481132982934e-13
27 4 24 -1.535692470538922036396324794780093245390508352052152175684513001901006936092796e-13
27 4 25 -3.783785886207264708391855171031046778325936328635951182222743990716993769714871e-13
27 4 26 -2.614435892194837300696546385964174743911541097579240012192434944624857535092015e-13
27 4 27 -4.780250778095722225316165616264987332056570618473105023183138589452002313000465e-12
27 4 28 3.298426894856120551160295597879498295425783596598876242695848610194738198393425e-12
27 4 29 -8.046014318403074008182966752117347235105592233008117887375819362735876029429332e-13
27 4 30 -1.485026250181633919402962507398848502485964577574826821951025980812227016365112e-12
27 4 31 5.08784558441608389206466296004011024043951115617814347588525570771967392159723e-14
27 4 32 2.3286383208118800217634019716149483230742296463659721084215326607842938090345e-13
27 4 33 2.960325991896310349373018546747113902648249032002653880399930929246285170666875e-13
27 5 5 4.419443829886884947668123807867408971478232461411838829663310713909187477079196
27 5 6 13.25833148966065484300436928159797468828965723917815162178854422769910392217564
27 5 7 3.098185445456966535458922862229379620419812483528107489148125271786076586566815e-26
27 5 8 -5.173587786577418769583186345142888712395196426113573701561894754593007410979157e-25
27 5 9 -3.373134135604454659060403441398535640783914939916040747573533366375726998326068e-24
27 5 10 -4.309067161757126806290367047885303344874064474379400174988899137483516214411582e-24
27 5 11 -1.192262565717828383150199894528442693494139293415722388642788478578076764748852e-26
27 5 12 6.405614978657161159674028284062258024695881867039085870527132828956593087810881e-26
27 5 13 2.65171244299187876842601208965864033642669219740128407906944926374654972442908e-25
27 5 14 3.79304842559975100205297489063089437801251319221678896631667991885492733487643e-25
27 5 15 3.432444742879597964774211454642374666311068448007387762597003249801046456579057e-25
27 5 16 7.985451075799713938255939315792790649694909059279433003340681584204982478990267e-24
27 5 17 -1.602163793316480666621320794473796397576154777876182745141328335011464077628002e-23
27 5 18 -4.419443829886884947668114769347887581914135087618347689540508672599861845786666
27 5 19 -8.838887659773769895336229588692198213765361536372930031433106834967785861861739
27 5 20 -1.551090717454016757711926402817969191327285148186876776649055134148278904496612e-24
27 5 21 -1.871893899742957012019268791983722614088655117345193237225833137634748829931632e-24
27 5 22 -3.297512006444509967810932538683980768709296359949056114274090367298058267723224e-24
27 5 23 1.478148429457677747275328283564552830235501778879887332495830707860785898134496e-25
27 5 24 1.596700197022533323409606381867483769937416623728371272347687768309537602546962e-25
27 5 25 2.97949450526722000534326276743867200323228349976976348213256898374423969105096e-25
27 5 26 4.284171103485374242549408898445341078507025095698069514459521152880181393446193e-25
27 5 27 9.76100020196227346229903414603118932930001519025452873770068815762843999068885e-24
27 5 28 4.419443829886884947668116310590993259931167033543566186858226152723688272354259
27 5 29 1.403441323217894913519472073359634330500122313989257909498720964582635707221979e-24
27 5 30 2.268385400422213561891179106063855241915000756051412683344372617220232613019582e-25
27 5 31 -1.358761296985256047363393880040315611438280443034313135267351575847398259342599e-25
27 5 32 -9.786673654228548829019945392127650208592414248923133340950098215857882651570412e-26
27 5 33 8.517263606057762777751974438029664121955503853519184772420857219748617664870404e-26
27 6 6 8.90753993420547129434145551304663997231363626048559829874587725060578799576707e-12
27 6 7 -1.477285717530708460083600391462837054583071571140017247821631658912723743914719e-15
27 6 8 4.101791815635893491886526803206867744577635756368797365404050275290337316893731e-13
27 6 9 -5.989331719911643544035378124632638729582372951130782090339328489157902761290548e-14
27 6 10 -3.653995338515334374687963719766174350984069347663015724475725271501620124657591e-12
27 6 11 2.364626010886221239689335120748045771635250691918159630628269398914879329402454e-16
27 6 12 1.373855841135654557518834646635947254531858976022422315863070433317142258647424e-14
27 6 13 -1.034344106219908609124294116269779053882080915464383746558614751632194885362949e-13
27 6 14 2.444864035213047046481753523011286695465844507661500662514410843194053346093258e-13
27 6 15 7.875127947903652866533510548352784643097714572709605010696524130774347174370605e-13
27 6 16 1.548206975449477609869665153470934029121978436916111274903991237439926424357003e-12
27 6 17 -3.26927604291111891087041312632332676969200344946942469514261748483853844879434e-12
27 6 18 2.292759803234509465246006321855793647335280757060659641496257879160776430908671e-12
27 6 19 2.730319131718352562588334653352782731425629089070503985618700379723626304443125e-12
27 6 20 -9.866886778940913049693299854295901840931643270273958004270080454917022736204191e-13
27 6 21 -1.349941538907692952500635758234460352471008330577953517764499328601176430001152e-12
27 6 22 -1.606915078609802153744221967630776042911010142737641754702509463560546311453034e-12
27 6 23 3.391047022216799184624868477237946022964867482970027639129881181890223621832212e-14
27 6 24 1.986449643952399059106543737899670443554796717573530940660544026300306923196044e-13
27 6 25 3.462085909702010548462723072523219116086877950828394782241217424590431871246327e-13
27 6 26 4.060507934711726496423187440871704741451852507579117429703688412351359468081391e-13
27 6 27 2.229443803033480921124667832230957476175797972506744595403835187144710014483609e-12
27 6 28 -1.96525871851899031814846466978298853421080587845377507340049553879654372602494e-12
27 6 29 9.071859401499607680293452957814370399626711062295838248467082669527597124300796e-13
27 6 30 1.197197219492685771082979559651886608059936338200598534257882070267832697075603e-12
27 6 31 -2.566952731525335246646064020514163750552606400701459009088947364586425644772543e-14
27 6 32 -2.574002527233618068027869261768845464614484445479825148229463870326837275602954e-13
27 6 33 -3.814620013191926370110323107481079901646094486965319188343721428333396584540011e-13
27 7 7 1.180836685518502256615096073833065434113893077177902704768058790927372835119415e-13
27 7 8 -5.118851871740312307994786409165082658931716852555988948381135732298816745504909e-13
27 7 9 -5.693726290960171116367880572869880162769219110948365228084064614571765006621984e-13
27 7 10 -1.667529522579205116057110629787706516285628060685127321433269887006022901278372e-12
27 7 11 -3.120632224349373695956216943960556846697155559829649859562524367582337473117952e-14
27 7 12 6.119551932867990723097708989980995851751949320023429862831286375819942897299752e-14
27 7 13 3.828516524639393085931686300993845766723012904543923585194742470260041120500233e-14
27 7 14 2.775826146939234906334559577005854096254860295443141461216313332929681000358397e-13
27 7 15 3.789593718341312787880736858774090144623315636367654335803191142974767630933646e-14
27 7 16 3.092645619115919853259074013405366913329257128764243486339032780117895260052874e-12
27 7 17 -5.852599088244553242692675276553224470031039997468311042456773132447048063231637e-12
27 7 18 3.39711281970177612427227788410372716087746887230041870923864403518777226954196e-12
27 7 19 6.377301419587856597421050011051108810816698012263581751677399026135649385532137e-12
27 7 20 -8.206262075398225412975526185378987091715123987682930291992922009567284968135971e-13
27 7 21 -8.344352363432921971765090773409594124999366132992393973124721800043108870282277e-13
27 7 22 -9.744728125637214057932273744586595390720644653095960500936854855511984320095032e-13
27 7 23 1.27426166604186528421738573256054148481761765972116325294826449080844428086287e-13
27 7 24 1.223726702795730089733407130256169945483587844931823775642738102078372683653654e-13
27 7 25 1.593375516854313623732680564009968217351467897295417541981876890238018253169591e-13
27 7 26 7.627561631139304318707758660150756531837245627522443944696965234000592272770124e-14
27 7 27 2.688638846859703608455669807842794555596727485096257862282846417669264427792075e-12
27 7 28 -2.188173023232950583711664910742511146215759189255139843088441031932249357299691e-12
27 7 29 5.243532658701216083825275748253566605073574624557751225914576631428024892126287e-13
27 7 30 1.465780002199709291948181161454630191320481815045326596961655375521475481525449e-13
27 7 31 -8.897929713884386046935376131872422511286934752420298371524348600421856211871765e-14
27 7 32 -7.564326272784534778981151655596531115527335316641504710843885884587428739868456e-14
27 7 33 3.837967912797991530827021801376666387213900913336034615729562384648701217717867e-14
27 8 8 8.391863802764401865797005667038630727940524952911247264754488161114522718903356
27 8 9 -1.573474463018325349836938468466927085534213534569986193608594522222629855862983
27 8 10 5.244914876727751166123128766176783192844181415808458944931320799320188461485692
27 8 11 -4.59763361885679372005388976252237159612015510523537719496630887062796822122237e-29
27 8 12 -4.702530831909855928850067548259606067284779634805433974217803376409408326417773e-27
27 8 13 -8.685516713919070661863892851795732249517974018503736886682686021620345917424094e-28
27 8 14 -3.334928760553942653570280187385106613522271765606068977007835041314075075287385e-26
27 8 15 -4.082194391985122549243972695716471703142054834132916917927112393572515398308112e-26
27 8 16 -3.129836091606379255348121803195563704601006500814511006626537080141858211336029e-25
27 8 17 6.694011438774104287131909222322412504639736687174446249786817481347161191929416e-25
27 8 18 -4.577867054693394167527877599348648349120762449516078632679417442181115731346805e-25
27 8 19 -7.759399148068303048664676981098503419361376752881179032239274665684732258611991e-25
27 8 20 -8.391863802764401865797005540560532859274707841730684567960211491891663813466616
27 8 21 -6.8183893397460765159600669193641222917462916655101962162182106919363213324119
27 8 22 4.720423389054976049510815769058409386434263511781923582826407416396593360561126
27 8 23 -7.335207684235383457192306071453897687520367118782341331253466716721147011488986e-27
27 8 24 -2.341713782548764275777242051714547378269624014125825444698823205597698992254194e-26
27 8 25 -3.875422739438279013528269806794828190600656262812235062708265941163142791999683e-26
27 8 26 -1.230507011299953979237777255245324898139451722345835591841406301316039409778844e-26
27 8 27 -4.383677704192677886443617945429467420314856315259146320661235315946715569039024e-25
27 8 28 3.998601785832808859317607250427403985500236144245897326642909647041084259485156e-25
27 8 29 8.391863802764401865797005545756358001163893925246496875587244994722228656789951
27 8 30 -1.573474463018325349836938676075533432597650432851543558088450090525629128906864
27 8 31 7.299472927726256251294442090863284569088488696569395043782083719105046807079016e-27
27 8 32 2.367528188192090851338231879648588585738460344152344341870655285555797933064912e-26
27 8 33 2.851687380685168570006195440471146804995102931956452174631394849215145357447256e-26
27 9 9 4.419443829886884947668123963296296470077678980315930556710783119812733470839291
27 9 10 8.838887659773769895336244628601464341585317316016770091307709284272085272589099
27 9 11 4.570000776669044304855937680218509815127496938648883856913988813745850971325018e-27
27 9 12 -5.317566723715911214110674307607543883647972788565035410528570413711019056862561e-26
27 9 13 -3.215638612071413678417592198246949547709044524712511983415600612327868748282834e-25
27 9 14 -2.906331073956960830819694254823136863089799020929322658060265151626118004080617e-25
27 9 15 -4.341688135623300269061158393256103736755635012818987946445099513846350819767006e-25
27 9 16 -7.682978563327297452276415495527373239256247707693582371875921494226974282642027e-24
27 9 17 1.591103775980985781651180734960062740808725389776034229886714953072641603360443e-23
27 9 18 -8.976499383513262599445573282739555026513550036735955556859518058963036012286902e-24
27 9 19 -1.789708288327403134568511633841104847465653914059468814644349004908126001597777e-23
27 9 20 1.865145207298243886412042415135722877082003746076844658294663898325780140070039e-24
27 9 21 -4.419443829886884947668118175922495608812591736641676633954960585051903285152939
27 9 22 -13.25833148966065484300435602745748736294093457385379296985518579429047984616182
27 9 23 -1.233947968188928177061919457426663458087230321362919864459433889090544346587879e-25
27 9 24 -9.733867895869101769883116459188853160904969355995950732221535269214928357664186e-26
27 9 25 -2.138789219345993791096742245682024440372022832132516194397420744330414331352954e-25
27 9 26 -5.839651015195488596407077277544487779341968946874252542685898759485501550615093e-25
27 9 27 -1.044829831074094958361898328185703799927764042875385332119769220067197296294406e-23
27 9 28 7.925004331929871290676158963099703955092167639448297242396423688048527930540416e-24
27 9 29 -1.840467723891905975363509186241589111380869530666741067812234831228917619454351e-24
27 9 30 4.419443829886884947668119944328227477248376000969057492642872615170903991401537
27 9 31 1.230752988552713598178110110731494010193399813526431290455291614262304892689802e-25
27 9 32 7.814097725620609262375143481482938143083188174906014707431581197560454031049868e-26
27 9 33 -1.497962879572188327345918884288384042585347259980130328659369707204957958037524e-25
27 10 10 4.262262223490486158805361801817164402197042235216757595365561719656918410994066e-12
27 10 11 -4.254652187034788113595784988661680579762831377986204743795592180139775327279598e-15
27 10 12 2.481223995161503683852856542227284337188329221404824857879522146494236985761955e-14
27 10 13 3.495185595255089790519225150933252683555127683805337086449599808897088827494801e-13
27 10 14 2.967988291299325803622761702351178772929405378069811134653526974909245230964439e-14
27 10 15 -5.543198288800398826425180480731206842044542200699375149582525021694145655807059e-14
27 10 16 4.925224006817876344882119886735508754950744207378216001303100405398801731497753e-12
27 10 17 -1.025324332550485930598550942463377846130961011851369365153925758804580579354241e-11
27 10 18 5.465880301037890579354525723485942979464776403132597657102135027807268997569157e-12
27 10 19 1.151364176761053995519531216021440369139384995003813170837540156951206194533039e-11
27 10 20 -1.028649396286904882600082826181669298612270498586050076775341817226981328015562e-12
27 10 21 -3.62061277403249861198829782479901562659021109760137607400751178419141263897992e-12
27 10 22 -1.337395757402240997988053629523395989798279510587162573177709429776273714548864e-11
27 10 23 7.972936272729844505604092958428384005261349526815409387191576240529372490556113e-14
27 10 24 -1.045279586262295402386497267017007826268905612134373988498235653417988371333421e-13
27 10 25 -1.496402491653196322855709643486278313224875711640518225394005364920792669260891e-13
27 10 26 4.108159743031382299060098489198354528011375923145732592213817050830190370112447e-13
27 10 27 6.794004031092827174619962541307529653037740055624565059741899220289639782590843e-12
27 10 28 -4.859989368987277804444464422707077070001370805911299845397615870241139238904242e-12
27 10 29 1.032157088114221676702865557353162517615250227482743989091703920278400329497961e-12
27 10 30 2.446795186892830435415850897805062155614698616580386612605508413537862392004474e-12
27 10 31 -7.929071876353939005736497956320157367243058213708890252043641923144103480149551e-14
27 10 32 1.198091320739201364063539029149897533572127163598196440756004544082495440531059e-13
27 10 33 4.662479571911422181702616537271475212215643320226150625963235909264767943894878e-13
27 11 11 8.557066995494593614717389167407020667631808474491198893928376712060767348681509e-15
27 11 12 -1.910879734616750431206046962044013655086570134260113624132354121206656687462609e-14
27 11 13 -3.342716055990931231057775493378702947234196564522097880604000933750781092135889e-14
27 11 14 -5.17301223271294754036588526112824708981616218948996838964762899237450849089574e-14
27 11 15 -1.496127376961380778642556438935774171502209729537485989812939515264473705724678e-13
27 11 16 -2.866285540165753609121706937955688805353776065363959586333672312388379898985957e-12
27 11 17 5.223702998487079965105937341097440067425345418245371031029579098620823153843217e-12
27 11 18 -2.416741762057436797570857063909732817127512379949415390184616502471102802486541e-12
27 11 19 -5.255108647876278819997445776045013836175555388080815722077697059568763539569396e-12
27 11 20 3.253294665967605175420196375389960565376924350087199464830566915835653944964918e-13
27 11 21 1.381659833725786193684081605073008108103551509302117834791313482015849085346161e-12
27 11 22 2.849431240732590239198039125092956568018577480191738247036046823926898751661236e-12
27 11 23 -6.49452349708685616180177524714347369257232529154453407983402404076108233037468e-14
27 11 24 4.535346870974633629870663475215910981464962238090012871670884539180148371550607e-14
27 11 25 -1.177022892665054394016111713786783641264574825293223353781865456292289086333146e-13
27 11 26 -1.534067944059287650509141588654207144311895577651310211503235543899723196326252e-13
27 11 27 -2.713976955056813811630712021660281272425230045245912412207347501787214167475175e-12
27 11 28 1.659189062279980179061820170595250205162573374835950407960891567592319332642268e-12
27 11 29 -2.296054540516988359176739849882870598373411633211910525049709510121297993029921e-13
27 11 30 -6.29923695334604671347163876581188712161120603835189892014004279001829597868736e-13
27 11 31 5.124715341217475439640820451244698033947963270107963766365674140166858671691043e-14
27 11 32 -6.075181802867765375993727779253224173153378129643440997009702989615455510727201e-14
27 11 33 -3.79405670979068718665851497184329728097829196695219912221323017842475380363939e-15
27 12 12 8.484173418580181439134718141981399926583980427083579775589186132764900208969905
27 12 13 -1.862379530907844706151523493833362764365332856829802060190580849096112510964438
27 12 14 4.759414356764492026831671151992875409816327559586399267226382725040096952220268
27 12 15 -1.24158635393856313743434898472592170299564433430864763575460409559166762547969
27 12 16 1.196837147392656064321096902446019576381206425527599218306352172147900001676618e-26
27 12 17 -6.185931296082131653063233132924466449033932281153148239326513748054168470476676e-26
27 12 18 5.135451098617125905495850396598082588831442372614257780828154333803905635599119e-26
27 12 19 8.643061556595488800897404731149262002458362528611703569364350729309187862404599e-26
27 12 20 -1.521584784362609498590737374782813429147412906108192831818814999867603982988301e-26
27 12 21 -3.416220060250274686350265592337984061356455590872815276557880508396655950674511e-26
27 12 22 -6.192372634379099891052305001490436362829231098760128477814177726649514794691332e-26
27 12 23 -8.484173418580181439134718140457967923176224060049400017421796633736485213283151
27 12 24 -6.62179388767233673298319464406400064390227622145295934243080069166606164235512
27 12 25 3.724759061815689412303046992495685521756873294136719934859257575603009590678034
27 12 26 1.241586353938563137434349000561642377384035231869302332012330116615494072696378
27 12 27 8.643806044832813872925474442950293318670808804853546229841894370009365494943885e-26
27 12 28 -7.451478917288908540170968580219789562880884644150753633433064524014075124507843e-26
27 12 29 2.091833060888234406136593793512647196442732788204795337271450622242235999781639e-26
27 12 30 3.946152745005847455882364260769726184974230457911875059674106672727716839326269e-26
27 12 31 8.484173418580181439134718140027958889640164635428829286054635508118499391220602
27 12 32 -1.862379530907844706151523498649889494896492761399908890691377778227541572530344
27 12 33 2.483172707877126274868697985287564080379679566357750446715832868596590459663852
27 13 13 4.781853964232814391552580409585937494489578217744966905511796414609305341768718
27 13 14 9.563707928465628783105160820615220473071012675422196401391823970363554246927498
27 13 15 3.187902642821876261035053620963300052041475056875189895288692409917341192817388
27 13 16 1.580338416235381874584393741807511910028957571760919551425596818086643864462301e-25
27 13 17 -3.040424281667540095078642625956717991709067934383209373558880058770500744911332e-25
27 13 18 1.76372286020058749988021506778625178977789221984942300037701061640031065479125e-25
27 13 19 3.346925175934640873782067163064025190549332868933099711500494113717325022555973e-25
27 13 20 -3.991728149075057900390210404356730750658569226138233407779381463079618649448101e-26
27 13 21 -1.10178980445938700369753084587241394451223527530472438422689147520399782264072e-25
27 13 22 -2.009044884504963383661557249007486402775300561234513513089346855760424260729255e-25
27 13 23 3.148566021294575730917725122143346003400772764688357050628577881311540130450606e-27
27 13 24 -4.781853964232814391552580398631651899788119109783437503232543346638140188572537
27 13 25 -9.563707928465628783105160803474702204758105707586542541508323587701141115846881
27 13 26 -3.187902642821876261035053593233493372043239722736302081138734591334011130188366
27 13 27 1.703972574190334139640313223222934943752327018715916884263851226470753898676386e-25
27 13 28 -1.373007631187792575980258661735106151259396351426891813366429281665292119434989e-25
27 13 29 3.52767386521855081673647150460263982021798734942747572643275499438024848990712e-26
27 13 30 7.02242037385690382847951333107958020669925101095276437244403858461600719033092e-26
27 13 31 -2.973205527627253826434570468964529156604389881378821406239486578459165433955071e-27
27 13 32 4.781853964232814391552580401246066651770073821433865671365027259983644722117418
27 13 33 -6.375805285643752522070107214196793424084714779611491988178388656753546020618831
27 14 14 5.346408946198100168243072941967293519695793115228643583571370785515961281814881e-13
27 14 15 5.804614638443615110167845234171686401568219989470719124279268278610546722841431e-14
27 14 16 4.48349311631398067376632313484726287380174220311057552894306210256326493943165e-12
27 14 17 -7.979112940348976574857240529042745255922095328565372793324334588300645830886748e-12
27 14 18 4.73492651669605649386410287085701706680913035973503733589183557443769817644445e-12
27 14 19 8.626892480929427292761835426683378033077073221366632140652919844146355674247473e-12
27 14 20 -1.131170318512774861786541465644795341957502086378371360101165907526083799703381e-12
27 14 21 -2.885472888314603936426948445959746224914285462107149328455371657747213230129238e-12
27 14 22 -4.549795153339105252629005612567688139409073281957794836163365256143755521369242e-12
27 14 23 9.988888472888644978286658111778125601490133416155717460025788025816233227527023e-14
27 14 24 2.321476137542403916280841982718191229340067568335671216632478265601789413328233e-13
27 14 25 4.425729144400072392724594045134884858585057659245057488526452723336828772394059e-13
27 14 26 4.855728448221706677775710579374140773666263452315951058606357824513114595050739e-14
27 14 27 3.300801549707681298568605932459121530205229055392633176239054078186514432629565e-12
27 14 28 -2.924352783240394978577746811243787209134111242050753800920358044658483995993988e-12
27 14 29 8.323504435014356554660759620968804913908995053612247792328653627692724858561334e-13
27 14 30 1.527278989371188061827462331476802383363799239811618562119334644256108108939207e-12
27 14 31 -8.137365558728103751977953669668392367608384970748230279273238172101380666022197e-14
27 14 32 -1.47393876542227576317019553258945405964517365961922622026671822034555657653044e-13
27 14 33 -9.488861902219084323921346547975456279581566395572827248460237679493261587674981e-15
27 15 15 10.2062683394144947162231287132865339859423423253756329888978373966171962318781
27 15 16 2.853317084668400563903128649788909286586770393361344967184580505714204073696004e-25
27 15 17 -7.940722098885973904163290372123352938312814333481044929695811606405007745592643e-25
27 15 18 5.435807544415881775964786014207735545481442712416877103563846990002827980830901e-25
27 15 19 9.93040745838114508100114301586309358223996729377499551704680653807479772638109e-25
27 15 20 -1.334003775602095764861233443399333897110097238559454934816786963444131399933146e-25
27 15 21 -3.629718569830839898422039931144348003624237396138283802499961678737382780728222e-25
27 15 22 -7.073645008980462604974599494020235502004994197524110181947509022187124083940905e-25
27 15 23 1.090656597588523882497602376687192685743804386887710061880402838185273494707893e-26
27 15 24 3.71433842979907504737567074240151650373142583048935235095176815078894400145845e-26
27 15 25 5.399745387548549625393670320701192857155356016986641092752304694360159645166322e-26
27 15 26 -10.20626833941449471622312857375811622640534607537612838896496163531504808920006
27 15 27 7.796942703191083627373299830513675995471570821164736702999451347938590477724243e-25
27 15 28 -6.472562564423184842389498961487438822935366644925834225647956467220916574936528e-25
27 15 29 1.652642448163556195093180647090964335672386654048400176980704164340431035462926e-25
27 15 30 3.49533988707779613527014947974850972396907025229632560930599212720601103684731e-25
27 15 31 -1.340881150769282195062201415457785304801174231356172383454663237136262212679683e-26
27 15 32 -4.042972603467230066991385964114851687725764611758523800241833397055588115003014e-26
27 15 33 10.20626833941449471622312857357674931453571550138064954344645782376206054060908
27 16 16 6.698892747286184970326422311994203502016317715824428689366409076894452959693633e-12
27 16 17 -1.123022952071660615577554253544423517389693347343306202148929002550516216808121e-11
27 16 18 5.902100281676634684747564582071847877216716231477292807528767388410500714924952e-12
27 16 19 1.140790869915913763923541727698995469782000960928455746016836968615934340704612e-11
27 16 20 -1.210666977813990547014764626701986654725591190474767894953240811306552750241783e-12
27 16 21 -3.492773804049529568253553543655373465448772063281125917107996762544511785059955e-12
27 16 22 -6.331315442878442180789467009347168344108612706574987880440638005459824236531292e-12
27 16 23 8.569498016951329090139124948864558973962513757478512709322790879450469777794286e-14
27 16 24 3.323974109633235403353027230683391575360189328707702631706316727232211539820555e-13
27 16 25 4.553766813213104248937637471995373800117382416787568933590311092108650639139483e-13
27 16 26 8.597655159304622514592765741423596967823013112565721584272356943797244827760522e-13
27 16 27 4.721076155740938200808627770955892924707329580259035216550712359742755588401929e-12
27 16 28 -3.599296114738627381897016078179802448677756510171976060490593677909563483288146e-12
27 16 29 8.575556446864191242726671143970705385554436619484320914467373401911764348466742e-13
27 16 30 1.777743118235654762206279602786469295863128818291667949203649049175418252431837e-12
27 16 31 -6.728053764966265312853170717415464480417553780358480925798640048656366240640331e-14
27 16 32 -1.998562664718074345974402993060533257992388791986819217080177867950283594035602e-13
27 16 33 -4.44407617847168955589644981340182480379162676563364616460783361440010164212408e-13
27 17 17 4.329225755603307794191153308399100115524384399627587391550074373130918400563784e-12
27 17 18 -3.704345623825575409684098990120296225002760557809380907409296987518757572423868e-12
27 17 19 -6.765785723029722583008092012660535732786454777231300579022453810897422951552142e-12
27 17 20 1.015888987952631692063735500157226556424941080704169868147870375997833015161202e-12
27 17 21 2.624522976904285011841197041513637971005258849637691156835279839431773117865127e-12
27 17 22 5.19196905413189168870530755142647676183767116356687239205680115063553039104761e-12
27 17 23 -9.316136967921359215184175963311647829127681459366233987827837849745760421445229e-14
27 17 24 -2.699841183946000450692092977503358940050904750932938913731287118362926915612954e-13
27 17 25 -4.003158731865409537310669767042328452267029172399341351907655756004930716173436e-13
27 17 26 -1.062476612954232516257064265479778550535261150670345550085328649616333763949239e-12
27 17 27 -7.542499837452049821800060748223620482917888426784732306391628403362254542476921e-12
27 17 28 6.157806986647218969380920198752665147263764678117037942844346140654326549367999e-12
27 17 29 -1.595733651911731780250213495236824356654114526860175538298764164522809755900102e-12
27 17 30 -3.123488431163317133157945356071430517720767444015672248510875734579294888771601e-12
27 17 31 1.35011251524134019583673736885399475619960605503500266588391635830563039898001e-13
27 17 32 3.533501194311746474282388954946752589458348283081348257842373410557077255858764e-13
27 17 33 1.170573609801457616960066403901257451918927544687441305507287806148727625538135e-12
27 18 18 1.04297276296180466227909207646957318312441700661232109031414236551080664941607e-12
27 18 19 3.629688224831436753227155019078253557839128594527736626031618915212474052166478e-13
27 18 20 -5.58477864358310255602835887492492095288029067368797167401279671367691831980938e-13
27 18 21 -6.87963191468416694340842140067693182785614921295605696727139396188468496479579e-13
27 18 22 -2.24939371456198094474620219552728111040057345932947472840457932266031234129681e-13
27 18 23 7.078037506237395321258445730025137298099428891323122109996517336428672774410991e-14
27 18 24 1.361196316986182256898709693430689882602481203609922638474489858276221587176418e-13
27 18 25 1.470529991913072245920172376408176074515529955266460068027665742568342002574099e-13
27 18 26 2.168582819901334196477063154873540931053293240475686912331839920915516754210986e-13
27 18 27 4.416431231906924102158515909483048327455206746633090556985852789373800525691153e-14
27 18 28 -1.004220762194792073226433809609731497780506407544550903053991556709124002318226e-12
27 18 29 5.292269295813698362517946559695648345417989530069573226021403326189275716846713e-13
27 18 30 9.701637640311549472785647137687711215670619953487714476887830636696264466221517e-13
27 18 31 -6.702073249394321497619208349858891187632077462031938373647122292120823736398145e-14
27 18 32 -1.625406621881530032230115473201970351729558621241611534679721549456572022034778e-13
27 18 33 -4.297958926880165793736309643938591696429959264798728238408045337105472733110767e-13
27 19 19 6.538541964340721175382459748032861047176154950384106960878377148105263790256148e-13
27 19 20 -2.067400142994971873572511273434731609175573628048556329360127157200776179553893e-15
27 19 21 -3.0966502936556418399498833931269492976351065627674544074106175349667501949024e-13
27 19 22 -1.124063907577008979419570667390600512167915828451617430808185970076977029393393e-12
27 19 23 -1.630584649275503908339806283113141625029709797215983316105587439782555390400698e-15
27 19 24 4.011327754218664191774134709032539709672295937135686459359910890901702441708244e-14
27 19 25 5.345473905430371309947227099464319554730566971764317764715360945201156817152786e-14
27 19 26 2.59127703206982413641507315271764464545817651872660064068254251404956590079692e-13
27 19 27 -6.066567027269670395817130816610373528792161972254843578571259110053893939550182e-13
27 19 28 3.386890415488613609270588654747330681631512245062787305195944612979916484566031e-13
27 19 29 -4.659221825825656570623651022838944233447869316914866531852065419572600554348453e-14
27 19 30 -1.225957634630568398982477199486405145091551813545215856648981317529456423998248e-13
27 19 31 2.049315429524737835740713992963511352579601591756623458136471773299973812032193e-15
27 19 32 7.622965557237433329239046487187394267914161435649792674243522145791397200383021e-15
27 19 33 -2.347094753050484738456418469023633348304207757241341900782781837492945658491377e-14
27 20 20 2.213533522884856428765945799237309791437591940409188246146350861398573132556265e-13
27 20 21 -1.742815825393717711316224645945473582803442732981496289894381957407235550515588e-13
27 20 22 -6.991583587110766263317397588568456826929485102709175108207979716312826858608242e-13
27 20 23 -5.680713420197457904151368592891091760697265873182369319750139306307006042064844e-14
27 20 24 6.973534100458300442776617558691315922649191430086699853342971170692584599504626e-15
27 20 25 7.173813322075655640434843363404183337777938008607423159941537482485189701537863e-14
27 20 26 2.441980256170928029961518697371757158674448245557044342964742650598208091685379e-13
27 20 27 2.590818766502455905967341905822063697627338738695893810113864963553173074899104e-13
27 20 28 -2.226853684233644840680980558751149850008525753034485655939507053832602143143665e-13
27 20 29 -1.829238998613806007315036499066164165877790694132818140063961202913609760855817e-13
27 20 30 4.877176440638221259922363203255649285774373765522063841215293797238022720768525e-13
27 20 31 5.62137720208442178961152852605587079925832875008975660034930182492060895559362e-14
27 20 32 -5.475690484170996315036743737317717404277401176921239689789540649518081488906354e-14
27 20 33 -3.187779268071362665618508983473796692318585623948177704049311928609515662112612e-13
27 21 21 1.707924941251064031886905326436564411891593702184902646256678725425237194337027e-13
27 21 22 8.325559050614663181516733707743109642005047768053554107409970607120441916790019e-13
27 21 23 2.094664910865263587535499554169391680503130523923607117664977087292339461463828e-16
27 21 24 -3.077081082569473108181625358873940061075977651788465929995956947390610044463911e-14
27 21 25 -8.611936840085039951278026715231557185411979806949368851536252694788865258280538e-14
27 21 26 -2.090404582494661615579531155132779130486575981982892558183069954430270672367725e-13
27 21 27 -3.372657148971353377322824376567466076644558408932470565476865620654514310814958e-14
27 21 28 6.166412243777372995530691738706898655866683477830186904461798049702818642872926e-14
27 21 29 -1.493828164099958112654410643482602173693109444929938504689494340906381756703308e-15
27 21 30 -3.915510620057544235941579994295419731544855948973864413432247328007289989898758e-13
27 21 31 -2.811089499557638633147801385836355168049858973591202309198451363063388398907259e-15
27 21 32 7.404934346644041268303443950488953598239644468626552706406217844148288827108906e-14
27 21 33 1.855296393735525755781353569363583069617985637207789651242142909610104528254942e-13
27 22 22 1.122215813236387044768000657638984358821516654273878852525483320843631882261119e-12
27 22 23 -1.586282877767756890819680553161380767803752219069784271229576058477193646725104e-15
27 22 24 1.168868801587518560325685444148823509148559597042739412543114956190983294306208e-14
27 22 25 -4.483962870995046131250011723639186251564219396031111853366551303580220481984802e-15
27 22 26 -2.986190006773148694095028310619699059660189511607815367737511571608661730207098e-13
27 22 27 -1.10752976208315269666278276073017108544295857235835579791079010068853664020802e-12
27 22 28 8.379230245945461500679796025349405836320912494094691457142303340255632268356007e-13
27 22 29 -1.877278884586221929329339586895719970165046198067563820984372082401032984861224e-13
27 22 30 -4.646758630213790305273283640266745934567207478544344417635356916608481790728211e-13
27 22 31 1.326784096442569294510325942923942257474505605664355401490230831390394848606233e-14
27 22 32 4.910191101470631639897990257520371876263399351081548230060908387061196954130786e-14
27 22 33 2.559700834250730881657502978687524343533757194301057676511187588375550504343298e-13
27 23 23 2.278482072624645903310704442943930838356792091993302447929400043962566761134678e-14
27 23 24 -4.198080399157370595340631214707478723719897296757754493953844085654964160468578e-14
27 23 25 1.427334255023710629873622938988423383358371893801495479535547784380519462148091e-14
27 23 26 -5.460421477256847207607427111983082381250273058254247752365825837558043755265799e-15
27 23 27 -6.179158755387247471001899932317606818122893171434782781295522776206963982099609e-14
27 23 28 4.326357714743631527646433975503081086172871955333339463643247928427467718254484e-14
27 23 29 -1.31191389822630910897086432830119983668996062685188725763951852760677119434107e-14
27 23 30 -4.121297970782839182404525378596581440861536735461690889183512893411368329757476e-15
27 23 31 -2.077530380985626956314251062269515660970187282103040068865970967315884118863896e-14
27 23 32 3.220815936656059869756613064344040006394888940981639798852430282772784933940448e-14
27 23 33 -6.568589641834267038401509016909820167701530495842000046845900368734294436937938e-15
27 24 24 3.332719541294182595728785360311272345967966992056479629498725103091103659369105e-14
27 24 25 -2.23176361604248221625697245905294521111671260159134130481550996882264467070692e-14
27 24 26 -8.145393276943406473044285837841473559887676529021376321253470094736940130986538e-14
27 24 27 -1.111286320048648966173636832213678746697863966392673316574214328385793458586613e-13
27 24 28 8.059626527819399421511268828096008522829865664473558474336960560408706903223233e-14
27 24 29 -1.48997998596386079679347953851956670019520573380717944805589448582955005238458e-14
27 24 30 -4.164661072995069420736046617291026917573935839957983242392846403635285742075409e-14
27 24 31 -5.629685810359563601090203180996330274452534798170738426234574979234800767313133e-16
27 24 32 -1.679998068614944845736283432805468969947062006937068383794083934209459368933282e-14
27 24 33 1.586606843055052895329347350083038467498166720851111443984167059664068352929311e-13
27 25 25 5.188847389203340278898506310355820183597386927418369816100927923729863360456742e-14
27 25 26 -1.564795784886588043213829105316212543560123182904147911599081903969338083220814e-13
27 25 27 1.098172875117725783349896357186900333586066994041538948235459096575535238451713e-13
27 25 28 -5.972818825062962853227609913819628935097356544989348683150815115071499070204123e-14
27 25 29 1.509289816658181107200500148215252277830451696383906329432958943711184035700267e-14
27 25 30 -2.029833496514058384963298971527935652029904367792057737152392828940414855000937e-14
27 25 31 6.117134948099582341445635519364910335057675917107807305711801311186333368397743e-16
27 25 32 -1.758002358134969115821194142785524738832874913174233856614908145622253006095499e-14
27 25 33 3.620359765766100085026614520677339433751026124746078909220081407568931600982297e-13
27 26 26 1.669595088183070392318662620234584965982064662716352347020234782279540467656225e-13
27 26 27 2.398989661348581678154903295367683844384092554569361837188928417786580909470196e-13
27 26 28 -1.775534149193598230529921546330733349489911588215345196718786267240219756418599e-13
27 26 29 3.91470502346399680401144272611489188562610513714511306219203163268180016720769e-14
27 26 30 7.947196685197370747152808761835348928398251712304434157499080848555178070694657e-14
27 26 31 -2.431729504766783419517625039494693041501716800438186306298939348449849276640061e-15
27 26 32 -7.164776714460081246522548995602524659122841212376836047342552833897944794715226e-15
27 26 33 -3.039711310001984878813397491004077681352496653663180922062593233600711909992594e-13
27 27 27 9.840463965795465981301308574591537432406730692283137435313183363280676433810369e-13
27 27 28 -8.004983959575737430708887146170443554830352330926483753946088208490941548656825e-13
27 27 29 2.029815293292652689488814283319241351425114375318612181381909596400636853742034e-13
27 27 30 3.954096114497106176880071826488206584218163655637051263938299003721845391355115e-13
27 27 31 -1.625451144671521662132265196239693542708930444872111339944877902573136578345296e-14
27 27 32 -4.279406661764688221467947333146054514099737316173246846107858328501952903287171e-14
27 27 33 -1.628676498526393624256671103882632437197802464227273147034013556422148249000659e-13
27 28 28 7.489580110125577135902655549957249085322251004871139004185078124458406009719034e-14
27 28 29 -2.843334125724081705585593644790583106270593877387147030890418638972980163440071e-14
27 28 30 -1.202573714625342487103018888575939518954243006162426894465062303984302484111748e-13
27 28 31 2.519897338622395187616454191374080921219726050456244264324623318141075560243727e-15
27 28 32 2.07047451964179674151235321263870824713645304178110647925112149946426664002104e-14
27 28 33 4.031929893621130459882567954491685813182751363603181732481456173210254421047147e-14
27 29 29 1.795381978170607056536760881393729885753754004007510194654112458477057556140954e-14
27 29 30 -4.58967205349080989488790220139573756688823729302944665555216588625070255559595e-14
27 29 31 -4.295789874153577592279632115200873165515868801733911953377141441729984745970118e-15
27 29 32 6.271961323970346323260309933573996851573795025335574450502745827714698621543026e-15
27 29 33 4.001591976099849109043091258554862146156673659157661503090415233415583668760792e-14
27 30 30 2.53889549883645634334567352743333844290705494393008962631891174941917201935934e-14
27 30 31 -4.857808325336185639056590414549029019292180219412336360228827364213103646055318e-17
27 30 32 -5.772676679425786405044880244430084876214562868224413342598035216316729041373664e-15
27 30 33 -1.590978758005032674411463369206964066271537013696821260867531545303906444204188e-14
27 31 31 8.259221316623895833825681131291293265628939355669261358398800152043398446794049e-16
27 31 32 -5.336812545447683924791623458134610399406631652977206329127117912337965201376059e-15
27 31 33 4.754626915477430424918656852866536058937811468260971685842210374112359986443453e-14
27 32 32 1.58840160261298152496005598407821134640137074277001481087748541391760442023857e-15
27 32 33 -6.149952542123537365219539378964091587958282836987992346064811990788544125790537e-14
27 33 33 1.836924847648594181435127262879732251409869620383803500710481035676876690970978e-23
28 0 0 2.040884547455161105078683769370621299228747496202297379605712111322937453485669e-11
28 0 1 -4.853736127324141243745149253623491784590517962491163766334631065355959015100938e-11
28 0 2 3.780163299539626125593109792839282030931202693010864207538722859409607961039216e-11
28 0 3 7.492875070318907915542018291165166320095216396128993052245493574983975122652527e-11
28 0 4 -1.359784989655813650062459998980625106696413333610298537136715709394674283104052e-11
28 0 5 -3.800907700840544933164863302467221951592500623933968518476874080348683348870876e-11
28 0 6 -7.122431121445059701678049017195249376700786542510543155098375024420382046571378e-11
28 0 7 2.297148526276090631130039917932096378730910271466256889030446911520898548008042e-12
28 0 8 8.868301118135520006442897925742693923721385598723449412630334214759138394231058e-12
28 0 9 1.021504000151896040948822918381546339750970774131480753398389513372812204979276e-11
28 0 10 1.73106617773648846594333154716154627224720107085180440801304248423265084568398e-11
28 0 11 -1.35979080858324725266289942067852648610501966942346673357498019017356012246247e-13
28 0 12 -8.176958114526923596083454415550041440614540538072404687244807447902615957774147e-13
28 0 13 -9.977858508670628708114524018190873330591361263754803848537820728416013491637774e-13
28 0 14 -1.885105227272419267537893722395444232308940262757180703750159816024004669854682e-12
28 0 15 -3.013428443541682760101297411772634687333670354144941194937778231784657551522902e-14
28 0 16 6.040304992125656843793073401276770169443440265676726702689455163464283698173361e-12
28 0 17 1.181930113799509856865082034163024785507780589948475147327231522949229562633191e-12
28 0 18 -2.479679106997116269153418433328666605178691338279879324743211143831313974335201e-12
28 0 19 -7.505353812695574858457312286167320146265849375209309835325667878010910034127353e-12
28 0 20 1.479165163082117165366078237802079552961269365304649620152676808505795534786924e-13
28 0 21 3.121363630384739452460130435982926305735194532824453703478099367724558767406783e-12
28 0 22 9.873747008074725235172788143845948179497203225114049101846145259759036644391406e-12
28 0 23 3.920350708442324679314499250049956351326048492631528847755939622431284615551056e-14
28 0 24 -1.562180217946950646625694832033748039764680971743692410485189668929032807505996e-13
28 0 25 -5.325770001529430031588368530144425676239900146118465906074908550267751437312739e-13
28 0 26 -2.375262238135729506652221935350247524310468500905189406973976586614893158590351e-12
28 0 27 -1.245646253452456720316907968310140581516799319141066327152406270990445957503786e-11
28 0 28 9.224836961212636346879747525443568045941179950899881226824657269651206818535576e-12
28 0 29 -1.706481028813156764081400350575963963969039483217060907518573063059032872295014e-12
28 0 30 -4.814932619779018759046589564884093544640184609746546495911771647007478679493552e-12
28 0 31 7.655361293376560529707290937341558637172117541914776996440322331104711849573001e-14
28 0 32 4.308119911787306698578241768109331643812580195948097586245290019966291863519621e-13
28 0 33 2.290427650921946991101498395111173787082622070966962684487716955689553842368967e-12
28 1 1 3.751864300394349714067338229383611717030495260228273436912483973042094713361929e-11
28 1 2 -5.816747707855352078589863314387084611253275578410287713216462384768922890221567e-11
28 1 3 -1.036027773352595772868824946088510457560359621072541101515455491692688369903898e-10
28 1 4 2.834919695665882770514534983029624942671002303205591292477914909786987170652703e-11
28 1 5 7.915386737332074024781356340407474651271799952299126061212588719924951126094906e-11
28 1 6 1.472426100663615449221945914228105847769090839170917317635914312473253085557666e-10
28 1 7 -5.511177083018766875369641000437929054252897180337597574607712315488048168370329e-12
28 1 8 -2.002454805236668856903077753730738786829825375055352932752119291447709604587066e-11
28 1 9 -3.503501975141966740652440673833885086344299473784705912936771127738547682510807e-11
28 1 10 -5.245514028136613276520630702572363369060786202450612692630982881240766265238552e-11
28 1 11 3.420170175047377909105226103828640590071667434082820320600731059219364909741937e-13
28 1 12 1.821036142546269455554198388326245573219196482755192500746831201552086205570502e-12
28 1 13 3.872087495957366165363693255575371158063794907703043196571162401428053539143113e-12
28 1 14 4.581921269823900829714040433521331847962775342063925652824080650597474633886046e-12
28 1 15 8.339324478801021691295530441596539135637200697041336975910718701607289433468623e-12
28 1 16 -4.299330411510936712908292183591886813561562517549771040521273475452929107273106e-11
28 1 17 6.254824748581709401181428616608624619660969526931736699998034361218950104368411e-11
28 1 18 -2.999026925549597754420097727867289246089982883305872022990390156130069134417247e-11
28 1 19 -6.251599809762037672689184343843139164283226496158965573644460652767086266494279e-11
28 1 20 5.262664997814206188669043973180075991139018261345637456960260561345259448797026e-12
28 1 21 1.96479729687120638804129535475360157984758536002090327446620662403332265892305e-11
28 1 22 2.987646725574443609735143423498692810623500777604810543777573416267506800820122e-11
28 1 23 -2.649748796491417268698247175336025763155811567078847692256985272730713626027883e-13
28 1 24 -1.964708704084913382967504498748616602701151757235890134555922543446312565262241e-12
28 1 25 -2.518714371578773686722376992191145813165981016303477876014450773746214512244355e-12
28 1 26 -4.425587916688572789186353359003577327497364590634545069307481051489027943999692e-12
28 1 27 -4.445664754809144774162914993260547283195589252165534898632534977227953354193183e-13
28 1 28 8.213736645465869050437448605201434387595859533145790419256859970159929243722262e-13
28 1 29 2.675571927633781770574676254439954987036420487598888346080760845323887688858057e-13
28 1 30 -2.360653042050008578640387448513918718839480688797836305234546539842635514523938e-12
28 1 31 -6.88718717257349738456720665800340371936387268826277213666842572112561791564006e-14
28 1 32 2.258262028774841108820155930532827011048360835304022145856091503792790369754943e-13
28 1 33 2.438842934360338335063343780723542591852785431976950427013859753442428711852341e-12
28 2 2 1.12526575372999626620942687402144533603871399443561760061360956374214786615493e-11
28 2 3 -9.804464438168466043644949508066526524996407762656037038037509005645759909297804e-12
28 2 4 -7.124574839996215553827256122224543054542291968031326934752130898719180932011096e-12
28 2 5 -3.537858486824806639671697449444590039152817873099363755269067219681158823658901e-12
28 2 6 1.89232245240822596260610433936540415863124186801544796034085441708486325989885e-11
28 2 7 1.413421622466807257470794256594824893580892932296106160757249925067415828218837e-12
28 2 8 1.678163487996741983212512086281037925351831390191058634024925777370447180430717e-12
28 2 9 6.151456945203410345030848064185060225253805010561313911939994741918092921083053e-12
28 2 10 -2.033802577092539065364598064344482055427542213687715349930578608619154972535281e-12
28 2 11 -9.30996389129343458006582489987646526025639793866037670064254785987525649713098e-14
28 2 12 -9.002028870683157613412182969355690091919869190331619436427362016349568564586585e-14
28 2 13 -9.828019859149420610003272347572211314679312570997945725199647217413447410734982e-13
28 2 14 3.482621302589473265460211242673028797754082705315230738296374646795393269704039e-13
28 2 15 -1.045830105618230738521851025077176772195372030283871094230065204868736747349435e-12
28 2 16 9.76612205673387647291003722100684588820129658429034530921074783192088379036083e-13
28 2 17 2.679339304251535514971959466525165160394498117840744171685498774300277094741717e-12
28 2 18 -4.171186990609381110429598074771001797883875630797211464216422942361186875125015e-12
28 2 19 -1.296531207909295628449270164317246128908066763357115114241387913418530417781576e-12
28 2 20 1.925801390073317536168980171539833327003438957437349463894997307968422062502296e-12
28 2 21 -8.864317074827275477135212754763504844831054292302496101847030509012765838332129e-14
28 2 22 -7.514997657194465163235635557836208618896733008724701330495957680068742850634704e-15
28 2 23 -2.344084125728511730444010249533311354294238456247580847394940209599275767878476e-13
28 2 24 -1.243187402211856564610258526903622259813804675709880986460082040514169952034321e-13
28 2 25 3.296357994137812905716794681933115376454086631404975015555473797362185260143242e-13
28 2 26 6.573798527546026814195050208767478289104147967685151209555238558948006232462267e-13
28 2 27 -1.374255186536494700170569128023743530587396997478081148080391958430014290055335e-11
28 2 28 1.07534629478433539366770203118979454493828966449787364401436137990055955192308e-11
28 2 29 -3.165514820880010980952194830168565487083620719626807083485428705651218087297693e-12
28 2 30 -3.679488930943424497153684624558166280632948242980355275930551702593598267527762e-12
28 2 31 3.099139613744497074781062351488716111354529547950676115460746159286860995358702e-13
28 2 32 4.595980570440151703141841592727327313226881715142075246731202445739129175770932e-13
28 2 33 -4.153305157123274278017893022695351896847597733368847821706360759900632480169925e-13
28 3 3 2.347424520572357865964113940206376758162718702626299100997232988018439908343499e-11
28 3 4 -3.592038418858435126904916174636120957942550811986299846518030464305707134806833e-13
28 3 5 -1.705624482358791770994358730148352574018230804238970773476690937219813325144958e-11
28 3 6 -6.014941356065681887379078605791068709711499726065987443563584916721596103646432e-11
28 3 7 1.116310896055952232073263067667118303395613871879391662243067185089849538428812e-13
28 3 8 4.576723735084523736369806669814865996633950925243975062522735075516359887184169e-12
28 3 9 7.153502448343984115945024235627156543822657837009709777903453276237225071564974e-12
28 3 10 1.973088889802676731268554414394187783820785390456066189890964562794059888123822e-11
28 3 11 1.878092782610716453082436899187581978664063979191078801608049648893358336846485e-15
28 3 12 -5.190580699267525804437050012337026351469209150246160783480954814145448511154169e-13
28 3 13 -6.678692056820379022597448503608374148760213380790500102749928317646556010094604e-13
28 3 14 -1.388730500818006928408519839772270292346672654896851278093373082159021431144285e-12
28 3 15 -3.79042011852235468587108702568300133432393366646965058880161770568298026520198e-12
28 3 16 -7.837479219115922204170715487052616547509696966100399305257043786096040216765772e-13
28 3 17 -1.862115461190560708151520900224096373743654164401248678629413244742640413116742e-11
28 3 18 1.497519389326529033364097972155170748958075352195814859210434320228300033280704e-11
28 3 19 2.866901772860872767166427983494970673226976551878206513546913563842858888935203e-11
28 3 20 -3.78630697269127932250158230253995089338499417305741132952648463629041551675569e-12
28 3 21 -1.015453455138317663121590026119556639175633549426298688633331394274841281224757e-11
28 3 22 -1.56136761051561030629629754347209112815271206620802003386568750118336639202925e-11
28 3 23 3.385251748245349420313854966900117245309321111551327300419234711605964560926283e-13
28 3 24 9.838029136531018044867657402388779395636595137167971217576699878150039111821986e-13
28 3 25 1.206177609315707131343090822441837397282645176657411691906806983508941973020574e-12
28 3 26 2.919596356884943205947856193337465608038091948272354545714688032677204569857316e-12
28 3 27 2.631375423115152350228049362814044375548848760570191098315706511876815246932551e-11
28 3 28 -2.028653696672274790898115813827588559415899962168471747733134535667380684797544e-11
28 3 29 5.036783657273801544016221105746941593362013658289866109091808647474504095384665e-12
28 3 30 8.766675605206824415831871947122799445687550997164337401908238505486906383960336e-12
28 3 31 -4.425717198425014377785521384141369045752936003036128725611125182278877980633175e-13
28 3 32 -8.124604240808263604990649144201937793128092833428768814572493849421757649738371e-13
28 3 33 -3.25065401748473695119851484458854279275520990345687528373100816546646113774473e-12
28 4 4 3.100349742469195691075786595487345366632942178232183928736089983284848118780576e-12
28 4 5 -3.341025053580327335571584918376122591534334272684804789591023946649437891547633e-12
28 4 6 -1.153121188012082848734680616435586143398533147338325045589424821832649081275884e-11
28 4 7 -1.574145594746484381029910738781004405543414388181936377873795649707662402473598e-12
28 4 8 -8.256320707411618409831855823329095210064242963863967248289484679493817032984614e-13
28 4 9 5.599356943590634458102310775695689088428641845963933964713604063123879895485447e-12
28 4 10 1.13007672885577893479861117137726066327809149429297463285346373479827354482366e-11
28 4 11 1.641474593362908429542029295234041049027530526718051830796733928232918641943579e-13
28 4 12 4.383654283579676194398698125385600353805252703352075449939889192724640213984136e-13
28 4 13 -7.52039398285000327063999148422914952912864880803967905641008964279529270941991e-13
28 4 14 -9.614371593668552906257099548597686475151449340072412010227539012778484621508907e-13
28 4 15 -4.202589020627756407436293778483389940741756330280515143095358354634212930719578e-12
28 4 16 3.279742473720834832657612152240185407254266301406145548513287491948914523509057e-13
28 4 17 8.797980571747551739769535085542824670583489605846933745267832158860646675840371e-13
28 4 18 -1.954115671202621921306282750291344871761230071658921385443181528384665360616914e-12
28 4 19 4.804732117751379377901358837231884061973128040650551848818633949684446977421936e-12
28 4 20 1.024471225689437120426136582157665229753699177297758596008889154164313843351626e-12
28 4 21 -2.969493347053081165315333466362840673777594226526187297689706393535523597846948e-12
28 4 22 -1.146737461356041115822098816835906836485538607480651147293901720531525729158905e-11
28 4 23 -1.382252046722661419107960711386757626622560634616735053954437848957334831932747e-13
28 4 24 2.511155293288599597362631665202888699187395506797790703537305584112117570359652e-13
28 4 25 1.035756981861112269395814347279682055027430710185340042590627868552160656529205e-12
28 4 26 2.699955756172545453023599067456757238620077487148375440379813093576612609837736e-12
28 4 27 -2.765590269674733305623315568950839924490646723273199806801679531483252969002389e-12
28 4 28 1.620674558445635400499890564731756462320094131922908229504160210559317799775122e-13
28 4 29 2.541618276984411710320056603343962340444061625141498475972852556193530939031065e-13
28 4 30 2.600986737031990114731488294348125818342674712907741525144639527811205591046889e-12
28 4 31 -5.674169036288557210413681462028556059397613051653354322137651582396927368993667e-15
28 4 32 -5.245971147587705888277587686569956026999450231653165946307970746535731049368793e-13
28 4 33 -1.692077616915435849589217376255439948480225746855779595630849180668494173181781e-12
28 5 5 4.81817069954989303652411947672391451670575085623727985068153011679363453393361e-12
28 5 6 -4.030058799092854285063599723212079460702547515871072997387002801685026777058703e-12
28 5 7 -3.667834523708415151829750307480895610038361440549517749191045968375527015553355e-14
28 5 8 -2.591484012193822042934906354966625581416214551876926809970349234010364601265062e-12
28 5 9 -3.870075260372281720433305276792674093055324606809053310113722366808951411003998e-12
28 5 10 -6.287271583541544032636309550277107161437210314063842292073673733306784125828629e-12
28 5 11 1.366879639791100298371176942837539604738894106753658120929568032996674534762442e-14
28 5 12 2.63718551262619812104101601430538079155487237355997730205983981840642952364833e-13
28 5 13 7.457190677469622368940936796028931497110510986944874329114384605647062153122311e-13
28 5 14 1.570233997716883267691592256521859053901392079320954911007365490551376263214455e-12
28 5 15 3.018747442560909801066356245626377795540180423250646387095467347548870618052622e-12
28 5 16 -6.692037840764014927070810847552409047177957192317316240587212554246451158541984e-14
28 5 17 1.89988113233693206538564187801526397345880720832056936358275056306550885409805e-12
28 5 18 -5.097918547296275742187737203744423008562224352206097895328122793918828086201594e-12
28 5 19 -7.413174857654134856331784264599243837037552653959464332446871039336296474974455e-12
28 5 20 2.548953058967131172037658884379615813400795850169264550297210486724156848026882e-12
28 5 21 5.08001987524965364065672864659655700388674665630267834565684714786197380109819e-12
28 5 22 1.390215230209976083772062946459860022147578492793406696838483037979419291020523e-11
28 5 23 -3.138231411378286800814107086085690397094513549756636342719774723107845698220209e-13
28 5 24 -7.587786296908500840886152736955405022257746534537725764047216546987401130686368e-13
28 5 25 -1.199823457701915713865259109274609661405990884424719388105838071914487688699184e-12
28 5 26 -3.563191452901243424494407910513749791255933330211288160877385459685281359058394e-12
28 5 27 -3.629782450517643257897228861022166421496366082181093107943691096225338905488827e-12
28 5 28 6.380950346178416614093571226843992090891635911937300397202920236759263268004229e-12
28 5 29 -2.776887793165416656071910175388680200961464385577406796167547097869556645165401e-12
28 5 30 -5.208605817038050226888148794289436379808210670640622410857353040768903353305389e-12
28 5 31 3.137742706978744351173364896744585160906481875939252585576616128387683008564531e-13
28 5 32 8.578229564494708713939610632959124367157669593789690047385874285263787202382877e-13
28 5 33 2.469513018642260666707538367031722043420233251124036501033594727425351742495182e-12
28 6 6 9.866344433088515081105477707960318292941099840254984446047765093760456731281999e-12
28 6 7 -1.066529994898970666209997014023325037235214398672059168800389720847783461689426e-14
28 6 8 -8.977621711413911079391018520446640319030729497392100448961455651106097743474158e-14
28 6 9 9.9939425591997268590070820992189987352794394679797675723660941702042646072153e-14
28 6 10 -4.758828978309936158319663656886161256144270293077538287891210406243760437793978e-12
28 6 11 2.050629340095169274995301029108296290403678568315495825404150948673948918080613e-15
28 6 12 7.192539767875457977102474760874713697059133263062497573869283146061845112450337e-15
28 6 13 4.090227027026451640747218603560229558965985284627646636904565208693098190207914e-14
28 6 14 4.209055988799721290441593369525309415253293354026169601632566304678376276415711e-13
28 6 15 1.2086869550688666740323504529646113126864245858924691851798066298210139369532e-12
28 6 16 8.075671324663312898952220651022508721426708345816388140069653453947791717156716e-13
28 6 17 -3.524550184166418789332802581102099398846456424446235028677643820599595236059544e-12
28 6 18 2.662647845692977187861461062340340850413161963497242758727849020907668131105953e-12
28 6 19 3.488359792300929937510895882650034583531589034302753655401214946943999014967175e-12
28 6 20 -6.169386531843638459056550342085738507905542184516029918495965925848045874761134e-13
28 6 21 -1.207072994589090499523509213054847627953976818315976973805547976991608082450695e-12
28 6 22 -1.93474215626195114417767006695336128087254239598976291456838392789888094831972e-12
28 6 23 6.149584408144794552800294339800001851903349978618844926071071172719771378906221e-14
28 6 24 9.569721646524341550402470351139348097149424762582037588138577139078845220283502e-14
28 6 25 1.064954352123846634807872575152741359335101043111922418184813536663801942826298e-13
28 6 26 3.708707514497419700607293663429134107780608814431527243290573847686989690044944e-13
28 6 27 5.568174695415818106120001872937345370335361568939548175708334556506398363537031e-12
28 6 28 -4.376850789454594465676621931781045825647265829306729604395151491629330990340446e-12
28 6 29 9.979350496597642086706944571586592026858441176130407542933080531254332957746747e-13
28 6 30 2.33919799643643542050617016214342345368850536243088006072049561507756348951984e-12
28 6 31 -8.665367173421145128361325284351709795570703589680124823470814534142666236609245e-14
28 6 32 -2.360611300821067989603708585031723996207233397634513232195741110437917423364673e-13
28 6 33 -8.196233060941853087935459761660470845097450987987517532026187993084989167676055e-13
28 7 7 4.578891736926814363571268509159469357502706278415137901014022987005343926546254e-13
28 7 8 -1.740832402255050943614231864799875475228734266045395115094144052176899786377209e-12
28 7 9 1.273484695670949764791388243621389623275784494269450756090636295728736311095429e-12
28 7 10 4.824836701847741715106540743910080578073956357433095316094722652527436892817049e-12
28 7 11 -8.014949909854399624138177225486351596381988036601101460315169956495690670843603e-14
28 7 12 1.831730404574767738928895595192196317533412199488386297503608829142229501650108e-13
28 7 13 1.594556204536255821207338427584838374144953102366807879564321433059302007702231e-13
28 7 14 2.633006469313555802389189025821045016790243317113226596135643133996875889707566e-13
28 7 15 -2.852363040180675314566394724407346735359647702105929379946183783313505912321619e-12
28 7 16 6.157557741090078879993903272980521812203205608595802130967355069894507040659536e-13
28 7 17 -1.566129030743036552705898714672009542137562762581168939582681548197751905378897e-12
28 7 18 1.624139101807876831234073595838611300002661792157144603896760048821055247289711e-12
28 7 19 1.966160946518100018537890033168554763381001815469304413159438121757531913951044e-12
28 7 20 -4.971300882184221520257751872816991996358618707184759958866270422375314307806286e-13
28 7 21 -1.157064232062350293163720953507744125728884037177259484090086750442855144247419e-12
28 7 22 -8.568208604592843306018842089825341597335153181200916822389638180457086930929171e-12
28 7 23 4.429127842711774554873891720979265943326845455321340438493675568264861808396938e-14
28 7 24 1.603636448007818268174417126632019947336182564266731994839623587163667173676831e-13
28 7 25 1.11435150844992139621284044205645822507642684059213154493280343882771068486361e-13
28 7 26 2.130837733497684997379234333715074526658076945073586513637905443613731123074626e-12
28 7 27 1.243277017092400100131717830213198912079444105280015783703558049466665448636196e-12
28 7 28 -1.62426415586906997529219146794107885070202468122275462687699676057993382998225e-12
28 7 29 5.41551936596989172019978583838364401358314700156979058379725818628439391437252e-14
28 7 30 3.019281673919322445233132560425615027262096677308447984818631997915844864075263e-12
28 7 31 3.482529471197751091009420234011419526774641982941041797329261868958235732341873e-14
28 7 32 -3.685116352869004845263727959527694220226276462746382516234589416744670018485027e-13
28 7 33 -2.335222212890375232519118532269507138972615692970969044280522980797159253128053e-12
28 8 8 1.149840258527727276760278607950973359171469362110581328779239151112485041909604e-12
28 8 9 -3.219417669233844047565876410927127157505362612435308168368813064093693218019789e-12
28 8 10 -2.824733956095843821625152375512798992118187118388860854841857493697751821837135e-12
28 8 11 1.153260839127361666624381209378842996790365171897803891419447966081092166247051e-14
28 8 12 -3.054233044118538217116067077486132920942856830872282597061688109577837974338338e-13
28 8 13 5.4364326208195575677437411942749739076636162468772265651901670006794087349713e-13
28 8 14 -3.341389515071404329974916169338650416907761067768150547786000407880350841564295e-13
28 8 15 2.359576557629872320668202310202690358817387199733710598983006475170186231123689e-12
28 8 16 -1.630853237256051190351166149904217040488503508392132297454612545144180962427014e-12
28 8 17 3.384316234296313647225797374132038286785638202067694623858073013022178515280592e-12
28 8 18 -2.332744772872655972514169498663923084791684305025894310767078034281996886302238e-12
28 8 19 -3.930786717250748501340557135579179987608379680672585638787985121757803327190485e-12
28 8 20 -6.037978039464831059123288213769594550821621265839581889411970692912486848225488e-14
28 8 21 2.668054897877322072422777411195116856287113702133244063607775709805097650539217e-12
28 8 22 5.868093524614630513119227014430253420267747722343325658416389197749996964491275e-12
28 8 23 8.349418119765504528565546748064614489311291552314838958789128542704750688471516e-14
28 8 24 -1.754380576350417137642155517645659945394649038157332071391078543370838065539994e-13
28 8 25 -9.113745079674788239611525665492841263368028116666625147727807670262014760461537e-13
28 8 26 -1.789832186020029524603947021820775783334966020296831500554837300039630656288786e-12
28 8 27 -2.222073148910110787504146276835052679976832593618001777528542064665699216835246e-12
28 8 28 2.134155457612321923659822302476243996605032727598871762477788471192244192770079e-12
28 8 29 6.547227297065532124492401528505887512747515106097310534857671259193064270226162e-14
28 8 30 -3.178289113846491075344483768543428549748658518260890690675644263566616808167293e-12
28 8 31 -9.486621189907796497073388745960787495071121705959877585769684193909576102829155e-14
28 8 32 3.983041224280916114465898136834420157113142148315036241555295298535461902966324e-13
28 8 33 2.005487112863533477344401393912131663161278100786435259483075088525109002897548e-12
28 9 9 3.43523084922676872506300823831728512168851364271489495131774489552698858255439e-12
28 9 10 -4.052123639381016234434699066881157447984578977961235590801302454893788024755981e-12
28 9 11 -8.746473144452154250937826130763375788284493433568791228543172378143731072033027e-15
28 9 12 5.813955795725835413360484172388294461506336513726532986921996960841033306175527e-14
28 9 13 -7.907372828700760050017840094357530920180494963560940707031861759512951712996487e-13
28 9 14 9.190997827850112979687751116078122076968332113779026519044503002475243484341594e-13
28 9 15 1.00466564280160492452471564422448414771303685224896895451182483397991893540943e-12
28 9 16 -4.108542058202621312120421902256069853708152291921280285961626573697157080790173e-13
28 9 17 1.478458195919524955816971070278356433452322560764263961492935519670219562083799e-12
28 9 18 -5.069230913954007309530405023116980627798349158941958349533661994825853189427498e-13
28 9 19 -1.891069265377046542306824501609887928944787462199855444134623891509294187247663e-12
28 9 20 2.063882413427009733418463499372841865136758958518152384454853001235097896466116e-13
28 9 21 -1.020033523808332724713841404719833774484844661473899763806511603301942005554758e-12
28 9 22 6.576509850088502134397705515658412333346860037250063185399944120782930040816463e-12
28 9 23 -3.629361536950275298346255900738840224690061071174891905663511946176997677160877e-14
28 9 24 1.90852071477784376605014057044300397581966536513493202333138031982869256813574e-13
28 9 25 6.780107636548393763454840408548596240013457291552499124773545498537275509890555e-13
28 9 26 -7.082176259521740190772059635435226475815501868627256210404847541682006573883849e-13
28 9 27 -1.941241691966104437143575120610123727680514602632667385013415945448687430414113e-12
28 9 28 1.040573765699529763349692938622664577296285065703865138177030730399450963122946e-12
28 9 29 -3.3457288773847412611263960975479678892388506322071405706970461321907937888215e-13
28 9 30 8.358063849293861468486435113941707269295887300980530518738173739438078168180859e-13
28 9 31 5.282384806704353068101336009564220966093031554401165182465114826023126780857755e-14
28 9 32 -1.881789194519378161536481197233755340193741055644549630351180955007811344521977e-13
28 9 33 -6.188999318219953384167168366374520397404346601176898961494960813874262863337718e-13
28 10 10 4.246497691433635740855991494508076398454785780936703973881667086208788363818953e-12
28 10 11 -1.589788924318950805220137546019696465020447589544546336975927135633736130177835e-15
28 10 12 2.071609410213761316632161450446113975156805796811490754069809675945474015755618e-14
28 10 13 3.641907573324218790849655020993653054358080497811940049820948655866365138608501e-14
28 10 14 -1.101655074758519653056953216920330422365275190019072646047605663956684410605716e-12
28 10 15 -1.894326420655716753279859063682280868616727688298519548771285949015807342153209e-12
28 10 16 -5.352845588841994141862292705681425205664450827741907107445181803267498706076001e-14
28 10 17 -3.271489590844272994852000905710976676716094294829105832925420729252024443175823e-13
28 10 18 -3.368218335602246008416600896007203059069810451975842779407531239004540990762539e-13
28 10 19 4.633037155501356438367731103456477027877485226886051461631487126750537125372631e-13
28 10 20 1.037119144946034284107244943178434783209677983089236313756917106492028921677083e-14
28 10 21 -8.203006714873735430558333406550499382366301723023395336307037789477821214946513e-14
28 10 22 -6.414146304211783281430828722427924213038140958103103725634921711061146156030205e-12
28 10 23 1.975255216755875523938116076326323359559549467156633816674582132989577800759221e-14
28 10 24 -3.62485238974041307820916421790755806036642566626161088836583155582397948675765e-15
28 10 25 2.447592039607407730985905549314162642299142531987859659835166471782903678342224e-14
28 10 26 1.560802958100926842415982863240231525746307605607257384884399699754731932298352e-12
28 10 27 1.017417251197416099694428515296920499336481471975661531098749608623000077321733e-12
28 10 28 -1.755380628671151171223913836891661051133024680170787726215292250702726336555243e-13
28 10 29 1.022424924571458004773314457306880747436666892917094852168084058704489148836952e-13
28 10 30 2.529623680884032980566760391738682407216954715735484043544258224361226047403723e-13
28 10 31 -2.523248187490589169041217616799507248583207423272075202539195394616165155742385e-14
28 10 32 -5.930192182935581748593441506221622747421354435353795935758068737649958795566587e-14
28 10 33 -3.35338672778024828302232381189788923471535737892604518423974073005265574896767e-13
28 11 11 4.450575972683758184048363750714536435122759543781056443821495338563103595826003e-14
28 11 12 -2.089183949714492711300727137198055843687632715705651226479767862805953917241025e-13
28 11 13 2.325903795178219756732320267015175981452373932644920845966353122967616473288172e-13
28 11 14 1.510711399596943816637464844054853844773261148992754977026474111214148178272895e-13
28 11 15 -2.040702454823321327249770522989979608170214777835994762967876023838328098865535e-13
28 11 16 2.571027122797569006570840964060676903788326881909767418140013410300045139639831e-13
28 11 17 -7.369556733639767894498485997991597408515255319794957401050747541066724027809275e-13
28 11 18 5.757269853257101272252843445173700402886896390616740443893668600116303881723606e-13
28 11 19 1.079869170571486789692458758427043609275413980677091331858455920537579313399704e-12
28 11 20 -1.238358724089674890140552578728785194825844827148257624222451973580215156312257e-13
28 11 21 -4.47107548264683528409162576367624609984264474819125036536432304511506156769052e-13
28 11 22 -7.649175932184857847926464965718373794742738816476429713210956315863243006286644e-13
28 11 23 -2.586429797946701002324214852840827387308189987235187085198609560505130940826891e-14
28 11 24 2.300099862377459646673165707351405460498847545112667414309091158342496759695905e-13
28 11 25 -3.845351529153286247076216521180385190009899605672527342221980977671292767861976e-13
28 11 26 3.587226125241656101666440878056425089901952713901822549676088345474620512321407e-13
28 11 27 6.743033685293168058617517181510598155791715548072894473870134706834822256737325e-13
28 11 28 -6.782562132484765759451548086106777217333234646397758515531302624824242396218029e-13
28 11 29 1.675229237320252561574409841824557061046649892388337918330468157277980061986754e-13
28 11 30 4.139965093894470329120516413351769353072680716987869382924780897034584182083891e-13
28 11 31 -2.329519635336801649630555249310414657542872115351955947936620634646251895448183e-14
28 11 32 6.773211148425181889827094563644309354715197652080216900839246939997607361467232e-15
28 11 33 -7.704804616160982183052890953128091836491513522564048100579378219167251442188206e-13
28 12 12 1.277880385686872629822292353295040616074620084637403845299122250864319089984781e-13
28 12 13 -1.206553653493375030036464506675738473623330614739620869260124947487057189984315e-13
28 12 14 -1.087478423978039810211089115871615667953106131930802115932081278504199832597606e-12
28 12 15 1.025351262685772863699358331779175628782667906962410037966230891712726366427285e-12
28 12 16 1.031072975851021587166324319020004519396864058007667410326944275189961443260626e-13
28 12 17 2.192649384254573825133497347660503948306632307801325812177258906738406826685403e-13
28 12 18 -5.668830875621215025328839629871389903208769883990378131981832891644271493683495e-13
28 12 19 -4.082226699733038718191102837039101621679063480751032115165739481163898728085973e-13
28 12 20 3.193718620290948576044520516765946481803700091544324907826068050264185941998912e-13
28 12 21 3.387968783091704410642787071919638111249279802697332068251914911963084987107018e-13
28 12 22 4.11326692623472272884994583140573118734619192411713479749015516743085667511605e-13
28 12 23 -9.89824378279640685937792613389378960592524312051962898705382424786536537813689e-14
28 12 24 5.7931082044201615393949682108224869616251338319756372878808291728714253864233e-15
28 12 25 9.205706529841974061294434734565054599951270236903560740430881997956936225585885e-14
28 12 26 -5.116784457888956902416775597491546127769665800311920503624844690733153698100724e-13
28 12 27 -7.487053995797520722733699382162923851160940333135892553403710606019313096501774e-13
28 12 28 8.808995669400587761530233178448795132988934205812736640396016321733796037871871e-13
28 12 29 -3.687864838192528495069502431538636712614115451619890959103580759631247623969535e-13
28 12 30 -6.401647572213298443428042163446880968391299220816243653831061275278747712302935e-13
28 12 31 9.972334006288528138910521062764633163655031224928483922628907188064746475393189e-14
28 12 32 -4.875219305776366480822922139917955665286588991315898146293694178756414704684398e-14
28 12 33 1.482213221128509444473581613277546685402550196214616589877657903104734064212478e-12
28 13 13 1.948180383052339249184453072316276163729037822591981332185138243377114594756876e-13
28 13 14 -9.051308102366042017188699945659672734196068417357211990234864654376830689584616e-13
28 13 15 1.574541666012566998002034031585880298193207403806732234648616627472429697846602e-13
28 13 16 -1.695962603461669076877830153677972442603599770078357241656510699040181100244443e-13
28 13 17 -6.322112764312873591160672255262111368542643170872427414058348108964714430090211e-13
28 13 18 8.513145698229021007004906045856922250586169036429597784607642028924557105916447e-13
28 13 19 1.305281957457190723835892405488700432178152618262156053465492594180832271087468e-12
28 13 20 -2.383970045271744243122189802516475073229664786704081804577527994287063348179836e-13
28 13 21 -6.126797068546774941614062382839053940673234283868738421524640920033868786716542e-13
28 13 22 -1.016310892934067337706014743500441472765973892235479976837027700306093711159432e-12
28 13 23 -2.131912165071153197681246000623837352477188426348673078708434566894948401750355e-15
28 13 24 1.420181364760084250186762867058601160595000207748657237433156435862590464105573e-13
28 13 25 -1.65606769776386977427914128850304553547438143158361617029494170563371245016714e-13
28 13 26 5.163643471793567878297769940814301435600754505751403761204024105554001181067956e-13
28 13 27 1.680390914058634659880406553871955681540147719998287371860713497858696692400873e-12
28 13 28 -1.629610698556227170351084188422875059430826521276667127203745394948811831687066e-12
28 13 29 4.259103448678488874812828145456605359986093600528225921694250209739090658608984e-13
28 13 30 8.838776659035545992891953325067208245827255292583428089730619598713149922241372e-13
28 13 31 -1.309941115363443997466892094593145297414194607644923128163453747333900482698547e-14
28 13 32 -1.418676318556978951053362678537912398331049103302424171711005202228217199287559e-13
28 13 33 -9.461834833628057287220498118888393121444443489330133025424674657721743605616065e-14
28 14 14 1.483342268551922211429778107878260902125145153164574147189756822459081737293966e-12
28 14 15 -2.604035056162219284981792431395906899924473455310484663616424543564096913403092e-12
28 14 16 -1.804249066644576791132871442710466442119534561977982752848939892823868835795101e-13
28 14 17 6.780219565113814590200785571445143731224312124079804461619515746086567834545457e-14
28 14 18 -3.280102528297047887140376451369670988965047807610443860368331848091330718014407e-13
28 14 19 1.249793416304597621153573754725507381767398212443947659429254937456614700238909e-13
28 14 20 9.796121380328815336545233010455215950007224710529639025372705535144511951081237e-14
28 14 21 8.39811204440010966931966973345370060572107257277921685841294767963800047437709e-14
28 14 22 -3.364070201784721907616242675408529800464750808499660659254161903059382268697139e-13
28 14 23 -2.130792270568625714796535038329359118868444029540408124027567535072304657519361e-14
28 14 24 -2.166264425965338780624458582878941489252755898159702387765791866146077141709224e-13
28 14 25 -6.811500206266195967926402255808747385218716927026285730486736938181824697720759e-14
28 14 26 1.767611627544193465604056944923153694557488880890119943202442701317638814542533e-12
28 14 27 3.222165431321433492532342634921573693942175738362190187878477473595371283646451e-13
28 14 28 8.439674833865974063386557071794442225048565619016045869246947892959036622086752e-14
28 14 29 -4.063322760457206441358573913978634975515251416670239318736341889797005471872242e-14
28 14 30 -1.60376336042234790005932925515144761528770827648405057471272004257196558055502e-13
28 14 31 1.632145943823028980283681725914438184832175102854198615164723606006155581045971e-14
28 14 32 2.452953363908333647167177200486902903038707869150641846230015244255192131009371e-13
28 14 33 -3.452700184988238682541773317617140054885629500860823942243356865504147232092685e-12
28 15 15 7.621172873493971798418538074897646678428728913998102312897908660865495342714631e-13
28 15 16 -6.613357902721282553027954513701251202092114173397412866492871436020338474992405e-15
28 15 17 3.529658129221021636812134832768587401191652269072910988343982895502947960506861e-13
28 15 18 2.631636717920662536049672645901763473049467051644055583165192543556935599889001e-14
28 15 19 -6.269520314447103833127988269359612134251446657320318784638867211072760881998627e-13
28 15 20 -1.266768099848192804364131576746584336584871581359945029968204843742292842439449e-13
28 15 21 4.939689716230561459448665136226506388010273799731214131757418619999877256540537e-14
28 15 22 4.474448465063575776409292585874468188583364221453779163337544121936543904124921e-13
28 15 23 4.652577734684766981713852518907635253897622299615466610293952683972792900403089e-14
28 15 24 -3.240069832323303622047629692476378618808515087192271414282510445280432611385999e-14
28 15 25 7.71536054566954387021894148175213675958711589831133338185251059059491572626271e-14
28 15 26 -7.43953627897532129273415907823305937506195288395002100343637074547480679446605e-13
28 15 27 -6.582259462592980853622663934698559150369564531613692302085621212488149755764082e-13
28 15 28 2.452034740344746219627689522678519764088069302489793204999222772596237221070578e-13
28 15 29 5.118703439979833941712863615748331291685509500702663482099309324574004556672344e-14
28 15 30 9.754375129914579963597512420900080692335019857488659153253924048165382484960477e-14
28 15 31 -3.911949693792187391141540187064999980690101047059966457760604644990791024816341e-14
28 15 32 -1.630525113350757050817192800370919852794714915657868689702939580675680417588085e-14
28 15 33 9.430067605574305183341112972230748720362535690632967170190822368014550919008857e-13
28 16 16 5.961910296387462477350678176569341766038181402978600738299306544700329618787361e-12
28 16 17 -8.367945560204903824071056500952481621380608779857032364851814238986541215769565e-12
28 16 18 3.823950917204846934267373363700542421460964717483298926386399436266758267200749e-12
28 16 19 7.823222182570989261549030797799748708453651126021823741844568598931481628602015e-12
28 16 20 -6.487092651061276522203189354638922612737913951952647660654412797780348735885775e-13
28 16 21 -2.140621278406502292097735462857661167556169558773785154637917518687882842806162e-12
28 16 22 -3.301858017332175929145147200571709728516264018058106366059338827085274999389044e-12
28 16 23 2.517620177292009894062203124267262529030366128127857349874315032652542978342698e-14
28 16 24 2.09307294814191545360744560238564971516706519959034913967544025175939920272111e-13
28 16 25 2.133819597490655087145489708991268113920491363899814621979808766538708860386804e-13
28 16 26 2.810211823339879452131189864022465469689752102367258748698315574461548400775511e-13
28 16 27 5.614003408546491136840690287930671994940470389652545314868222593858412979453902e-13
28 16 28 -2.519771587157674844892250178118367175622633215387390303295778055638044816959463e-13
28 16 29 -1.277677732994593043787106875161321107727767843292982229283645920536164825144604e-14
28 16 30 -6.991586234982816807955947537079326160225357432108003469662335383684990652004543e-14
28 16 31 1.360655190230930335346436884862549321344234350329725261009414222710238506629035e-14
28 16 32 1.720640285134883780502143974643080714350617573062570667635106817590937320159462e-14
28 16 33 1.812021664402236797049288650941302659157883926376505049958768723717355863933079e-13
28 17 17 2.532181849794604692316722868930771726070738413440834610846332728844861438961779e-12
28 17 18 -2.691660190595110707680354410849482027867422423589969162843083705612281060350672e-12
28 17 19 -4.190309091216596115598747000021623735375844811693415406127359392448259669011089e-12
28 17 20 9.69553763758031037125337171716284255829027150174623034342932310920204340096898e-13
28 17 21 1.825230467016751228438787497138541197755706719862430516131787741539661574772013e-12
28 17 22 2.953481708788684100358267109865368130686124466211259474623168045414678359694233e-12
28 17 23 -1.097226759615145075204683147115627913518925127639605916062646498345904493290469e-13
28 17 24 -2.371540491972227945025072093131554232790308061529797315638532025712142464823908e-13
28 17 25 -2.908753871588395173590842768345829781293890760588601414501472007507065979687723e-13
28 17 26 -5.528380149321270034938854426255677883435102475386519054580358847900113143613021e-13
28 17 27 -5.34327491342739364309025389377103684948718817547877968346301553973380126668891e-12
28 17 28 4.91141386433192449188396309953066715431075625306915435266829128266072449509488e-12
28 17 29 -1.542215440070727515708941931729505922664201918339651463481419523004696979575662e-12
28 17 30 -2.545431895023426074202347067653907962465303426232812292850809220326245347764286e-12
28 17 31 1.570197823292018729839283014840858265515673146687700245275983734436945689662126e-13
28 17 32 3.337128841052804924395717168730535995790401054022034976461544751414414562532185e-13
28 17 33 7.222159275835987443515678319554135629523635778281217440598288805830096207145906e-13
28 18 18 2.097585064733072093088314499367054837028950814868077138171145186988144435780421e-12
28 18 19 1.334997195163391702424470702076890542093007536427088497212891622848923902918008e-13
28 18 20 -1.313519837463332995556633573839231832753467591454613351518349476598758551166825e-12
28 18 21 -1.362042716585652731174862965874722694545150833119058924641415808300415554540011e-12
28 18 22 -4.526971431723479082994000492652145201234284716821480424733550280465170877199537e-13
28 18 23 1.728391047379390459251078794550414110181573785845720940747873038844161649706517e-13
28 18 24 3.507870018718336733798930070643733414371760054918857025655729168163931307427846e-13
28 18 25 3.565922224192717190275178777182815494230466324907729527729217741915473265774807e-13
28 18 26 4.484317736528508257915701569948356919685115528061537801011008429063316449855921e-13
28 18 27 -2.925810238233455461971764255882902306355248638093111094047822898906686883340234e-15
28 18 28 -2.072929941930546871916318379933381270925233082815597315556749917265899799654466e-12
28 18 29 1.29421405465698181093076286654011009069355961092789195156749963339931015136552e-12
28 18 30 2.58301075546166103237720043046482464786011615735715437758220931356139770352249e-12
28 18 31 -1.690239118555268097431059492971953508290006739379088320754941365779063908168116e-13
28 18 32 -5.130661177643850157876534643587081510772086243996510913143662114473358109622877e-13
28 18 33 -1.049080979294935385101780641804907908551799625814760921185444597176955471631028e-12
28 19 19 6.857546943164447772098622468141682718974103571461800017991048352709352004519839e-13
28 19 20 6.334320471745006045489712451367651301943263368171768412086536123517586063916393e-15
28 19 21 -4.209775823381783996855213265747568315589855813637881199608498190642349198440347e-13
28 19 22 -1.487416975007133239508983291858119443052652169290791286251279198738681104762547e-12
28 19 23 -1.962085691531497715749861940030809699681860235756047194437236143604021672886699e-14
28 19 24 8.782191559197138528398911398204680014346200375732517326243968224802043373493705e-14
28 19 25 7.797114766018772652306050284902639712387243362455461238151901232063842716153142e-14
28 19 26 3.722581573166521864263971820760041727444557469503790410915567180146328051493915e-13
28 19 27 -7.160943576424256023141284830095419533277134764827629235921799423454157440699478e-13
28 19 28 3.498564383215247159378944183721374812986064068244690787383858373493075030291935e-13
28 19 29 -4.1765536056729606054579870821181352339649117799547107061301014739700003202364e-14
28 19 30 8.982502270348588675176507234220546411120355279919268335757297638845058440797221e-14
28 19 31 1.796885822385689605948874997957590171715307124491427386805068455590145233214812e-14
28 19 32 -5.206952152522960610205944747835003271051021574231903053389166699887352412612127e-14
28 19 33 -1.752728732533421938998246407852267904554285758364704318557126524464845040412919e-13
28 20 20 2.28089158399334918487340381395940188755103911074215989334115737827003668954773e-13
28 20 21 -1.288118818182248509145976806218571620504611154127107772063335953317345343876438e-13
28 20 22 -5.519856820587482866206530184120153067092475478947181355451786058639052255380797e-13
28 20 23 -5.237441088011294213940140758769518354063456226321213695821280070097685736287586e-14
28 20 24 -3.500307929711226566441842146190720108389449539423143811314244665980894246889468e-14
28 20 25 6.843785895069913090613940062504877062632768084235632559050993384866958817370282e-14
28 20 26 1.851729087341438055030278121330543445634332509903240236827084579699752186218899e-13
28 20 27 4.74554332050814713516430027955181674819090151296581708834990686466305749089008e-13
28 20 28 -4.193573777444931648018833161291962258734696093938972695885569302567452171104279e-13
28 20 29 -1.585445344993346268153118085448775866551889712717616260409200972222858343414903e-13
28 20 30 5.473869801049776008391235723050328149796966195753416697756775929002291288210012e-13
28 20 31 5.308542444747603270743942052718914866588133786822274861001554431846065436104199e-14
28 20 32 -2.808461905506669645982412911561995760392230353341921454901190889747610100075798e-14
28 20 33 -3.234767885646069332332363109928290793657273650370504045982593536649178239576531e-13
28 21 21 1.831367208743715367314949379812000769477313665609345709751021167898613419479454e-13
28 21 22 2.753594195746164179954797351850060594478072264823055668810238241927221664998933e-13
28 21 23 4.473026576000659906733815012528586716356099962660718914971536164565460547525896e-15
28 21 24 -5.774170493263341949290150707164334754446913433278885311891035246228795763226967e-14
28 21 25 -6.90181501864148120251425803734486321054482308281524714156176003959052779408303e-14
28 21 26 -1.906996173570682277360616938686553506133301169157043155437500980753224674114298e-13
28 21 27 -2.386372709817816431222033160660623333046056968161994234899518419745969536930569e-13
28 21 28 2.488893396322116908434603806866974750647272880458955264642972242129826558161537e-13
28 21 29 -5.370805337702448367517657154358481973329775871084646766598176578368338036824258e-14
28 21 30 -5.284457868361015614950575165365740100564258394620488011898280795982816021710676e-13
28 21 31 -1.786794260209124131138147196193775265695486458300341230762526741972383764210551e-15
28 21 32 1.055612815775227001182107031972304990486181334501292849091284026318115595815709e-13
28 21 33 4.671536877699611197758040534891455790471418095055374461203183632283231542904201e-13
28 22 22 9.429277754981431022516902375610775749553462653155614791944996072913224941125197e-13
28 22 23 -1.691067000850184419441644309543397423738136635975207928351918904688192461823123e-14
28 22 24 2.614653408221957563730473259631582955207976333470667696564567077903862771447351e-14
28 22 25 -2.967070375444604470712805985631549443429912245446260225707672118852951333953544e-14
28 22 26 -1.780109360020497764424860706766390577020940708909517478373939509369853670505328e-13
28 22 27 -6.437985249069370263678549033199462564036389422553763467759370713819001610153705e-13
28 22 28 4.542507035127927327698427264168608112070289242076927623791973248202483886573814e-13
28 22 29 -8.1144277862060504779103877931616403857998893729492747853373791982582897774481e-14
28 22 30 -2.87632741845824515877044107040011256712460237192889450153048377584566403495614e-13
28 22 31 1.871599857859835239173793503438341242496870589627147953856939588242326346720232e-14
28 22 32 2.90090750668140331864617992607983597580503312565992094620047840994077454496956e-14
28 22 33 -1.146783596588662494241958327362543707595863605004159812107341296864451318009177e-14
28 23 23 6.83978883955739450454793895831891574131892601662443683191715239128301163722588e-14
28 23 24 -1.31478552236460938170290454273724064528645080931669225721888014871110521925256e-13
28 23 25 1.033195440382576431376448944447866472148902510476151278655732870504623969167844e-13
28 23 26 -8.593002433662039146930500937665197386094401069032091302616757071934197655886692e-14
28 23 27 -1.667572942518806504239572086767981789304410257927197615983594618893582756770381e-13
28 23 28 1.430540180559087376368946626812677100876776327953118302799238204521111811276777e-13
28 23 29 -5.417841776696453404385855310273870714475599140632762927036200490661457573800056e-14
28 23 30 -4.189819015487727493405021168647286064441889131682160642884940601479653877661721e-14
28 23 31 -6.244565867688882722622488519202829378839295904818801959811834906032367024758873e-14
28 23 32 8.451486283643675274883873360218807501018503032812131581098094119938538022886402e-14
28 23 33 2.54665957373032806895652912262682858714084503085064429857388358320390538327736e-13
28 24 24 6.233272389118783675980919986584806112791787675130736134488695534613810824932221e-14
28 24 25 -3.161947172849558307214733293137438604992175687442591495758903917743339529497933e-15
28 24 26 -4.552205352759292038319644802541365856276956030703793811650209787601251258529569e-14
28 24 27 -6.055366477199598604154643313358041666465600849556344623573499243760014463098441e-14
28 24 28 3.403391968843251336832758100697269318488000391922538130815902949165523536934997e-14
28 24 29 -4.385208712918122527252378026495940813292573285503467440679798015168652204856334e-15
28 24 30 -4.579871197753127828361275976579838238801762248955703767311285269034613135443531e-15
28 24 31 -2.744137842595727983792824418520426059800515913869218715507158247218612192706312e-16
28 24 32 -6.248740803537073413121731309777431097478645512787372408536204186055450672491967e-14
28 24 33 1.189055763727310029823655561185402631820788380271334715705504063819066301635149e-13
28 25 25 9.06114262107453341191842328274939354843893863066291569022332409059524824102908e-14
28 25 26 -1.674976032044527730399802403245743810907883549846562533588694199437145328177479e-13
28 25 27 -6.450055881598702940675408237122138174801396667019054794940235913524917558694657e-14
28 25 28 1.090844005506294135481249777160219457161513704275805638231327662219269596864873e-13
28 25 29 -3.33499169589926633212232204264948387866594313483125785160253227878340682423054e-14
28 25 30 -1.24725014038822385648157385859530605949555762659082050278786490279030718157016e-13
28 25 31 7.273010171697699388607920897982300749460364680883270643664074963538970727878278e-15
28 25 32 -2.674632960844265204044456388597138094609424594620429241126735877917438750181383e-14
28 25 33 5.361091365437222937564673279052708742751132395874470406685163095862360056705151e-13
28 26 26 1.198066323086359941229869576656167600237447473521128948475248669799509517693577e-13
28 26 27 2.035508860006337568123830655914738381681725903510359838777894503499341225272063e-13
28 26 28 -1.25074801687549864377273714936542239916423805180200456992026638591731878746715e-13
28 26 29 1.970027121362533598985612596938282029716285473111136791590262834486913876109581e-14
28 26 30 3.374586708199017814469377342676427120068426749465924299450178604843846268644133e-14
28 26 31 -3.553653129648851558449826319427573015108167614929643402638947498970131642709315e-16
28 26 32 2.063523876838442972917475211312700896084293011181139334818988499513414380959687e-15
28 26 33 -3.062315547645301463086274931985417543552917090767277161547665118646297204845099e-13
28 27 27 9.604661958174407856726620816797238590562791829921664521263280626052931809529174e-13
28 27 28 -8.24257760436415045382618971413028228857481049973418734391287092958000827266683e-13
28 27 29 2.255685977644432322964272912158039178361351552634503653293262815589193024417567e-13
28 27 30 4.276124194562857896183531835956891429351854051061858732958928934788003056087371e-13
28 27 31 -2.010988116781534614402685418984358958359278416436761068718428626657610044821104e-14
28 27 32 -4.974464813563843573257044613072224792595489788801498180959591534717766985451962e-14
28 27 33 -1.542686696587102687229886517579659006174196016263139944527212938109175642806418e-13
28 28 28 9.924687702699738207239979966118166251739906534358526877366057736347773434759111e-14
28 28 29 -4.203863652754232843215861867147583973267251462845837259662611344628646850747456e-14
28 28 30 -1.526831566694817338103767141482207725198990978728262424535563469085260314386745e-13
28 28 31 4.111697045041346846530547709340939631338640394195935768871839573676796347100104e-15
28 28 32 2.850182272221735671137250214379739371616551922595168800447729725799733998790451e-14
28 28 33 4.344577206520771928953697788393184009412433895289125768553275753333124268218765e-14
28 29 29 3.296282012601636929380777160516960195642941834620870862151628542806681336350406e-14
28 29 30 -7.411021036498330311414912636711279803275134677266902343977883832051550219308475e-14
28 29 31 -8.250757588502258895340552340288715305731140161082798449194018335396339046209318e-15
28 29 32 1.031161920924957729071469252233065016750176609584624688827855071947634693321859e-14
28 29 33 5.297832832596416943907158576524510877259286690293639995674697523813370068258297e-14
28 30 30 3.159090630372680450408130675495551706328595615962882368041933580436205066642988e-14
28 30 31 6.672545888078792312925338671029002355323658113881382363983976725042778797391351e-17
28 30 32 -8.759123004524572500307533766241539177272783809066364169069809680644324195492553e-15
28 30 33 -1.334902260038864794179636241746519847325056876483529960870601762547958001579758e-14
28 31 31 1.211872845473765415745585840774646805286197291458344214696594340497345630956652e-15
28 31 32 -5.615386108362004146629958121795729490806515586050628217141704003060632481979537e-15
28 31 33 3.076896272268967986844855775590433725351727879049704244468365723351906537676859e-14
28 32 32 2.254795076836977789197481907872502747281518717140406142460014848537435478839829e-15
28 32 33 -6.924549407767289153339469883630184048524176824688347559979966118987560358308765e-14
28 33 33 1.962865539577055920456450006153026029893570519890277213996967798787053906169034e-16
29 0 0 9.99017984742770492345799934649124517930950293875133067585059093072614388055966
29 0 1 -22.03056719314369548991799913970914583329503058080290007112613664274277262257287
29 0 2 26.67727514023491146521139779565380617057572338995130147121444545723439401725087
29 0 3 22.68309202051225062140239025250243424081014258049857488896506047989615207138685
29 0 4 -21.51585840477281311905275005383044136912882904748437675062607799524458631267487
29 0 5 -22.57328352138894570092506907387648424919524385268970667246361049626975660231533
29 0 6 18.31726499870347129336240188712197918676747007264788656299344091835773860656839
29 0 7 8.775921435683422944356983148606655341083857888600637393013319177778393679714633
29 0 8 14.76338496553717617797459914519579705248146317874523346153083883469703086481664
29 0 9 18.25826885592456904321876671221528333932631523588719676377978752677032921213373
29 0 10 -5.77232158577848925850979531540875707372641534317048461272727212911774714073098
29 0 11 -1.518012481515403710805339784366868255250133441193127295579155604052158755579996
29 0 12 -4.362749000451655078371699871069576840476867273887519845068197738895400144359417
29 0 13 -6.386476171903125227885345371174608689584325993305878391721815159514498300240783
29 0 14 2.031493996576601930397985493883425764391176824029484404410735194893829322410553
29 0 15 -1.691102685857238656462940957640131846866713087899851302775806634610838180751831
29 0 16 0.08701029309064749333792296364928138981205689758325512964920506300969607295503612
29 0 17 0.4819663170063693638458570401664353350344860549099038796609731882601195519955308
29 0 18 0.5223019076181282306797110667685710990247159381325620004206057867704066603765308
29 0 19 1.257730185245437667207375400544013854466566608074538755501833352835120592763366
29 0 20 -0.2781510957762369319365769955868372245196931196137614780910355829139383265487244
29 0 21 0.02185995908548591061722496408449965324314183994683169701649105831786606319820666
29 0 22 0.503176202223123194108997131721479713633141258167079589061030805718229420149065
29 0 23 -0.08154475225291937200554967145141052970685470411211781195598765463298078890888244
29 0 24 2.135613632509351772486332479139988099049930079280595030475915247366033529824534
29 0 25 11.93231507595251630744493800414502675237797640448785646595353704744005329713609
29 0 26 10.50973396156113196369212763133140107442498974544473946703113099614149956711845
29 0 27 -7.000667965184886780924154046436689635323017978381131766626789473261654360672618
29 0 28 -21.8558210414463613907525906855082642647254498470977637187197000747044602899498
29 0 29 -34.36953065497949338076105113995853544754623622479781301220495273187275529921001
29 0 30 1.101085024050355125895190623112364994230304506536101607341648268072202587151091
29 0 31 7.31274455752288338180027057740380233144262523698621862444794395111650623499103
29 0 32 11.42554732147237385584730190450848107063774277242203521718866225762653398074711
29 0 33 15.19963328131057681188471782595737909450687612587145015855157428675262671593233
29 0 34 -0.1544109969413398321200025136690625969101148193883400988758635329461819543045567
29 0 35 -0.3975223504600642594501121441991729099482894446163990732585361236585470489425381
29 0 36 -1.605263075535719420487811169284942799529800562448596783530227815976468137319054
29 0 37 -2.011643714324594734905688285606500531251755767163476902936889745582633938029088
29 0 38 -1.46382699424317857151292639388034416246351683728953241331965791805138707881734
29 0 39 -11.39068570539794227370269048055175578427671879277390583626790538940118529315017
29 0 40 3.753486095456865893655057634965971043256756292142289830557376347723062384839291
29 0 41 -1.055072193926252464484687437026410352936354378547183435014387620454151227261911
29 0 42 7.090581581399393768339101696513519797106509440255392387203840949215914197351668
29 0 43 0.422544148315193930472238803139837496397753688843224388406080810764004376081634
29 0 44 -2.575898092661792470505711022738640128187375789626803955488123402786722838443625
29 0 45 -5.771820060628354547408905155524921998351939220898866343596146562954371134627622
29 0 46 0.06275627963882988902519234348719749831223500179134916045669492584183880576340247
29 0 47 -0.1123676877876979498852251365308935458161317957411731830020455817055482693986908
29 0 48 0.8089954896978292837245154818110379302750808293239325837929820894708392506613617
29 0 49 0.7336364025930156752728662630076969159611134345943750538704926935243888832258796
29 1 1 3.243403957262067145922345190406018485213321797249464648981867062242868077235434
29 1 2 -8.568554864111553947688403999410472479768539129746102986222945979656719754786499
29 1 3 28.62750835392584045093983536424918075927740258971573601109170775497143202573428
29 1 4 5.837737550768529583305164854486847201125467184029500664400581268626053918566385
29 1 5 -32.14656826253642135897062558032878664819490457017262821229523709176260570345581
29 1 6 -134.9394562179683046245669310836432771709305235381671593400413277745958277300954
29 1 7 -1.482348025010837305269948323401063751584665767114755862344694476071129145355273
29 1 8 12.17603644299431182722719087130468135744013572868889845684883327871623816629751
29 1 9 29.83005005601178309194146213541798703684916891975296016204151046233041792319343
29 1 10 95.73764765822074512517085328116866336192087034258163994516555844637765450431028
29 1 11 0.1632602015957972479228392763332025967171111749008919897466556969463874543240781
29 1 12 -2.291814063430396075083557109044966258981208160350059230707850249357222617756424
29 1 13 -7.39323914688642571676524395857010763311025598050716314114191406297685441067389
29 1 14 -19.69065748003920491680027176492163672141257414752422064960691094809249869454018
29 1 15 -43.26163307479502788684581730958504294773833461046726610343914997120863798798716
29 1 16 -0.007894439578865389599682795762354571271823172307391285235534350779053556438153836
29 1 17 0.164894059841546639000631506285066755844715445339669455726823432230733342748826
29 1 18 0.7578585721615203242835108141390719240089576183761158021220995954612039484883287
29 1 19 0.6393582925760849815737544387688252103148148300340075659485020204994998413655292
29 1 20 1.485463103839195657519941719531824550536546419230831273354302558707497399030717
29 1 21 3.812019581081758467730220105709665832176903987679755964665505452500803016941659
29 1 22 9.389117282275441862148164907488922341062000689307337281626328750996800931651541
29 1 23 -3.790459593528601498212341207258199575172438511529060469026676405824359504380759
29 1 24 -50.7987328508995664354514182037292641823305094038301232465040775498964901329646
29 1 25 61.19450789561584202099694031856650007941805648928547685644344182646260079513699
29 1 26 132.0375405111588145204652864573922525618377968406917311772350996322764039119918
29 1 27 -25.37888590699214810013303297032694668310767997452887526813109754122068545189524
29 1 28 -82.39908287624822209055780603438201394467896822707479317008718413791929966596692
29 1 29 -183.7079569169271363808591116975641211263636660114767027791950802452805521229008
29 1 30 4.381504861042062812200340290847001523957534000998563102113557685485667504429525
29 1 31 19.30698594585620392105069380939491213624559367062981600342422607676363638864589
29 1 32 28.20131700531548505480709345567052920957267994588062407430133707326910497719104
29 1 33 61.12444750224630474517123177421454512495176865460754529859922129973334740416942
29 1 34 -0.2472391135423717349777122676541167442679893952708649294802273463199389886042595
29 1 35 -1.711780617138674981123474454273307449669103056988337078884598145374515845520637
29 1 36 -2.750722761185389239576664874250752053043376962627400591150810929168190213432326
29 1 37 -5.774992157695521356297870183841554771987717707818945358422150088223969417834526
29 1 38 -7.890904269347483441614245440880735911650221406958766978279018459550210020831827
29 1 39 64.45172485264446392525915057762354092160080071315475453680534324319006140539132
29 1 40 -73.34538848630143581677107901071951975849716066755083763072532164654343675020631
29 1 41 29.6865619866622232681524416700297007318887030720641434417968147540600190506972
29 1 42 59.5968443237503146406478102166767207193616745302456825597622577614312489181208
29 1 43 -5.063196949448719498569233328375225253179972794137848384545527381051903490653688
29 1 44 -15.36450344738732571899140259602607090938587483499765914536232873843407996977368
29 1 45 -28.78231669884187127661513715653864222531267714069621065645926975335718013703896
29 1 46 0.2880528765485799415173715719223157853496923355998856451113307299563296872927119
29 1 47 1.467324112569447976903811979444244790808892023138897886548506233843590361694011
29 1 48 1.54186656031965608120573087006648881064722662253399199053471800326645749114607
29 1 49 2.946861617184730814445352755389649607667194915182655689037406093601478566098209
29 2 2 9.802864050395276193708001470124130982816671170947752883656339320194296289417674
29 2 3 -50.03339225019979225040703021047003316279276644868618597607125059792514161884488
29 2 4 -13.48465432995964464053662158866820522008099046954024183748761859686571721375032
29 2 5 54.74158158141275623703329697709249235301752422905830647658175762465477934981906
29 2 6 203.2608236107148230580077249749067311294797282306690696039947438762074680080808
29 2 7 6.194954193452645826730067401365648348637516385309203065590674942101781847077286
29 2 8 -19.2739272642618989563932492785358084003752771015511785374597583174029867813935
29 2 9 -49.90658747737788639753311055819969317015180191379879422720278509708823092245854
29 2 10 -144.7064309138659791672250504187391330955188879674959873190305775472624585179032
29 2 11 -1.103404618069740312999910826254208002035727546313241521455875095009175751166895
29 2 12 2.226947533763805012881674423152842291970527903709573686874431596516911622858866
29 2 13 13.24791466944015288734843230602133546764961169342777793875174061037566336899334
29 2 14 37.00203481567308218831007214838586579292423454168679090473424692042479634527337
29 2 15 55.61152517423761247405889744215661472555273788733436348816561955498660615362823
29 2 16 0.06380985512667094422544462148818564822006594426701386166545749410157001475737856
29 2 17 0.04735593792531174812092019256622514567947600601195944400485455758880808901022539
29 2 18 -1.549341471238043519451053740089503835354385146139594996413842114689466586653555
29 2 19 -0.9230009018993048695777809981061547172228239121359769687284616640632814775634934
29 2 20 -3.529786817469350917449862630885549932736116359701582052089728557017920320875415
29 2 21 -5.568752931903215458385248192066777182256565599582897227508338986952587505232185
29 2 22 -8.113898424068637236587962331148873168975940935663536811266387360743587069733495
29 2 23 1.57956415809252870013500923907501507720791319270821031210949797776644191194638
29 2 24 48.86352088476032544615795821302708993298317445361405004743768831165921095568435
29 2 25 -67.4171649008065646332006015031200916931889152044534936521707466834252783284429
29 2 26 -136.2903991486161768423397797980341644404407055406081468416160375762429778555809
29 2 27 32.7575954189340018725907211071954862791107651274887083542912889445997671426308
29 2 28 93.66758525894902726262381147835557047686931292303140405809737394877370030426347
29 2 29 192.4540916834535000784487065782475849181092609871386228152491004904686896527047
29 2 30 -6.388217815758267744902866133622860403754247986322787756141887000077155352853772
29 2 31 -24.25721392641303319640510431598769527472061905446285120894965250770212706169317
29 2 32 -35.45370189935370471879642407427579145379467793470879061238385594273945108527124
29 2 33 -64.04692939670689544997887726292847851082671548863571301819143015974855127595706
29 2 34 0.2871331230942922479548949955033683208788238880954971209982007767273668940924252
29 2 35 2.619400387350139540049286498313119252995399131064734775626092925400199026929831
29 2 36 3.583690366821843792750746324639320377014593100312791177736841986995358873163706
29 2 37 6.289280122463064797691770645485117187862156882288499884955074254008463726215181
29 2 38 7.945625670513254995849235053471428791036548527735961990171030181682885363935995
29 2 39 -63.19464863930552397204494212389288621504133682933495120458050280897861133218358
29 2 40 85.16251962697551319051369483359915858229043751859763455257087475658992478921147
29 2 41 -40.65150889893683461080856465757482049496426010768354836058930596779352399310151
29 2 42 -77.09209827800905455706123080969406373476854124973189550986934158258412523719456
29 2 43 7.784984454405989729045089069182455955325100133327364101426410632405660141162452
29 2 44 22.7046276248058329427854491851046086761631280375681185181085589736132994018685
29 2 45 32.02363480635117375510896169079405327766495689747513108798748013746800025532309
29 2 46 -0.3688727714708914625423357350526951134778383609228039459988289159033293335544145
29 2 47 -2.718738160267983483574473215451164402413351815209474753984200670616281127057909
29 2 48 -2.102731018769242880125882747208696883040232309268757155665049708013529161773466
29 2 49 -3.237084482654779077589961857500540243554544562261406295600888447526507881876722
29 3 3 19.96784027753126968890179048779789025526814405715793503387594123205804701054164
29 3 4 2.257465812481047878953713295940008854297972361710537487974968953273333889880331
29 3 5 -26.92361185093369944095801847721150558601098100207880614912653931357469927940013
29 3 6 -80.52164661305708222919773494176921060261086058073849141699764753853112788122934
29 3 7 -1.560997802806828044525971402611834944627693189001592123735762891168259227180263
29 3 8 10.20268938370942267784723402690862478599798524088375413231810069319550414900565
29 3 9 24.27788418721163693208811493559563055714974674246503056078505407015990569651913
29 3 10 63.84141157566427972700156458688286846937808891639117947290930525603117697554619
29 3 11 0.3254288798044069350902373305509502051539159076730202158038316161434852084821429
29 3 12 -1.354173555141267925598164119084433353333942265323549944591681562300186978368101
29 3 13 -6.078909270715394694177596470203560154821207945139728328905907954714127375191206
29 3 14 -16.12196854619576108906965427814290576036906324503675185025990561254298314565132
29 3 15 -27.32332603234850093854724758301593646655260556122949705283623021688346363104111
29 3 16 -0.02060753634850001407459347281822723335110010914573818603935722416885178122203296
29 3 17 0.01950714032606462860722635312847895769361176021735825399947643648908832010550392
29 3 18 0.6750372195605908694443616544153328400669932473040644481790294572773676647306476
29 3 19 0.363037712072755864430616699928604728606890892443527386932259418072392562172515
29 3 20 1.39840308245040380043432163698133128803775254293928953840719347201306031491355
29 3 21 2.698020095601110780781297469601485179579881915925056427203531561260436673011934
29 3 22 5.092154068201947338647232141893398842001913321743691931457314134842928939804812
29 3 23 -0.500460390609739390917082887767327042203257329660871044310680456901681533725837
29 3 24 -28.8694437007985816871016416244676042934876815864689447097645950332501471836812
29 3 25 33.41582782974611331229234105474504400246179102575634027713659461263800403682377
29 3 26 78.68959305677235045107645125207433314546265589935221361766364963722035519390418
29 3 27 -14.56550300067210763815929306996065857911790449613830662948918965777762283273536
29 3 28 -48.54610047849853522605413059119393408198457813588776397666990665306166926628733
29 3 29 -116.2152722072490629022499793070931723848715699036774911242873090179878214087088
29 3 30 2.716101002881487430000207411808974679956637650101740695483409190815655432107208
29 3 31 11.5293724201540351960421967963418590671865067894128068284213988834765652854499
29 3 32 16.87320364305162815414634962187707123087764506081390888105175156556225421690821
29 3 33 37.69614657712808608477930179181974037880322348080044537055300805209911728247768
29 3 34 -0.1226919445053528782466652939388407758094630910715254823180588216611204567406734
29 3 35 -1.199576738548753188053128874791301687385235013802740180116953947044667763744889
29 3 36 -1.575987862979615425475815528403050796631997089093203467725197160733102110932141
29 3 37 -3.30400694036897928669837044516061313395136828603434960665256894609064565527799
29 3 38 -4.829263639265362709730075036442922814568954460492833959167698235073936059950744
29 3 39 32.77683285297687216714225947055577118497282066032243344115107183118111285463779
29 3 40 -40.42806001975265985745963145114805897254807697384874371322941053949715967877497
29 3 41 18.24044423550358174657219054101511801572884320470060564282159646162714822299977
29 3 42 34.1762849233906080455530412592596660939017473776647926875410895134211833097564
29 3 43 -3.428102574883571862914045208074829196429077180478345438137563098873874714015191
29 3 44 -9.628119988944878157097532874753140190347933279090893149323052366346981278257169
29 3 45 -14.03770079411896834234114012420550174953874201935190238958023844125080748419852
29 3 46 0.1678004030055910080722025522132819951315237745820316304634809987795999850812741
29 3 47 1.159741690948116361058174823448956126745774744580682657167277804546507747753347
29 3 48 0.8112013800659914864064364707715805131456599823577616349561792793138291657090528
29 3 49 1.257087100807554363754884912273574315704217248568708172910152553316143166023499
29 4 4 4.589055452643665221259012954086893613760820780713324477777640379731971147959638e-11
29 4 5 1.373425835085889067683753094961503729559575116989343103557867777823132839194277e-10
29 4 6 1.452200379184658675044669089040088152822616756002444917248387588198976262738711e-11
29 4 7 -3.236508776652304467096185548043275344125847862008158298249767699649417750199257e-11
29 4 8 -1.346392895108238310248000568804956841786655817873102132252869619566503274596242e-10
29 4 9 -2.474692430431601306997674269706341445931808912971239314003245915394857710961884e-10
29 4 10 -2.138033562101906541412862479935632392688140483491986604658141376802353785519758e-10
29 4 11 6.886995487354747345927650927641968001878303579306522063908373474533546524584547e-12
29 4 12 3.799399005127935038165703493212453768101532583097838974672296516665145011123065e-11
29 4 13 1.024618861993145336009227982354058293059551096107221443843233327356655764500572e-10
29 4 14 9.677640596968554026928479783095579892061199249272425808064418067605100827413771e-11
29 4 15 1.011950660146127671895435909940638286997025432414865512046122007161702374336947e-10
29 4 16 -4.527197612848365001936789440647646534933902522130291015346420967840744833798656e-13
29 4 17 -3.289692810828114646561982890281393610722230112760193630608873265756671474484452e-12
29 4 18 -1.168181819453753838857840464327219430440891407651823348252187118045576143197438e-11
29 4 19 -1.598517241188759356956977759967988835223503859897342197929556497487716620858271e-11
29 4 20 -1.370143451525348562371826630877203331825938100917021678856041342518900585826822e-11
29 4 21 -1.318563264451618196405958521867957468476406623006637398917286476187578768705654e-11
29 4 22 9.040813876489588820385262631307644875661977795161211538025831047449100470206312e-12
29 4 23 -4.387073189586476281161039190936515963279828957719562397926365841444694513848534e-11
29 4 24 1.189348998793891691972338896750448887960464580815338449920107395783034653894776e-11
29 4 25 -2.624145559437142523894552717792193797286924522858135242095709765592039818979907e-10
29 4 26 -2.034460572981077280209117599178660109509874789037583109842582158588796775131342e-10
29 4 27 1.739749800922285554051709906692755553518856563900859175524196899354571244170441e-10
29 4 28 4.010572847918255806199651882911758107997336939948328206622879009964816514948108e-10
29 4 29 4.359233296673003190104491739462812915048034040548819079452526324065385022821227e-10
29 4 30 -3.471820267874613001096933561595393743179765496028392008029486972001408019527789e-11
29 4 31 -1.410662279762489272419737052247653188172235486612925436893016708025326685544524e-10
29 4 32 -2.202673994065259669272373963697330271852841407802002943604890324716795734424822e-10
29 4 33 -1.980355198613998680264524567239180220882104353637205394679419481473465828176385e-10
29 4 34 2.574525979348649145354482057076463864081815716594835544896673836012671394754766e-12
29 4 35 1.269172184122964560029158445662927234306108649185034085403333779611778561245649e-11
29 4 36 2.891904198070681437084029151507187848730720252622924816074930971891185561827903e-11
29 4 37 3.272831314336062272372021335543923148922003939182484121862615852197944622569573e-11
29 4 38 1.565802692301061365644872171862147564203432221494538351368423853383365176031551e-11
29 4 39 1.212755296512606548953434533555709345148119833734182184593773033182926619403614e-10
29 4 40 8.803239501110544527714228960569077619109666130131966534996230545071785316706036e-11
29 4 41 -8.969639281847121902316917678730393354072348654915969806060760637234615162472813e-11
29 4 42 -2.710887802738442962186313130785521815838897784417807761822938478871896238875779e-10
29 4 43 1.877383286671480649960188663219144859414744005202289770058353884360688089638489e-11
29 4 44 1.01196296719563194557422111931945097709850602623635102846044150787531258026615e-10
29 4 45 1.283882095541695020547427682184668701334766436098517995325860686367502801048906e-10
29 4 46 -1.561824944531385034017955517986002717938286159322828393358482430866999678098108e-12
29 4 47 -9.163858224712174348228669142312030649405707868848959916205487575083849248956938e-12
29 4 48 -1.559168389078338807546425401499497682725452570443734620531101596241037804786026e-11
29 4 49 -1.691268842002580513361379965367633116006212384427810094742826199754760958143272e-11
29 5 5 1.7379116756699671444508673819820434690035098994203018471157436638150604973798e-10
29 5 6 3.631171894083739219082609417743453903472226549900609739169121709094840392483395e-11
29 5 7 7.290022532567992827284125935142788903437198666504084625035926493355891476920172e-13
29 5 8 -1.260134719541390428190980705389834434008116127182074450649607809261625684684692e-10
29 5 9 -2.85897497677559070943069239381387332524062837255165677431485761001732757224249e-10
29 5 10 -3.014384562991488654236822329763572843034583649396676135110389135197222257823939e-10
29 5 11 -9.573748084820630178702180908994188193036582346622411885865038847912272470140887e-14
29 5 12 2.496172762244948354233498087881077825820954832585364093344923112068224638822893e-11
29 5 13 1.070784660687907389868130358008289882701565336155637643915766769104236353480703e-10
29 5 14 1.464370548038044592047124971770445885282465144732539240593548797330730338825053e-10
29 5 15 1.301916361648932855496247886944695226475051247240683339672889298858445996517887e-10
29 5 16 -1.998460093650386266284840498118355442820903051448973744513576283254371144311952e-14
29 5 17 -9.778661592177139445724369016587867891322747386284901209353692426862631611099744e-13
29 5 18 -1.323075382679913541260837336678164739202323534293384976604002054250759948916724e-11
29 5 19 -1.223738692725797516099269401642559624720059165516880395805815829551438763087121e-11
29 5 20 -1.921954977404017379326331733551050042814338684630841763861037517415243077224098e-11
29 5 21 -1.933042005453787034883868169713454891278883657672365383977138195012345479685623e-11
29 5 22 6.908566930389316699193386746922750663316367173559846283417605332181501836585041e-12
29 5 23 -2.541851021877787235264950964974110008141583070033286698477239821191535048621225e-11
29 5 24 -1.217661612183544903730453883600650514595985352611768992850795747578595523546026e-11
29 5 25 -2.333847269968640746446856220326133385098497065834784318415699177911508572777918e-10
29 5 26 -2.557047991818250689292751593596469205480957299910104566384018382280984320973954e-10
29 5 27 1.745607014115417534332948874379821936905270417638969358324192353479012924927052e-10
29 5 28 4.188362066506964587841901965957676136855977636876049471784288947335524460733916e-10
29 5 29 6.361097957392744685207546193265746602806568580005088080634360958702887849491996e-10
29 5 30 -3.798182653940942851734374647604329186776503943417227711096382376081764532871491e-11
29 5 31 -1.46342591339989229517108704304388866258559990587552144753095804129751668935607e-10
29 5 32 -2.248766862063984288131063765053226694099301121099838876750889849775278672833317e-10
29 5 33 -2.576175518445274162538083894512487254429768749515663079750670452510859796799704e-10
29 5 34 2.075672834342361509169220856925763073301955485547484803578845436258846330968531e-12
29 5 35 1.63988065230855551908612813486722842498017508375556995160039592948012262015e-11
29 5 36 2.748598343320503847826012270272099563442394146534903228974609111093100802205893e-11
29 5 37 3.441180083266961540611807280795752710070168636380885496779761734834837800686805e-11
29 5 38 2.615812496130968041556404320936730659425962159766620033810733412078834229821242e-11
29 5 39 9.553938889602162768361484205941486409136232393490452368548018876143281149484708e-11
29 5 40 1.503049651485196925211642218820033185954005194827640692384307036409291953541354e-10
29 5 41 -1.411575875895305314469103005417997431032582901385083329909746313206874830805834e-10
29 5 42 -3.279586689760711368252706974160799426765036203317689165616805765560139366126312e-10
29 5 43 3.206053178063507256015202706137293464633889617465556850456380799566618862467076e-11
29 5 44 1.267640687845077295936948328600445246808769404092188274129882341707603775656428e-10
29 5 45 1.252783486137669748339206447759443271784803985332723061476124405273022960084916e-10
29 5 46 -1.680897796772617275436238875420464136488481068931977055733505139584890695230991e-12
29 5 47 -1.569745088733687673141762418057802075170467960337743616944712804100042632764563e-11
29 5 48 -1.496438565900328472829041192782497177683191009586356030437996023177782870976475e-11
29 5 49 -1.465921553394621376056216525882155564607692689951125898881720342039292512184468e-11
29 6 6 1.65971946411913193833733901377591595745744407146554766071415982709177625930326e-11
29 6 7 4.521014270095699601283191604929371984109993506814961211087050598995047253141983e-14
29 6 8 2.004507312485996185107996927350074241269864060872725568864066187805722273288437e-13
29 6 9 1.277004779753800225189987904267099656188966486673853088147086732148266538881034e-12
29 6 10 -1.510120403885482036176145951832941677118034441424514864765633461387447134490122e-11
29 6 11 3.144299816596046457204479458922115637330141523422887039796190047371562015887864e-15
29 6 12 -4.691396677449535698010002774907471291191847275079615477331464059479056345118406e-13
29 6 13 -1.779665515943615755833020708936105962996393512067228580456578149732019804055447e-13
29 6 14 6.967280828963594305464476149328388341430091833188380414876507310824357715778959e-12
29 6 15 2.01829490996969641560706109590103195863991885734656003115751408483897042435618e-12
29 6 16 -2.665454629064021186016302289810050680978903440895563804005395285872053474390015e-15
29 6 17 8.385019109862435303141638795169144871988416817586410048047058630585480766506604e-14
29 6 18 2.735777591716526764031610427869035547462911506902041444362925721532712444697711e-14
29 6 19 -3.588159717772965547668837373871237118285546864056226126066719214434769014795643e-14
29 6 20 -7.785807752700889289681414504943161624749485841849567471085581385901816839310791e-13
29 6 21 -2.87831265617056315678605629332180951112822358667995606754234313681969921936818e-13
29 6 22 7.915114010770488352221898901112508474673195799681089663983712722245861607207039e-13
29 6 23 4.347689957682798991886971418710650178389982763243070365599696332923380130729697e-12
29 6 24 -1.789498410450438934141074591160727279164312948384486266693692367199784550642869e-11
29 6 25 1.684939310674713638919908722659670384274929461047132591638197932221410087632532e-11
29 6 26 3.565490862852393360513746060160273744763830186103040151482720114989585218343526e-11
29 6 27 -7.049646138338698245702550928670714384624538914163332507808232138904143560432821e-12
29 6 28 -2.087766551176302573963715254025158993974372241184883553765882437691048910659724e-11
29 6 29 -4.132786964469608054843955079216154592254042265614862668479335803478443085335121e-11
29 6 30 1.471699913847620055046820051784223667445549045896152834879207821361415545842283e-12
29 6 31 5.081618674545539670473975784231920223862866881880310346387347511111530727788414e-12
29 6 32 6.210108253775389406504633103673406285961092947721679912977264810622457242827126e-12
29 6 33 1.557618730985583154574016150300828851981377011486521020403687810354384163806123e-11
29 6 34 -1.155793187534359769317790066713101264296508297884673198488332503844049911896595e-13
29 6 35 -4.761772049321522489559244019913025194877068457017568219203459032963558666167988e-13
29 6 36 -5.342341874053808786201404427086338856879516507678558513245504784659643758845283e-13
29 6 37 -2.180299479382230925757143379252510694819645517862703539278001314525689324243151e-12
29 6 38 -2.319795217277087561903308652607841943330776060156586748525121090823758500184596e-12
29 6 39 1.043558354572163834228061397495701821069171384980028585071351519687025863986967e-11
29 6 40 -1.204939204636011165896065996021849258220009584714368959308465386584205208221392e-11
29 6 41 5.552272114720788709031630266783687195472432070757393122578080089454238985190927e-12
29 6 42 9.693374704644387678882568707464799400262644800609860269447937381315285066978574e-12
29 6 43 -1.269827695160737707864104932870991265834467338846448246042051279318542736699393e-12
29 6 44 -2.484506701480007113653644860868891451432456631560700216925674045273568952685495e-12
29 6 45 -8.109028189043651059720408138586597342854918144691733794317681931820226436901793e-12
29 6 46 1.074319227559227777614573495046928283959947688733108271774628708698064254363891e-13
29 6 47 2.603073875249661498565589744853684043756343715075026257767846593161850389868428e-13
29 6 48 1.522782047700357716450970228979511068933371334875040317916859676775395793128457e-13
29 6 49 1.288485009559377322557030569436138518123923818314122437121158004179226623010225e-12
29 7 7 3.896599511532554230073222237632646813993264557992632708891602873305368032398043e-13
29 7 8 -1.212471748977012535054603256470104223035376285152106679749369259445163853947607e-12
29 7 9 -1.826846858799252037632063029124687164483611071805976771485985788161961848387833e-13
29 7 10 4.634049221720996093952533699485369525515150858979960572079261304784219217687655e-12
29 7 11 -1.753040507055080613959926121879196586656410543439062491915544822750034948905105e-13
29 7 12 2.502410928386342449854046214414564071586037806049765107147522675653456367186659e-13
29 7 13 7.953375981503111623329851927854022460524460494518250318473567666257207252093215e-13
29 7 14 3.003333365284308370985555889272538121832589399988077742812876165113237086774261e-13
29 7 15 -6.102801894976666146801529773761383412777039538574717004854493363750086476196756e-12
29 7 16 1.820269188115745078445842968774472919727949657768990211464301697592345693009319e-14
29 7 17 -1.407976062524799931846463132428251686392177758753314008670421640702765247711188e-14
29 7 18 -1.353168098948481829133968161433678895922028840218859835618318612162288294402038e-14
29 7 19 -4.132132987326720276779672701309309163848116311612674363529049528102384561256988e-13
29 7 20 -7.259194979804850193628789228492752374359237833665454086745471737936437012548129e-14
29 7 21 5.19125027710732250375495879557879263844566582579970055570165612545832283505757e-13
29 7 22 2.832533939892288630699003775164977725838262412232431946178452831995865413949863e-12
29 7 23 3.201699653417349414557074540801573245364376935999552473493301868776084230135928e-12
29 7 24 -1.601506726612194074837812665269081504943789101475544724080987610106659339670146e-11
29 7 25 1.535404763519009031461995486835697374764468968162235874944145491572298445294258e-11
29 7 26 3.518251900030491646421066214403211176959007061854172742189003648563785874441958e-11
29 7 27 -7.441515118072328562963221068865480394348228476138522567419853562375639512277964e-12
29 7 28 -1.87510579071914631771086220269392543071246272539285355857014940919574984548333e-11
29 7 29 -5.754382500897507937993541667407206762412259822616656311922603926556302498290231e-11
29 7 30 1.711582720930831378185670747583470706531014350220440819735584459037875697409857e-12
29 7 31 4.813812752637275148078835887731192476246565426725530236577768699315521244956825e-12
29 7 32 5.06082989218242097176915582980149322677867969526393009169312000600337107132413e-12
29 7 33 1.838768580117352171544314757198175203054196756609129904615363348289664946755045e-11
29 7 34 -1.07069245918356600685053349125527835291027218877909440068918237963701600353473e-13
29 7 35 -6.094138597118101070424378724332196466829815162488231432126859733546899177735105e-13
29 7 36 -3.492548936514321104551665187475998400070560305523596741218003656813086144308712e-13
29 7 37 -2.205922651303431546208109459946633597966081368564609337595864121882909962495281e-12
29 7 38 -2.414299085363313604330155112988435625550723175738075173802911116071896205816557e-12
29 7 39 1.251411022627492225394144136077952496848365081289908297334017458872776268647243e-11
29 7 40 -1.457116278580217581148055812779946721684185306917600904157420308917885749154337e-11
29 7 41 7.260376289731387598698045950201185185930613661992450317518090088755684714700909e-12
29 7 42 1.108744865110945605364446888290096442406718814636185410046168970242662089727566e-11
29 7 43 -1.623985358081223483988624681552099272108201880366798455903878689945294592689896e-12
29 7 44 -3.49283045054192858101774912624285620904244758891348064073536182041005185006157e-12
29 7 45 -3.919309345110905293937157926770729722794262363217785573991687136551831770947416e-12
29 7 46 9.623451578899549691911233938386112002597574675993778725108702050058662630136915e-14
29 7 47 5.331244523948530172216239146909251086970785815650779233204925077617346105658424e-13
29 7 48 1.570010497115527877959981442320891585387252339531500081025803604581394133977352e-13
29 7 49 6.642150289914070375033127356813044900338673934445688287529416929755858942623733e-13
29 8 8 3.536711046391214593334813270417382542872328733439468884265720708246252793264557e-12
29 8 9 -6.823940006945147697262355571801248567106515806196760638924694857170596262606036e-12
29 8 10 -6.032215513829967585309987314741974547725099279560053114726876926706703372350823e-12
29 8 11 -5.114949724549928201827815067149564512056230058254292664048821298679470972320596e-15
29 8 12 -1.826096496040215747223447927267033136229767860457412495761116372075116049746013e-12
29 8 13 1.762299069726974740531212891260349306315795523033394448036110599463260597875922e-12
29 8 14 -1.84896198456293534983374272009878605843813912234895438433757283091261638972873e-12
29 8 15 1.035152783000366369610142693382581961110278935271076082428062673434106411125337e-11
29 8 16 -3.898581126566107789415489253392195438254402293384859456886667240631564439300915e-16
29 8 17 2.188914654975249892654220884074757361455177838322014036610457253997891518798623e-13
29 8 18 -1.589357715786572381654841376216549243021241733603178637819868214192533243550327e-15
29 8 19 -4.484681967412743976631722465300911130049308091451241395825626217913565066951084e-13
29 8 20 7.173675490533218575923099774237429725465782338117889992892586496880029182552877e-13
29 8 21 -1.031012483934522261581583048482814390684523117560957953721026986619099948816475e-12
29 8 22 -4.137346777325858876151460685600118215934327022797688045690390829175519355185246e-12
29 8 23 -1.786844814879921456047954173065235187257903213461038125978703138457136911836906e-12
29 8 24 1.024157662601321862328535158719090012712114275364185964114303783330423734454825e-11
29 8 25 -8.909278595337853155286562210332835026342526980246024219660430344626433489502517e-12
29 8 26 -2.288088423804755016889465143735030529195759686613940320264632440329214022138855e-11
29 8 27 -1.034601956547087578439291798690948292855216181932729636532253052838697783349529e-12
29 8 28 1.58621358552517813302151022074917490559587777996707483611144369832771679960971e-11
29 8 29 4.572600207127254105386508084878392273721652224798582631283132511593586630306709e-11
29 8 30 1.722509956037735702522651465988497825444743392786591199502465451550765954145704e-12
29 8 31 -2.322335057076124365987352482682545460882934455431870939403005198398423745326898e-12
29 8 32 -7.758142234603413890223288175965969209308567102075049720673126400550231818059432e-12
29 8 33 -1.952456272195956762529914089405625664452599262390947084573072983732607334280041e-11
29 8 34 -2.316977150262537443110706233101973780137619787478844970923750170037486227319518e-13
29 8 35 -8.744167556374163505227019829914169644609288560661930157418007829604301396577061e-14
29 8 36 8.214644653899898871473205538759277788275922955337115960577807655289951457104885e-13
29 8 37 1.766350551593073069066318174401590783232223351140307787756721723189061114678954e-12
29 8 38 3.692616424712486160872929178768678583548950911979783302848086084310340159913467e-12
29 8 39 -8.755688002419091659887028489946277425837693323951841732383159619014535374798748e-12
29 8 40 9.105219898345647738653786285665294592929979129439157728026171280748842237130252e-12
29 8 41 6.343700042121051339507952304673008646004271381138284389072342586015255988995343e-13
29 8 42 -1.3619003503020541535123099035926252030093521451583107708116797625194935019753e-11
29 8 43 -1.61820185568437222954858072100090703735445776122002333059237600740462917248721e-12
29 8 44 3.226333808409221876499545327702944603290962060806804018255120251651145979215556e-12
29 8 45 1.266551591217780180612685765529207820027144347960293405456385813118809347071463e-11
29 8 46 2.249727641309419323591847895517222937902809485065683790914919498619177564054535e-13
29 8 47 -8.618120173317840118329410584846668053582078778493430866436984013851825356385137e-14
29 8 48 -5.710523254344682544820245962513415019037641006240768364074956298229632053185757e-13
29 8 49 -1.622101329947120669377606833580180823095007759281855102651486824042979673942586e-12
29 9 9 6.355152608988697694751903351103179835284372633747850540549231001390793149945799e-12
29 9 10 -1.901343651901174764753747535970267069009789097167741382169663363971334994681509e-12
29 9 11 -1.656866712137217330076067123271121775030677531579958252456152347365217441965315e-15
29 9 12 -6.986877651383060255691018732982197663793010125788788152055807313900134088310071e-14
29 9 13 -3.029845547486435771321302307704109597668519303031295071871555902603897195206241e-12
29 9 14 1.355625622947572674254762534730888435841964614309937355875713394227762426513109e-12
29 9 15 -1.996549659149807435245883882677357221470608362215685009485402730269230732941811e-12
29 9 16 6.176502794324550422257562252159256038954251366938505333884597890562372856715787e-16
29 9 17 4.888494365074322509096165095497477473273201171206875433787371432339017942713466e-15
29 9 18 3.043094872719558742933513563648651719128272012501521238879833934701921008716522e-13
29 9 19 7.703330402636335359889374422951046804523406339713413771723974709895214028124126e-13
29 9 20 -7.015107386701520975327983860660448978896485864106414588382340707767128119944887e-14
29 9 21 6.142532692217586102061926364424399712838873416263023850880570049625747844470403e-13
29 9 22 3.36570469676494392001868504337691572812578002207950848373303264326210065054248e-13
29 9 23 5.644659371170073803187369084149747287420600660851339947040875379220666099157253e-14
29 9 24 4.927398669566784411445016291044628078270881108339902511642999604644875025026176e-12
29 9 25 -4.942511397572954886706154232281094996164281388895310715604784263975490535251169e-12
29 9 26 -1.316052468807328993265412618049499721559766740316520982706501543978420412764991e-11
29 9 27 1.851387585337979558835291808945577666235241408386891265418077224218551951044866e-12
29 9 28 1.842439798695458396167341766860536948462573410024155810471127654388709670400991e-12
29 9 29 2.214626319808886285181341909077108252530542976428075041325643282747017163261315e-11
29 9 30 -1.964580777812405899243190062827655978027702940758595316293826868008550027304291e-13
29 9 31 1.062527468749336323970143170993105866728566693501400550742730528802618620856266e-12
29 9 32 2.91289007105438593882066198075826239483220859385764856245675971837432260503037e-12
29 9 33 -9.375279627864981504661217301273079681600828029790173763143716371181472911202184e-13
29 9 34 9.925130290017555669811726043669168149871089040373570877978772478064573437248341e-16
29 9 35 -1.249318594825198167127374190085887392560087592155509337731580682631373559581093e-13
29 9 36 -7.260427195256045568093864609887154559750138203073715521221541929199065319039578e-13
29 9 37 -1.255209940954103818813640892075958437924924917211597642990508791861441086331882e-12
29 9 38 -1.145998936119067007486500399503724451268406719604800632952004500426794890962511e-12
29 9 39 -7.488695311567310565093543105227240533227337775671469767151066107122695984609361e-12
29 9 40 8.3482554873615410605794298397307992386362543429910384847858247436295054133561e-12
29 9 41 -3.383863944021958234074640797046843026469920228825828773769678461264055289724818e-12
29 9 42 -1.220453203068919626790473373662627510731596106912444415738236780721116525528758e-12
29 9 43 4.749733497281296659245927908758949707793863301203035945989623179675421287852437e-13
29 9 44 -7.664938406304751653210403721465730145281539219922113331420960094312378751487118e-13
29 9 45 -6.88949383628836649725660626065066291425463867249634945813360860309479164241286e-12
29 9 46 -1.876068560771822818600605086433769487734757888895240272571577488917204220945012e-14
29 9 47 8.586308261954209636740064494587192383604065700903678166262659388205495932580542e-14
29 9 48 4.50827598709519707322168258880758692812007834377130208102504348936298086726333e-13
29 9 49 1.771496069588665445090355964292504006541530127415396254901485767710917296050949e-12
29 10 10 4.950725101373110654571048162731160567901489626681547230659064955852870773314456e-12
29 10 11 9.206119557083802617399232391362520851167286458553110207634312438259100821446427e-15
29 10 12 -1.451446560697662693371062009460679519998210300419101444914011373127808061945733e-13
29 10 13 2.444137401157728282042470543067984308854082654055555407718981487500360868833898e-13
29 10 14 -1.95592303801351807194848357849310184028214998064592789512031403450820516044287e-12
29 10 15 -5.990242873947859690866233947770911776374718826455224833000685814283128452886045e-12
29 10 16 -2.689125405834579129941866482451744419149834261455945263879586510563631770812496e-15
29 10 17 4.717445698173770044395086914812154788043186641919120766303918609694734107572228e-14
29 10 18 -1.042701942258699687781404169912221740028337049559974802271915554132561234416392e-13
29 10 19 1.052238547350899063411034314127334009932384628531129126013960384323109630828731e-13
29 10 20 7.347929143180708946456697667717245307094248822933409418878162737389393482376696e-14
29 10 21 9.126618851253114846668582685033711806144255875621413618227435979561713730818908e-13
29 10 22 2.973070945343782586283231054165380148998101316009572939019926995558694876327968e-12
29 10 23 -3.56891782688255563017659751878835972254091534692714263480904135706237806964027e-13
29 10 24 -5.242427400897671032772501042230573921864874677800305085488309757856843252965968e-12
29 10 25 4.002731298515406932763018712714437696992667149082311107218641731645268862790887e-12
29 10 26 1.46471469480135108890825113798333453288401518397496504027792326193731819845272e-11
29 10 27 -1.1430955793185352967877645771213386833699020128291601412239279806875433499795e-12
29 10 28 -8.190225507658254539141948445666698999530868637345555028885161012025593557658389e-12
29 10 29 -3.353152961417135982501332214538862882840675643589341496040957180374689817108731e-11
29 10 30 2.339230130077724454523106290582455077327461225265261651458568334479449027727302e-13
29 10 31 1.837798100442365417915270908607756065149664751166520262197599601745217154679693e-12
29 10 32 2.596306394767357516316667582704051325442206354294385632797692093254003901066461e-12
29 10 33 1.39081888013871398854402623868730646394389669272265462578244619712644018684363e-11
29 10 34 -3.787500369986084981564393647893202860681314970919567995019048093306183714857463e-14
29 10 35 -1.106560294923949672797920909627965915362101680642720684233596852353881247275255e-13
29 10 36 -3.425756518359773197551627126833495435060472396084815883937764537436148033238373e-13
29 10 37 -1.268652942391408031426652727394139988188580232379362317456432918118697948010009e-12
29 10 38 -3.009736624934874723083363124742889378064613795396187053930797774026641649343144e-12
29 10 39 8.871289401521774737954519118096865931774693221444864634867429822417839852207861e-12
29 10 40 -8.4776860616718824191233823880233604738011009604842903601137632261488747743394e-12
29 10 41 3.104022807030844150812368334058119849462954713187624877397989398039679695067158e-12
29 10 42 6.910131099208097016507139740248386036236227799163152001604733706239665316434271e-12
29 10 43 -5.93033518699092256323689031216487559680025761218009226559313716017540749075837e-13
29 10 44 -1.817156590740939083405088957810520875423716353826856855086165908891782773790276e-12
29 10 45 -5.111185676388691777846611487398060778049650838895073331452160895314991276818819e-12
29 10 46 6.21016315668665557604712826223751220473758122716450450722110309606421050246859e-14
29 10 47 9.314469194597116804142387562740091983064261413904953166241336897145468767148455e-14
29 10 48 4.064959804693618077222512279198310457793145232378302667506114289148583587957027e-13
29 10 49 7.422353836101349970725295449936616391479202058992977311709614680584716290418079e-13
29 11 11 5.716673348140839217803342356887275953813791682760359068547297515298244420777827e-14
29 11 12 -5.113158796492127134095095431031648193777900436854529353863235484583521111378161e-13
29 11 13 5.671712991175991932930244414723704886485961541863281475427758252308194090854294e-13
29 11 14 2.537290125937750498698793383557827676852428438925994432545292064721069177635962e-12
29 11 15 -2.948282397928650149584550988685539966621008437039482586862297448003573744298172e-12
29 11 16 -1.178028647278973441299504105733235951767279561030827576764834599105310030103995e-14
29 11 17 1.224014969973687922411667828592159380373180850812961150582681871165098046357405e-13
29 11 18 -1.254244800502038511165473871233576161028287692039140361591005778205796624488134e-13
29 11 19 -4.268983675654287320164380403904936843013384709387966812584622553487701799693747e-14
29 11 20 -5.074460995763256687815190315933098265305098090652155227595185674464526027087424e-13
29 11 21 8.93969437139990340248695355428160270985075119539114126645299575863388025649579e-14
29 11 22 1.573509138156721828840998304491043188921504834051381809516631423225762884481799e-12
29 11 23 8.688296850813726291897538275523372003085993528008412378284688075767816160955292e-13
29 11 24 -6.271139534731470013113894197124098119040169248011895353528982857515620333586951e-12
29 11 25 5.430859108766954250671709479331690404821149001599703283520064869489740940995121e-12
29 11 26 1.488527743872053214274686055240704958851798069991168371805820597533056024075361e-11
29 11 27 -1.584643368641099986103868119899181697998065242550124854894717124349023263717986e-12
29 11 28 -7.947274565442757506191654798386695589751389446940294413556146169611318153119935e-12
29 11 29 -2.076563264917963099974705073105752630936882917956038842334511172237084993777512e-11
29 11 30 2.307799642899557457397704926898801059983008072842552799911656558855451276391023e-13
29 11 31 1.730936075022297431653522093831382255282103122659754579784695855370316558957924e-12
29 11 32 1.371986124784142283649055317774734741086512424550309681963308683252304938871598e-12
29 11 33 7.191139416659684477453080405973506913900785267848503386535465848522750288162351e-12
29 11 34 -5.640189688948475021664616223720334666888218930392498819520169144914891383948453e-14
29 11 35 -5.370099510707039516223754815815505240475996663651712572071895200916368667517362e-14
29 11 36 -1.06955974068083833143661699786843483530228254726228112200809012496605248342134e-13
29 11 37 -6.482815617032170344052312009336546756933281471919645254445522746092622854888304e-13
29 11 38 -1.050987563756967219982631926993158306646261322667961996801526998819244362653917e-12
29 11 39 5.423232299266436780457905410260541943683752351566803186374906127728868418079936e-12
29 11 40 -5.352602156177307875665565527643817169397624294019814679700927123674127492749831e-12
29 11 41 1.701794680428323660517485114721227310308035220514298228778802455389094843492572e-12
29 11 42 3.416250231262832765644009472867327074019966950073620112242111562181988283800277e-12
29 11 43 -3.238618765915071689030950124213120408277776299457474709584751251137517820199146e-13
29 11 44 -3.477371480297049297192577770310792700353199285156341845992781251335907331079399e-13
29 11 45 -3.676772358974086493647431000026879946768713188772169892654545867590155187145887e-12
29 11 46 7.107899257755269120214981330888756063599024428346320899493656348341973858365264e-14
29 11 47 -1.248498896348305805775877245378665258135518266240734229637701891047200907999355e-13
29 11 48 1.099937210598388208693098921196140109003977835075044675507262033752828304777036e-13
29 11 49 4.667329127173139617615964445360990040663674145415145339287581231114445754876029e-13
29 12 12 5.267468061970541174373547009285266577551426488581461059252018502319552261381998e-13
29 12 13 -9.622351170634320767849260115651367248315921371341449099023254586416070810913635e-13
29 12 14 -2.984413659460118213046911030839660562109413436658484338834457980643459533582349e-12
29 12 15 3.785447758993752294007136785497229441527408926787174852123550681682698790296469e-12
29 12 16 5.469475204371114402188054398609828981234871168130419448843528865807381511301963e-16
29 12 17 -1.001846886061663823235751779584847543631692077249323610060422295603912197342819e-13
29 12 18 2.526919496806555839084219246757545857304782420256681928843353200830516149900538e-15
29 12 19 5.643762405871628160017565469762978055435686226588365606305690493320795519961799e-13
29 12 20 3.352706503208284922746694767333068302113827177987296720836820322340981456622675e-13
29 12 21 1.397883573618161085573680689804491891953476161563454544836626524734607811923771e-13
29 12 22 -2.471839744535630331723348779738074271305108703446160294005948488736615160180471e-12
29 12 23 -1.995514664281213057265097824863552139168747672564253317581210713707086513276478e-13
29 12 24 9.837286028776478130955156507560032774787281900944969933270710447624192092698896e-13
29 12 25 -2.362317617531618395261865947400068777414612584465108766177755885242142347264576e-13
29 12 26 -2.390279101336072936233237020402867281443024036176097657371977193302196726381271e-12
29 12 27 -1.052717701181646262245098807653735157521054384108707147788515426777217403734557e-13
29 12 28 8.723775456114920182627583949941174450016114879565692650986151293558206174983485e-13
29 12 29 3.100189152456447591143743769571646459487265507086824154347945494878006817004404e-12
29 12 30 -5.272523199938688941217751793497750897470068904930996846743286888947363228606241e-13
29 12 31 4.362397997922162164944347263301803127205677400490626347638987998860259497509058e-13
29 12 32 1.649619089499091185358794312766363647573099706501491532729678920156236373208234e-12
29 12 33 -2.642937647474955631799930532379359183984831625736648070699679600447266563319282e-12
29 12 34 1.018893104829700110924260385830898631503926871333632480842783317167820326937423e-13
29 12 35 8.410510447265074741593165998249488824557986131293156812360223653304699605470664e-14
29 12 36 -5.608711756492176476687621473006460154311267999125463750571631843189261538474397e-13
29 12 37 1.689292936349668531792643027320175859756887412032467909553373794582821659896357e-13
29 12 38 2.860442690585368891500505810201456480288953877478435337275830746134697442554545e-13
29 12 39 -6.920730347861784806669101800616771078749802414819977677033288496891919115780448e-13
29 12 40 1.055143670774155513025636072191185857211802225298070856833692414720440915581247e-13
29 12 41 1.193419994647447689549126871752471407730601462150451334818192898835989823643037e-13
29 12 42 5.226969084105709759666517005330137080464241779658203779483716935633516349555225e-13
29 12 43 5.293748494584338494130176726958442349060468975006287093476075051015451920434918e-13
29 12 44 -1.254368755081986851451841009748051232314366297361438639316498694155757659202319e-12
29 12 45 3.979474792403125433053772476399303065191024978599539554817421902861529194229401e-12
29 12 46 -1.027666084152400601564597583224160134038232496585945726165405335356334550236175e-13
29 12 47 3.455955429706052639439961334729855908588759536817212563070492500683817040142354e-14
29 12 48 6.255869294699998036893346128925422629717760060762007288898956966606532783355815e-13
29 12 49 -2.991464231049301997051679182135560798724874855280821901684379645675909697098293e-13
29 13 13 9.00022941789537489751035738036470137331698784729692294702113201067962027991704e-13
29 13 14 3.574219298610112727854463834043616677734737624701449087173632012053129857898113e-14
29 13 15 -3.520151726919551127392218900877035657798024978582581944989985488060950700125347e-12
29 13 16 -8.789958527110705116962947875297941664768238701748695652172007976392688329457512e-17
29 13 17 -9.94776834794025054537118075022277500548290740912150295517579644600419400668623e-15
29 13 18 -7.811445064340424899047111272402238021820986216030906164034201667069250182727664e-14
29 13 19 -5.426619996253193570229222679819278049619270730167156596929759706366830060685341e-13
29 13 20 7.314604488430890037339605331929193551816525142479966077079552388658145376656007e-14
29 13 21 3.529551586972372945562222105797100962380403628729285654028871677443039425505796e-13
29 13 22 2.658572213753906850375056183745850011559734873355304567452692277300190377497736e-12
29 13 23 2.065311754634099502800951131271482656355285918436766473724421598211719045008461e-13
29 13 24 -1.968276828127655125094644808737279020031870065081866932045517160222539937833518e-12
29 13 25 3.851291007636436483626445721737169114418612803448303858670606269552246148719128e-12
29 13 26 5.096008349794001932360861109600732412369043479738688270484481980584866036343242e-12
29 13 27 -2.045899105072493538131534142465563254143031361942898193892851637422277204473093e-12
29 13 28 -4.66169168852139775561975415736182973107608755921868464239264788013818097653403e-12
29 13 29 -6.923498477266343692946604628240758915100748442919969307726488398436762875026197e-12
29 13 30 3.680850848900499692041478369197923301011713595413224311455424139023933283360392e-13
29 13 31 5.63102947571992836134873273671250273049857252307003768843720278810356260967049e-13
29 13 32 8.157365318532304933638621446126968489054647968294550860849319717639777909841497e-14
29 13 33 8.312311239862165820794515061587030646624275313267213210609007712843988893789004e-12
29 13 34 -3.937470179532559185034538209598564746509525956654134622405499424363192708855986e-15
29 13 35 -6.252552894567838674557160808206697441381985545100811122019155205424743109849645e-14
29 13 36 3.910380177609033573630303964530362772223767155535293022981475945658352967703301e-13
29 13 37 -9.300494679470382976905179727762045895036492033099422234239370791302276364394086e-13
29 13 38 -2.201478810368817254169632769632073718890844588776621511416335013930269104666812e-12
29 13 39 2.486347439852023049157515334804092477873737472834759080560911041204910345146798e-12
29 13 40 -4.82004217273646328792641974386579308269760576760828469699450248069061552238067e-12
29 13 41 2.526647608867543835888382587525127388761588456237377502083314908536121530658027e-12
29 13 42 5.572051714069137475865401066897302509719133391007595071961399493466635142489186e-12
29 13 43 -4.59421714480681557374799377615839202995123087847649378652343524412238480334104e-13
29 13 44 -8.889698533706265269486363799142390997540445512263496912795668367819077328442966e-13
29 13 45 -9.639526518643865462012415173878118987206531554769724727870912654414039710386984e-12
29 13 46 9.884840068409186882200995731540348495317775005066046854387635234421767144908778e-15
29 13 47 9.777149169886573162208361470505919624834255913494120740164982046384951267196429e-14
29 13 48 -2.804770624094916369615664329650487819270146614494252495871605372124688862855003e-13
29 13 49 1.237012150000286408455887452715555899108487100440347875627734870189130377122144e-12
29 14 14 1.643837801056462237690038452829190599988513720672999344235687086920783315285542e-12
29 14 15 -3.57497335523889848397713908933577987063178638826663467407465080946818513920966e-12
29 14 16 -3.724530233707818291527464618691394600937272285416673532033243096611392849250931e-16
29 14 17 2.027527861348349004567204853012593911096154110346435116235638975932497712125594e-14
29 14 18 -8.009820974337309779911711444366208191182348450386251468276540777565699762062831e-14
29 14 19 1.498548367368952724523720800360303052763495122441155976934329238768684669027982e-13
29 14 20 -5.468613152818852278764521256970771850923470884657864207419233171150112816149839e-13
29 14 21 5.512439929427545155664992321804713535676854949326025357175981490464682681940896e-13
29 14 22 2.087879327972384409244409476807186154627486900188781017460224035614368833235786e-12
29 14 23 1.186016205104957440389918890515486822854263220863657564153509183301663254124434e-12
29 14 24 -3.151616971327177457112395688645200630683003356811582611868510783492539432087957e-12
29 14 25 2.696723786390911767355595697505545305759962169410660881348978192469413120634196e-12
29 14 26 6.200980160301229948203147175413381686607030187197306263566846527892127039123606e-12
29 14 27 -1.493504279291222316175611183332817347692924377190202350025592298272553765326189e-12
29 14 28 -3.451904165080041127237048543730662758065952005618667485662467819054684385159184e-12
29 14 29 -7.564033193647394241991853734618807342948725356108767507450454216571726852681152e-12
29 14 30 3.857823677837313427393779274937070377271788960683051813087921851423545788945125e-13
29 14 31 9.156068566486731586499336797060381359770185362103407024802531385843606101449198e-13
29 14 32 1.205574882318342559330848433458200920646877578029588877132775306938242342412138e-12
29 14 33 4.642383799810463726693067279765163636025563665200633311791844623760705658621936e-12
29 14 34 -5.134381639088180568977525692216923115710943375762706254308934145962886316299344e-14
29 14 35 -1.530079187491763428651816315133650258193068873326231603713017965241770826046493e-14
29 14 36 -2.074040930972761524418413040521989820222720066249162274239031549207342703660395e-13
29 14 37 -6.812445150829647333409466609622239693871203767576039752938952204668738470864067e-13
29 14 38 -1.442524385569931014139684379377435598769305284407039779107791446408468357719188e-12
29 14 39 7.019819164897525502132754023657226793528706477096019951718640218072435358806582e-13
29 14 40 -8.53037140810507585392647325437930903581398843591689149058167668933939716400826e-13
29 14 41 8.708840898692927720024987272925601025878021340232930382544758092567852891856645e-13
29 14 42 3.572742892755774208525079000957784111576710547505456117248703133392403401514319e-13
29 14 43 -2.909222756533713613601609725247509904914849030162290661761107597827414889501033e-13
29 14 44 -2.400174828597656563933489306129487934105610107252622484548657258521809720269204e-13
29 14 45 -3.139741546483019626173527560818723807920602920630771747180382484623597733958248e-12
29 14 46 4.643667270336389268119492887995912980730929008294386007543491393472596907096419e-14
29 14 47 -5.016072124926472872108754069112315573158690988902130961788748006808413337333656e-14
29 14 48 1.7857511209096214910093180808277378042315478875924046484310410162029718096376e-13
29 14 49 7.71239565764640713733043262656831197595047468948143716904097454691264230104552e-13
29 15 15 4.24445799639793076322168763207318966003180827340006581521085026215851963499786e-12
29 15 16 -1.102799664645811794108986972925206480416044032533277629405417346422165171361052e-17
29 15 17 5.380983678092440486062200188935867817494262872334039215903007976910130368352862e-15
29 15 18 3.008354973865744757800580400251971763618958032480718569755029370499938965352553e-14
29 15 19 -6.417222566716961250302954032584247126653845885542697076604704531588655217790557e-14
29 15 20 -3.275165712395883993486631004136195096861881895712777848794437334042110285681298e-14
29 15 21 -8.7220138156066667431778049142787344100164627688879727983336666025176044089209e-13
29 15 22 -3.009633765879502401144739588890308902969050671541723176788731695149173288776592e-12
29 15 23 -3.834743710537956134373052507243053514166735453203678613267095825926069117034367e-13
29 15 24 2.630754762611877371595038250177735452049101019373033314944121980381912780689094e-12
29 15 25 -4.81913760654680657193755360198290454013104196529708892815811007831629433156456e-12
29 15 26 -6.375654415638446631841365131685348472534058749356296628951043521963185601389209e-12
29 15 27 2.554451427904110828065959235033350265623251452047369628876736953230830180470551e-12
29 15 28 5.669978268673721220893714946434159277354697081627196673883556866789053515725187e-12
29 15 29 8.353593823580974776805131746684388274095868899648566354625854111527353798135914e-12
29 15 30 -4.670179946948873395518062690050147969789803263967806237611430880446621324607074e-13
29 15 31 -1.792899128385386221273384222225757689876078030938601438784389557982111470693003e-12
29 15 32 -2.245832735131743208248573258424254900045992023153840554185360836773117341993378e-12
29 15 33 -1.00931175684064153695661717834843215545869015012747971318406973573390435105186e-11
29 15 34 1.535150947147997045382709936865288986034276257312081525646294712960689530844185e-14
29 15 35 1.496348324808423508297358085801469728201223170114112973385189009917570118170318e-13
29 15 36 3.078637633098151934448623223037870235965528514191635905695431438885078869946491e-13
29 15 37 1.853022494984831236683899303987335466293327874113074928969645378630975180175905e-12
29 15 38 3.451342652526178240376680995464421834581990493593094153563750245654990586501262e-12
29 15 39 -2.836788560870512316647712397484230501232419591592131607092810479245593533469518e-12
29 15 40 5.56877835773566030623699876581090646487639123081362132959673892274722801522466e-12
29 15 41 -2.958348782451133036195903659625483450704400232261480487002672636737352772959296e-12
29 15 42 -6.467224186597350583563069287901658393044998922451649382295583637649573269890051e-12
29 15 43 5.456868862066919251928503525775554014804652070466639994140951159699671158978645e-13
29 15 44 2.108096291270187595472211767358240945427604705590935493555166338488880840764798e-12
29 15 45 1.135630079074745202801497736335323767050944353451348682791996869350176076809485e-11
29 15 46 -2.043575629898297915603196892525820737267445432290955816822582025370165430356239e-14
29 15 47 -1.801569181872949164797473167566374368765781166422259152089190987286418986499162e-13
29 15 48 -3.694655414519809030656572937689716147017904720247705624222463675421942929463017e-13
29 15 49 -2.1773392806539670979648690996561462582842571160343206490809089039830638105978e-12
29 16 16 3.932061875075496663338055837871920992203762552485494804942670047458449131163082e-15
29 16 17 -2.999893528198013589195671471996083154111486448035423768813215734170713367874935e-14
29 16 18 7.041617351033720276473527027459917754485107568349220545815341596542836213925178e-14
29 16 19 -1.19584850228434100284640749980095689130322556620084489816535958336054576744566e-13
29 16 20 1.649329518524446455783388449939693189791392956537686740271715874655765156043535e-13
29 16 21 -5.551026113276415157888617642642053628018408906925284882335602337542099452150485e-14
29 16 22 -9.159220739318121001398671527093746451735026152852708719753066083537429908017679e-14
29 16 23 9.39551503317239721965565548311600253473614865504343956272292417036955012822463e-13
29 16 24 -9.644210268337385825651501267474878629560557902936708611977931472198373001337756e-13
29 16 25 1.495516331649296314232122828677837753697266325336198415065796743269280068744766e-13
29 16 26 3.87285298419339734684469707766846060013373173692342114650255553510604957008795e-13
29 16 27 2.569217347203853870738437169522114100112418990094824359829484544786032055483285e-13
29 16 28 1.869970319942764895277634627149348238883832552994407586652475906142973745576474e-13
29 16 29 5.458545006937174743629280492589663511393219959733936127501318256532940748161457e-13
29 16 30 -9.582302624498707476865112383079424348816711297068405697638077159499673040204413e-14
29 16 31 -2.387126983958930894789035995981214444895895969704248095055754886999551029669723e-13
29 16 32 -8.309989829759974295893964007643787081552389471620869132493473077712705012971956e-14
29 16 33 -4.03736185862966614108691238018641790776570747364272243645750398571335423965622e-13
29 16 34 -1.115014356182847725538525123184010680970253292003149093253134851708532280493098e-14
29 16 35 9.547933762602086036571089934518821654961421531522046203421932987429852432801232e-14
29 16 36 4.584360285113136946884796057963747272250027334158589729820490845717447279462822e-14
29 16 37 -3.497667419803358500946528125972804105659872122487559628570812164269497666110551e-13
29 16 38 3.579041443900804102917571466280225899008779172982936986739483626197437358925164e-13
29 16 39 -1.521416290203025339734386525511892518257927199047557777430016766910062446708469e-12
29 16 40 2.091801870178214124481309345217348903088469991401426211011954082176888747554603e-12
29 16 41 -1.128012076648862238687727935390326197094473906776279264014674041261939404353723e-12
29 16 42 -1.950479941433836155296498548437658776841406223278448332724169706338135636923761e-12
29 16 43 2.43745969104411651771593927211352436706660274355025056567345952746392090767812e-13
29 16 44 6.730305822242971329429921034207216741204270785326765514780232486118312792139906e-13
29 16 45 1.147715038972230164529813626421510292067250684317217891850865345836406385132653e-12
29 16 46 -1.716705200733549246590201473209259861237761623570183630784975540842328288424606e-15
29 16 47 -9.860885551239180478642543371301224258912275883298503856973898741540069019429066e-14
29 16 48 -1.59885337998745033154879648227923644269779000159618892300307201775616590203176e-13
29 16 49 -4.393964820852018588689075357388721144409768213959530900399965663237102449439072e-14
29 17 17 5.311586311480454935036871523257473949647663911572888615588541544430573015622942e-14
29 17 18 -1.970684635658923487072790484040352154419147974226967320191598524516288887663513e-13
29 17 19 3.168685693550597875636425260999092047935111855956425019124561322278276986696005e-13
29 17 20 -4.541870770476183691814119967353048536603238949212745436428246701122925501036407e-13
29 17 21 3.573941176821051177285450148105013075737379464243513997248992256619781218826785e-13
29 17 22 -3.107264015916641378329556938727873904773691565392180649723050189985775272861219e-13
29 17 23 -6.816635487034809786690714558551726536374778327102156960418781545824320925170739e-13
29 17 24 2.842181137586822790953404402135773618854452167722771493839516510284084634589982e-12
29 17 25 -2.795189050055939093415982727575472908888069855690830800053510757466024668165126e-12
29 17 26 -6.282881458558812597006900011356099795139810934004387874404982698986755716440813e-12
29 17 27 1.002302010413117400257547625856910314073819439563871329039882964123786732014999e-12
29 17 28 3.901968127221987611170882250846371656730287682821369209352313085318169818465408e-12
29 17 29 8.741175454662310366813069682682703934227913900032375163927944994262358273825114e-12
29 17 30 -8.211146079471769218870750832462328318725430515838674026592061077464172255497728e-14
29 17 31 -9.330439393642859188798776740321444831924194186598643595741840690781411715570264e-13
29 17 32 -1.440364803811551712692005052140783201357526882211332314077882707553248672890482e-12
29 17 33 -2.785568111822351123003550778336063064099959180807174345669324372347926412432734e-12
29 17 34 -6.830865822198275044667677952707668032905409927273195757823083248386589273892611e-14
29 17 35 2.507944125044993204455520395474419461198816321182281662609138599963580449564382e-13
29 17 36 1.499843555690905290170219558535611191825891537622208963657637611953110004589971e-14
29 17 37 6.256750717596513307455455526555026417659923485394093562633094128208114285568691e-13
29 17 38 -2.960736660133297962570586487364470193598430255551672418672280887121463085616605e-13
29 17 39 -1.899442914098319242077965479811203082699417651080258374224242100708814831524837e-12
29 17 40 2.350600136056581509162640096018100900771434240374031872639102919710645664952954e-12
29 17 41 -9.143947120140066776468783785666121672092651885501201143305375480656949955210918e-13
29 17 42 -2.168108089146040303757472884487933679869947103983951986952060512800304476058492e-12
29 17 43 7.542341712394484408936257587230462742841546477337027775854586682358739004268118e-14
29 17 44 6.271303056346614501967928053456493555988555422812215615673552925803459272395041e-13
29 17 45 7.760343601532072092950518609378082017639402353909088403650051575026894191924627e-13
29 17 46 6.842133138728815802270390816866299953625554449939670655529728478277819151174588e-14
29 17 47 -2.882808795064872062838735382126724611820456686937874265416398236733626058162091e-13
29 17 48 2.756195800536391856518061810028433225481593702972467960359894752933103699255799e-13
29 17 49 6.508831754701544220489090397718716541726822515204924392882926902403699483704654e-14
29 18 18 2.287355678509196040432569080288540644331125889869507437651205113395804465186398e-13
29 18 19 -5.535462690643613157876264053534223176015653905564648517612557287794351644328327e-13
29 18 20 -8.546272206051845452136762130730973652055669647575556227935575440998302996141953e-14
29 18 21 6.256250373202805275118964449556089650802028045160483088690907148507390747860482e-15
29 18 22 2.101261943959596668676466901146896532709875851987198328880528901844089046613424e-14
29 18 23 -5.17654273926553676473288207343327453093150454657475574648601970241475075166392e-13
29 18 24 -1.285132815004873281459488554746420565747700534008962692119056632526495841068896e-13
29 18 25 7.060667747896771665332440563833995364787230239183879383935492426412607303110844e-13
29 18 26 1.641302740502283280821127343637954064945112843381382118700248322415954597534295e-12
29 18 27 -4.244602409249964481543240464304783111473653174212204261034327295136788367107538e-13
29 18 28 -1.390851992447911458143433102410835946607737503935757122074873401087916629241841e-12
29 18 29 -2.890114299514060803585483622575490389309588039814296075231019171122200356554364e-12
29 18 30 8.065840058171384929261644892026348140937956289120853501127615586585766039068595e-14
29 18 31 4.280171061876657533552368093028322754125727716639713385524820670665558842146822e-13
29 18 32 5.888117671900413892142547148386099237734372410238411819088452061958244366275771e-13
29 18 33 1.081339691111309958309097829308421354208952739434994845097221181171503855461318e-12
29 18 34 -5.371443402505160832874619724702792997591621187540388470676140514982508327352288e-15
29 18 35 -2.484715176072151037459867078237645507654310686458856034161721615155165125537786e-13
29 18 36 2.365835511605180272192524662112452094432999048251049175780011434447118747376752e-13
29 18 37 2.422207487279803360152525465374445474260685747389394787238530793153828167250466e-13
29 18 38 -2.779191529924503438001621123484242281434854585907343372281324753222003778370596e-13
29 18 39 1.719267650702587715200560371401596326264372557616091411436900974625598990799723e-12
29 18 40 -2.242985628201958312045929777108690320013093387541185478794288677101788617636049e-12
29 18 41 1.042043344872520563634688441266989430624499976219376214765826670137930768105405e-12
29 18 42 2.140271321032366311478884098910133219198844468724212791955275642640479654029128e-12
29 18 43 -1.871718731647376546401959237812065432940090259709571154809535136829565708402022e-13
29 18 44 -6.609486800856556354798556558105896719931695971388259108175463660826094334470354e-13
29 18 45 -1.157364780680242816787875002599105850422721529415589694993042162035251874437139e-12
29 18 46 1.186165078007167684565313638152566218612164312826305751848573363745338851850633e-14
29 18 47 2.659601196212821452241534215257430841429021351710724591501577515634379892711935e-13
29 18 48 -4.25304366808985289940610726609098554121701796081610257851986413755918427374438e-13
29 18 49 -2.203858735926772334530069109658505939110385372015685745201404699262049592861633e-14
29 19 19 2.573717600064704667546760386531175343227887316477943872360709715958158029654551e-13
29 19 20 -5.511522987926620629688724329232466477403859583616756371555122152810231229835351e-14
29 19 21 -5.014432839374990929348183258176523341803880925978915354492702514566209994228109e-13
29 19 22 8.427398150812696841878512992000228579941132593241582502739973755041817622262403e-13
29 19 23 -1.597497784358570402667366070312731300047247160782806887173864752982146935331404e-12
29 19 24 3.833943959378042081609637363275873767723177690989633369708066006258099131968283e-13
29 19 25 8.734635344023094409292917681877761016802683039584912830233471750782399962747003e-13
29 19 26 2.944025019861121427971652956505690455253514718580178064870206427786671647750195e-12
29 19 27 -2.783408656860830693330855028062983425171060523377705800122434926762228492151061e-13
29 19 28 -2.568189695239215629124994366282222724529898068820350213869501792146633689408007e-12
29 19 29 -6.266060989982271097110216454310653325308417705375447097481873031456147155608504e-12
29 19 30 -5.138266746563272494639700233770063306745068835869791847147265124782953238511577e-14
29 19 31 6.41625317816731723863271042159290748541078191845027898976122839491480679497199e-13
29 19 32 1.079262033892209729493268973093105828201163315221786690407034825496052807507383e-12
29 19 33 2.478094216300335362624997282022120309865123036147085996389082134500733300694621e-12
29 19 34 1.962554419979123944477312253992021343099079701558748273842258840855037630406329e-14
29 19 35 -6.393085892667370299159495408162064008344455569671337108071780231347139812699766e-14
29 19 36 -3.802045273490354143240807011354547266353904959232518364661497406540858751167192e-13
29 19 37 8.278633355696637506416031546058367143216921939070886387995331385591173081531022e-13
29 19 38 3.405584966765925569097395363650529826151786091520242519874429290899433735223876e-14
29 19 39 4.24022256244434729543597331171272170555663956485926605359215058880697915461997e-12
29 19 40 -5.239255717446796593064967388343348061292967338381781928763055399924991847149889e-12
29 19 41 2.020449545108127061227516434737499662821756693789324555574348135674043288886412e-12
29 19 42 4.793935156653683513610214828199734824165361950287343501802605628266239001904399e-12
29 19 43 -2.493405089412165292346701722568498277038247637772158168197951002663140091209858e-13
29 19 44 -1.286616476886078840772732421383335584375889450346283292169601769569449029930155e-12
29 19 45 -2.761138242107717301223170203249040622029909477879866015681916189630616847440166e-12
29 19 46 -1.216476923775435399017308848378302278749962997268790654648751328133040626745023e-15
29 19 47 1.12348261369000005565630853035694420418875554953152543084468667929186180460238e-13
29 19 48 4.509069416562748991188537659504554089110839713240914577714158087228039746678851e-13
29 19 49 -3.985732352337969116339258431764249689389079366165002534251449154379400602307669e-13
29 20 20 2.225982019121093807700973570231679841340908556305619615308433366936115362730247e-13
29 20 21 -2.624795721284530727062416640063620823966073714593371384140722813436647358125782e-13
29 20 22 3.233404762075331558151853370173987857536931890099640771654411498628781869337504e-13
29 20 23 4.859833243320339498445897199380321176268723771795754969435080436019362852450435e-14
29 20 24 1.274121629140988285433043118052893907578490735811381193190908644362478019231409e-12
29 20 25 -1.844549069445346332576924720751255120886590742778679168725282903891136091827702e-12
29 20 26 -3.439328565817837465176692733038997722994949755469361020614125889187774778513291e-12
29 20 27 7.957515300909985771134753444668643870238044329191344139713875989694217361977261e-13
29 20 28 2.372266603221441279950316713507924512595452997452949954409428217915576284182459e-12
29 20 29 4.695741524688613907823235353296145239230477313900105364579994148464467822476877e-12
29 20 30 -8.805656085096287440066595508759647842383544035753482666686354832067725461653345e-14
29 20 31 -6.232519609598066605810289179330512233161728538613922477510642411514709692241242e-13
29 20 32 -8.526341064768727947467483708578179523541166010932123891466024358082629851926952e-13
29 20 33 -1.562690646247145792779944076825230069766649816401063054816743550176257332856632e-12
29 20 34 -3.609793511046180989914167583674354244873919240241941124104120343003461101489639e-15
29 20 35 3.043159188570446355719978620860709300577385494388461184295565984699709037050702e-14
29 20 36 1.152463739258504466725412183226797272407077148080908983111539570487389091913913e-13
29 20 37 -7.868996731282307922227004451539524267823256884720862125934233500736121126227969e-14
29 20 38 6.658293953730079378831976397323191565247508154828631355103276984120845919940778e-13
29 20 39 -1.873212203817083445439085550151159510613988488545961847628487166804679084919755e-12
29 20 40 2.60336365836089632098450468575369008074066801244026338709070299280153504115531e-12
29 20 41 -1.134807639920703949929625205713879121070155951322599712607473587932949889140237e-12
29 20 42 -2.426984743819232630657274452055423486777866695947988079931720954694372222118784e-12
29 20 43 1.49626826356241739407400165285816515112066920305330056153919344170397078582635e-13
29 20 44 7.105197087644717678035498566947261383725343162284737262567229235899448360605412e-13
29 20 45 1.113244577593819084199091427036194795570434929163153353605625015356993338828691e-12
29 20 46 -2.58793998487318429001532525420917871100273144913502704299533499986496404844824e-16
29 20 47 -3.820103775928451971728155253871013457903866895138007558671342251005163045537102e-14
29 20 48 -1.364747149549493570373323871952695566186008160934414114477459167204351203178007e-13
29 20 49 -1.718230654919741049563156831158504573341382598633993752384450566270169788120493e-13
29 21 21 2.284211954555175446242606420745430530162829675916850169437457152841494408468904e-13
29 21 22 -8.804345382824889253961806500933026252270180243024829411132809651063133173674865e-13
29 21 23 2.017396278827373630645800594436269227229884249245526233705263998657490131852593e-12
29 21 24 -3.043867025329818585351794170500984839347640677188875130115516598672504138608491e-12
29 21 25 1.865384165254048304387005459681991204316586798623417564157500428317244385780284e-12
29 21 26 3.113030037171284605876406780907649350004851270517279973269308532298457930527229e-12
29 21 27 -6.62519629805836815908381954618090645423007369323866109470147143209934988527515e-13
29 21 28 -9.710298766503190252071789355919291124098868208605932545101460430794624367868915e-13
29 21 29 -1.691985794107201309572832518899114998075754399505905011766260270552265211796384e-12
29 21 30 1.325719116433805450269769879433086784340824947887207502982132293115911635507238e-13
29 21 31 1.22353006726366051043798867804171221318640235663362012108124465287284209836343e-13
29 21 32 8.321084734568802603807121503742814228475717350948750181713257565364858827641206e-14
29 21 33 -1.340041535128183632597665781470113740365144176542061628674262176788768636583094e-13
29 21 34 -1.12357289588309676872305292334206842157326853316387589163428345897434151329785e-14
29 21 35 -3.985737983479268649515641958953801728893138931943381146592807323936722323101553e-15
29 21 36 8.923383733346024781957051862901087191683076675336352636822614731077389095790971e-15
29 21 37 -4.013196815288923627543167789412648972287522118587175311025543961406277261668791e-13
29 21 38 2.130775993617670553250641445848348610757139066531956256713600434108561428072342e-13
29 21 39 -1.902114640763393137415300389231484334530478752423286577582001482703718113681676e-12
29 21 40 2.416146720994618156919306213488773077730948291592467418846815421080193924698548e-12
29 21 41 -9.669323430307030106177085060997810153233323765979492189843118374194869949212899e-13
29 21 42 -2.531482146892152368251138412797954039036281686054825529673828007957359776492671e-12
29 21 43 1.411345555382009776468167311314082407485698044828826899651921262601651963514539e-13
29 21 44 7.257536485974886406207226514375470952924926407294926920168215684212970031853151e-13
29 21 45 2.082008276849226805481395758141122321798433612731281041868680674734959497922243e-12
29 21 46 -5.243898230048629237662222747750617093822602511605310585030605814212421619309419e-15
29 21 47 -5.583732391497770021357385699426995169595264186395559697473363676402904730476496e-14
29 21 48 -1.262881886861511359485551413852826130199924633621724448808624302480637290913001e-13
29 21 49 -7.484404053572689485817603299668268472080522585493621455112383162940495835663557e-14
29 22 22 1.101684860637631262584269898795385764817961631177648390072837572356750901642121e-12
29 22 23 -2.176536933985565232353812728348576058339141708931873530985559697016722373916575e-12
29 22 24 3.917862502677518879629973911974150127475008940126220125898778436850095045804077e-12
29 22 25 -2.267324588600754550871240515076351595681200476989663689073387466907114806520254e-12
29 22 26 -4.914652400622428812391406349553977764091432419673859389046614997840258568814123e-12
29 22 27 5.953888579459084859462851899118678904033904116116353176696831976417582376790214e-13
29 22 28 1.5606964783697679751744005400537968364335260428460207257909501631814197335411e-12
29 22 29 3.957459232027333194151884347625865054911854494469676778358931369786013226970265e-12
29 22 30 -6.353347468531137236020147290171004994551535433323339302865261773005130742364555e-14
29 22 31 -1.674885836281048135414054180812968207780969098338577637795092090670409870587646e-13
29 22 32 -1.549763529748638280805995684111160998242574421015472638080813197631609965780776e-13
29 22 33 -3.166601793017832070723897135467014195129095990114418629913717645840325286735611e-13
29 22 34 -5.423237701126075796944108041762354109383427495779191704145668382520114339183227e-16
29 22 35 1.720924511664965073860782963654636966811844592925472814613961445048711375495763e-14
29 22 36 -1.151296119237593539376366392885070955240959157941195483817378984998176127930176e-14
29 22 37 -5.419541133587762623478376230529895577769202247555613510980807769439147463312473e-14
29 22 38 -7.019431793043650566832034815148132365948959997812251797414862285195169159036543e-13
29 22 39 1.27472383414276172030093113154750418979792032856068020336904599223839181233002e-12
29 22 40 -2.164477092384571589808511554975884636366675296650306628482187483747277703887332e-12
29 22 41 1.081723726562708760886103706631915712710740093087357749360291439248463699512725e-12
29 22 42 2.755292035315186734832031653957897420859847397955031208223688453618219544185807e-12
29 22 43 -2.176761056217267916524274262863142649735673405258960115793237406038152414686828e-13
29 22 44 -8.542527567834764565258913751715044848744680773464352620255299461551256230554395e-13
29 22 45 -2.44927986197090885857711913352283952066116880590672939411828979809186354042007e-12
29 22 46 1.747545501972717874487620849884633016954954349825777498371709198982550664238254e-14
29 22 47 5.480770323975262051204717136323994995901575910309347081698035645669378404527931e-14
29 22 48 1.515825995363999591815397475623952136477209917605460435131698388278649670922804e-13
29 22 49 5.894231914788532998892986070191742166791934278012429839955297882284406612405144e-13
29 23 23 9.24622486706422827081370000725703170489524903022883854569670497717458771700839e-12
29 23 24 -2.122654337963191536990121601430037606684262186829272993483143095366817385804812e-11
29 23 25 1.801520727186112024724865452855929758227370591830402793988095402237124983876822e-11
29 23 26 3.511216896197002645957546851016590261319993695086594972133241661887024147701551e-11
29 23 27 -6.982949694004567506132489525424124559623360091236970009413921228152884097341239e-12
29 23 28 -1.96764721869817723670946255282182339425053961191525060061976189675057777042076e-11
29 23 29 -3.790387713238190405144352963094798960007066481110832128512387162789551193879551e-11
29 23 30 1.211184659650118738851389103396850434906273615206329131437452495795356031811088e-12
29 23 31 4.520056364210505863424425862438807001766636937010003804929275640054780450018865e-12
29 23 32 6.525888488742747479732528485679602447303629066623003379069356399257291960881245e-12
29 23 33 1.127869404736449593548885056144694136307852209851233619330505250625039291557301e-11
29 23 34 -7.07096035297479357798517809137113709466271975578838429749373859109548949949222e-14
29 23 35 -3.837275960471317613627304850356702621522547447637602678704275000055630385069192e-13
29 23 36 -6.397124581165230570743080355222004744658702628974099260217553802243211236791653e-13
29 23 37 -1.183700712652798119009304192272137850987626171360444979328031839628004674069753e-12
29 23 38 -1.207517494651811675158562965224760635970933219972688625324519222182588708411034e-12
29 23 39 6.065348583616674312051924392286527079233940585255976761238934808407065426780884e-12
29 23 40 -8.81910089058705635554284079733632072949488502173183345133418705455513754662329e-12
29 23 41 4.3817895132042778637606034812156544631070073513496138849693166290111302965812e-12
29 23 42 8.225409991189255991077072498893867831681324759563654857628062045526406999698706e-12
29 23 43 -8.660867531998514896701940706788066209291365701575526713037264168296868749982957e-13
29 23 44 -2.448550802298436652768729339691778464863743926963292078201316436288527122238452e-12
29 23 45 -2.840543447696255872574060273677204516494087964271631758793635375251175811483299e-12
29 23 46 5.344282819082335085880602524911696628357147718306855754887388373135233650031202e-14
29 23 47 2.581308344388267354305939628720531568236485577593247376177300252940569086775379e-13
29 23 48 2.588333508952721253702788414400056035051662903997050763335875860030593268455554e-13
29 23 49 3.08805243968867783609830621409975538912911063164595195351107563166221635144274e-13
29 24 24 1.234055117457846143867120626959466638564452016092575886085022654017217181734376e-11
29 24 25 -1.584266703265887865434665639516893695272709892307790476936150419822629265565735e-11
29 24 26 -3.355845930398631656963397002854466430714901446495408401824422119512163660395263e-11
29 24 27 7.244155133166834619272321104269235691367112427579226100177975942275279091418242e-12
29 24 28 2.208899324336750235251347201563261573151930570334438468525498216547911859120278e-11
29 24 29 4.833967495184180000973971161563303255866594821353362164397300953042571965786784e-11
29 24 30 -1.313205395291819512985028242507164656646896681902593471556923652344582517662008e-12
29 24 31 -5.540839738649642259949154570747549748945572787679841243646577894802875375297279e-12
29 24 32 -7.979734797224601934044130701613077087339113871627081111571626120047367203542022e-12
29 24 33 -1.558992721457020178582833873853814702812488602245739968131883051017164989625914e-11
29 24 34 6.674960780593569900008575248483156346117774168167989413058046582480847636142512e-14
29 24 35 5.284206227007668657792688219540941750786073423417820649206629595207995934866314e-13
29 24 36 8.047521118497874941179385424969897553085998250946977763662019546735800267705669e-13
29 24 37 1.491550647469992574565585925799094730867941314014928590540506085348002465027991e-12
29 24 38 1.947306044444796254978946330260680512794578312012331192516513046990930718465737e-12
29 24 39 -1.436878922187773027534518757735512265216630068523372969401342124923914910460387e-11
29 24 40 1.864693692193652116112459416864347999040879188123955814744124139384669127033058e-11
29 24 41 -8.549241097011370319719177607834334979616610008207796609032225095610929241656134e-12
29 24 42 -1.63030893844479243638491179827287265850886790551579877802306701819835646762277e-11
29 24 43 1.557883403702075310163098781012553964930544575740364260884354608327633950029547e-12
29 24 44 4.67620048327887314563208919033728344682676035246233767900019559780816183330777e-12
29 24 45 6.299146410730528504276361586158129314093426702684817690759381233336101733972332e-12
29 24 46 -8.247726162279389092301028527085914105846717165693974164834390451993550080763266e-14
29 24 47 -4.927500219977235390518326354860565297030392517150897368762552347909700132784351e-13
29 24 48 -4.928839994306329300759168529765462424242530623143744803864005141870980263943627e-13
29 24 49 -6.373613911906510302015287061308840637178040715842539443960774101412011314386327e-13
29 25 25 3.531784857087410501260548126201328058144431065933616933606949877435514550948512e-12
29 25 26 7.373303702054858106973300218584408882951091972799780977673380100495016865806578e-13
29 25 27 -2.738506369741805011071704743587706332379802941521880580255819370931352694452871e-12
29 25 28 -3.62153878755296731514104275152241621950339106577507283286363696116368340003656e-12
29 25 29 -8.268536221534160345370878190887140207987090157678889092311009008145353740600788e-13
29 25 30 6.79935165518873862175616406123623629203306800098002064461999799785203894305684e-13
29 25 31 1.560199278422493739996080596753696393070809778028335639799270837918521010715625e-12
29 25 32 1.972904283209228898868156735430960191995392203019573477821780930421336156204127e-12
29 25 33 1.128956372425408555621907754631952881684388554007710509646370138535909521241177e-12
29 25 34 -5.308410334227422133089474740170146213682986324628011056090203410948758841061274e-14
29 25 35 -1.730776293332490649265387795201378231274325222268406860149547186649888834643083e-13
29 25 36 -2.740407392095543697878023567505505186453513961108239934565491352661925061086485e-13
29 25 37 -4.00885438934647751969531648674545151574198545497674781284901048759851594684859e-13
29 25 38 -5.923159253560791699459809061309773312054644076257028807953273817173286528565048e-14
29 25 39 -1.096546768241779189688043561204531180547613109733446765004552623011076278542031e-12
29 25 40 -1.989177885495665451411684987079272402148209597099603789721809440272380319707431e-12
29 25 41 2.003926371231032222454507852615696033802027569534753325493703174915503641837233e-12
29 25 42 4.318646232441034700084327394637585211740080460603439870191062332403153645824512e-12
29 25 43 -5.386080443613402526230569530288882953169283664524664959165038943840090116703902e-13
29 25 44 -1.684596996875624103691190166591136289450774866843725734686323100586380138946548e-12
29 25 45 -2.281589633805755532710846158385973488997913879264766420367300565430943351627819e-12
29 25 46 4.369461622065818744181527124859715182196162376420767248858895716143128613956252e-14
29 25 47 1.834965652578114546887888464633442490520127031116301841300680793757629587381796e-13
29 25 48 2.435975029205054495764615393686624206853535579725357026519482178968964277522601e-13
29 25 49 4.013720516163863696157162261867087494604547285343432341604821951673392086966062e-13
29 26 26 1.576762981798269301862552464640939246923540505899499494105791011801181649364622e-12
29 26 27 2.640038743085630138936477625193076362889291905615330089831581193317985843854805e-13
29 26 28 -1.447331753444010461285743671911758807546510216902246596721562177540141716352447e-12
29 26 29 -5.153808579866638855678766168612903645401571190819198181334623703974628191885298e-12
29 26 30 -1.391403782659522783918900170842744563980307089126115116712727748696310642453863e-13
29 26 31 3.356821046124020064093542735365263211792227015539195349167677463670536962220354e-13
29 26 32 8.203767735056947931566167696086309743669092383496240289846435454785395555182137e-13
29 26 33 1.707288559935528777923100391732446365382050949474030664419395774270282458010587e-12
29 26 34 1.920335420388864372221829951442653215386540054409281493512297782163852943199604e-14
29 26 35 -3.154160042081899288877486195595438631439518898963975385634843873765512540205937e-14
29 26 36 -9.190147506068134461174504098514150946834907288760404172433907245625893810637424e-14
29 26 37 -8.38904283785123130245838226671236955559400904114656250844355766020351632406056e-14
29 26 38 -2.447362839871193936354431592170521515656998842348789963778799294634417888789272e-13
29 26 39 6.319670769766283111226663364551957143169423805876792683448555735927650738206094e-13
29 26 40 -8.831873219503718378653072364771637391032997777885305614480799168014242473724256e-13
29 26 41 1.516383067026536269054922825315902367308186812355284555107696151624729732809648e-13
29 26 42 1.246357411173204680704333390003636836947264426279456482044164445798279901201166e-12
29 26 43 6.057895343046563205032461268893249678098664735017111447169921209310443557761122e-14
29 26 44 -3.636840874332761514376711757756525025305629812453201426466369906246438003728348e-13
29 26 45 -1.279793410719458352704335574997904506565111765554583381238490743500514358714053e-13
29 26 46 -1.411495283389940880741524850103186943499342834684179275414115539077213520025094e-14
29 26 47 3.942051639306631460006553349400868184228923582222086922538968074714170797486319e-14
29 26 48 4.705158906860323754837488873081861835755067376429266014305278107378310989807532e-14
29 26 49 -6.471097173391614568364566411337420475744448338036666019892188761191265966658179e-14
29 27 27 8.423776388760819924956645629979151053748196168677347232012912674148346200475708e-13
29 27 28 -6.661778047706840436197139736914005763015364698092044341098978188737621471467077e-13
29 27 29 7.495302192898799454372386940229934016782678936377365333689704484000305935341132e-13
29 27 30 -4.160280406836850939497804949908235319664799820920063798318713857671268849976155e-13
29 27 31 -2.076154118605143219536501624344940513343731297386469259183978827515372117156529e-13
29 27 32 6.809410766021431222914919421498608494625668688575476361568143421878578531942844e-13
29 27 33 2.111982935247961003215792459959471006694065497377328428119705168463099619483398e-13
29 27 34 5.349269099275433056933898224451708905634302476402673151985360371003182320724908e-14
29 27 35 5.366079058971109169064201516130873331458447442345079714268509584261433897958714e-14
29 27 36 -3.308931239284171983080624486234373842783002910418943972761754470814822290484911e-14
29 27 37 1.309130994836773920774582281566522789444503618864180418963608703329871463845612e-13
29 27 38 -1.260995413210965935395025761625422542234051747825268531304342787628518361161159e-13
29 27 39 1.646134510054626776089257414417916857166183382165944339631580604945328846401809e-13
29 27 40 -1.891205783378866999320798304948055693648189285132913931212873247379941567468797e-13
29 27 41 -7.802582403158775549385780429845912160483900306749583803636740568653012613765589e-13
29 27 42 1.109073479988298001774648236011185096794767092609297888569673253318258614922413e-12
29 27 43 4.106019200225236776574769427970576346314646466325907648016955550408756206848627e-13
29 27 44 1.570632237964769387856525952968246999490267574115233937386339368085662562351276e-14
29 27 45 -1.571488076898622922767961819046159768543974421168885605964182175161578759380596e-12
29 27 46 -5.362654970163274461293972304621119700695212651859360615758488867168058001513947e-14
29 27 47 -3.204059113610087055249182963632557164339864779381884582921404864716360659182508e-14
29 27 48 -4.622444782760303074194187242102567718408248444402213644155201178544666523252774e-14
29 27 49 8.378568000738602544456764740845673414447387538198992321447057774637013135965553e-14
29 28 28 8.829142187571379039975113461056234190024293202537842616943338921743477244280829e-13
29 28 29 -1.004897277249713261160557283748332086365517903044141247407639153943517165415217e-12
29 28 30 -7.006743014159383686579814685937160282053604036019567917916295708290305570935089e-15
29 28 31 -4.869962850256742370104373179165692701270446276315518936986828497223266646586055e-13
29 28 32 -8.124805662304295792009258414042416399687070543350114144204989786724505320093678e-13
29 28 33 -1.042591117639869184134044439147343348007733737503860777506758903643944228107538e-12
29 28 34 3.228899897495870400122302117386866735274201143060946174968799400385534258551686e-15
29 28 35 5.211464244167351280898835942553056773527695599432808962380062015449379720553488e-14
29 28 36 1.455454269708458022666543087308849655204442511591824198348927973174982634777175e-13
29 28 37 3.371334850744563581386734917243755925187409753636824369762667568951607035182582e-13
29 28 38 4.655403220483454540964648644112977619708331904490927082484940344759787946293179e-13
29 28 39 -3.22423803028962956337042281513097994467220227038399741742301804360862735033867e-13
29 28 40 3.961836251448641518797994992809986846775088143679197227836875859766203645131628e-13
29 28 41 -1.555645034058729818051719892330030893977454250043958675030979343781656387884291e-13
29 28 42 -1.502861683713956706149891258242005279332009379973232690968776025518683831090227e-12
29 28 43 3.12498112701554984326732997941176108870476115242617384669178047137204393368442e-14
29 28 44 6.802902773128401407666632689713643670761084380694990416889748699058242161826013e-13
29 28 45 3.29260890177124138120481926362104560439778503577445393161440109672081132516028e-12
29 28 46 -4.517388737002509941330078052151109180543998031962295982828921973893510613803189e-15
29 28 47 -6.726318544969232048881405858569315038881825682442435945285653805865544756841872e-14
29 28 48 -1.537161755810559497967271634610373805274214884754759339457158190011512861795307e-13
29 28 49 -6.73337981505755826509294279734590750679979537893768874009683287300981048794344e-13
29 29 29 3.274466984852239893861596929933240082250800734678112759920769801062492297458887e-12
29 29 30 2.076711300603281081122869935137796202275754781234914997538304158193882865984428e-14
29 29 31 -5.979751534228389633618730142991014499201122525127377772072387781530837061841792e-14
29 29 32 4.461957307508715926389469489229358565272509087221662290527592645931256768322098e-14
29 29 33 -2.058949811622551973531017672925417295446970094949993839353540086491759677360517e-12
29 29 34 -5.096720229880843896639654643971298439175633082236679322334534541699043278404453e-15
29 29 35 9.470362455193402140943399461952773005303988314047414922711072334602074345423693e-15
29 29 36 1.743599857111057945328720506196438542676614397898024347364298650322352090052637e-16
29 29 37 2.63084678761163942686953905282074261682945815726732793681120696096050987959076e-13
29 29 38 6.415963534280216731122217185451762421207347537557411102566007147711351314442918e-13
29 29 39 -1.186587481960056611598497179581719169593008116844692034343350493560538791205835e-12
29 29 40 1.539830658799915956238786525716887204307321104873485328228801825480673464224583e-12
29 29 41 -6.516182072955270761910502731365713940223388820305844102570752789287693061998237e-13
29 29 42 -1.821556184816502996214277387993445520513611070731039330770481663666376367617992e-12
29 29 43 8.72097857283107823093512743741340408096905043509283362706589817068614869653944e-14
29 29 44 6.200306782574746053005785259626358608850536084629674954679506922358859905794507e-13
29 29 45 1.980736110560037534651701297945291591584509686958704093311221723964453820800645e-12
29 29 46 -8.820140400736036912089096635780905501394841623923761302290880661814826896175139e-16
29 29 47 -5.681245034613797020391742978368228862338845332439835533174021729079098278444236e-14
29 29 48 -1.040532360918923625863686818862184530020102747466928891372108682111722119035212e-13
29 29 49 -3.888364549527720335229721105265983285678329052257420092965547506012524672781636e-13
29 30 30 1.439975552045083544189526341515803660659016639078917950031819881894183536231751e-13
29 30 31 -3.007690190981355103424160549010270239869561944468216415008676093794403452913814e-13
29 30 32 8.009896894576327348683149694540330638022863670860979538183938200442718930611009e-14
29 30 33 8.958211644192963214555724396218729153584371363049357071685259714367008918703868e-14
29 30 34 -3.73364797184542684741412769201316107286364722697701273750120486875800018873234e-14
29 30 35 5.272331485138125651773560606191817187303912735099884861781991067536100572742623e-14
29 30 36 3.941588028628060226906540380331868170075946550655701259329052515712988212620649e-14
29 30 37 6.015555911918484401386698593062633370867858068417807214227604449105642529877584e-14
29 30 38 -4.483688168994565400021499667295262915324947696329790564074192639018880671185616e-14
29 30 39 -4.790350682299670004413711367398298962455411071122298321336440152762122195149315e-15
29 30 40 -1.428203793966978287553854117841846096498190470320874760668308571494269696643175e-14
29 30 41 1.562763227850962561537900015625528811319058782288705151684567934831031764816798e-14
29 30 42 -2.208557847620325517675998963690826148657167741475872245344052541606154015623616e-14
29 30 43 -1.469208290942673847940639854574896170600407611041980002702614045930757483973141e-13
29 30 44 2.606380450978933456923731614936406666824359792502015388424964300692760520163694e-13
29 30 45 -1.414112991867339367818526195837400869390250423588475697255152644506752632062868e-13
29 30 46 3.741609804005444662936388349870649613111275420630786627779832194279552983325676e-14
29 30 47 -4.45781167069178969851618247651353642026728063786980008211383068843288816194398e-14
29 30 48 -8.850783588383096812939552775728678583909340892351092969257704900541615403328575e-14
29 30 49 -4.204601554989321537366278038711664474002621363709101385866865504408024823471456e-14
29 31 31 1.897039125383252747564222726093628711652596109479056640346343435515089993659996e-13
29 31 32 -7.218968165339493380839666198206849523627626542714684858836246946089088628615756e-14
29 31 33 -5.891230384551088485015222780288935083174443773781124112868464024457964897169417e-13
29 31 34 -1.106237198734540973754972624866556251084585145392444079366778547012390596393472e-15
29 31 35 -3.904499552756955689099804607048217902451707100246011119845848243340365508727934e-14
29 31 36 -1.974669342702008278126659446185522753737162574174637668328468030793389743278813e-14
29 31 37 2.308949516953905179236270653338943497939669241246995904030158014951932100933509e-14
29 31 38 2.906667369664514055623172362339916517242162881814739335758758344079067559828176e-13
29 31 39 -2.9628943009901732498641483007982765281856699317963419633990201570907110616577e-13
29 31 40 4.463614506932432085273090791782661804867777621452501819517299252817936207462944e-13
29 31 41 -2.243642623087770329782071447638734675192800496437805335958805963884568734446701e-13
29 31 42 -4.234412086977692386380941391223124643325441221483272388222563710061910572732098e-13
29 31 43 4.270459873660501853219582645035102685716366582110557064134842769503565601733238e-14
29 31 44 -2.332768358478028144479476269452778194103454891982727600557304215996412352562401e-14
29 31 45 1.13174839843072238256946554799952205322595916884314357639864971267365827825985e-12
29 31 46 -1.531203233540332272357122894603268127503776796722344996988142900044665451348424e-15
29 31 47 2.141847251351311473072219185697925906718215948646591024171675281024505523249069e-14
29 31 48 3.239499339210111561615475297003934093424118543972475561286261289753133945416296e-14
29 31 49 -1.577147416897383331274118137527678686509935310679637431814097176646461600267542e-13
29 32 32 1.87248601794835892970703395784434254539866433697373595814895477472675060070932e-13
29 32 33 -3.822701690597997751871195409760407196048466048692591600052472803927223290610789e-13
29 32 34 -2.162137971351203501933097488876913654374760236730232491845190741952171704134526e-15
29 32 35 1.933858842862936447956950483115079498097554006172832704395741318811444884585176e-14
29 32 36 -6.442010616645582018665377195725646827069851869449606673248200155924208067395535e-14
29 32 37 2.595333327613758473743391841128965222693666526151715014452297611027064799715981e-14
29 32 38 1.79413374110154088662021775900873340813785764171378265950676354226529197455553e-13
29 32 39 -5.627081993356523413491425945016512382386174900635523705789434369354089704162153e-13
29 32 40 7.279176416222215863334669573785753931814254542958854029553668441346485964975045e-13
29 32 41 -3.18021265239969248961292525933681962246844649751497505365991277525279469000805e-13
29 32 42 -7.026789156340361486295242480870369757503985752045037430030434699872609333545089e-13
29 32 43 6.018715282566649356766989638605728811550183117297301176201755305379248502029491e-14
29 32 44 1.328430063408129526592080340549238436824482630861326685057920437329989709918998e-13
29 32 45 1.264874922898371452085575970973968371891684696340137034631076335955126410652083e-12
29 32 46 -2.040949745133044955654439859579398189266613783330895254471717677860705813243389e-15
29 32 47 -2.372647233024608653478434124062799401705771487222458861386916586558077306162249e-14
29 32 48 4.431783451367302302587805188772746916219307657953281732154845162089082422051312e-14
29 32 49 -1.954896450085810864403011883799450885774566790384318000628438967857909188165368e-13
29 33 33 7.774591044488134443851321961098143269409177549410793965780500000894771826091442e-13
29 33 34 -8.65756538374110013073268362919650828275411605901795480798219112596293006546581e-16
29 33 35 6.08124326073882332811507006860533001116881537069492844031442778154478087375742e-15
29 33 36 2.300336957912641633971666499019350315736708636951957858744032633937912946491038e-16
29 33 37 -2.219542944980593967379163359419915365808331441292424030393318831546010826906168e-13
29 33 38 -3.361624325226605893555444345029662836924880316346333067701169826997040283189648e-13
29 33 39 1.639665379920131354619960212646134031562348401357304253652231692453694869075247e-13
29 33 40 -2.482166255876797183118210086201317880549789059090162761475201828266850038913831e-13
29 33 41 1.26672507688476002955459758779344640875891151661389316200673116720231937118941e-13
29 33 42 2.608599602197839750191914543597068774043982711967627591141633128698230210104114e-13
29 33 43 -2.509137702973422374786086635871249045859039327616029187190057763631953368058063e-14
29 33 44 -8.285074170816773826883444872298728109456736541429638580115913238628832635309351e-14
29 33 45 -1.385048459652113022948236177282176545663766590601939995560631031007520938192941e-12
29 33 46 2.517110646482691373771457410153516794434606979331038622415311266111150726137794e-15
29 33 47 1.040995433196103975271792022561108711420932410443659620470701949235693763010945e-15
29 33 48 1.279088992337076751307334181291383223929009691105987135667683933842606760139215e-14
29 33 49 3.399130409428888020893429726952635584990199714105992821697105716032544013793116e-13
29 34 34 1.183009637931283847271832713460634557598072981934692177260982860405328983857724e-14
29 34 35 -5.486560594851820842634037714267381106110456211198129972384885389648474679975913e-14
29 34 36 2.343219708531089792452889193779407260468055685711658617959448245843182337753301e-14
29 34 37 2.311305683791688181651511025905870627362764390358838197122498555530271721197254e-13
29 34 38 -8.723102054304422054063039016893130030418518094383183682623349912582602478969604e-14
29 34 39 4.453948384933931351939252353957849731187329008051021308394136993784636389107352e-13
29 34 40 -6.214168502402302894041196128698428367453003978014095900714003474761164351524079e-13
29 34 41 2.891757678119882822663028393871942333915268873893251057166129449978790359262734e-13
29 34 42 6.277636307784086061586006835182372985822294648899367901742625675487672018262484e-13
29 34 43 -5.263701443484675524857228167703400640506287653228237837599578995010620492047554e-14
29 34 44 -1.890554304636567728871156078593758611248796320878559764919950751087575554901963e-13
29 34 45 -3.309972353966226567228060668862285765487987987008513452390433522325975157399179e-13
29 34 46 -8.653639924786115310237366388514434009344020149700373916420830857098191284978738e-15
29 34 47 7.206974602830551964149952054023083172549439503977332818641768179154190395139348e-14
29 34 48 -2.014902720245790300291452261659970404794634629674188913766676089497495507841119e-14
29 34 49 -9.823957047229349029114604368601050541632126175633538233834257994195184099977586e-14
29 35 35 3.522533053821668490369164962102971447050554717654662803003595981100709983804403e-14
29 35 36 -2.325156340089982025496461277131607452603621810037216940898482568071255870712315e-14
29 35 37 -2.473205903949748436912609004390822759086491489005844088746311479390101505014243e-13
29 35 38 1.014395240413190418177471465849792315605428363664611675981282684428828599294961e-13
29 35 39 -4.309800850024806788564372892473785753506140761605039827846445743228566630385219e-13
29 35 40 6.035246792948851921258615554745178242893485191227960783899309309414452072783645e-13
29 35 41 -2.810159509234521713956631180754682385056475389214997720813331495399184929089393e-13
29 35 42 -6.208003933111124357204859527281635077525848451033389141080188100206011883401333e-13
29 35 43 5.063053912599081851139395169939218168296867223798438780370461712181193328700663e-14
29 35 44 1.912709311194380507515540312132185002134889452170892177299194711584116910947705e-13
29 35 45 3.34468018941771362481620053650107500408503056779528221169653202873035457938916e-13
29 35 46 -3.009811803435583434875628805386006052625168111547113641821433949941756405253035e-15
29 35 47 -5.276123257402489884660567557822832967616419776294829211335003344950232453447869e-14
29 35 48 1.605493759538643426876383733765618033316691488165460779657980727155537837438561e-14
29 35 49 9.978535130123782921948123037540372407018382860074690148921353487623149095405378e-14
29 36 36 3.738018219426299024997853251398230710887396941060593006805787204158262601837229e-14
29 36 37 -2.046471762044810791564030748078950020516006633037992967008098385150316534636184e-13
29 36 38 5.310300616545455142105540563108434862443363698773198238379338528135834844405983e-14
29 36 39 -6.375809231651093908846090061468857921819147042161133127517473474331782689028966e-13
29 36 40 8.77460021965470978130139516222941516093564895159164084230848267550750067611512e-13
29 36 41 -4.078623651593326824008569946994903556414921323653204383674281846927628181976525e-13
29 36 42 -8.164363475652809163936677022135533826148579963933166775425014985372812417011046e-13
29 36 43 7.741688440495786508597406217835180676887387625441997972210477143352623150370359e-14
29 36 44 2.219909092693330876310544990186169773645730701294086752285897927010679667929393e-13
29 36 45 4.014539033353553437416407846804467205582848990487563660073836074532797375031607e-13
29 36 46 -5.165992160288824624953408032578318329105004361804510089976238693383893670988519e-15
29 36 47 -1.313683720188504357036792794590106517150066164999234470670680586385859986567188e-14
29 36 48 -1.014245530221040924731723994518340652980061603398726593337210446633098936176183e-13
29 36 49 9.942627399362505849043525494879041246003762036440764759303617649130153021248105e-14
29 37 37 2.212557521716633267656465866079715876298190572856687634517201646388325548339259e-13
29 37 38 -1.334227209775948478532351556110160409248974546321278832624794111476961775516866e-13
29 37 39 8.612959548446756601685749705700037615172962630052159993909691849132113493429588e-13
29 37 40 -1.212667920487987880160841478682758218606444110373862137557642247201337467497746e-12
29 37 41 5.735252908709279444785300007334953214543858358561597069415381290274106959029734e-13
29 37 42 1.182072605978358816095810989005233063454170159753270449903119806550571140066695e-12
29 37 43 -1.074858057522415197353827238714297375998662097937578951262782550304611032645712e-13
29 37 44 -3.48577604429840034028003713376946833475880259467950010445731247070826535520066e-13
29 37 45 -5.919267509054949760534934803837638894342615128776946607816861121414684191540978e-13
29 37 46 6.835464526859389335674268609181665224649411601181101942949917850540301285312353e-15
29 37 47 2.770771802524409262800563587551349653488195789644959610293923677816471939280653e-14
29 37 48 5.324889237768364948089755506010706846338829704114598395624865933920055005876016e-14
29 37 49 -2.592806102086511090913656992985607124858779409796707122286342915264735065956959e-14
29 38 38 1.214367364540683187699403094835473441136806851368506670967815251804984636021325e-13
29 38 39 -1.125886868544186708157287893352808228822596354236142284565701360747506122177351e-12
29 38 40 1.601863353799502387635917201896357826515625266799971018310726824228264784002683e-12
29 38 41 -7.696908442236502179448535492404945678794633659858046172508419113264600750234636e-13
29 38 42 -1.521238764364133811298494150296982991567424211213931542936305459860889487613764e-12
29 38 43 1.475780773611903241405751555622612571750242356765746385983197873158692079802072e-13
29 38 44 4.422124707371646191355444118213995395885723444292976084449188654928064553355038e-13
29 38 45 7.155489616618714868147092608373891749933976756148577903185598262838635070017175e-13
29 38 46 -9.675139998821995197587788597775786561473985027031577222247582583624696119784634e-15
29 38 47 -3.539514231440704367671871590864837730067627482185196796218790992697621257976658e-14
29 38 48 -6.336435589966787114350467284465753134356809766839842803411740422828803750887486e-14
29 38 49 -1.706786173917808017079868333999508482787186264046045524238243054511878936499318e-13
29 39 39 1.572420718762196247839313445819873788042004047815807103408353903992817770531361e-12
29 39 40 -2.166575946552646204036629102992040703399821020232427335533165717659677498212423e-12
29 39 41 1.003942989240398986712802172357674237138473360192880345308623824922217983530973e-12
29 39 42 2.164834205510820116446341423965361142011894354062169953203400553196298277680428e-12
29 39 43 -1.871344692012295071939174583003208819434739520247936798763169321357836105670639e-13
29 39 44 -6.42725001090614576077037503413002127620451091640490848150787787420440836370967e-13
29 39 45 -1.305789976518136827762787985788506257212811583201063743091354038363392049872193e-12
29 39 46 1.193054532707975311801976464508841922956474157495388243473342180578104113405937e-14
29 39 47 5.599159596893335640888207934326469826974598530778875164637593874091458707935919e-14
29 39 48 9.089528464803053256999378728081710897633888634202613283532934447523896219812207e-14
29 39 49 2.02981737165687079246979069800027705982607907538459334312522027173673308104567e-13
29 40 40 1.610836659804140645954819926849231946690001573167400979132550821986544664279592e-13
29 40 41 -1.675419730566135137196565100930705026835661177731484693235149437507216344677669e-13
29 40 42 -1.094674722063067422689542104947993290698137080291315575162428354968125054422879e-13
29 40 43 4.80960915509835820073619206867588769564524336714534277668693538030963645781157e-14
29 40 44 5.475008109347945629773609796372782750334981421711829017499583119779670347857254e-14
29 40 45 -3.001477700239030240098594383270385075744801258161366791687611942713468273514671e-13
29 40 46 -4.094454367843316235304275464126077189813471469537604359399329362912076492924917e-15
29 40 47 -7.120604561061459959292617395312484196877853628951472999542744946683646344290619e-15
29 40 48 -1.032998897678753275226792993275610999323412734521329039837669834181362483782937e-14
29 40 49 5.587131128025617122470297852877244567378550776477962258262345897016948132373959e-14
29 41 41 1.893721417690129413267786693820622713629923146354756577258967132750348958699114e-14
29 41 42 -1.153905688865015120884508840650243347301483533402422406213368018856397379190451e-13
29 41 43 -1.203996929384450013451919820096127978691711426003540832396411883313569065319354e-14
29 41 44 5.656749248804382587989488399469292159452604948179384586284860495290388495905882e-14
29 41 45 2.598060417368282934087990186906774740504187174988930811988637628269222194977543e-13
29 41 46 1.584140428283427121802912820560831606568701908456022718886100466359277614441229e-15
29 41 47 -4.254039306173819566770101293088176581624405241440776956450704087368171200137089e-15
29 41 48 -1.721040344453785829867738973301860334711452886486525238463911443843503052809551e-14
29 41 49 -5.68783702168280724253469513867490390256879596201667278853611482363806991973535e-14
29 42 42 1.988055863383425483635363073190203182958376946719865543934820370535611642776102e-13
29 42 43 7.703569536108788997341545571735564098925725779160943159635903501951918107686528e-16
29 42 44 -9.811491003212102614365301173973703990941060768348200711512492579054993831558037e-14
29 42 45 -6.587554619678137508943281858838536197850780078083761967902178503902594236868671e-13
29 42 46 -1.160397544612524612219317947316345284009261009441433606098526644001703557612633e-16
29 42 47 1.087994335206595886539389813827433827317340156470352297609206072078100305880925e-14
29 42 48 2.004504139003418479416966278951902714681397772942705217119765611890464702123215e-14
29 42 49 1.361693355431973346647832074139574519463950255017343128305438154560577781378649e-13
29 43 43 3.819851459494174628712645733928367861138287879050214830421905805244979660324653e-15
29 43 44 -1.315953381796092605210897198574988440619170908259135309262706705776456518894442e-14
29 43 45 7.316865743173982800275664776436936010759192025203194336462797395963121401706703e-14
29 43 46 -8.013862009750134584479020294782264205247607077796869726081438845195566898608461e-16
29 43 47 1.001727209270180899619136988176092703113520176635573337167239058120159930572688e-15
29 43 48 8.449641420040434808594452133852928538356663671308312162572934392211035527474154e-15
29 43 49 -8.942904913968869464773910914816585821849105535327333919593700722980532188517139e-15
29 44 44 2.124540294893112337799326955679731755577470529335645100127435916719402396233592e-14
29 44 45 -2.645487425460982643252380554748640082166137822281040308434944369475861071710469e-13
29 44 46 -2.165223806834528987681578810037697416666324194800288873455073221862639227054169e-17
29 44 47 -4.725861343048096082655719988643014127154473639193881828158940550191993422264129e-15
29 44 48 -1.293301960318216268078541750264220294054898453584250131996340200161814831155718e-14
29 44 49 6.011678520951404432063861727064193300212212075415347540131382898900123685385117e-14
29 45 45 2.08273191848812175054648649844929068926236118390051882827023535933487465057821e-13
29 45 46 1.506309599013889547337136116092628573201027379056100227910410725401949726897857e-18
29 45 47 -1.464238933035635928146980511094421629376197743783592992328013251858914630534217e-16
29 45 48 1.937864107556187919513563852570109630700295853798513651433539052082275789925659e-15
29 45 49 -5.167821788629444786744089925748120142467522143767540585784599310873980723400157e-14
29 46 46 2.745177320566170138515850328836830803009725632709985010434202494092884181834662e-16
29 46 47 -4.235396340653583635346277307968610505633316867597652217156771471914210279733602e-15
29 46 48 8.302605685901651213954810241426412400320572169335618939535474263618144962669392e-15
29 46 49 7.491200971700664283261208509248233603150693400710736532110685051640619195709886e-15
29 47 47 1.420732894918521771445652691087157386789574834800487827460710336195771942625729e-15
29 47 48 -1.190947340280985733764035371953797154836047908310531571246240269032153880182271e-14
29 47 49 8.199447553984056302543359645078969615936376524790830223838450258067586082049466e-15
29 48 48 3.59590559620949600769553221653703663153931071513277262379702674667551859027143e-15
29 48 49 -2.442049287749778761238537431321626157710864163950574032737053754842903979981673e-14
29 49 49 2.758837275718673572859837000518587987323735603201238679087432291016144736835034e-23


==> anc/rhombicuboc-c.dat <==
3 26
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.158941651036677430532652359238890684323569724730512684491576499101940740286, 1.158941651036677430532652359238890684323569724730512684491576499101940740287 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.158941651036677430532652359238890684323569724730512684491576499101940740286, 1.158941651036677430532652359238890684323569724730512684491576499101940740287 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.158941651036677430532652359238890684323569724730512684491576499101940740286, 1.158941651036677430532652359238890684323569724730512684491576499101940740287 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.158941651036677430532652359238890684323569724730512684491576499101940740287, -1.158941651036677430532652359238890684323569724730512684491576499101940740286 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.158941651036677430532652359238890684323569724730512684491576499101940740287, -1.158941651036677430532652359238890684323569724730512684491576499101940740286 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.577669698134203330005774025258887329949816561917309700831008821406207711793, -1.577669698134203330005774025258887329949816561917309700831008821406207711792 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.220262953797610074057307053605110199397228565815168059030863824894539472284, -1.220262953797610074057307053605110199397228565815168059030863824894539472283 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.158941651036677430532652359238890684323569724730512684491576499101940740287, -1.158941651036677430532652359238890684323569724730512684491576499101940740286 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]


==> anc/rhombicuboc-s.dat <==
26
-1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.1589416510366774305326523592388906843 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
1.1589416510366774305326523592388906843 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.2202629537976100740573070536051101994
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.2202629537976100740573070536051101994
0.00000000000000000000000000000000000000 1.1589416510366774305326523592388906843 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.1589416510366774305326523592388906843 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
0.00000000000000000000000000000000000000 -1.1589416510366774305326523592388906843 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.2202629537976100740573070536051101994
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5776696981342033300057740252588873300
-1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.2202629537976100740573070536051101994
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.2202629537976100740573070536051101994
-1.1589416510366774305326523592388906843 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000


==> anc/rhombicuboc.cpp <==
/*
  rhombicuboc.cpp
*/

#include <rhombicuboc.h>

using namespace std;
using namespace checker;

//
// RhombicubocMPFIFunction
//
#include <rhombicuboc_mpfi.func.cpp>

RhombicubocMPFIFunction::RhombicubocMPFIFunction()
{
  func = new __RhombicubocMPFIFunction;
}

RhombicubocMPFIFunction::~RhombicubocMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
RhombicubocMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *RhombicubocMPFIFunction::clone() const
{
  return new RhombicubocMPFIFunction;
}


//
// RhombicubocDoubleFunction
//
#include <rhombicuboc_double.func.cpp>

const double& RhombicubocDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __RhombicubocDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *RhombicubocDoubleFunction::clone() const
{
  return new RhombicubocDoubleFunction;
}


//
// RhombicubocGradient
//
#include <rhombicuboc.grad.cpp>

RhombicubocGradient::RhombicubocGradient()
{
  grad = new __RhombicubocGradient;
}

RhombicubocGradient::~RhombicubocGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
RhombicubocGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *RhombicubocGradient::clone() const
{
  return new RhombicubocGradient;
}




==> anc/rhombicuboc.grad.cpp <==
class __RhombicubocGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__RhombicubocGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "2.151974427039626327418994415690636271425112244236755345174436134654434784720", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151974427039626327418994415690636271425112244236755345174436134654434884584", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "351.9493005678533227029606952402567012271313025351118464400033319941715026846", 10, MPFR_RNDD);
mpfr_set_str(upper, "351.9493005678533227029606952402567012271313025351118464400033319941715027181", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "3953.259043365529455113957319688303283637488151353294808651484620894816055643", 10, MPFR_RNDD);
mpfr_set_str(upper, "3953.259043365529455113957319688303283637488151353294808651484620894816080474", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2166055377707618288303299182714165071029554466011865318362178589776892806255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2166055377707618288303299182714165071029554466011865318362178589776892804687", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-8453.153075906127355641610189370434864537720958147402045675582423041989114836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8453.153075906127355641610189370434864537720958147402045675582423041989103930", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "5.369962742274868381278219493825316427640602794905256087147456603905895909676", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.369962742274868381278219493825316427640602794905256087147456603905895919420", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "6697.028545974152800430091290757054798906359165999892360916142047394810611727", 10, MPFR_RNDD);
mpfr_set_str(upper, "6697.028545974152800430091290757054798906359165999892360916142047394810657859", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.8380364522313034867007021793483188992076516044382911092597711877797192032020", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8380364522313034867007021793483188992076516044382911092597711877797191991938", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-1361.812956046418723503927307405279344122069513453846982365392577245286602519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1361.812956046418723503927307405279344122069513453846982365392577245286602075", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "153.4550225054979354968920677725014611675492786155236366865384749824851557346", 10, MPFR_RNDD);
mpfr_set_str(upper, "153.4550225054979354968920677725014611675492786155236366865384749824852193383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "250.9637521795289860329164626510832336533766421319061109533754270125590497437", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.9637521795289860329164626510832336533766421319061109533754270125590497874", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-26.94486172025349737069742183087617397161728748602149827801818477550308461372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26.94486172025349737069742183087617397161728748602149827801818477550308380408", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3238.237146141738919374304189327574247570356549804023640549013801231194095238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3238.237146141738919374304189327574247570356549804023640549013801231193997292", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "30.24851426010942097116947384837527297866490538956721739985330759588296079625", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.24851426010942097116947384837527297866490538956721739985330759588298040896", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "321.0329900175044585978630917450793642532234318841945921432980006852639625079", 10, MPFR_RNDD);
mpfr_set_str(upper, "321.0329900175044585978630917450793642532234318841945921432980006852639645235", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "30.24851426010942097116947384837527297866490538956721739985330759588296079625", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.24851426010942097116947384837527297866490538956721739985330759588298040896", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-1995.264683370444767473299614847616747176062922005042801800047422955729346994", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1995.264683370444767473299614847616747176062922005042801800047422955729346635", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "9178.050921309096699614564144639131473884897320596884962255820899579997287242", 10, MPFR_RNDD);
mpfr_set_str(upper, "9178.050921309096699614564144639131473884897320596884962255820899579997307941", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-11723.16594994916858538737148442451225290776145205479018642645620162492202416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11723.16594994916858538737148442451225290776145205479018642645620162492199011", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "5329.792984378660183073522438041363171467915809382338146321054499082110698522", 10, MPFR_RNDD);
mpfr_set_str(upper, "5329.792984378660183073522438041363171467915809382338146321054499082110700733", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-13579.29749410795722035888988793885972228038463875759514086972728988158765384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13579.29749410795722035888988793885972228038463875759514086972728988158764696", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.002027238262205684989598940840272829235772892296484606171897650792042833674095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002027238262205684989598940840272829235772892296484606171897650792042833672885", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "390.9268882483965533557165566319838040746961201370671885989556796026349988594", 10, MPFR_RNDD);
mpfr_set_str(upper, "390.9268882483965533557165566319838040746961201370671885989556796026350558570", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "30.94489560114041594299473832138022616719978191031864556729227929463544544918", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.94489560114041594299473832138022616719978191031864556729227929463544545858", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "2075.317129089408216453866397860267858779899574085635840721324179115834492918", 10, MPFR_RNDD);
mpfr_set_str(upper, "2075.317129089408216453866397860267858779899574085635840721324179115834570824", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-11397.58083061949259360928088893397611804888108275063132969199832546070306666", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11397.58083061949259360928088893397611804888108275063132969199832546070305499", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-1937.355185660696569463999627138359644210757635680889104953993878322061920351", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1937.355185660696569463999627138359644210757635680889104953993878322061816382", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-1143.109953609077293528535028518577643032607118444613381040048651611809353878", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1143.109953609077293528535028518577643032607118444613381040048651611809341615", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "2504.256359705842576300439096047699454456518452665879088480756190048002280976", 10, MPFR_RNDD);
mpfr_set_str(upper, "2504.256359705842576300439096047699454456518452665879088480756190048002324911", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.002027238262205684989598940840272829235772892296484606171897650792042833674095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002027238262205684989598940840272829235772892296484606171897650792042833672885", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "5594.430896819757256577484722561876261822236140010340263332678371429105520307", 10, MPFR_RNDD);
mpfr_set_str(upper, "5594.430896819757256577484722561876261822236140010340263332678371429105523303", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "390.9268882483965533557165566319838040746961201370671885989556796026349988594", 10, MPFR_RNDD);
mpfr_set_str(upper, "390.9268882483965533557165566319838040746961201370671885989556796026350558570", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-41.11044608374436126758106293581754574725385736049405416767840845484748577560", 10, MPFR_RNDD);
mpfr_set_str(upper, "-41.11044608374436126758106293581754574725385736049405416767840845484748577348", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "2572.915371316415998093083656465027313736579052063410914721317367595150624638", 10, MPFR_RNDD);
mpfr_set_str(upper, "2572.915371316415998093083656465027313736579052063410914721317367595150758368", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-8014.004358433617568772900326889236689047818968807638191959002064663434005188", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8014.004358433617568772900326889236689047818968807638191959002064663433969149", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "122.4065343323414062092238557943876995434459851656073962642592398408891647067", 10, MPFR_RNDD);
mpfr_set_str(upper, "122.4065343323414062092238557943876995434459851656073962642592398408892812493", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-2113.263509515498620226747556834908377812223830719991988935748633658755540513", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2113.263509515498620226747556834908377812223830719991988935748633658755540244", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-11723.16594994916858538737148442451225290776145205479018642645620162492202416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11723.16594994916858538737148442451225290776145205479018642645620162492199011", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "5329.792984378660183073522438041363171467915809382338146321054499082110698522", 10, MPFR_RNDD);
mpfr_set_str(upper, "5329.792984378660183073522438041363171467915809382338146321054499082110700733", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-84.05000949610282747659846771722586982614763345277237425799035638245302961439", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.05000949610282747659846771722586982614763345277237425799035638245296181886", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "9178.050921309096699614564144639131473884897320596884962255820899579997287242", 10, MPFR_RNDD);
mpfr_set_str(upper, "9178.050921309096699614564144639131473884897320596884962255820899579997307941", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-3232.819364343544960461502784613332991265363030190625223952309703107915206861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3232.819364343544960461502784613332991265363030190625223952309703107915159661", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "122.4065343323414062092238557943876995434459851656073962642592398408891647067", 10, MPFR_RNDD);
mpfr_set_str(upper, "122.4065343323414062092238557943876995434459851656073962642592398408892812493", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-32.05373781677189629645558599380395970051090744126587387713752213876368221509", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32.05373781677189629645558599380395970051090744126587387713752213876368221385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "5594.430896819757256577484722561876261822236140010340263332678371429105520307", 10, MPFR_RNDD);
mpfr_set_str(upper, "5594.430896819757256577484722561876261822236140010340263332678371429105523303", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-578.0490733139062588810627708275909019359696508176702889816154900229991024218", 10, MPFR_RNDD);
mpfr_set_str(upper, "-578.0490733139062588810627708275909019359696508176702889816154900229990868197", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-32.05373781677189629645558599380395970051090744126587387713752213876368221509", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32.05373781677189629645558599380395970051090744126587387713752213876368221385", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.8380364522313034867007021793483188992076516044382911092597711877797192032020", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8380364522313034867007021793483188992076516044382911092597711877797191991938", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "5594.430896819757256577484722561876261822236140010340263332678371429105520307", 10, MPFR_RNDD);
mpfr_set_str(upper, "5594.430896819757256577484722561876261822236140010340263332678371429105523303", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "321.0329900175044585978630917450793642532234318841945921432980006852639625079", 10, MPFR_RNDD);
mpfr_set_str(upper, "321.0329900175044585978630917450793642532234318841945921432980006852639645235", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-55.49094641833222683049588248179654260759756949530936285872797402675153337751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.49094641833222683049588248179654260759756949530936285872797402675153317958", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-27.03270440822783278411736761327479431184432998270092752743420698211235236497", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.03270440822783278411736761327479431184432998270092752743420698211235236405", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "6.108828645537013455572619853840497777785247312250773346534617636385575183231", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.108828645537013455572619853840497777785247312250773346534617636385575259969", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.002027238262205684989598940840272829235772892296484606171897650792042833674095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002027238262205684989598940840272829235772892296484606171897650792042833672885", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-41.11044608374436126758106293581754574725385736049405416767840845484748577560", 10, MPFR_RNDD);
mpfr_set_str(upper, "-41.11044608374436126758106293581754574725385736049405416767840845484748577348", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-1143.109953609077293528535028518577643032607118444613381040048651611809353878", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1143.109953609077293528535028518577643032607118444613381040048651611809341615", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-7.431991451417842492225193434874373590956800196910456395526133322528928681320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.431991451417842492225193434874373590956800196910456395526133322528928680537", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-2113.263509515498620226747556834908377812223830719991988935748633658755540513", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2113.263509515498620226747556834908377812223830719991988935748633658755540244", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-13579.29749410795722035888988793885972228038463875759514086972728988158765384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13579.29749410795722035888988793885972228038463875759514086972728988158764696", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "157.2890783952085423963107156664486904083863773559171771592113619882447560831", 10, MPFR_RNDD);
mpfr_set_str(upper, "157.2890783952085423963107156664486904083863773559171771592113619882447561155", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-2113.263509515498620226747556834908377812223830719991988935748633658755540513", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2113.263509515498620226747556834908377812223830719991988935748633658755540244", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "153.4550225054979354968920677725014611675492786155236366865384749824851557346", 10, MPFR_RNDD);
mpfr_set_str(upper, "153.4550225054979354968920677725014611675492786155236366865384749824852193383", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-55.49094641833222683049588248179654260759756949530936285872797402675153337751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.49094641833222683049588248179654260759756949530936285872797402675153317958", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-6.292209676219209571421874147841988242007452365780732223282905120891250626274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.292209676219209571421874147841988242007452365780732223282905120891248406156", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "153.4550225054979354968920677725014611675492786155236366865384749824851557346", 10, MPFR_RNDD);
mpfr_set_str(upper, "153.4550225054979354968920677725014611675492786155236366865384749824852193383", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "11637.85847871045954670512097496999655697710006559955238560501682944185603233", 10, MPFR_RNDD);
mpfr_set_str(upper, "11637.85847871045954670512097496999655697710006559955238560501682944185605731", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-55.49094641833222683049588248179654260759756949530936285872797402675153337751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.49094641833222683049588248179654260759756949530936285872797402675153317958", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-1937.355185660696569463999627138359644210757635680889104953993878322061920351", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1937.355185660696569463999627138359644210757635680889104953993878322061816382", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.06341504469375867029672955082164886401440484874695437714713954775189745825335", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06341504469375867029672955082164886401440484874695437714713954775189745836541", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "3953.259043365529455113957319688303283637488151353294808651484620894816055643", 10, MPFR_RNDD);
mpfr_set_str(upper, "3953.259043365529455113957319688303283637488151353294808651484620894816080474", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-65.83787409032346231052842219996274783442910051349703139913382965259992093565", 10, MPFR_RNDD);
mpfr_set_str(upper, "-65.83787409032346231052842219996274783442910051349703139913382965259992093316", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-8014.004358433617568772900326889236689047818968807638191959002064663434005188", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8014.004358433617568772900326889236689047818968807638191959002064663433969149", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-26.94486172025349737069742183087617397161728748602149827801818477550308461372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26.94486172025349737069742183087617397161728748602149827801818477550308380408", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "5.369962742274868381278219493825316427640602794905256087147456603905895909676", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.369962742274868381278219493825316427640602794905256087147456603905895919420", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2166055377707618288303299182714165071029554466011865318362178589776892806255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2166055377707618288303299182714165071029554466011865318362178589776892804687", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "2504.256359705842576300439096047699454456518452665879088480756190048002280976", 10, MPFR_RNDD);
mpfr_set_str(upper, "2504.256359705842576300439096047699454456518452665879088480756190048002324911", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-2770.802672225776765122507958806536034888399036389992589924653401459881654176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2770.802672225776765122507958806536034888399036389992589924653401459881653662", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "5.369962742274868381278219493825316427640602794905256087147456603905895909676", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.369962742274868381278219493825316427640602794905256087147456603905895919420", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "74.51710276866996926097716965530804533890552106790285100045649758279146120537", 10, MPFR_RNDD);
mpfr_set_str(upper, "74.51710276866996926097716965530804533890552106790285100045649758279146667387", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "250.9637521795289860329164626510832336533766421319061109533754270125590497437", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.9637521795289860329164626510832336533766421319061109533754270125590497874", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-20.04505684784723932414200077949864390785803125334117351956383097506520246075", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.04505684784723932414200077949864390785803125334117351956383097506520246020", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-7.431991451417842492225193434874373590956800196910456395526133322528928681320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.431991451417842492225193434874373590956800196910456395526133322528928680537", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "5329.792984378660183073522438041363171467915809382338146321054499082110698522", 10, MPFR_RNDD);
mpfr_set_str(upper, "5329.792984378660183073522438041363171467915809382338146321054499082110700733", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "74.51710276866996926097716965530804533890552106790285100045649758279146120537", 10, MPFR_RNDD);
mpfr_set_str(upper, "74.51710276866996926097716965530804533890552106790285100045649758279146667387", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-1995.264683370444767473299614847616747176062922005042801800047422955729346994", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1995.264683370444767473299614847616747176062922005042801800047422955729346635", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "11637.85847871045954670512097496999655697710006559955238560501682944185603233", 10, MPFR_RNDD);
mpfr_set_str(upper, "11637.85847871045954670512097496999655697710006559955238560501682944185605731", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-131.2338431376423929256597952078158225816039092208766522165294428593943475179", 10, MPFR_RNDD);
mpfr_set_str(upper, "-131.2338431376423929256597952078158225816039092208766522165294428593943242684", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "321.0329900175044585978630917450793642532234318841945921432980006852639625079", 10, MPFR_RNDD);
mpfr_set_str(upper, "321.0329900175044585978630917450793642532234318841945921432980006852639645235", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "157.2890783952085423963107156664486904083863773559171771592113619882447560831", 10, MPFR_RNDD);
mpfr_set_str(upper, "157.2890783952085423963107156664486904083863773559171771592113619882447561155", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-3238.237146141738919374304189327574247570356549804023640549013801231194095238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3238.237146141738919374304189327574247570356549804023640549013801231193997292", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-11397.58083061949259360928088893397611804888108275063132969199832546070306666", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11397.58083061949259360928088893397611804888108275063132969199832546070305499", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-65.83787409032346231052842219996274783442910051349703139913382965259992093565", 10, MPFR_RNDD);
mpfr_set_str(upper, "-65.83787409032346231052842219996274783442910051349703139913382965259992093316", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-6.292209676219209571421874147841988242007452365780732223282905120891250626274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.292209676219209571421874147841988242007452365780732223282905120891248406156", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.06341504469375867029672955082164886401440484874695437714713954775189745825335", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06341504469375867029672955082164886401440484874695437714713954775189745836541", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-3232.819364343544960461502784613332991265363030190625223952309703107915206861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3232.819364343544960461502784613332991265363030190625223952309703107915159661", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "9178.050921309096699614564144639131473884897320596884962255820899579997287242", 10, MPFR_RNDD);
mpfr_set_str(upper, "9178.050921309096699614564144639131473884897320596884962255820899579997307941", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-84.05000949610282747659846771722586982614763345277237425799035638245302961439", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.05000949610282747659846771722586982614763345277237425799035638245296181886", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-1373.474569948276211613035416851914582328903280899429570498418657011509066045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1373.474569948276211613035416851914582328903280899429570498418657011509059428", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-27.03270440822783278411736761327479431184432998270092752743420698211235236497", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.03270440822783278411736761327479431184432998270092752743420698211235236405", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-1361.812956046418723503927307405279344122069513453846982365392577245286602519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1361.812956046418723503927307405279344122069513453846982365392577245286602075", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "11637.85847871045954670512097496999655697710006559955238560501682944185603233", 10, MPFR_RNDD);
mpfr_set_str(upper, "11637.85847871045954670512097496999655697710006559955238560501682944185605731", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-6.292209676219209571421874147841988242007452365780732223282905120891250626274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.292209676219209571421874147841988242007452365780732223282905120891248406156", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "6.108828645537013455572619853840497777785247312250773346534617636385575183231", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.108828645537013455572619853840497777785247312250773346534617636385575259969", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "1048.706135976216875309216047287871869472977456717301666376197213411962133598", 10, MPFR_RNDD);
mpfr_set_str(upper, "1048.706135976216875309216047287871869472977456717301666376197213411962134980", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-11309.56934787108725920334036207216957481471568788419314097756944264211390699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11309.56934787108725920334036207216957481471568788419314097756944264211389966", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-140.1209287337966161775299511729629837701820770945838398807376952003317093372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.1209287337966161775299511729629837701820770945838398807376952003315992382", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "10.08694869339229129582853778178232996386819905521226332405560790696315187835", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.08694869339229129582853778178232996386819905521226332405560790696315188379", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "30.94489560114041594299473832138022616719978191031864556729227929463544544918", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.94489560114041594299473832138022616719978191031864556729227929463544545858", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-224.9010300996920304458751912578698458979154562873618498992908628816166034595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-224.9010300996920304458751912578698458979154562873618498992908628816165608161", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "6.108828645537013455572619853840497777785247312250773346534617636385575183231", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.108828645537013455572619853840497777785247312250773346534617636385575259969", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "157.2890783952085423963107156664486904083863773559171771592113619882447560831", 10, MPFR_RNDD);
mpfr_set_str(upper, "157.2890783952085423963107156664486904083863773559171771592113619882447561155", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "2572.915371316415998093083656465027313736579052063410914721317367595150624638", 10, MPFR_RNDD);
mpfr_set_str(upper, "2572.915371316415998093083656465027313736579052063410914721317367595150758368", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-13579.29749410795722035888988793885972228038463875759514086972728988158765384", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13579.29749410795722035888988793885972228038463875759514086972728988158764696", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-140.1209287337966161775299511729629837701820770945838398807376952003317093372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.1209287337966161775299511729629837701820770945838398807376952003315992382", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-1143.109953609077293528535028518577643032607118444613381040048651611809353878", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1143.109953609077293528535028518577643032607118444613381040048651611809341615", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-27.03270440822783278411736761327479431184432998270092752743420698211235236497", 10, MPFR_RNDD);
mpfr_set_str(upper, "-27.03270440822783278411736761327479431184432998270092752743420698211235236405", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "466.0512567088849891521576533042528968478767663158610525208820229785982453494", 10, MPFR_RNDD);
mpfr_set_str(upper, "466.0512567088849891521576533042528968478767663158610525208820229785982453902", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "5927.456264730596739991156176791057997228252922955872442920890884590318817720", 10, MPFR_RNDD);
mpfr_set_str(upper, "5927.456264730596739991156176791057997228252922955872442920890884590318819649", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "59.79011432361404692190318819578070168791036620639432638067663092238404846027", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.79011432361404692190318819578070168791036620639432638067663092238405717778", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-3238.237146141738919374304189327574247570356549804023640549013801231194095238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3238.237146141738919374304189327574247570356549804023640549013801231193997292", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "288.1948434406759060600442244867667340855216826765180134274685541782899389744", 10, MPFR_RNDD);
mpfr_set_str(upper, "288.1948434406759060600442244867667340855216826765180134274685541782899389989", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-84.05000949610282747659846771722586982614763345277237425799035638245302961439", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.05000949610282747659846771722586982614763345277237425799035638245296181886", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "2075.317129089408216453866397860267858779899574085635840721324179115834492918", 10, MPFR_RNDD);
mpfr_set_str(upper, "2075.317129089408216453866397860267858779899574085635840721324179115834570824", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-2770.802672225776765122507958806536034888399036389992589924653401459881654176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2770.802672225776765122507958806536034888399036389992589924653401459881653662", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "6070.389061306466392390315579648859743292507498823258655655862096055505733297", 10, MPFR_RNDD);
mpfr_set_str(upper, "6070.389061306466392390315579648859743292507498823258655655862096055505735974", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "6070.389061306466392390315579648859743292507498823258655655862096055505733297", 10, MPFR_RNDD);
mpfr_set_str(upper, "6070.389061306466392390315579648859743292507498823258655655862096055505735974", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "122.4065343323414062092238557943876995434459851656073962642592398408891647067", 10, MPFR_RNDD);
mpfr_set_str(upper, "122.4065343323414062092238557943876995434459851656073962642592398408892812493", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-1995.264683370444767473299614847616747176062922005042801800047422955729346994", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1995.264683370444767473299614847616747176062922005042801800047422955729346635", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-3321.492327666246455797962704039338903450210297086091449541313453324060540578", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3321.492327666246455797962704039338903450210297086091449541313453324060487609", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-3232.819364343544960461502784613332991265363030190625223952309703107915206861", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3232.819364343544960461502784613332991265363030190625223952309703107915159661", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-1.039874661432651601245158119125950500587721334849507432258892020321679650415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.039874661432651601245158119125950500587721334849507432258892020321679650161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "1485.100518747396845857688920762303977735144461788603012631782134675037750246", 10, MPFR_RNDD);
mpfr_set_str(upper, "1485.100518747396845857688920762303977735144461788603012631782134675037794469", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "454.7222055678202832481468869694583940891123642082413992371097525682848489473", 10, MPFR_RNDD);
mpfr_set_str(upper, "454.7222055678202832481468869694583940891123642082413992371097525682849786572", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "250.9637521795289860329164626510832336533766421319061109533754270125590497437", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.9637521795289860329164626510832336533766421319061109533754270125590497874", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "15118.36194538563538563150045437989823812233077670690580273833252733082699602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15118.36194538563538563150045437989823812233077670690580273833252733082701476", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "2075.317129089408216453866397860267858779899574085635840721324179115834492918", 10, MPFR_RNDD);
mpfr_set_str(upper, "2075.317129089408216453866397860267858779899574085635840721324179115834570824", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-15.60654489780676881294087869694575273777777303637533041433795791395340171079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.60654489780676881294087869694575273777777303637533041433795791395340171007", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-8014.004358433617568772900326889236689047818968807638191959002064663434005188", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8014.004358433617568772900326889236689047818968807638191959002064663433969149", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-1.691923395837738008331474267044765253698938519020148669262453541223170931134", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.691923395837738008331474267044765253698938519020148669262453541223170930793", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "351.9493005678533227029606952402567012271313025351118464400033319941715026846", 10, MPFR_RNDD);
mpfr_set_str(upper, "351.9493005678533227029606952402567012271313025351118464400033319941715027181", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "59.79011432361404692190318819578070168791036620639432638067663092238404846027", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.79011432361404692190318819578070168791036620639432638067663092238405717778", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "1201.263405071044520992082441642089355010961603046887025753569052783868835516", 10, MPFR_RNDD);
mpfr_set_str(upper, "1201.263405071044520992082441642089355010961603046887025753569052783868861644", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.8380364522313034867007021793483188992076516044382911092597711877797192032020", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8380364522313034867007021793483188992076516044382911092597711877797191991938", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-1937.355185660696569463999627138359644210757635680889104953993878322061920351", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1937.355185660696569463999627138359644210757635680889104953993878322061816382", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "2572.915371316415998093083656465027313736579052063410914721317367595150624638", 10, MPFR_RNDD);
mpfr_set_str(upper, "2572.915371316415998093083656465027313736579052063410914721317367595150758368", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.06341504469375867029672955082164886401440484874695437714713954775189745825335", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06341504469375867029672955082164886401440484874695437714713954775189745836541", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "167.5228276424891499728437751006780924911827556351537111399412867666313550100", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.5228276424891499728437751006780924911827556351537111399412867666313560534", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "421.8229427751757463513552587044435967317351830081494709788359834521501650649", 10, MPFR_RNDD);
mpfr_set_str(upper, "421.8229427751757463513552587044435967317351830081494709788359834521503502081", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-1.559917372385092257106190468987939934481566252483352319839318720644647347443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.559917372385092257106190468987939934481566252483352319839318720644647347212", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "2504.256359705842576300439096047699454456518452665879088480756190048002280976", 10, MPFR_RNDD);
mpfr_set_str(upper, "2504.256359705842576300439096047699454456518452665879088480756190048002324911", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "4748.076654260899437891989607393903453648840355519454348205056540186390105629", 10, MPFR_RNDD);
mpfr_set_str(upper, "4748.076654260899437891989607393903453648840355519454348205056540186390107443", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-131.2338431376423929256597952078158225816039092208766522165294428593943475179", 10, MPFR_RNDD);
mpfr_set_str(upper, "-131.2338431376423929256597952078158225816039092208766522165294428593943242684", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "3953.259043365529455113957319688303283637488151353294808651484620894816055643", 10, MPFR_RNDD);
mpfr_set_str(upper, "3953.259043365529455113957319688303283637488151353294808651484620894816080474", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-32.05373781677189629645558599380395970051090744126587387713752213876368221509", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32.05373781677189629645558599380395970051090744126587387713752213876368221385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "30.24851426010942097116947384837527297866490538956721739985330759588296079625", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.24851426010942097116947384837527297866490538956721739985330759588298040896", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "1485.100518747396845857688920762303977735144461788603012631782134675037750246", 10, MPFR_RNDD);
mpfr_set_str(upper, "1485.100518747396845857688920762303977735144461788603012631782134675037794469", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08639094676310010143807806347414494287020955040928909949247236184621745275300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08639094676310010143807806347414494287020955040928909949247236184621745267882", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-1979.564946175021048799760050246653510885991145861586434400252404709034996246", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1979.564946175021048799760050246653510885991145861586434400252404709034995893", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "312.7287726921645204583751711140265896515583855767505087047867848518363714293", 10, MPFR_RNDD);
mpfr_set_str(upper, "312.7287726921645204583751711140265896515583855767505087047867848518363714624", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-140.1209287337966161775299511729629837701820770945838398807376952003317093372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.1209287337966161775299511729629837701820770945838398807376952003315992382", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-16.39923918508695727527235300821522618666155588893884745755549333665617096531", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.39923918508695727527235300821522618666155588893884745755549333665617096421", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-11397.58083061949259360928088893397611804888108275063132969199832546070306666", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11397.58083061949259360928088893397611804888108275063132969199832546070305499", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "351.9493005678533227029606952402567012271313025351118464400033319941715026846", 10, MPFR_RNDD);
mpfr_set_str(upper, "351.9493005678533227029606952402567012271313025351118464400033319941715027181", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-1361.812956046418723503927307405279344122069513453846982365392577245286602519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1361.812956046418723503927307405279344122069513453846982365392577245286602075", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1667.069874505380353128124617254591762274078735613752565569441318379875457366", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1667.069874505380353128124617254591762274078735613752565569441318379875397465", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205976", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4431960205485954666200042332153634588371999753856501571550878483257561205107", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "126.5953742936335916690158523412632457638084630274685350280741603275360203490", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.5953742936335916690158523412632457638084630274685350280741603275360203662", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-41.11044608374436126758106293581754574725385736049405416767840845484748577560", 10, MPFR_RNDD);
mpfr_set_str(upper, "-41.11044608374436126758106293581754574725385736049405416767840845484748577348", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-2388.973370074941022023167546259528462927455702424603782632285159216360563035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2388.973370074941022023167546259528462927455702424603782632285159216360555628", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "8737.952641905233854968201806834024879461532672890564391415999978471230573492", 10, MPFR_RNDD);
mpfr_set_str(upper, "8737.952641905233854968201806834024879461532672890564391415999978471230607374", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "806.5598916563807984125273078045703281330739494136718317667417706459459418961", 10, MPFR_RNDD);
mpfr_set_str(upper, "806.5598916563807984125273078045703281330739494136718317667417706459459433920", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-2770.802672225776765122507958806536034888399036389992589924653401459881654176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2770.802672225776765122507958806536034888399036389992589924653401459881653662", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-1083.880848745063781094722139007886476903957453538940864017755865321012013623", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1083.880848745063781094722139007886476903957453538940864017755865321012013372", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-3.006892921464145181792599324252079143994495959151843433158984304298112889613", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.006892921464145181792599324252079143994495959151843433158984304298112792458", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "174.2613696610600634101922757214182025577540837382379429913202322863727621355", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.2613696610600634101922757214182025577540837382379429913202322863727986150", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "5066.989650626510110123467661804445341359833190178032024100416706403691658728", 10, MPFR_RNDD);
mpfr_set_str(upper, "5066.989650626510110123467661804445341359833190178032024100416706403691718096", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "1048.706135976216875309216047287871869472977456717301666376197213411962133598", 10, MPFR_RNDD);
mpfr_set_str(upper, "1048.706135976216875309216047287871869472977456717301666376197213411962134980", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-1.372192809586828205467232722500674387936034910547613772403087215078108886159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.372192809586828205467232722500674387936034910547613772403087215078108885785", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-7.431991451417842492225193434874373590956800196910456395526133322528928681320", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.431991451417842492225193434874373590956800196910456395526133322528928680537", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "2762.476909390200009197391554626164490096698347807755480860359102764343117088", 10, MPFR_RNDD);
mpfr_set_str(upper, "2762.476909390200009197391554626164490096698347807755480860359102764343140960", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2166055377707618288303299182714165071029554466011865318362178589776892806255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2166055377707618288303299182714165071029554466011865318362178589776892804687", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-65.83787409032346231052842219996274783442910051349703139913382965259992093565", 10, MPFR_RNDD);
mpfr_set_str(upper, "-65.83787409032346231052842219996274783442910051349703139913382965259992093316", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "74.51710276866996926097716965530804533890552106790285100045649758279146120537", 10, MPFR_RNDD);
mpfr_set_str(upper, "74.51710276866996926097716965530804533890552106790285100045649758279146667387", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "342.1244776587747783977749417168672413699049161643805715871746735754501616657", 10, MPFR_RNDD);
mpfr_set_str(upper, "342.1244776587747783977749417168672413699049161643805715871746735754501616864", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-5.942028483945423798319660635427226945643876467048717249188452267668531460577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.942028483945423798319660635427226945643876467048717249188452267668531460187", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "19.65361453239501202169074262833223473541437350056272797830358757145675931478", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.65361453239501202169074262833223473541437350056272797830358757145676050436", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "6070.389061306466392390315579648859743292507498823258655655862096055505733297", 10, MPFR_RNDD);
mpfr_set_str(upper, "6070.389061306466392390315579648859743292507498823258655655862096055505735974", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-320.3766937694378017481464062027940493247141099076100906248954990087682040592", 10, MPFR_RNDD);
mpfr_set_str(upper, "-320.3766937694378017481464062027940493247141099076100906248954990087682037760", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-11723.16594994916858538737148442451225290776145205479018642645620162492202416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11723.16594994916858538737148442451225290776145205479018642645620162492199011", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "390.9268882483965533557165566319838040746961201370671885989556796026349988594", 10, MPFR_RNDD);
mpfr_set_str(upper, "390.9268882483965533557165566319838040746961201370671885989556796026350558570", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-91.07769835633738999711036749250318275470729946126876572495595690024198907618", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.07769835633738999711036749250318275470729946126876572495595690024198896750", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "6759.202198521655395740191604579011716239066824574857105076094499872083026805", 10, MPFR_RNDD);
mpfr_set_str(upper, "6759.202198521655395740191604579011716239066824574857105076094499872083028355", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "265.7919418521065958215119187438401853776642047963311717072125811785318632801", 10, MPFR_RNDD);
mpfr_set_str(upper, "265.7919418521065958215119187438401853776642047963311717072125811785318633040", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-20.49827876098145123904769947127855093758064769333277200304747645870861684338", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.49827876098145123904769947127855093758064769333277200304747645870861684234", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "32.11909075853137551643422474500280415303040745677606769863552849479719672851", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.11909075853137551643422474500280415303040745677606769863552849479719674719", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-1705.063997368836259883064257269031280850321883292198390751029005454083559812", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1705.063997368836259883064257269031280850321883292198390751029005454083559465", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-26.94486172025349737069742183087617397161728748602149827801818477550308461372", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26.94486172025349737069742183087617397161728748602149827801818477550308380408", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-567.5604434114041785911845676639393328021588999342645312645841030558301653435", 10, MPFR_RNDD);
mpfr_set_str(upper, "-567.5604434114041785911845676639393328021588999342645312645841030558301589293", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-809.3003403416403768218741341177731558861464866500344223152474787355217517838", 10, MPFR_RNDD);
mpfr_set_str(upper, "-809.3003403416403768218741341177731558861464866500344223152474787355216640244", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "445.3580725802191238752108138046390912432352106043475927938362267967099815120", 10, MPFR_RNDD);
mpfr_set_str(upper, "445.3580725802191238752108138046390912432352106043475927938362267967099826069", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-5248.437269697836146982813809321564429594523087344848258917757753826314677819", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5248.437269697836146982813809321564429594523087344848258917757753826314666120", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "1730.625275816780645632301139440236850844821958513712277561297175565912654080", 10, MPFR_RNDD);
mpfr_set_str(upper, "1730.625275816780645632301139440236850844821958513712277561297175565912656447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-9446.276372242714172827143395013014051237233771909084231780771971785027654431", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9446.276372242714172827143395013014051237233771909084231780771971785027646983", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "59.79011432361404692190318819578070168791036620639432638067663092238404846027", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.79011432361404692190318819578070168791036620639432638067663092238405717778", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "30.94489560114041594299473832138022616719978191031864556729227929463544544918", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.94489560114041594299473832138022616719978191031864556729227929463544545858", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-131.2338431376423929256597952078158225816039092208766522165294428593943475179", 10, MPFR_RNDD);
mpfr_set_str(upper, "-131.2338431376423929256597952078158225816039092208766522165294428593943242684", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-22.79312594482225094966641287747873182684928183280541780010127969448863696645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.79312594482225094966641287747873182684928183280541780010127969448863696505", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.2429202888628285522451981819709015589162568899725845145430129050229073731656", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2429202888628285522451981819709015589162568899725845145430129050229073775895", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-237.7378081418906397937484076386742640480860855835929495031944119465344634256", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.7378081418906397937484076386742640480860855835929495031944119465344632581", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "20.15171648939390703395931947743992552560665435652931408355690071936366186175", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15171648939390703395931947743992552560665435652931408355690071936366187335", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.008020271989062612430176223344143617094515057423435040175668929956555610174023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.008020271989062612430176223344143617094515057423435040175668929956555610090614", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "29.15359931914990833681435086024055780657781401558165428291155688835100239423", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.15359931914990833681435086024055780657781401558165428291155688835100240701", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-7950.044866934037171948509532380318789916961828659861930479108564116594349332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7950.044866934037171948509532380318789916961828659861930479108564116594292225", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "2.505506269960860381136139043529320875125095735732698735105994283034854832620", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.505506269960860381136139043529320875125095735732698735105994283034854837388", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-28.55616240662687264228446375404704458524343707320003457260259743846775064464", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.55616240662687264228446375404704458524343707320003457260259743846775054765", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "1485.100518747396845857688920762303977735144461788603012631782134675037750246", 10, MPFR_RNDD);
mpfr_set_str(upper, "1485.100518747396845857688920762303977735144461788603012631782134675037794469", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "1048.706135976216875309216047287871869472977456717301666376197213411962133598", 10, MPFR_RNDD);
mpfr_set_str(upper, "1048.706135976216875309216047287871869472977456717301666376197213411962134980", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-1880.864520716536798703863973529003739290133896178039451001194194770765845113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1880.864520716536798703863973529003739290133896178039451001194194770765844863", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-533.2479495479063149029361837554116215604507206037976918546606190487099690413", 10, MPFR_RNDD);
mpfr_set_str(upper, "-533.2479495479063149029361837554116215604507206037976918546606190487097635986", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-165.9653414312340365896982096991620047081692905616673645052312278990767491769", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.9653414312340365896982096991620047081692905616673645052312278990767489905", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "1486.793469322526314082395230796986462450664172921677054726561972346640734372", 10, MPFR_RNDD);
mpfr_set_str(upper, "1486.793469322526314082395230796986462450664172921677054726561972346640828170", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-289.4957516825738347336711845637708627786447112246922149823466113482078657936", 10, MPFR_RNDD);
mpfr_set_str(upper, "-289.4957516825738347336711845637708627786447112246922149823466113482077647391", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "847.5519232269772497791919115776449744408073062818311668798169564508064752658", 10, MPFR_RNDD);
mpfr_set_str(upper, "847.5519232269772497791919115776449744408073062818311668798169564508064753401", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "-14.67555992045185938375114288067690200027208051114666743769243052704203002480", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.67555992045185938375114288067690200027208051114666743769243052704203002347", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-74.37691878266553660884116606505956774842064623492395806825899988039060440706", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.37691878266553660884116606505956774842064623492395806825899988039059623964", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/rhombicuboc.h <==
/*
  rhombicuboc.h
*/

#ifndef __RHOMBICUBOC_H__
#define __RHOMBICUBOC_H__

#include <eval.h>
#include <mpfi_w.h>


class RhombicubocMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __RhombicubocMPFIFunction *func;

public:
  // Constructor.
  RhombicubocMPFIFunction();

  // Copy constructor.
  RhombicubocMPFIFunction(const RhombicubocMPFIFunction&) = delete;
  
  // Destructor.
  ~RhombicubocMPFIFunction();

  // Assignment.
  RhombicubocMPFIFunction& operator=(const RhombicubocMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class RhombicubocDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class RhombicubocGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __RhombicubocGradient *grad;

public:
  // Constructor.
  RhombicubocGradient();

  // Copy constructor.
  RhombicubocGradient(const RhombicubocGradient&) = delete;

  // Destructor.
  ~RhombicubocGradient();

  // Assignment.
  RhombicubocGradient& operator=(const RhombicubocGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif


==> anc/rhombicuboc_double.func.cpp <==
double __RhombicubocDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 2.151974427039626327418994415690636271425112244236755345174436134654434834008073;
static const double c_0_0_1 = -51.83200383437954999107753340188632457355539410463395401923799017516944444526933;
static const double c_0_0_2 = 19.474769615053637654440355903646499814638360218891987542915347318641521200399;
static const double c_0_0_3 = -297.3784722045993144893540678875172249310402829135114743474736825585829730626059;
static const double c_0_0_4 = 0.4069605719996575085140260208487267138206140429024289761795001565523595723539395;
static const double c_0_1_0 = 0.3534570983023975102178797504849221347097222863700542095149921346909440503825432;
static const double c_0_1_1 = 85.74062612517665638977675985518062265150741495414697526644818116169346501651942;
static const double c_0_1_2 = -90.47956569507923139797830124633271769328963289053591994450813349482501314193221;
static const double c_0_1_3 = -7.497870262174202898346589767273654765304441013857227589008175184712932952905401;
static const double c_0_2_0 = -68.42611355564030018053237642953939625415915948705020433668633646303908869713845;
static const double c_0_2_1 = -239.286203699995549264107685045981189183940932505964242864379749853999406629333;
static const double c_0_2_2 = 80.62819838938005362518226932858219219376460178800493675456790552914864504040134;
static const double c_0_2_3 = -0.7749527818160543147751921605190048612513788796839898238517012001707686638210539;
static const double c_0_3_0 = 45.19174612703609875024971023372759937413212037155832501840059357976461164897532;
static const double c_0_3_1 = -62.86041388258852158899682127147236209106353874449320727824065660377608523251381;
static const double c_0_3_2 = -0.4677477449893770304470618120535251987807801085663145828049167587488337626909681;
static const double c_0_4_0 = 39.45896880890239315030680509924579368926984603068048215351106572041905472063558;
static const double c_0_4_1 = 0.618122689056399895563799957679945305988084895358128306883682295160993769163013;
static const double c_0_5_0 = -0.5733254472697257319103673323636463945685225064053023566887966265740584794828191;
static const double c_0_5_1 = 0.09689625680494216760559251308416913681178150201625544451140903280179162720840654;
static const double c_0_6_0 = -0.04032445927457169149995404973477440565675700201869412943918760946465389902438475;
static const double c_1_0_0 = -6.292209676219209571421874147841988242007452365780732223282905120891249503061045;
static const double c_1_0_1 = 246.0502246707163602450014479021429245568079326562189404179326607550132308904823;
static const double c_1_0_2 = 636.7552679783366530905844877128477920126767454404613949855740005771249432490408;
static const double c_1_0_3 = 268.966194994546999528024735287741952768854354617495536101076069788870556063624;
static const double c_1_0_4 = -0.1345247769422592207409526144431842499230817537579889079000358398345910277128319;
static const double c_1_1_0 = 64.12350655726109899465619415592560507006936912147329459151688212988296534719507;
static const double c_1_1_1 = 244.7812984782728001518488623427949477686500958285969318225656013719873214206072;
static const double c_1_1_2 = 1495.973542717825232293501933362001250815514474514616217321080293213128527958939;
static const double c_1_1_3 = 0.9677570580367706533307216543837167835957396753416666456089333108200350992207499;
static const double c_1_2_0 = -106.1512230294911128348439744618592364911873000091105994384107961403027930294269;
static const double c_1_2_1 = 355.903554025928287631251066037613013305075197411406519384261206174691632982196;
static const double c_1_2_2 = -14.6216363997498811402383017556107424287911575023969611280281472131483125838402;
static const double c_1_3_0 = 215.0698756249280513464523036489351803321576839867161470751966816447132289931406;
static const double c_1_3_1 = -169.5440233536695149468452022478344841110562661496834929418744087535563871355092;
static const double c_1_3_2 = 2.881352670759427936435299497489508205452577883775173732380202287797788801469238;
static const double c_1_4_0 = 42.52704574321053237009693390433666992052334417127959182459221195080301920538964;
static const double c_1_4_1 = 1.569317158607057688729961821536676533153182926465047743517404664272743683809031;
static const double c_1_5_0 = -0.5152848428933392247006986968070412088234727281596977321806576191681777986679525;
static const double c_1_6_0 = -0.1343568535604109709876556286322087668164257758970551778139161390104005996062432;
static const double c_2_0_0 = 29.89505716180702346095159409789035084395518310319716319033831546119202638061981;
static const double c_2_0_1 = -247.7776924913408503247650701925861658944821907041275645572904404296824163488241;
static const double c_2_0_2 = -955.0826233333468391633299514928257437180424942810097293591657963786795969937741;
static const double c_2_0_3 = -90.25544540768423012494411109901435629543380141196598872969563348579204561666878;
static const double c_2_1_0 = -214.7711440140212692120631508900893922845577917831339090435627148088056817063272;
static const double c_2_1_1 = -2284.261795592802442911815205015020805382898794767484257333002150092462943990079;
static const double c_2_1_2 = -1378.389628266319745465934134615166791751972380077627778512526107950328490793612;
static const double c_2_1_3 = 1.067931744061909719581780734465222521405658995182493417380572600673222827861518;
static const double c_2_2_0 = -251.4161925395619941637625235156485378503910782428793695130936359191166298515721;
static const double c_2_2_1 = -2274.959720220736592331213036920683542137523711013240832221896138746586960231843;
static const double c_2_2_2 = -1.643431223665958536299868112647829353614244681782319596922065041676137998310307;
static const double c_2_3_0 = -279.7999299301791068707973360323593508610593002583637939103753993905523052903769;
static const double c_2_3_1 = 64.97802845355600805227023734755968454721640162826089598261162973758244378791097;
static const double c_2_4_0 = 98.96271174937351771750588671831086846963035239041130267731383908044038655629315;
static const double c_2_4_1 = -3.843463492187394164285988330837189798729453311364676067863572522872397043473557;
static const double c_2_5_0 = -1.15432270901601236061130995083049514494970538359481913326013161842104805237504;
static const double c_3_0_0 = -96.34151221898437648017712847126515032266160846961171483026924833716651576112273;
static const double c_3_0_1 = -250.9856293986549966079661265495480943616564179646978554388668662277270322705011;
static const double c_3_0_2 = 164.7600786102193626420142456431704090846030435687507914431665235125264905176461;
static const double c_3_0_3 = 13.98287029149907762134447596959000097500181368915067184221935139523798289811563;
static const double c_3_1_0 = 285.9390724225134771900368685199445165500995162544843537721228715444213478888538;
static const double c_3_1_1 = 3093.892734848913633388823095331666167299282512896108273473247515142461554852866;
static const double c_3_1_2 = 462.2998272352243284801027517365626305235861750942323167025166555573290326776939;
static const double c_3_2_0 = 1791.412298358268067826230082569453150654288715828255622091610562904431969546565;
static const double c_3_2_1 = 2216.92122687447059840924208046257543813350688250183681421406246856019160623644;
static const double c_3_2_2 = -3.430474359914054407860375482439470192713415140627299742249887370337328731465622;
static const double c_3_3_0 = 1071.850966818036530254600746877240275788329940596719930363914315142206944571753;
static const double c_3_3_1 = -4.168787225378799745845283548838685115325572256979726234806996462533963645414323;
static const double c_3_4_0 = -45.15400454068198787082313688450992513748041975129311830469686595712966124395797;
static const double c_3_5_0 = 1.891459126565754723133279257348498342051377834080557047081670160909699002373232;
static const double c_4_0_0 = 159.553567231286615356817935211873563525355003779572569226575630357720761300998;
static const double c_4_0_1 = 1072.291280865490976373419802398862871103225659093204756911737014412547221993151;
static const double c_4_0_2 = 202.1323891951241617441714693357273615138120221407806633742133199337366963197594;
static const double c_4_0_3 = -1.090239721975911433724886960607055232602435527564062025345416405575062728848413;
static const double c_4_1_0 = 322.811631884061206960780456551792135392110346432458429514323178276017538318587;
static const double c_4_1_1 = -609.3511109765133143736335483043958356637059192136741378283570484003611722513847;
static const double c_4_1_2 = -67.06506802228771015445032829839492383986584370385172909838856342367929236035844;
static const double c_4_2_0 = -2426.344408421243404503191212139308060855662669097315431216371148183090502939825;
static const double c_4_2_1 = -767.6611895631545711741594133422414011798725917316040511821566962377897115553777;
static const double c_4_3_0 = -1135.084532456089201216399583441149547892862622145527807904550300845409387451474;
static const double c_4_3_1 = 4.857576163310257520239701499559625822072250080360470385229118659419227227858191;
static const double c_4_4_0 = 4.842078648412436113067139641754423352195576404510795704725983690543146293949626;
static const double c_5_0_0 = -157.8717117606547865977345348936427205861195175899770049236075113364612561449902;
static const double c_5_0_1 = -1184.136910133972038232824557796106622918998345505393526921510917284736122116997;
static const double c_5_0_2 = -98.6430813278445017537197502632756839430165693269456436529772022763008593639564;
static const double c_5_1_0 = -1513.151322033037641692759023569533297043170284548987687641983938706820272636866;
static const double c_5_1_1 = -639.0639801044841537570835095383242685916015591467450304772502122076952252518098;
static const double c_5_1_2 = 5.039991194985045614922579762281807004651482878930676884059285311132567698375564;
static const double c_5_2_0 = 603.7285681983293423015858423501863079539941624710199587669644517741771737824105;
static const double c_5_2_1 = 109.0331175999897256192534688806494639135628763574728839075834771688481690461286;
static const double c_5_3_0 = 410.3418588043782621674202721655834484924494957887565537258349130359745517999563;
static const double c_5_4_0 = -2.599325299992391719046506658391372532849166814798571737803026293610606258744844;
static const double c_6_0_0 = 23.5973983392911827513013328057369110300658519715951877402942565829178561599432;
static const double c_6_0_1 = 459.1341178755855565330060776142517697437042283067573011941595551087343729263436;
static const double c_6_0_2 = 16.18890434110269669405356564167685004471723958855429696205658899794120335421919;
static const double c_6_1_0 = 1768.167679409846812606063179436391151103982956732562404765753395419009592413665;
static const double c_6_1_1 = 325.2359297452624109761144058274587233163809176224213224247380291962686619089895;
static const double c_6_2_0 = 456.1425690445616418740183911353682215100641232670711666876608945777096364465115;
static const double c_6_2_1 = -8.00485615096992898497638132444089671725615664128488424807751959898146248281283;
static const double c_6_3_0 = -58.39917920727952043133796162148390759734376679331021800708044834937983614526631;
static const double c_7_0_0 = 189.9367553611694923063354420926204749260572982529216145587181362550709241250664;
static const double c_7_0_1 = -14.81305815115977436748978348666276021085526868159981721385695334253194825478074;
static const double c_7_0_2 = -1.084707466920478193253133713620826666644429727949452687774903664818080017682917;
static const double c_7_1_0 = -737.2454360825491051647305617559118788444973811702567098828094715363779259007941;
static const double c_7_1_1 = -52.83969466800939436296470022953832482597510828181216466619441788015907976866271;
static const double c_7_2_0 = -252.8041816269012468695806671094845643657685034746694153415549323065931981560962;
static const double c_7_3_0 = 4.339241977867369583073349787216149067999392454529822279216054378081547720238628;
static const double c_8_0_0 = -247.0623968111005373473456175426755840116525499702364274243852901419068306560372;
static const double c_8_0_1 = -29.51120654979106475815368650103928783918843734627228791306159041916545047985821;
static const double c_8_1_0 = 37.97740005584693835930703838410462113955163165961859235894882485592938431054256;
static const double c_8_1_1 = 3.398187894219033300848719202663228684767555204090484005408171479835288892968603;
static const double c_8_2_0 = 41.49761599046335398931653413840719987965326868476143856568868347507582853462588;
static const double c_9_0_0 = 116.87597168352679418242483455791798638954435194001107236688146236860550352332;
static const double c_9_0_1 = 6.193344914471075033806073895265519220812433673869602723201633452793442726568441;
static const double c_9_1_0 = 44.08572911100433994851898675670266984384621220248519014881082594413027112930368;
static const double c_9_2_0 = -2.642618371931290978731063825436601987476319043061044981436227966425815124193814;
static const double c_10_0_0 = -18.15331387877478231621667013706865899848210234537900941456192496354583838773835;
static const double c_10_0_1 = -0.4075025185923110763312726693299007068993050002517060226239796917379057854562511;
static const double c_10_1_0 = -9.541954596897873722200144496126397984009404989550044818154562188777970852210569;
static const double c_11_0_0 = -1.733631969838027192024800551638763764995544548788306827295606254425324522013643;
static const double c_11_1_0 = 0.6226112555359093366265353056715678635756877275569480919166496033735701828368891;
static const double c_12_0_0 = 0.7019583269111257845373740063579349130228430071841515734168725685078027336062616;
static const double c_13_0_0 = -0.0502537275693701227430271319223377648619698365786344706148444714423283510496739;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/rhombicuboc_mpfi.func.cpp <==
class __RhombicubocMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__RhombicubocMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "45.19174612703609875024971023372759937413212037155832501840059357976459260520", 10, MPFR_RNDD);
mpfr_set_str(upper, "45.19174612703609875024971023372759937413212037155832501840059357976462991323", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "16.18890434110269669405356564167685004471723958855429696205658899794120335246", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.18890434110269669405356564167685004471723958855429696205658899794120335584", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.6226112555359093366265353056715678635756877275569480919166496033735701828224", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6226112555359093366265353056715678635756877275569480919166496033735701828500", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.151974427039626327418994415690636271425112244236755345174436134654434784720", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151974427039626327418994415690636271425112244236755345174436134654434884584", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "1071.850966818036530254600746877240275788329940596719930363914315142206941508", 10, MPFR_RNDD);
mpfr_set_str(upper, "1071.850966818036530254600746877240275788329940596719930363914315142206947627", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "-2426.344408421243404503191212139308060855662669097315431216371148183090520306", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2426.344408421243404503191212139308060855662669097315431216371148183090485763", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-14.62163639974988114023830175561074242879115750239696112802814721314831265304", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.62163639974988114023830175561074242879115750239696112802814721314831251074", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-247.7776924913408503247650701925861658944821907041275645572904404296824997605", 10, MPFR_RNDD);
mpfr_set_str(upper, "-247.7776924913408503247650701925861658944821907041275645572904404296823369577", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "-252.8041816269012468695806671094845643657685034746694153415549323065931981989", 10, MPFR_RNDD);
mpfr_set_str(upper, "-252.8041816269012468695806671094845643657685034746694153415549323065931981129", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "37.97740005584693835930703838410462113955163165961859235894882485592938419259", 10, MPFR_RNDD);
mpfr_set_str(upper, "37.97740005584693835930703838410462113955163165961859235894882485592938443061", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "159.5535672312866153568179352118735635253550037795725692265756303577207490764", 10, MPFR_RNDD);
mpfr_set_str(upper, "159.5535672312866153568179352118735635253550037795725692265756303577207734761", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "636.7552679783366530905844877128477920126767454404613949855740005771249169314", 10, MPFR_RNDD);
mpfr_set_str(upper, "636.7552679783366530905844877128477920126767454404613949855740005771249707939", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "-1.090239721975911433724886960607055232602435527564062025345416405575062728957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.090239721975911433724886960607055232602435527564062025345416405575062728738", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "-169.5440233536695149468452022478344841110562661496834929418744087535563875307", 10, MPFR_RNDD);
mpfr_set_str(upper, "-169.5440233536695149468452022478344841110562661496834929418744087535563867352", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "-247.0623968111005373473456175426755840116525499702364274243852901419068313116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-247.0623968111005373473456175426755840116525499702364274243852901419068299918", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "1.569317158607057688729961821536676533153182926465047743517404664272743680599", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.569317158607057688729961821536676533153182926465047743517404664272743686995", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "1.067931744061909719581780734465222521405658995182493417380572600673222827662", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.067931744061909719581780734465222521405658995182493417380572600673222828070", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "-58.39917920727952043133796162148390759734376679331021800708044834937983615098", 10, MPFR_RNDD);
mpfr_set_str(upper, "-58.39917920727952043133796162148390759734376679331021800708044834937983613925", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "462.2998272352243284801027517365626305235861750942323167025166555573290325415", 10, MPFR_RNDD);
mpfr_set_str(upper, "462.2998272352243284801027517365626305235861750942323167025166555573290328028", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "64.12350655726109899465619415592560507006936912147329459151688212988294588925", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.12350655726109899465619415592560507006936912147329459151688212988298413943", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-90.25544540768423012494411109901435629543380141196598872969563348579204564716", 10, MPFR_RNDD);
mpfr_set_str(upper, "-90.25544540768423012494411109901435629543380141196598872969563348579204558469", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.7019583269111257845373740063579349130228430071841515734168725685078027335674", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7019583269111257845373740063579349130228430071841515734168725685078027336410", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "-14.81305815115977436748978348666276021085526868159981721385695334253194836848", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.81305815115977436748978348666276021085526868159981721385695334253194813918", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "325.2359297452624109761144058274587233163809176224213224247380291962686618439", 10, MPFR_RNDD);
mpfr_set_str(upper, "325.2359297452624109761144058274587233163809176224213224247380291962686619709", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.5152848428933392247006986968070412088234727281596977321806576191681778126697", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5152848428933392247006986968070412088234727281596977321806576191681777852329", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "-239.2862036999955492641076850459811891839409325059642428643797498539994345880", 10, MPFR_RNDD);
mpfr_set_str(upper, "-239.2862036999955492641076850459811891839409325059642428643797498539993784509", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "-2.599325299992391719046506658391372532849166814798571737803026293610606258934", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.599325299992391719046506658391372532849166814798571737803026293610606258543", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-52.83969466800939436296470022953832482597510828181216466619441788015907977235", 10, MPFR_RNDD);
mpfr_set_str(upper, "-52.83969466800939436296470022953832482597510828181216466619441788015907976458", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "-7.497870262174202898346589767273654765304441013857227589008175184712932983537", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.497870262174202898346589767273654765304441013857227589008175184712932920036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "98.96271174937351771750588671831086846963035239041130267731383908044038621524", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.96271174937351771750588671831086846963035239041130267731383908044038689753", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-2274.959720220736592331213036920683542137523711013240832221896138746586967475", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2274.959720220736592331213036920683542137523711013240832221896138746586953315", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-6.292209676219209571421874147841988242007452365780732223282905120891250626274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.292209676219209571421874147841988242007452365780732223282905120891248406156", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "80.62819838938005362518226932858219219376460178800493675456790552914864457558", 10, MPFR_RNDD);
mpfr_set_str(upper, "80.62819838938005362518226932858219219376460178800493675456790552914864548774", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-737.2454360825491051647305617559118788444973811702567098828094715363779268493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-737.2454360825491051647305617559118788444973811702567098828094715363779249450", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "-68.42611355564030018053237642953939625415915948705020433668633646303911568839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.42611355564030018053237642953939625415915948705020433668633646303906182293", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "355.9035540259282876312510660376130133050751974114065193842612061746916240223", 10, MPFR_RNDD);
mpfr_set_str(upper, "355.9035540259282876312510660376130133050751974114065193842612061746916418949", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "1791.412298358268067826230082569453150654288715828255622091610562904431936456", 10, MPFR_RNDD);
mpfr_set_str(upper, "1791.412298358268067826230082569453150654288715828255622091610562904432003726", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "322.8116318840612069607804565517921353921103464324584295143231782760174833631", 10, MPFR_RNDD);
mpfr_set_str(upper, "322.8116318840612069607804565517921353921103464324584295143231782760175904699", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "64.97802845355600805227023734755968454721640162826089598261162973758244366321", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.97802845355600805227023734755968454721640162826089598261162973758244390626", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-1.733631969838027192024800551638763764995544548788306827295606254425324522911", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.733631969838027192024800551638763764995544548788306827295606254425324521082", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.881352670759427936435299497489508205452577883775173732380202287797788801223", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.881352670759427936435299497489508205452577883775173732380202287797788801699", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-297.3784722045993144893540678875172249310402829135114743474736825585829738696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-297.3784722045993144893540678875172249310402829135114743474736825585829722117", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.6181226890563998955637999576799453059880848953581283068836822951609937449595", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6181226890563998955637999576799453059880848953581283068836822951609937955003", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "410.3418588043782621674202721655834484924494957887565537258349130359745517163", 10, MPFR_RNDD);
mpfr_set_str(upper, "410.3418588043782621674202721655834484924494957887565537258349130359745518771", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1345247769422592207409526144431842499230817537579889079000358398345910277215", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1345247769422592207409526144431842499230817537579889079000358398345910277046", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "268.9661949945469995280247352877419527688543546174955361010760697888705557715", 10, MPFR_RNDD);
mpfr_set_str(upper, "268.9661949945469995280247352877419527688543546174955361010760697888705563379", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-279.7999299301791068707973360323593508610593002583637939103753993905523157946", 10, MPFR_RNDD);
mpfr_set_str(upper, "-279.7999299301791068707973360323593508610593002583637939103753993905522943689", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "-1.084707466920478193253133713620826666644429727949452687774903664818080017735", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.084707466920478193253133713620826666644429727949452687774903664818080017628", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.05025372756937012274302713192233776486196983657863447061484447144232835105052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.05025372756937012274302713192233776486196983657863447061484447144232835104875", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "456.1425690445616418740183911353682215100641232670711666876608945777096360103", 10, MPFR_RNDD);
mpfr_set_str(upper, "456.1425690445616418740183911353682215100641232670711666876608945777096368830", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.9677570580367706533307216543837167835957396753416666456089333108200350945613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9677570580367706533307216543837167835957396753416666456089333108200351034717", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "19.47476961505363765444035590364649981463836021889198754291534731864149148506", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.47476961505363765444035590364649981463836021889198754291534731864154959333", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "-250.9856293986549966079661265495480943616564179646978554388668662277270830459", 10, MPFR_RNDD);
mpfr_set_str(upper, "-250.9856293986549966079661265495480943616564179646978554388668662277269783582", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-2.642618371931290978731063825436601987476319043061044981436227966425815124268", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.642618371931290978731063825436601987476319043061044981436227966425815124111", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-9.541954596897873722200144496126397984009404989550044818154562188777970852691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.541954596897873722200144496126397984009404989550044818154562188777970851691", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-767.6611895631545711741594133422414011798725917316040511821566962377897117138", 10, MPFR_RNDD);
mpfr_set_str(upper, "-767.6611895631545711741594133422414011798725917316040511821566962377897113850", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "3.398187894219033300848719202663228684767555204090484005408171479835288892840", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.398187894219033300848719202663228684767555204090484005408171479835288893090", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "42.52704574321053237009693390433666992052334417127959182459221195080301800684", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.52704574321053237009693390433666992052334417127959182459221195080302033284", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-157.8717117606547865977345348936427205861195175899770049236075113364612689935", 10, MPFR_RNDD);
mpfr_set_str(upper, "-157.8717117606547865977345348936427205861195175899770049236075113364612437697", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "4.857576163310257520239701499559625822072250080360470385229118659419227227299", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.857576163310257520239701499559625822072250080360470385229118659419227228406", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "116.8759716835267941824248345579179863895443519400110723668814623686055034337", 10, MPFR_RNDD);
mpfr_set_str(upper, "116.8759716835267941824248345579179863895443519400110723668814623686055036144", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3.843463492187394164285988330837189798729453311364676067863572522872397043734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.843463492187394164285988330837189798729453311364676067863572522872397043187", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "-3.430474359914054407860375482439470192713415140627299742249887370337328732041", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.430474359914054407860375482439470192713415140627299742249887370337328730893", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "285.9390724225134771900368685199445165500995162544843537721228715444212753503", 10, MPFR_RNDD);
mpfr_set_str(upper, "285.9390724225134771900368685199445165500995162544843537721228715444214225460", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "29.89505716180702346095159409789035084395518310319716319033831546119202423013", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.89505716180702346095159409789035084395518310319716319033831546119202858889", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7749527818160543147751921605190048612513788796839898238517012001707686638817", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7749527818160543147751921605190048612513788796839898238517012001707686637484", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "-955.0826233333468391633299514928257437180424942810097293591657963786796050121", 10, MPFR_RNDD);
mpfr_set_str(upper, "-955.0826233333468391633299514928257437180424942810097293591657963786795891489", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4075025185923110763312726693299007068993050002517060226239796917379057854673", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4075025185923110763312726693299007068993050002517060226239796917379057854447", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.3534570983023975102178797504849221347097222863700542095149921346909363861973", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3534570983023975102178797504849221347097222863700542095149921346909521300288", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "1.891459126565754723133279257348498342051377834080557047081670160909699002282", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.891459126565754723133279257348498342051377834080557047081670160909699002455", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "0.4069605719996575085140260208487267138206140429024289761795001565523595720538", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4069605719996575085140260208487267138206140429024289761795001565523595727005", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "23.59739833929118275130133280573691103006585197159518774029425658291784643559", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.59739833929118275130133280573691103006585197159518774029425658291786620710", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4677477449893770304470618120535251987807801085663145828049167587488337653670", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4677477449893770304470618120535251987807801085663145828049167587488337602702", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "3093.892734848913633388823095331666167299282512896108273473247515142461530600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3093.892734848913633388823095331666167299282512896108273473247515142461580212", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.5733254472697257319103673323636463945685225064053023566887966265740585413505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5733254472697257319103673323636463945685225064053023566887966265740584216262", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "1072.291280865490976373419802398862871103225659093204756911737014412547207351", 10, MPFR_RNDD);
mpfr_set_str(upper, "1072.291280865490976373419802398862871103225659093204756911737014412547236072", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "85.74062612517665638977675985518062265150741495414697526644818116169339361569", 10, MPFR_RNDD);
mpfr_set_str(upper, "85.74062612517665638977675985518062265150741495414697526644818116169353731407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "4.842078648412436113067139641754423352195576404510795704725983690543146288186", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.842078648412436113067139641754423352195576404510795704725983690543146299714", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-18.15331387877478231621667013706865899848210234537900941456192496354583839913", 10, MPFR_RNDD);
mpfr_set_str(upper, "-18.15331387877478231621667013706865899848210234537900941456192496354583837650", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "-8.004856150969928984976381324440896717256156641284884248077519598981462483228", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.004856150969928984976381324440896717256156641284884248077519598981462482380", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-1378.389628266319745465934134615166791751972380077627778512526107950328491609", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1378.389628266319745465934134615166791751972380077627778512526107950328489936", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "44.08572911100433994851898675670266984384621220248519014881082594413027111864", 10, MPFR_RNDD);
mpfr_set_str(upper, "44.08572911100433994851898675670266984384621220248519014881082594413027113948", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "215.0698756249280513464523036489351803321576839867161470751966816447132120380", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0698756249280513464523036489351803321576839867161470751966816447132458462", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "-251.4161925395619941637625235156485378503910782428793695130936359191166999924", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.4161925395619941637625235156485378503910782428793695130936359191165557946", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.04032445927457169149995404973477440565675700201869412943918760946465389920701", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.04032445927457169149995404973477440565675700201869412943918760946465389886388", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "603.7285681983293423015858423501863079539941624710199587669644517741771705263", 10, MPFR_RNDD);
mpfr_set_str(upper, "603.7285681983293423015858423501863079539941624710199587669644517741771770580", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "1768.167679409846812606063179436391151103982956732562404765753395419009587621", 10, MPFR_RNDD);
mpfr_set_str(upper, "1768.167679409846812606063179436391151103982956732562404765753395419009597178", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "2216.921226874470598409242080462575438133506882501836814214062468560191604934", 10, MPFR_RNDD);
mpfr_set_str(upper, "2216.921226874470598409242080462575438133506882501836814214062468560191607542", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "164.7600786102193626420142456431704090846030435687507914431665235125264881860", 10, MPFR_RNDD);
mpfr_set_str(upper, "164.7600786102193626420142456431704090846030435687507914431665235125264927912", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-51.83200383437954999107753340188632457355539410463395401923799017516946967491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.83200383437954999107753340188632457355539410463395401923799017516942001221", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-1.643431223665958536299868112647829353614244681782319596922065041676138008649", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.643431223665958536299868112647829353614244681782319596922065041676137987292", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "246.0502246707163602450014479021429245568079326562189404179326607550131637177", 10, MPFR_RNDD);
mpfr_set_str(upper, "246.0502246707163602450014479021429245568079326562189404179326607550133014222", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "-67.06506802228771015445032829839492383986584370385172909838856342367929236894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.06506802228771015445032829839492383986584370385172909838856342367929235164", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "-1135.084532456089201216399583441149547892862622145527807904550300845409388238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1135.084532456089201216399583441149547892862622145527807904550300845409386677", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "4.339241977867369583073349787216149067999392454529822279216054378081547720040", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.339241977867369583073349787216149067999392454529822279216054378081547720416", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "41.49761599046335398931653413840719987965326868476143856568868347507582853200", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.49761599046335398931653413840719987965326868476143856568868347507582853693", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.039991194985045614922579762281807004651482878930676884059285311132567698025", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.039991194985045614922579762281807004651482878930676884059285311132567698744", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "459.1341178755855565330060776142517697437042283067573011941595551087343722333", 10, MPFR_RNDD);
mpfr_set_str(upper, "459.1341178755855565330060776142517697437042283067573011941595551087343736172", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "-2284.261795592802442911815205015020805382898794767484257333002150092463006938", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2284.261795592802442911815205015020805382898794767484257333002150092462884978", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-96.34151221898437648017712847126515032266160846961171483026924833716651706523", 10, MPFR_RNDD);
mpfr_set_str(upper, "-96.34151221898437648017712847126515032266160846961171483026924833716651447341", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "202.1323891951241617441714693357273615138120221407806633742133199337366960197", 10, MPFR_RNDD);
mpfr_set_str(upper, "202.1323891951241617441714693357273615138120221407806633742133199337366966213", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-45.15400454068198787082313688450992513748041975129311830469686595712966129253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-45.15400454068198787082313688450992513748041975129311830469686595712966118933", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "189.9367553611694923063354420926204749260572982529216145587181362550709204964", 10, MPFR_RNDD);
mpfr_set_str(upper, "189.9367553611694923063354420926204749260572982529216145587181362550709275979", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "-62.86041388258852158899682127147236209106353874449320727824065660377608729440", 10, MPFR_RNDD);
mpfr_set_str(upper, "-62.86041388258852158899682127147236209106353874449320727824065660377608304402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "39.45896880890239315030680509924579368926984603068048215351106572041905215721", 10, MPFR_RNDD);
mpfr_set_str(upper, "39.45896880890239315030680509924579368926984603068048215351106572041905716274", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "1495.973542717825232293501933362001250815514474514616217321080293213128524881", 10, MPFR_RNDD);
mpfr_set_str(upper, "1495.973542717825232293501933362001250815514474514616217321080293213128531125", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "-4.168787225378799745845283548838685115325572256979726234806996462533963657429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.168787225378799745845283548838685115325572256979726234806996462533963634000", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "6.193344914471075033806073895265519220812433673869602723201633452793442726118", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.193344914471075033806073895265519220812433673869602723201633452793442726973", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "244.7812984782728001518488623427949477686500958285969318225656013719872784359", 10, MPFR_RNDD);
mpfr_set_str(upper, "244.7812984782728001518488623427949477686500958285969318225656013719873649529", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "-1513.151322033037641692759023569533297043170284548987687641983938706820290562", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1513.151322033037641692759023569533297043170284548987687641983938706820254016", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "109.0331175999897256192534688806494639135628763574728839075834771688481690342", 10, MPFR_RNDD);
mpfr_set_str(upper, "109.0331175999897256192534688806494639135628763574728839075834771688481690573", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "13.98287029149907762134447596959000097500181368915067184221935139523798289532", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.98287029149907762134447596959000097500181368915067184221935139523798290090", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-90.47956569507923139797830124633271769328963289053591994450813349482502339977", 10, MPFR_RNDD);
mpfr_set_str(upper, "-90.47956569507923139797830124633271769328963289053591994450813349482500305885", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-639.0639801044841537570835095383242685916015591467450304772502122076952259461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-639.0639801044841537570835095383242685916015591467450304772502122076952245595", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-106.1512230294911128348439744618592364911873000091105994384107961403028394691", 10, MPFR_RNDD);
mpfr_set_str(upper, "-106.1512230294911128348439744618592364911873000091105994384107961403027491040", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "-214.7711440140212692120631508900893922845577917831339090435627148088057551452", 10, MPFR_RNDD);
mpfr_set_str(upper, "-214.7711440140212692120631508900893922845577917831339090435627148088056082410", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-29.51120654979106475815368650103928783918843734627228791306159041916545048834", 10, MPFR_RNDD);
mpfr_set_str(upper, "-29.51120654979106475815368650103928783918843734627228791306159041916545047145", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.09689625680494216760559251308416913681178150201625544451140903280179162719162", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09689625680494216760559251308416913681178150201625544451140903280179162722597", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1343568535604109709876556286322087668164257758970551778139161390104005996130", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1343568535604109709876556286322087668164257758970551778139161390104005995989", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "-1.154322709016012360611309950830495144949705383594819133260131618421048054233", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.154322709016012360611309950830495144949705383594819133260131618421048050412", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "-1184.136910133972038232824557796106622918998345505393526921510917284736125259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1184.136910133972038232824557796106622918998345505393526921510917284736118966", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "-609.3511109765133143736335483043958356637059192136741378283570484003611763412", 10, MPFR_RNDD);
mpfr_set_str(upper, "-609.3511109765133143736335483043958356637059192136741378283570484003611681697", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-98.64308132784450175371975026327568394301656932694564365297720227630085938951", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.64308132784450175371975026327568394301656932694564365297720227630085933757", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/system.cpp <==
/*
  system.cpp
*/

#include <system.h>
#include <cstdio>
#include <cstdlib>
#include <mpfi_io.h>
#include <stdexcept>
#include <iostream>

using namespace std;

namespace checker {

/*
  Constructor for IneqSystem.
*/
IneqSystem::IneqSystem(FILE *input, double blowup) : _blowup(blowup)
{
  int m;  // Number of inequalities

  fscanf(input, "%d", &n);
  fscanf(input, "%d", &m);

  if (n <= 0 || m <= 0)
    throw runtime_error("Invalid dimension or system size");

  for (int i = 0; i < m; i++) {
    ineqs.emplace_back(n);
    
    if (!mpfi_inp_str(ineqs.back().rhs.get(), input, 10))
      throw runtime_error("Error reading number");

    ineqs.back().rhs_double = ineqs.back().rhs.get_d();

    for (int j = 0; j < n; j++) {
      if (!mpfi_inp_str(ineqs.back().lhs[j].get(), input, 10))
    	throw runtime_error("Error reading number");

      ineqs.back().lhs_double[j] = ineqs.back().lhs[j].get_d();
    }
  }
}

/*
  contains
*/
DomainPredicate::Position IneqSystem::check_point(const std::vector<mpfi_class>& x) const
{
  bool inside = true;
  static mpfi_class acc, tmp;
  
  for (auto& inq : ineqs) {
    mpfi_set_d(acc.get(), 0);

    for (int i = 0; i < x.size(); i++) {
      mpfi_mul(tmp.get(), x[i].get(), inq.lhs[i].get());
      mpfi_add(acc.get(), acc.get(), tmp.get());
    }

    mpfi_div_d(acc.get(), acc.get(), _blowup);

    int cmp = mpfi_cmp(acc.get(), inq.rhs.get());

    if (cmp < 0) return DomainPredicate::Position::exterior;
    else if (cmp == 0) inside = false;
  }

  if (inside) return DomainPredicate::Position::interior;
  
  return DomainPredicate::Position::border;
}

DomainPredicate::Position IneqSystem::check_point(const std::vector<double>& x,
					     double eps) const
{
  bool inside = true;
  for (auto& inq : ineqs) {
    double acc = 0;

    for (int i = 0; i < x.size(); i++)
      acc += x[i] * inq.lhs_double[i];

    acc /= _blowup;

    if (acc < inq.rhs_double - eps) return DomainPredicate::Position::exterior;
    else if (acc <= inq.rhs_double + eps) inside = false;
  }

  if (inside) return DomainPredicate::Position::interior;

  return DomainPredicate::Position::border;
}

}  // namespace


==> anc/system.h <==
/*
  system.h

  A system of inequalities defining a polyhedron.
*/

#ifndef __SYSTEM_H__
#define __SYSTEM_H__

#include <vector>
#include <domainpred.h>

namespace checker {

/*
  A system of inequalities defining a polyhedron.

  All operations use interval arithmetic. Inequalities are of the form
  lhs >= rhs.

  A double version of the system is also stored, so that operations
  can be faster (but then possibly not trustworthy).
*/
class IneqSystem {
  // An inequality in the system.
  struct Inequality {
    std::vector<mpfi_class> lhs;     // The left-hand side
    std::vector<double> lhs_double;  // double left-hand side
    mpfi_class rhs;                // The right-hand side
    double rhs_double;             // double right-hand side
    
    // Creates an inequality of given dimension n.
    explicit Inequality(int n) : lhs(n), lhs_double(n) { }

    // Creates an inequality given lhs and rhs.
    explicit Inequality(const std::vector<mpfi_class>& lhs,
			const mpfi_class& rhs)
      : lhs(lhs), rhs(rhs), rhs_double(rhs.get_d())
    {
      for (auto& v : lhs)
        lhs_double.push_back(v.get_d());
    }
  };

  // System dimension.
  int n;
  
  // The list of inequalities in the system.
  std::vector<Inequality> ineqs;

  // The blowup for the system.
  double _blowup;

public:
  // Constructs an empty system of given dimension and blowup.
  explicit IneqSystem(int dimen, double blowup)
    : n(dimen), _blowup(blowup) { }
  
  /*
    Constructs an instance by reading data from the input stream. The
    format is as follows. The first line contains two integers
    separated by a space; the first one is the dimension of the
    system, the second is the number of inequalities. Each following
    line contains one inequality, with the right-hand side being the
    first number. Each number should be in MPFI notation.

    Throws std::runtime_error if there is an error reading the input.
  */
  explicit IneqSystem(FILE *input, double blowup);

  /*
    Checks a point x against all inequalities of the
    system. Inequalities are tested in the interval-arithmetic sense.

    Returns interior if the point satisfies all inequalities strictly,
    exterior if the point does not satisfy at least one inequality,
    and border otherwise.
  */
  DomainPredicate::Position check_point(const std::vector<mpfi_class>& x) const;

  // double version of check_point, with an epsilon for comparison.
  DomainPredicate::Position check_point(const std::vector<double>& x, double eps) const;
};


}  // namespace

#endif

// Local variables:
// mode: c++
// End:


==> anc/tcube-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
3.451485504134074960684437674146356931838077028901463893961352806730487593704284e-31 9.893319273889911485799091024257999631225388524708129875304486958856969958419056e-29 1.863697009153715006172152556033459563310129584516603800378925059085797302306269e-28 3.156153175604342092359440593626050758612508270372721563490432543624768966802244e-26 4.832654664772902473420341655986870408969431592392586014873085855689239651886142e-29 1.3265640725984401494397632395539891129219353144048326352079392312546484868304e-31 2.482244192306483217993073811974814809510200257677357581974537832290090383917236e-30 8.224233693990247417000485515888973949742942489326403914868095502788455370288561e-31 1.449124458982473830964559596864500090959236734155188138494835134349289995738083e-30 5.018449475666105378149775482185899537656463909449829523121896746140938223137413e-32 2.845122787370868354962159922815814916666981016196811779501923787873405495254563e-32 3.493350887052629700998256686580794219106770730864970522425708764007795760344333e-29 6.176131609172764991782945559462129966135108160224120791667820773557349229590364e-30 2.765933442567143079109477507188177431920243363516224601998593632002506306353215e-27 1.586270205604024072764077126245968779310227685797118943051207354053067540877444e-29 1.116404852682080104485035806535973222905664425316895189808253753227919881443339e-32 1.151111506514967778954788872737268273421369058822593368861105729097926116411015e-31 3.625144048504855554805576360367230889652564479259589774693551017467913424957907e-31 8.809462128885648427076653952467925716753127310887195691844597957483969446445338e-32 3.739810020499158999109756646227268991141095297295489023533228058755229862581348e-32 9.409680200956408024037031341252066053575877117487314340448361477638210262259548e-32 1.204646669457269404020662702567318498754369466058285623884820907984742605726734e-29 2.005200482566240440505338158653723068989451536633704407703006073067378108229674e-29 1.158269941062975377488845196922332152938247084965567487768864962937032613810826e-27 5.227711702673285061307611231984316680671185833894663720163589560533537477248923e-30 3.691594119037783148691060284786823000078867245724620914341354608107772867850372e-32 3.807701078362819791453700228300273727656930853594183453419226596867830047388286e-31 9.499846630375562162566424296348839928709916662393854914542516242290347103223002e-32 2.892525688939563719331306734723322109602748275534213147547485604636055323550656e-31 7.76838416427113815475909084084326420652134971130075923662415339066321880060695e-33 
0 0 0 1.000000000000000000000000000013042132694032582049292522091908507086128911408048
0 0 1 -7.692631401796878625792287399383827155650018804257100069862138821267908551292332
0 0 2 14.99418510319082603771314712201246233593485940625045931230078828741429871480203
0 0 3 21.56471464540099102654382989958004855921742231409226692959363235371247202600945
0 0 4 -13.81982071799342477273752789524969914953242311444293102559500269547644547234558
0 0 5 -21.13347625349118215612526542432653718374276858746214814146017428434005617950412
0 0 6 12.19598126305164036603673486180179389053292882221215525207240601490155628360563
0 0 7 5.790967499001862061561857243219413208937035303976166837767932461269984581528839
0 0 8 9.146034847889820546810954245510444075682178851539196261026333995223141331250028
0 0 9 12.98013455632851195227427267126852389974644793340224373119824683083962613994153
0 0 10 -5.440222146777706758968060286187312894276914320848096005077069453287488972029999
0 0 11 -0.9919150926692650516225843369715870749209125742106249962271930830843744098095465
0 0 12 -1.895584649572541651968793961473260786066371447211316697484946529640869440064233
0 0 13 -2.94826042795450062563992041681513281098095373975143559612411004150863721998465
0 0 14 -3.236325908420887160311363697753787376625070264079597535797425012086325348706424
0 0 15 6.097861216080071811520110664202620543571405357100304756125232599534316611876468
0 0 16 0.05197460899659266517077293646670708869111475395949930442377886851099259722728428
0 0 17 0.1659836731465114888788296782960912552404407872803311831978215039128546055569096
0 0 18 0.1466223958902554585572581816543585427304852393184667618693272696719016013972047
0 0 19 0.4108779469718972702904011971266965586819162055736160200280833608615274080449825
0 0 20 0.651965059769763083271083877561392312817105649256698468681960611285984184783716
0 0 21 -0.2514237697275932642824107003670002904152100381560453956891427060753026615935002
0 0 22 -2.362271465020363311882453792140262825859046151192935658535965806893812593976763
0 1 1 8.808384574712231419452090044330590523473631132890092040953713805081239765465125e-10
0 1 2 -2.064146135504673470109876529817753439209898952444257032678101386789722132670494e-09
0 1 3 -3.062961180709773175046581394499441618243140639206421080525910982010808832581811e-09
0 1 4 2.04582352070700956230310958553655653870816174551332136757895018943882670910082e-09
0 1 5 3.172060423200419473391372462055396853910788195137205757444074808009210654835338e-09
0 1 6 -2.083886572429335125974707085630286343315064766591494368731946345480767869690906e-09
0 1 7 -8.876367146182447664720486474175933885896770371795997285091958466095571625987594e-10
0 1 8 -1.375053429359429225285622947502855943174834706725433304947941322838415008407246e-09
0 1 9 -2.050776975639328488943257722282583448096885194900536003471924749597674140164804e-09
0 1 10 8.703785756201182590748940437916681581432270513495848769388432590873548144998368e-10
0 1 11 1.553686386139434729330791911123892038676080675585585177913225604991389541137164e-10
0 1 12 2.834241832660053394064484825168651226916124320001061363588601362212342930181426e-10
0 1 13 4.660628267248866226008848782066414333237015578866642879014187394863390547697262e-10
0 1 14 4.961375194487112282521059602346547470290277560867110473959125713247274437109881e-10
0 1 15 -9.267408616140252182781566750971415706543071298903783995678857636191310329006329e-10
0 1 16 -8.231290208984088108626991617046987566159037238284126532420169680199751708560963e-12
0 1 17 -2.592749960552414444022881602549804230937704256347718933720190788854254593875634e-11
0 1 18 -2.010290005001357195756553720699277727696076736904122301420454581357718256466094e-11
0 1 19 -6.841228374251908314937871608399374974258433086443811218696621053475627424011737e-11
0 1 20 -9.780506756771950776380381591114999868009833240602721209380382902238508408958681e-11
0 1 21 3.549501657338858160086708949124069681993071936553914039232312009333543247627642e-11
0 1 22 3.605580030846045601456326760082409553022887444168155578814542709750641881024701e-10
0 2 2 7.098091156848674687043064114821469756599395876020474315168649224820372871036649e-10
0 2 3 -5.954497066554704147347642270054186130644387251478181477833309425007452571239242e-10
0 2 4 -1.055167239410277441954032031670285356066931200224054845365744279434465632225419e-09
0 2 5 -4.814089987952588181368003944158330931004697060971889027272121500694141381094699e-11
0 2 6 4.737192473656718450482079741499942785167881627798907973593397373057291281361766e-09
0 2 7 4.901439381694427529054084044875468072989743864821443181747513143853695937765386e-10
0 2 8 4.618663511039808926262345121290733268436847505330768839439073831979587589180306e-10
0 2 9 2.567771062664977801127194256978932998213287228538919412690153041867832804143692e-11
0 2 10 -2.334201388033695489798242813349180946727806981808502447443100125341086034089491e-09
0 2 11 -8.047812219573303604593606706269839749844300048244923111383347690388619833692915e-11
0 2 12 -1.737182631003119481985186070373015922805140829846696031574233759740053530408767e-10
0 2 13 -8.756100755567168087745290026188884466410298824558420043882707177560703833119003e-11
0 2 14 1.816662002231508544737567477427634291871597354229454114548929040981386680086607e-11
0 2 15 1.159926388630319388057024011439554507095645977663490797715360142249368360305963e-09
0 2 16 4.025946133404556986906612936252325936692331266878679782678519955850519400756921e-12
0 2 17 1.1293063655731781643597376556131941123669926782130939184006982504632785061301e-11
0 2 18 2.623586914572727458479149198947628304293177726150926879907928807921169837479411e-11
0 2 19 1.927076975992992210887901533797663219296047303703241224256629356839111614668296e-12
0 2 20 6.358515325512393114832331501090546284150512771351751695181349020354228419551122e-11
0 2 21 -8.431379426087950766971876195107775833126911478321297447438880975521876512510498e-11
0 2 22 -3.027011632363622329088154860890094887958781674316755209569244261077636539132473e-10
0 3 3 9.197006470737524452216193059723560824814679331712879129102892175638050709006844e-10
0 3 4 -1.419885494775195366079448951829094029679190898269104238127344618356489499623676e-10
0 3 5 -8.689650252913573392289750063779434516863228573073796679172972130449817368234522e-10
0 3 6 -5.617803926543314067624833733638831164836858427846792777690199748146028784064578e-10
0 3 7 1.262762333838967319162670330883025842270156374175560625274652860875863567975777e-10
0 3 8 2.114273898475872782716714090495730033923049208849593420963506568663167559219796e-10
0 3 9 7.758008663894969146293528778840198324697610029823108720442989746070887744859207e-10
0 3 10 3.813824762819728716615579708712930148021373881381749622827758607272979656428437e-10
0 3 11 -3.259486514520106508712639868485528761534806992539901766839012064254629966013942e-11
0 3 12 -1.61805004439053725219537841210562447880126425115054772995466554049412405165443e-11
0 3 13 -1.520853430030796706093710848699998254772758067371970653114446934353195819381781e-10
0 3 14 -1.510186315626429492293488833674426200855672106674687876497505298867830622560395e-10
0 3 15 -8.175486455552903033724448012792200702882290936990411630228060929070837691804986e-11
0 3 16 2.040286101815957831243135472611366944031733479170104789283367827169779017090599e-12
0 3 17 5.383762401427797335535180105655845502535683485858384283014388527819263597082564e-12
0 3 18 -6.141069499713688935329039877635390574603373937025613334640350869744371205514209e-12
0 3 19 3.331849734297493034315301950576658749506931880107971800566736000865970477309589e-11
0 3 20 6.293679653693143268422905177888721407004741028960408578603304885485513111977193e-12
0 3 21 2.033295550075305907269752166272228578766438097236961395583852105628614006087142e-11
0 3 22 -1.699767989366377262038240793428471982089746936826901922980696136388458404743848e-11
0 4 4 1.628058378480750842966203493749858368323012076865316639025657501620622248861326e-10
0 4 5 -7.847019237561867058979153908216532365339847362423389430557788062443956098024646e-11
0 4 6 -1.108974461165844371442311964247847961300691857598048400575504106599603239941443e-09
0 4 7 -1.388094841219330694054704425122141475975578830660988895152733015895035600553046e-10
0 4 8 5.641144378561607370916270756815156975769338761083416008714055713766909889738378e-11
0 4 9 -6.362189007740174626359444728260664963276913244991116928998039744515107231500853e-12
0 4 10 6.58557655230565685359479738987771816141935643647030411990395780939364087556834e-10
0 4 11 3.412736852362542701482223880582957467085651647050684620276831125955557383610835e-11
0 4 12 1.82968337128628446739285334476541540132925669761857127455717271614339401983639e-12
0 4 13 -1.273540705780666369520862546231512870859936776045993387213633121060444802571411e-11
0 4 14 -7.718845568534077691086408721088239652214329703829260823199881767068950758061428e-11
0 4 15 -3.118160254368566973251375877202897391709796743986198139300444064236834008927516e-10
0 4 16 -2.091405632907733748848976392571549255798894537298168935971988330669922790528196e-12
0 4 17 -4.29663083113210580220954389436372101285287373808135154352377055985246474452036e-12
0 4 18 8.072642083626018522055966286413652003751698341063098041999860229285427015646888e-12
0 4 19 -5.93329259110279748924270967439153005634018831046908323764170032645075576486757e-12
0 4 20 9.8503409778816838854055602587150814908376238131825971975287659749968869811769e-13
0 4 21 2.489229979057903934755159678484049633997874966398389024562594406414461194066138e-11
0 4 22 8.152270163771636909520113364984696720566828568515837824260294462104714224175817e-11
0 5 5 2.70824064632329620503985339843212071159256375538987817537679883477886974790958e-10
0 5 6 -2.061082740446475698922024339567782442992683454632706740955193596657806690477204e-09
0 5 7 2.401764837897585113911319264018475086584944157373917360977827350195101004914622e-12
0 5 8 -2.363770044153252282247496233567762989160274843608755854790118711639609124437535e-10
0 5 9 -3.143391679333389360405421941752161471226448757697932894069305613771304673788891e-10
0 5 10 9.926750254293147431977860083975412143092462008995993149514927265368396872619395e-10
0 5 11 -1.30374114336873858101403771684920899102025823362265492974436918488156095410809e-12
0 5 12 4.814282254048241656744571945070383951918123640219277022160384531200908530765461e-11
0 5 13 1.370437359074471028246516119298446268955012095729020310831565302272613057883307e-10
0 5 14 3.951858786077418974587993611473021796492996645281581721915168849409199550367609e-11
0 5 15 -5.335104132719259149592640960188953144113951641326669534301179747066416594679113e-10
0 5 16 9.954649345063212792878406078019010044661835726683046019557930278784989270638763e-14
0 5 17 1.646675061357311560432437032929990660811352677524280108015396792762956398095641e-12
0 5 18 -2.358403669776856595210035031242937942967690903988363344361562113407124903409976e-11
0 5 19 -1.228630746074292419469512477169369014375848079106261206639224358205364826706277e-11
0 5 20 -3.571908870968644652825770588505749257822728582917801993812304710527243698380554e-11
0 5 21 3.387865884074898899333780918073646141913406144677032984148082720286901349249376e-11
0 5 22 1.584926438205174600509650821114344415484375608943920651497094283934402276016168e-10
0 6 6 1.688578659856026180599204600964892311678042786724688978828607833288557619080269e-09
0 6 7 3.754905549992717551156326462654521277138035837478126231881289029689366256708436e-12
0 6 8 -1.180461791761593786018955852190005861700587517186760079416455789515735179782627e-12
0 6 9 2.961350687635551601763847859592456717918553913374308717361106405614378239400718e-13
0 6 10 -9.395981203199360553770615578561157660261681531919564976419453123576194311213606e-10
0 6 11 -2.038376352630198612965263312280828800915473549942564557794502117737964282694555e-12
0 6 12 3.944782990571870053477293219514693936375302407802420467758155323690420877195018e-13
0 6 13 -8.921882786874592529330480466869543745390420873479323560779447026533557558882767e-13
0 6 14 7.336606429522718570715350501827032319360782093476225781542865861563058982508062e-11
0 6 15 4.857991758583676517663373944618636182383873421141019610993272688050669726040755e-10
0 6 16 1.557423160730468772537442796303023095147459441240313219530048039260848160997389e-13
0 6 17 1.551458345372360945913378548700798505545358570199854737265410319791442607663002e-13
0 6 18 -1.457304165399283452379138811115668752812850790448483591845526696895187742908706e-13
0 6 19 7.589520195354357026507451940342420216250008515086986381681406380533870773526436e-13
0 6 20 6.544003949344921479619476312777417940021655723392006503285790725556585704218017e-12
0 6 21 -3.821014806245860457456048241898851836461163810345337960055219888692404730649153e-11
0 6 22 -1.360236597972413513266724423528863230843937101005334128100784019361719702591854e-10
0 7 7 1.380002871503251210518273168603442042080703734764973697008309444368701377798176e-11
0 7 8 3.670464562299026337154297482587645095552269946610444147908893918382758524112651e-12
0 7 9 -1.942417810783328472165856220458277094317117861351383046960654326382465515024231e-11
0 7 10 -5.480571644483407350706154089597151153669751037713223269185744493898364170123369e-12
0 7 11 -7.491316453375595720108556595228359757211067782910104902273968502052987609424128e-12
0 7 12 -2.395405772494220359886046659381500971768203760872652809267179475502392249247477e-12
0 7 13 2.615692393710951505129781401756670283235225069443349043504391854112377170466994e-12
0 7 14 3.828822629855191716338281040897406771804464921008511052025765603468836542188754e-12
0 7 15 3.586854882814222954196341403147105570596815626434694774369876250931728995830039e-12
0 7 16 5.723420797150599411137314301585203778087484397376194706042068929890375497636638e-13
0 7 17 7.597727173751447060868539642674259242957504001172627636656719602426733999488855e-13
0 7 18 2.525167686779273451383418947299485087832027628782879535371624400100550904903723e-13
0 7 19 -9.097756534387777148098888639347727516375989287396220778426323178366558698026526e-15
0 7 20 1.92818849443110488306665762839551137178277517606953533137585025997638079306122e-12
0 7 21 -3.000316251333469608062224265538879493661384358869591130956468755143422423302259e-12
0 7 22 6.720479101565140860443298637770917126593160269358507735729580640401898622537301e-12
0 8 8 4.756303727190764871640908654733969227431865769547195185451504777796334057629836e-11
0 8 9 -2.296775477567523537661680560748679299086781434362281744076579786732634277507595e-11
0 8 10 -2.301644941310424227952082741958275004041900644483137322943668045500643869250052e-11
0 8 11 -6.814643685222667451297148876926752719759620710448443543338531410649943334589461e-16
0 8 12 -1.794208792994138540335029318396198479368612579002181058987519878465233522208611e-11
0 8 13 -1.590481942031864012821078584266005486391792656163306485371651582366894401044038e-11
0 8 14 -1.298552181952505145654032885857508287593712975713093018372211375394451096856802e-11
0 8 15 2.563014492638843501319822443914521976001227089568290214626035002380163811345106e-11
0 8 16 7.304039130515392321059021809518484728970252276547163569468678152338191555337143e-17
0 8 17 -1.500581709928620802487345905326047198057087924151762654750815323547277181252703e-12
0 8 18 1.223451085137235027796976010835269225123900841242884293726094840039050341694966e-11
0 8 19 -6.731364890404674516539859379191550760414497949435058030187273393401950379294622e-12
0 8 20 1.124970368120507859412344918813888799366126437872273461189802940630398088003232e-11
0 8 21 -4.013714339172588985350289856346529335742135412641759363700992373569313305485197e-12
0 8 22 -7.942090730784729166990101134178376702141117656588801440651883940553432291543654e-12
0 9 9 2.948258946677240665364576565959763220107361189035632523699526365279233518746305e-11
0 9 10 -1.297710800837208178023784272182872800405448832536499434418001965249833429710537e-11
0 9 11 2.464915713783265719935014863566913931556990510732466767268102420861187576930989e-16
0 9 12 9.479062648025002358651622062141979600020392689291424717342352998228571452391973e-13
0 9 13 -1.46872894999729965597105438958403416462719206613924693320325442484933481600775e-11
0 9 14 7.785257975211359077553212852027868114943128039277681613382245402568137642718442e-12
0 9 15 -1.037078109999242447478219797035904699534519778299445492490939743412020973043176e-12
0 9 16 -3.417312097744901788136755411866902281818858596622690153971736400003554236960797e-17
0 9 17 -4.446257211299491622072161952066582467309582020099318282523920231655180352154385e-13
0 9 18 1.043683356035602298427474836971896418750914919864815588094634901238191860436368e-12
0 9 19 4.717814386299660271874094882859078471513320474371330160766426764100781592391885e-12
0 9 20 1.625269917571770608840158468021204105064742907248879237517440494272228206047672e-13
0 9 21 8.215157563457450935345796768576194651966890473266604661059050426015045011900083e-13
0 9 22 -3.961598685484313361025296410954516371621150186206287854107744382902591856795552e-12
0 10 10 3.305242717564961931419524791597318184578211798452103129614268325867128631963325e-11
0 10 11 -6.128959790838033411115158130875079373728859406929693315665534275758444461182744e-17
0 10 12 -2.386701976111337111602422025069497527993540188092839756112593308152779933666441e-16
0 10 13 6.743741614495298075937449376573079789030277682009301849377789785891782010758595e-15
0 10 14 -2.319763018460403828758307927497398951314694427056677798387115570159104258833763e-11
0 10 15 -1.17591715178783752272107926581884144121561841291323853082808547422604600527399e-11
0 10 16 7.378508780505441737494908220981051465867267507799239956893240750014052153468398e-17
0 10 17 1.254654936311192383949709091499178626624553536998848548171291914423475158448129e-14
0 10 18 -9.308503230405648087958327464685031088743344398508997791494326122519145969666111e-14
0 10 19 1.514698440615532617395189127377805683050610526142681263085407241910363491659839e-13
0 10 20 2.388811992753477664126152161929073109462885507418176736346973914528539974036993e-12
0 10 21 3.831451990376169789054689500019386711759954906337783570336257416308094822409869e-12
0 10 22 -2.113757692803191773097831875933621917375774267958121109345289418839994815294676e-12
0 11 11 2.522819818263228013212419574119959820536237854591078491836981686297544256392098e-14
0 11 12 -8.421546110754182528017269195052368052357004654513548517206644412244717996927505e-14
0 11 13 5.83117508751470980738769478794636099153952488460610803778612436368736407350629e-14
0 11 14 9.835043414725814125193623530013865815568631394704901842874261627257888859338359e-14
0 11 15 4.689459363660288754786124765910508272261606250702986883079276652210051512707341e-14
0 11 16 -1.121459070639898361956845533757071997926241596336608638766390313434529183519638e-14
0 11 17 3.612983486688079325464548884180364038496836971703495129997873265102308966571457e-14
0 11 18 -2.255453642863086370327313817090386353738728349464613074604673105228592681206925e-14
0 11 19 -3.970797098501785025161107323380635168685596917404947822637662619881490611901692e-15
0 11 20 -6.233161688364692524433355205465916085652323358067173074163056623695578075380805e-14
0 11 21 8.578081836543697334634177799376176586587019031869116295229101397267244799053066e-15
0 11 22 -8.206596340772063903336024486439708139766647717937628182240023948928095288309482e-14
0 12 12 4.428716873717074948717951288303770445563412842420124820575933770554943421316895e-13
0 12 13 -4.737789783817444894670070247990226978959273539543153665064688232467230952228269e-13
0 12 14 -6.349032791229605764727850308501302740943108730369196516834082776460375348364817e-13
0 12 15 -2.047639242626458053442995728968944180473107486514329028979306043157389226099317e-13
0 12 16 1.591938341145036887699800935226636374926818792166330502669184807801190212023372e-16
0 12 17 -2.084315357152418731715180414553583040605787155378106221772643181866107119636057e-13
0 12 18 3.472979247851965230425913026598926118695153320228075553785175347145949629571494e-13
0 12 19 -2.427253055626461765079383464497232808694083177701693251368368052630287812516993e-13
0 12 20 3.912878118208348796144946715652562424621654615394698875213846267029702321868555e-13
0 12 21 -1.347202705337068442713608293099613908975341621623082616274418500711532226801392e-13
0 12 22 9.41271522754140569439225664759650658622065115014045489313043295413330727783972e-13
0 13 13 1.061918526639180672265414997210684341741687171207565949971175137905274726617554e-13
0 13 14 7.813420341394480337326248505645126364729945974906981025414156783245581657364571e-14
0 13 15 -1.143565687925337559220607729802333986613210297181862171548346237183937776219573e-12
0 13 16 7.796515866703666814595119018534341722505065134426715390080260903061179536342533e-18
0 13 17 -1.491518471549435889654983996270402010394323998064531566917753926120352630936317e-15
0 13 18 -3.54303946444811353170845082276439240094205422154221220306459278497004352831245e-14
0 13 19 -4.420803576881266294192805977420347443238824148525118495002750139347825140567779e-14
0 13 20 3.372654130160166685603255920531666445948761805558325761188648034186598300673323e-14
0 13 21 3.93087946285403155741713622335323947750212773881726627357067214197214387038253e-13
0 13 22 -1.003606252343840484474862210368020693396480042835748038035691987977420986840836e-12
0 14 14 6.29530715108316059216436077168221782393808049953316819017941957624348968923092e-12
0 14 15 -1.009507705487150682144984949288940047932858679748198044034860092577374937813048e-11
0 14 16 -2.315989310385100635484458396139447294525616424087494252597732868769482502774432e-18
0 14 17 -1.301769748641519012453015550057902033262416358934694076901179908622635476095851e-14
0 14 18 7.314657113135662866336467503406725269412385732402891701515169569176582688937071e-14
0 14 19 -1.221940809948380040126875878484089793278802203331953787671479438280440455493413e-13
0 14 20 -1.517901193860178176002551630581241919725593177364873262315808633136726755936851e-12
0 14 21 1.16878763117209898203337088503588159694535745123564661416761155385485013640018e-12
0 14 22 3.681996282576676412392048310870373702548112270979929204768821575496461585246494e-12
0 15 15 2.652397969479856308126611354699049294725954677903325430570042514501979021170558e-12
0 15 16 8.825914359796759813665214076431238641082245362809694165022249615764494724593498e-17
0 15 17 8.859218640032881060484426816761532011536764133510314804061990721691533668942056e-16
0 15 18 -3.13317326216730682419538415635046249894081486796677525565368843744521064552399e-15
0 15 19 5.642298082608106345867338017881492855415266599662831199948958284028847082443574e-15
0 15 20 -4.285872239134030309902886819902246236220256666881268697999891885156435441599034e-13
0 15 21 -2.150831196941799101177808946853130765577336457897617056789699011128148037280715e-13
0 15 22 -1.076700261261498056591113440628462658994008209886814388528619874718508427937534e-12
0 16 16 1.014735609574478975493319999745586279927202277207947367010233546800145542083612e-15
0 16 17 -3.493608673354744657576907252299136314571698500714746120572971163543635769267736e-14
0 16 18 2.03783668091492142371531092300315912665829742804594262412500334756425611982988e-13
0 16 19 -3.406778625974310365609844639282959708609640817053093364892479530861331016693736e-13
0 16 20 -3.347938596270975975503496398862395530251414476457593822420336350512190845559317e-14
0 16 21 5.419738139376975722141649368272319291354364836305799705382325279909808558807858e-14
0 16 22 -2.830935471903304797826982918255742093302131094647153238870964950087143465603269e-13
0 17 17 8.738398364182539568198228969653168524332042445902744971807035117343837414245109e-15
0 17 18 -1.474328516292176871829781047919211630451931467257293908495627872991378100918436e-13
0 17 19 2.727174306581014930672685505788393239666078056892914474098492017881030832728902e-13
0 17 20 6.378360204239910250204567883974051263252605602008918357178171178952823310552332e-14
0 17 21 -8.75182819879419706952302899738546966702179768443029203416995232250562900363831e-15
0 17 22 -4.952703405431743032544117306317964216519547592983567775995079742029948931061594e-14
0 18 18 7.149850162992435896685954617490354162792032226381478026674996582197722185040593e-14
0 18 19 -1.514355577219029112576687783182555449378724260462659508756591734817450569431552e-13
0 18 20 -3.311747902140887062700166663029417203182614732024542824345768864605173147588062e-13
0 18 21 4.00776045981582264013219655715470574793086416165015497841834310502759242776018e-13
0 18 22 -1.269879100944427993394347262937742060759751812589778346435319960404769278580781e-12
0 19 19 1.825865779242707697997694078292886856185663706709291677839110516850940042545361e-14
0 19 20 -6.465791978040807774331442570306418089448650368282458761252695227586786734725162e-14
0 19 21 -4.136215842270370373869200353610889490822083469216098914906949362078114399494502e-14
0 19 22 5.446285153117589988074753650716264869782327083569455473944903527465908911858637e-13
0 20 20 1.219058949648372468326948750824695464677458067754067690627645738452432574346298e-13
0 20 21 -3.799481924236389101377821845549676221865930259489284910829382225007255549919348e-13
0 20 22 1.894512131627392081082954772891792305453841890655911162498674637049875732674759e-12
0 21 21 1.510711465132557902609208888314006772991698277156593780959435319366436008564169e-13
0 21 22 -1.62631000024420972748581660758566068999681784174360757949976895661711132651098e-12
0 22 22 1.288742846153216218292328030813413321465061761790652402846297627105530636807741e-21
1 0 0 2.921619306202819683867364521809435942438037183802196937938401722875259553614655e-09
1 0 1 -3.820496823435713021446194911921343059387607532934714455066599187275293526563453e-09
1 0 2 1.663444661197969740039909747715596282330978441516669478164196793925785034275187e-09
1 0 3 3.859947953856634155387721888938764881055134752400035695114687873569839702527645e-09
1 0 4 4.976768518797921902670048154494979706953869436024551489100512300077744048413995e-11
1 0 5 -1.47812168337759152735017627996109675192807917502297260318752661171830260349234e-09
1 0 6 -2.971985369462719637194144653602502830961142750829203874595571447906773119153047e-09
1 0 7 -1.566943695525161826016184235504996005039899733520208353988818723432654234019375e-10
1 0 8 1.997558830700218096355883949450999324010868532159369098852930767789686972793366e-10
1 0 9 3.042165774994846245522178995642710440485231727313542246899947063660435966726957e-10
1 0 10 8.435408830842983192134140198965824855878545589899360520328617986389512612013161e-10
1 0 11 1.166109803699723572605867972789425626936333018853168426674099309761269607645811e-11
1 0 12 1.977350717575218011510169032544606687707634157833177387757162326913681334478652e-11
1 0 13 -2.926514379464641732552726589649294190115973850495541876163601050757739805127857e-11
1 0 14 -1.115351793715662467294454777767070487993286016350305007431056523358707535956511e-10
1 0 15 -8.446123735640886626314347629867619479972458291692073306203172569010714350160624e-11
1 1 1 1.152246240952727115079715563599719203041072193682762641168103820706044871966258e-09
1 1 2 -1.64857913104402700533914318321219911743859643731278867258776669918985895451187e-09
1 1 3 -7.491857191933288729412191811521644329037793851834259806557571100515168953869174e-10
1 1 4 4.029156241450792098601395052011835696533785702845015275544759770050005689184764e-10
1 1 5 6.894770711671917976439538348835444909120811566172675223978596379688384363513097e-10
1 1 6 2.584045645721859629946095746280676336113414970099110169490886726973502661558705e-10
1 1 7 5.497749351180296070878980097525361936690487526688270543171891464722486217541689e-11
1 1 8 -2.674858454379168145736362291300461133750116126258259766882815052616739157063353e-10
1 1 9 8.882103861714436307909349750866752345221952408173541922929369568305548355639874e-11
1 1 10 -2.40599196091289200533534113563148222143025920710307202806908995193085922080894e-10
1 1 11 -3.628310820882439963619208953548073891497028317418283110717837531539640477468378e-12
1 1 12 -1.644469864503734482037130703739234382528102332545404732427645220117436240588393e-12
1 1 13 1.08761826732816454351159030856914794710223836357782001699070902090666076966515e-13
1 1 14 8.95177021388617410645574887808661273944490715199207467268938850767869577153731e-11
1 1 15 -6.390820174717947201734856534038796092139383561477411200482099208317003669813358e-12
1 2 2 1.116089622531352001091887846587898316463755827204131998827383059376736667505201e-09
1 2 3 -1.841160224419007056540952099377914317114289917106170985934655153271940101002023e-09
1 2 4 -5.464786038828998195170642649916564324905717306565540095734110636137516151512201e-10
1 2 5 3.311863334845121622574246545942549414772477303006916505264085484208429626061693e-10
1 2 6 3.046295292464106237365703651088884793786925739087687131025263293907249522006097e-09
1 2 7 1.23529861488081158505420879489854459822664436460027305787779186051831945199685e-12
1 2 8 3.017220014878747782946274559773622710865681879858969469600969977713375706762553e-10
1 2 9 -4.651829754288308644948570993895659762854972906828871811799092210835999265538299e-10
1 2 10 -7.964959588367684143309408457416372190011092627614052240668088345489846799213379e-10
1 2 11 8.821179674596682216281130849531704199276983854991865014464848859201453780903687e-12
1 2 12 -3.44011504807835035505479151947930705121433376807102313539613275106303157454987e-11
1 2 13 1.887428524509329861642519618595075429404267548764201093689243120362615267797855e-11
1 2 14 -3.406040056283668585540415404474106412117260938366611391718577257698025546654174e-11
1 2 15 1.931372188450976065528672036346966406612015300169069638824339816978004019142734e-10
1 3 3 4.138222705187754592872551651026579208577327766003336983254661568595579818510725e-10
1 3 4 1.17493603524648805526070238142585833418309323739719183318390104938156389333388e-10
1 3 5 -3.066492675246571768937729356131847605089907757322564932356942828290663625349078e-10
1 3 6 -5.730403997853313101191965298332132004906858562913767172780482518947888456449177e-10
1 3 7 -6.011604359842985995756219695323682290033502891780883657922921609857134850666603e-11
1 3 8 3.895088714374528505275815718621305647186293130368285971796791429507894098458953e-11
1 3 9 1.181479801971821226795327970308087159612652893964141552641806879839632028870711e-10
1 3 10 2.686161110191674130128308392209313733315422003944007450501978523509384695243548e-10
1 3 11 3.25093392673932631042879615034595114570011828340840214868129798800191339664507e-12
1 3 12 1.028915161497957373557469365307603082225956790476672612217290712191147820460324e-11
1 3 13 -1.26061717277365004825612462660173774385381844263429021007060425820820897592242e-11
1 3 14 -3.547576620675368627812061111560731643627054429731774314953724083091933827230066e-11
1 3 15 -4.566623004742416085245966378344159635714689265959169935051926647183057105279085e-11
1 4 4 3.147940160306701061192331732129853664088398639530173806159713819231408232297397e-10
1 4 5 -2.789031339089283299470412280095303277117400974141911849661948690907750136650618e-10
1 4 6 3.365763373512829011883791309785996105654876364814740626451328427506023687639774e-10
1 4 7 -1.800497722384586477365550016363952864485383298937995855258721906437051048257396e-10
1 4 8 1.12885956646118223147443217448801377914623844888907084866351773659090222517627e-10
1 4 9 6.228760742667646616534903062501808943496289039354361073829475563593988007020666e-11
1 4 10 5.264149306573310039552054426859153674620620124995711780435622761583662137245117e-11
1 4 11 1.727904022417738521835003805981023570252718737124900026574473282141725417137458e-11
1 4 12 1.244627785854546684107179653560561615138776242786945655138390794682394445067452e-11
1 4 13 -2.140867687276767900521036158284789062026271470191933339053510096417306775346055e-11
1 4 14 -7.241824588184648454036788438534877109935377250819917217655189061191196018754574e-11
1 4 15 2.514791620358549985113052512345775567993570940192641494568506564036211258369373e-11
1 5 5 8.985212790443614101865379505025209461911917516749819138860376365160204133757242e-11
1 5 6 -3.026301189815142213420497384995729533455373428096229709732589907361161338644989e-10
1 5 7 1.280283933151749784062988038799087973698092880047005627733505260229120474414363e-11
1 5 8 -6.56120260094744534980397592723159588529763417389059705333291714052108328694333e-11
1 5 9 -5.990916012868415549231270105766822846096830713071814844267937630932824609559979e-11
1 5 10 1.015262153972282841195350049150255040963238486129954283264797413119972377503633e-10
1 5 11 -5.724926759519595800125406432092415498451954430167949154262219887403903037193666e-12
1 5 12 1.139443970564571438206535287075843821971331128946537025789113945547776989521584e-11
1 5 13 1.209878995622738474588243482854820046245393285642475306444018349936108578073901e-11
1 5 14 5.647598248444410813244958685179386139819165634721205668852673401328783427108982e-12
1 5 15 -2.817616592923587587119848198379977887376825089772091623808201789420897536059143e-11
1 6 6 1.113871832557192941962105279409622068778025990747620514823835681107393946435872e-10
1 6 7 3.106330029443918045564872808118380666524053659031803784515295012919500142705121e-12
1 6 8 -3.306133212463652837352254808632046521038266372788508554992327318628673679061475e-12
1 6 9 2.650498604534044994699940978831582599337872400746515046886681854205908072733385e-14
1 6 10 -4.614963910917093484812471728952619229192986559598391994685550881448237900426015e-11
1 6 11 -1.378222998324991129281037979489870744811862302398683305402616294498353143135661e-12
1 6 12 1.16299124230519118792785111353946237406167244075000734678444308517045567330488e-12
1 6 13 2.542266311927306120885028171302663605946042428952987194175799181849434386879497e-13
1 6 14 6.673206825175630591556825732430943219183198075897381097993299308258296624511154e-12
1 6 15 7.547692173214684666243944165579261832468789487073694707675961602903057206204243e-12
1 7 7 3.676176120703988560274809969135292426561074205604601256744703962468780330547325e-12
1 7 8 -6.15994957362331258470270743195850795031638522829878239205215226542908663880943e-12
1 7 9 5.11714642523203715886821122122974671788777724707355136809196542378455631485259e-12
1 7 10 2.201537410941410830856372101804164022891182155032009548402512002320967742694215e-12
1 7 11 -1.638883857924956526006060013981207945067366611370310335372999756507293398743254e-12
1 7 12 2.6284673994712453749004859981162115732399550050022190321305682060312303284472e-12
1 7 13 -1.006749054159158150893997339025585427323440411008308033226086309747911973140588e-12
1 7 14 -1.432796396781523746840816569224078247858800513948027585673056836747741341107872e-12
1 7 15 4.094925502063654708504348290966098787669942849068808505174852743649834636378251e-13
1 8 8 4.371157035712423223805049446247422165280646303536495817624275635204373529449084e-12
1 8 9 -9.379579520435014714176258388525489365932712303265630514348401884699347187976412e-12
1 8 10 -6.041319169106872646008355407751371083910522295307425408935491360125643951077866e-12
1 8 11 -3.191125201563804729953528804489442341424719865748271777441966597919733439906893e-14
1 8 12 -1.255844044298328363301742102500006245235095284287850602239790929927989646771684e-12
1 8 13 1.354727209191532507588826096694960651090165939095601668199890829791310388201501e-12
1 8 14 2.931303053843170889174825885754245451170402722812370629980960608111566101875705e-12
1 8 15 3.211852033200303128900966743122160298059269033232158149719562530153709620049417e-13
1 9 9 1.634593693207031493899493030740058632180617125441695079900843688316809851770149e-12
1 9 10 -2.490651492511205966025644722425383295549071261579999042967916384285994585846031e-12
1 9 11 -1.424124146032355352097263476697892500618671308031056717466394516758019498708698e-15
1 9 12 -4.174447333426908347433664187072202705867235088655941870469478861514628580735742e-15
1 9 13 -3.119348977102273912027718932849783162473595372004675709419361453917045206368061e-13
1 9 14 6.6788774837905783041066281437361670170059730924027467089905130871038331787712e-13
1 9 15 3.887918041391313834913321431142970159086567742026610390680808773915067636573642e-13
1 10 10 2.0181311923794971821199452854325285013233286935031365158707737499749282217248e-12
1 10 11 1.899659787019762283346168934787465554950766674528559036258899605373914693262111e-15
1 10 12 -7.238618945307743155013491720610146107578107592793470289809685436173743487997105e-14
1 10 13 6.590703454978866878881720795506401496263401249592692278304384469706614483161344e-14
1 10 14 -6.387176609870709801063270972076823071538959357133139751737293163966468392823173e-13
1 10 15 -2.843074894672654871753701195415421467454864045059165883860009706933871961283576e-13
1 11 11 2.826438915718758439212503763545079767631499994322701424886376859486308615817677e-14
1 11 12 -1.53405250476570241870553102085737037297886406076091171258128148371236660409794e-13
1 11 13 1.041660553295554904755823468171990432241713835626969130498758588616908920178924e-13
1 11 14 7.291015785290771929226920007173936542485681444141962930652953595280831822854797e-13
1 11 15 -6.771999838289256390659681782094001232159863519803891465211480640707601605595834e-13
1 12 12 1.420580990095903466193212576192747211788469618127266478815609524316293142365702e-13
1 12 13 -1.066029809954307938115044250301916313618166960358418383334620740031000855436565e-13
1 12 14 -1.512064588513905962005212455284231113825844509253368796815822742791604672262028e-12
1 12 15 1.523901904670586720165970822455173361932822840443201692137932369507681736721097e-12
1 13 13 5.860265584123905525215863485919425719621974985229685467598231002053946487267114e-14
1 13 14 -3.380975470517611560302079689472913618708401834987092786250246428340775098554341e-13
1 13 15 2.146411646514694746596510812797968953788220470457269097330169578530870975385188e-13
1 14 14 3.934513759868734641863018093059149845209490184979685907831199996236776893670898e-13
1 14 15 -5.8157513631371577133227599185868288780008609744191012968683836139468825902069e-13
1 15 15 1.343937787957670198828752196328604432504244301713218254545634950082777619200351e-24
2 0 0 4.081407067702400045268523539817868620103819167031138928408718125320408834604937e-10
2 0 1 -2.460247408465486560385242080480170096350050422517992684009679833563087474627883e-10
2 0 2 2.862364950760928958757828864504289567297458179465786180587918441920729816143392e-11
2 0 3 1.317158388787370178572313357888365319772618115032514297758459760864110906887979e-10
2 0 4 1.817334878696689113242006020047203373449229481380470333955998226428719469650125e-13
2 0 5 -1.194060225730643070633151775574227360208385500627962883876173969990474050908562e-11
2 0 6 -3.389386275453280681170986999856963607255917506598065937683395209325031150161245e-11
2 1 1 7.549570880612369822843602427877149385010688714807015766244904184777259360297245e-11
2 1 2 -4.209681781615140722740624138436395742303496406334740776368085884172660018771025e-11
2 1 3 -4.465918959830814915194852731691295692655908131877166987597619343067843974647427e-11
2 1 4 3.581781531005754155027944716362357150654755141458459529068049140927604828326743e-12
2 1 5 7.361277920339303131730508384869599062672108869521773715690205194020679191051644e-12
2 1 6 2.777645380441739027701130991933455707186862519548496187311566190022617826832858e-11
2 2 2 2.335703801810814629782175186581460773605137387523890186399499268261717825373149e-12
2 2 3 -4.922734629471570294556980600466619581938107038232489120574825887207752307790429e-12
2 2 4 -9.937895790974918356514132564250592856966598311398110769737947983194062373841053e-13
2 2 5 1.486386387793341769053862473763245256982543359630253551591862570442566391944076e-12
2 2 6 2.527684380319127975582791111012369300855878468499237102925124280989806959094061e-14
2 3 3 9.295429913688111458415066825096943017331789183025096007943881365057038113685721e-13
2 3 4 -4.316960813630731147143298460805477691460707449710737907668830597747597607326344e-14
2 3 5 -1.253048501339913528238144397847357631311863889039693611922330297412578230418155e-13
2 3 6 -2.089013792007434608104130680361695461326080636176151329549299810525419141661311e-12
2 4 4 3.737165349914673435532507954949344480413911221152393851291706842645956881337467e-14
2 4 5 -1.825903736778042669910972989531056349090502485252385857472910553350902950686917e-13
2 4 6 1.930015440655924630498257100232670627106789075663878632169911742526588283111597e-12
2 5 5 2.192226985002746014174029315725948854221725044695779168477600648350656696801413e-14
2 5 6 -2.547331303725699634626005425341289849526809154226845291395364596480789233493638e-12
2 6 6 4.541666433321344765628589192176401090583577217093877299446466958371155625165601e-23
3 0 0 0.1494173219551214016082261500536447228900312360574598072574589513968443524341335
3 0 1 -0.05234683329174837931970103084820005305592412862888869137661563876937610031026635
3 0 2 -0.008794653810936172592549761557639700703170109936525096708920105287201802738309455
3 0 3 0.02987545459995446796264619102031176301953079862021041865331341904678521842879072
3 1 1 1.464902485713586632359617632330950314657182497367261526776597189417801522880403e-11
3 1 2 -1.269679711007918610115342794050025514683938120814195058203039775204181153132735e-11
3 1 3 1.205283552125429647628508151365368363497026255723167653409094856929998626662857e-11
3 2 2 8.821835926309752410168441871028370540072576795280349431555605123301549919021715e-13
3 2 3 -2.124057232714950605222623469443939740366546689062405221844311513875469368849839e-12
3 3 3 1.392012489950820327584077215133289938852780250516076163456035314932013629611399e-25
4 0 0 45.88436643240761309949335805008717989171397578150078716701022664625878076725748
4 0 1 -45.86814382117278713207262405603727491723200284408066165365117105891572951818304
4 0 2 13.40394202216699751709758567800821472022554065227461478984246978161873882667839
4 0 3 49.27731066470766783600085380095820211069021355767833164172193798594028781368773
4 0 4 -0.5965508298107505359848620644159255934299736553692241623944618502924043464467847
4 0 5 -13.65191719424874500266596870967900687509344089498329762128531390786126399011778
4 0 6 -35.31401467716946793843445745925014886896084053720245645251174946531454909006459
4 0 7 -0.1733569690457109427619444778886369909787301387669768823751669487321158971901558
4 0 8 0.5325641522657642282287898365146253883095291852629896380357165548054978763994575
4 0 9 2.972815609644456992204096958703868323685509241046191456669912971223126029919812
4 0 10 5.774994700676513068681337659063316676447575790634618635010646166467274544133491
4 0 11 11.16976745891630908164746600323549009135492941250206795750009220228765734346837
4 0 12 -11.57125915229218095059476220214765430038828693408082717995233305091413318164073
4 0 13 2.943678259651444445950011941802564192431979801004743249405217171153427223853518
4 0 14 7.095349284484558876403811909098681874545943787540817813239303227072810972738142
4 0 15 0.0236444563808387146308483400900762316079681679067960275623615008316090665941155
4 0 16 -1.013821741560509109061598029171154480940427352383655011352523400559831350308856
4 0 17 -2.584798083534412734385296795385792645137898454124412745138597964528566748446398
4 1 1 13.94377448423562177894598235074844201631930832364540218275078972921800363492689
4 1 2 -6.544176377239350924976993858285659028393788830515192413212646233563245496378114
4 1 3 -7.169256777847271718233997985903970334208046682881886002151967246629180479458574
4 1 4 0.05228392032056621085586269326440340874993648490404022737278447393126092352483883
4 1 5 0.1315799690665699860831995103413595676576349271296122241343100208549674768111292
4 1 6 9.541171075472270614121147145880479247972005813823614614168352603820351359290441
4 1 7 0.1044614799501068762322598575677394319765921490667345667158775034972021997761059
4 1 8 -0.06996544882082354021674137222551483926634176656122552160194084248519906321202051
4 1 9 0.8489293049412673868372693115910827227844950028587808853467001348400036186025247
4 1 10 -0.4627713194363363483500336331987030430046626905665002025528526952406741687556259
4 1 11 -24.32467866471752027685034476187791996326022020203433867004889406302427708321256
4 1 12 12.23213173651328178046367410536952542924337437167716246633338048380502742571298
4 1 13 -0.3013655351290787013449382901317025169843458251030000051338506497347956473244993
4 1 14 -6.261474555972190214905398777779359062937726522323051918213401661168507563960745
4 1 15 -0.2005662931311414851033857942140578910094506168679618967026871940032899008858815
4 1 16 0.5407423803879063251013497308440753177971078163443491674518612165961035468004487
4 1 17 0.7416479748376904617460948323478274792231233980039524589772639934834117241657249
4 2 2 2.740100957154255163552707289031085332818762381832597960309349987845320670107136
4 2 3 -1.371476948503458450622497068396270411617839243195805040338376696174857751198898
4 2 4 -1.698652151312838375835103464471435747640257950992722134747674610726516801960217
4 2 5 -0.07359793707847962851106617956621408925186295233826753694833752950682187139760869
4 2 6 0.4530309493862868519499879411917868194664414806764080660549658374665957093324695
4 2 7 0.1761477183784741463411520609436936578063015000707534026228879614376595428077632
4 2 8 0.4810116998613904810888409575088487886512060509852603850826587802302147295769539
4 2 9 -0.6375337689700452576210077345875998877200915585499341135816879075213442254132675
4 2 10 -0.3627616115179792969203669488941616045598564488053061862113719576159051471022542
4 2 11 -7.745917074769361688134891716815151853649885403090735023922634415773371582943593
4 2 12 0.9874981549279222726522207362680314721688061313560029033601509060887868359487031
4 2 13 1.962759141915964654139378156270281706783413579354903280673135036490177501737201
4 2 14 -0.7744792654509859260256451411474296529996026648458265868646495465005014231129882
4 2 15 -0.3432253260321148868257124458070224636447434575181376678867961651218057146546177
4 2 16 -0.1329510711671423695664699960246680188554550662994500970831444440560683878596792
4 2 17 0.5945167580461006455579123433739638811266186369020359696098882676847147712446222
4 3 3 6.956652420243455041994386835570067840023659046293209820894153095333393314045312e-10
4 3 4 2.56562447156677367094857763442728632255876586707845415752988908268967025472499e-11
4 3 5 -3.428175129900996519710742623840552889619753159348826321917572523747794722080355e-10
4 3 6 -4.119460175941407601137322039897508507005316168289662214733437229718851441134644e-10
4 3 7 -7.415232351467670861969904785173693238818902256166673899353299783381467964998199e-12
4 3 8 2.316169643860093950755817469697042401676704796885636952518214087755069947727969e-12
4 3 9 1.341389235939942816267255303916498087302074230449770815956709062380866047793408e-10
4 3 10 1.40077876557271285718326076100335445088137814597044874437472843216497645562395e-10
4 3 11 -4.97367744019217638660277156285718973206338376258536132739879712278656659830227e-11
4 3 12 -3.139349482700885027349861504723700367408155882167622716344304599442226022437772e-11
4 3 13 2.163964323858276439370170271067352951538246516865212413233179024174342409289916e-13
4 3 14 6.427195598241597913990417404589137885665277230570436846202987402388164443838247e-11
4 3 15 6.481324401025047174562071045496522338326542382535398135133532156618333253194475e-12
4 3 16 -6.682183423787848013929973715761342569412122594472187120563975419443426877780739e-12
4 3 17 -9.009242626445351911313738376321315753073227768239807038250943097860592453930949e-11
4 4 4 2.438864501277817102638605217856931632079057393288845620560353750534384368821729e-11
4 4 5 -2.134775396905034213119250998656727582975156973126574501902476242368678478408035e-11
4 4 6 -7.025883963959370746778722712355981030741823551318090930714581956155158412662794e-11
4 4 7 -8.963588571809489464807704929814808762767691601840219443263207956896577227042929e-12
4 4 8 4.016551508244176032606709836746179921082493452135278348745798525877168666151345e-12
4 4 9 9.365283311253372880095516199008677890669864403610350174976398465306956394161573e-12
4 4 10 1.890330802664866219682737607963558276286104672555504051366587690327579750151942e-11
4 4 11 2.428600963675959751119466829611704511938441691876345424550887361556897618868567e-10
4 4 12 -1.167421485567860076484453337898352387126984876526100578485112219706148338038659e-10
4 4 13 -2.190802935600359776231561850005229777986114456408850072641713508928320351501847e-11
4 4 14 9.628495974284101028740770126197867518671836216505283167527134493792131753991701e-11
4 4 15 9.36477210339821997246146513301559299660150427783296927437981275428929375014499e-12
4 4 16 -1.036228989593712382003769797469952409237041924021207791192465597689218593851975e-11
4 4 17 -2.830565098528344175979134468614000589660757901326328374264462738383890960081257e-11
4 5 5 9.179267655374176137363981859902027559654301520023794909166872218539631851014759e-12
4 5 6 -1.058333507405766493657333484721149258349493100530676809438484379680045885586425e-10
4 5 7 -1.720522059028082515589280834183441555845981128507758675789045821735078517725518e-12
4 5 8 2.880436675884644208982943158387814661885652286932407049599578559753550882891137e-12
4 5 9 -7.22181116642800813015871508296567752253486008568880159364832755404123851205552e-12
4 5 10 9.30870646013787095152779705406805387403964090788288440925180688828323745284884e-12
4 5 11 8.429588452848285615239936195835711393097141891813981776996129065914264300672218e-11
4 5 12 -1.118226705481362578331432095049589844735088806501506314410661317836623000243005e-10
4 5 13 3.670090375434836162674616119079212533316668473551935439182088509759382133551298e-11
4 5 14 6.501704065866924788833183769220359626483319428179322154778346273486893411319105e-11
4 5 15 7.971336271865135531562588962686760740508528585458672352126739387312526774724137e-14
4 5 16 -1.314479569594397703815341291758102881722222296119400578106712743654293333660507e-11
4 5 17 -1.696973673487537260937900073740033200432743511940183518083856927477192629790119e-12
4 6 6 3.82941112161621723125624558272005191745854781635581547154809849121491340162172e-11
4 6 7 -2.59737091117883496266378812958853869394921671402716982592582292372934193247608e-13
4 6 8 7.255499162004182544674994618727475863810995211528005556366699226227698896302426e-13
4 6 9 -1.406585430960724946549836427206438570872801219499744864662829672242430728208929e-12
4 6 10 -7.241994230700447650579431629956445802117657532952940671993091288239683788815121e-12
4 6 11 -5.636806858506359706404747352156328693421050999661851519071644721146427133636909e-11
4 6 12 4.172684290771020164415988803187206552536966217941794461202773741955547350749689e-11
4 6 13 -5.640639041459420730511084355344598693364217271256807983494446516705780600416385e-12
4 6 14 -2.985106390172516375390685804339323502240390710931693324379719733077999420679565e-11
4 6 15 -5.164717557168318608164111652720154736495615719893004323224467462007037786365006e-13
4 6 16 4.027596938383052359332439434449923570594580934281358714654967201401864036750784e-12
4 6 17 8.093939989548857487204299144347157740180846989319181753560451125463411906908747e-12
4 7 7 2.020515981883024358571906445590668986447066456806527697214723401704627688946292e-12
4 7 8 -8.150512874173299190209066849453231416231697657320958202835028695147650095952866e-12
4 7 9 1.13529876417972751268655197701413686398392421071186617309674416276023275492167e-11
4 7 10 7.863505163839931053054581110365384718329057994025802725537247053570765958967849e-12
4 7 11 -2.134287191234183820416939638071442088270671942685311955609627879825747536598255e-10
4 7 12 1.376306515598084280897385285590565785670504536562388939478296144505054552907677e-10
4 7 13 -2.909471826351641068737629117231693852226254824601481950083345271794631855588008e-11
4 7 14 -5.718406415158432242665092878104211494426667441145536357747518697875629471324211e-11
4 7 15 2.609869785688365243338221617481021827577178356855862850903565151409209603124732e-12
4 7 16 5.817513336662845528211026892445143740710431958236634785715328765559691394659113e-12
4 7 17 5.542533560348698571774096379596828280845871999879115717991262230845670058305746e-12
4 8 8 1.489205135539554014088181958874057817759932399343236098805441112107633749072019e-12
4 8 9 -3.585543367436000046438592096726992968625861995824029981445916255877118745937693e-12
4 8 10 -1.439102169702360342809452327916343461319670966353303175035666873383872802980512e-12
4 8 11 8.010159469430475742882728022573169153826490013228561801785086465588227310814867e-11
4 8 12 -5.375531265397075116454671146866409000879823157583880178643569203825664179772241e-11
4 8 13 1.120509710121114201982426635219523777087088773654532378707914658069832824518633e-11
4 8 14 2.441248414060142970756142112871846410561324853298243107928200562373116499186704e-11
4 8 15 -1.426939184235637290734574958745708244671910734121416997227359390800433946330412e-12
4 8 16 -1.604492216397596829239089727129949744617652562514029514164480112932046909789598e-12
4 8 17 -7.042821300801156536808291453988264426483166587613380743592178915011868829530336e-12
4 9 9 1.318694947391302709069809618613116903525657872620204325970694777250400651941971e-12
4 9 10 -8.05727186024026740455326169585869160255926149316375608028936735433306344442288e-13
4 9 11 -6.051206183350401318154402042641898927780006056748639151357072454626099698651306e-11
4 9 12 3.867248704129923242207077600175122959999975488195554198870883664756184037467264e-11
4 9 13 -6.142109075114373628192492763337796469082091522853613668728008092783001084686049e-12
4 9 14 -1.928074103586167910747387911894463620204565780395206939965692173010868271635935e-11
4 9 15 4.195416461784405010959949140777885022509427799290281979777428056829817383254315e-13
4 9 16 1.023646052244400308738785748043421908107451631767338436352503678782510957058333e-12
4 9 17 8.908568949025541334174725673596454829669380210542118881396906105968700819185042e-12
4 10 10 1.513512837595191806478999550243435720955726909756251053356964410038419663054028e-12
4 10 11 2.48192239811742720760002201446427641832423153851446563910374680585611673990259e-11
4 10 12 -1.075441510424460510417564743348750346130719173576112217704836285162900171311232e-11
4 10 13 -1.230395628367868890900341034775928950202779005425684324127501523416234641027568e-12
4 10 14 6.015427088450358445568402819584994099213405094693836066570586100655196634415469e-12
4 10 15 4.734494141145905024384637138744520866969290299293348969385934978965279033093235e-13
4 10 16 -3.541527547402055898126666223789548970309695511617884271753327281409350337013954e-13
4 10 17 -3.672063491993067246674289746924045972464049859884017295132089935932590473792107e-12
4 11 11 1.206976394812980985476199764627847486934258743066260837023323701428943298119038e-10
4 11 12 -6.393403115481817955291690291888281231151164685070137011628938712905812704193798e-11
4 11 13 3.007995053924488212042131417599274793303399214513172603167028710879899804488442e-12
4 11 14 3.357673279973145543208125137594290757957643435207488886908035983112057789633225e-11
4 11 15 6.52281542537944975676743723248667616966652006865724375762850719534244955638287e-13
4 11 16 -2.347854937673205897221835345125966788256944265535066186955842709442203012503797e-12
4 11 17 -9.886344421305336166149274052014732968423599376041665235412843867752506691585619e-12
4 12 12 4.77299776619258988779637462378761239334951276241590955442871546497099917193886e-12
4 12 13 -2.455958754405507492583441842386375094438113805615318742592955238200409267290578e-12
4 12 14 -3.168375693386473892936429519775080471818857210809822864622346892586076222808818e-12
4 12 15 1.320169009358072641551710249525777796140987850711599717071695649745701128371567e-13
4 12 16 6.800203257398707790340053947082276394592892044022696025224249027238250976942325e-13
4 12 17 6.26679466656046516413330851573350027925411503916932324683289579431621601209778e-13
4 13 13 6.275056750497528706698878717069954706272081137095510214350805481902771929920879e-13
4 13 14 -5.106444318994063844017213964621392694992887312751979914366439713680419245825635e-13
4 13 15 -2.730200370008307831196748355566090321663964344286987508214529508339292112453419e-13
4 13 16 1.273568349050728959695322459732820555117387079275706570733066254813712776296476e-13
4 13 17 1.41466081786768477662611337002740568711450977062085774799812622319274752363753e-13
4 14 14 2.622456921488013819472588721068813523474205230963289077977909827296550895634541e-13
4 14 15 -1.122591102442627550499907424403381971398244847462496861817544180627085082613156e-14
4 14 16 -5.558326835606339551321128025268887546310765985485610653560699807707309735514408e-14
4 14 17 -9.22573712575247238449747845353511670774520462714630080123460928915290854578765e-14
4 15 15 1.804025841878168322890158525479755367471382845397558741342768561320535849040971e-14
4 15 16 -3.995529642908461183622872645655271903549589370364235159568166011961638350488529e-14
4 15 17 1.265098371891756886129076627390445794185073872181412813440068907200695359295396e-13
4 16 16 4.265766589263434486746571254604579135548622000370848261152057253420865955757138e-14
4 16 17 -4.677302466391245223719580872470593615494620105788365079352709982828490586467167e-13
4 17 17 1.680147075697158312094733434656621605172789043818382619472706598907923798943242e-24
5 0 0 3.776619516762975204990709620960537275880613948675034907278203874537888870142567
5 0 1 -9.05704845581841612013709360033118794115709763582279134043324024701638784672169
5 0 2 6.483374084403483792160839528611848306587025509230988311885337578414800707158908
5 0 3 14.69815503304550182227244862120914483535829126396635119974860271925229630892829
5 0 4 -1.407632073365689109365554050746410065935608721521892004203816347026692915855506
5 0 5 -7.405045383557024101118025632764097212406100523756856710116853333503747373320346
5 0 6 -15.81342298327383137983058876789755123073977312489912586743050075847363535918561
5 0 7 0.01005135766423075504840156976509165376858807092512920210979191178564177466443232
5 0 8 1.148906747221639134661760214748637881796692052896320281790887729876104643901544
5 0 9 2.485668617340215204813331230199358277804082833713980612916828841365321576385616
5 0 10 5.392894779115916346269574950152761265219735629197736040012458623001903396533999
5 0 11 -0.007554225864087463357196777571400277741412166346166896177253798336654266826157845
5 0 12 0.0133745797097678024207635170002179295991595371052197458249617068347580216208809
5 0 13 -0.2325141859934041664663893355540128567810080719914221661406106835769734716141213
5 0 14 -0.4693746413912429671144837926889416282355966293275464914662152933928810507427494
5 0 15 -0.9617113471451584097010054721969056879256275819214051199414468705884182771989443
5 0 16 4.088353811934596063278357728250755616792657529873755963910854950477485366168884
5 0 17 -4.688907755123449844988642442350527751549554029742243519256869156692772159346601
5 0 18 1.389219586400309119595327532913227157671708890397487433337002198492026520591223
5 0 19 4.042825838282539703165438314190776867919560926515326196553320323120787267618056
5 0 20 -0.07930793442187117966124902435886611503653143145788419952028416164756427699702286
5 0 21 -0.8546496345935721320036906316008085440349189671287667005673694909974868749510486
5 0 22 -2.869976056718968616633972401543393487972032824106665038783094794070528106194064
5 0 23 0.01301477744219863830924336716225182699372936502305381728090747318217658622324507
5 0 24 -0.008299750310390938305990831969868392928320364644167726455005461166351734611489717
5 0 25 0.1463449949637006103805243368855483957367414778543648256607270912267878613409571
5 0 26 0.3829455350678445364031201660883115142145676856241694753227193179194625099619238
5 1 1 2.525423365110824727051228159044599352130884514292211610405258459154354811470722e-09
5 1 2 -2.536407936306410808327408327853851318582670613528113110064458113600889675993946e-09
5 1 3 -5.635492574873960446082180118848226503754557358537779341696262819145365718828459e-09
5 1 4 5.078309563908608706604082274982952938150856451000164271823264168933797984319629e-10
5 1 5 3.282423307394997663759516304773310171524520906669063196527810659697108994111296e-09
5 1 6 6.933219170877907633564506637049390580516586477578016990127779927656022134171046e-09
5 1 7 4.862388053875164924490845162918292108232316990681032443906866401212692628254255e-11
5 1 8 -5.162788293068037782872981950439493066605103713646369594473414829791961637991815e-10
5 1 9 -1.182996469332361722649908132331374698640524560521938165163758992115807542457359e-09
5 1 10 -2.607182270407558072699035450661715590568954545332114787144884767673419050773597e-09
5 1 11 2.230692473589376584089901770872909986833528899154846968375709811715335162327781e-12
5 1 12 -2.270888258593066854636713914077830761762982837579397935992243487206168447142738e-11
5 1 13 1.19450132621394654638111407645625741899879956503107384526319129872255774108664e-10
5 1 14 2.271539417303837647824429129889096954979738427571666371246669439890122221343521e-10
5 1 15 5.069007088924156187376524062577561870566832691541955861192551136577986431822504e-10
5 1 16 -3.01045810895253612071336598329121872379081145074813335278851712038408497571416e-09
5 1 17 3.180033645973615094347503293638435326983484190013632214570928572258989283499756e-09
5 1 18 -8.009048635300469869489143016575954010517704258124458039343289788107422962672244e-10
5 1 19 -2.764825146673458208028775689684741866703574307061250158917912242255791660082679e-09
5 1 20 3.248186067867871742964248091169093804143406821451138624634220998245570672517158e-12
5 1 21 5.66285603512588245923605938198236807940570216732003285103290822382919695595311e-10
5 1 22 1.92536603332650186944006067305034595981447804696568249632375830654779670736719e-09
5 1 23 -4.988582946220861076047525012189967341741513010840202341507841341617692544163769e-12
5 1 24 1.549585933973986462155842603046661941076766554316870428165379844952754119642041e-11
5 1 25 -1.139089984140054418051570159085971935633070651410693496773920594909393554142688e-10
5 1 26 -2.531893441516403962405278455113416122700851837455140267582005282399714636730975e-10
5 2 2 2.507087644228586904014639399995797077607704237975893429317744190002406927482611e-10
5 2 3 -2.93760496263038993795944342741876646037476571848073137885339144141716129302797e-12
5 2 4 -1.313670514381785516623253013910055432476975169553648655831340862450151344386775e-10
5 2 5 -5.399616976728819031921076998668767703108765582381651774674429198737559579785693e-11
5 2 6 -2.21993499579553727584681727981337901451124396422951796953171735415570548832928e-10
5 2 7 1.393589194334669241878160963877765110081262222633253349452589414899838645560635e-11
5 2 8 2.350094566507215699805213534794691157758441779259783400160317016981582717110222e-11
5 2 9 -6.258152531909970816749767001365848505532105972811417339425515272918281001246341e-11
5 2 10 1.455232186574330433407784590663851141028294665663345905829734957990812366796207e-10
5 2 11 -2.338304700575701852749356923320943651665399409689823304332604462617063416950266e-12
5 2 12 1.054262848797509643176309148976029422892331269032652083400256405375267824675456e-12
5 2 13 1.028182888075399106800897329058413795575865693041165477034376140766181862583551e-11
5 2 14 -1.356829312085560847283979587643686637918049470393465442706387573118155907014435e-12
5 2 15 -4.820939940241984870839473808006793487925224000136486907618345058143101761621487e-11
5 2 16 -6.923904003659350549325982981859956049834330318660289160017259983025896496514555e-11
5 2 17 -1.372522855702543792272595695179154118947648165432941737562290618702678070906083e-10
5 2 18 6.150099869166581701118105032310481999397376916626874990305122702737047619334169e-11
5 2 19 2.156165576557345935717267690932180350337624626693245621531113750516752851559003e-10
5 2 20 3.220731315467149772815418597846623963053727146601224285203293899519070925610748e-12
5 2 21 -5.445663137709605758515354313506775599639896744089212863174490415428799781437865e-11
5 2 22 -2.18730088934110101929371520208948728737406031337876654901756771396730149030659e-10
5 2 23 1.267990885747299969801435096383927258599822614828869664809384487437190318766821e-12
5 2 24 -7.166526815268769975278360633640151714136202962633108553519306753144119202548999e-12
5 2 25 2.033576202942516203295463345904265368437454938939078257596616756475845988276958e-11
5 2 26 3.457769585965555906060647107872230897575659536824546728649395985900705958184468e-11
5 3 3 7.583780806305238262577507421620413247593510433816914602616116940385113573537053e-10
5 3 4 6.013476986412653435231067329079265913217471683339144455127077720304832316899038e-12
5 3 5 -6.41832739147185073306759899128047310516986924970020685600570997918398990639761e-10
5 3 6 -8.794014405663260421527577769872808222498681697665825407825535102381933244695551e-10
5 3 7 -6.370304317376144403995593646568822950959847638964020934815255905423788384325419e-12
5 3 8 1.386337068631493608957740093114495614259183664716866775086518967294951896383947e-10
5 3 9 4.121772412428187453008971270420480830277344973147951575849989886609672262296451e-10
5 3 10 4.129391190243828284479553986547176117737108169109045914765577349942764535809711e-10
5 3 11 1.823617170197039525348020277806247375074783779294774448460402263374760814184082e-12
5 3 12 -3.231554750747480421665207019095117305264066370844356419127988018710944505942226e-12
5 3 13 -5.348952380363943100747918380699408915047865587118933715384830338120358081329432e-11
5 3 14 -7.527917192359497501638142301874230841666807670676152912362981272100462794972755e-11
5 3 15 -6.230686641146778489799302018513107689487285533681299576259718733240602352253536e-11
5 3 16 1.921209920226070800195695797301188694780126464220437732227360282905178360252409e-10
5 3 17 -3.746793744509535725209127294314042220604904445924602192611034988962840128420249e-10
5 3 18 2.202177822501822037348995352745924441658428351352003918992988806297653175976911e-10
5 3 19 3.361680912104705325382579359469836867995185026542174203861909896409225613246523e-10
5 3 20 -4.364795701020831805881443438133139455072403900443099348989865917875201367782641e-11
5 3 21 -1.084856558830469733233337194753166313389694912197802890964136731631094889421301e-10
5 3 22 -2.234656047464697093547589824869373013248525945767756735802659479578829184945204e-10
5 3 23 1.140925543574133286942602022337550671538384453028213245146732777669723940649848e-12
5 3 24 1.62744783140026956814748088669249806441131770372014875206795112685817976145737e-11
5 3 25 2.630033284746944249719470460751443128045994473152319588796202583427768502355918e-12
5 3 26 3.215179536881761856785189091559100773574578213594226110999639112460183645040255e-11
5 4 4 1.231862219659981861619749752579702111913785463470078331534956469990035528691572e-10
5 4 5 -9.392788407016094895054194302117895127272057873733904474125723420846944966473537e-11
5 4 6 -1.40971382698977631931620904095329846019169573003650424058795779463192191509155e-10
5 4 7 -5.799826360873748498053240413339833208142629781525146168563754324147768847296385e-11
5 4 8 -4.849211733893876585626841044099151729434546065673545217264928235333394753174206e-12
5 4 9 8.195698834862987436382239305587754484558602610774998241340112263346516888241208e-11
5 4 10 1.370263651606647235305917666298739000776774882476888699815351156468909302516013e-10
5 4 11 1.549336364633777411103010939184358903525756364358062016879664105043681450988527e-12
5 4 12 1.898064285728778800735405531394591730204454560899680973349682821478031112746807e-11
5 4 13 -1.775491701119160018303180967166151507347700419755227276834302030699710061235982e-11
5 4 14 -1.141942440916804082642629074642696063574389240666064692451655863894959186916687e-11
5 4 15 -5.150909052362099934348395092464680339379788418764550461842962698673216366405806e-11
5 4 16 -2.203030138271891369282944630581691381269658170517626469202849283483453914031786e-11
5 4 17 5.439967650143599934106708857100715416755568007723739897070734520779541149998124e-11
5 4 18 -1.483874345176474258824406298036471057755441564798233646950251926429256161346712e-10
5 4 19 8.952065772729085998853601177310619988649424633410956969695031409383579834308933e-11
5 4 20 6.043579194758940065790443457661343000921237250438939392257694078249632755606694e-11
5 4 21 -6.292443199857426249161621896268379136414028641869417921323118016114850958106671e-13
5 4 22 -1.500399124263700405015888757371835706438762718644012571190554302450642555261826e-10
5 4 23 -1.601066518859128959916738470992693875812383554799815180641164778662997600853361e-12
5 4 24 -1.991131518613212418173979029176135107692284788562392848243876601211939278780651e-11
5 4 25 2.482686131402152607448769544024455399815597311283805765222038824288655730725416e-11
5 4 26 2.4699834383699083481607334328530463493339422052676430883179386578037469494564e-11
5 5 5 1.531463221453599802157570272747208492997297892304414991381593033926430849173337e-10
5 5 6 2.053651361354018278807518474584342987770275976266784321247626190282922716914701e-10
5 5 7 3.463686623559140629816305695852908997021782392065974702758017522855207570827333e-12
5 5 8 -6.441913789673339353288463954059635463517605197262294905165501856183921865150382e-11
5 5 9 -1.652557307577658638281210561016008457451168835011901810462711497155975312230388e-10
5 5 10 -1.575867477203153781429304134539659800495944029710710979044516858508676602702901e-10
5 5 11 -1.80267616716495169310635511539716948774636125035225499379996796309850504424526e-12
5 5 12 1.645526587719568354808454304643852450193104810525353227406572963888840493363205e-12
5 5 13 3.080249442899143935826673727148803384513921702370035694941865660806598553408378e-11
5 5 14 3.25921489925818311908879019329711288999186154546405862045759909539722497509839e-11
5 5 15 4.358317362611142329401587091115708603231299467693652020591080651012004899379967e-11
5 5 16 8.334327743085388766114761316696078320258298489763406610213073622963367893271458e-11
5 5 17 -1.159994933162079770064556298112089596323535609510095209289181512537235266919207e-10
5 5 18 5.553911355726796191730435851873406305668618446417212722717138597147690616932997e-11
5 5 19 -6.010630171324067865857039303530071595936032130852147344833390269527563794100902e-11
5 5 20 -1.382039514084313779954456754600892598779876532029337150196766539526123458306204e-11
5 5 21 4.989715853535672262695457020510158878034015558783863025594288978769930081747576e-11
5 5 22 6.287543758035242987090066578608921102978847219396004474025569230264405545041152e-11
5 5 23 2.369753837524200388201264248566090128434031655758998123454204985264226438924395e-12
5 5 24 -3.516918469925983046699513099119001913715887884656452903776797497650367082481469e-12
5 5 25 -1.911339058547461078208819211459980476304807492111671292333897303446663305177804e-11
5 5 26 -1.908484577625381611903415412334851012169079748884590977459535690688102141345722e-11
5 6 6 2.486842479723476989048727444790279510468781548698230796941840789416449487518526e-10
5 6 7 -1.268131523240540640173744517668955761177243197204576593162334023086714593511227e-12
5 6 8 -1.026056518714595432710215462824441954159200975155294421610037855934175063563469e-12
5 6 9 1.049759446779916176498900127535777803777394508593018168324415578856265042332424e-11
5 6 10 -1.012732252468297547879662859546767411313479099325256601771136837058265355249597e-10
5 6 11 6.622233788608561810493784533599291522045917837815089975474814729582020285809715e-13
5 6 12 -6.18442952038333186936557199476446958386112010019632204216524458017223689005995e-13
5 6 13 -1.43096151520345134352161680499067743745789658361321862027908894803994799247271e-12
5 6 14 5.442919968849464417744453295348318960224816850649233843456083061733571533299425e-13
5 6 15 3.645283118981507314643901992838560326476268301311649077996202167994409211461503e-11
5 6 16 -2.03466421482127991130653048662308331635340701729558665756514930327224160133685e-10
5 6 17 2.374265681855631178247145154652879538358204448219248128412926509345137499866085e-10
5 6 18 -9.026029319721045954302993224964476274532020251322190510529089398699847713130877e-11
5 6 19 -2.363818502124707213348348187552938494375518012264433425000074031261178554072362e-10
5 6 20 1.353373979768006218444746027596962403540314131061330996514384933731083309569922e-11
5 6 21 6.344230619914301443644430782865654132079568681503544776716811088400242316347914e-11
5 6 22 1.538111252227304440657947344433674500539603609202956417907574917019434475975406e-10
5 6 23 -1.196983758438067431624147107032033059333463371634361974321222546546285585602452e-12
5 6 24 -1.132030529020246968824585365863460600574852526121273285032544738696592172750679e-12
5 6 25 -1.46157094040837239411371477547948951363564873545140812326329011823603355223892e-11
5 6 26 -2.507735400758253959948153725491516250645442104956616036327664234640086738405861e-11
5 7 7 1.834187809858645061137912274058698521582829522288102498246486738540321265898162e-12
5 7 8 -4.57566358731489354822220369467501129187046561469839812066379464287585164203684e-12
5 7 9 3.3058258653704245869791073985891135531202914472865539214730213762595713611126e-12
5 7 10 5.234640024998308962844026202099416130210443517476837355586897920984658536991879e-12
5 7 11 -7.629961561049236371444759256441906660072556754974806841498588444706186804560288e-13
5 7 12 1.469203552989541695822051095627126896903272690299665101785826770812095232744872e-12
5 7 13 5.559308173034176058270098160124025417139071889949659156948526199762134892892506e-14
5 7 14 2.036484413415672380631175033938980085596649919512307188050118005194737039280921e-13
5 7 15 -2.389328501205273965002542346379530716764957607039878730548475023581566358425015e-12
5 7 16 -2.244365937364882748004350801773694370008990335669622833453209151286769629395117e-11
5 7 17 7.410400031499434521154395980643450222330032429189490845132954796020538948042705e-13
5 7 18 5.30584011916697594666279693818487490733634886354895869483753266416004453676825e-12
5 7 19 1.3421400516215232611128552199540552161424493764315625538344642412203176600277e-11
5 7 20 -2.322149080045891451178630179231088891110467388398740115657838352180122840190238e-12
5 7 21 -3.422842545065844303835453100849619648299848658974811620573296002144846089489049e-12
5 7 22 -2.350838524027544043072535906945306207002261211212903295250888521303216574189084e-11
5 7 23 7.640159793157131903233262446599116709241427177782858815441614837018292908147049e-13
5 7 24 -9.35278296418136441753181828235624055757544653671928287708620126282986666455558e-13
5 7 25 9.422729349684328192533234736928657819721588701524046660640432088857343969431553e-13
5 7 26 4.071675134522098211474267727302471234044471037291533030599258561747802901637181e-12
5 8 8 5.296608966752302143775732056491744738670100760895605557867394827388346711464931e-12
5 8 9 -1.422804354022903096155145012637974185154675942586463138486084814654546354189841e-11
5 8 10 -6.451149013947157189975930315106497086906195703273495480912566198991951856543376e-12
5 8 11 -8.669888523236566295918988743366112437223782976441634161495288921487928033669924e-14
5 8 12 -1.306636133600348109989611086256798962207344621693724586139708776058886017181294e-12
5 8 13 2.455667932993847060802570986389858680810377549197972040797116789363491362302508e-12
5 8 14 6.257577446478599862395932153894849357879064893994253448136672194856353599542475e-13
5 8 15 1.510930125301887298400465942854968541741273574432437220582160010372963604126815e-12
5 8 16 -4.745556767377623393984357959876129940598237587641290610401633517771648848972842e-11
5 8 17 1.372601344526875007439692873017632893110206972096156890776258220432031564064761e-11
5 8 18 2.704685764013429451491515226504760416031742644844485547496472866234966669516697e-11
5 8 19 -1.94799721640325296797244927353212129436867982560205331073431616185086361174945e-11
5 8 20 -1.270354587888817566338837830678328008908521009989830160414027357322919382415888e-11
5 8 21 -4.418214788962198059352749628546655551157355086495182000249383918501805310927253e-13
5 8 22 2.0677620905958584981177298376328023294679213415595650987892775929054380884026e-11
5 8 23 1.019186937776463008390843946812675602112608650603174647222603515931497014199585e-12
5 8 24 2.010117854235789075599374768952492285392491430283233391053531678157093795267091e-12
5 8 25 -2.466996018484057969929564917022511931415364895147644392973410332555971575294117e-12
5 8 26 -1.482910626517433339755895395144741457440684987061756202214319791184844923239735e-12
5 9 9 2.01804813394411625840064211576483245043814181433311901841629616472174019531203e-12
5 9 10 -3.020909783386827638910698859398988501701484638642193933473377292477843503052121e-12
5 9 11 -2.134821711055203172260840046272575842763502937217079083475692271147363490633816e-14
5 9 12 9.308959939765373004243162551520054303240423391530294330326413337334505194302616e-14
5 9 13 -5.384250010869688279331818945211195015561102233212189323675518172790932996728302e-13
5 9 14 -5.209144790521469113135025080346623657345437764081495600726459614073005021111118e-13
5 9 15 2.734863307356242542112604227059204863293725110522227824911506198439125115136728e-12
5 9 16 6.806096390257584317834559283838290913372693655852675849302810895223273382055626e-11
5 9 17 -7.311474889892263463978687892088418033833165523462114549217476012203137949307817e-11
5 9 18 2.152635015646301065689307550782932132125872773079088772858862358854371986175397e-11
5 9 19 5.569179331442512716828684168625799159943836150181289907311974661985606597551995e-11
5 9 20 -9.948230417567371669589743386831863712723691210872162518809283451010672484101152e-13
5 9 21 -1.198512451743575044020918551689173018112894355174689945879145496267957824041106e-11
5 9 22 -2.729128267472316072648370758950199709312010507156503582789933630371330823270514e-11
5 9 23 -1.728713791279095867223504030203133659862125952129106375013022094796492782525159e-14
5 9 24 5.452629189753530110612890997991987940267007069479465104451964724909959115929676e-13
5 9 25 1.437435470020221714430285208360241528515689570870910753416752243572934794121374e-12
5 9 26 2.523552707532590400959958631865256502642962295215230327961782908166625065902239e-12
5 10 10 9.298817237085851866786744216660305356374662646454978526188577009660248432130825e-12
5 10 11 2.944898615883843215850270341549535701473160201934067554894088781136422660172538e-14
5 10 12 -2.373149562801929948952050028702544714041660722047082994485186583542765994411134e-13
5 10 13 2.481528393349022842056492850167169018956423863036698828595494203727419329879368e-13
5 10 14 -1.562770837384541929550051921552621652156667481806449222361236554633757691427898e-12
5 10 15 -4.320483583685457614600710128161348733786392601363973981053988334025860912579452e-12
5 10 16 -1.318913011529093839898081704351241369882314557995113677456407915330928291974294e-11
5 10 17 2.27992567822278651901194893301278592292265633191032636959614106399764524826621e-11
5 10 18 -1.028844382904661299967442444190514840172158550760812514388115733800348771831737e-11
5 10 19 -1.98412228000099253364318876666817802994852016181932134285379915297147794820334e-11
5 10 20 1.328014528516361946315318356472810561227598231389446975945856371327645475791284e-12
5 10 21 5.125720286271738387689849114737264108590649933660661068734308037767809298042666e-12
5 10 22 3.06659431222904701216274209656047197556671809822847431222792342664384889493368e-13
5 10 23 -8.136040601301355686888974388021069855756133561868181899570073092022387250212e-14
5 10 24 -8.591353051032293040633982709195336585143289325636222473460395496659913256403835e-15
5 10 25 -1.224435626060873403419807192937868792493573205074619960760636180481436597793539e-12
5 10 26 9.008820355615945194307205375589695208764287128106708667679923148968189585647052e-13
5 11 11 5.921506885016951066716393940191603781898426969248492835803054811610721350036724e-14
5 11 12 -4.041134056420356589140398763685445936507793885618838089409212251455358556580906e-13
5 11 13 4.140703928618332280987165551862903411895417205815402918935889143815184262804527e-13
5 11 14 8.863416868128059817289161641980927836651878901140716854412410860119441249283984e-13
5 11 15 -2.380409918026201345406506439878229870720480998490037887002722575912436186024228e-13
5 11 16 1.500292938561978634771678018598185990937736701015176690213907016163131107145486e-11
5 11 17 6.929264036530581439991003655193220161503272444949976156929449468833674552956735e-12
5 11 18 -1.063788793091737828346397026610778651995365440281127027737864420949022824122325e-11
5 11 19 -4.326091272281845563846784075839574989860331817512885880132642005237040364301974e-12
5 11 20 2.295523609972541471128043071964420639861607950521554656773298214058264209676997e-12
5 11 21 1.737174066564174510801372277246403126976695713209492144099264157745229936170595e-12
5 11 22 3.362072948672978183780980594556704661328051235298704743573006281698275544006503e-12
5 11 23 -1.868107199538923085597568108870249073665542916912899391092272339318683544327279e-13
5 11 24 1.090580153353352983281715386325704417689748442974441186890686204809855100612691e-13
5 11 25 -5.156402889637532390096347610844528642623507598718360516018781458661916350631604e-13
5 11 26 -6.849915383027527966183561228601522402536178271479540969649083974656909978266079e-13
5 12 12 1.352358614429936496394870213650999044749113118573921040815757883646188558489351e-13
5 12 13 -2.658348292641352641750990125769430269091676123725778970760954801786997737009039e-13
5 12 14 -1.572068583393163927909454384090006108420300562605288765668672467658225655504468e-13
5 12 15 -1.987879693608467227436093548388921752084653139737286032150959167163278190476448e-13
5 12 16 -2.880386542531894039673308189654310418100718040668739636003401952203548884968938e-11
5 12 17 2.31429359872993478218005253236058193572120298245962562605739352544398802262002e-11
5 12 18 -5.403213973845124351323226069342264204621718844393829471057442771581004311696646e-12
5 12 19 -1.830816664353073004958089939638827249208191201885407205155911110220876168008499e-11
5 12 20 3.838351681272335702249419921831368837513307638902046704346991637774388864013861e-13
5 12 21 3.991668346599634115173187846874009347023248873544236345452502796455142485339212e-12
5 12 22 1.054140640474457016283066903318726028595823850418847160866613984673008413822589e-11
5 12 23 -5.551782616443939600771530634259774567155633678496355646013601653761736716258451e-15
5 12 24 -4.051754089251326343277870002729632868697061064938364144962193466462010483871432e-13
5 12 25 4.205119993769259800773936375318526657816854918866823184221349460057591404109721e-14
5 12 26 -1.24109679844898412621777187384949446432742073944027716760228781323544700214145e-12
5 13 13 1.899863424866698565483363622121855731648620410790760262962699747826116681836934e-13
5 13 14 -1.085476813107761983831805019543248992908972168348104794085995140782566248472693e-12
5 13 15 1.241767948088403635043295626009994166309886358685294849199710234650361798166298e-12
5 13 16 5.165968024511049912162089919814634957058585019953753309854057058834881192701767e-11
5 13 17 -7.022356695434239784514287901439371147735586323089851583748254127351110283788059e-11
5 13 18 2.997202543671703820916261946248342527400602648850333447904460972187864617887904e-11
5 13 19 5.345656992468201966417553375941573165332303704302618223848545805112092057437769e-11
5 13 20 -4.426411217748704570402853971603641858751315352523559706370578277996141538329633e-12
5 13 21 -1.274612818904209187787573079766431276300674306631019887605457362928692048403501e-11
5 13 22 -3.190971572430455535087861162356235724953661322157238410564295222437013588341742e-11
5 13 23 2.044983087751835763360152924614977949656797838214424959897115328316651279495481e-13
5 13 24 1.173950346594869962725387197273153123693086732603758891539555021843689417313298e-12
5 13 25 2.615137676530959750628403883335167555972032388318435576044825370291913462329603e-13
5 13 26 3.981618211118918840554203170212230473758961927360069690774872379530966508000897e-12
5 14 14 2.494349042712232647046630754025290667447761248656911233376542456727377318410305e-12
5 14 15 -3.007757280431625543881213679997096526421682734320163080723677194410945341449837e-12
5 14 16 -7.409220951802723469746088418576428389458772086365723702864702258259664589128187e-11
5 14 17 1.14410473688570769436470956704080541729474296019561143732015041960314243032622e-10
5 14 18 -5.111108801979363496491552390577869029322235094972719818452780433123799866013926e-11
5 14 19 -8.983148501806520539319890536908250468423907166361040081399942119742744125905396e-11
5 14 20 7.291126881058595574945505206404025681951089541433640149279996893290187249144993e-12
5 14 21 2.192106349438617088072676873953058188326559865943898298594419672917302578171716e-11
5 14 22 5.331887561867690520543401920516505950960487559516174231227625636508896951080363e-11
5 14 23 -3.218692765340253670354029800924930234304902212897862281005683360164391034371847e-13
5 14 24 -1.73737155963145605141000010078248019172674654684853811425191944978926230521032e-12
5 14 25 -1.562592335297839823399397496930364404048023147643507374620912523785953533009406e-12
5 14 26 -6.40671493929141847888896397735501478293135174898122252819889879398682463814182e-12
5 15 15 1.492284343057307846734203392182143231838627607981635543642746459225963731107476e-12
5 15 16 7.182352745314730119750403596716850435135961471960826210369631339761086544486805e-11
5 15 17 -5.82102263061370675462296756493160238887654788966034744684419345766826080753583e-11
5 15 18 1.059475712701783052444197061230775868462967939058291630238974511371036429184161e-11
5 15 19 5.379153504364490692089563519066982899317132229307191698650567975074163977840034e-11
5 15 20 7.328748866622145566430276694601062641304425850595876297263571121794852035287994e-13
5 15 21 -1.247005396894500001314600691528715160587626194957394385274478802454333345780133e-11
5 15 22 -3.008015776047310725449753838978722861410437637393422291645992154667692730578167e-11
5 15 23 -1.169804755413473631992407089617651364029773818388736501345027590537232512803547e-13
5 15 24 1.129636840930598480874255352370806754489671752787612488987126538348850386705877e-13
5 15 25 2.950122422114360503587464451532574901904294771800655253286207204656224046589887e-12
5 15 26 3.397060811616590506564190593770588457972730864247137838447290758918068477476281e-12
5 16 16 9.404809168787519361793188317483711411173004333409032313306142325296850399992208e-11
5 16 17 -9.977070248589523076712726289708417110339179415935993576627707640629056074017109e-11
5 16 18 3.12057863529602002420930430784355184209816027070291204095494492167969024511144e-11
5 16 19 8.435084791948447588742279645038693348020858657665064661579908979804817270721614e-11
5 16 20 -2.487138990627522109386036513377974261745518582256718888114685619269583421241525e-12
5 16 21 -1.975436617679725055904462466348243818803780205465081473722409632376360864845885e-11
5 16 22 -5.159839145531983040832883273771431860551955094288001856873533697363295989319571e-11
5 16 23 3.58278646501521929726107658070671246334280522157213423621826633674809788127273e-14
5 16 24 8.095016232877371335778757363579312339221594636454662347587060961714929521677395e-13
5 16 25 3.062506622495129085750705765698659012408619653093708890408724467051005553984568e-12
5 16 26 6.634083536849593213355057042377873231546524034346110823489021815999013861841579e-12
5 17 17 2.975949261672579475130373614351804857644721103444952052654252980833410580338267e-11
5 17 18 -2.236360926306939925666982005556393556557571397938738773775193122867373883170669e-11
5 17 19 -2.026482515547415464437810346518138428081890956864455075762647339560468495427908e-11
5 17 20 4.604508296515557851500484474838337889702355481410644545683485610680920733442394e-12
5 17 21 5.71986583689641448498767061255751140142081730869843803991787121224000402322638e-12
5 17 22 1.448024399242746708080021382975932416166420673739310340748560815587159575012975e-11
5 17 23 -2.574509161696091052645142944934668336241842525354909773136439817923796953384457e-13
5 17 24 -9.428992188528170757683604706372426538033852479532035526778332282082108285097703e-13
5 17 25 5.883176375897828895608073217999157268327685235222079414667198994764738268752981e-13
5 17 26 -1.66269985722264797563100335445245392953707665479071055247608078849121009896989e-12
5 18 18 8.601130710772751129605953369865508021522476247283114290839112176022916633859888e-13
5 18 19 -1.15010402271911052223622031153034273966098283428085760205305192839249446212865e-12
5 18 20 -4.638045807853360660151914469472814689252061991329663023308251198802378693944537e-13
5 18 21 2.205295552456310616057571542023936232352819792861375266215329275281659961885034e-13
5 18 22 8.538575158097823222697886654124062393146891356225170911346187345457371547990685e-13
5 18 23 3.47772066075003000453304587990770971769357978258371344859081321781155135213306e-14
5 18 24 1.376139855666046852970887892827214682189537852706034794141162906616537822977966e-13
5 18 25 -2.574597986972789958769934197417972683421823334862271878955445990376973909647356e-13
5 18 26 -1.527416751328173222499468692312420070513105050180176582037629210519134190849855e-13
5 19 19 3.808604873645675089727757748229616331237119208367952953629453905312125129072595e-12
5 19 20 7.593308895155128672243300327697426710104783556313711893863430326606058897493621e-16
5 19 21 -1.76385823002146922114679011573242719827566550653965632157957995901820990797968e-12
5 19 22 -2.21007711667997603813182810052376303831383455360307170284053132341470540102034e-12
5 19 23 -6.783527188143201286034005299310301793613994744115229737809090932419224219066652e-16
5 19 24 3.952014925374183934434455022903776833299737137465279895210981372965500174615745e-14
5 19 25 6.768542508224891564491278569563655650329983120417282646293793719026717999341708e-13
5 19 26 5.366532875935357716041321512629304739257714456733174363364918523978903315978174e-13
5 20 20 2.160743325437515874534742067055649174853080096731890764363947049759756764216578e-14
5 20 21 -2.53199092680826517174813641407776509880852455438111248710791293811339302434352e-14
5 20 22 7.147021916757022512088885153973990025419060931785099753085217724501914367359211e-14
5 20 23 -9.661409545586823086751253348702221045188554658963458962036469686599562584961842e-15
5 20 24 1.204977438163468091790463204140142691877540073704404835490198109470567064721544e-14
5 20 25 -4.780216735620302293863298085125173813026056978315990548750595883758840992148297e-16
5 20 26 -1.221332823022124486810117816565748833066893349557611044342105931117052515442862e-14
5 21 21 7.035923024848029320979710291058596370493971169186636200978089059981812036090384e-14
5 21 22 -4.232040993825000991588449276124170769175162631144776848135088805440710278906848e-13
5 21 23 4.049002746403092312654438882667348016364877213473193740074876586595566286964051e-17
5 21 24 -3.306604618460463007275987166358047603678319747738426724576556667307087999470441e-14
5 21 25 -9.229679134222076141993796055200634192879789717702317905911891180049004347265911e-15
5 21 26 1.077983357942301376043986613698002387073962634584397963482215727637866711368961e-13
5 22 22 1.007514879982607841776068041045650656194956902605390023413662937260234943419311e-12
5 22 23 1.596548449272822249738545876728684494761159506521376944849175002332113573727743e-16
5 22 24 -6.916310494170689702682627237088513515587946953095076584509141098006055974854344e-15
5 22 25 1.506552492521587277704830254661204279013823356661250591338415274457853160136492e-14
5 22 26 -2.339953884856349326932487575487047843607864946256767185676947560678229564194763e-13
5 23 23 6.430240400615805201653328596912483355978297421112590024505776226397508890502941e-16
5 23 24 -1.750394351626242375446520843644669828881640171224264871858170338219298189670112e-14
5 23 25 3.448671798181557609443582135824518426199690719227133375489147930544451554264521e-14
5 23 26 2.540684347938648702346682131331534486547763844524329838184555866073898255561601e-14
5 24 24 2.860047827506289374214051911288005211195706987269950009478506976039942996271309e-15
5 24 25 -1.881840908548155155099839563364132874186021849705362685659741798487819349237438e-14
5 24 26 -1.450783632608955176457757505740453768850928994918005816347934535190691980563461e-14
5 25 25 1.008890760721149137936204190602993461027326061065123011643647574464974070747627e-14
5 25 26 -5.628821393131276171628947498250750940237306781457759102432688278137254738757234e-14
5 26 26 5.228679487238109105505528783122169557436073828200390432026513059906317436536525e-23
6 0 0 8.797898641971129782619907705930676672895979343389652016762799622949588119808719e-10
6 0 1 -5.160519774191246409042418432800014881449116295040534111893849468344937738276725e-10
6 0 2 2.43492222489599605187806816673414522808276472580899755385882398847760287186029e-11
6 0 3 2.371501403129187059532472426831347952739882575903819476919199648276288351183216e-10
6 0 4 1.029302547662432735482842605157451266890044279638355641980524584535429969708549e-11
6 0 5 -6.782366439262822491425173149681347540625803067021070185567493814726005833742756e-13
6 0 6 -7.914400259942061860273920617677269323194187863587375601832775302970075904832664e-11
6 0 7 1.839858907623861339381259663047536431223860401005307598681712063300718031355108e-12
6 0 8 -7.591269755999516082129094464275069095924173880407250835776893787579715094914972e-12
6 0 9 4.222766380306381730364557787313430793726234515024740558962791126711211904102979e-12
6 0 10 1.021096754024766533467656157031512296346527561863196376575725374407988158689838e-11
6 0 11 -4.07447181935632369077370262989163331505935722972827570668701758483570317159412e-10
6 0 12 2.520609828577157604722314977126813256586525929612324923926039925496991073869378e-10
6 0 13 -2.211808248959826912764641409586355912875486163497908338706662359972673763318813e-11
6 0 14 -1.15836550963574819397743460933128589426375533604059187808250388377774364605749e-10
6 0 15 -8.157295072757956227191911685856959088990256522475005991880399675864293977776284e-13
6 0 16 3.885649580807902685535888155126544258674853513466633720346349421819281566214064e-12
6 0 17 1.044875671567988297049872885768410304441394110793614651137083348768429532226038e-11
6 0 18 1.491084254479705451898425502954653038466456980510848804541051908542325362572773e-11
6 0 19 -1.56809399745597698657732001168345235316183775901683097543455684883534379592419e-11
6 0 20 4.502222892839578102692298805007944822345563616756175640972602054131140594842977e-13
6 0 21 1.058721826704583919731439380023517667126004122114860542925765987378549431757951e-11
6 1 1 6.549311382267436694181555986668920221066009694738516302502818321752905065125772e-10
6 1 2 -3.897583451656594598001558806712878598244480872824230402870562061319077178205091e-10
6 1 3 -3.787865041943687514452525567297817768179814951213954895285465004111431953592392e-10
6 1 4 3.539209988474991413454211539527328237709308220187424319097355130291332323023541e-11
6 1 5 8.268953072004807216263537252487133158681467942647804701391812655983277527432796e-11
6 1 6 1.383763796071270920749024766889369754718701448615322913208288702105794613332368e-10
6 1 7 4.187436594790078266577101280858805463151198643719295636178388254717521530847958e-12
6 1 8 -6.197687845798172911406224939319946984389332765419356535922276974410836706368977e-12
6 1 9 -1.296620016193994989262039516583966524849885680112827972636422534651572506703833e-11
6 1 10 -3.704492370393774297699602455267734141837134556703031368032854447869412457679511e-11
6 1 11 -8.33400249940743451256436476460717530797246484713802601116229365516319717465263e-10
6 1 12 7.647042713222866893195517774184970868225910362845297152273182334183226103521421e-11
6 1 13 1.267293663433686134341859055383920058620729516137608864489517175100606636946713e-10
6 1 14 8.929711114170633002302853779343418582367811115019762612892863339763783731506789e-11
6 1 15 -1.549911304128227642866301612881238330681212649095885691211338977857370887677718e-11
6 1 16 -1.52702630459145471670808527334466611434885746165061784330831479731450640846942e-11
6 1 17 -1.304241722138872924033222826174598410654003570189437292044503360641482224871935e-11
6 1 18 4.552569313265974203772077344716314855002407564451948148588616817271251879530457e-10
6 1 19 -1.924950809146480749070998214664218804929964645464591372446303064512558672150347e-10
6 1 20 1.247323546253909229265838062973824395245980898937403003080846546922867691608135e-11
6 1 21 3.265853285973470095853490675250973462213286114423001694146217883788745050915463e-11
6 2 2 2.468043930840243699283495358256645932822629928614183765038790504156446298368511e-11
6 2 3 1.475959142606012967914423192919481648707924826242534745826598929805592792806903e-11
6 2 4 -9.930089808380575662288160981864848786007539512965981721493175418227079697844101e-12
6 2 5 -1.271146209161757576504962955106929869064920629829485992133001012346259896039221e-11
6 2 6 -3.538535668534964753653656583459849482166673182507566987680008856050983423983883e-12
6 2 7 -5.656293695924844053561595383083238820041184081279645866522428875147985504805938e-13
6 2 8 2.621195454848890643230571259174122213297452835307724279446451459691467121465192e-12
6 2 9 2.830903182016462210558573976252645316998989507673423852535331129352621144324497e-12
6 2 10 3.833557662731076375602336221083210608220726985693888142446413180186923137164345e-12
6 2 11 7.903246500826176588581650485258988782645241504263211687207490178027782410387066e-11
6 2 12 -3.742037198559117982704382745669769823510014146980880392343539561386572629094801e-11
6 2 13 -2.361039632982463657317943995175375945037653377216075769372122030983544436973906e-12
6 2 14 3.167937102595924355756216088835932325217759089067345807589372461180224869840118e-12
6 2 15 2.692865814472256986276294589312724446761215247061212980750834565679335280988313e-12
6 2 16 8.267292817257972861902391431157422592181121265687394738291358813967440716213617e-13
6 2 17 1.0083651680079093581751986395982606405597228848312735970976207432497277849037e-12
6 2 18 -5.217996341165130950618805938589251472217913961412117622581102873631123270795069e-11
6 2 19 2.730190366943185508020508748394533584254720748740964793995133421713744306728133e-11
6 2 20 -2.935158021381912746366373747828866115538969584639987122258546256188447396646149e-12
6 2 21 -6.646193721729089601047411356508542352543034358326925697036636407172605432627362e-12
6 3 3 7.623892891801729740998586870760470455445370135003101458803168960154561869097251
6 3 4 -1.823404421075147387462948771662442146692160430321364291595976953014095088712362e-23
6 3 5 -3.719024498745782942172838179246233252913231933993502746387545668985391395888207e-22
6 3 6 -2.370922494319023187636419877375440555367596321411898934957061956759183014846278e-23
6 3 7 6.255588879515104948780328932323481689246631815211766216776988395131837344152156e-25
6 3 8 1.774673978912045155812906820183312315468427752433993240984584896265832848490426e-23
6 3 9 1.01822913794747959129680184079063704108456141743923928785322567954738657663316e-22
6 3 10 4.187157400057948527161671422635602952390086470058731494231049917712371878404767e-23
6 3 11 7.212211657094805159518213706208477160626747394640212304464069887048283644707791e-22
6 3 12 -7.623892891801729740997979706799715189068084587076107484172159571633271739641313
6 3 13 3.706471445778321486894596748268000136384243985931959171925851208202543538291234e-23
6 3 14 -1.328100370082881317201902138498571209041679582608085298084654957505485890433433e-22
6 3 15 -1.017699505393173402663906528212633987944490204974299335139792467638617409429604e-23
6 3 16 5.189868754173015224726864879427293813753164457462573265654422977427360986322944e-23
6 3 17 2.381552629376339819110636807919194221349292825260925977585383922593195651276693e-23
6 3 18 7.623892891801729740997272061002105990779262446635763679733713904399295126472284
6 3 19 2.144747651453559412749377694259939270561756336319795460006669387740671320465254e-22
6 3 20 -1.789662130190151860911296872236583007783601472553706038339358889951475411764131e-23
6 3 21 -6.222079537288658285232835606409048764138691137244610887837046589416137392163384e-23
6 4 4 1.106411713560438818111648331486011352568179171584437044813485933859382888782608e-11
6 4 5 1.179352317677700104098242400514494868146831206888091671149609208455640071124752e-12
6 4 6 2.816084782091055006324334148337621897345446990050837150427513623152590084868068e-13
6 4 7 -4.572445309736284858433684007675568071357251658154202197372872851826311672740135e-12
6 4 8 2.454643321099468895146753896951223617661961482385995563900227804210728057826617e-12
6 4 9 1.806194579943610817898244085641306284921519301221589982660104586147441364020836e-13
6 4 10 1.782322515244376461729516619329102112692944228802317875551195553216593339116155e-12
6 4 11 1.651338233670126855739014447961905191418153056956101461478913325739125906019687e-10
6 4 12 -7.362562268108912622949741382926478628733589394514037052694463063953945574545925e-11
6 4 13 -1.76190849131451103890145650055306851459439457779722881279046187186428294810452e-11
6 4 14 2.246362111018944783036111593746698981877609467168413335553032453918578938977896e-11
6 4 15 4.371629218906275513708870577497235954019418812192249723338041087325779564994167e-12
6 4 16 -1.232932719144614399397381778722461966206320170527873510433999397903846999538177e-12
6 4 17 -5.308930843452847451758541268544890876247157191681654930160611283851783457277964e-13
6 4 18 -3.593231240336324442465347253334188953085883948946168532037178778038827759348039e-11
6 4 19 2.528397955492876866571212422438751305425810645509890286113769304329000280934488e-11
6 4 20 -1.098269336582184242564781717505551742541729503710635617908610612685879870964741e-12
6 4 21 -6.57087646066358264017380180650826408295823972246268324043273053601483538370549e-12
6 5 5 3.30124246001595230908107505563219877412731703926513454051866015670903189968491
6 5 6 9.903727380047856927241669613889869517079129626376512032257797513920977158320649
6 5 7 9.943881682726580070685613257408798280483039206882969400493861436219228159051131e-24
6 5 8 -3.341522393925996438729691593258826305210010751490427902859583454828384189198686e-23
6 5 9 -1.394568823995871754848131525299591756110096061419170592123136224391292477562072e-22
6 5 10 -5.628757480254882123487545824603624056842948404319030274373339016722795139363809e-23
6 5 11 -1.29623509758081672747281643422147614981000671194268694933264226937817533915164e-21
6 5 12 -7.119147529958136335100628961538188347760066382645486686632433340295553522309559e-22
6 5 13 -3.301242460015952309080569435966392417165892277115467428663544519707972745472887
6 5 14 -6.602484920031904618160970601267901836974650229780830615413206698628362900331418
6 5 15 5.649341363644954214166471112597133046423935899129225421609195419203291253002891e-24
6 5 16 -6.963410496014488631053415088892057147192581870728118252372637263658989948988884e-23
6 5 17 -2.938944565734619723220221203157829090511662972128777231163685340657063807090711e-23
6 5 18 1.851235255455692472318072473041061306126218005530127855089536452474239978062856e-21
6 5 19 3.301242460015952309080227541509121656072126143494212941350677166227121157134382
6 5 20 2.571803514530885352578017918517384550743964903245529168227754987954944356831858e-23
6 5 21 9.422959007250133994742046880306717982148540636269780249908544017959669180378823e-23
6 6 6 1.238299852822885179042164847314660975296157723291290365369241797476365806875492e-10
6 6 7 -7.982120042268325925930674551090192716155288008926941413606891983202484792792629e-13
6 6 8 2.735775694362928633342466533599620393099891465009862037686442193738064863522424e-12
6 6 9 1.085095964673531523740467969417435938742174476639980260841413786497522053593995e-11
6 6 10 4.214230364052340252891598538356190865073364611916938151505074390648846109973694e-12
6 6 11 1.005431586401345670755060746616660469895862992623189360572539750203300281177806e-10
6 6 12 5.649137330682126361354364958374207191314929916043283663837491395933173951196856e-11
6 6 13 -3.971331218447014062896663566577750086969832055957191673972172359061299862491299e-11
6 6 14 -9.310947312784653222412477590370546111919239912564863645837901350104270260116804e-11
6 6 15 -5.051829196653157561364074502666401903571037436539007602656632545886610075835024e-13
6 6 16 5.482136817671953156690180111190149522570289772666362185627203194524504298960386e-12
6 6 17 2.188958588713875095385452063123352917072457504744926181234056183430241236072644e-12
6 6 18 -1.44211904194320897937716132581091425107838490171989304806117153222289639028372e-10
6 6 19 6.610142230621685294616089888880909303864165876319678040098807098465331063294674e-11
6 6 20 -1.973052160408631485680292411032301946264850435755435771510863487230017001400151e-12
6 6 21 -7.230407791026417300341340470326532942638070023116829285573630813107490910261226e-12
6 7 7 3.223414859080253501549393481228159812318370882240479735060181826414111701957816e-13
6 7 8 -2.879124759992095032015760836588692187099484708931656098412582187948416539815322e-13
6 7 9 1.907889917852840976427188027422061635729482401503570711435621950254101078345789e-13
6 7 10 3.592000831643123090528392855187519667922569523731547051615035560981691192723309e-13
6 7 11 -6.34566724192492061159030743030009940165309487180362635345153429716575947029399e-11
6 7 12 2.851551097658651326016620252587172324822241891332738926654451378672771311754678e-11
6 7 13 -2.6634733151481294104654344342553068940946923137649851298951948273333943871512e-12
6 7 14 -9.661849763575083209362036487799393176175439374149565840034738530549343704937274e-12
6 7 15 -2.134388300128151514224011256136579022599869683169290675280187497399313948667168e-13
6 7 16 7.111056321677094731923858167781878199150581560507743249221097937223746553222936e-13
6 7 17 7.445437195806677998019411341354447132736375431381430802753199648030846346534614e-13
6 7 18 2.181222401697402335408358192795914706181144118359322529147829427658651235418602e-11
6 7 19 -8.3435645729110775409453911497544519536363646941401038765995146167151827879939e-12
6 7 20 4.26379194989791515918721489304647119291703799261909856973271147634884925755475e-13
6 7 21 2.035547632795804156849811845404811617778830628701926536347489103574855062875185e-12
6 8 8 6.268566401276299881730662144545193131942151519824364228715077294502942468510154
6 8 9 -1.175356200239306227824499672876542563014456652642242345806843495869186047574322
6 8 10 3.917854000797687426081663138618438828984506114716922879040727663145337870927563
6 8 11 -7.249675050084615389926597939779131961675016381683074100521796063139731339313609e-24
6 8 12 2.773162847578407316124277148865320943442695605488252806989640141818486784265016e-25
6 8 13 9.445874802270792648343105405113946865063601296149228952640547942288260726470562e-25
6 8 14 1.542117780572992224677815560786246917353411216037131687971493259073801524019221e-24
6 8 15 -6.268566401276299881730662060005986691395440230950518344332963548917484051964004
6 8 16 -5.093210201036993653906162955461310871425255558608738506545423547634975258909624
6 8 17 3.526068600717918683473497044241377767251445754406371136954585676389187455159363
6 8 18 8.050676728808580240490548969410416007365640498564442431198186270642482785757765e-24
6 8 19 -3.362910946104729689145900952337414830271299091626877237107790925144429227355856e-24
6 8 20 6.268566401276299881730662124091494765094612397603061944607295674748175983099633
6 8 21 -1.175356200239306227824498427097512664625473919908082321870809896382798746502203
6 9 9 3.301242460015952309080815189735681245281686502507354726340312980547818229416782
6 9 10 6.602484920031904618161626816756875062086615298638395794385760903865642603607718
6 9 11 5.638482661248530511280128991679970064332913639356954497873950142782350209654476e-23
6 9 12 -4.541980253156583223141989768627355489772542143884775485297650741950494446232476e-24
6 9 13 -8.330309287829486685452565761316818523834809625891176437625667503421050337984988e-24
6 9 14 -8.623977712800262311959478248439078281086430634694168023804437648604294436642845e-24
6 9 15 8.226111250741037250525490567254637778591561800918558135225150061170855549150729e-26
6 9 16 -3.301242460015952309080811597056620237118435519870860102556167572626202294164869
6 9 17 -9.903727380047856927242430857326069825009262304460002349668441379825413562875809
6 9 18 -4.920109489780648850175255740786660281110121242087839755833257219384140586888733e-23
6 9 19 2.135452807987493990819626542414705084686152771535213016143214728019632508588697e-23
6 9 20 -2.062442105936212941046449185516741518202207733122154020282266054923081815266616e-25
6 9 21 3.301242460015952309080806939373144452480973531090075814482028269142246423989267
6 10 10 3.949462658585684237050899712690125031452145657506568205689268356349673861529133e-12
6 10 11 -3.239107750484000587695121988090815379563241361718912625748949906774597200512706e-12
6 10 12 -9.917178921810524027906994200894481746116970325713891785677392980658371017894658e-12
6 10 13 6.273986344245114396596277515015643474389992611185848066422126855653408180351649e-12
6 10 14 7.73261992747154372655900148671486832346970452520739240042922900153145882425053e-12
6 10 15 -2.998988406974427745083378007439434353073556713394850948508833222378999523916503e-13
6 10 16 -2.367908777364695325295292983149065448167912088283452403199383305912496524905801e-12
6 10 17 -1.130661833561014376411113737939553156157829359058616839302835713899852362530485e-11
6 10 18 1.23058658166493433848312181848260718275600798968493456968898950999011126697234e-11
6 10 19 -5.847476799761613120716478769929680325671714930328205201961328153353054995737107e-12
6 10 20 -7.681487652797256048510057777647238072502079560052549135317993426139508303071553e-14
6 10 21 3.460843155184671103977512354815056025072951889386596819682370845690826893045517e-12
6 11 11 1.151985533578786119092776947202992841781317008742455727992842891104769470580082e-10
6 11 12 -3.692755674311347857778592328669107609474543744049861034235810224597167833892211e-11
6 11 13 -3.720222430565396658946522245872771747689804018631885304072191760189580564252533e-12
6 11 14 4.199017308486252241202346359807752669931774136887208352211183061967940416567213e-12
6 11 15 1.192579457124868945955288727842148191884702997336977261964518387492756618830094e-13
6 11 16 1.904542026394477010270633633132906723088697357957458320530740804727914803974824e-12
6 11 17 4.848006734398671481336861828581855821182105038477026850916774396920283298203081e-12
6 11 18 -6.204960117905456702345805506134453623989716615509777866203731450117307361319605e-11
6 11 19 2.664545695782050270527813145039119900827865127720432816432455655409653945969404e-11
6 11 20 -8.891898697398850983162799979376906699463033727006093991547180767996807035789818e-13
6 11 21 -8.064803312630705012927108911622958780962598976819616934042557582393233209993213e-12
6 12 12 9.395236131857646518289385067765685281361154660702474691319786371143714962150941e-12
6 12 13 -2.518026854906495268326984535517020128385708670837734864488099040749417435879793e-12
6 12 14 -8.829399027471826726063416394296101436794268397984419174702702054603438947999645e-12
6 12 15 -5.09261022901045258535153876311563191043249614836738940880763465541554381249324e-13
6 12 16 1.380397701042205302034607299405021410808753493247732994393166398094486183141918e-12
6 12 17 5.348374954604749145694480801726003567271950849019045496222297065343195108078656e-12
6 12 18 -2.145230766173670785106285760422688299390512550085104399246276617080020701985983e-11
6 12 19 8.397723883591483776743692250408487311781161367022740040414435241630713823538988e-12
6 12 20 2.923073165048859880711942516973175176384802002878737127252385423468023854021646e-13
6 12 21 -3.093679158239567786304268454777608554757629093547353554681544354227147114281185e-12
6 13 13 2.357789877652099770909102322047748311904183884157134125657780138764184729256609e-12
6 13 14 -1.355867769128503934623469929813106912603224986850538050476787062479609834937142e-12
6 13 15 -7.175468486464871396375316471023825034118159353455291117585125807178721723438028e-13
6 13 16 -2.335253657249796309848017741085999260266464659311323914769811831377505831007171e-13
6 13 17 1.623566568256212369310146170124811596503352235165407905509806847432729369363493e-13
6 13 18 -8.922984885682213964115842035455518415959197320183372843550083159286085135324529e-12
6 13 19 2.6342605001497019671245023131107867264784361703338869300201206033560925373488e-12
6 13 20 2.774256513701497280780146358503515087990754658553053610019513972927962703971209e-13
6 13 21 -5.086558074504854073606556237424328043299763325271434601144767773566346897799282e-13
6 14 14 1.768080567843503119874131052704351361361399464016234409857582012342125440281347e-12
6 14 15 3.960526442019828847533197472134287626201468895510031499877491329493601373089629e-14
6 14 16 -2.885557193572314085050131275170672008210243008820469382235325578642094307575554e-13
6 14 17 -1.050961265057263827457042004638064411816489170193316896339180729930573127599509e-12
6 14 18 6.254712020825771745559761318325823672477908947989129887331744810331924360336948e-12
6 14 19 -3.247658824656766521549350708151235697750419881483967418558966480938457391413094e-12
6 14 20 1.608742035359543372297249044002548480587503924077007920113749809291301966026735e-13
6 14 21 9.721537378533173287383691900850084442599201595260707474148085144691505317666326e-13
6 15 15 4.341770140734916399876213490403771600401738412225917815591291559631854239650341e-13
6 15 16 -1.990887107969837106891368591861886801654209968028357048153765943750966034158946e-13
6 15 17 -9.154978841229407578223472380316901021691208342514990975595538554830985338637699e-13
6 15 18 2.740446093073707066761551669556130116857088882633328402103956520515493708794299e-12
6 15 19 -1.26331058464598744775051671894385375228978954944890941192672781432197512174179e-12
6 15 20 -4.257671199430987134641104341452874767256144393011747387919002933168977551669516e-13
6 15 21 9.617768912231657654151908126018086901989302103792025054279881172959184594397987e-13
6 16 16 1.189239834573950191039422248803170447528931481178977294531064080699134941843099e-13
6 16 17 5.88483497009951283000421759870374386834086410700222126636632163240964667238001e-14
6 16 18 -8.183465834063865384633131658062002457528579641255131669166590844661264935339483e-14
6 16 19 6.687622444179569591352885586540443280478418684137324831768428636183580779199563e-14
6 16 20 -1.280857534874768470711729045356424719556528966904442774675550130844385834920651e-14
6 16 21 -1.668885100155275428985402603885612060342865991112445699189412405162221818567059e-13
6 17 17 6.05403048917351469213785016053686671645805480117896833434376659157903066894465e-13
6 17 18 -2.460479288566531583376191514511625651927071266852001160341616699879703648587428e-12
6 17 19 1.027580705845702960009931080599161584417785636532346945165288879497865223920889e-12
6 17 20 3.477307284424258014996360137448080062717039412793414918129830496031631744490846e-14
6 17 21 -4.885670939139739186290042459761157967516829491954010849779087704912686718113023e-13
6 18 18 1.541576100474228367228620783955492388296399611057217519765129978523829736307853e-12
6 18 19 -6.298152491973879463924194715132943495078004274027483194062463117511029552480153e-13
6 18 20 -2.480558163344788174022436251283125406882016728098898001087965329061376441740215e-14
6 18 21 2.591624601284202804755154745280375375477423536301320287784528363018671224415604e-13
6 19 19 7.732757878316859555444749615843627775088831499166064246358930613790302994786576e-14
6 19 20 -3.613400405215099981838297140822963211824090323621107973740850817616033401896436e-14
6 19 21 -1.246772725273946786014342183164847333611462662234883105655190286966473419330302e-14
6 20 20 2.528745859923108826561050118622516544396203315324822506219535157039288753434211e-15
6 20 21 -1.73885144583165570954623013064839507118937730459931739931250018707920383296006e-14
6 21 21 7.939151816651389735706705869295627110737680280941003495587197959837985854700637e-25
7 0 0 9.270508412553056173654681877099198481030018264841832744278670063472560865954494
7 0 1 -9.865855767328156594524181780350855625071884222037459501145976665004222264710483
7 0 2 3.992406182040063726208832616052433215967482956286033544717931504305534646035814
7 0 3 2.696113595912687042932658052638993602222498255008825192995191461592203940704481
7 0 4 -2.668484238844662898721890216049607607921752993841690369396949915670929781883766
7 0 5 2.423897246842905326482972543300426243977161670724870242037854454325069327840203
7 0 6 -1.09898560639433583249717571651012215129133901074442986199571980471221385710241
7 0 7 0.98443644716342571617920624438135134840985653268871970402397848641215813419242
7 0 8 -0.5235263277356115464112666168887038506599018944634118311282712711714275651750059
7 0 9 -2.32385169403268809063635995331816767401371444916665043572104393135646245226819
7 0 10 -0.7338493340600963856558733198205848156878520855478288560178975886306459344584641
7 0 11 -0.03916832349845943639702352153155523544049128922765878982630386905497819837353198
7 0 12 -0.1453819617575431450066371905062618496299908488340392040452003634384740714999178
7 0 13 0.3347521396338082824968073029952688871978936739425270631179638733339982318971336
7 0 14 0.2015422345216968323249025796965410225445932118529780834219778439827066005363513
7 0 15 0.283577058005790511823226130011590837384893534029755786420094360050816839376046
7 0 16 -2.70897355514707836290524550875265819981699631581139578245416317732708176328941
7 0 17 2.822440384862716416923226866313844219496602877765082884345726545173849117477773
7 0 18 1.630522645934694307262928512639743791126503539238896257252685423736912312256307
7 0 19 -1.842603962884552451146147534790673674692855226334522861543231260371977135407028
7 0 20 -0.6019321491239864434933579247982972658503333944332393351799989877448929280604638
7 0 21 -0.6448516560377880351423007335394676871514633229548669173800728896375523663938781
7 0 22 -0.5599316095281549440790971109968128863231370907600536068856237818092331848397918
7 0 23 -0.1139302372075331275065539442436191484733837664578934599833954408528985967699749
7 0 24 0.3079675857797009662134417071085928086712281542125077649550635368685265864648473
7 0 25 0.2043592350988470944189248499020308000346066666647945687440567861305221639397067
7 0 26 0.1509770205185993267372216283374585157465829056515041887592301346540768150993758
7 0 27 0.126326788950029373990568813674850617274104622550620943334546125076751027845802
7 0 28 -1.181625707494308424020811950711663348362351551480701160356846032730514729416317
7 0 29 0.01059185663393345343148127837152371334595726664757247690442110078834945232142332
7 0 30 1.466903877530627994568514526429430959268544025751914673393788961241922926631096
7 0 31 0.1378770758080141513886223736746944872832420789707393864970660706567951516930989
7 0 32 -0.2863506276741891622673300588239611668232598812401560357126958872430201034532528
7 0 33 -0.1326000374871911850860045016741323216383106289376138262201688296692476334230553
7 1 1 1.823645129153625739201006538006911277958714833885727884327427989419971809650047
7 1 2 -0.4820762111432641877071886474624967955675140887666849790034129557347632410649198
7 1 3 -2.113318795879412849975661934412056606146999232936078798842183659563018370065336
7 1 4 -0.1825808349707313885912802037195580673635715394086025828480814372723405741433482
7 1 5 2.508513185099434570324366906712152469403043933217079747320604999197560350545293
7 1 6 -0.6402730618841405696020724612697887828045605901247879786454959563508708538463598
7 1 7 0.08985158217821202569408531856479185872220167466384906754900700797146657054886849
7 1 8 -0.5683490701850528706229157125446341302772404003477212677225794546047016315994662
7 1 9 -2.093907124012934070561246926574244428657547488496566096115714237653500583455863
7 1 10 0.1890429121472217150868858044796161989770810527315736557323413178426473881360356
7 1 11 -0.03529755095846089540735292126157664983195921717857953365780845377923673866670092
7 1 12 -0.0358057145576229897514029615839894952916887351051990923473139441686721719725657
7 1 13 0.2880059740603444167038564740995862099099593402205086979465425088889931248680425
7 1 14 0.2407008113761341780897298489579365162723780791461544387067477732149197668523781
7 1 15 -0.2238451775976109667925017101287003383211171596189116319343196706981144512757973
7 1 16 -4.61089880905923521218009070638756280693841860648044885249602314946609998758846
7 1 17 0.5109774456877836870480989090369179415111611762674622028599180070793716279671881
7 1 18 0.03375808697982131959176863073576977298197266905735197179210175545053427898712927
7 1 19 -0.1262682222950201253190220351276407190718681306039824073212083862108601116730251
7 1 20 -0.1251733375915938458233661393354081779482803983291051981226591845452804027213472
7 1 21 -0.05322482283896421831320452389091952691279623771925594350243788428594343371289798
7 1 22 -0.4667652360180155333536040551190552935550488264267251855250081120471533439234982
7 1 23 0.121956096817466473789527555339937265745624764394419528352732569081921507164222
7 1 24 -0.01240615923754749983260002895287368317598162281445441177232730939427079749200636
7 1 25 0.1948772797039377879706399308206378308556850823062456136533945303107454880091232
7 1 26 -0.04747158316917658118057658099289618996199191157326369248648767261191268341351878
7 1 27 2.624296241567196537023760843448974547658160409375086693157266609652591778753221
7 1 28 -0.8064723570572317925644249624222977861511257556481123471098318186075728968146023
7 1 29 0.2009079976072730913994592448386902264390827122619139494149008703880433788981765
7 1 30 0.2623007688254798220134586283669266231254426658327310091558802548995447208013649
7 1 31 -0.09534515923859221438139936098688343841104622720303848282437281086956747032764536
7 1 32 -0.03931200778541592555078608105544896720107645666818341014254192122823875037976642
7 1 33 0.1763735944284343856119251291358041483591252482240164015929165362228520901904366
7 2 2 9.349863356410792383781428157944900486279541096417325184501229671168173654255043e-10
7 2 3 -3.58057185830562537382868688249353752288365614783427430930748253123075940259047e-10
7 2 4 -3.713588313679390056604478030321299384693226822658889153018321969510829797684668e-10
7 2 5 1.24102671609191659183465334854853742631535792179055724399768845365820455291741e-09
7 2 6 -9.409439428237243277958211434707087310079572882489347951655837612932963640551648e-10
7 2 7 3.47265284692970830833940156383265503596996166604464501400268768962455009099403e-11
7 2 8 -3.085432332577391529650571270609466550399758319785323193559487406126487132032771e-10
7 2 9 -1.390446758214701649225619638946943834354180236052826980685573142710794410690843e-09
7 2 10 4.537496344823864970620661945308150060672919056572567989343724000642972531395706e-10
7 2 11 -2.603781721522645504476062694668426838193467940368220577109501749493616777506924e-11
7 2 12 -2.497962126108435573965863022565319842830788754549116904325659840172935949803654e-11
7 2 13 2.061201407539331702445288455505724342806719579199937633837427055780560712103187e-10
7 2 14 1.554632098101411778160637857374207121749047904966315879088386948280483957352747e-10
7 2 15 -2.31536875486076363344230941825745094501359265020104389540265234824455665011178e-10
7 2 16 -1.633883864530804957781597349961406120254778654734078399017379055066710471286336e-09
7 2 17 1.423940843432106960711885193549623964301932924977610724398205025708751943387395e-10
7 2 18 -4.86390447812831943700141900332329857835351824031975410130730828593790702486994e-10
7 2 19 -4.193109505206545859808427386556217618118470044613784972828330854322488374334246e-10
7 2 20 3.883891139263993494278127042562897850832251305988207250449051045119218190509042e-11
7 2 21 1.460061302230806957754249157872439977321461552014210237932941736354115565940238e-10
7 2 22 -2.565028221546395716886956131691361688839974293993902691794849226579001384106244e-10
7 2 23 1.003842880250007345826245335290510287665109985757892673329214964210109992064373e-10
7 2 24 -5.036983147229047657103385219783960673133306143713812089925370098027917799532561e-11
7 2 25 1.120266151379586727420557359083483288361722409828867257414294538814177295503358e-10
7 2 26 -5.371274887696451543079829102594786928757051823471514525814827502775341731532654e-11
7 2 27 5.004512701737732334540572076043161487182570701776934466941463034423481040766317e-10
7 2 28 2.567927635251152758909827042200153852496833988934568538107233193270469557600043e-10
7 2 29 3.963864039107328662119711874300462521329666520120484390774152324750079815123781e-11
7 2 30 -1.405548469909093641891746738348506866998785921306205368681308154790478546818175e-10
7 2 31 -8.046913199634656406481447418055609171108470935570991550733798128159877033848757e-11
7 2 32 1.228509164763503886328650419303764273844519824453956304534406840540285568971148e-11
7 2 33 1.778241266091118479134326507997972252137128885895023151081834934078659665838048e-10
7 3 3 7.623892891801729741016480568434898356589286111356650818070429207764824683743249
7 3 4 8.604347455306899504951210475565461765138477042093336366731020801475706966929246e-21
7 3 5 -3.257382277956236653569843860309349852759834215642349603028070360401498244410025e-20
7 3 6 -1.533455418714784958436510904142917282845459917453370496223891100246758353381182e-20
7 3 7 -4.157276179570190744911968861178090454937149559216797957003924480636022765716339e-21
7 3 8 4.050048668470318643106265393757294865838083775081896245749796467429735557118804e-21
7 3 9 2.379061722970635075173789863371448637658608600698969844544818439580795873943197e-20
7 3 10 1.428295925882661546258464673852244962188073164758071633300901159588871844893738e-20
7 3 11 1.627964348852091996785914588287462601835383426862402582321107064856390790719641e-22
7 3 12 9.467803256902606978950367669914929223082593832386683408242447583616467296908536e-22
7 3 13 -2.69296734204582788414681604883138513701470993270728678085784230251995642291527e-21
7 3 14 -2.315843632955327924270722763618913954561932485516121181841380971429511178757771e-21
7 3 15 -2.72631020106624452935244749726023635769395260678276547706588017385125417985829e-21
7 3 16 -5.423714513639037574832506859956148763224065998945112743167618395109413240360741e-21
7 3 17 -7.623892891801729740967572811189786189101522837010998738756671825389521462846208
7 3 18 -1.492770384494430418604413827479056915176281177402538241215288498379755033168296e-20
7 3 19 -2.174974438730836224006958328913568293609397283353021543846279818855118331092938e-20
7 3 20 4.729794513435425070455540821117557680827585405867226862050799031689809681863803e-21
7 3 21 9.206040918034563985305226736709227043581309987834957284790592183977449116653963e-21
7 3 22 1.103845919618147913939375909306471263126850307370499867111266975286194568454729e-20
7 3 23 2.536480905584208906020109564861794862796627520691452592818769826354614484005839e-22
7 3 24 -1.850901048502923727576478754898305418021908952096008875725143474757702013925121e-21
7 3 25 -2.678751543189672690347385096938980976931866530206101538696575751081006950789631e-21
7 3 26 -1.820706944681504688407140812830181282815336778161024660717494748557208174749186e-21
7 3 27 7.623892891801729740956104165914541099200426926235226603840707412106566412399858
7 3 28 2.015029272144488662261046142446505576321401280508114115459018618618753250087249e-20
7 3 29 -4.397172495826945049930143029129191549317928023609282714225562578444887421081149e-21
7 3 30 -1.003511724078058027342068694728068283282028691134326432953048487417508836838241e-20
7 3 31 -2.281896506794356105987666131759334462077187238742805856156123947419052770500064e-22
7 3 32 1.927456985843694306307622439864556726182662320404584656854838012281130692794023e-21
7 3 33 9.056032563847398409453053221382312328602465030883858679602490729934636686593608e-22
7 4 4 1.93090246954460915015061364275711374944429805036954526068601694395706766405891e-10
7 4 5 -2.237738839512525011073376721508319167631721042430379643388631644249580636934119e-10
7 4 6 -2.736394926164410276151981172991781241236812649764199838215778279863079723695546e-10
7 4 7 -8.748228127711026656426064356882252528156150362861358130081268967142402035231915e-11
7 4 8 7.547926095472036872357297228169622827190175541248008958764206798839819076044532e-12
7 4 9 1.394947125454452526123888582523902430109362235326407520478152694731542484821188e-10
7 4 10 2.153369693974249638838955782151206567910057816915855812815024191401869825364278e-10
7 4 11 7.602550313752848859654651978465384872624254751692860634307819173678902226917856e-13
7 4 12 1.309747186685089548429741514937500767280987094158636683565104067793373635292793e-11
7 4 13 -1.355656166970200738165225867948984285427249634582839433455711452239700388336516e-11
7 4 14 -8.66164408550262456648479657555147360482101468544207937399631200074772593305542e-12
7 4 15 -6.061001646809687374806414801379939492036374994102501118371598841692004263253862e-11
7 4 16 -6.679478585858757339863934589562668952904252509073703101181543801062245805411155e-11
7 4 17 4.570454729933364859385989112343896952132840070906229597325623602910910766521621e-10
7 4 18 -3.238489163831006343229654411544639989654996089504173388701741159077728457628269e-10
7 4 19 -2.285618653312017741662276181970262766553170447275101114967634381971716267639953e-10
7 4 20 7.574598627443023399225514832963836630312230762980782941136146125919638042106381e-11
7 4 21 1.230808044229982300574268396868026193073484427632956951029193281592716057490227e-10
7 4 22 9.819851085635183796009361037898806760420615519543540301202034587442338646779719e-11
7 4 23 1.970371847934590468289912985528599667374172535917827396485930047191395087614596e-11
7 4 24 -3.425064499263702641399376200242635038799437827646511718312334091922252187197844e-11
7 4 25 -1.558049688262127962770541040602711544367835992146229528798679253677886952654538e-11
7 4 26 -2.925156571231873554651723848270961443571459747007713968849420387132202674729497e-11
7 4 27 -5.621456737026059046284770253756466181744088240627949869001812780643898491949323e-10
7 4 28 2.637197147550714012975113464998497368579320767965194946860866261064691165318948e-10
7 4 29 -2.405810479546853670657088742684929400782810612449359581842310239658673934549803e-11
7 4 30 -1.52492314348241436442472343858864734473257023855724764215198695677621893979679e-10
7 4 31 -1.898275429463939264890725072096388778246041556495117432530628640036807226936495e-11
7 4 32 2.818511259438394724831108807829176975761898038253033528563889134288753347761007e-11
7 4 33 3.135845075577813820154690953108978048469980826523782862097122730529363415269889e-11
7 5 5 3.301242460015952309118195797995622330047079254653538040641087489860791244304112
7 5 6 9.903727380047856927119559785559356807379135402198531420885393517289992307698081
7 5 7 1.28067449259898417354114546358132637065581898227024727211208708290614230989397e-21
7 5 8 -1.553020623383736425554569611464499209671415863203151984873081600346846999526866e-20
7 5 9 -5.837117321304766005851340126342687245120691911568907815212579393366346766991081e-20
7 5 10 -4.082227303057014156979654484321878067772843536941208521748067499318818857245246e-21
7 5 11 -6.324133711536102463607786556543040967762584679342515558431752565942193344640207e-22
7 5 12 -1.13772061633768044653306911476715266733319908363349433441078591028418768499437e-21
7 5 13 7.561188265536474936273955934192654482547165656752106423248492116163198173769029e-21
7 5 14 6.839514825284423499813558198215842194681494698659067882525934466223217769063919e-21
7 5 15 -2.943062085680431390973623789384081073243990501401405986627653423656747301339003e-21
7 5 16 -1.563757601299553663726709818919420953588702784708185506637138150955641036343865e-20
7 5 17 -6.14872682805020512150322089364670920408746554970818281463952942748144309315804e-20
7 5 18 -3.301242460015952309048058067582119246204719302691206570134884830401053459525839
7 5 19 -6.602484920031904618072831038367767970860060655959813985957346674572589066523146
7 5 20 -3.687931687359406601575338231539617996007786973917769330884215039641103802409573e-21
7 5 21 -7.430730926519716425316631223991687536430202720344667825968851908289724988155723e-21
7 5 22 -1.661058275713200590164073659445745040687609517189828355660414068123214064743817e-20
7 5 23 2.602859802320603795411740547387689289086504550673779199341212698385247098307415e-21
7 5 24 7.763838391286350119093638972012679285545499573930493097658448064636564330974941e-22
7 5 25 6.216721162473293474461127934187631230293450113650578677523466850728926200200892e-21
7 5 26 1.060819428130328079280445193083554809047012679612887862139615164089633298178903e-22
7 5 27 9.510518220444796327409724026099411030224703283597527904298595142528218256644183e-20
7 5 28 3.301242460015952309024294900507503024439496682507271483028993955137408604943606
7 5 29 8.493770923015255385633374623617025720698108709230409208241741364196172634636035e-21
7 5 30 9.273148621245954242233866679642098134798746385157611843226294336719027935959171e-21
7 5 31 -2.322550567497504245959373166520323297198769177174451853775682070741534778974509e-21
7 5 32 -1.932103695043171577266114638058180167720986656030196130697188454131288959889121e-21
7 5 33 3.049144028493464198901667591807872410211626363351394290553179515947425305214382e-21
7 6 6 1.580753508008554451188484968465929916331569934443597764861589680642448801954424e-09
7 6 7 -9.106870654701682909286039961477691079404257931265757006105585885845615624742542e-12
7 6 8 1.072353923381298462595775208877546851046512655151156603906762919678761652688299e-10
7 6 9 3.824500898244219126631769046495090736493592696343819405330588907058435913070203e-10
7 6 10 5.983935463891445039541624352029835159016451550601504435111344141755231764671964e-12
7 6 11 4.488683500771377599634942094031362589142106866169081628044462084196607164708273e-12
7 6 12 7.441282786459258523479095981190004852490659403738707059940823591363323136243158e-12
7 6 13 -5.059807091785282335342396740402077281786243508694483332208544959452962426632291e-11
7 6 14 -4.572746451963757297362383183906991972377600203786191211670693578458572769092675e-11
7 6 15 2.496845331753594958242016468530548118247768626212562861514670050958018117719422e-11
7 6 16 1.439540933856455622048040494108547295889972961020553541526855718884066292821249e-10
7 6 17 3.472357227155114113941932842322423102252390203952696755913449719130830366943898e-10
7 6 18 -4.471672904697424983790460248915578630269209408209354463531869844848367480182821e-10
7 6 19 -1.031910185935893024614950055992855898510620562181605632293478436326201033113179e-09
7 6 20 2.200313255154941670066481869835295948962302027511311561539418097108120931872695e-11
7 6 21 4.028755673579996572578287337668294817518868356868345512539330913097995160392595e-11
7 6 22 9.893144965434813294081063928316276649900946432082812084746852411273398050745012e-11
7 6 23 -1.805745452888694388727658571686682902378793340069833639620658921443388409515317e-11
7 6 24 -4.408356636950831461805281371814698344847209334737177023753882184746028922654522e-12
7 6 25 -4.020648801684750181681937330752834263923468266479414990447919566110574635624743e-11
7 6 26 2.294119565112040018808845080749856069564565643985743685419135152471113487116532e-12
7 6 27 -5.884021766441877901672776523526391643289929248053189318800882589727656319968913e-10
7 6 28 6.000508008416438387650902895179289502624744843393013966903125648411335242221051e-10
7 6 29 -5.092863851467190887267145316474861260452021603037531110347555297960850968242612e-11
7 6 30 -5.733605505336043819404536212739749629904653747962212652268457441961302944242767e-11
7 6 31 1.58203705673405391010628687691983874969065528749977947477906139901333615202333e-11
7 6 32 1.188299978163431507800496388617797840583112094276182325937661649689786916939858e-11
7 6 33 -2.267433375242390956361131960455562512026778901785041085949097741478598970996513e-11
7 7 7 3.898851021181825266792898210528662535740176815010476450560027139696187817424413e-12
7 7 8 -2.057946983407405650511477112549397781690173795594736598960568223697301475244705e-11
7 7 9 4.154543695774530723882660851724395786951025834146509565844386981718942968629594e-11
7 7 10 1.082715784783170493230452884199187684648955684653776395964907815877389804862139e-10
7 7 11 -1.846544317253762481571058537421431909041268146998306979195501122522787796447592e-12
7 7 12 2.459415150142439722563326119076766342569745068670841865427722418603559246405322e-12
7 7 13 6.52651386385326167832174341350260949679822807080945645763674921479529682091227e-13
7 7 14 -1.845540453276813381176844453084041098188452455816868416027253357020622326750262e-12
7 7 15 -2.536196827263529962657081038749510937826278882485624872123010693963675463801291e-11
7 7 16 -2.08275643655181904415275402626915919331512806940549491101731397261908071997295e-10
7 7 17 3.590025334689796342069564905502862838544250931086046794223763975156419101205473e-10
7 7 18 -1.041883856634407514292343316404793672450045060819264586194698011786318343832754e-10
7 7 19 -3.637265733931919388223910358563790466943321255176698503600431690307237815258908e-10
7 7 20 4.652030303853469444123786680422737894657478333707693876957945909298803017838611e-12
7 7 21 5.479889652006921332514325901018487773028297307570739379992299337113833607428858e-11
7 7 22 6.009234517006739624751737522245936192349432282223207234830758185963961075854987e-11
7 7 23 3.454796037656810279386957751156186616776262665249281020961290300955895139060097e-12
7 7 24 -3.462659403043900608013429867919216855874648359378016676749527680724848300614893e-12
7 7 25 -9.384045909928780230687262676919486515742645800981033709164675844425383179477497e-12
7 7 26 -1.395011605301036770948633878549101694636103757526466672865732694029303379624282e-11
7 7 27 -3.073514619364553406962461213582265781560720347307399751614453022210611403519464e-10
7 7 28 1.619603952283191327521857322542417744044096537342053903847799421413186609220175e-10
7 7 29 -2.824118182032031004866347160381717503639369576962113742776261128247998191650299e-11
7 7 30 -2.301266188410800381722180067951853130784165474561808741534230045254809676334853e-11
7 7 31 -6.217380622527166700129537827557554971412151028988053910192079293902561579481278e-13
7 7 32 3.631382736516703359302502547067816198488326180607775160526789022164225309504254e-12
7 7 33 1.141185221962493191708447160200409241477796774401562083216642962355127013544313e-11
7 8 8 6.268566401276299881730671248454048756397489904523293330755036742698808925297409
7 8 9 -1.175356200239306227824471788788314842006525087567049815678785847950543693370332
7 8 10 3.917854000797687426081650278566262500609670613073243804886212500706836910596359
7 8 11 2.174109534414375013278714836557542690892250553258735251529904787656120941386551e-25
7 8 12 -2.203586187957431544149817753424477384159066145002183146058233032451517381762731e-24
7 8 13 -5.589838540234559087267841463203013000780857886064060646439314534376821359188801e-24
7 8 14 1.425365176609110403749208786146580454136335423091271764961919932062022547360349e-24
7 8 15 -7.115710368037706425093565073417984012877475260693051298596819407230864393290688e-24
7 8 16 2.509192854292562898595167827364090620967306999550896105545607089004501303749464e-22
7 8 17 -2.465051182395086884798915344586767700106512579572381125290814679610842104025095e-22
7 8 18 -3.521582686521251001085514052139915004634543576251297312522297240004340295835881e-23
7 8 19 1.623899078857130644976682116373184727990996161821326219091171071489012196914785e-22
7 8 20 -6.268566401276299881730637173479270011661436614972233270816048741194534615070046
7 8 21 -5.093210201036993653906165479607544870550440745742094208764866752433873172690502
7 8 22 3.526068600717918683473476653685243670694802546712884547415040297834710403435947
7 8 23 2.939357956018402124559051440683189425683240708669120506358626928313553386918081e-24
7 8 24 -7.749633058161366467493613696444295047785536755471549447383573201895032911048723e-24
7 8 25 -5.49157957193792020684348527387185141369605541415807633934412946901250738050702e-25
7 8 26 1.856643086686516227289374291217713050070871998887155413860169952150944435501873e-24
7 8 27 2.176243398301146205139244306043818115712114283323176566231778409349191826466417e-23
7 8 28 6.619913266275403784774335221737915453589308419796132738754887965440990962923866e-23
7 8 29 6.268566401276299881730647844020016100858024625716476608965110941131966527386753
7 8 30 -1.175356200239306227824564286896024017678849235230861841952110957724961158940753
7 8 31 -4.032054090794643202342814896087764614781118280683235248336927202870998639547822e-24
7 8 32 1.183586612391583307563446498601553020842800385745272181677853144602928085958451e-23
7 8 33 8.972353454724222652381397472534665084755677423647461176982651963333180844057997e-24
7 9 9 3.301242460015952309081430644148603310839281909302439655506737353542590331336466
7 9 10 6.602484920031904618161839114625604081915371432356062425134653677402536273434006
7 9 11 1.476448198281733190611671262044452129916246053521429501861790184392424809197067e-24
7 9 12 -2.395634400559174565906652502905432760240369974785594941322383264898588769178068e-23
7 9 13 -1.174121338773156171225235827566090503477731045149041087144749424222554813916283e-22
7 9 14 -1.198445680014338579032172303236678025881074672462133081315481362838800792771422e-23
7 9 15 -4.106307835654596547221334748871456303153640520429568727024782760664382984761267e-22
7 9 16 -1.069260822126404565438313336661211830689568613915175399746917416835203789446935e-21
7 9 17 2.566008177629443673320168459973542484716515319117049625433794678512714167698499e-21
7 9 18 -2.49100828075815401287084355592150765367931981971228101626531545059926276883045e-21
7 9 19 -3.212165078193257287874602751652390503284127355735783272153024943597169389263168e-21
7 9 20 6.236991450413173429938392922594539269244584906027972137250388866373038153276294e-22
7 9 21 -3.30124246001595230907973171241063171520200469633859120365445726854611239652347
7 9 22 -9.903727380047856927239658951827434920479100371468159302857862193507468942862956
7 9 23 3.389273512488486031810047603661732390458018651429352163657018921413516402896143e-23
7 9 24 -1.211992067420668394403887249131764419518974701103596633885869635113029920731501e-22
7 9 25 -8.276237605894511910210592470992539093355930917465210786704722421036042716349946e-23
7 9 26 -2.297527757658895206140827060398998340326899321649327710477244295724805451325385e-22
7 9 27 -2.318667950756029724905044774290856807474071837603293361583217762464660922141946e-21
7 9 28 2.632212249982548560232473498759966693259107311693370260301639553727943808776782e-21
7 9 29 -6.047046190529788805903237407215383547175766432101733153413897185395561021630009e-22
7 9 30 3.301242460015952309079315219758407320557478543274444782215031785309929145800189
7 9 31 -5.136567081144684767290693152950452361025726281810126186824778966990134104025508e-23
7 9 32 2.164131042167855792746374192594594593905181704671427201116555365145028406458556e-22
7 9 33 1.808780077995701341080507313558922481283502236055704249929067454160312250039329e-22
7 10 10 6.807613052925710873954709393243330682978198980781571302080629044900902292509131e-11
7 10 11 -1.495999845069936466499967353033880293907806208052517212393375023167221808392507e-13
7 10 12 9.138045067526440627615849709539470122943834064956981447369268918993626408449365e-13
7 10 13 6.260730615703089369443839334835372165072010610547488438430756320233901741720636e-12
7 10 14 5.022295839320463672948497843376625596358991457518104438203169469942380999601089e-13
7 10 15 1.205859180929569588545814641604499085713478615510566275228709384928795237801704e-11
7 10 16 -3.622558744140349584917146937163334953846009869176712088851628021605783333993446e-11
7 10 17 1.749755693087860129444984978830466124019190258712429538786617797386245731349264e-11
7 10 18 8.160125745920738795481123772496503920952906400536136803230896928553481148578253e-11
7 10 19 1.852550368210365784284669401165160265255267526575546414012276526130783736251805e-11
7 10 20 -3.017805986270357737282579333740931916579859561910301230503815847371688481234626e-11
7 10 21 -5.915027736280874330369541453207257567088336580814612380854864275159052160443152e-11
7 10 22 -1.666920220034546360473158688863466434343557742372181205850846866817487380605425e-10
7 10 23 -1.629166496623498245343464330944211372789717528087152804814815820516017201297781e-12
7 10 24 6.09163338830095371871237586501443173426728337201275843183859454121662669861634e-12
7 10 25 2.002961620312365046363558986312077328651432323955060402284721661539634605407023e-12
7 10 26 5.259920083561879411274308164613593383311934124131631966705797530236808389272122e-12
7 10 27 4.306071894141142313800905008472732698428266787757511633574268351224877837532811e-11
7 10 28 -9.165857403277976354709243020088214472568164853316595284584802425610777563423108e-11
7 10 29 2.29250088478711324031883532517156714414114974750659651570253363710512703245799e-11
7 10 30 9.772008668841917176187424229281343448850921149741825037365826417604494915360018e-11
7 10 31 3.046432800992765043312476778778610675101059403529564696556572819906012216382237e-12
7 10 32 -1.07649766061091312409617215687349062378936523649095380191711894573299536202664e-11
7 10 33 -6.798671725733816474183838251431397545462156426162216871681541413938483925955957e-12
7 11 11 9.923683690453634327660582122802087128768585833025364306950937363088455019731711e-14
7 11 12 5.748089030250382466343353073833582123272510396163354492913184068711259033296792e-13
7 11 13 1.176471511654472464926157173016246202518570626568847121156250704975801743858012e-12
7 11 14 -3.329767869280399274008470447884345987092137182356165697181568149680264505990085e-13
7 11 15 1.230415150560307243825224334132838203237848556865993374516572596654153736660715e-11
7 11 16 7.512989515731699896860149871363420247490165604755420163054898934855304814621493e-11
7 11 17 -1.35076476233364292858395006432050756933888752249696059752575010849129302722781e-10
7 11 18 5.567954684996061761319136994086067288297780336491074124039095873846891010585499e-11
7 11 19 1.523784123817535969287962980188872466679580436579194971254872142569454215584048e-10
7 11 20 -6.455821467004298842486492486614487772815777806486915255986191147458437331244648e-12
7 11 21 -4.08607511884927599331701485785693685129069456875896852084813159379662047282673e-11
7 11 22 -1.103037492533987492358624058090959594094690715084641184310247804727971075898602e-10
7 11 23 -9.570742598398935549892512301971747857258739037745915942493379623012157859827488e-13
7 11 24 1.562094509816625442364507271011434157740438335979831429344814266232021154124981e-12
7 11 25 2.473450981144248774380046529016637216324410398954738888826166365676158164164436e-12
7 11 26 7.639441426769266000442202802097186344065891790439022147678784553334808227328017e-12
7 11 27 1.125323399776711245143521801349505749015290079810218143196776002877901894976138e-10
7 11 28 -8.000617768890456107884156274847709653687293910079933906991613194371025170743806e-11
7 11 29 1.624125125772810969595163937745831490294347378423516619237620625712914149683364e-11
7 11 30 3.797238083533362900947950932044379631004447901596632155919051513243948017139784e-11
7 11 31 3.631881338797335681417677782193355965122792695933010919981342674809556910165088e-13
7 11 32 -3.330941623360882494619943832857060371592951066215817454714267190297627586811584e-12
7 11 33 -4.664710078833806437810040539231195783405759125387438979196213569317848070687129e-12
7 12 12 6.337519969853867096459554152460861470112808068721276446795122252459749471078407
7 12 13 -1.391162920211824484588682451590330185679897778901140061592522184835958255951156
7 12 14 3.555194129430218127282188028275103924654745679399446575934998422764186443707142
7 12 15 -0.9274419468078829897257854331550816189185894010996507916075516003312058375901987
7 12 16 -2.577536062613631875166164382071627587676564352377951114790088264332266428036961e-23
7 12 17 -7.939221640546910687791529673603300684230081048952420326787941920024684655181349e-25
7 12 18 1.311548018051785627911064766331515761889496682129724389256258886878851917389542e-23
7 12 19 1.212889014786501216006532450990979130133781148687148916973389002966246160290505e-23
7 12 20 -3.642395950283147494641961929425512137136804615818683182987589083258570808819658e-24
7 12 21 -7.619503560412015223988740049634525932443573012109048352393769412849116286798338e-24
7 12 22 -1.056454742359580850137230950974777618214892145945543192445395035699505139867407e-23
7 12 23 -6.337519969853867096459554094546958109743612857348633122161108888360188154705025
7 12 24 -4.946357049642042611870870285650152729988511626276766555659217448413825739471419
7 12 25 2.782325840423648969177365399474406401862642991856522318095961540239547807222471
7 12 26 0.9274419468078829897257893606323250769833054501837253370945827912234736855351418
7 12 27 1.969860612349316174065167185230092675165582612792138210870085021743872144913988e-23
7 12 28 -1.669823982673531482574520003203661626707837815760697891234221112281340531373251e-23
7 12 29 4.080733678452554694250150147488608884926208982351945734118600636964915901164835e-24
7 12 30 8.830185634414895194859788212674405510584366104686010669414479607217889384820857e-24
7 12 31 6.337519969853867096459553958468282232159910327579134716054899570438114269292073
7 12 32 -1.39116292021182448458868350408640419808902984234887799253209287558000359825727
7 12 33 1.854883893615765979451574793787406695901894840178076028695991423953592211093129
7 13 13 3.571956099445438999555095899208035934954129759403312015225715851773844615168432
7 13 14 7.143912198890877999110190237220649778517564344048954370995603777674396886294123
7 13 15 2.381304066296959333036736717891016690669025897023295365394103338404390698150895
7 13 16 7.78656320699251274612737715904502713193573873122780088918643734818753484936272e-23
7 13 17 -1.007090401690244578638011934207659205278599993133396915817971696755934037052748e-22
7 13 18 4.173270922867691788810962607598390010575880450662039354175165545043550081046507e-23
7 13 19 9.450752589104697028153330610995280207137049828358157028862390647479266008553476e-23
7 13 20 -5.967436759176548246710891118724392346937447080126717414271065241025982141951885e-24
7 13 21 -2.581275299016676900740017491854772191548073446790602901352099779408995455359732e-23
7 13 22 -6.359738435087235471128670410260769636770732886296418054236721116558435959884604e-23
7 13 23 1.506256655430797698443470553552023281131940576766687106972615653273389113100456e-25
7 13 24 -3.571956099445438999555093863418956214161887256098529628320928673711145505831931
7 13 25 -7.143912198890877999110188499502958888524072203252098975376474293285720604419293
7 13 26 -2.381304066296959333036725199698425899985772482500678761713553528127838135908834
7 13 27 2.430364605918096726361653150144135233638919113029298756936114449760526914996458e-23
7 13 28 -2.348359265027452452588684246362419448727471698398138247120041527139654616164694e-23
7 13 29 6.261946136902213598797280075403767557280019237059269236301276590518923272738835e-24
7 13 30 1.330836693998028112445024058087212562505694992112183528941464210326717322147295e-23
7 13 31 -2.05604495560381235788298125830222755133917076665026983472730167991409216116456e-25
7 13 32 3.571956099445438999555094077474528485093300676278315664389936119711120021128376
7 13 33 -4.762608132593918666073461917589442590654798372577576282074844030724235401555236
7 14 14 4.730897783677044463371220752506104078821815470679607704448785409412937424495513e-12
7 14 15 -1.185443559624157270948045568050049566869436604045627663447084710972473578575439e-11
7 14 16 -9.603264792434417991167132803853264529623905263405430137038131429492735707457045e-12
7 14 17 9.409212618923983072920235475109378096840667290457794134851843342503187777489391e-11
7 14 18 -6.856405124163940763610892444062586360132795263980946365014200688528521423072954e-11
7 14 19 -1.112336871448252605768262047744963114076113997903886414973174506172005916805286e-10
7 14 20 1.353635376772174799638272003522705543212961641778327675596934859274434488027368e-11
7 14 21 3.972146834928901241337326878569518750174627888251500488661781232327649189143446e-11
7 14 22 7.81340180068330494255118826391456560007007217183034916668862326899191152102707e-11
7 14 23 -1.80392191066293037951023062150741344749104142092072016822565239864376008786917e-13
7 14 24 -5.208022295305717545742133634739350076672401970934970497781908394024349303296453e-12
7 14 25 -3.524508912245133260883895538866209875838341310627225141913872489522078782410482e-12
7 14 26 -7.156593976625476834808041973355839742500723330489002030196503227460091305325155e-12
7 14 27 -6.889951453726936613068960774212091692716675866261563538740085339691294532831605e-11
7 14 28 5.779110295016043356035834687317461107539511584297517665426082582726628382586937e-11
7 14 29 -1.368031595018487122510607475563750451685126832756512030532205726047283871157016e-11
7 14 30 -3.078769895432191924978983662825206865487055404339219806805284602174787778019426e-11
7 14 31 5.180839950249840889577002913560180727949458363905643267394370156594923808728187e-13
7 14 32 3.786360825570844477408063359289222754998141158761133173731168727724161567342493e-12
7 14 33 4.697841619616095874672413707144656783201576610935984658673768783980325922832883e-12
7 15 15 7.62389289180172974099827145322586347696582163385727851560935130632031076518236
7 15 16 3.463210310480931563140651051623807422516355637269015723702613255847211558137117e-23
7 15 17 -1.04587047079013293840077171331421248050807547583151923690390756898423004819084e-22
7 15 18 5.469606621792349453589615844552269299565254545437694861868713214308181920282228e-23
7 15 19 1.215998826276895572189582383045269648921498750554577781560672695136817013161495e-22
7 15 20 -7.641136494093240759385101362521826281832301087158165326421287162823462867703339e-24
7 15 21 -3.685591597411943454382948933069504554557486388080964047671816917898338150583036e-23
7 15 22 -1.044300963756908012061667596247580021271911898092604811536234153759336872327862e-22
7 15 23 3.849179930282708587064773730083766847285017043578435938327136402541420437660759e-25
7 15 24 1.846708696381993112657430943500412145572241639194246524919434844592946313090769e-24
7 15 25 6.437147466463763680195309945468401356437691446440652074994468351311341829746679e-24
7 15 26 -7.623892891801729740998254402210081402978080143796479338806039475866553994620855
7 15 27 8.924403450320505336273696905697394122268459434302324120125918126368406627461155e-23
7 15 28 -6.768796114197191921925743674916298945028813299170585161893392480433909769142354e-23
7 15 29 1.299226303197164945935226676896679144366036552691454853732627036261195827703075e-23
7 15 30 3.900727343754533282451307147228902510153021335702325801060938005828012453207724e-23
7 15 31 -1.781269649726866341855372109555412776185026092106503685055546917530232239203287e-25
7 15 32 -4.596533799832735939325562042482901361315787648379171284795205381237337301037197e-24
7 15 33 7.62389289180172974099825903573038540381759698530090562688859839824988666811359
7 16 16 2.832605056222087041985821677067608861504546956758982337882210272407669998927733e-10
7 16 17 -1.900829042683154924288810718896482263823374831814131766678231159758353746200216e-10
7 16 18 2.683111100995809050178577992176362791839043815084977078301569145628835340222004e-11
7 16 19 1.270086912645143040717413909543365794415611040840427479265992582124764721361357e-10
7 16 20 2.591213772500053368730844706299351637685973055208695350708219988072874847300538e-13
7 16 21 -1.829416442233869775102307854725182522402676007877625034063845454878760924990948e-11
7 16 22 -6.115872751228319312449896126221705795962330719646411247617644424459355520467917e-11
7 16 23 2.207486140442827408535350739587769596049719402529655413357550773461630878595893e-13
7 16 24 -4.732515431276072722181856246295959052672978339804759852782503421657309319887371e-13
7 16 25 2.657895477858637730313978964481318850213826191236935550100727616521650407439492e-12
7 16 26 6.609359681287726911072617547385636086714045793857877146002633763245322487481009e-12
7 16 27 -7.487318367186147927592669297890065161588758810208373053237465578501659694517206e-11
7 16 28 3.805088874786722195483050870329408539906658880170201015219206171654180354698264e-11
7 16 29 -1.355946943230335319130016373208933648770337639510598409773390375669664956775016e-12
7 16 30 -1.997127119305697493945732334416085046910135640312879902269837144865641706929551e-11
7 16 31 -3.339049922643826448482067810447037129806296466844202095044101648255551988557919e-13
7 16 32 1.459693917481293327576751214948238251472730875931951534283779700149606394465179e-12
7 16 33 3.813013849994407875876467229064669101063448096073012569431113259596690056460145e-12
7 17 17 9.502559530989322180019366070025077380938484224514346441461751898865412190192736e-11
7 17 18 -5.411834302962916437408052103260150651463293459145134469639765910082948042903191e-11
7 17 19 -9.796419335863572445516979969497435976888975992978799452460666247087494927324249e-11
7 17 20 5.925849249406634183479953301969362146302386842107837681198961285863435438797658e-12
7 17 21 2.703220336664483264787495749326371353074203019393984709390729644560642717002084e-11
7 17 22 8.825221177242084138257500843700567517967491176648337669234926951000665040613679e-11
7 17 23 -2.764142919876227757518160545371239919563893391985263824822656281372162015829456e-13
7 17 24 -1.027321532386694939833494410532111547735930110251819579077523309698717434319603e-12
7 17 25 -3.798957473932801627740367046999745063592642279339940172227619941070982792986659e-12
7 17 26 -1.215006737519785392208802580314401376407015627320530788809922303555193844671799e-11
7 17 27 -9.904498259247613810613668160760622210435546533463381068483167623607374458199093e-11
7 17 28 5.841653164132412296756852648789905130036813848425525713019474448470293431418224e-11
7 17 29 -5.531225060584456796593558094428204059312223006672718550720951517445715966075005e-12
7 17 30 -3.254549853407747614913408138773359956863860022128140194384612169213518449376364e-11
7 17 31 -4.128126897874430753069403206266701324935811658006796286363025587543615104938006e-13
7 17 32 3.215166584015679737251719442578879405001579780188288242307252988460084879073172e-12
7 17 33 7.429329011452644222219252569624487986324538632320113558226002717425024044741039e-12
7 18 18 1.096038177606658112118041558319251724718012912028718434589876212612134619178575e-11
7 18 19 1.714856895121012228909417208004617587911355270073602198856120266777406157291151e-11
7 18 20 -5.471137856538821884382099666399293545641426700551518716007726786218245525145339e-12
7 18 21 -1.157172853047196018613819003705285769807114993848017363620668363381349911556164e-11
7 18 22 -1.514489445716975300514515078009909107461433296410289914311248001945811739949124e-11
7 18 23 3.079111768785654602418164594267471105941222374215652333131251888241593713384466e-13
7 18 24 1.63314940069892368060880928390333437139175399650560744378810051183919652588147e-12
7 18 25 2.28141919088408029337409988482978327072326711038908965668752141189163616241921e-12
7 18 26 5.197642179630940888596791975995743587115722869587916257013641978138116258730638e-12
7 18 27 -1.348042692333615458526694157266598748320147597915660008770499460676384625337143e-11
7 18 28 -9.142281090332413872784907989987836152212374356190591756407468040159755258603934e-12
7 18 29 8.12321103397514066037636619736588419703425406147917941799008392594864623107506e-12
7 18 30 7.431881386643411155649753838856578460737511803323349758793027204706447592645683e-12
7 18 31 -6.428476176859800173958712583754771753399895003581352187735608226544913148651135e-13
7 18 32 -1.601925751369926240514023393616448256122483195247055066522949949161702721187646e-12
7 18 33 -5.418529623035114133196803388226430633654704011521577977361481578629023723905472e-12
7 19 19 2.66399556217283334237490578605744818623416150478496984761701639411449592003182e-11
7 19 20 3.513931831655952012218768048704726819668110030104091085697715003322632535207112e-14
7 19 21 -1.171018830216695286133869781350536554254129369735409558431110060460127132449405e-11
7 19 22 -2.420028475080184619066477990931359599280312330574402755198727767486910121958352e-11
7 19 23 -1.017200242944708918968963108736468469331645324417193452326384975684988067697989e-13
7 19 24 5.856492848634745040175737781659205439234893486381742751312164382755089614941274e-13
7 19 25 3.494798143744673884017338191402492539605475869041030907200807631347255187268323e-12
7 19 26 5.921934905300498072073836703500046605492794667982855945273867681799116697081936e-12
7 19 27 2.972567767442016169614067867262007977196818220528478254321933511453570170882404e-11
7 19 28 -2.745495382007866091759427502169983432239530697804901884145444223905741660759672e-11
7 19 29 7.221813285758550787704678621982072207379343451726496746822749330167088706624134e-12
7 19 30 1.526805701731476611415423221322666169507942032037930624238011759582981300929449e-11
7 19 31 -3.149219121727079987989380369108405277283750975301853835561889479265619477595211e-13
7 19 32 -1.935165196753384982483427122822615493496166668431754137961475482115007976060449e-12
7 19 33 -6.311617397730636632467004057310285847086077347801929114717677428221940421923862e-12
7 20 20 1.473035185307740215178303925443133468429523997155739295807784705315434988898758e-12
7 20 21 -2.302206085793091636952158775029604774622468954722077438611248582811702900827392e-12
7 20 22 3.608837437688038829184329764093992194641381830370845357647692565047384323617902e-12
7 20 23 -5.916174198409865510616614695496568951147754655287935709202347029220545121109428e-13
7 20 24 7.000696818140196981545198472845679875848530728919368198048955928217220479088416e-13
7 20 25 9.393001880994261965222812874074077422179443189102279359277945737768361454910982e-13
7 20 26 -4.029503730181224392759112627139144018354741291179878548222449080390111144723447e-13
7 20 27 7.789554647831479248433117547432989173931742839511037156119154292139110241333245e-12
7 20 28 3.206472889979364339411769915008726446900537406050934809878405022616716310197679e-12
7 20 29 -4.636946112835235467413168801201393704117843055871584202817035930981485368795214e-12
7 20 30 -3.085390825045574078031573211035772444560073839244274608946882304159202152124816e-13
7 20 31 6.547828306393512272120163394178900381913720958987227609865271763851302844135665e-13
7 20 32 1.562742053976484921306791549614565989053975518197642395521682935048647574929417e-13
7 20 33 8.27841311207971579358213864395985370155572074944884112165190822004550647173199e-13
7 21 21 7.137780829669222179448751508088396286764175764880720792898592113429073970711534e-13
7 21 22 -5.111433370493440823152880147169020322148691127258052132965893459634786878019037e-12
7 21 23 -3.744141830289922903344332644887601651547716894345926676002577598899299172035645e-14
7 21 24 -5.871266259260329196625942892618903512539042415248539088938226647514706626516577e-14
7 21 25 -2.95228861955284520537344789540378412771199185710900489184525362321414652836278e-13
7 21 26 5.369730468360281262627814589189559415989005208585836480495519472831331223505904e-13
7 21 27 5.325173253045320960671912596539168102164507931813831583778315962386609065328818e-12
7 21 28 -6.789513812534451217433446567862444025888245649166996470755378316851667533642537e-12
7 21 29 1.810430433144102022741945665014399890572188616326272400390997477802775371115724e-12
7 21 30 4.116471405058384289716113653806512834051393167052933746473963862488006299108154e-12
7 21 31 1.096738021346050417514174999814959939114994750753719379572680375590058792494524e-13
7 21 32 -7.493177329808173233915829854782184527231959972093842828877412655072064149251577e-13
7 21 33 -5.074566014289007988463443869964533092084516187480144318703332935897273392949712e-13
7 22 22 7.637830450319863627117701191350508307930385663259611627483433168617980954223583e-12
7 22 23 -8.763018007774045988553118063040349342716450365166404697765209005919876398805997e-15
7 22 24 9.917595405702732898044263874209286974770221504187405696604894690547206682840407e-14
7 22 25 -3.357059377693242321339504453085051147081335334447060018868412854693093072452435e-13
7 22 26 -1.301496790927169412874176924110818413011124926722498136074337689245496721592853e-12
7 22 27 -1.36920772779583117183910420929787717602048308439722690980564093403780455436038e-11
7 22 28 1.100038692023622434565160549524594954249818690298791603959355796486782749568077e-11
7 22 29 -1.789059298325315730502239407621469493855087339531581232960005762871235112478917e-12
7 22 30 -7.821286833548724775364282005054116366488247979816808999216398060745303293755272e-12
7 22 31 -1.657533015492054267913904318196574454016707789003473218494256736824457540416622e-13
7 22 32 1.181595235787112991825845857365250134527180520007064628140236861502497957405799e-12
7 22 33 1.700547974987086136732059089013095593588670250614212321057721182074307569232728e-12
7 23 23 1.051820621029103485129695954902894653309413511478325182143857284194476414264666e-13
7 23 24 -3.463403365042628421652332457923428836635496013672694161180781974846749976634666e-13
7 23 25 3.350706054105580398142376492688259011292150370218037219512424805653155442439494e-13
7 23 26 2.364131911416009671013499163239663777074346394946859356799696677202858517865222e-13
7 23 27 -7.052302205661919274221832875725019195575749406802452780758281029628957306312114e-12
7 23 28 3.543321731963286187964113666753096169237728244131107220093606407152820855484294e-12
7 23 29 -2.602384723634055024953534580716530684400470231118197453005637204731451579753347e-13
7 23 30 -1.396830953098296797842663287533673964015635445628195155284603661543768142306132e-12
7 23 31 -6.396487420495070024357870501351269282557271776765629337221193978357288330851881e-14
7 23 32 1.959585522312797396596719278102567412210822637195163408994354515134910078453111e-13
7 23 33 -9.259380885756146154151774889645705742530525690570025090663625976240637039734354e-14
7 24 24 2.220946622130030673220341808905924016588413992887385507251968763510535607204089e-13
7 24 25 -4.519366912061958924541058141582429350707591297882353790879384340052811213920274e-13
7 24 26 -5.434968151061894060147640409480726197756640337545339373494391751930353883298542e-14
7 24 27 1.503236147184877412646948571547136062069491681885971362014056954145897119782771e-11
7 24 28 -8.930632966661105210433033625310306485693762360536402997242044383002562220266988e-12
7 24 29 1.224391869482677207829030988445920035014052509225146999090122668708627395838693e-12
7 24 30 4.163476447533735478818883699932838015525421603178278378074968764480712126860012e-12
7 24 31 -1.070256494515135379912441770421193638962854184795342646431901990590818061170403e-13
7 24 32 -2.778259604888312513500781502402653969136332232430986306747862101152502587606714e-13
7 24 33 -1.308958193506539580318046053457972796886121345937065058015010998284207557168236e-12
7 25 25 2.790012539576875271261695509544249082334866119336683193085936515249330706715252e-13
7 25 26 -2.69365252368084371894433721274221513583145900749302564900537090461353705213536e-13
7 25 27 -1.29743072188394905519345098148444462499542619586840591579925217710002497529333e-11
7 25 28 8.326852733691632421358612325347518913762208547208314996397945323990434603994552e-12
7 25 29 -1.348112402995086976701192994809016802018706061141643096301912145236748707125628e-12
7 25 30 -4.148263011588614764630161717500043553340243179915556109885028013203659811996927e-12
7 25 31 9.686122246790683182671393383319851571185977232028646723467219256249747390697789e-14
7 25 32 2.184967174378409945562509548587322170225567533622204191505559619774630249897268e-13
7 25 33 2.044843967635852056080212297727677737336819466308895996323459620141575658351982e-12
7 26 26 3.551336812510050504287995749925691653844841892473467202325305321054187014991618e-13
7 26 27 1.132531641979874975890652561007782269635579733026958658696668672243155546202364e-12
7 26 28 -7.127991383691953870020139567434866400561854635493326349863707552303391416033712e-13
7 26 29 5.488510218928928005693642405901939257477421337927315043381991072089274167567181e-14
7 26 30 4.833246680605791018279257543274571013827596329252012791844790612339573118027882e-13
7 26 31 1.597878876365214865912481900049043142632387565320065946312643815820957169675164e-14
7 26 32 -5.982246397738917841640878361826791652240094653075836430287296680686403173190387e-14
7 26 33 -7.432102233212811094331519777498879907705429472599801307960137296320910446015806e-13
7 27 27 7.8711176394725137040118589055508946955444375259573884993780977463791546268185e-12
7 27 28 -4.828717158949806976896445926250989409007308471007704619485649823679380619723133e-12
7 27 29 5.549329579955014159249895586556301725020942062546811248217755304668850678974453e-13
7 27 30 2.644628641683766124422903090320023700363650225192327365343814475457123098442852e-12
7 27 31 1.581369868863162803199079421797813514948787821056437137438025916104845735489031e-14
7 27 32 -2.511717426045264264133971012723688889025738206486655617119592693939866189721662e-13
7 27 33 -7.449762968293844694444355921286720103886859805144740679203938438027077369560003e-13
7 28 28 5.960193570375780996670454108572804313287744331294178741880102401914200435761795e-13
7 28 29 -3.154000194396561930528173250071059138341336748976550898163884340697654008296238e-13
7 28 30 -4.318050684172837242819802583117949540171449695768666889095868672043042687599797e-13
7 28 31 2.129544562431655078246102013268262909316072047203246576030387699654083817831565e-14
7 28 32 8.57009711394765285215834151141476880249639908789806653413412425169999812551211e-14
7 28 33 1.718414372465805604189356554396746434372768413294491803406556345413350964373249e-13
7 29 29 6.186116576945849117686277088261894215089108366804961364527511515756402680627484e-14
7 29 30 -1.009833675744067722696944897608780102180498999401015378307663995252360381782395e-13
7 29 31 -2.590640784981307328566230587806832895150427375985121954189659659374816517039659e-14
7 29 32 2.092669190958038092676361527935132506132794919968392687494528626338759409779438e-14
7 29 33 7.045313729051608775851595181166050971010009807105089114478641620821098220825538e-14
7 30 30 5.806588084162408308630208273016470380431174139598813465037429949169076709043849e-14
7 30 31 -9.944515688132757767605690136832959487829447850863335372416072412831777148986349e-16
7 30 32 -1.397935813172723392748107069988893172523005124021579318874265777017563125452173e-14
7 30 33 -2.146351164601911715035728147559809522013212655614181196903611090784776372214801e-14
7 31 31 1.64000918105362228537284537200124141326085472696142488172844674648474165346608e-15
7 31 32 -4.974738947631923359933289071574699159125116148571293263172513805612666271330734e-15
7 31 33 1.218630593182649151513975395386694560870754935913114492689748286360352732547292e-14
7 32 32 2.24313611624630303480992938524285544815022900823675675997539423422533622256467e-15
7 32 33 -8.272855038037924358732720771591153924420376812001857728774900282647890673784334e-14
7 33 33 1.124935977077081053239106632446465686343231338381189548931078625331447009373285e-23
8 0 0 13.97078961617572198276831923778494878911783602023157250400893259236862640368197
8 0 1 -21.44269402878004612278996678096669269516591171682969667963039026145427048043809
8 0 2 3.657335969744568267054588666946578392834835680703955913183591649040367217539647
8 0 3 20.26933151948495254432530700693485953858727456903063361674985878890415836234904
8 0 4 -2.101391702713007896881282045752011726006178695719875039160274360104667079260483
8 0 5 4.474926980441585334216985946917568662126263871662737981251554074913020898456522
8 0 6 -5.606189404936283005428598468184239134714491443300936069173921164328150848722372
8 0 7 2.84530202551052691089576401975039830770107748312204818353640897749427995816392
8 0 8 -5.745411681031966474251701926643431289963494938515708310022245978994327059407959
8 0 9 -1.965457066928503443935470402840292692302612254127829385904017682009592843220567
8 0 10 -7.377295757194378422923233026434822864296561763735964919587468130020799288526886
8 0 11 -0.5650979953653978967887008447346462017870689990548631640822758515812821299747414
8 0 12 0.5618183523577438937906890013883421158683205012098443784834232114040063495035336
8 0 13 0.7515590349335315240843347125924789542813892774738524897839788096621894547819357
8 0 14 2.991654840744446345821771730061715809805262196194537425889571886822742145656855
8 0 15 0.6885251025922907496792304934280461976721229448221535216309096522947962531164247
8 0 16 -8.069219710243241893825354267828612287013638603141597663043646948432466323989444
8 0 17 7.956431224791639582817807856185393716295616365741022606472127392622223244757087
8 0 18 -9.195205729026975755746716828725018893024944249063977104709867531859006711799504
8 0 19 -13.34762809747051656691335853498356468304705240796985606774250087653645108505252
8 0 20 3.436470901892078869311071912188054974305997977158168805875265809376430729423759
8 0 21 7.334733830896224138323840420020495600190087118682214760023966891784328197861517
8 0 22 9.481325911403479001456923931894065557900306923906577077188609990120840138338255
8 0 23 -0.09115787774149532438470163323868289432172289926801087569334069286002612480526519
8 0 24 -1.506924059825159686898934081423215720889531217148907415111629724814362379864735
8 0 25 -0.6966032906552328808389722668682364170922615945480304654560132368560455110993773
8 0 26 -1.902042215981661591814264014341505465764308116325216621327184514764386888046024
8 0 27 11.22340038414626326626799640388997862791144403252555622597984833215691525421013
8 0 28 2.336385250680532852007392802555167099726709567698527792919622866478148877900988
8 0 29 -4.60235878047129772885217526942114872894225400370819417314062230735544315987601
8 0 30 -1.837563347362203234222501443485250039714577811413085125918633664788307343816269
8 0 31 0.5864228858840864614216917150080004587747122526063736861015304639504850835325674
8 0 32 0.6662381968576775543672240944414019453628395279654999258264801165761996451331649
8 0 33 0.7084886880867719818058132760009159255892972160054639487899848236591419826432409
8 1 1 2.095382576285722888451343946533626756173047061303938808995227599274326724356897e-09
8 1 2 -2.400996160070702163243604928132743785227280072572453566422691967357465707218492e-09
8 1 3 -3.018933801717856188831859752537440491180969999871818627610841145595442590643596e-09
8 1 4 7.035419487833103586297077189171618603737476095102313503778870028734363562602719e-10
8 1 5 1.729230678330841696993812969210347084041898963667603219524728486099518381075709e-09
8 1 6 3.093183948085965539746877590707113071113394084814211203646026606055021245507127e-09
8 1 7 -2.344204395786561960899658598058747332288260303981390937750596966723646196630588e-11
8 1 8 -4.064021138213298688805915365405822334102572869323048159219580566040556687082083e-10
8 1 9 -2.764267889655116508054741535320392323504230553287191445473645500214427129947555e-10
8 1 10 -1.075782526613687484822600108674196584137287001426042230285896882840599663146354e-09
8 1 11 9.231729944989960339735693855548432047706880412641460816007292961306829448751071e-13
8 1 12 1.720800610082422966186531665212315125760116881811077611535422269038746461692564e-11
8 1 13 1.938143265721798806167444425905724375172474257509394727917197325255614016327214e-11
8 1 14 1.131733995185967259444135901286460558757739165084176038514158873048441993649546e-10
8 1 15 1.499058482403520312723052391094512285939703105387842674926064965988035633102267e-10
8 1 16 -2.56904299562155715421116688361198142142102132894324225872667716873985025431187e-09
8 1 17 1.789734439080829684982630908535338689179641442406495978638145472473785528529559e-09
8 1 18 -3.555057208458387695292405761819556139522035755858604809988649058680888714866926e-10
8 1 19 -1.175191263142739813159775472824178959490158055751245413065663986525178952896131e-09
8 1 20 5.985564629795066434650565665669441099795472608984621687708585317821051764694124e-11
8 1 21 1.751419238230098327233777016090830333129109254679848837344847405618753011807295e-10
8 1 22 5.57206610875299792178803032614265190759589582393140220411422173191986736651536e-10
8 1 23 -1.333087810926479116436702027455115300671341387030795644603358870205331660823244e-11
8 1 24 2.143955030799736163668268481775415880214385762510547386146796272536876214648241e-13
8 1 25 -1.76307340607131175306429192158230382726511319252020173235577618120563420729009e-11
8 1 26 -5.129743878172340073874834283962872443737396921474868216789814045439068187855657e-11
8 1 27 1.278338542477667662021628145311411030026431779422945180745467009861225462935413e-09
8 1 28 -6.07733718995868336701102399020158527391128694086216675239443131550984211091054e-10
8 1 29 -1.571407773275832869079351555687680839193232889800818860643252202424002670508665e-11
8 1 30 3.263868797038054219723030702333057520593396183876500471308760839963665403480204e-10
8 1 31 1.43098091435028955614435354152770390432966569993621119708447829125424729941871e-11
8 1 32 -2.140064614774346618357645451450418260780546293172180508410469673141311573579085e-11
8 1 33 -8.737443532213156040725176955459818709978570363449906093104650258357228242058011e-11
8 2 2 8.897576021268172830630382587533996771217817808739465713268253272439964936617448e-10
8 2 3 -1.355117234595773374693079968665087153117549164408508931263984804650321320919368e-09
8 2 4 -4.44865867437917456854693669555342351428276713014584747410497470000014183158972e-10
8 2 5 1.339673368998151410304962312729497766387414337595476769157372306246266440643435e-10
8 2 6 2.058443287651435453652728370920206384198047180974818838012565121054701225197807e-09
8 2 7 -1.313883685859440119198574026805211412804014652041995100022429579191203539786359e-11
8 2 8 3.365524128459258125731278811679544803715587898845560120632999343172566773862237e-10
8 2 9 -3.525612387923968734230750258221636840803022537817864800966374812890254511330692e-10
8 2 10 -4.817272889317593120261426287539953028944322651968674989928197472433409004322704e-10
8 2 11 1.499728911878878564389683193736546101666150997887573257052240671220676088580172e-11
8 2 12 -5.043332511532386894593931922112036819883496694997333138633267428824250046995731e-11
8 2 13 1.32042495936768381141084972130224319824827587646372467614651890798540290781442e-11
8 2 14 -6.492822658440801869310384793025760204100847125341119160890261694357996267853814e-11
8 2 15 1.635495380287171400822465471274631966796714193669955552442984420450559317575699e-10
8 2 16 2.401951819534213445462401248180094226393798930454044843508214700424859881568229e-10
8 2 17 7.378579856972333476419905909386909077485540158782967426170053528570806677941419e-10
8 2 18 -2.160152654391040095859231863571093439050220546518254191184036057711119763949551e-10
8 2 19 -7.865289754313519328291999054002072690433924906344734654642680627327833649223415e-10
8 2 20 -1.065854465236760709264866695371755478405975559300688880016436435715443426002871e-10
8 2 21 1.409173569162737748432900210245547269497402186041296153480007958004853408396652e-10
8 2 22 7.816390732556128446384740720676652027410533958944553154048444155359206634531469e-10
8 2 23 1.628966146241104728258129173634810432601417522326425350836019911250218314397789e-11
8 2 24 2.913548624251996972414111272965568301677482646389492029724337190698490851811388e-11
8 2 25 -4.437212152955470040376450504798642685828263942322735280261559185688721957218042e-11
8 2 26 -1.109689513674133615444522506833650808898398775858178211013296304437388173371734e-10
8 2 27 -2.158265242236585019028199262333920071038473487875776900225283254367025854142946e-09
8 2 28 9.458855908173999596609734668405193108474874989384850981932532150111097775454105e-10
8 2 29 8.254042466126330061776671597418442652293216674421225477912090589197232201351426e-11
8 2 30 -5.088804134766538466887504982624655590216058188926318840731590198394519223362503e-10
8 2 31 -3.375018182676384296514663486197929153715700289266421163731739222329105607515314e-11
8 2 32 3.006093020845846294981246523427815791476813723779440527944081311076459723925652e-11
8 2 33 1.379070540692005233484240027434375664049464397487659611366976698333191234825255e-10
8 3 3 1.746785403291662598106436439476430183655488900197154710451501058602150322643371e-09
8 3 4 2.008889450998271329868239468530329624449237569250166004363789432410632405503536e-10
8 3 5 -1.309185595242934819963480187459850558289033220157535122419828995843823424614876e-09
8 3 6 -3.816587650849384554162452810220715217093673187439697955678206825197931609061316e-09
8 3 7 -1.13768471491550038874639170234225896106452717104415873088096454635335256007144e-10
8 3 8 1.93408714634232899840148202728174650416085875689266447615143348540740878654983e-10
8 3 9 7.351057236180199107360379433269879281876381131720784046826421448539021626796433e-10
8 3 10 1.714452852710853688448309308577749305350597768613064235978717292535820302919519e-09
8 3 11 1.061216149745088849667361515203195539019773525640367007043150387901328938265366e-11
8 3 12 2.184157697204116134250915566216111156488335787273494674172685556134334428111564e-11
8 3 13 -9.051212057320230948532005176455389158028669823621927336429038109571989585841978e-11
8 3 14 -1.668559962824625108833092541276159093370467380368593729965815195005434145744169e-10
8 3 15 -3.962254309715745947756505385635548627999349381260795770281106704347331311857454e-10
8 3 16 2.762463140107736082030218259143232257046507307368920302155723331107335896040031e-10
8 3 17 -1.647078991329444605912967628582284701452800888020234771132030848693042667706231e-09
8 3 18 9.669985060155758970193349572498761295631297530854637753940234873065543651922474e-10
8 3 19 2.275157276482549124647695626938533388933143056669295478354649825171893094020353e-09
8 3 20 -1.06465417408634050419379822595551514981190789336781182275670762990216192135313e-10
8 3 21 -7.901879366807221566097604674435402425599418073878337644605441300991055963090467e-10
8 3 22 -1.957043346514198786449867772103282188445142831736455249923411599873511799398299e-09
8 3 23 -1.000916522349759990799221643800979414656535556468362657030198550386752689632285e-11
8 3 24 5.309022517516656347427500817395250820447255530428556721748660186390806732564704e-11
8 3 25 1.540557789899115349079369899542341620502264851717940282764787368303769356286597e-10
8 3 26 3.372528223107478918447119948078233084101649885853058962960295029021908570825603e-10
8 3 27 1.642205809611415929326222215514613071610110009613214980693079797248066106252336e-09
8 3 28 -1.222785099214463554241442568019155902417543044517185263770225852025210616545725e-09
8 3 29 2.083080501387637119567479985728295626014655687466347995425621662320512244947598e-10
8 3 30 7.187398309272755322290029996522490991897813490909104783100278805882996607067832e-10
8 3 31 5.010243926767679520890417232683155305118207695215662322592597570632554496089381e-12
8 3 32 -8.46981735313931806680081685459924334145173073988148141931701857173035400089331e-11
8 3 33 -2.216683365412957154729745261484629556779056892818992011079159994267285987965048e-10
8 4 4 1.924471810261405719926033792306965240503834136048804156723458495049846377961728e-10
8 4 5 -2.940429637211286697383448463127939640518496245670423472474949524958611505997641e-10
8 4 6 -5.875706610087541214942998413848049231465030132219228170979793368961065112564409e-10
8 4 7 -1.283545941938063636028745821982093549670638059200217551501724974482885971697907e-10
8 4 8 1.504923414467612936644978876502059944076184243924365681397301479358789685998389e-10
8 4 9 1.370579950642439839134648013835550137038137740447056451093836689662852019404761e-10
8 4 10 4.465708351880064118121492159915187107160105443693247571000429101038194989056481e-10
8 4 11 1.876044522340493083181955836394425868456362951737120750242544650989767399368564e-11
8 4 12 -4.580940503505078545719996234306158303025922315729519280273777562680204394675518e-12
8 4 13 -3.299623016103230026602592052888325177644511769551560114790448563960737078282153e-11
8 4 14 -9.927144175842980269645958134039856803248576973747624294075001261434667922523667e-11
8 4 15 -7.834358763098385988002434897633680571457681143423679111401040992210017244804652e-11
8 4 16 2.51416087733173470318888603018747631056285024449868857125463757533247195240609e-10
8 4 17 -2.307575036686233237747217541571496028897264282150590484030047457063159982551577e-10
8 4 18 2.617216718965380052047210066802671186370396393880910954907175773174461416132864e-10
8 4 19 5.559371250802587548058088784947841601753008873664232336710203521895398499359433e-10
8 4 20 -9.323508719617203813595933430630669839088001530862422002976173118866673583376037e-11
8 4 21 -2.894067868122177901573328599910875771870178701406892492007986042120951695164991e-10
8 4 22 -4.595724770461104611291167696249420240814243420127881103343388910422656190387021e-10
8 4 23 -1.246675038823071997751193436217015048265068257676936457069577093993449222190091e-13
8 4 24 4.73175203086596084713552977157108084980890726657830046560914547327867444652103e-11
8 4 25 4.457057492509430343353812533028525680092993712312244276753220195988341121658679e-11
8 4 26 9.763277803518102130824229025376692412432299458904998301209929567591273569864195e-11
8 4 27 -7.287486319389520723015847236747501623514620578867960818632284375914938152411661e-11
8 4 28 -2.825118573942536424484993308747398735852698206809646711135449160927300990106672e-10
8 4 29 1.783319713689156846448702955207392054909839306791027858204704131406803940550782e-10
8 4 30 1.808405413602401491666440305150422486342120513369150853502175114641070445006042e-10
8 4 31 -1.657718017640536174830944691476383725824054842839344060578646413926713616696325e-11
8 4 32 -3.523779301252165261210885580873000005977032969779556274150171098264063611320376e-11
8 4 33 -6.578129304317177592372904146908880835240123067846912573022494801445499402221433e-11
8 5 5 1.52033163328167023017828075491091021970078673255088095086247859818626295431197e-10
8 5 6 4.743967911422678742435736683080495450258851510612771778999551734705422255143291e-10
8 5 7 1.042412856554259261165405210442922721317097240049837255264678687298134321645997e-11
8 5 8 -7.084445069755721242553834423314440020693230417545049687586050584619174993498313e-11
8 5 9 -1.628960843545637947744024131158155943266536267247033685469862750940209275600912e-10
8 5 10 -2.656564336324494066097390879698435427051474108946660267291577017907885932988182e-10
8 5 11 -4.730382038146065127004565987846818812795978626281081510113280936352252433389852e-12
8 5 12 3.45483866924032839687137110758865484821630802008181493193658554032523486078878e-12
8 5 13 3.201540316727451728661217478836733873264278046467786661376587661320942521339095e-11
8 5 14 3.417154547915866312763641183748196884882172507601107920868067731438080076734882e-11
8 5 15 8.197187578079819929509946236045557929698221777589551153450463523443108042099074e-11
8 5 16 4.123166159856343787097748231089190434575496282505722544405701182139635699627038e-11
8 5 17 1.484934890928930310856334432731468353993666647199037047427136148495801234407368e-10
8 5 18 -1.309449047519846286282371202088408673204475379942507688194054256014048219402585e-10
8 5 19 -4.27946986290320145039520456124443686074533245039218519311310536020874305753526e-10
8 5 20 8.856633571664502671742410358348065278495024581199944528692322066468790053527083e-12
8 5 21 1.979372895513217548011238887698888642046388960292908499824053748045932550363581e-10
8 5 22 3.569936340371621023729661003698910553887478568159924377448484363375099714982276e-10
8 5 23 6.802492499030941089429318366237272823847479085740762860622952267562114965881595e-12
8 5 24 -1.724803944025850721731376681347096307831003720517103262756548704556122746945546e-11
8 5 25 -4.906711769744709886417739988131584661396060815224459721724291346545917202648815e-11
8 5 26 -7.889166832942511336014365641756176367024500694234353854480683763339304593257642e-11
8 5 27 -3.853949098350879938599343891259550815119416481080978362218303335404724728289207e-10
8 5 28 2.896245063815039984887587748100835285797544063053696761149990095890863856301285e-10
8 5 29 -4.527964132629001217919440566623493755633302673442883144124427223037588771900146e-11
8 5 30 -1.78539912632542568046271887612756764016245915177017671864589170338054397291611e-10
8 5 31 -2.63089376333206914000411761747328852090024502095204895045968997436178664875279e-12
8 5 32 2.085070543065874281949006094299828882310707168374133036533326197326272440816296e-11
8 5 33 6.46930237690131219941028183206513685977860783197795925791662521858514946287617e-11
8 6 6 6.330493824591805619707567130628918292284782327733764591029390940977188890912955e-10
8 6 7 -2.192971920411982019794487811374911949188537488644487232616741777964403152709854e-11
8 6 8 4.855147557943530784142665154567474070837050549617965534899998939019526319789883e-11
8 6 9 -6.005916621198768961918565905539745828319517273722217032969364470202133731359457e-11
8 6 10 -2.4430910280829505838350561439650939621788920830737363565774981704275297731583e-10
8 6 11 9.694539292139817100606023111695424336132068369695091768010413303957478363967386e-12
8 6 12 -1.907674717822342937628727867223338714674689727625820314063551796484932909756146e-11
8 6 13 1.088275845591071252743501653265310918926665827775401746472340744750207862056641e-11
8 6 14 -2.23877054392087178258623790719417556982561996176632627765112180845766635926892e-11
8 6 15 1.171726249860577148572206393683159471748036765447382251271722838986358163184956e-10
8 6 16 1.320868321888825593871651228243972817386682119912514864011878590276597007085929e-10
8 6 17 1.296731702374932399057155251455944340198636306390096202894877261108804307079939e-10
8 6 18 -8.441523908455756606757247422296162433330170235241229693845476238416268011573625e-12
8 6 19 -4.075096881692344151771125865128511463088120307913896390093830702568188619500181e-10
8 6 20 -3.855862675628016642370113378383927922454691312449891367690912477167022411335838e-11
8 6 21 1.161424691916379146886037065669104461384558197044947234548271102066880244882515e-10
8 6 22 3.942039033232328044054044307869765553453526230200088476677471563110527022348451e-10
8 6 23 2.258864463277042981307889793874794824801477529083784135812475682129722346450983e-12
8 6 24 1.867331441678718464530741585206039912231392070551261249051254204097748032202204e-11
8 6 25 -5.646972269290481172523169874399590130652355829816133969779425202576301654811477e-11
8 6 26 -8.105103879531455757986919282559576438711427707759213924648507192634797971091998e-11
8 6 27 -4.554663000394340900450554948536830469071048902790405565097336959393987049903311e-10
8 6 28 2.42894645275409618394699941312283916465606765218868727302459646636861436780567e-10
8 6 29 4.375036962791310516667405492475666452824883152409832009741847470291913382258351e-12
8 6 30 -1.43757643383554613465307510503936824800757654886384705673629611231280260009263e-10
8 6 31 -9.920523785402202217011551517717826621649775158181667633563035514311902784687256e-12
8 6 32 1.299853284792641377912289900519097589513834813789751168422361461356762536883388e-11
8 6 33 5.709347714551897222828871875096248622692879462799396517052681039781644693353507e-11
8 7 7 1.501732843564371275012941590102180409661638248882633472063004484418710721642509e-11
8 7 8 -3.452026022738821996432453826194801626856322112896796348876203631125416506582698e-11
8 7 9 3.980291329862647831244012716992481128085245827363443061924901671187088915393239e-11
8 7 10 6.197970648486905032940480354393447661749942952556169021573558190035727345258314e-12
8 7 11 -6.63561189174980054000551881025957951692464768713934229570388948227222580095422e-12
8 7 12 1.313551503607036040453841142729596077494925837728317918716628585030308803136445e-11
8 7 13 -6.776656530001936421443362844367087555375455975225910633103275997092108658949665e-12
8 7 14 1.755374042133512311483568593717778699937688183116036286489014102774978259370392e-11
8 7 15 -3.407544993899635285715201587216953285695548638892750889530694365375976187087274e-11
8 7 16 -1.066187533947936646140873288319898603262465034069141248494208206454525683575205e-10
8 7 17 -3.505241086455582141325108407476361579591014452540677328049833548459773500986802e-11
8 7 18 -3.246479758324834859759783075030864915397968158834965752191639860462848743412633e-11
8 7 19 1.080969832369866188794187598432480271271716970609574168674204946978467370980927e-10
8 7 20 3.879076984108926343645786354114045344461990148890532867437135264316747040389546e-11
8 7 21 -1.025311535296006299397063477887903550196950684948960330372107850337702072854693e-11
8 7 22 -1.671009975794119314973184551636107110203312554359700075390852790876748122683563e-10
8 7 23 -3.226418332362677796509465488313661575263199780284319201728927050491161160167669e-12
8 7 24 -1.676927253409682172435036429869598792307970124870647380342769946941925267419648e-11
8 7 25 2.203888042274367068060697860705006440798992421118611545198884551154695088799491e-11
8 7 26 3.283630246890192493861709886146913062294542040804519745069878183253283376194399e-11
8 7 27 2.970035710458706534089732446292398365039569549792904344198096889711422584682798e-10
8 7 28 -1.114320036816803387116595364736293660575599118848790311212526606419793566438903e-10
8 7 29 -3.508816128783192578964904696221248246845717902784300335910665206594066576839736e-11
8 7 30 7.494991348465872034796621273019456303988376765634787445309076594596254701131099e-11
8 7 31 1.109051547952750719113958087110755866553419646968488298724051991177812839871131e-11
8 7 32 -5.901912263879641767740276582701506722352165286531796882118036521169426887782154e-12
8 7 33 -2.451307262130076092563382366566250626614126309947660084872459250742824215194265e-11
8 8 8 2.159961480977408016719153739845691461025423734961899506131337285323375096633353e-11
8 8 9 -4.307287560749781335862674928749347697641942376571239754776084222727935870152914e-11
8 8 10 -2.232369158671400504253281773163007078537658978452193390208373161020181522577864e-11
8 8 11 -1.110829125497498622409655529781494720751772578325304355081422751083343298031126e-13
8 8 12 -7.11561274208625018279385806808273592307732331393426697841690367791759616281412e-12
8 8 13 7.195232336329607497614910041174919718236027168410333771804164310399501901368253e-12
8 8 14 3.78936721835428924156665265808284812825438041154739259862835038402255937713597e-12
8 8 15 1.526900282180191015366364476476343331050646423897891736916816780137680910712626e-11
8 8 16 -7.279487838885539913726392020591267234071574370131556118841158125121172076202368e-12
8 8 17 1.801273015724299780851839694878372370239001047086064560858891903645387806754692e-10
8 8 18 -3.542115637217188097414495914663380238516219202833179194009192740287319314233262e-11
8 8 19 -1.984991811451586738464700273375124142132211137640871826188731270846473160175176e-10
8 8 20 -3.742192529262024754716408116129071005101563456523512533922543130766583314484441e-11
8 8 21 4.279458316391117042495859359330907698743741230077580075540405408216755988678914e-11
8 8 22 2.107299809624632971350557171638315943782772322185564498323363952573490585692412e-10
8 8 23 8.205163662473758039009312301945122701138574177512914460520171755445815388032815e-12
8 8 24 4.449961508095213847512461471891389289307682984696710038917889147667642534953545e-12
8 8 25 -1.537352454430520092954406098476198960571144687247529037428486689523332291629848e-11
8 8 26 -3.132121437332148644611252991157574372285346745343261724981633668806481457059834e-11
8 8 27 -3.361817873777225612249790209986916605693826540018106702035442029678277679852735e-10
8 8 28 1.349189409446035229411342923854512500944550242381584782908405981947028447011078e-10
8 8 29 3.022471449847268518145706979629718012340837508606645648823801805766806596150589e-11
8 8 30 -8.472037322597466351275616777630916227609361896205701212500914047015636499154054e-11
8 8 31 -1.048953770352698733507905695786372437267770942339226436355612809794178250784079e-11
8 8 32 7.375438155143188484614539063872369102655054231407728230749528364897478169531456e-12
8 8 33 1.719678025500335586406911493495610262389996958324774228184482001832138096583413e-11
8 9 9 4.363749760720803990042141822435527010263663605443270525882324320746657068609458e-12
8 9 10 -1.243168681395456478847276756174231591444176780017052715641356620205186513113803e-11
8 9 11 4.457835964978669579455772592842700664794561009088582578658971042360934970115867e-15
8 9 12 -9.479724561740726148060452401803750491239990783942526231142099749211972642451101e-14
8 9 13 -7.320875568021809080896083285503035989399931463267596302659408960233935224906985e-13
8 9 14 3.064648647893737145683098096910555498259165241484854031418416823525549260320146e-12
8 9 15 2.820695360223602626201318671931504797799935825484029601985261148974507460489566e-12
8 9 16 -9.084310348769236672281127606465459682906569308683052695457468439083246052931052e-11
8 9 17 1.608329367858633756288958910884996771920712660053966182383728215862405018922185e-10
8 9 18 -7.579360450612742391705060240871692159836156925374505431092741297704309763368356e-11
8 9 19 -1.498301930713424840229089433645528045902725106946127500364634743930342283674624e-10
8 9 20 1.011614132508115200624392114969359876792661917976391652314249121401915957363378e-11
8 9 21 4.034629073622001710110174093948263429319429279148914770815952648433614206483642e-11
8 9 22 1.347483457638870576491284916086314073325665383342849294826591880507837494916056e-10
8 9 23 -1.233302561890479839848766839838834944191101411481561977460118731101415596310455e-13
8 9 24 -2.373107328166733803841861260756394538876595749231411780267311605279580244597417e-12
8 9 25 -5.946093558131217989439311036699124181272868563684866908826350375582507617115814e-12
8 9 26 -1.944906678163794151686124122784014807785128620015874814257662403526204876774408e-11
8 9 27 -9.43034719588966171750803656010610069749705077523765744562368602274967037441566e-11
8 9 28 6.90860308579681961806831383574688487966348621663911250160765181699636252175132e-11
8 9 29 -1.047466398273618433282375651069578928185527666569367727194705218450287793725656e-11
8 9 30 -4.250098207640012899650700079768155772478607754153071184609473161201025993053695e-11
8 9 31 -7.054510467504818518505898501790409134459682524903827461281039522487014467687987e-13
8 9 32 5.432197177325614487151812906637114022721098835306689898133032080478829904580533e-12
8 9 33 1.032452905552715944698076874449152667644233985996355164391983286457402628398989e-11
8 10 10 1.530952819595653067705271209896991093960703149470964317821539218006467086347911e-11
8 10 11 9.013777524014875339597847767356528364252468402326995145168853228799800192611463e-15
8 10 12 -2.570180694087608784210132168077513510162945814672323046664102964122291911963521e-13
8 10 13 2.284607030249202294376396338162868930048749098096980743801052906172598762998758e-13
8 10 14 -4.43017841775844175874809392986094814962277318477653719821941900471246930923628e-12
8 10 15 -3.92737159268305792288672084905243977824139265276367506352516607116647104471125e-12
8 10 16 4.670324767486989855024217657249201616368964463405028080899476243061557384633904e-11
8 10 17 -8.774884721701340215247678758428681729014141157628978388172441698751087412658655e-11
8 10 18 4.681753893064399660495495304933851611707718786433271981485200056549614835500681e-11
8 10 19 8.453574836116463794860200522652634995822923192435163114507059879449029891718576e-11
8 10 20 -9.469956672420088583529178382917040315345117312057405086783733054518204688808386e-12
8 10 21 -2.64528427374366929526602181002755671886865947254517607674452806908304237812345e-11
8 10 22 -8.545421447928586995268493065411076865362543545930283201079822760182692180169887e-11
8 10 23 9.016729324915366228212923410606166387110931471471701635738846405158594847164056e-13
8 10 24 2.681646578252902928210189488155304695038973769781979939216184208312893192763318e-12
8 10 25 3.766044945651738081202558696745934194792491885940478364555315128544036253484037e-12
8 10 26 1.344515874784330919395545673996212745525268872322064441619957899728998813982395e-11
8 10 27 3.468935932174883125763177387412844075754813598809313639259257093627064372298006e-11
8 10 28 -3.346308128285102128484132157483959354935793909619640396904988592982571243565103e-11
8 10 29 9.460125707466784191130184438175270606469975383563824216385834019848103750752074e-12
8 10 30 2.307556892421481532798214206263733758485148986998393989458537734994543128305335e-11
8 10 31 -6.844135003985437747285805493795401730838077702836416023418146466473096920574377e-13
8 10 32 -3.680718380773631175566638321335506180901381890604377681361704412270709898401006e-12
8 10 33 -5.371296620582525351076080274475124952397507697064237864735444072507336347837997e-12
8 11 11 5.191556363374859579787455419076922522368839683646467823867440454538049709440283e-14
8 11 12 -3.644411363295313616557399295180935979136223986188201245043570160997770507728131e-13
8 11 13 3.186811078377180571857743041488079766594146141066990355049832892541696040771137e-13
8 11 14 1.206866499681592251902321679426265184026916095309306702384496064648534479120111e-12
8 11 15 -1.154169295957779182732944955861041972351194956626500774167457053546256676006731e-12
8 11 16 -3.419089170267873736118513281112485275464558577353880646215763889791644668644804e-11
8 11 17 5.162581818449549002347102313712198262009170466152288515325314750412299828845258e-11
8 11 18 -2.478817628692527095423400720041295888845038864754792056655296208527106172583941e-11
8 11 19 -4.058678887515738393512439582055662392513769764460859734200861264236746021737179e-11
8 11 20 3.001449899563256727759187025574774792354665243272773849791131663900767860853891e-12
8 11 21 1.171819127832256369803977952306080938955132507120057073905647148685830849547942e-11
8 11 22 2.571922276785899510980601121246279992867735131938655216495118488691956709294396e-11
8 11 23 2.674248317383590250891360420812629054691296630288331893030632086096730989476925e-13
8 11 24 -1.080377996622319084035210781782364661101595713033741057092949493989046123179515e-12
8 11 25 -1.815091935551331073567551133194338112935653612362552187866230205375089320608353e-12
8 11 26 -3.265212839567472673527973877468777890000550982691706057217761122801961755510934e-12
8 11 27 -2.026050914300485550179687534457088894601687276506384571525117753512281299738958e-11
8 11 28 1.17433429311302630193691182511205561066850198012596381397026809959409646100225e-11
8 11 29 2.237859496682061873173219002102770280819876454602699841197677989995453904697341e-13
8 11 30 -8.30228874265133293583070858540369042468904779840059690870033734807108644870272e-12
8 11 31 -5.891417523789444234438425856353751495501973409667988662092907066290881464880038e-13
8 11 32 1.08968240062563108429285206659114874886160938754279368812913723461719582822719e-12
8 11 33 1.231432125323596456305191130316521468691064347589405082409352278037306381830335e-12
8 12 12 6.021588792122295388692918525195373835665396896311805158731463307807050538737482e-13
8 12 13 -5.66594325948885227984834587420565571240106896577797396133590325693320306861607e-13
8 12 14 -7.350093635302884564116926228929561562441607497204037654075286261377194007266118e-12
8 12 15 7.876443392315092170551815708755127214587271895422948377442499088336350771575831e-12
8 12 16 5.985390091320492581144190944798269278113933507317237032502691768373730819013724e-11
8 12 17 -4.684909227053891476354560441394588260772347548747058618001250746620641480021924e-11
8 12 18 1.378305830996133054143744721109214162386849307242232826510973263082115173691048e-11
8 12 19 6.470980690813837093546123022067459379623602691557626532807236013190682636832099e-12
8 12 20 -1.060012483758310544977514543446979357281265920910818680567469722892809971688745e-12
8 12 21 2.536333734814484296326121735377993813937594732461828776428740875211845209853888e-12
8 12 22 2.099079231270867263284002304151799682047469733872256411423365037626739433224734e-11
8 12 23 -8.220920788517828714753305517981858395088108787067742119166981059162170434894457e-13
8 12 24 1.951465508970602012865048668174183174360875245805873228755043376052714897217937e-12
8 12 25 -2.668069422690640728709103388320144050583803048578544602536400743296627548168061e-12
8 12 26 -6.882533329608354266612525983857516655669958777123955733528486917280035785436625e-12
8 12 27 -5.614519227075815419640645567467525984376816677193031759799261744532141236887154e-11
8 12 28 4.916978179476036104330151334481805684077941525236459356285148792784214491133016e-11
8 12 29 -1.220143575587289596377508130187251866921409552622115271173936424718337245521959e-11
8 12 30 -2.794652565184097210927736675701611298390555939618462461625644052553448800097193e-11
8 12 31 9.621868049797778624560140354362472624145138976426227915321648145413102275851627e-13
8 12 32 2.518848937373502536853081557428556318539824437271551727208101713728645355957622e-12
8 12 33 1.295885627355144765320400102049636272859186671503472530369155782026021860635776e-11
8 13 13 2.008345441871441452336661143622130567786318579075820084101934856984450089274374e-13
8 13 14 -2.15183152056580200323097693534789618166443723912628435674762841077016703673841e-12
8 13 15 1.865936759073201197098331422460879733139991996665262591464060463605036966927627e-12
8 13 16 -9.395285386351515534457103568859983278457814953819432069907562326635391939118808e-12
8 13 17 4.56361010544240181484646544689927293579396792064939131808873096208202532435088e-11
8 13 18 -1.45293286085301790928024249979270598150522422203088168021398218676020064733851e-11
8 13 19 -4.91861238421561268493815919612556925397786150041597262577502121391009320625892e-11
8 13 20 -2.889273302459556152906795053728463087531497059697813398788463175807948009111246e-12
8 13 21 1.148812967425780226197242055038297506850837749048071750378846963286707579967005e-11
8 13 22 4.703661622774853325796503032622218561772485446279834423356861873938654636940709e-11
8 13 23 4.502764530516250093361089470689428163892904419265097551940853329489907012317466e-13
8 13 24 8.374878127229298987529606305530717235707774665788958468389912211433533665979443e-13
8 13 25 -3.637611252064111982163386458775028600480689123182886231673451216242769981948478e-12
8 13 26 -5.866147000902434509970505060551429314934520007628524970999380288787931228434137e-12
8 13 27 -7.602535389381410840143380631631049050642314690628544058972099035147874098795457e-11
8 13 28 3.697105587927507611871829298466216005391264291106358425242073423742249890626918e-11
8 13 29 1.048053633085834852363356396233139510561212308877765623127754851824315182329179e-12
8 13 30 -2.140493427794111370428358320579088191432231340941765867806734158999618072304051e-11
8 13 31 -1.014116782548714771570510118897822369340836343620407653251525944537400610327882e-12
8 13 32 1.817377465261479880053640096228654398221192847836401595939421529237084170762465e-12
8 13 33 3.972084423930391298856566627290000742393019366826353660859106281090299684389826e-12
8 14 14 4.771730122651942957646505651256943814495547862124731599209056640560874649572131e-12
8 14 15 -6.176737295332792376097591642610629477880142622041681980178354402988978247318004e-12
8 14 16 1.17687890608362872087976367712862160813671591869019054685682378447536150999801e-11
8 14 17 -4.250152950528743917366163783156633401433452639724125305948215781416442819221729e-11
8 14 18 1.558580436312907408792338216242131098512203679435826771063864934425442294229245e-11
8 14 19 5.709487038500132123895390501230098906258338846605836196655197486588473313198695e-11
8 14 20 8.460701242410531506769279965023980551162847656774414024509528293716732973422714e-13
8 14 21 -1.581030614761610811058170634263106867335664580684901494153293134133390904577106e-11
8 14 22 -6.148577842539375152484111605424781890893334858270816418560298039450940310682522e-11
8 14 23 -3.31863882945668547749862963071411195235688953238047193438192786651252964697465e-14
8 14 24 -1.267781295318864114744874496718865752558145485109610919754907353791049593529038e-12
8 14 25 4.949143553663236274035993868549663152412578987169655248398711429394357196221109e-12
8 14 26 1.132471682185929185014135390231646536170828372061012186530223795206796807887552e-11
8 14 27 8.697610148768759170765065487251920387078233556898011563288356302376251496005843e-11
8 14 28 -5.731590131903892482866532318990039268622917098350706302425190408944332746845606e-11
8 14 29 6.854409323626380960157211731710451090636992411730515715892520963098104209709784e-12
8 14 30 3.442357604034084502637843075403526988189058585244754534129601902338381865499754e-11
8 14 31 4.889756079787869534704802822156670038779768093903605269463032591829522163897056e-13
8 14 32 -3.356640340083743751801536186813764313869184447930301530093454746594807061147271e-12
8 14 33 -1.245528733241010775184980278134729276323808433987597893602748551153967946157082e-11
8 15 15 2.063980363085799029469191610958590430011922225697569461403908844452788793321198e-12
8 15 16 -4.631189061811859006036348092242164842605278296338363099348376405637304285048106e-11
8 15 17 1.195844925681716816026270599168292207623713071885961053253360398545514145495355e-11
8 15 18 1.883646182424163922094940976739905139307627047462540502044910383572958742229633e-11
8 15 19 1.834995545083100264419143736012934907644405147168520840900100609645864342751912e-13
8 15 20 -6.650903317550454493469570347073870839845345748405363750383653370301676097855949e-12
8 15 21 -6.771570004008979190262880519540593551864125317820979099332752650754119481515604e-12
8 15 22 -6.120495981927653529682194245473112613344940470674291855604921698189282826423693e-12
8 15 23 1.277919670010520321268744916272151211388020725476898118400587799377304473737033e-13
8 15 24 1.511784795032844946113256880951967943577070695680291330700562626940075726178323e-12
8 15 25 -3.006238695552150104209943199056975991948921888526318463022321993598915814750467e-13
8 15 26 1.591587884028880915204087686966394589815407081645855592649924750061594909933532e-12
8 15 27 1.809023083041518716066103534559224320626188380046714957613630076468186425197978e-11
8 15 28 -2.391526203711073815231270123728046963867217744926661997049518725218182645601503e-11
8 15 29 7.044528003722869578371531730548694609623331479123201387166547562945762142253669e-12
8 15 30 1.420073225631494506672454947516757413048738945897892550807960840147222848478488e-11
8 15 31 -1.095425715250001426258809776915788469182286533773443857421555274648520265645561e-13
8 15 32 -1.56656153922331394235026222836961988517725185181597827172098241147537943432035e-12
8 15 33 -5.417238717699741925889849087298298695465411303346310850873366740491485764537106e-12
8 16 16 3.462634645585144575313680844522502652973338242193328134175741452555115229220965e-10
8 16 17 -2.902824584588180007458612613657993961573451073034524884109593608925747872620575e-10
8 16 18 6.668240568804609828283405238183028045476251785553331907848271308273639381621474e-11
8 16 19 2.037267134519707721791359639752465963773237958698181434294174720984585574101116e-10
8 16 20 -3.193442518886035480254529726601363390371634677925041745268723606219370288392842e-12
8 16 21 -3.446197845084613034488406471574666652837547493454029218211059912177077627135328e-11
8 16 22 -1.165058926487023502487361760989131578480414463675383600432546004763159531393951e-10
8 16 23 2.709128820637586924110638394152558937592306501378900159591382669041591821451659e-13
8 16 24 -3.438700442094014746071792789113134002564430104283838996573611307832371488707445e-14
8 16 25 4.22113193610844108769405816823838766406665302768783197515496466379111039372241e-12
8 16 26 1.269816423124486386549338333247189566334285737543117510773682147497806240398408e-11
8 16 27 -5.042906535319610236716130726912969443079442529844349133904817111496037924268379e-11
8 16 28 2.72308056941767417456590242165587168052881830512751380466572029106967400414316e-11
8 16 29 -2.758428262915979618020895496150890511922816808397624617170161354713226710010467e-12
8 16 30 -1.329846076768736772349829572291361680764067893614851636704028664137082054475379e-11
8 16 31 2.434111055947588863848516480543436406268906855297751851127183436166927315309884e-13
8 16 32 8.599556453353657011634864412772328646707760857252790356142373381477349638219218e-13
8 16 33 3.570553093962135179171820617182600351981819084626117498089308205511289196272521e-12
8 17 17 7.934407797022151439929215534815329739805523915064421736505371650877517589074946e-11
8 17 18 -4.434900584651779016065386115062553992666820926763955497375918998067432432124805e-11
8 17 19 -9.035556124115155813863462997873919828480137538857477288653132892496974583324173e-11
8 17 20 3.384559676614232764338594853611570798211619535997180141446709293079871455894659e-12
8 17 21 2.6372614756619526304424270907688930342772564608634307543687242050707093669684e-11
8 17 22 7.985704529433173628281611893768314742049011600936872079763946095301539953727483e-11
8 17 23 2.554954334409638811431914535897030611064857192673915334258645371875208079618706e-13
8 17 24 -1.065909774012289271079095255585273760479903139501211748210322756853639071701394e-12
8 17 25 -4.193890393214976880552078082393350514124922861393067220531562149833313724862709e-12
8 17 26 -1.174630462097803223268987497413554165290294721707182153924522886522257176676148e-11
8 17 27 -1.211384177413880897167732392082509512773946126138507604349212713384531330956119e-10
8 17 28 7.271759723665401673372280511735935766822888301437716383383580337515626754742482e-11
8 17 29 -6.590635510716990350184949449985074324592612714291322924592513430250327765453986e-12
8 17 30 -4.017463510912944538689901660847119634733251143078238950694695108559342275338999e-11
8 17 31 -7.63420523041483905203536280509397036342025659161573225026831024238159563107326e-13
8 17 32 3.835804805242723670359742440315452853714720174627404417323410432918518672629208e-12
8 17 33 1.053759680912991009895008495803706963807839787914855829549234807409122577303229e-11
8 18 18 1.635331375731963930719646900560338962969250831107680067609933068343724862332999e-11
8 18 19 1.502500470862765527832153178929431038208024517790169861557016799670412405974726e-12
8 18 20 -6.937619308829646072976314343525234182169479279059361889150451872180677121637043e-12
8 18 21 -6.893140665488044870441391688508560526916842107592785580700356650239848735356024e-12
8 18 22 9.04718870468209770792265855402878269921336053027742988638152509549225210574267e-13
8 18 23 2.13334189283992499435137022308817957548483599605999733296602558225197120657058e-14
8 18 24 2.282028092133389503892643634067171289700304982135009574059425397915736534330235e-12
8 18 25 -1.840375574881165848443181339752094550006329631513803096330698400086633118516285e-13
8 18 26 1.973073530031714559791439542545700892507792411402709159479150196652663033478601e-12
8 18 27 -1.474043700511173443458209488794703954971508395594646590999240993596966270478028e-11
8 18 28 -7.080198477577473126553660189412138403489858280368692863133686835710147794232277e-12
8 18 29 5.976085056452901219054616036716959411212093187949168143996774661070775673268094e-12
8 18 30 6.91366123839168912878865095867123241536468889269267559541748181606244159329838e-12
8 18 31 -1.196909789521705816920554720013104310217131987975517043886141280914126754244223e-13
8 18 32 -1.471369863525864011652104289274154339934925521085777798797850232922047389427399e-12
8 18 33 -4.844623109119609853069446545491357455660759028086930782287106973724440581484189e-12
8 19 19 1.355845062176333107463426163705970282187271240093516650917839118380750177751218e-11
8 19 20 -5.956250575556263206375305571705787318165753501020182361337477470711219774209334e-13
8 19 21 -3.576060909802867301487854545584471894647750139516558690626166431891277367827381e-12
8 19 22 -2.75550029986924807557515493369003107827856371614628128867303684803270121731536e-11
8 19 23 1.868197075215167550179472317592740708365453996379251676127238001780359206847862e-13
8 19 24 -3.896952244461679205375942883872510561847971531831625106721875590776089848887874e-13
8 19 25 1.549631516158305591430097600373362723265340020462751491435793991115638563852494e-12
8 19 26 4.471180295920712581068563575882530850301427323248113028707063133840374142326545e-12
8 19 27 1.87823465351796896024660198490805552045642791153617589087759906241595809565861e-11
8 19 28 -2.790493826976495587071624408925561699080762317332815631354164734873565559180985e-11
8 19 29 9.030044866098347442439647713110504023716935705351077053208502130336858265075495e-12
8 19 30 1.719305048351995294128829650783757348796015470683870923434621934985277234817651e-11
8 19 31 -4.792613005787774417413992361109044881845059089621668382118186076015112090365927e-14
8 19 32 -3.028755069821069201063057975002355582170793099946758936964933353608780472491069e-12
8 19 33 -3.448553541946405186241356670082804807705349288052009317439826942262261591511842e-12
8 20 20 2.480126912167802059776025383839397606761221374797836054254986580973686141307345e-12
8 20 21 -1.177293498327155398685376612482154315586832857288988191475520703779037164356538e-12
8 20 22 -1.258784702248389373677225806633626365226228268671155814442049788050901334245664e-12
8 20 23 -1.123733287813641858636698891367069961183486576354717632089232272363086062459121e-12
8 20 24 6.963058077603470381089258147671422655142520165289503000570841425535404645683244e-13
8 20 25 -2.918243448876897220004205755961386296988988290723980687521364897648518818795223e-14
8 20 26 1.538010912646735875431785711799809712365575905601015003110531727532939259315959e-13
8 20 27 3.581229388517559860854472250719314970544759339437424572216619493914364312552581e-11
8 20 28 -1.734895158390037293449197746331127116058545533539893325482921946978768177878108e-11
8 20 29 -2.408242798065077779213778953347461527985964176945485447598774010744146104623468e-12
8 20 30 1.062076099029346297065632601278404639299601651679569936455476440264083039684626e-11
8 20 31 1.341030983753047481778398819644075010108367335152631844634602578128223271886231e-12
8 20 32 -1.030080788683650695583922756334449808340627135592831542315220597080470252472856e-12
8 20 33 -2.256906222383442261476074182443158146820132623249577119968530844978594034247748e-12
8 21 21 1.936031593284618379299343721391986049883989545089316523450383034981456548760914e-12
8 21 22 -6.171525431609595869407414577532480403129906965227049160433436992417945846864199e-12
8 21 23 -1.866711810809003520918288257834195522043846955610698410693002099210510549166959e-13
8 21 24 -3.441860676155434489126246505691088732827339131766244946545240175461662630838843e-13
8 21 25 -1.07578427435678558904745294526381732398928425489214681324052544822886699375805e-12
8 21 26 1.405574070502277996807293786027625164162038799253123770377701572427146905016629e-12
8 21 27 -7.667189916074422809992633039818130779173208224273057385885696373062883940771537e-13
8 21 28 -5.751474735417372869275051237997435378846313153225397473924843750844144385605786e-12
8 21 29 2.397162970080820390170784516821162787302583250069795592866014681796074389230592e-12
8 21 30 2.660199817076104135349774763283682824256451469971215469878700348217802823420947e-12
8 21 31 3.362182374557452441799649392369007356602032720983245411048730869242961016829648e-13
8 21 32 -5.205637398681190670438721308376492242265795989665423542641791927019685848026778e-13
8 21 33 -2.25050745072483154858364122535610977267026235638290058693423473001383323311936e-12
8 22 22 6.867866193015984523589690840235172388443386470885350513640072094612300005553622e-12
8 22 23 -5.648232167110441086284863456614452700886682638141286210707412000801881206447474e-14
8 22 24 8.340917363810118764294890390379316297584773270999509962475851673025606772219736e-14
8 22 25 -4.727285043788155999703190638300102792282846148004021104836528303592780211994191e-13
8 22 26 -8.783061134446659764777644214035887183728758364509225192275221850901782252592807e-13
8 22 27 -1.549343383025731968398201398123920831422002693424900089996024865692826507479809e-11
8 22 28 1.244828621724380514384728550327625992781474407396067695287307868054430702660636e-11
8 22 29 -2.034432608994543515102819811032196220287640945230204895036611442289208679337489e-12
8 22 30 -8.838766864844990586171933207215965340665095719120991188264271579202395211943503e-12
8 22 31 -1.37227432839272536263885091030130771255733834173141517164765652926863340457159e-13
8 22 32 1.411286739951809685989164049185742946450396111788030283993083735547660254976412e-12
8 22 33 1.258047000640499703459705155786985999902088735055656103936837827671043729025761e-12
8 23 23 1.800977960809226009652246039580248079926835163826638138009568203298902533187096e-13
8 23 24 -3.487852803254043536953866830986599443972708242828717845391295555771317365787719e-13
8 23 25 4.582266457760934495259521987426668583985271680466188099423874272056822390982631e-13
8 23 26 -1.996544368815404855756053113925751443212453066841051995966290445916645816865334e-13
8 23 27 1.526633170013813805918617400881248863463285859518933452010834463605648992155102e-12
8 23 28 -1.366460156332640458266010088689872079113637135651686761925573681001448317554018e-12
8 23 29 2.146624959700913412512994428375547996560855491379317133542788750987940468252063e-13
8 23 30 1.088085595213102092005114053822987568713533503827223355392661150267566511100123e-12
8 23 31 -1.35966409384495929038659649904725256067112526878726463007253317284502567013937e-13
8 23 32 -5.306953183852442956488177099395204691350454128761697172457030234275584091658667e-14
8 23 33 3.787762588666387170601330483500995975097253600200140277617253055676493951286839e-13
8 24 24 1.796737666777086704369768657233259724385607561569196021971415769269670265503761e-13
8 24 25 -2.837724273198816065039254149833486374150027414341774398635429913924235993136351e-13
8 24 26 -1.343277931760897585308371146392117495952282110221804170589679167607499223940283e-13
8 24 27 8.565583990911566206596753774457484027158467475432087174877989668617135264820048e-12
8 24 28 -4.8794166938881905832695126131400683291351378844229358000318229268203841034251e-12
8 24 29 6.824755784157115922292847513128233514185510526630204544647044625363868292953779e-13
8 24 30 2.01942637445980272540677389926692081278750046153264374032323103284586479844883e-12
8 24 31 -9.493127413710525734602015600187486698588304146178324249156288265024222066793682e-14
8 24 32 -1.241638959863451678366473234309393047704188302751409996356589266210037133366846e-13
8 24 33 -4.045310890004212327552750204415429800142896360681246927112944485840414352664971e-13
8 25 25 5.263684441369971856618389069493748119183673763508097157840010148589043679381004e-13
8 25 26 -6.118101363841758787244675438818037897963212142333155728279043005045856526797172e-13
8 25 27 -2.487009799687228927465619592711294268446907655083244493056300329016348299827908e-11
8 25 28 1.571423422554357812352460838419179445956682424768333365657476776595373915938511e-11
8 25 29 -2.367064280998407252340354891838763530823117485661590683442707714200431278707775e-12
8 25 30 -7.919757958993307870408732287384696450612722725418085534273554828142305416057467e-12
8 25 31 1.397668427425123131349843412978863558262091274964039355143834634406201056719336e-13
8 25 32 4.174049460302941165498141709097959012138713448842164347432004341557010032533359e-13
8 25 33 4.074630326162312870651521586241409531888089937109100541680556422997254197449909e-12
8 26 26 3.100995549722788677298539827670059823285430324079483015382550071070343722786863e-13
8 26 27 3.601841628000378678345148685524061254375426891199408523677564604327158810976346e-12
8 26 28 -2.622835883966018483952384683564200767426851754057072907238815300103977470147364e-12
8 26 29 4.158572346257232825332896890606202271152947830919719561101875428264079160544952e-13
8 26 30 1.637369913587165211697573455003540618962387211194022380060654829846644561685647e-12
8 26 31 1.605104083281876011647644479459502411547150093932309122261282209747004841786804e-14
8 26 32 -2.016456256221100873623437186305899952879889026718461670717621093446787105404434e-13
8 26 33 -1.209919917482665685438131200530087613726878943437834258460318693360890620816535e-12
8 27 27 1.166940976232364813315931660775780795765592212429796146897593379713478322117668e-11
8 27 28 -7.017955124690429036016326906363623544828448934555443737559208226652942759928861e-12
8 27 29 7.310424654483540610188866956036069736416021102443881815443788021131810333526702e-13
8 27 30 3.829314009011068622301876833347074563223156131757678004018106491034944043328891e-12
8 27 31 3.605955599814714031157033433752030566008311039407971903642434201064864389519243e-14
8 27 32 -3.539615521865462602489887224013214144835735347385851729060066640460749337711204e-13
8 27 33 -1.072356667925743160316338930442682702386451394870026476374385660296619940936674e-12
8 28 28 8.418847313908979811920231021857223867830949171002698604458144469056637835757584e-13
8 28 29 -4.820355309409979714200579408692221010496697069001888829628639392153676990215633e-13
8 28 30 -5.748924069773994202571828603233651593034616445879661328071986128006292490316979e-13
8 28 31 4.581531814862330909426136529075911613753437207716195866395796121985778092045605e-14
8 28 32 1.150678785651096653873750374587920580843441427374400312749619676258550241788419e-13
8 28 33 2.031675276364566116554968617042587746692833755372458959729970101396056780933933e-13
8 29 29 8.947340449756733728816690722312255000455692659028026967555098074525978718001435e-14
8 29 30 -1.409531111300772131256120983376132704449911866485858745096955170149331099480511e-13
8 29 31 -3.725992438055294601337447765420752148196508827741133146955206815156378215898258e-14
8 29 32 2.750455358103631836256925808224874415102716075980724231029683686673989530957198e-14
8 29 33 9.909233685617563772216764215881116776436798091890939808489547273090685099083443e-14
8 30 30 7.357494258874193689569357409217689540918017902323910798423044724360638870557995e-14
8 30 31 -1.322076793402611052918715734816339142167732053612823246918104632413607709879096e-15
8 30 32 -1.874979290129579186661674277567408768148363168137453588459234762877328097472716e-14
8 30 33 -9.178957539768600372544959199539444330337345454040837529188122932631154013414904e-15
8 31 31 2.533054326396261684223806135994643117433009827883825056363877511374409797704418e-15
8 31 32 -5.442832896802342530974525676341046890854780479320599032161846735858404768246022e-15
8 31 33 4.880479588824186112851604563890372862946561538213316874514145366699990963323043e-15
8 32 32 2.454155775634703019541358526007284721757178868201959267642696836116869373058811e-15
8 32 33 -9.552259840221957893560570579633632918108772299556124271859376013771485865334686e-14
8 33 33 1.39077659893264408468263830760357580494673367018003924487105919791339449802582e-23
9 0 0 4.213970308577438096790289905269135375831936503391120739844484289971368882389541
9 0 1 -19.77752380989218600818976253836094111126910077783216464625824265616103161332091
9 0 2 31.21047806759246189116805667082518965810288828505160724923420254587657212527737
9 0 3 17.57717542925735073911782326470961639847340171341543512361844349051665237623402
9 0 4 -20.96802379738680403519325359658272639675359452903431064958657326897236746911799
9 0 5 -21.8952610675107027485948046768553412488910747601130356871659678775042813356203
9 0 6 1.190022727677699314513325510042902057263814557360359319385613996306245473831356
9 0 7 6.832432292823483758316452815424704940504799682984529686499361850168310190945883
9 0 8 12.55326656577731441061349229328821890810757797460626954958296377789493285518301
9 0 9 2.591187704421156021544759656907323534919193308646503514865734638544430865500554
9 0 10 12.94057516516443861816414922929789641342347744320123542794980848816621341055958
9 0 11 -0.971255200571376356215793914236495645410064341233542642447671399748117934573908
9 0 12 -3.381130039181678092369837794497233469446106416884989019310985179410866341451961
9 0 13 1.246788007003848234004034137237578434971271685268173580070167088748213013666484
9 0 14 -9.061130290738092939662647436531077420381153468358535283833210704760423080052815
9 0 15 -2.006580066392453845080654048130756441375122550392734665831258096232896547195005
9 0 16 0.01330969004756963079258550907993599222189779389145735479690036694154071475393661
9 0 17 0.6743706177114200798263946433927676140039155863262654371813122072206613290236563
9 0 18 -0.8008762540019814174945383145219910892608755205325083221555311969866426670166279
9 0 19 0.03487814330267373278712680265373635555334102503072623999148707078402413229656539
9 0 20 0.1225009999248233579383946071443662038174469411513278967927069534571914217063299
9 0 21 0.9418276278448156478811848745220168273505072386823530685448967507027727941040355
9 0 22 0.9644947237794245164874942738388411494079057359815842537269831246083779791059815
9 0 23 7.046320439612585248497300583391372078142619825707285012447343466017976933884081
9 0 24 13.89640093747581224461620743680931845805378057731105544150300455643242189993426
9 0 25 15.02529349157882550982189726954179799761272622683563528250071964661525685500744
9 0 26 -7.013884481144067626234515560906468588938047682275676345838110736031482443232951
9 0 27 -16.99794974329019100158681124641686332943016314443010451723658276023659947534109
9 0 28 -11.54917720402176987730096790868564819352265057416598241257932745923459637709546
9 0 29 -18.50354081379048753568267720247617387478120145321567837732678710971206319373806
9 0 30 3.679450504753304271477288816859000474914353975450144442093060707951789496828466
9 0 31 7.516162560513753054262342538422871424047452229414109205214260634690273148508615
9 0 32 1.444289448966523562979335086882990846136548945481222860536782361119926404623931
9 0 33 13.86107568730576553405427773944134639932174300099952399071084065198900575234965
9 0 34 -0.3058467542659181986832556924946298100839249213846537895795657664238182768881434
9 0 35 -0.7494244428895402444685344753507844612834696639375912964604304901123938351166425
9 0 36 -0.3476859404847994726559448509039031063108954952649144374761294239820017506590394
9 0 37 -1.078808449797607332188765409247029304366450091323503049432303344219154866457073
9 0 38 -4.357883748428673865442649363754125232063203931928260406056431952741370047853727
9 0 39 -36.3263726192172950323595441918394514718589729207374577127893402370312963626411
9 0 40 4.937322666463714646788955228145145649937558994297828155130695230086049959990176
9 0 41 9.420698521759328871901145810030933874688073913989674138298257843847690713151174
9 0 42 8.232415300063680374401578951806029404874584304219882838449916623010735085435194
9 0 43 -2.496478251849629617847164243800585165296719843014422549320719843705816605764315
9 0 44 -5.449468360128242639309198400171702590120311636150486269131441211980607037301321
9 0 45 -9.06357729384415584553750489944498430721462053688957319632668430169937901108402
9 0 46 0.2795997079963530063678759447039013206347672730186822969242976437313331868328111
9 0 47 0.05283273774579062554739188210535091353745446114739360598680581199446581975555897
9 0 48 1.692136677719574880707350400856936369792661335451512864344239167545070448597732
9 0 49 2.148929812641835970913889300809060807610288361958402699419878473686751861174701
9 1 1 6.246462484465523465216755367231010644083971427129727659617916166918879795351158
9 1 2 -21.45170641459985716014184771022993109975076177772443551945320315202658073335244
9 1 3 81.34580394179324022776968431725458917686912312231737150522256492586338791768491
9 1 4 19.23800087418223053070228834765494367261403345036803316054986097450335465954
9 1 5 -63.76984692362386958694586564184217805443492154594529315415865822742801681842484
9 1 6 -254.2199047214672181112910632514898416611314152809354919326746481603219112132473
9 1 7 -5.957748996676562441787691562278723871930414279289685632097273922961811134652978
9 1 8 13.18805666948174957572213299775733176537840056488692418259816756140214773574882
9 1 9 40.94764078663739657831192979393632399956946426676197744167884079583079012824914
9 1 10 129.1338107881741607826884844586235274246297518363034984703515875360737829943761
9 1 11 0.4574682935773022965638919768970832331209199378507605044687942121336025119837035
9 1 12 -0.7629970660682122181473403780766734136520785713537553131119106889219732275305075
9 1 13 -5.891992673627115247766972899599232402802363136671457354005766883761663476059925
9 1 14 -15.81489505858171383143515414832584578037041044037587250633264094949617751285784
9 1 15 -47.06026740985175060533179888201526279798064113771239989421447683637983324129022
9 1 16 0.01163674335592273513167119043750923236184593094287166356316402114027253351891545
9 1 17 0.07811992923707420144211275577664530187423128110548770822887810848567008116910988
9 1 18 0.5937095750032684196304023168389364259301842946934073382104983981421417861718813
9 1 19 -0.6279083567862432125826521514183683410399738481293820789567677402794624012414819
9 1 20 0.4601834251377919675593138205278536319550492268220546374797630889394644862417386
9 1 21 2.705490926163789686649346517737965606110842809198382184946215730174299336410729
9 1 22 9.211354465894693746050344729225705460233697933956551449655066059916723122384043
9 1 23 -13.57626418889744944800698877201918406708234591912160206953204598330618886484638
9 1 24 -95.72070881489538319990522492343233316438820752955269709154796199199453427360141
9 1 25 80.61024857746256230561336158757950378383419373590846363971415526578281309549558
9 1 26 192.2273719469531452050172140507558937660978792059006408174179533149223475359853
9 1 27 -23.35943407627675667383061322791950574984437827614061819256238783375276126470538
9 1 28 -83.17987884988147832884062777148781895931206448782917554972051921431124555355427
9 1 29 -191.845758104535307242237755281193528169239494825584371589956355014915981760382
9 1 30 4.378925125367970244046058755276185486308825541678358322604055961689445123819104
9 1 31 10.14718098066367659953364509543299764702901312393753023494462629559879142760377
9 1 32 20.31558987821861638414015953544929966063649675525354240950709625515638196343426
9 1 33 48.52937741537575460203800331544351386248664852679806166323471448188447110551736
9 1 34 -0.4449889829433876634947729224328701577331819657073653552242801270376450574309419
9 1 35 -0.9650526966124245595787025628929865824334675279237632208250373305025722386672967
9 1 36 -0.2153626288641582576306203066434317375051460272384843288255151715382157062504442
9 1 37 -2.549737037574471128453449398520520223412424977595986316680988091455742929805336
9 1 38 -4.571380843430297802259682000469939634559914048904111917102467672523672586678763
9 1 39 130.3287328941610559800370871953899998183743569511674033443752082616539271975251
9 1 40 -109.0430167631170579747538439252401472402691677603026061098540684607994693316714
9 1 41 32.11873946749040620490720923888025795183331891928763381678412888219210528817519
9 1 42 62.12515755829402404463160354411018298632524363563268370223937840299616355302653
9 1 43 -5.160816869799765769460134183788041089452524744416018625462175867702717120783841
9 1 44 -9.122206229960822070353550644794703560284819589563008458891420243317443400292403
9 1 45 -25.12615971667812590418971514640979393902773112246959663201114321414713018604678
9 1 46 0.4457514688691391968277947368782765653746088607507043769027795273000635805288192
9 1 47 1.057406847681054973769934280235653990441460996666473850966384974289752187919515
9 1 48 -1.243004678250498602357711289367823111712872118008218853775837778353148691945832
9 1 49 1.295831681009228069243961932138864146295388182706427523117940174884364519669397
9 2 2 9.824746513161925462057966378075890820861934413347239689879627917320737414061834
9 2 3 -9.965996087397675033400305033360965606351876040919938298889061418453164836234883
9 2 4 -6.94163430917287076510031571712286151943866623447851543260057434375714632916866
9 2 5 -4.382145526966743656963927610288651071680860669410489841168601701609123144254822
9 2 6 33.31781627748362982532489299364899853598664739938757620909899787701088609740825
9 2 7 1.08569841194744076853634431502971777179380664627215403827896128483921780908964
9 2 8 5.876235529808542163765987374128656947498961976421376221625624315307879346827248
9 2 9 8.191267858797570369494841705669922221952877574881783223844880384093968445102236
9 2 10 -1.32843030026807950825851819808314271462871196791200421135572008434686338559375
9 2 11 0.04327424941103675737127261294163610342746691228699196297406403843653143066827853
9 2 12 -0.9152729659198760682614147349061502994753518675958147726109086332405363786889065
9 2 13 -4.0159452667781804761995100601430626533231884895709931735786755042013564907039
9 2 14 -4.727264935311204936285424194853746375784492710614819656619509189605207026328103
9 2 15 -3.701503491039540596437120089208988655330305804323868933544683169909501021622762
9 2 16 -0.009613181632584777501368646874392963548925476740053171874620258020812646540183434
9 2 17 0.0433719123098831872554961883390628903485519787615492611383948522397414715993272
9 2 18 0.0531903166448251859260745437955180673445319499156590741625248818147416804683649
9 2 19 1.361221942458539463301267851399533039189856817046823936387634561735307114498851
9 2 20 0.05105056971561236857788598678127402662182643945065057839738910390032560772419596
9 2 21 1.651385895713680095439529321422931631876963865095891459856714425862919702332166
9 2 22 1.246872215850130559481407265918469241567193494571412154418217135253048912566354
9 2 23 -4.618131995064479769402962089665050416733972615861438402552100120114805093645511
9 2 24 4.140242171724562390388910296092857334644235775324026360115686796087530494834252
9 2 25 1.570496643961564488411484915482977542687825587687709022532930625876016984700613
9 2 26 5.218558538775739597213325326742779935410150733757419660270879646700555926155047
9 2 27 1.340218808980248376251817182976675736364072630347473857965011982273991978024973
9 2 28 -13.53940731224892067366210980024579782748086707644015198781366568262693585730464
9 2 29 -28.68818712670456010424015644901620615096949878691537369274230255932202748652891
9 2 30 -1.053645524399552333150261596173297364926159987914577493366184452311833407067398
9 2 31 3.369453703713921881120159216627838129086183525791392214201267658929575730020291
9 2 32 10.31710221146255447763025060412158663042758735281660581044213708986747617961852
9 2 33 16.69527641405067521975780247920943895623452242755784846496187601445574603338326
9 2 34 -0.00850282300047472565597681528602534697115989345856089224333707424858122858294721
9 2 35 0.4486353447952275280395299762740919243785364372620709644373482924193954242468293
9 2 36 -1.775441761865452790799442171438666957085727428358249538911556941743618545518844
9 2 37 -1.804069093040044913369928065988421358275144324325224536389652194673031954133306
9 2 38 -4.984857251729203891972484401471052763704871332820009907253577108196681997397344
9 2 39 -4.983329971906515767529158886293824691885329041110170742723138465111105861706796
9 2 40 0.6682759996991802364668246719808029962457057949453975675980880573686428302974026
9 2 41 -1.767942237151725489806178441249716884184429441980846459849452022971602748307001
9 2 42 10.36446544688610463742057955106138121784557405235089096243634966519685125700269
9 2 43 1.051286734764688961922606185198456596870530723407106968860456524830058665559175
9 2 44 -3.624936657404937906291438625315443329637848561157954789698844695155523033822023
9 2 45 -10.68232158847137437251970613158790511285359135635118633743454718046958592061225
9 2 46 0.01183248841597971060819807390697556657688533807797293003652628997516733629367681
9 2 47 -0.4010929622925590982451084350775984049265029569884349462230707702723909968377252
9 2 48 1.73521606243678579083095934846184233288566348902921625793888089064236825979642
9 2 49 2.138259024970836899609346671869922709560718680734252278496520011282899109223628
9 3 3 29.52183487446605883246028411208140371876201971431641445794900604360755125952071
9 3 4 0.7261814397871625236666063199507258882825600257695818389745489482908657029911249
9 3 5 -26.39203859848364850685055379408106198667802339267044536945654643715185929663356
9 3 6 -91.49924344462338394865526681831933361996851434930894883868941959465111357878919
9 3 7 -0.6004381348751865099455145697415014074938429202878809648213945576789556054530721
9 3 8 5.379153205845788513128508180307132129930179308349678778153723906544294227039963
9 3 9 19.84240750250281790146606337312685110551699072663584495256685140048337062927148
9 3 10 52.53533045219145238182415647794650299416477580783597367517957735380317726474967
9 3 11 0.1491265114226601936521429855081826304952291033003767288676536862084863918942257
9 3 12 -0.02543544929616098781577214823727000565893451812082821629477411285476966901473002
9 3 13 -3.129679312823531610643077998389072738156935135148610651105615602685874438515392
9 3 14 -6.273421001930252613069239968550167801982996960064744207922406395677275761674757
9 3 15 -23.51904039485072070123705979757429684578643055501301496271120144762752938522778
9 3 16 -0.01165720694217895027219034389355030207646802686674836808758235375432490241171172
9 3 17 0.1154060095024006325734055398210590533225556088272841208241633005853802263454413
9 3 18 -0.2812921130353026015090085339873421924448341389877368084706822866931879410139741
9 3 19 0.6263240463568868639307085725860142627092116266447915684977464654207701378353636
9 3 20 -0.6666713167105163964852602829510664093666582289730101232086533448176288653767227
9 3 21 2.223270892774425949754120840938129277682402482814929854235905488706564762013473
9 3 22 5.69874064814479174794418575703578858253835704258830764098161393825854957919525
9 3 23 0.2531614263375128810557178523551166352132345607277372401660353507669237656674622
9 3 24 -45.41662876016484826067037775395713482454342861918047907548563802750935937308189
9 3 25 40.68346866752827087178271501409294748026256926272952820710883595706554907919813
9 3 26 83.80369610164067589686522623586641430386988081387777556896934239090234059383192
9 3 27 -7.497595615794470096284375179042122476661661575605005355978000040572486523733923
9 3 28 -41.15391752770930197540465526098334565332932477386902007304424699700943327900712
9 3 29 -98.44190869188359012804410920117955777758642972304877784060589724727021753897528
9 3 30 -0.3746135500760905964105691096408944449701963108429049376171345207898930769920693
9 3 31 4.949592839369420329481370168142923891693838194379956776463448342042511291686465
9 3 32 10.81700270276785406813782134341726693906156181689660324754431478964210543398013
9 3 33 32.1185443966573614183081260111584195264815629882478447785108822750829045069315
9 3 34 -0.1556377493713470826906288338184711085877812649472051693722237576635738814091153
9 3 35 0.4020610032688469128745220894416254033667837495912400027571135769288263529163759
9 3 36 -0.6653347799870770509129189541139231823007787824750404344254041139026122090087384
9 3 37 -1.758816862605097756606253403504515064166441637585346603228696013357227848307813
9 3 38 -6.097472571517712851547812257026357700927303038242513392700684637288326001998387
9 3 39 49.00999439132802054067808134128052104699064245698133728099639996448984909189708
9 3 40 -45.1881033859132108900045999393557097945957050094659799570133958579813886018797
9 3 41 9.250981667044171585162895179987107925113847703454823918948491150062207788684922
9 3 42 34.98964947532083307253506424546649408115727447135647599481497484157567197213826
9 3 43 0.1301856223615623784427533882319037759272219023227976593747434256833539261158036
9 3 44 -5.587312483696882947976096211652720538633603317246393510702305137420463930239885
9 3 45 -22.67110620731350901463583750109879870876534493119837616787764025858209627054987
9 3 46 0.1689881272824878516827098276480912024340179712336601999388858992327391357487675
9 3 47 -0.5207193158075893139751065281538608041611992027903914724700923142858025824783973
9 3 48 1.143608324969904869040031061027471054111131282990209579085873649457235566080322
9 3 49 2.691240988625066450809076675528065000228085191655569854876930788288037824203244
9 4 4 1.096190926796660420234835257044521318811762491699263047821459041431989272784619e-09
9 4 5 -1.578338740404414738768468673944810445057284844025287013346174860356363942896584e-09
9 4 6 7.598845607119416834662120082762400205059226913304195314576953828495352957441259e-09
9 4 7 -6.124906272476091102894015944079849228654931527806621423484931071636065819905306e-10
9 4 8 1.695928863267892085703773665827984364179352005354196237054470636643029624686385e-09
9 4 9 1.072633746451901218689044686034154997760212492203803590079492554142177070133955e-09
9 4 10 -2.58379568409570594456741768761893323392105446859541364995017941375072390177002e-09
9 4 11 4.149304204595214761051408591765635298293142106054042667748678573187269815808854e-11
9 4 12 -3.160487927848405384431455438451540159340707290216051947978540273748237142501144e-10
9 4 13 -9.218445187230213397997385643805027941846701019323020813675900203127292136089709e-10
9 4 14 -1.227605997657315649057953538923188849793086705570042819030983319295860253554552e-09
9 4 15 2.016299503966672861609758039123372712806627626978822469093028418256016905619671e-09
9 4 16 5.420643163689306856775050915970538912269519974806696124666982162778916517203722e-12
9 4 17 -4.424506578398817326581155273597196476167585420717561847253166795941641852758402e-11
9 4 18 2.66661167806878760517460998823473097718048597655009196169464619769414137261141e-10
9 4 19 2.182070555107963867134422205533010256913992009587200961195344737501927744185058e-11
9 4 20 4.286832370651340331696946362191927467662772706302196866996802311531912981745655e-10
9 4 21 -1.120451831892237741849214158795679850435805645046892372377199981218636540604875e-10
9 4 22 -8.343491501413501742908927746183522127122239146062061008721568011554562476138262e-10
9 4 23 -1.765504271895984612879003923176151470938824682698457931768619176387911886032955e-09
9 4 24 5.516650641622964587097727829253649381011740052065545727752668886444428785315046e-09
9 4 25 -5.838982299350479891357321333466822967515976884591880337336407481800503746056159e-09
9 4 26 -6.156363399784455949277086552154695327381193278955402686468146051740312821078334e-09
9 4 27 2.904210819348642539492122055739864730874629241516153619124987052041135054004372e-10
9 4 28 2.354482686640824189366817167856173335609201325928394845241042044159848143385129e-09
9 4 29 7.29370864702937380552585838046823069522264808559528409295480751776966290271748e-09
9 4 30 6.152452928095462177053776492094293347499085058030947822987108832156360482324985e-10
9 4 31 1.34028467127211725149383765610850287118635252584666293843376244315046721307001e-10
9 4 32 1.098681628425810381986872867359268831977055252366925957489253748889282034860786e-09
9 4 33 -2.869024383831986764578050475061468097171089836132836311396009983976607597561745e-09
9 4 34 -6.414979632815485053052396283159572782986094698760358617018209094370260558336138e-13
9 4 35 -2.257163508202356741677852160059364152252935086594767696956714682116810165939186e-10
9 4 36 -2.176265500987245757799252517910620477693217091126298199288712243960282943347874e-10
9 4 37 -7.78147853980311908552201507365930878563844093593866119972462828227363132057163e-11
9 4 38 8.31805469269646763555598624994911012550695700137205819510258239979950046731036e-10
9 4 39 -4.134369173505775812644645942163146759055681482700062996975623483716029364168831e-09
9 4 40 4.695142113654228543718366731851772030449851918160954009072117205711247905381472e-09
9 4 41 1.720453807351359401939093722452173152888025756396121303405467282827944909780303e-10
9 4 42 -4.292790247849884866594284213776469714680772736216394565169121553147286037306057e-09
9 4 43 -6.304908925479889806099449149437050490769590848924038048219341611504449165656106e-10
9 4 44 2.756841356690276167441360906372416467947114667734680222667989990633386286376729e-10
9 4 45 4.152064137186467057473382133011789826914333285670934801422183119415134911932153e-09
9 4 46 -5.974832751061347236658560049925920879400133615489152760392005480406774370645843e-12
9 4 47 3.274636379707498939297058947205858112247779855483892507528997255603480723330486e-10
9 4 48 -3.048408139851250061548224830371184068465732802058873212052740089746204451146263e-10
9 4 49 -5.27861370642463969766746508347494747062442167296159602248139903564918397961152e-10
9 5 5 1.095648302570335286567425312758249928651977014263620068322945587439715207567576e-09
9 5 6 -2.360202749506774228184218953759550798632523963860060598004168050065247814839758e-09
9 5 7 -1.69811982745670939296619674413624667836677572245712226798224512843590494855306e-10
9 5 8 -1.337193924856371184631146496613038752356460868004331913638865127065166156195609e-09
9 5 9 4.886045252647500295760691735306353275498331485313581542543881732385423178163559e-10
9 5 10 3.895390507732735027821327864612574319482599881549320824846781534841478436868365e-10
9 5 11 9.143743927469455456966662118571267087850990554754895214297253130788687109015216e-11
9 5 12 4.485145841827276912260781201314376899122198734229440067300715779057405870232523e-10
9 5 13 -8.527423343308410081186813272453672398429959611943618057882628314086479220160887e-11
9 5 14 1.072611738709042318478787975915514981956609444599851206775010145352415439858024e-09
9 5 15 -1.365394956041996997485726988189723714677396782702393761114332259200215053711871e-09
9 5 16 -6.623868623318816972666625179701935751003972092849135140206804360227506872625992e-12
9 5 17 -4.264177772203690976433468894966154730533486252531743827324677017388428583021992e-11
9 5 18 -8.229415098355908592156819053895203743072970996808974420842306398967052762504345e-11
9 5 19 1.597084127442980475752678976497270618928418050994888606858381554208728647890166e-10
9 5 20 -2.722245022682328977702350802507373139451789487430020018859951520247705699850339e-10
9 5 21 1.647642636769797088979787491301446597920916782891462823467496309660904862021692e-10
9 5 22 5.088510443899786341018809960517559134809147712565248919898398839258412421778825e-10
9 5 23 1.855861262019383164048988747387268306769079254468476554670473682293335326690887e-09
9 5 24 -4.652988889880818352004579255618671787336809258709791737390173353423446374260064e-09
9 5 25 1.390057989885004209003178514569081464910364750701279954857017887930465620720672e-09
9 5 26 3.33297625318059506623754687084350952937257050780491745307897563985490255243952e-09
9 5 27 2.083685870938397897062784308312409464101660893881336235619759207511437533809699e-09
9 5 28 -6.149997031339062149624032592629781618859112349594130565416189046480284975060597e-10
9 5 29 -3.53937326743133920665240585138541281691318571263122344401796247430492680926335e-09
9 5 30 -9.373842114512808137003518139578585405996128207793581456629779148257217868207798e-10
9 5 31 -6.751421163828033587370398852726454932622889098781184380640856132792144089376085e-10
9 5 32 -4.334033356635912918318396964629758204427967813582220394722920224134442222660939e-12
9 5 33 1.508279899426897456333696161467312325969609793584524354859864762106004082662505e-09
9 5 34 3.706642421849747766099391369774774597739430655000919773156127156758486937914048e-11
9 5 35 2.829919405091132337075251516430578493882925508201931356466919717963795559812254e-10
9 5 36 -1.695241639770270527520694254985690239603948821153195190429293091894268888015721e-11
9 5 37 1.604162849808207243450398612362605050612714612276291750965879796622561870703328e-12
9 5 38 -5.457804206583132613791285200020348688154876487417311971447571484697320642106183e-10
9 5 39 3.119501465120581439958919318004322735453458401992030161646086029605359565493225e-09
9 5 40 -1.138907902376882798888001303035795746842741640378534605948127443740526532463269e-09
9 5 41 -1.860233871066336188914229604473690901240775332723278064291556214895105608593635e-09
9 5 42 1.609881986739137589887053553662520811885459773720018006748473506468947203128883e-09
9 5 43 8.331835803327783107410801358708378865847808286376788573967855086663754204704506e-10
9 5 44 1.993955838008913543657628126263365508419297892212194434289537351050622338474986e-10
9 5 45 -2.230364214369987119809808478506859014867090154656091131460048817828735517063426e-09
9 5 46 -2.982006748352068036726137062299482681796713537976044791855465122770005635919535e-11
9 5 47 -2.664423756280551309473575125827294495942038614588817632586579863220827219035827e-10
9 5 48 2.102605219479307225002915515841382226259314620340820043036760796519800323274835e-10
9 5 49 3.025444075143613533973940386970291218615699130269580062967222363033498690803799e-10
9 6 6 2.654810154027933547494761600861463163304026134984219426512528138302496414175899e-09
9 6 7 4.651866351143626096087247668091949142272125557417985910598128371029487456546747e-11
9 6 8 8.780565846872434667183236193014620745200433487600444077659512329249725135691414e-11
9 6 9 -2.457924162335363699651514147264028017694954195383053915177477469013043526370343e-10
9 6 10 -1.474359999286752771228651313432100069276949292839792939998990762460806393038405e-09
9 6 11 -2.562286829789085340744961702650627907354921066394705369365441861805780577511238e-11
9 6 12 -4.49606129476566004219079509757230063438959276182840069793534368004712255251478e-11
9 6 13 5.896079369640919907107792439309457880096603249919206664622335653119434679636479e-11
9 6 14 1.488445979873721676217611991903524784748695964147651986153567110842771964583373e-11
9 6 15 9.274576157738273128216827441096527645500650563414154913267036293552024363393396e-10
9 6 16 2.090046851626896467778758837567665305979834317696854971915233955887019828089305e-12
9 6 17 4.649655105141795093111124863215428049553248099932898192878132301234548320090845e-12
9 6 18 1.013719536873118366000121689405543849623749102512358902391866107671915313114241e-11
9 6 19 -2.850579838663992978511821213282476877293024208094513152622568386860553453224537e-11
9 6 20 4.809839298281931830374307335964124201802493279986732711951290443118778612102215e-11
9 6 21 -9.20554847338931062220170589438040032436324298035012898838166885623881133829364e-11
9 6 22 -2.620265614483192170369365446957583826127205046560136738902654135769317340831533e-10
9 6 23 -2.544753145354216683689330430130702242972978600105508355525851539490836033521615e-10
9 6 24 1.553057929248296810460690626816772792685562481778995967741790740172184445562247e-09
9 6 25 -1.254361991390249729821509447373699714588311202579595407814779731866880949670424e-09
9 6 26 -2.87096950005573892772560152325864579661283514840110032934827402673258604537295e-09
9 6 27 -3.220607026362157089549275870650960272385202044960232498470604899227552777986541e-11
9 6 28 1.479042029715812236754002003304070527049790876562945592191488176652337052049449e-09
9 6 29 3.280080649026045218816008963227954421079437083276726636854312492048859258641333e-09
9 6 30 1.39684424855231943042373987879927794825182484681357969309594718003565408498217e-10
9 6 31 -1.200190102102557830605776207595776288347074350945118325383571518556372677303631e-10
9 6 32 -4.374151290114878891644041836528449251258055556581457916746459824214047384611656e-10
9 6 33 -1.23953825826269144410209048625241346997437209810500518739887816048505995979715e-09
9 6 34 -2.175113228652588757847134151113458769991231392633148581713405030919599006514845e-12
9 6 35 -4.643550316929376682521727559908445955541012858998027163244057192756121855724765e-11
9 6 36 3.686921092195485767647380726092467773004472031733614006499685273562831294259175e-11
9 6 37 8.289642682049307060863726207210244171792006018492799318481681556663997599598774e-11
9 6 38 2.619629531942841893531188863870518189961433653116389963921820391966335724679754e-10
9 6 39 -1.613914259829297329011451358566856910808929021429597170114185178191632274943204e-09
9 6 40 1.529818946121810195183275881131486086462104154659016557984799405450568184439562e-09
9 6 41 -1.385158456842254355215516074810485759345865910699503941080806246581733526085022e-10
9 6 42 -1.306821990812454884477205038030032997401128318657571139103170182662430997277479e-09
9 6 43 -9.618522424796818787914200366207639473534922316695617655128479770902406733398966e-11
9 6 44 1.707913848052768581318265345410716684739133597633807692649965584090263116040185e-10
9 6 45 1.061243570233154645307149180474612680199637514887044522455110887467803262952629e-09
9 6 46 -7.167772309718564664894440631898451605027554678413158189920393045306981039216473e-13
9 6 47 4.485597372892940707441496934750141450251022724568250801521037721382703900514305e-11
9 6 48 -5.928497422831062880897675545004947052653417583424504191368713405728816369717068e-11
9 6 49 -1.326587873777134808205287208946686299498819344149349464096569755018871928224333e-10
9 7 7 7.820025883445743466995961743014832139574734045729550096505411900045261930712689e-11
9 7 8 3.565718856416801746594371870713312426207173943260323924748694558302433516079203e-10
9 7 9 -1.148554292508527200763435613040331335517213899263700670597851566074672303493695e-09
9 7 10 -4.372002956490798782169261848706972878384781147799957538675238615345531379725131e-10
9 7 11 -4.211501649658959677586274994970242307443664465625988902948201939094809108333603e-11
9 7 12 -1.998789248376840805360221504431787747108517607620239785101619854653974961153907e-10
9 7 13 3.687636347536328599319598164719307673384717899651281314169354858757922165641235e-10
9 7 14 -1.357253487772020401380893876150576369169406379104090011467555438120228189542596e-10
9 7 15 9.68636652977341503167888180002355816855462637676756374119958141767361889684775e-10
9 7 16 3.056620932204119498402758286532036295589986558528334769372377342511362135324726e-12
9 7 17 2.365488914442751215868583398474211512586098356070360886767319649601223268293146e-11
9 7 18 2.645230878070143321157707162593199921552108730685272646936883705310490537946405e-11
9 7 19 -1.60361746980062539699141996156649197683274612178130685686240070940555978639623e-10
9 7 20 1.062097810633497411881639006259346195939665417584437300487987932091870655894411e-10
9 7 21 -1.87987658432352113802666075726755032602068671488825379704987772725345991496782e-10
9 7 22 -2.912687777536827416632355104991259354484245575581823349542300714722530544831061e-10
9 7 23 -8.372894969375798237561527810099929920390858350427951265909288708313658461604244e-10
9 7 24 2.132089201776589119032905500809218496377471421701607425828752644459471556585073e-09
9 7 25 -1.179993699521183633423545132827340420504467666026126721972136336886895416200738e-09
9 7 26 -2.460907305074640540245084869682273325869110421691205035448937343620706053583965e-09
9 7 27 -7.763052529033517361140533328427954305390017130459653124533473276457087743407023e-10
9 7 28 1.532246555506947873397153167363391458090601933589491183473652913042644780506913e-09
9 7 29 3.887029532939839654733353926547308457502990614157549499690234683972415102837737e-09
9 7 30 4.658444310777034506650847181456619452980036702414172563699930371885692174747526e-10
9 7 31 -2.619929105550670460414410373858747515158348996544007425794323775376069352568582e-11
9 7 32 -7.293067390176489564512938886825377843931505446384169281283669196673711437247881e-10
9 7 33 -1.96897317977054921502612405827384776945324869934816663722655413369217914944593e-09
9 7 34 -2.130830563198311256701132448106572806210429639347219072398079065241815808336908e-11
9 7 35 -1.389188251083551994612008492919709032870813882202172518943380885590629208388708e-10
9 7 36 1.219347520427189241822785388577422499663537905633969389710400841886247768059378e-10
9 7 37 1.618412223947048408510383983779853728680989142648447308745460136488997176554239e-10
9 7 38 5.683677663470931747653823402375395459669755787587849002093149912061256795946522e-10
9 7 39 -1.468086622210904531121761664407326665453444515891403827047716115022528978855397e-09
9 7 40 1.087984271322917808454220051901852475340708147744750167579067641690669611937057e-09
9 7 41 6.701345653168386379825253746696330165737657522681356806613999747193270199183734e-10
9 7 42 -1.854112379024244184997906791070438841884327316761285047250596466609123659623812e-09
9 7 43 -4.181171511265849528263746364638395083541680696081852744514151495950387140333821e-10
9 7 44 2.699413865553577437969603030698675940611453734597613463341148325468129332427881e-10
9 7 45 1.989764037244877506219155357936161527696088587965519846889116402526408043812098e-09
9 7 46 1.800158657558610749286944689490208128128963468958526216292461031265213947105777e-11
9 7 47 1.255579341374645342923657508162462533988998881785161446704942318959117628585689e-10
9 7 48 -2.056914573675751527207081802791503374483656171699566447105070688647277676622963e-10
9 7 49 -3.05503471012679794627970211237010537708186336345172643973938416825910758846692e-10
9 8 8 3.256591299153114927610332239562999065170251586733227479362274048833597480386235e-10
9 8 9 -5.015950736671529829144780728245414924370083356593793895797367748344461110887284e-10
9 8 10 -1.883387016450374144392507992678454773260681798446638728828166534289829319644964e-10
9 8 11 -8.353869375532485813308439616244087158848756915300417691809871001402938937448741e-13
9 8 12 -1.378391628882885003046169583802825557404469252177735171437013031561683702162134e-10
9 8 13 6.760695869002986378000875964737883351678166948969866275600955635739445037364508e-11
9 8 14 -2.24896634445275386740592176691000390426868469591924583426147861882313042035414e-10
9 8 15 5.175585120442736025201670689782862021796131551506195680090202415323979691285791e-10
9 8 16 3.47194430015518162776417410326414742787887106741886201867375869428478739303189e-13
9 8 17 -1.730124086194507915814175951641631301340795425396776847778646700383235894131098e-12
9 8 18 6.035191634094394395960351887494106117758933894414600829193010882657859109390328e-11
9 8 19 -8.698340505130448373081581190337266408009476169341245238135442079690694584135064e-11
9 8 20 1.135483592592405707434379005336025701969743914821000288217428214359173137378781e-10
9 8 21 -8.729462794906999019438039084525966833598478293883965301784939188943756029524698e-11
9 8 22 -2.022509525326504664310870203871675992907797829513173097431121156854704387905347e-10
9 8 23 -3.223173437946698344139269646192137309750921259480514476177771567908673893882494e-10
9 8 24 4.472372768209757495472279629758785960908787578437370474025351871181480699116799e-10
9 8 25 -3.860955206597758766903870595449384826081836975359102132173918033701113353175814e-10
9 8 26 -1.600356566404677541608043903733243449146967212222625224410727397641426072670745e-10
9 8 27 -3.990297912332636938327217901357523524523364577038118235474931578500314531185878e-10
9 8 28 2.083992018399756878089944466454564403409416050352725461932679527046485866039413e-10
9 8 29 1.093153414056397224022472482607564367241661201649983929626500234405669124144421e-09
9 8 30 2.283946679257331550683655804634904414889599290742719922509515780780914748026327e-10
9 8 31 1.112243490058166883869585433113728557983012414921206185047110456418517712586761e-10
9 8 32 -2.417674920774315056457571808951862149236750515311688998592184470772543712610848e-11
9 8 33 -7.46132619720191840250487001319767328825595036676412432290276983938599135329831e-10
9 8 34 -1.720110219247271945925220741143926443614166478810400833800571372983281912245982e-12
9 8 35 -8.663601203975899758237399699828379057141464939326522755571779109461288370488671e-11
9 8 36 1.688259178153388662493251310935923178762876989787404472116303290400001429621161e-11
9 8 37 1.347564521945780974014171068215592526980052925142926978153016591294804713616698e-11
9 8 38 2.921951329044475326539412318063319482882665997641606569514971202331230259172588e-10
9 8 39 -8.877654162017770554561091310695558933085983295490900523809775537396197739076828e-11
9 8 40 1.96523853457708391238894692231616558850287542682318603591614935582625561051925e-10
9 8 41 4.625408870884956659963661046187454617833084590670051376125719072250308161865705e-10
9 8 42 -7.690075940826223961947186357285180502591206381900550734680742877588083442696608e-10
9 8 43 -2.385091877309279299701038823180321747516909641615675299498900330102469014206226e-10
9 8 44 6.569394788325189472114566382538410386353766569640243355899498835944427683537552e-11
9 8 45 1.045846961238091367270215372639431983367576483417169762599348860005117504634984e-09
9 8 46 1.966704265510914278301770252329979205403058011032151337704405472667306190589021e-12
9 8 47 9.6197011440866518072422055310450566706948280931308363380994867766386415469668e-11
9 8 48 -1.205343510130573856048324864100037350148314335566332250507175425969005633248499e-10
9 8 49 -1.656063715883512480814740059352225773036260503233554040759903122392128314468665e-10
9 9 9 3.743090982179141583518889253807784940369477400186718547983376819844942680646954e-10
9 9 10 2.375982519212825943655078436793431997645628283407809426470029709232627412334027e-10
9 9 11 4.783234908982042215255635008419664310713824178713218625265452573659348895052248e-13
9 9 12 1.260252864760274076448071355498628737027882043943858472273781003933281287625183e-11
9 9 13 -1.877051579923791304317965431847023903145339398547984884327999846140351339263655e-10
9 9 14 -9.039996567583396293113786061424404404448257261782659408576706728603975015707659e-11
9 9 15 -2.871837557939969795936623424606477536459532769559759649861340223711202968102137e-10
9 9 16 -2.154383751074075633791840119618513846413159664614328489238282750924840346059811e-13
9 9 17 -5.944313351885034898769960324246454490956208336939195250236104381419145601324219e-12
9 9 18 1.480307627347676332303645693526476568405820242447779544457150982519857381818167e-11
9 9 19 5.84236703982768792725136741165351855144478276423334345864698256423299365438312e-11
9 9 20 1.397815315801006856116526451914736122743892620099691245861515118064718390560487e-12
9 9 21 6.697541399397717488643313032695898727499696694312516748709668754980290786209438e-11
9 9 22 5.234639692874965699771745216016107513888562750292629027667565885829522544855273e-11
9 9 23 -3.393940196905444552345776038024664107644228744988407353352492966079704052996159e-11
9 9 24 -4.580506503832754680662609831086108105309973359688852615151473388807542091449706e-10
9 9 25 1.797487490840161894224995236379084215811253095669112364391823910840841930061637e-10
9 9 26 8.756802972240433035525923026492912287128456901898111589564988453425825296627699e-10
9 9 27 1.831334802302488167768686168555986292490784093243786523815414515660368227252595e-10
9 9 28 -7.371932854596333707586770156530831950176238302333675851006828983718857986036373e-10
9 9 29 -1.371503670740425662720477497086383632811097855832794722874444019923303549877043e-09
9 9 30 -8.773657840390152626756685640638125865752793816109798353796984284950058770072115e-11
9 9 31 1.291468550315684926888610857720365673660459962837017345625547667494460239104691e-10
9 9 32 5.430088537385170688026201279296276997374582756840330492671360311831940481590578e-10
9 9 33 6.626656205723010209118750030945172849123877887503973231696293198445556070075287e-10
9 9 34 6.077151277648784862412757793146223185773124880755484090557056500538868772888376e-12
9 9 35 2.162526834932756451336322971466157601662883051614285951836294420398312998162014e-11
9 9 36 -8.829633762546652271718886068912023544285966053942185776040713154620212982467382e-11
9 9 37 -8.991944850821185382237550708430016114220588253090572556481743857910557954199952e-11
9 9 38 -1.642412040013293068431621585239201332828381541336403566491736546413825475293573e-10
9 9 39 6.962903338867844098409998352452330539919159317204812461604444807048095583168526e-10
9 9 40 -3.973889319108493924814827469991989254480175398776746010535805566119026299324351e-10
9 9 41 -1.146058880168303259713018277070761010529797004827687475048421963040041012447829e-10
9 9 42 6.259616717118687132283564353385014169645278295051096078419998122820044138160947e-10
9 9 43 7.954443681093734424462746741936995608190832262291224294347249545373135425565625e-11
9 9 44 -1.552981816961122880724205186096150151318047905422115100025376695726886424500829e-10
9 9 45 -4.968343182606027862298047460066118714271144693502435186726969376144748995959474e-10
9 9 46 -5.579443131038051287149142039110549544541503089091273910527962262433155916435963e-12
9 9 47 -1.171172875586572381323476606910818334156948379951941273396730644001008003137454e-11
9 9 48 6.227828995446876244843320280983978370998298083565291707733516168048169439305251e-11
9 9 49 8.179992690319505624264793024220120961212730113263682507350101313129080344443119e-11
9 10 10 2.191244217100081940116004485163144101084256449111129939672751482649894647999615e-10
9 10 11 6.115606519362010490822964698900844838124817444837910383502353652324004945297389e-13
9 10 12 -2.44276109348862084153954629390785140164506232226744448120309090766677496113483e-12
9 10 13 5.229187162804517693324629062767368282257536697900724025926088630100435984329552e-13
9 10 14 -1.130212629070875176525310560534574062993906686117602262232790052506471461794563e-10
9 10 15 -1.190504480057392307199850150074841171413760665034484605587622414253579612738568e-10
9 10 16 -2.895818410677528781990275812368502542832688703209066889675391051283816582833658e-13
9 10 17 1.721675157222299966433176030047849945129923451161934978775481071134862996209075e-12
9 10 18 -4.087055425226892271995559363859969706473993415551073573024527077937022714320563e-12
9 10 19 6.335681829060424303063376337054894539344321278859984588531035715541350067796186e-12
9 10 20 2.038471736103612977142084496747940627364154729721153922548495112198264094398364e-12
9 10 21 2.843137658772241520710103693974832801787961298839896730257878365986141706163338e-11
9 10 22 3.3662536094653505825033827115150486777757279134152022202011076636112476187761e-11
9 10 23 -1.410376996635982947372232325199665947752301178537775330508435015390356434721815e-10
9 10 24 2.998767640225884475354040699305526955853019567636714887637380793264439767827345e-11
9 10 25 2.496782549868709857007119374984898477540938446871033747342163221179770418323329e-10
9 10 26 1.435328988749657401448724371056426442291890179053365081173724083241468359471025e-10
9 10 27 -1.48445364784320105695554210003202516669359974415352004977256700351405593217456e-10
9 10 28 -3.001193043805758615695165512355671061158559515172071354124147021171638321593014e-10
9 10 29 -7.331855204465077255587110121011723893708322262728958548039440519335943924613843e-10
9 10 30 1.812522703346625027181925815562370447535009246736658697052275928680374183008069e-11
9 10 31 1.219533194116353833561315072588851430973815519059033059986202446558527597233794e-10
9 10 32 1.424000580900985741795279152631645458163814555403265746235789970070362083853414e-10
9 10 33 3.467084749789364501006863876149996793635478113810493357892804335379725428016089e-10
9 10 34 2.204789559600027089310300600905068645199117158956114717614196821828369985179863e-13
9 10 35 -6.793278423093764339735529623699393342127139447969317897970972900271172218312828e-12
9 10 36 -2.617712640441995852476646568265677456220675930611393160659707704648119159481334e-11
9 10 37 -3.598141296665127928751181930972902981758395425574002452432587096479842551821556e-11
9 10 38 -9.076120980205229459503193303419237483558080159438540155044742789395395219555773e-11
9 10 39 1.852348400394483904154969137395293466659924808962290040089002577777583658315271e-10
9 10 40 -3.242480820444494767967566710095085379525484552553888993714632916905118254785651e-10
9 10 41 1.407830960140477427028236092047501116259884561825669202677656231687706537699694e-10
9 10 42 4.430770044353795675845706584814365199207278993338277464218471678339946304261368e-10
9 10 43 -1.31147463431099209367296432700845209690427078595543649451323165775884367806803e-11
9 10 44 -1.487362328307521269372503391413586563238544528289241409686722561237877014583107e-10
9 10 45 -2.608086927909923813665004945438190076089725118163715150661154907752200076336502e-10
9 10 46 -3.396454445652356395231577251775710237798400372260141852886559764941483832796543e-13
9 10 47 4.803574221573588047632269632674322004325868560891822401957345564552212848604341e-12
9 10 48 4.031420845279437401036270576443229738428286563858532519851840863415128278602002e-11
9 10 49 4.683906835949720879426693520636449174714345420644147891112348609503500940191929e-11
9 11 11 2.687715021512886809287151189430082149911736665432353059011124005565080308061554e-12
9 11 12 -1.033102619505252287977591567138377115040814101899354347959587755630417796607891e-11
9 11 13 7.146645008638949196912695725103204158060169326325575948479093124697801514147974e-12
9 11 14 3.398733720712333193607176061744109522484130103542817034343379082666631102183161e-11
9 11 15 -2.329493285696381047020607878169401674694218692986362686768009655905761238448889e-11
9 11 16 -1.211879042513603750269345812708079628926553779069404453984771325141004458125957e-12
9 11 17 4.768127226293694131774316531550164927804981760235742010897781251067750949324793e-12
9 11 18 -5.239729279773074202737419961837510395730666126880194725579083546463167360016443e-12
9 11 19 3.778949100023136772677335892436222822451701630978920184915723112036538648223126e-12
9 11 20 -1.237433570635569791551048537214962278672338233109481930004979002014128997791662e-11
9 11 21 2.100201220213194621920376086255618119506584147389468084267095235304237306215192e-12
9 11 22 1.898289308157715388655713614701996732420134719332893713861111038533773473609437e-11
9 11 23 -4.45631007716539753070984042106942476462384932878174955847796809991270352996073e-11
9 11 24 1.307534745304002033867909282185702616097062554328550481005345843791353719476952e-10
9 11 25 7.334764256847622452750436399315277075900102381406512584307768710452337125606913e-13
9 11 26 -1.977876393223161078590122305182475195027133973179946475672045420406389947914546e-10
9 11 27 -2.429009850890328568985601678039494425947234712749611157099406718586356828960584e-12
9 11 28 4.786438412448307030464834735363917057364385369438944944132584396610462377619692e-11
9 11 29 9.7510665519748448934118858345792674124136384310435921676070964783887922984954e-11
9 11 30 -6.751462414393118061775150744982240453199014701848114430062237953367771253799714e-12
9 11 31 -9.80312338051893451512833896851062798902603199679385797460025952224187396435098e-13
9 11 32 -3.968094376701011226181413356174062755387305018515321507920860897908804865356989e-11
9 11 33 5.023230410413288983399622248414784038626435425537775487380579450272703973879219e-12
9 11 34 -8.115143521520071396324806358176264048349749194880000870246225863956214087896691e-13
9 11 35 3.232338158709344827298259927805501541373233892615463894126305833817656378556804e-12
9 11 36 4.061052728106652305110989643717436139930756982505614030101105315513001601456178e-12
9 11 37 5.220940338883056112851782196729866778564949136988410645129562703842334244718254e-12
9 11 38 -1.727962008256194351500392468503653783249254415425134761264515452830611975097854e-11
9 11 39 -9.84626639773503253237281663199577150587340874907136596966231146086957360370388e-11
9 11 40 1.52124419051590320143240191835286357323724927966863776861682400611432038945979e-11
9 11 41 -1.231992707978969444665868418935040713544685995816233888389330379799959147466773e-11
9 11 42 2.414384538045221722324370600972818802426484065881362869803854205364766118437381e-11
9 11 43 6.633378409963703494795540892014388022580995808612229191011570421049893200593646e-12
9 11 44 5.245600621370436754860077062365978478394457109259603878201340558072299623404392e-12
9 11 45 -6.575260967104326017255167696906660188524361782526209160035649972439613704090291e-11
9 11 46 1.897395176091828779783568062030209035247198307621699512758577277372675849796225e-12
9 11 47 -8.421825398363528897135876090610336342935749028847858173751766924915828143446548e-12
9 11 48 4.779243599919272741081935269429765700546902499377098003594024768534003444970343e-12
9 11 49 1.187425922856713999245299577981004625208500317459080403153565301519351912748651e-11
9 12 12 1.321554224524156616235293035718130503234688160858466754156663191149995891870299e-11
9 12 13 -1.132794809388862392439368239137037145777864596649110420862525359490800422760057e-11
9 12 14 -6.052448002070553310866823519603640594366196593618380257564815070734764297707883e-11
9 12 15 1.900946384269614876566779249854130152901829503533608535233049045011882494510502e-11
9 12 16 1.453660961968710165358489493286016459358872446112917772179164061504091506501374e-15
9 12 17 -5.762989896667310607485709636221175057907366554957865090164562027808883900813718e-12
9 12 18 6.875913777096779412461334678992162113547690589947910800563771621640727286235424e-12
9 12 19 -3.766511914161298237876742658190732147647708812930620335067846739515616404197441e-12
9 12 20 2.227873357053974790391781376178453472140126434729057129787078547717105765999174e-11
9 12 21 6.115122961706099565440191681447152332616998938680420677402800903773282448909384e-13
9 12 22 -2.063600870383434486413880765314902701840169501257026561080193609656575254030769e-11
9 12 23 1.300450334584448830579775700568123653814293832013146464316246701292109873903397e-12
9 12 24 1.119392609550054425487236217568034005512971972336284624406757677917880073223154e-10
9 12 25 -1.965981959287667791778898059873785107022423470780785018110715345727195009566926e-11
9 12 26 -1.512995283943445103681592289214041131063481898451695984828021488787240457987233e-10
9 12 27 -9.037910256103195280113762397493756044583185512090995529375067450129467191053254e-11
9 12 28 2.809790198215539909143549061971041766472302990823596573687950403561348925339826e-11
9 12 29 3.075062829505456832111567242086842903802490260899111857000147408484302986144424e-10
9 12 30 1.87297388332639583500209169116780290695040003465622313666595202684650451223315e-11
9 12 31 4.174690890902515031879592951064519723670367633742420732204261817799094492360025e-11
9 12 32 1.422632346686825285833273039813615972794827506141305033689765045786899175941002e-11
9 12 33 -4.777901301029396386186314364589947140060241049690484044650392165634591750848363e-11
9 12 34 6.638783495352146019789620229052969740455459569394323417025829644812589533177743e-12
9 12 35 -1.588965825985699517607796120613169841211609250781067767461522048895354455438129e-11
9 12 36 -4.150081382901249451678501654488932979652969211221419764945617484776390599283947e-12
9 12 37 -2.491319925750573798534850437834376919974508145034066203483171686469644245910394e-11
9 12 38 2.650844447370565003377670573103980819326003981192195410832114874249248297942353e-11
9 12 39 -1.85153156239906712910071298396326302534360456390577054688335323851623205763103e-10
9 12 40 8.116958249549016169532266821028933074640606059840539438428134123067269205721559e-11
9 12 41 7.694039431675635882976016871507584874537705739042357263559260091773146075965788e-11
9 12 42 -6.015322258656113699484575009413086776194331103937199190163379957562394018797025e-11
9 12 43 -1.866144364986309789905127151961421182937086336138173432065718207842647612837601e-11
9 12 44 -3.560392870095385176700347704475326259317896918685223453221267889659550520985924e-11
9 12 45 3.466393099806283076918464400795385032893522335541893741439841697958251661896695e-11
9 12 46 -6.575457209474713778135798408706500323489289272256886479088514349539053215076047e-12
9 12 47 2.111519511668387036495103397420660598704117999323066755427569980598040211513841e-11
9 12 48 -6.91982386724156834292833831511574418984380797731542389774212470052064818233417e-12
9 12 49 -1.444144667780154876452060270151320723616734053888031107169080777741740755226462e-12
9 13 13 1.491251346262929582176684238362146551268805401024298760805844149416808267441575e-12
9 13 14 -2.053581394304396028437178753384819175929284451624450141734223148832826993087929e-11
9 13 15 1.536921032512277350958937319383050750390341659399640436601515326902221397995894e-11
9 13 16 -5.332658161800193220452262637193390138639718789044810586371366388510966256933309e-15
9 13 17 3.221205843056010946330037585677533776462840294864549954265149603530063010044519e-13
9 13 18 -1.743416114942961423961218862366823253907089452890615829897578924345667591948237e-12
9 13 19 1.762248975254518573468352965316185369959327407099334325892364235101813249354963e-12
9 13 20 4.017060185021857700416048277487214189891082105997401032966366960195634381322847e-12
9 13 21 2.563318752200147724653269331299337705678039429355342581472263710984043447025403e-13
9 13 22 -7.836935953192958287794696381396372414416586892219312365933903131967844040452818e-12
9 13 23 -4.943623804808361671655353946651972392537894537458708506214211030485258131273621e-11
9 13 24 1.37839721520837546253093751499906836373436278049835569831024875187201509970804e-10
9 13 25 -2.44209086922397805671618532496462278298385020902858998525071513432029089396302e-11
9 13 26 -1.41923332091711882753177353409238705440355178748641772799790462434435043764392e-10
9 13 27 -5.07851970464707626894741666892098560033145381657342638874558015082357610906195e-11
9 13 28 5.987726808635835802888790054693674739049722112551020543641310405936013308097093e-12
9 13 29 1.725460579170686058103282157095028934935735415885568849209957703581672711016023e-10
9 13 30 1.615504734149813644040539273274179736392768215464101381282001812664034002416305e-11
9 13 31 2.928589109786645256487091511722633721580580581364598066841192719203738069237713e-11
9 13 32 5.869247909353583363345246066047205260491451121866904764475150289338621023520858e-12
9 13 33 -1.517706523788865677169635929271938289062022231852099578620506601646216088673089e-11
9 13 34 1.919394055315424426518509225530453242474285021335555200328799656099245653363197e-13
9 13 35 -6.224659112400470768375240079381483566112368044525371646931911953865943477369828e-12
9 13 36 -3.137015125454423689930667240930924658055728994952502729359377556120472555645178e-12
9 13 37 -8.326598654978449347537386636566411791697169896236444992805649392392482560932264e-12
9 13 38 1.797988790782555579218524086711553389092852161600045218434571799819247779094544e-12
9 13 39 -1.053442852102266115983305762200976416356982884088223377355694231071754554660443e-10
9 13 40 2.61420458682108714857138725770585569958400431860914935681129918444667953243285e-11
9 13 41 4.848093219080944284173038360607834609301604350388001659308633068864474969414344e-11
9 13 42 6.157220254373415879768576884635953066884974077158103479383824081026582688276108e-12
9 13 43 -1.650957358085567898262916915137389721571338118992152763615898872558363614165293e-11
9 13 44 -2.37603381490719420093580051863320780125334355366194382994956835517392221007256e-11
9 13 45 -2.033637837250764319615265535638254605740857402541281049600690784661213324915195e-11
9 13 46 -1.37840742899463474625122262285620651797169746028805047627596696900502045220772e-13
9 13 47 5.876805041389522309415033136657411209261120805953431676075532878531177133338113e-12
9 13 48 3.252476718738005295063968613254420472119143638416493142298608735657867005468493e-12
9 13 49 6.374162047430940688395374267399647982779580404826139057574997477453660101516731e-12
9 14 14 3.082881314996810181017730719791927080303225172693969780133467452698483415611502e-11
9 14 15 -4.663670900697581703999982150173067118904093545373435337379937515774672861295059e-11
9 14 16 8.313813829133354731182446731480119877907172647691699699510450620807662738987145e-15
9 14 17 -5.637040005046103407332954868087853736894726905991955632895236249509398123557362e-13
9 14 18 2.083127204423689214457251907106369210940924328531130071180315877366666390168083e-12
9 14 19 -3.0561050257572067141251960714408103865999443882739439936839959775027997521201e-12
9 14 20 -4.850658126915311545932531802549317306063849860095272004952340965445819117636562e-12
9 14 21 2.043222488503319257128346841071252433477579164986495972696671731793503663176849e-12
9 14 22 3.120413014641588506256923717395460403045297360061939492517169345001476688014237e-11
9 14 23 2.920359990462794769243184527371095060324732059587488752088941744502267977223216e-10
9 14 24 -4.19549145575972660502492720143261776292896255149653216761434508477318675956564e-10
9 14 25 2.165411915638361994127809757886893520890378749810327091549312441589453520505213e-10
9 14 26 3.940184410799369693658171609285167618601676564160185139888834915424212976815495e-10
9 14 27 -2.420586739135976143798578800827285165928442846902811216219636388395842091704509e-11
9 14 28 -1.093124717428775034678806853824412293034381832228359667864908519200221321655463e-10
9 14 29 -4.724214887289260581717722606826594350013081266172784705852692703595646629520338e-10
9 14 30 -2.980507509835370506726144001433727049823495942731568975446822554797061937602529e-12
9 14 31 -6.106865137982976824575706053006005612627404012643843835518426376046435533158566e-12
9 14 32 -1.968547881209554217282935682124748765836166108370570002109997632721727653525537e-12
9 14 33 1.454933019142624025963850122076202677237926104689316687351441474080262822870936e-10
9 14 34 -1.057997467975785161182767770350297156434597005438347941073755024402097479244059e-12
9 14 35 4.018004717416659641903530121042259238190540077096150127337687730257980922736998e-12
9 14 36 4.957572227954920807802910581600867510280621121388415031970328325796288899481095e-12
9 14 37 -2.875990877457265930515092312580119189776182623656065827919609281637559211064002e-12
9 14 38 -3.397224677172940074659607624232863542283617122745768971940848518927411148459525e-11
9 14 39 2.780306980425127018782506597742060768362080123049372225785179640240084255589876e-11
9 14 40 -4.74091506171685804886105956738804156288880285323277126921020067103196346774662e-11
9 14 41 -6.683529263580687790635261839587633894164101630016256545556069929796622697986158e-12
9 14 42 6.152657150594985555520724796514265047786285035947586644002734507581324168813041e-11
9 14 43 6.79571384799716193814346457049534029566936983666827857032852620541480852080933e-12
9 14 44 -2.437436985943230911430758988155297394493838883545992901520057709214639641818543e-12
9 14 45 -8.271440645336711920843718054034766935462596608251960747524146184038245413038257e-11
9 14 46 8.546007047534210028886934596986548593127244588101506495025304286505617354362932e-13
9 14 47 -4.691609377545991382886506014460654312680111007096050751101424562151852662953925e-12
9 14 48 1.78101375746283606316108330965235274795508868713088015105506503617292112692411e-12
9 14 49 1.230097857421835657383514664356683179305695599222846256185056524398611165419558e-11
9 15 15 1.246030800426959600958943799819383653111797618867306997653074535304398821171107e-11
9 15 16 4.779384449617806369992439550022008680879672607271587079250197377496437402824534e-15
9 15 17 -9.062075914305868776972104021677147389570389676550952805731489441729571292161336e-14
9 15 18 2.578776973092406512375803315997091487869510629696648141913743537204091569133498e-13
9 15 19 -3.315911666829088545467754228255264720742230475317596496983714542891452237752063e-13
9 15 20 -3.583524326559825470220367939128944432145282619804256865189584233510560079394413e-13
9 15 21 -2.239553772622590324685341886921357315782507821904530720110389555888442236534824e-12
9 15 22 -3.501407690421196890936918609024326703265888261342455028364093053375472565278128e-12
9 15 23 7.214858512628042434267947850221776957407686379095251966552683974728208443748862e-11
9 15 24 -2.69756827173924002848090905936639445088531881091840874378460473315481470007668e-10
9 15 25 8.695631549642541836218547470789663178630025325737292177384818626090865530982414e-11
9 15 26 3.547100544404981045345949227703344078728740987392949245335967464903223191794321e-10
9 15 27 3.555138685913533095955041647152145489964297011050306682442352745899725996932352e-11
9 15 28 -8.862883439356692556443708336451642205327103708523384788204142450818346382927689e-11
9 15 29 -3.519617337504315730648140448627632900538573920820827091930441080064021139498448e-10
9 15 30 -1.270828636316959515123147864753587853328868394085174021793722409970271737159047e-11
9 15 31 -1.395205740151527424394740112497862306413859933865786720778852034472447105292235e-11
9 15 32 1.493943511340727615468391255243649039674574073212829395531029989842950060817017e-11
9 15 33 5.196264871690383804422902096530848110996097663399156050407007598205583641197166e-11
9 15 34 2.124456551074617177999165519025134547158637944395729836940324227776953899381771e-13
9 15 35 4.096728822224157327739470307488879374258333714590211149760798043705152137858016e-12
9 15 36 1.169037232227492559439716477272057986382341507781871717308874034637357233560189e-12
9 15 37 6.920846148958724035683908320022280956883359476413273101912292287765161364896411e-12
9 15 38 -5.267334061493653523525775644120652614801664539187536621841341310953622498086784e-12
9 15 39 2.488686828300193708085971976617523401067669378324701680816217507524072202604677e-10
9 15 40 -1.227957114901690739740275702900281581488240247555778694993002614402996211331262e-10
9 15 41 -1.38783289702600794204837200888560557127483017740788369347315310179883729989712e-11
9 15 42 4.57022634898754725001218603023967064030278842323662061718812057570101301993748e-11
9 15 43 8.674680072593932765465321896807098044654888577460128833734344124447611605083273e-12
9 15 44 1.057592986951373726936459430794885791951360362767183255610400942857810591474302e-11
9 15 45 1.383102215886573811843270191290378545677812364084856042526246531082880116546379e-11
9 15 46 -6.53289929049989937264315863733766344244650856310183961932979309213823259687147e-16
9 15 47 -3.775152436238029906486667938314942708409838283435953710422647117839908882812104e-12
9 15 48 -8.330399965522982830838384854540488206656690730678075522823606205656919796795302e-13
9 15 49 -6.730171967526810405884862141289908829800065746032425894197704602257168868745874e-12
9 16 16 1.901326935510649571661699961182623231318895411180550142356797242805651656121563e-14
9 16 17 -6.047983157308469991033924739824417586398304442994836004106216026991741169343912e-13
9 16 18 2.798008546789885824262616759231388742942692034801563128827403618984830884299624e-12
9 16 19 -4.43598078401584076913455598847334934484861119597800374673509532874288557621954e-12
9 16 20 2.552542966898371811506787159791546079154072783423534637586280031443337929419538e-12
9 16 21 -2.308993915296707417605473640299352924156010497748221721188257617071062526530408e-12
9 16 22 1.895565259765146978911382811625320542665919330643430779754794933651980136332013e-12
9 16 23 -2.382513922780240447160542014930417132069396135214638922096392680463486568330085e-11
9 16 24 -1.924821931256672077921718565915469388826009912325457501240100503828109168884817e-11
9 16 25 -8.134608041465935549090825970344344932516503448296590035703094401106880141447811e-11
9 16 26 2.84792095064584928592025683485334222199850950086576520839833034071542534112521e-11
9 16 27 2.779865487298042121408292860352982465706856234439092216186979159454104615135369e-11
9 16 28 4.608212145906192322867875958966163787945332995612610799462169348018342654566743e-11
9 16 29 -1.666311131068724469738624750962661190631905581765139467179106995249673764990916e-11
9 16 30 6.500312848612710369340045443844204224720165468480311980019417538245121806209082e-12
9 16 31 -1.72715945276010895514725307589145613681041218370746769625557402392369127628751e-11
9 16 32 -7.276258638399584156807784012165269684439329109426513722966232479318179708125866e-12
9 16 33 -3.572936431440318893584357600096947448329405318123780345330724415840080327458848e-11
9 16 34 2.469418773706297423407543439909747672552561044675331935011307871948358848323884e-13
9 16 35 -4.035219719340991516774183845593775852215278811410240831370577860757005680025758e-12
9 16 36 3.773400491871727179098733015422328446473652683041911778744552532521083593988734e-12
9 16 37 5.2898705894771636562697692559221206618897800496008279175603475195865302729293e-12
9 16 38 1.252548836344503883129338071335863009114357569341834928567762462836208657607146e-11
9 16 39 8.121447431730065310686462861315864030702661464050244004867673237073619741291086e-11
9 16 40 3.309653740046551726807999954661334706860939198949387059410986676206139250046576e-11
9 16 41 -1.244140460083213490554476510919173406640711135417479207364824850716059014965137e-11
9 16 42 -7.728039509167477039191634798863041011953562012998184165821418148795841046534773e-11
9 16 43 -8.505755486511257515208756559007617342369084458034530148210381957754071672655556e-12
9 16 44 1.836644759553316255912891669149665360399303184917261174294001870134340569867283e-11
9 16 45 8.535548460331681724706022418497512409777839608148713710422327908497480997852994e-11
9 16 46 -1.781612641236856622978861507307287456056007261929438326206333485772758475075644e-13
9 16 47 5.659724110470803187534042558230847122911861134203143040842862901263196107006459e-12
9 16 48 -1.090233612013980798498612853981538638522363303668270207099727610892959677807189e-11
9 16 49 -1.304593630330678967609405019509931935152400848537640947572163934953176104377839e-11
9 17 17 1.833175053842079708271439157016863279166120149729259832548311214276568665300804e-13
9 17 18 -6.073803488706151669802945986166655201907751192875155924305124176420015052964342e-13
9 17 19 8.932275219170945096366641380843987432200086390364000086734509884237097787496506e-13
9 17 20 -1.920402805033551930543344380481975279305305375095844876249840739604550390012059e-12
9 17 21 1.196498437799431855395305969565467483318222796803699929289117717621298625251345e-12
9 17 22 5.722166793098739776885479152492750544106351552206239680643224730557069747013472e-12
9 17 23 1.127185018255656660772155153269282190771500042225947590604870625958555081326032e-10
9 17 24 -4.162203554500499503328866232449986541982015418416157089632873827309376182046393e-10
9 17 25 2.830318897865222115918931651459683524637480863771785548145140360679999372044577e-10
9 17 26 6.019447495669704023285320973177278167671459869559351567826472611291234508559363e-10
9 17 27 -3.755783916641653234674407628679186422126623843956318917456495018032453826994454e-11
9 17 28 -2.480356678444552865263771029429282233271453919585941644745956078362099588423959e-10
9 17 29 -6.885914066860488211451971713393036012015863957319090748232471846358314316380365e-10
9 17 30 -6.361772877140389032716690616944111600258355516236195216859808714619443218447026e-12
9 17 31 2.27874635654025238579661686573917108906098645922692908466716354305125870710899e-11
9 17 32 5.125242657863709874980172215606998381745709146344740699925014443213907735981987e-11
9 17 33 2.101052655398185934418695717397979137585672883747742528451642654225579432925459e-10
9 17 34 -6.265120301711539231426229843161751570456761751137495295351113882008213973790493e-13
9 17 35 3.87475862679381912617374387586227814556288291367316701108905943951975231427698e-12
9 17 36 -2.559852431296046927140719451039491072644715911350383078665270813880285672266323e-12
9 17 37 -7.17123924266059066742639726591135499536658276269914064161234095789603731864302e-12
9 17 38 -4.478133673156610171109260373509721179211075929128716791450231736788718826799524e-11
9 17 39 3.527723434475514743192906857761475831633153945727651983761541110654418884688673e-10
9 17 40 -3.016710604085834736448341462947926253764207708172847191938843698986181247723486e-10
9 17 41 5.085887068102334353173417970624466824830484470944736173771704122098804107172324e-11
9 17 42 2.372539481449299620314680675735843879991200359681219311748915490082163837476773e-10
9 17 43 5.30413789045720982701072477046014790577978268528036318408919148232777972640009e-12
9 17 44 -3.870501364161046261404460567065566788828361054557055963275281155997872460817901e-11
9 17 45 -1.527414436523273280272778762351246989401768095367904015473194393077054037052547e-10
9 17 46 6.295683959572422674988205765773197083553230510122370861520157467020178685721525e-13
9 17 47 -5.030863596647399226730350020400342980909000821866405726612981519131764106972071e-12
9 17 48 1.206605402736611900665180623362160745473294483611448138052604386415009903379562e-11
9 17 49 1.944662594915363359472081908836616982717034816029410543662892757667095679931054e-11
9 18 18 7.991426642898353976698103012303865866944667711640588169754909471171980223597412e-13
9 18 19 -1.578020949641085615302115662751053056929684065132526271085931995603389808987553e-12
9 18 20 -8.530851009176726279691883010885850916305635961638095344528891530957803598324305e-13
9 18 21 1.612953419120000123483645803357913887354290960565627228733406587592718490745744e-13
9 18 22 1.052108231512916976032666096786934533036308830723474981196894665233383950684059e-12
9 18 23 -1.157714999047413685330309172593345712274214706639683511190895595676706418675502e-11
9 18 24 -4.742071347232820102435242053016360170611369288640804551023887509307425939610035e-11
9 18 25 4.179349784635810276497025300483402670656160438268458848689735828452360518641389e-11
9 18 26 1.061086384960396234371553052323288299021728084103908470119955181160002512119937e-10
9 18 27 -1.096372397150622068880650540949576500488003388756910757566553899771355296658603e-11
9 18 28 -5.753606614715560359988931514643216739879756688593122786933115140973231467123886e-11
9 18 29 -1.309157562567130521395337038454044038378636650545678260175271714589376578226063e-10
9 18 30 2.351375977633837202365264485580997760136470552879944446039612402944872682767259e-12
9 18 31 7.638222899530503305099437397275885086973098615855706952227879741018448808703759e-12
9 18 32 2.375403861129111659528993384013487298876703685414984441315518090034336010268663e-11
9 18 33 4.928213121436685503191918198905780150676231370048789534056072812401305901235841e-11
9 18 34 -5.044392240356590914117733404860029711079862950723451050411691468347338115126513e-13
9 18 35 -2.852385470534302803125210482078206787596930769290423994137552185901949321073367e-13
9 18 36 -1.457237367555784430934546031830719643420100454090772642146354242917414589321759e-12
9 18 37 -2.349858102549289061432915512692207638558582689398651740763228399555074756072567e-12
9 18 38 -1.186575832602480107811176562079654374064845834273490793201942426228205520172873e-11
9 18 39 7.502702731705128127942543451482638650188765746981569632219113630590485206397328e-11
9 18 40 -5.477837634272906126411057048561923003598532676322547923804917893925415771588301e-11
9 18 41 9.55492739456565964766598025287229988015624398913101587972988641841674063506204e-12
9 18 42 5.538548818616369332379431609857436782516765483017271028561072231699803259730717e-11
9 18 43 -8.711080477703718254493275984291250465125543192731250116084380015196695995496226e-13
9 18 44 -1.277537100457959886174928208614960754330380419112822546567523737266866470658647e-11
9 18 45 -4.274969344641763263042338226022382635122772041391587009326617852579165425329047e-11
9 18 46 3.884078511710647790700786525975304894363598667478369158515653250517255959886532e-13
9 18 47 3.07582939426107574734240933370283417054587085424835717117072671057408691152783e-13
9 18 48 1.893891077912189012779080351784044029607240904563203529953950041539914808717295e-12
9 18 49 6.513994402528909636986001883396719906491095984856087186064526187314186224522986e-12
9 19 19 1.781708988840427677009163251786806247702944224430366148131766230610662299442845e-13
9 19 20 -3.344776375590810561281363932545544819170756061305567405286738857146579670876256e-13
9 19 21 -3.477883159447140159504113101364088507722087989403491252144063144510582470138856e-13
9 19 22 4.008800302080110676349782029988157558778190406104362828409499928857598563248419e-12
9 19 23 6.603289798378776356860684733599575300204022352253482803153359088730541809969237e-11
9 19 24 -1.783915543679003538372929139893666190082906067783111738052353270985543660708754e-10
9 19 25 1.141603336911835560469626676250844980763253986434298905688482320098003980361681e-10
9 19 26 2.275294621201619037649502257036506039949704123549278707567357342510384011215522e-10
9 19 27 -1.392026175700054707954344621299120245626793600546669607768956090631130965341132e-11
9 19 28 -8.880210286716790527315117602593935037913172307178253363235097111785489282698834e-11
9 19 29 -2.511057161365939788193398332672963249211162705970574370330036975191640031540623e-10
9 19 30 -3.083765039747491160534001530253800164565201092635280999450734801847626730510256e-12
9 19 31 7.694661114143535209974421678091686412130653779898482371219564815402913132090133e-12
9 19 32 1.522373095642434424114439341797150156049244577918966194653775320281237585439916e-11
9 19 33 7.598956877533462930513389729765251668223509400688943576928674016389777266884445e-11
9 19 34 -1.116835015739661845368051973069748961181731119005561571093352776333127309283822e-13
9 19 35 1.401429917254647178796826408522430356804225490329067809932087341958010938116262e-12
9 19 36 -6.362575016123898111955817595901719294740737053156467959399488170893353905235179e-13
9 19 37 -1.643218262340799491128025514661319069233751983958479664652553787050889670530386e-12
9 19 38 -1.593711254262458233372927995070437513472190060731989550319828305810847524397118e-11
9 19 39 1.173413682838433998513794102542531834726651447770412480898805953601018583972546e-10
9 19 40 -9.893640592631491233796255154277619544736563400584880597199789514566847281669678e-11
9 19 41 1.313958864225281596845078458704819891533591556165193640459771623226562646664671e-11
9 19 42 8.086030944351049766542938199278402073770191979136276389277520160511156955747751e-11
9 19 43 3.243079154809044870470330974668498265904225340779437504485020803000849113997485e-12
9 19 44 -1.269817031120939311461447299571711352784577880267087134067936406636411731269317e-11
9 19 45 -5.605830708722888289036063416760226996811320204150223148119300281293931710327133e-11
9 19 46 9.573016777728832136259623068140124880713520987251832166599351091793322995638698e-14
9 19 47 -1.941978191085354824464561421939871494613709911147053942625954015829658207578932e-12
9 19 48 4.46103464655324941688084770859021414215383635497412021038113363245986543655083e-12
9 19 49 6.640726902882197613488922972058564447387674921810704882740161512435761756921994e-12
9 20 20 1.423617456371819953500940637869522476295486033789906656513299771533629048193854e-12
9 20 21 -1.409164998179690420061732049794665297985698916328314580546573082591646744376311e-12
9 20 22 7.777102962345044312948831971377608437410061371113357822768387082400474839445965e-13
9 20 23 -3.911740401593694754536156958978319948112303474323376812441022545819258836111832e-12
9 20 24 2.088244301195473516893354365647914635998616075949158737415027530924271082612473e-10
9 20 25 -2.468296900033109212436071042133633285155581172504644821371696133324125760211193e-10
9 20 26 -4.100015423773953464263444877804277572580827756860800558478035299902012049240317e-10
9 20 27 5.413117041373124307907860098749327396169200680903403016755590744793842232779109e-11
9 20 28 2.316523278344527201050198973932374378025276966284546562703611030502830851012617e-10
9 20 29 4.978238358239584072313527468151663058901633540796077496132110508907337194288884e-10
9 20 30 5.531722192418991849879795870983553153343780472861850706709913246392260518770044e-12
9 20 31 -3.376929050398640015973823575711642788754762802457544294177896407086103012340647e-11
9 20 32 -5.61870806122935905776755406638425795523558187854243336771334550948896791386925e-11
9 20 33 -1.896384507775676726687545948792876671666852526980610545082296630472686009321072e-10
9 20 34 5.227696038847171953655558753622311863908991101196560259778950076384891779247194e-13
9 20 35 -3.574244203349823442008754324426006058173907685668630960171651894079771229814884e-12
9 20 36 4.629530638268202847940217754234671702021310932390164036235946698489988769790576e-12
9 20 37 1.202850660839906519685524024612316374716067275521129261603463100501394206993521e-11
9 20 38 3.992281460933668283607078748506084246637766106864539836802720306103976927016379e-11
9 20 39 -2.50158986499416713726685188752542563143368864255043588704517885747788410930222e-10
9 20 40 2.83876148034350636554913077118209217868969321696030078715206408206228519108979e-10
9 20 41 -5.951457365512228649817953027996249656776159116571756951677458754569187181506714e-11
9 20 42 -2.554023704529205122909627071305595264931306302126258460020744637217358239192139e-10
9 20 43 -7.035673130382055002462132892778334726435937786380649418071410708276516206847842e-12
9 20 44 4.788919236294407140143943109551035328713039310370897620685426219054343055858707e-11
9 20 45 1.883586331488983940915032571451033245771202098596245280794741533359099715609914e-10
9 20 46 -3.647468867555051285944839833989476524199081094762191104300773323355456729842461e-13
9 20 47 4.967390719306476583046552910240894559431557400797029896248576868063435000249691e-12
9 20 48 -1.367937125950098577045831365868429686342126508289527097521194840616576802523719e-11
9 20 49 -2.445320275182077499929393765619275668204117078194416552139677083983964277895735e-11
9 21 21 1.111390213892924625827743503641996948639765456125590451164587879867528607737509e-12
9 21 22 -8.906072618972886023172080170251537085954870664049709898419372654028436322700971e-12
9 21 23 -2.117399612802800488716591708977269973427487075738424271935771123463625676682539e-10
9 21 24 2.533108274061645229400065350020968871694502050284133651763345508878539062653769e-10
9 21 25 -3.245276394109448628287467642438338555608779145279640202566578797831162785642558e-11
9 21 26 -1.766141748878875445442653352661120055383354783744839330803686286288083922804042e-10
9 21 27 -5.183411672362245009858559107409626165146169671970482744915086090717593059101717e-12
9 21 28 2.948554564846200459668258757240929779526428793910647546702147390350040327000071e-12
9 21 29 1.304237597745601169142396301619613073057464207310889660505862743186635145464666e-10
9 21 30 -6.191192902618296726592077542540707312695071351847124673658447030381562892133699e-12
9 21 31 8.102525515837940919090266679767198909187533744609233581412106212773446084575979e-12
9 21 32 4.49497664689190086244088258836223073460698984097075382893038750880328538228732e-12
9 21 33 -4.144298495927464341713383731370729623633204810096931447581381564167441604647014e-12
9 21 34 3.744882575706668194926893083019085451320882186410570336305049782966626333017495e-13
9 21 35 1.60577744538898406675545524039811210911548555115922670964366933729462301630923e-12
9 21 36 -2.002477651187240465311438926257219740103802103784286989820980044382858441013914e-12
9 21 37 -4.442231604563010066840385169829539749669045065678413706142230648751269486757481e-12
9 21 38 2.478042200556034422742755177514053985039276565633515259229316697136759870001631e-12
9 21 39 3.467349103743206169774808332126186046469390832621476564534168749236023321398927e-11
9 21 40 -9.061178519554056480292906165485672935863489445049389983949945034234166091403084e-11
9 21 41 1.98949650448567237860533347417890189092479094958653775499941560180712953137344e-11
9 21 42 8.186412206877096815602116452188789166665239823137851590926186078448468502219086e-11
9 21 43 7.253023586286151181402222311012978601153853531999085260127537066623113696287203e-12
9 21 44 -1.395790696499711909976191204854823215727210829912843239493386440200035686099473e-11
9 21 45 -5.847290472238201714797337361601608259983842413004608184264143206429669162728035e-11
9 21 46 -5.200860150129099550486748333412680496783000424729669875340287957252355477891186e-13
9 21 47 -2.072852065910708002084183980506488092599336019001165099570057543615051575254917e-12
9 21 48 3.771805721673809940259210479405324203377475973505279792292091838390393373696423e-12
9 21 49 5.533187362382191290376747676526927778052919193892814627793752739375925907095044e-12
9 22 22 6.577736143227352923195444619842352503354178166369167498556005113725040365052596e-12
9 22 23 2.266804431495677689235404030201820979293010691817183673092199171981982117030506e-10
9 22 24 -4.283931903188012836211621573692302040861817708627878319395922057569983498327083e-10
9 22 25 2.095747773021288741112811089581780783435222235782157261191900144020151571745605e-10
9 22 26 4.765913379744940234825830720986728650999493476792574058975672452554923000040154e-10
9 22 27 -1.695165235061413873199543686284917187048042852538795144606643208745451617532594e-11
9 22 28 -1.445611457916926807277668473153769466870883853667892371017865789168045154141145e-10
9 22 29 -4.840057864354180585100626511495380390125243997477739051810422641910829584012759e-10
9 22 30 -5.082805029962312900953803660809649314308850656370135640919081643197838185592595e-12
9 22 31 5.731609082652851606485772642071947983772109592868450116742255268007102673494492e-12
9 22 32 1.214208901320687265987094605026605270356135828216977293349212202373121891668906e-11
9 22 33 1.188886819117214383071716577247661875883150401851705436354935312590174243317646e-10
9 22 34 -7.893656969426995959616411067503501222288512615639330989636085601823236536030129e-14
9 22 35 1.813394478028374408854282942879430860492139849397508198414475797198429539215825e-12
9 22 36 1.940767480489864907854754335357639076816230722914156569925287284568890917432196e-12
9 22 37 -1.440920685154188949484477664711291749534977823832537004758345229738653669204656e-12
9 22 38 -2.329228971202922471234752895685659312215165987849086969635723679102161891880336e-11
9 22 39 1.695548890291384850727703906043119677141711998388956126294398998913538071808921e-10
9 22 40 -1.267585201686891311835380185984201569993527134387871792336424690420711545336506e-10
9 22 41 1.608318739683247486398570320299822040051584387916195871278386229014728601572435e-11
9 22 42 8.103223166023839766933430134373459260683981512810495270632259575305001786414241e-11
9 22 43 2.572045356180979052096892017053763020494378774579682089320221502765080258300713e-12
9 22 44 -7.215713761435696209820165744745894886440424018549541117117974430877610355965206e-12
9 22 45 -4.465516259199260886492154012293192686575380613181450836740337420716111444459823e-11
9 22 46 2.698386800003361837399832737632037188894295912392930408179973922106363134352507e-13
9 22 47 -2.665857289954004688050909825282001001711518737497865537557391592793280114726501e-12
9 22 48 3.202877891795287024721185614688921093461104472772199007190411233498870650538727e-12
9 22 49 5.192682537666102010667576076292304994191936465517576272076086142814526168663192e-12
9 23 23 5.608354215781225516796770120563958147212494608223241567645828259717791073433573e-10
9 23 24 -5.672715938573656443325661863371375749927978726821921369335066663832713154756329e-10
9 23 25 2.506876638073507577245765537055186241124747173656981819944531833289939832389743e-10
9 23 26 5.278264745128045197242217660098848213698121170988585597340149023918111192420956e-10
9 23 27 -5.877607773559751046100344386743830098922857571311123759432111125599325529948148e-11
9 23 28 -1.767418499328408907305369587388124611239590609613033967369278403446864882350372e-10
9 23 29 -3.959913168187514000913136591219170211526209853035300081742841351239961815183317e-10
9 23 30 6.149214101442290546411836672852376086765689056206278687176007832294786848937414e-12
9 23 31 2.519043159536870507325669603329645749167260223269180585089971637019191663166021e-11
9 23 32 2.967066122599769642782206466131682516422689693464010525325895406822588868156668e-11
9 23 33 9.994657597374093027639806877788187878150601553304146285403475483345395077521287e-11
9 23 34 -7.479010179184874917894066885110249042640540294698451478022132022277924546880813e-13
9 23 35 -4.456728458698982541666543735320409754264174104028117477064030580794290642578409e-13
9 23 36 -1.039969331054902404786256639230236547555981058598520222741599554959524100056098e-12
9 23 37 -8.266566802921964054967591116203730006908301294259547816998719431821514597346752e-12
9 23 38 -1.25594813872018517181959257553987957876673532681561803320709343295153579202309e-11
9 23 39 -2.015164155354552043709465711973461238197739795464681755681811624103324428312446e-10
9 23 40 6.144921524190293437693749241324391097576074194801799208511840278260802784877559e-11
9 23 41 2.867351581864295318660493264214401571447523955329849369749051782075766101569098e-11
9 23 42 -2.60276282600314563334857114600150723265070474424525946739145874253892717433338e-11
9 23 43 -9.582591446554964815045392020561624730368077660943623467719584746629765381062415e-12
9 23 44 -1.769767312880814353228355696968617474971279971409095898116487428519243660768815e-12
9 23 45 -9.381266436135989970708373280050174234889230067271602344242545382734675500377263e-12
9 23 46 1.126831971557561573911481743447491212441177556337656251304547365323302711946028e-12
9 23 47 -5.010116137598143383444149144067418992567066010626960172870694075527530833424522e-14
9 23 48 -5.099455228248749482548996451625267015238046637770053699150499185830413429945652e-13
9 23 49 3.31075344999738669871049946991932312669129604856814274953097175164077925389858e-12
9 24 24 4.761371452409011981429306021264571494399769817548168659437290127514865286140963e-10
9 24 25 -4.083325410533507014660010454006263112846922602742335079287879891213479222888262e-10
9 24 26 -9.003689196306625697301599813110349276361391294162218521995528795291753223988548e-10
9 24 27 8.353356285911144446884893590587973225408281008336964999511943962818697319371615e-11
9 24 28 4.351502903265171705004611940166846506950635387918721613613932140102174041132613e-10
9 24 29 1.018482905519526584511123544246486160701301729149622056405368816583325574712123e-09
9 24 30 2.784119246511625593038807132622847357104240424336277067585081216630849472830753e-13
9 24 31 -5.516250472224823688819343702080020205666493852699244040275672665613975959873665e-11
9 24 32 -1.24400276241738293716291326548957080624896281324319912217900652510194556528873e-10
9 24 33 -3.270220272394789400739304435938927105499296396390483188141616122861380081843002e-10
9 24 34 6.861968569667897024642861770609106001903510296307931780945303671669114713408873e-13
9 24 35 -1.607236561212987643652510373886623807299006820184545251727412330014086962932445e-12
9 24 36 8.221526469673421953179314300499647014603528399400155068750714544728882712750093e-12
9 24 37 2.184477049388931200931900945469839433518065630213336719826162349480443057069774e-11
9 24 38 5.572052456330630918979443787212919258219448580056577427480808444948154364723063e-11
9 24 39 -5.962665232921413671945571316505279055411822834740834065461648939446494883948343e-10
9 24 40 5.436559769844247551688301547293643726345847305022608949084188860509575182153631e-10
9 24 41 -1.301218749316730970105120864442413931330122786300345509190714215546694960514592e-10
9 24 42 -4.074438495047777542806829189540826508314612949205717610393220983233464395815804e-10
9 24 43 4.554294390280548872389833368082097391570931787473925176866067667952415409203617e-12
9 24 44 7.314886668031540287511227273418187077928243406874316657528808875990662799900835e-11
9 24 45 2.474570650437983747462573015126990194557035040114764286882390197524281607588308e-10
9 24 46 -8.332629746047202149417225029403580939240682485607080551215639933013890190338179e-13
9 24 47 1.020549535499830617785119361925810650962976778608981283038125349321611691884373e-12
9 24 48 -1.09616064429230733822959074803514846113834220107702375223164579761109231828423e-11
9 24 49 -2.825673193227428525748540464314915546862617834311134831446698878853596982691058e-11
9 25 25 1.05751537404574762890445606177339899895768309329252240930091436912235732121504e-10
9 25 26 1.176476156680357269734334655969651141148732853106081628176215322257427769095076e-11
9 25 27 -5.587803540600436618343638379887061560966579119617122429053687171860267986578593e-11
9 25 28 -5.929668800734549713081438493264352122050933302559626941723965307297890717485472e-11
9 25 29 -4.213143640114508080075542922007370725143126860965795005381479533284739359642353e-11
9 25 30 4.55184640358515234614746845170063757229476800025674499782169208004745394515277e-12
9 25 31 2.657235535910808176454813408704946652639905234656880119107180099754736532139972e-11
9 25 32 4.734757564056493547063848342141255625888497204382697091336667261831435940595648e-12
9 25 33 4.451954373750049207833618293478810650495006251200041958700345083362207158848377e-11
9 25 34 -2.924549902179130516288308997738237718524995698207057110237268015289961497850643e-13
9 25 35 -1.117493403641063400442426922341886283374465674882226597339928299182850787250863e-12
9 25 36 -1.162365897679871351186959183542131537216305653906686024965221647817043355388077e-12
9 25 37 -7.429909778661505463733480253844424458642845006956321202212604145506169701758191e-12
9 25 38 -8.910987435421866537478286060870041907440375239524160365385355840110232353585154e-12
9 25 39 -7.277945579916010291419398850878455943029350235281474570389249370261468213561694e-11
9 25 40 -4.730387081994938004154995498760222995879879790605604837800408109792532456929293e-11
9 25 41 4.423259705024420604598586492399963187327663864928115932802907387727563903086337e-11
9 25 42 7.826288174773634665647249021564706433034026207333484449687760138513546813947709e-11
9 25 43 -4.664168230574507582115781131206260415585003267813481498880427542896683810626479e-12
9 25 44 -2.635011867672369543054428997941630664670841203642531282693856251537510529364489e-11
9 25 45 -7.115024749141390641723702641428311056512671140075558604728596460410201303723935e-11
9 25 46 3.610527001454317076970314029395135706374085620403386492214711410806973962859763e-13
9 25 47 2.49071068183324377350706695004167033329471011243737384969477137966330918309526e-13
9 25 48 5.522142378505661665914158299439037917263698537224611887272435586953215038216275e-12
9 25 49 1.112545743731643735119875985701584497395103923669462256586133696280006158645774e-11
9 26 26 1.636325227174357817906597171565435726322969349291321869498891709022062780439186e-10
9 26 27 3.297016276466599656104879126255122144711605249410993372929686266844033927210553e-12
9 26 28 -1.000590470925604603669551171774009327738784118118002430216217835817636897955793e-10
9 26 29 -1.788790496274864428850390921345195242822226295065312443439018902305180414422947e-10
9 26 30 -1.285438885560725059442916179643296267202732357711239354996656158901504554959536e-12
9 26 31 1.266693951972691736213493913914552314217440531744289527913524634687407211739684e-11
9 26 32 4.699765392241931358096169462157996065459271401370327143567060312506874748496686e-11
9 26 33 6.823825252990136277119708729872597077799140769412313647372705047221746892726663e-11
9 26 34 -1.04838666264117591853850876236142726986742331447521578798149709599658236614545e-13
9 26 35 1.986417981138821522040571585833364406808860592111832657719006883706993376258677e-13
9 26 36 -3.810428766066510535445155343483607695204415039412013733855933920234929095490968e-12
9 26 37 -7.404135581729985363419784023213064973420775885859096354160258760703594174542418e-12
9 26 38 -1.064387125956063951863695165417838941588086912697114980854719455922443799434523e-11
9 26 39 5.42551658080232336143496425900426741344899289062487728542192353986882423099976e-11
9 26 40 -9.157522190248030346177719826626529553821731364636987711542641805399268035978311e-11
9 26 41 4.906564794198039416285671481898445352793440512602868018056760917762188796883194e-11
9 26 42 5.092292282082883820861394933072990972183251090448384767547032710137018221348258e-11
9 26 43 -1.018794339058163056189603804172266259132752634335862862769423073506445534339724e-11
9 26 44 -9.245637428928269197445668836531297544637634193966328206629443386579289282754068e-12
9 26 45 -3.436647601975363849167664788217901236659541186539385200124688073444700635265929e-11
9 26 46 7.845562720400834704099620184731659961173023834494359339239178161220516491996031e-13
9 26 47 1.634466318610052466757070630937996812805132128609685010387384275215943148704556e-12
9 26 48 -2.730808686595851071761067261791648793536122836680498474357171824332203891628253e-12
9 26 49 3.406095166290057175797886267099916481508976441941083036088123874793026984293439e-12
9 27 27 2.178150405418020758770008905726441118503789594551674157886402771173346368577421e-11
9 27 28 -2.618844626862044722917382015720303014681139530689323601830125115071381934386339e-13
9 27 29 1.059945011146698557266659240092094057420493304654978567014478280278148392683161e-11
9 27 30 -1.051355538253404560754519613139186068679807616221629573539310281465938462394984e-11
9 27 31 -5.683199556711265861092710347628679582587496673823003241398072979086134651803449e-12
9 27 32 -5.325952630287900130052276895493132081482968627819241618406847756309669670073402e-12
9 27 33 1.203164697421056144916393608040326797795077831623488295703342532308762694989193e-14
9 27 34 3.525579460878420560117081794041102450486386516002895146381186233554185355214459e-13
9 27 35 2.754116917606346777696067983911030246773549479599284010035240091736545759252727e-12
9 27 36 4.892288262891614383750660574297853177213085955771684794115578289137465900164206e-13
9 27 37 1.174817323115541763490732023759443360108189265427314224543864499649328461675468e-12
9 27 38 -5.499893623007987991706778509805137062887030103187053669675528660749277081208064e-13
9 27 39 1.983480940435832906543082258678525665071103805538543721901134359742697752107353e-11
9 27 40 -9.634912688424285161849371562112709149319599606682680688262268943253989963936161e-12
9 27 41 -1.85150501849522992120699315772027072200416180121200038416179306627621893997445e-11
9 27 42 6.030281345255699048530545056280011850748335646291921817770321712188232097785287e-12
9 27 43 8.899991434226346047995177161317703804674307324899882949354531548492071187685789e-12
9 27 44 6.428640071040869305131346925010275641397100066060420556391614612919972762224551e-12
9 27 45 -1.043900008819323475050825247568998801084099380137240994901002021816936576257044e-11
9 27 46 -2.256864075888934499234598859689773674318899793952716108384384631365288167063491e-13
9 27 47 -3.124398971476157106803061627391322652281236379717388233680552827140573675512857e-12
9 27 48 1.021646168362547021728237253941649512418045356209493841980938618546951520694012e-12
9 27 49 1.490358529555335050453083827887064821670253113837892094996372390622462835386234e-13
9 28 28 1.4586168201054516793571507049343298204184112529262284149095284227456808216491e-11
9 28 29 -1.604667828071908799805403643503669930284725782519799143369156388974753229463227e-11
9 28 30 6.305026879211019577378772954958988825885678569383464625002135605388611286440595e-13
9 28 31 -7.214419562887870126655907118103879664268627175864160479312740438006188217377319e-12
9 28 32 -1.44552227966553813208327657611222610579467462793095685150100642037804292616307e-11
9 28 33 1.812417862252863698577766611713928967929476225487836282181194232555922670945735e-13
9 28 34 -3.129635545026597974179607335070395588793388196116924095556160305900937545626256e-13
9 28 35 6.614971523558313392866667284083579402377725642823095137737313962460238016447621e-13
9 28 36 2.584365786279348861287350651586215786726237186148604413437349890891605588127967e-12
9 28 37 2.875431624148477625995504850136470001923124907082774657255104492825486382068908e-12
9 28 38 -8.616772239160990451019638134695729373068570945722924002260078757444268236583038e-13
9 28 39 -1.996808241932594762440004434637258134594082784343109389711617137613749873655889e-12
9 28 40 -1.038977074842032840030225599635504124585224723393888591355406880155475257828757e-11
9 28 41 6.582644804482882971910869610869772333589269542514240763995140689829984556958521e-12
9 28 42 8.625125404360335326370972028598531752616440489767518223035414896531924869166242e-14
9 28 43 -1.343568744166359581211276028519380011772458844573477263617954130813229749490535e-12
9 28 44 2.748550767300952763428433049746464460646509858316083841801877838123375881583202e-12
9 28 45 -9.699401434961228418677821232040682305291112447959837646343277788727519629181775e-13
9 28 46 3.310946843437916365192940626285177881607868460517857354152983269107171453459058e-13
9 28 47 -8.280987150315957226600066471718776939913706379875235615408065454156329819511756e-13
9 28 48 -4.989058907594129779953399393702543632807349480266672376247141620439673519168845e-13
9 28 49 -4.631992695403401609847135262936647579308128974735363899010257008610692741138109e-13
9 29 29 5.727560469084851768229577728094486743150435681589424868924451281727401533237281e-11
9 29 30 8.625559762915271818085815868209217305808039816583156838186114617212034825823185e-14
9 29 31 -1.548435748678815412352163971846376285178325773339076958606291574696258372531764e-13
9 29 32 2.358373975049171997700432334752206370629640955721624496484806911597489983546382e-13
9 29 33 -2.146513473554180785005721282744984141901509218388525125030944720150327921016725e-11
9 29 34 -2.691171186422086392240578755106996098601156933519491990061218632364486348495505e-14
9 29 35 -6.571210395404285865693308787659605399645526325177409891251424096736373547891292e-14
9 29 36 1.882778860006886276510686260508512315650975244733663803083288753590381003070959e-13
9 29 37 -3.425299019836411973507670876874161781798197675127364972622669863624524500330696e-13
9 29 38 6.734168165254592094662920822659725900080518104657132054840371688077034446562793e-12
9 29 39 -1.062975446310883365065939560417494220271285817155131109140223606317276536252327e-10
9 29 40 8.454078197302189095823667556600086172498455335265754623320759621103004463406268e-11
9 29 41 -1.335810510414822268573425058152067692963241628898402653673399813490701105791597e-11
9 29 42 -8.336455526818009849869311158022698582674455467148880678271422696588305378444576e-11
9 29 43 -2.023295285848839890595437047354020851796488770159680063254578003085348751311989e-12
9 29 44 1.997668097370686559442081632624704649168007729436030990101911674290546025942249e-11
9 29 45 4.704043065230598105605451161689670729415407585989498867060467395098195566634171e-11
9 29 46 2.599385365834497311565957601469742491968405265523357537519546462067526149716952e-13
9 29 47 1.956338853693230827371859677723978383384710225461033601935012647997219602120913e-13
9 29 48 -5.849665722571808942935969235430770558279579190702875559427551279805597495511625e-12
9 29 49 -6.416141594934057472572558551198898229716999213473379966093731476577202284959441e-12
9 30 30 1.055269699237782886455959132514492819966953556610619548194672103954069122278288e-12
9 30 31 -1.900396946163889189134285606759508585408451362220493644091036430777555635617368e-12
9 30 32 -3.93547817510805434297893273523281474803510428376059502041052153751093639569529e-13
9 30 33 3.270978678709213962499830399763000683058637524263214699142218451727518505335487e-12
9 30 34 -4.399846609665509871701629077674500349644271447985200141741762586766373011642508e-13
9 30 35 6.326880219578514427720518508644155654746071932683325091241002745702674428018634e-13
9 30 36 4.140350421167449122202473334602878925265796807864510890161648552159457982405676e-13
9 30 37 -2.190712377060937356677796899150999497539448112512716237325442787031557143940404e-13
9 30 38 -1.73418363718722566103308183473718299932768275574623988375187722623178209626223e-12
9 30 39 -2.70584913269682784213865341915715104789193399182056801506643625337219892743057e-11
9 30 40 1.495727920177408551407692609913733183498785072114679481612363295420871134212221e-11
9 30 41 1.025060277795850616486696093271357119551015763919332427386696495018247977573022e-12
9 30 42 -3.594515785676031895998627650473426959634035089146714876484601581747611689198504e-12
9 30 43 -2.288939457392259482801980494383896156450201544404312965098087256281196978558585e-12
9 30 44 -7.176414368578883903288710209718289585425637511367217027282149990547648028463643e-14
9 30 45 -6.514241623504605095873179399811262033730169452656584076475701650731941156094972e-12
9 30 46 5.350846744323003378424965331974293794901465268667748121959187029099065147791021e-13
9 30 47 -4.673770377612931947196155833247122585436479931422015677429237731998588308204935e-13
9 30 48 3.368500300018669172541389609473075893675492560149321423688920096718689045710975e-13
9 30 49 1.923347267514158304902344110014465700368966242984645328948991843771702762047002e-12
9 31 31 1.878658420049760985613304915063961742933472045114599398344935567891235251894706e-12
9 31 32 -4.474823739115073096370557125681900547543780435228249895819984959297227262844055e-12
9 31 33 -2.928995751552972909296377601967767896817143497101232443302555572285324012169648e-12
9 31 34 -5.54344521093880230224246047129924280606555478589423708647173094481458647244906e-14
9 31 35 -3.107376720961968242011816496591392073897369592516067321444541221721818458337918e-13
9 31 36 6.117978395965868058835367885126377612323757651423559032845545962521799862204404e-13
9 31 37 3.169270859973826459058065075755346296892333882766446770830116520827427580944587e-13
9 31 38 8.187795574177209386877777456810370273807728237828800833255881387574473062726275e-13
9 31 39 -2.874996479666924319542148726141679807844206672448601154459360238534366670167077e-11
9 31 40 2.54925001987689531653558166158100011030859274076373852692420473652583058270355e-11
9 31 41 -1.391108679112452223383303662391686770688172968090803563186859419216700660638862e-12
9 31 42 -2.156335223890236958896871231831088843168371331791045031152097342657975985871479e-11
9 31 43 -2.395303947098331263030150673910123098920543196723382504422867428080692613952087e-12
9 31 44 3.329007033462248561859561298304252295189710168394882345839896756925104403154606e-12
9 31 45 1.799106410984044295852757311411543004629764178831700741028065891866216345936085e-11
9 31 46 2.697716626651733651356504855546977214004708141309731587313624864677837990132408e-13
9 31 47 1.301671853970264703816343909889614015085349162362072667660922314879692014477003e-13
9 31 48 -4.926857792280043173860374415282631023541942155030132268188983617057102681462981e-13
9 31 49 -1.842880268100404427661254658525664701612874033749847129133745871502379884587926e-12
9 32 32 1.699344366867688204678772104393736577630938907459814899155365827036202567554122e-12
9 32 33 -1.432024431426726098598288515630665292154507735355481255498059459384315570068676e-12
9 32 34 -1.600414073105310529180722151866870589250969679190941221559625722035107681967916e-14
9 32 35 4.992234088809908169077974231340159037258601907574693281086807435139159919714178e-14
9 32 36 -3.408202022586410050869936767127719559302661627759772742837236524142720074952646e-13
9 32 37 -6.260826059248899676065484483428022732868758669164211259494975672325745471909593e-13
9 32 38 1.353748820384121342281965278939683641325468038928844434336241540239637959783423e-12
9 32 39 2.550423985716209365679581999537180620019933219174054091606296242595734317317956e-11
9 32 40 -2.909824049069731382968263278518997673364561424991694078563142728343742828642442e-11
9 32 41 9.016398591852327322262121759455723905934049618876055447071827624578674472143376e-12
9 32 42 1.851916869215741140165008440637323506644725657950225465046003683139135350721079e-11
9 32 43 -4.579005436058420975912589898456931872625631682934446962143549848994823620641715e-13
9 32 44 -3.523037997705197385794843483418397858344970881947433930707612503625717751317204e-12
9 32 45 -7.461987651895337186186814542593617719497843760947471443875087868231780679320475e-12
9 32 46 2.649163579956725110474147566661398619561234750205068282089551180375774808751983e-15
9 32 47 3.60451117729369967278363041892292082642523168651467610647222927017875316809805e-13
9 32 48 -2.638971448049158113320207488894096243715081702148318725747155324978446740969397e-13
9 32 49 4.774078982114684083514528378805928371237984866221013912417725581149408961532823e-13
9 33 33 2.5631991393000122821002982908153170127086921230705365138377387330127309989509e-12
9 33 34 1.399794086492248888491275011723300806306168662485474257984105379496784200663337e-14
9 33 35 -1.387992392376168436685554891138708179613755012650730684134239493248451059273434e-13
9 33 36 1.686826776276174893829936539430380746242022436250274002926559099202496170951932e-13
9 33 37 -3.604853228518185130100132006385773593756317082177326658719561482089853706494123e-13
9 33 38 -1.062386075411886012036693817947179999270212619276936872566342727980979778580425e-12
9 33 39 3.082791053075310981009004373499909408062912284451313629362199916192169673814177e-11
9 33 40 -2.366726833456146610057997875711521289681018856553325130038109152947687145964493e-11
9 33 41 4.32746265903719567725392543547478865189108442078290105060027114636121965599985e-12
9 33 42 1.979939688057350489373354822935284251944530503245942647586724436104202418973269e-11
9 33 43 1.003220878367024167196449138127424138417698213623958521371327326050912759296167e-13
9 33 44 -4.270112179529340715851744976294259098763791805728868127197586510764500745012776e-12
9 33 45 -1.537360864605130192378401768364761363794542862422336172971197942005823886748174e-11
9 33 46 -4.363745418291357800329176421070612163290771735297679080430573865160829677368247e-14
9 33 47 2.804043615396306711947411924224802026025314239096959218366184381269758778404073e-13
9 33 48 4.338305660398842170090403573199353439393493996447765489548461143091768516859302e-13
9 33 49 2.208973415346368968292877660469362042749854361447071364538540159029691291459159e-12
9 34 34 5.074044017597751391037867687868457382829961924082102094827220919876711822517788e-14
9 34 35 -2.106527399120047515355167418736930204208421222997735144210374304968067308579553e-13
9 34 36 1.42675597197551921977139286412261854324022080156104503471535480842769139895226e-13
9 34 37 6.508009110702879456906112443662127409284642087424656857094397145755860740749963e-13
9 34 38 -5.136144466308774267583670789144555402220071011815759352883407263136305674774401e-13
9 34 39 3.450153664411104840227383146609463160722921541952272307625369713477563300114314e-12
9 34 40 8.08495371017945432604611654470734398438754835854364165884783125260857410680941e-12
9 34 41 -7.018670417571549172915249555724488434833630022706295709821253381510909873526632e-12
9 34 42 -6.203357481633798496152736139525846766783376358819438170796120553169222732390202e-12
9 34 43 1.366194246425150211964555949504042104840459893073532889669531549043485442806642e-12
9 34 44 1.915524720390256882258708952050867958142609218518489791975180742757975856855783e-12
9 34 45 4.098837036891395724330860688273731638718194914055417773313024386463074846647001e-12
9 34 46 -1.235720353232831200575285022993707464017128690802445592113735907291274827722414e-13
9 34 47 -2.193626694593570401700952338420954768205018345005759224277717687076661430942485e-14
9 34 48 -2.520100695474053024433917613129615728029139857234494318646742336173254200979215e-13
9 34 49 -6.658001943981946272758577930494070883079964873094711581354024436367547265977267e-13
9 35 35 1.229921765956702273652487114255258968080451212489197208139560569490310330230839e-13
9 35 36 -1.838258217868481480282719413244238656476652994701626843889371768187525017245618e-13
9 35 37 -5.680993408227343561421209166869855579218740630170211496437920386275216844512626e-13
9 35 38 6.18311489095198926910598159471734594626271762218810173387722809392507391567888e-13
9 35 39 -7.999062345870021474361758962643780958271996632888320320615052510425393139413769e-12
9 35 40 -6.452293179886734350957522264982706273672060965099339522490412824453754999479984e-12
9 35 41 7.507227111662729992460049262700124998685981617501350854372977097177368318862885e-12
9 35 42 4.86019412955054926140715447715802419889255725329282561151150609600889831129201e-12
9 35 43 -1.521934238185756574682208496257825372341075240809852882248135236749321185912684e-12
9 35 44 -1.687976077109614256998880604871670392602414722543335368749857363172884481479605e-12
9 35 45 -3.425720211359844247590541637765452684446371349608252880372303013175246665776867e-12
9 35 46 8.20455844049062326465930591391935808747266204857017843673400205041521879537405e-14
9 35 47 9.743845496085340468078441922236636022922122799888765764955162301285566162356871e-14
9 35 48 2.658445793656973222215653720663851769931909372252174729021549021042821129328237e-13
9 35 49 4.106493650082114192793278494503097976216342149378386377849880247672218472556634e-13
9 36 36 1.541449204125340569659720947392840160525224862607494903213241093877979553975199e-13
9 36 37 -5.622442479665505305115426110799564539845397252570418636306676677261940190762914e-13
9 36 38 2.952098038816970304812772433936982151010945327917011232298858107060861680647327e-13
9 36 39 1.594280391758745146411466466985188404460064217872393901613555340776058617191828e-11
9 36 40 -1.728398860990387937386361871100681318929972979698747501931826214369494175270771e-11
9 36 41 6.488615885824656222715906789357744800886718947538055790595008288589922708598604e-12
9 36 42 1.221371620327322783055061597543093486650317459858537690946479112126430323306294e-11
9 36 43 -9.78272115342735562321181779762904789532962359397122783101155408774585548221173e-13
9 36 44 -2.682668662582911318509769849690738390414324732166260656608100097307088728180874e-12
9 36 45 -6.726764484623896067139527686175190274680155467239321976296203329778396972785772e-12
9 36 46 4.738736534775714207548790580107100695188009864756381098419588967576814305491291e-14
9 36 47 3.178932337869083145230340962320804792240277708465581692804720116133860160545421e-13
9 36 48 -3.166964111284691501132068558545432540588343234699475015461461320659792452901699e-13
9 36 49 1.034441541695924555418083872795948738234249099166134449625583934359203345066142e-12
9 37 37 7.662787687106960801111076024063776271328812957367956332205456751916522983888069e-13
9 37 38 -9.114430122405796450628597681878634247235184534211108227610485670970083930476367e-13
9 37 39 -1.181668606099031030269133385187554212048429264345315025096203441208278151747448e-11
9 37 40 2.767597058737837913638742174452627353437755133276909522512312024092292040335272e-11
9 37 41 -1.525201875776249807539113081915408841057598670295623582031608430033504170925721e-11
9 37 42 -2.001743978236131712101406252254047572749244585071433701551077568718386612387655e-11
9 37 43 2.629596483000036016871693027311474668607732996875990363514324057149753733226653e-12
9 37 44 4.987838264671509347433118430725157327068827733314130022866186201093439400104389e-12
9 37 45 1.177558079853427021787629094280523388303739878394118087773305938132190249550502e-11
9 37 46 -1.33515456711667309056280799585207089898875504881293269182145323727431835473973e-13
9 37 47 -5.776276545920659850091414847880033137252250179688427556734731345602969423161211e-13
9 37 48 6.671574285145878067917520632715597613193410231177477320501335260380059349921743e-14
9 37 49 -1.318641233802071267314448183661969323737458091057464775102255104176650777310388e-12
9 38 38 2.645952253870933513584313883149951611575050355880752160828182962671655576061868e-13
9 38 39 7.358310304611173865693508383638226943315924151412603165885096276541252496738938e-12
9 38 40 -1.24963108845753495738971119301297884463003331108345213825603093440776918125666e-11
9 38 41 6.04426459954874565315940899365447816764910653402568765128363632228300741116333e-12
9 38 42 9.395785023189591712211601155348699596641143515328220475034273975343485300867173e-12
9 38 43 -9.625201198630732379418202352446146731784321239915684208127330782316176616618195e-13
9 38 44 -2.295338422488303784278392555157307264426662587462487194097993794452879563572515e-12
9 38 45 -5.517948972713391764359556578713671460275124462483543999160424584853616672775735e-12
9 38 46 4.657966437720625646686519235434269358000710719987557367854141436744934508683828e-14
9 38 47 2.243573541229815024679664467224397577322610981600748622384505696046788357225701e-13
9 38 48 6.997619438018204862665780998674354653121078888985416067372031604641849461742739e-14
9 38 49 4.585951834791592659877856797172385071750021769743476083934254280498752993410818e-13
9 39 39 4.903194779966476551930510594296989266758882326861461156960376705089832373737756e-11
9 39 40 -5.392569587304394034922625392032613784014702291051533842171128358445355490010452e-11
9 39 41 1.776574455111982788581452868323160814374561407649413132721266431549274724076652e-11
9 39 42 4.505047443179121125987447340615570262556763439588028838880670942928178568440805e-11
9 39 43 -1.625109322590618176187902944334155160266613183885671105529683024270986935751327e-12
9 39 44 -1.058524667194684105824692374321600545721712540625119582003842894907535385679779e-11
9 39 45 -2.760363090540842327912930754695601788058033150222841495098972289149740773820487e-11
9 39 46 3.766505690985460301000231662474078676353409304561176525200354185219028221945294e-14
9 39 47 4.913111406188370451363195485480191476663954124995820750269141041598898212802287e-13
9 39 48 1.516175895589094982621720664340657820347876243899275054985760085341038476871245e-12
9 39 49 3.514517175057150990157057579478976558388388910526035394431090564393458822663311e-12
9 40 40 1.226538803158373509968087623141828865243127223579259422738706267560334824715291e-11
9 40 41 -9.051427893664423646685876139568745418217100477003689510180920824072496128177024e-12
9 40 42 -9.341052877464368096421303292441153826706310002501030322156740056213775432232782e-12
9 40 43 1.808178512252732524706601743746915652449667001265372169319757444207632270270786e-12
9 40 44 2.754433740686519018376632793593460652750006269189709967487753613790585315964255e-12
9 40 45 6.635968770222521817731062226280072164751196791404214785854619255749884645585704e-12
9 40 46 -9.926756200998758730932884261255438564531678372292426108888768035368134027521432e-14
9 40 47 -3.692879859360557183844981160511611556196204541655699462478801573889716820996584e-13
9 40 48 5.605339613749134723960163298747635286210374470577699164979151306323488941734164e-14
9 40 49 -8.397522232040350279411293700431531394682333989555797835006049573543979405851946e-13
9 41 41 5.245551790307210955599262986578508863517739121363579822591814833189800034660238e-13
9 41 42 -1.4331404239739506556695262931277637638082366985605584267645222810327536901249e-12
9 41 43 -2.832016524617513147761532521176534254419740505570658193387335992861736915665916e-13
9 41 44 4.794714320813109510850945587327275604063508850584326239381116054259709210019008e-13
9 41 45 9.026406563900375313410939852702987264130689422294572009814589346309066621180048e-13
9 41 46 2.14800478231052352700334279145926293875562161318163981612575289623001786612394e-14
9 41 47 7.198928556620907622216557163074103744615677150167448132735489074057930827745691e-14
9 41 48 -2.842600099214813154110754455575630119015685587519235583805240852104168612513065e-13
9 41 49 -1.822443588722063911518973729765729482413178170488826197925531659179619800993014e-13
9 42 42 1.89823619150779967792639613444143452014379499014628926262487798253966738970432e-12
9 42 43 1.697442956730128852203326573851634395507081538442217461189398877408553382464411e-16
9 42 44 -8.774144652333972612467059966573677620912341340093041926844969313723799331770385e-13
9 42 45 -1.035657643313547543275662461669471449385230761415882999889984394976784236051692e-12
9 42 46 -2.110127203585840266139667123148349871593338894802869983216852304889991518114697e-16
9 42 47 1.779289029968417833506270487587011468733326032187232438630185112557075464342542e-14
9 42 48 3.396779032509447024019720697528845657078200655013733755457375374421372203134894e-13
9 42 49 2.518923465671776527643963018717720145892062466407876092840839142773880657556501e-13
9 43 43 7.74566803943666796977045002766867908207143217672342370602044750269524081546851e-15
9 43 44 -9.686669898145561682648540549041411058266050010929927864310003894460914195672669e-15
9 43 45 5.262642568805718100629064975520471893788322782758067955816341571408980430040861e-14
9 43 46 -3.348869244253626559748961505660775554119095405750257671690616108158892270784717e-15
9 43 47 2.744593483352175657778362376126782989449150139162493941563310771167834778796598e-15
9 43 48 3.46446571194660038761701268114667741870761619838373532925385858932953327526334e-15
9 43 49 -8.273119296224030414875597574540475092260909342169927957336808660517116598773868e-15
9 44 44 3.515233673265905226505911514518961033697326825996995926679882005916919335073253e-14
9 44 45 -2.129873409086849248917272763964317293491554252725326744498415056340436882742331e-13
9 44 46 -2.627301411859661006147461765790137190670683060473531023540491330411950576179044e-18
9 44 47 -1.595717142441387440199718717668409763657945874751881385773240266769646994764188e-14
9 44 48 -3.466799975192854093733905484019433527441294729722487302424194664929959246877999e-15
9 44 49 4.916396338676133887919703886738383332520168808340085685712722714546598561438847e-14
9 45 45 5.963177392933974739053021936246150473183846639554953966444767833531442044233537e-13
9 45 46 1.513930602574577200392820721875011845145126875176966613040587806386251833821656e-16
9 45 47 -6.010512756831134062443180922806185864469021690112668005320642394519106550102662e-15
9 45 48 1.255189213206542205831985254746505547195460860884067449699801177535680696948738e-14
9 45 49 -1.250572808324750103554776549053658356532097329362632103632598666230894603609492e-13
9 46 46 4.712985901942645102058842418660822111049785509385497568727781303146003079472069e-16
9 46 47 -1.253670532760576557624665770349537183618576887965880500628356281432527307651991e-14
9 46 48 2.420722529012553408228520339067306949595398731073759062557244027143121519430554e-14
9 46 49 1.443693649110980256200529069816266822188745534303077633852388145531696298680003e-14
9 47 47 2.301680004599167460823436761380239376499821363602632821398097732196583135404443e-15
9 47 48 -1.218695637260312088310045046017674730834090066433195548600623348537229218724453e-14
9 47 49 -8.680640557451220983900615426019710448498406332669722008892577876594250157988911e-15
9 48 48 5.969596156823261577473006996434854868420123796716123018872693101799035507058023e-15
9 48 49 -3.332311102970433308068914903356532315363097497500060178374083239154615227308198e-14
9 49 49 7.262921272105226471504413885024167239020706020675510295247787896961622751486659e-23
10 0 0 10.90701803189414827925177936901079796765641855457108963074712615479218755637705
10 0 1 -21.69045609065633875038113329548779824823225024199791204886264741692651262516108
10 0 2 17.52160645711143927205816594845990690662020677043706408198034756790227104186036
10 0 3 30.34928580447159688803254724113709009853210393822639116324932795906526318399553
10 0 4 -6.966601224347471874740053856970052950319585236867927010097892109662677506897518
10 0 5 -17.56412185032563405101859581464119899207612454036464289258972082063771540041425
10 0 6 -18.34281979321401287838205838053972088393570782561711574948156950785839077448724
10 0 7 1.33299904362633205117649648315892922582201664969952370231521212857781960792372
10 0 8 5.188148276433500688842530317041575990922366479761112569972814115878356135068896
10 0 9 6.51329811434083966709783569642861251565162751788920780037389555281793626667168
10 0 10 3.605417441732558253463854821358474287591120817436150726935039314796366212202977
10 0 11 -0.107986648718331943897570847479641907957803106637842302247226151350579636091431
10 0 12 -0.6881477390663390408792903634651319359024459307382670456139167466884891253270282
10 0 13 -1.176499415084652491915679895200516822711285919758376915637305048212093488690704
10 0 14 -0.9874382092304491604632909375197607704046695764630412181629994123466233068775419
10 0 15 1.648943334943712316838883961772375262766931823212580367111403298490181895739263
10 0 16 0.002522948587591070219211778179353922534420134318445169085405813112190114940760853
10 0 17 0.02735624174626829602674872262279681581545772281092251155887209665347800032270659
10 0 18 0.08240018794995356149721796464810694648778625760002083284155171340190037199880329
10 0 19 0.09041705200391064789846572212030274343209139442350689557815903725942987989220079
10 0 20 0.1545831027775535542228978145050171506916902355436922968797934130452701725210785
10 0 21 -0.2082274954577636655615630336459943693162071663989343441750650881244056409047267
10 0 22 -0.789054123650500351427035211628838679477763889360001518166241933693709463669696
10 1 1 2.471168436330289148400613488354652211023004955107475547084661866842151717466869e-12
10 1 2 -3.466484058807124256966718925070290183448615128025093117933256495618120502436099e-12
10 1 3 -1.076649954238026634140604251925974791720875560989924336533248689882194871462669e-11
10 1 4 1.853362651856764077103860132553631184332235652386806541121323919494465474414015e-12
10 1 5 9.544244567790518377348893814212656182307721833567013547105039001455100991195687e-12
10 1 6 2.926678989854058219403156310449484658504515540788031734193311115312985212271659e-11
10 1 7 -4.824121910590001306622126118469492603643107902074339030637116715187316468053959e-13
10 1 8 -3.151175538472251304297486692853901193786856972105076879580949984708555426146941e-12
10 1 9 -6.385032026047348694942864816255155011095213350808703678421480484058107867025056e-12
10 1 10 -1.755136386326111760200972344893307578711788260646328356589660725185976849884537e-11
10 1 11 6.194865784546392479988909191507782378038450395048327317288410564896434545450383e-14
10 1 12 4.260211829365602221849991948982182834374559703545085071473114394182567222736137e-13
10 1 13 1.440205977672602802693921730743621870044519215989943519200776688990789611816132e-12
10 1 14 3.519337189273641914294801970419594783125495768188883994396910408493244515012015e-12
10 1 15 6.940624277523383058608406396416041886973411033592673913979273243125696659903882e-12
10 1 16 -3.149695965974868871729499681817849985872910765049867042444853271389319108292308e-15
10 1 17 -1.917326307970964313367835892827647455835174206921642350450945850247728964776841e-14
10 1 18 -1.046693280489517170948322006348165617734222671213047550357964537471592526504015e-13
10 1 19 -1.586471947766221731799913695359508021889935002407890003355545625511690137043167e-13
10 1 20 -2.019519520442453602325641983551706846989830037256831731718452449869177140586595e-13
10 1 21 -7.199140589704398747907834957484752627794869762370983431384039479282896626325567e-13
10 1 22 -1.21084020516471024368541320134364202602334734192560791139746159482338005215169e-12
10 2 2 1.682821347923634345457156356080801799941423662706283337647318261920040735514102e-12
10 2 3 -4.526189635328563259404897715549778067463357628202337085782197890462705250548413e-12
10 2 4 -2.242035925309514934079753468313906267834675088776098665103061162575840910402091e-12
10 2 5 4.180908001238932660319891207458397188464217936833251692415069160702841159010203e-12
10 2 6 1.341571871062768699470813193060338587054457607067607969276008743486537720260429e-11
10 2 7 1.046625283853315771392193213201919445718843185810860766866110969625330822658604e-12
10 2 8 -1.154828559411984808630056546690949954341127966353158598930721718621497414521322e-12
10 2 9 -3.893269291392645427620094756122940627349512306873782339444311648855541776832253e-12
10 2 10 -8.194411049439252819573579123389715845399103788919319637845822373916354546243066e-12
10 2 11 -1.996614654009870170768234644808369790620972442006800666888344698572632407883083e-13
10 2 12 6.664143248900601840750833767503939123232966508273959688941619093506588151458083e-14
10 2 13 9.893151735217503805652120517489355844418457043368770594068864929342061443935208e-13
10 2 14 1.763114319546139737437504950934371533448974927117561493027836332924281844967117e-12
10 2 15 3.172930750641233230401059081650709403257715494355762538409425019397649838253898e-12
10 2 16 1.302145322312953322568532062885912276425512152267096323727579999572071095308609e-14
10 2 17 6.556616610169094594418596000038139311059832450878084112188057773800801403328327e-15
10 2 18 -7.376973214578346819221820136250822776175532522783351158200998548252073950932115e-14
10 2 19 -1.334583489177833033285529296757727629961999015080801175155978710248511322635276e-13
10 2 20 -1.148207404724582780190332022153460390954745929519888375072442684113040328312074e-13
10 2 21 -3.489604296236930184085660868993237729113543401221198211462877572696661826608617e-13
10 2 22 -4.412470826601821215980355012186824153411756264290769117909431362890964930258289e-13
10 3 3 2.897965969679174648430709895130165001450578629494666941299022703149590655213495e-12
10 3 4 3.172745039772329313097594034643598354680655931365896215199745355289414441352288e-13
10 3 5 -4.838710706251679828594291357921606559588771326173399328752882490711795892407404e-12
10 3 6 -4.461193549150759921132215856036987313504757362996731359741860500714631752307369e-12
10 3 7 -2.924785074120197888977193256183517250298007194739772159427696499302774499179152e-13
10 3 8 2.592143910352922356463298645578401966830253262436276188145989967344503825119454e-12
10 3 9 4.445613876826663046964468412950558850961211630801854396460957739232967571455756e-12
10 3 10 4.344044293981431904264008498748871414352656641629364644821323802006896527697045e-12
10 3 11 7.695070774074648492888765228993836635741662546432712746174405611670321894145141e-14
10 3 12 -4.962057437918653629183521284191858551997838070652546197706112651027296557474104e-13
10 3 13 -1.372902167943019343591449578748544448589314471450497623027840110551136177661716e-12
10 3 14 -1.873789179177108478675019687872032012856711807372379968591894700367607783970429e-12
10 3 15 -1.430796179764809339618040241074437059936565960401334347569179925080918342840611e-12
10 3 16 -6.006008929132999435099105659192324792747479353144054626958503824692002611354286e-15
10 3 17 2.91080304563158943946308938383293706336417212489053220825322540354957962832712e-14
10 3 18 1.306388952081797625540641969174315013814421557465617808212878805242430892960706e-13
10 3 19 1.763573287642441087288886453407483455243537687417608747781787527338787758291085e-13
10 3 20 2.030619478135606700333201293527422358517896071423480250263300139634599391418347e-13
10 3 21 2.812282563915623474190510371942332108018856091353066680975474718577771586271463e-13
10 3 22 -1.362234132515888151961506528730735424542408441422092253100035997485375115149927e-13
10 4 4 3.362164747264165505160494922284308347435859599240384803388770461502804212443936e-13
10 4 5 -5.379407706892985987517308094959987311153513004791763730330806746695739630832722e-13
10 4 6 1.923731711906953509961368489801005317414177577957912564747883884145683197356091e-12
10 4 7 -3.034918846630069841699313492094117036193720757113550781757814518684068636282493e-13
10 4 8 1.982272725828729037608726503439674357928187763334491883755205786596344530984312e-13
10 4 9 9.716319651859234508820938148708652889094919381738505305069819733659244825818352e-13
10 4 10 -8.362797426493022138910595739379764986355225905965131222202455971311948754858411e-13
10 4 11 7.730965914691337780509752456100251953540691175927349223256858803834287938777063e-14
10 4 12 6.053871591482651611839583373503743191422195949566220450565383752058379862208658e-14
10 4 13 -3.515363263383861523557626973278076924659237978441740195161240344728289625023491e-13
10 4 14 -1.649665015498830179952325858132165939979711843774318404736344211362965037144748e-13
10 4 15 5.455518899886755124656781830402998687476836659465262911399714010732284223795677e-13
10 4 16 -5.727948717014165587267145807154557432700593431675771328101101748732723162369208e-15
10 4 17 -1.633814160249962502598858082082072534741618972820604929652810329682214440655472e-14
10 4 18 3.045576707168100784351598915717842765295701077328316714751292861461338408795064e-14
10 4 19 5.582082554938036791922702097060997132638028760880430467177996632196548858606055e-14
10 4 20 3.738743168608330103250702145855628241327740627406101062200159656453073544579958e-14
10 4 21 -1.315320944236009153776427074112761530149015477737167694710708374521877273379108e-14
10 4 22 -2.318677273117664103820017880050494709298427328970416451400629662214807694992021e-13
10 5 5 4.312567970242439995373071539293208245942690163062782033257376126426205834152407e-13
10 5 6 -4.15167557864221267144682742260120325825276156471743183972118491684927648807323e-12
10 5 7 1.280410610871751017781629897319396806168348421744519482814093653086804047924952e-15
10 5 8 -3.989597783435887763383794943684949334639194054028486326114864481267073848780379e-13
10 5 9 -8.219700821098161670734395254457302900647113068293507938968005457047509167218331e-13
10 5 10 3.137566806439694905252673603029778360967090838989392896438340595403641933833741e-12
10 5 11 -1.198132151231298580262215707140317193068091657130867669617516271574578639388788e-15
10 5 12 1.180005512497519485776490214574448077937211591885611124592137185610538231711408e-13
10 5 13 3.495503454725303072976787787334164568621344001570678095581695648413132492210297e-13
10 5 14 -7.885544518737627395776039578081573090846412459013429158181182894410106569440126e-13
10 5 15 -1.438718681275687481726410116020096182355777150496176235483058654967666295848211e-12
10 5 16 1.996041996952580110597838552053029519397200962588275013784401945916850798402305e-16
10 5 17 -1.090812812796428581292583031883550835076976607160752771685642613432601545570988e-14
10 5 18 -4.048727671342192778862073206671487029124221519108567473738484288039590118599754e-14
10 5 19 -6.365009252122545256802885554307313865992493582413070659970686898850262131557344e-14
10 5 20 5.542591812784042409860369180877533703211236637900889563590006322056254395300082e-14
10 5 21 1.769056605552634120264404420382306363622810766942481352728004554392655595632161e-13
10 5 22 2.598105998254632389547664833766134678647471467185618239500497768179457832063956e-13
10 6 6 4.04713609869557426516331942392326716571423900622880929564828786561879859146769e-12
10 6 7 -1.504091274743326421663069447328309670514401062961966196657110249459369626345178e-15
10 6 8 2.211095863899902087978038553386102530268315545595204302168195103300928657996074e-14
10 6 9 1.138629943967620070773480686699843523526630690287126762227866308264369974739779e-14
10 6 10 -3.935148518891894775840557732226575238243242156915132090794219854780834818263348e-12
10 6 11 1.062181451818308018721201726437423816329345831165144631823215271723378304212559e-15
10 6 12 -1.908969284694255313999482039270805820719597189175504235930740906960936639547438e-14
10 6 13 -2.046856074228012586628011382467030779938347364780102912158009254851714947577323e-15
10 6 14 1.288270077949690147910631299221015110592810119656031626758498190797835106011034e-12
10 6 15 2.056592611964636636618618157089880552489777335966666213718879149203095654812724e-12
10 6 16 -1.42182517316115261961759698790146117768461280939307891226823578626126383791372e-16
10 6 17 2.475711387250221196977957816109109007866338440229239671057555207677994730485511e-15
10 6 18 4.192407005239994227742167857815677632362723545209669945940892895446007833677306e-15
10 6 19 -6.184611866775279460463692572244915436460904972568742908283966760351414644052857e-15
10 6 20 -1.226723704136530973052371230710556572563973084170506753461477832525389196505245e-13
10 6 21 -2.937393710030838634834785738237277797949234725773609435725349893956594023008047e-13
10 6 22 -4.470846163446268986142981461710453643182638593790066875183562784165135556850145e-13
10 7 7 2.789622737554786604536387071920907156567463589575609088791090168587622879483046e-14
10 7 8 -2.247108648130847481694325811826694104001249923332581177520517157940129895053848e-13
10 7 9 4.437003782139808158169553917265193889919724071610172026666582535305783472840618e-13
10 7 10 9.112563367658058217895694185166080302262533245300569083206776137928143446144413e-14
10 7 11 -1.595667319039977166750166551257893511095655000018796844542725746430072867992389e-14
10 7 12 1.15323715138226808273152491746088520824018435826961436033167938684387617960278e-13
10 7 13 -1.269837248247815051283375773985803679563711796714139235534115757392457775545335e-13
10 7 14 1.315585295395565331878103977514972255869452008047287800345615735035120325581586e-13
10 7 15 -2.796121616446059273914484485569895859322123902201028031423351490269690258578519e-13
10 7 16 2.085738768261554307336833875356701784592749963405386716715575313324301154969135e-15
10 7 17 -1.267043575420854595231499468949884009585866630238362554162250791094648395610181e-14
10 7 18 -2.583779361730803372874009597753492273761832242000076611529198652744289879236394e-15
10 7 19 4.083588441125830041352951795722683918051897872545217582603852018264972751005376e-14
10 7 20 -3.942197709456133875376808127634100531049838313241228941363918158931698165693541e-14
10 7 21 3.283775908024894242582426253718234479624063802859075929629164957137716228621586e-14
10 7 22 9.786663866441881153332897317398324339838540299369098944144756261636625275846331e-14
10 8 8 2.166343412287217312737244028563893445447173923999875817862199169036357029079192e-13
10 8 9 -6.122071662149324293155726619093265626146233038009623147302340392726490802687708e-13
10 8 10 -2.315629812272408614681406931878405348547991430028010041981094139930874364475137e-14
10 8 11 1.189772122801856791963924574427839787356126920206563823018412884816708206507932e-16
10 8 12 -1.191680675450042136184395508638438249716234476968828310120914768297088421344089e-13
10 8 13 2.120595994638886392371468690057618869556554012810799328587978128096185454385606e-13
10 8 14 -2.544745285059887271712227705386313455039783462382725731866201612505894391108977e-13
10 8 15 4.232296514909015901955175788888554277647912710413824587712528764762484945692192e-13
10 8 16 -1.728670258963429663220580954580019021556351986507289071174972348142579446017619e-18
10 8 17 1.495336409647404522355835248479118336609482761486332458012551964095997511751539e-14
10 8 18 -1.256190201780429402857634966985290287172222381164370829083802360870628390861485e-14
10 8 19 -4.992972536426260095064916077073495991679638626407416765659671040893392979369658e-14
10 8 20 6.381444306311333387315479824361832784453158786468339543656724799968555111168151e-14
10 8 21 -4.389492247010957936578469296487122176487100765112849266933512644917042917523167e-14
10 8 22 -2.153638420435091148955825786450605499616491894171852020365739548099494163723288e-13
10 9 9 4.56598362290953793911612535155996333585877852910234937342569639300799217124628e-13
10 9 10 -6.186366870123315607587805110257242104598669650823215707989418981286990795951461e-13
10 9 11 2.232931005132420162088961624870948989787341897135896766640135118882032225003215e-16
10 9 12 -7.386361512898578671311845817594228975586883942459968119801378944054350395368158e-15
10 9 13 -2.234504660816413670550328230876833574520971279438821996164671915186623244214495e-13
10 9 14 3.421316064607605089761862567508389252437892933467370614352147913009532166181448e-13
10 9 15 3.737213890746363517689131764975570823261448714599656709570622921530826858581456e-13
10 9 16 -4.063283070023330977908358173641779128815888170056269726749582762452220616763414e-17
10 9 17 1.353249423236313878093451698569769018970355645477996228548667352557629899492526e-15
10 9 18 2.648745718131799756104196782945963809613111974052034910366619729586712267696278e-14
10 9 19 5.377659280923167235156756359228534754543844039853789997457964770454331440535175e-14
10 9 20 -3.142642655637307435781886152476441819903607397838500989234999168287524586937681e-14
10 9 21 -7.94066602132494455545806597154736140312399274278163267163494836941259812637823e-14
10 9 22 -2.629738323720507272759552800386111030216410156898042252598397113951052907765593e-14
10 10 10 6.208024012636785782467231063032877694161947120810106927564215538443107672841911e-13
10 10 11 7.510492565193251624038120885056695687421017247170838339002790764104487580651645e-17
10 10 12 -4.193563828371188077732114397266309902277771980365390303658296910226724415017083e-15
10 10 13 4.902999129953025501566693987942499141189576522723438723421637960086698549444835e-15
10 10 14 -2.185560143115937551047665242370704005048884778843353641066803249879368545578372e-13
10 10 15 -7.801845414700531292504695623397010413867447299616408248425920127207279909847683e-13
10 10 16 -1.350769276511994390352167020175065966981495134383971032849681312923376242615575e-17
10 10 17 8.471003513870674170467413760736930209608778411506914061115133958968370295123175e-16
10 10 18 4.182450767353441521822770217556077078008560568732117175920770219007401986581768e-16
10 10 19 -3.483116777487162070742468269194376505003838764135662046382885880184941058386436e-15
10 10 20 1.679577838103170673608626278162246950033946789191112325805487785170674850244838e-14
10 10 21 1.229821542611819595601147331280066535599855996620776433475038639270257929959328e-13
10 10 22 3.272211041396941680791131091377944660026406332212893824680988734649470793980973e-13
10 11 11 5.033213121242587719771272196302679345337061510473020860108414465356863902011047e-15
10 11 12 -3.840851376983826015136730939721473897685735069565793689110595564119236615970658e-14
10 11 13 3.847095643629013240215146815961166464352705039854586112537465561274319042415474e-14
10 11 14 2.413423251259796334042428862912689851129981227824839481587698629661023700064248e-13
10 11 15 -2.722275684562516578747809547838608919331347198616742977745380972126996523780261e-13
10 11 16 -1.144830727904612063841652140173482492319192016617387796265506675119117043297916e-15
10 11 17 7.484855380059328092333910408102829052482638658788472445834471992352501506651201e-15
10 11 18 1.788410732692215530738216535959901121072723369186569977569282187876539079298972e-15
10 11 19 -2.136732630042035082871585008349994999742219245223221911944884615564724499938321e-14
10 11 20 -4.113661572671882132019472543735797585072785499364651829284057455300211729824086e-14
10 11 21 2.843005579822882333202985518673207324828496708687944503539447882412700594244025e-15
10 11 22 1.727230629639700400060896811507813930008228261101042436432124233119544654322183e-13
10 12 12 3.696680688056371626184278934216728383444476538065814242282748599342773622072886e-14
10 12 13 -5.122959322443262264140169160976506843716034744298382199012377386003332146727052e-14
10 12 14 -4.982616744663833295466808441568731747231291910271793793753406142922114481976484e-13
10 12 15 6.36779169249360593767722427055867482809591593307544562929598359989689556113034e-13
10 12 16 -1.59810304739367441434660784559549509842147132222293187560088848816800112975845e-17
10 12 17 -7.901560941808263280345927527231312751347040912289401274559177431519659872994091e-15
10 12 18 -6.064516920686325746010537770060471673579001761333931961008706024281018737457293e-16
10 12 19 3.037082474573582111187884635775672942580214211252160505210069325447594346533434e-14
10 12 20 9.98680232851744138722137770778689544049819850505962247464600418381200141370597e-14
10 12 21 -2.201486999869799570108710744585624559582103380151187151108505551168447356248831e-14
10 12 22 -4.342351390325368274632180284188344464836731319863540697499147757943937941863219e-13
10 13 13 4.402099899522947783753256436644778075106460185106800777674575160128391172167894e-14
10 13 14 -2.821187022353132421238907351013950092517359491652545861964920417798256714798423e-13
10 13 15 1.844026006716115042068151796117659512503049755744938732708380494012951415330775e-13
10 13 16 1.291898271872302858372408921128204109125958822048980172493038412501992335378722e-17
10 13 17 -4.265419143445092619609197578364997039419355991184506948251793955458436306679856e-16
10 13 18 -8.543076707703738454159648547936340707208669462194455520312525879739324859470782e-15
10 13 19 -2.20293659576371649158405085096132670892533742742230747640341484026389453123113e-14
10 13 20 7.337963534792710643499096743482113095921577091878557810441424652910808209562414e-14
10 13 21 -2.696300523914968134179353615305284138185143947414595756027517902474355320099264e-15
10 13 22 -6.205475395299504191063613167558756992240070793420115379922677252261616813100049e-14
10 14 14 5.840602044577554069780255315105512378733726018406660244746731221501712375667301e-13
10 14 15 -8.089667870765368476677959916585133808506775154622608367005346990010074086577153e-13
10 14 16 -2.046590260206871208529322094451961624265465365441964900537319521368375302543881e-17
10 14 17 5.165367297168274275781558892580145604053953980195630722525995321608732628182904e-16
10 14 18 -1.279407139066916128393431948708766816274647922638489342779185355205682982817048e-15
10 14 19 1.421819384262027049949378298329895337393016336698825656098237663954650165554662e-15
10 14 20 -1.388638227545626051797560990888402819162137294672501546050546664822619923894672e-13
10 14 21 5.901707523068165139054884995181562649026568060648154889536812906740681791629889e-14
10 14 22 5.138730299292816716510006398385342294561754769067533159770172836194795277119977e-13
10 15 15 2.452605927735136639435657885830319575794129124188230147431982422188066126572716e-13
10 15 16 -8.33760401458592004185230063682961302341457555040950211868242126787527364933996e-18
10 15 17 2.701804205298761566324710318755103425018517732812116839672197640060749069005758e-16
10 15 18 -7.793466051008922379279800682587551635148434827568217104970992955883172255930082e-16
10 15 19 8.788904550897957681495478597577186275444036250374261303986830930739629186109891e-16
10 15 20 -6.371076686163613219405021925899476711492068187758410666975907346671009358232652e-15
10 15 21 -4.810109281887866938111110191699705898917548432209076424732652633218640427355634e-14
10 15 22 -1.852970826862600424991778362745331721050230837137820902729459591061089202056966e-13
10 16 16 3.263502668163866111947347555052374110922858616582066043823682206059907375851296e-16
10 16 17 -7.464958036523718696044369780941607170031148063929938738054023694324585950504137e-15
10 16 18 3.477025110957930920002324859519964061654475687195770881701887658642312520576551e-14
10 16 19 -5.563845950984711053902551138877653449806796915151812181315808801967759717744348e-14
10 16 20 3.150792475135515528866406757539020961404140741265092291008916324315044455976504e-14
10 16 21 -4.115871027336466720120250721323214586619509039406469144867889401499068993977132e-14
10 16 22 1.412447778116537986861999490673489012840163546928597691355336481536563388952716e-13
10 17 17 2.520998626394086066711004192761656450624544238495060115476938838753520817942626e-15
10 17 18 -2.559615492047533915588174075592102928789997057391847542900384093831006517389851e-14
10 17 19 4.611652863308966653946714684014832583154223468026932935640350814703588380477188e-14
10 17 20 -2.914945821383835193294902978103406919101420248160005041583353486072760244327277e-14
10 17 21 5.934472920553846333703049704098078907798480726025198475372554893041005376459732e-14
10 17 22 -2.621604341217507077471529443882937395238282880563146443444152850581816039521297e-13
10 18 18 1.729262480632872452683355649346426299352938960503306032270092418089549309998519e-14
10 18 19 -4.254394806964401405294292089419969675618170861035699830646580956425733195687566e-14
10 18 20 -8.007487589498693366516805939574885370449452780594659623212011547890112997353844e-14
10 18 21 1.177012092868920505300049868710282639283580508543216963050868893024314541994087e-13
10 18 22 -4.304852437746430344146998386441068065707035204709227329698498047732487643209787e-13
10 19 19 1.19038793346691442709117857482366272810741211825214342798770284141598073685966e-14
10 19 20 -1.04094465468186323209070656141165381382460101343920940168319644365594374814351e-14
10 19 21 -3.490791180165460569255535322343663977840029239096987233870904986158010162156757e-14
10 19 22 2.3709333674205079466832364364224745489523992278960486203970778873761528023909e-13
10 20 20 2.699227096250924469691039485241832116099974223657768023697146839767061793506385e-14
10 20 21 -1.068925664784979484515793841434911202102543685903151761295463777038942704035419e-13
10 20 22 6.104630283021627200420914065802348661309508520988349485579339247533762298697706e-13
10 21 21 2.190254848239408565954045321470234507448195248785251518303590638901603795477088e-14
10 21 22 -3.206484624635484749197223181861364039824168326403844523454119416785536206933828e-13
10 22 22 1.361269312109697352998869452241470941499627909233001860054397850479143205746412e-21
11 0 0 6.966389142239658855598009707972720586952792335677078047453380709613410157913517e-12
11 0 1 -9.493389946226786751701449367939009562580470654073337661389718206950509618872645e-12
11 0 2 4.51503330992453680665461124515271379128826089757921860259873601278748615084464e-12
11 0 3 8.876020333742458950088745049749190026377752479190964693368709552175414806549858e-12
11 0 4 -8.344640978478421694198796616348088007957216911521326181522289691373164944751169e-13
11 0 5 -2.720252818892220021493913378570845344799231511920261584231131002310155136680438e-12
11 0 6 -4.469740333708117546691212818344321392347162890077612934931798594452791503743163e-12
11 0 7 5.105715115497887491564500298307515857078111135539297930745674097293028378679184e-14
11 0 8 2.39621741908227285350675961394119119010122797597525924784243216693286406821656e-13
11 0 9 4.460677718271726761310667918125508917032254026047946081366995102983599312430124e-13
11 0 10 5.890101085360876477847608272012588162906306007583883382503544351312074142725553e-13
11 1 1 1.142187227957956683748251238468555171292332326325350878941389174625357645444352e-12
11 1 2 -9.648954276512334458196351940528324445612396002268681162752463555565644998028509e-13
11 1 3 -2.548963778549964073640444517175190728916496764059226012319391730162772289515709e-12
11 1 4 2.220118188341392974822458901492489101752825092724162709718408861798408332669475e-13
11 1 5 1.189021871032048778070972068578932241183548391099414411433516948767708932173863e-12
11 1 6 1.768846712311724633549045501923196034872402709588551680090207168955672196183656e-12
11 1 7 -1.513393541262548629979902799263422173568519192692160639551686850729643456956103e-14
11 1 8 -1.313483940660942065772343796113709916388675205025249402887768233030802235442136e-13
11 1 9 -2.597940334203221896125246855236304188329243853941393922065011748980631619004964e-13
11 1 10 -3.398357265214475075321474263557356863562045338133173640165654077297475054945522e-13
11 2 2 8.090841478410256172501098712232147381004347947688692845078934563791278985452915e-13
11 2 3 -1.148440985946862252825630700140089381586081330718978473564459810288052324228305e-12
11 2 4 -5.232763699639796606976610666067620261920062380579982226274575633491805346881727e-13
11 2 5 2.889453838306841227866036711306993886014805492901508139527794959988468689332299e-13
11 2 6 1.738174109912519869448832563871201257365574539129286492590086759867269788958965e-12
11 2 7 7.477023895148815607792638206389743533255409579795732295138492728688578904291327e-14
11 2 8 2.540711977014909425016779696100697222812872176856686001390955756131547567316183e-14
11 2 9 -9.793459721067937488031975913080101663200431390323399156072869126351897033761336e-14
11 2 10 -2.878517372524294162931367552849310452166019827207251748083997774845444496511559e-13
11 3 3 5.601902558427721030471670054213301483811393989017414668013985008122211611762896e-13
11 3 4 -2.477886523378298728410466959104340917739868608612549148186738128591484646529559e-14
11 3 5 -2.193295401327149771007548245000458857626624301133201071113352849704173472577333e-13
11 3 6 -1.629167773075435480963069808488208406863515569221123910271978064227982030247456e-12
11 3 7 4.49795805930117695679751170592735240927012212449106637144501321055268307915649e-15
11 3 8 3.285661490732612271025283065367812462111514877859051775705864118897615515358144e-14
11 3 9 1.228647229828577071544800686571637290541599906113805905497998167723151210358159e-14
11 3 10 3.295818583240903641801560270597838908054483063427195041875473495531068609013537e-13
11 4 4 1.53935582146274511344414872240669701364383955615669961398270611936297071672118e-13
11 4 5 -3.237571213667298796708380781621464560943842583867224468593450331166619126863902e-13
11 4 6 1.5492980082313069258048934964795318994735569000092458025194966504419152531075e-12
11 4 7 -3.520327665503979360660013498502171538099407179596282047017423166659279139152487e-14
11 4 8 2.944302606751715311485195334158824217004220925942936261031981561549343787430306e-14
11 4 9 1.900295631623658261125073837011336904944322780588506941626678937859240290560477e-13
11 4 10 -2.330704655948990122961689002937611401066281675481759155951791032488814430783023e-13
11 5 5 2.268367550726784516753942231564600731347555794516818212045088191924611999209877e-13
11 5 6 -1.938511959238287775689630895331949355788891470533908141921822017540683388546855e-12
11 5 7 1.527619939621312221428936436525045772839645075511934734381177834079567690296982e-16
11 5 8 -5.248106946636491149617286007207102892219776880811449794513307237550454453506739e-14
11 5 9 -1.260737479723566345898008829350254638824397883714120794466785245277854811445701e-13
11 5 10 3.696576022201524453372448848191231309905507677997433930772819471087976064477169e-13
11 6 6 8.516767801379322846192201218727001558626054874955002107063412146519395163764686e-13
11 6 7 8.897274776542496334460591935359335140241849658342013330905658805166221964012522e-16
11 6 8 -8.164243022113586046886553477191787658396546025599556745081948511396349313312925e-15
11 6 9 1.588659986721495355865474818621798998663125380742554382180676377086257051612947e-14
11 6 10 -2.0512983857543412541908605792057054312295787618873952336854045008966900645679e-13
11 7 7 1.789336748339725035260730140154348675985370491277950339775424167137792436614497e-14
11 7 8 -9.236974909854489335561530720669999916420218860746030306577563412699085489076739e-14
11 7 9 1.648817604493480659299188425015077758770300799228796725965438340643787044509782e-13
11 7 10 2.183992210822719468962718761424518228269159345048650681445490054533671894014817e-14
11 8 8 3.662147793860881805241160262266643070446514253188194059596494979506029068394316e-14
11 8 9 -1.337882254272075395405956211880273500512619578176718375913915743913149314892273e-13
11 8 10 2.867977210520589621656670687806419772822503153095436971830761428962390189238783e-14
11 9 9 7.308588196051581725363813143242707626982478877400206507711482419420237562911532e-14
11 9 10 -1.347950298768847170469676935261758863980804725855468706957064564133636545129135e-13
11 10 10 2.882182721335551781730904034189574278341193031428458588645176751511844267128231e-19
12 0 0 1.538726246082272875489391696785871027901363010029552640667857715957147990853967e-12
12 0 1 -1.379154084535963326390756688866347812356657050662538486342815760219270417977288e-12
12 0 2 3.641274586452095092020674145105674343319994062861731988614044960411520005010062e-13
12 0 3 8.447592451029122876596662750898810700657300604341719998307535936863794103539228e-13
12 0 4 -2.944368774604818401569042959486793441382060502230502626941323517374675115531124e-14
12 0 5 -1.09810723423996699924382503444631818664318541080789399541142202940252777805849e-13
12 0 6 -2.860095915648867854593011779636236324680131123707652279837172575109736754515344e-13
12 1 1 2.189810347564348149489223908673794163823498398342319624662119823200811813510132e-13
12 1 2 -1.286063860146505619859953389955502539833106850330612344646144627342853701462901e-13
12 1 3 -2.028053350769075929161434594033945399113118926309380394763103180038303055935434e-13
12 1 4 1.667029413977930799947198697216219069361553955803076288999388757286215506793946e-14
12 1 5 3.900373437188319093340148760590797213473852626433339426333067250554836147937231e-14
12 1 6 5.150097159075516050716274073981609655650009866942653097271371626200700093762458e-14
12 2 2 9.224214828438864924418386156547760117144925425494149657201817988923104249777599e-14
12 2 3 -3.111107957280885167551187623997159091335587550755683355216500282385357208163129e-13
12 2 4 -1.961392132090176476565358729943819746655846176280080189295302156013053014806402e-14
12 2 5 4.532749476463475129941343414985509462752593493701063700258475225078094435125706e-14
12 2 6 2.450727202991802710830321940471701276715061239104184311372363941998295704002416e-13
12 3 3 1.113403681359918282154190186929068002376201860123406449749209007246676760449508e-13
12 3 4 6.355587920665604766878931281467220615311336276238278464175021907045466338790839e-17
12 3 5 -2.609696868030060161090603779361027339349653079784613547447554749785119783345426e-14
12 3 6 -3.355855720336713035750898437428860533924447319458761690627897077349560953719023e-14
12 4 4 5.248561997152191712138833467714271512112799775556089624702186883146788369286167e-15
12 4 5 -1.894791036965736601544736150923396587970913665643036020381337303060785406439818e-14
12 4 6 1.391026988329584042353649425334684377797434759005568056593085989136667261893181e-13
12 5 5 5.293731540757258087640898356144439838395723642593425264547955503145080346264256e-15
12 5 6 -3.494223714490851772250216384678574172180462168705388170292366849848706051336862e-13
12 6 6 1.474639111163637978460205101383910088392571712591353453318889114578731758425861e-18
13 0 0 7.347121416024908545757434638418562140138131241213700641992268229435451912116751e-13
13 0 1 -1.714542743522428937952320055502508292406665763598768233571902114008124017509462e-13
13 1 1 1.231996211737403963451395862324612517986874627216271750562925147805434472306033e-25
14 0 0 2.349347661204339438597082752475847229063813833773599620146085883961585828007122e-12
14 0 1 -2.57907098704543641750528703335093399568968191648083300165354776697768042424184e-12
14 0 2 8.599183773874591815020122975133327944197076701717812077862546374068918284069647e-13
14 0 3 1.743620070367043027040426370390950960389348802837580551630172645103400767248673e-12
14 0 4 -8.491249518834016293219170754096951961511794787267738845121680034030469624962572e-14
14 0 5 -2.638502744870821460636191979084955690264692074506110517240688537927509321461808e-13
14 0 6 -5.944603907741453683775498492591182127760094032473187027062980044945146904755131e-13
14 0 7 3.881351410164611887917884470902571422250199777110739111545368379838011005200324e-13
14 0 8 -2.451429090378310245965900404609673084765862969903862500994126331109806246073602e-13
14 0 9 2.983462305502731092739934469095534478777819977325022764743365020741069872026376e-14
14 0 10 7.829795760974124182289386100104490151292472606466279683007079354746478743718705e-14
14 1 1 2.172856988199586970950157601071595825773717475459657700060157975638968989535428e-12
14 1 2 -1.157945425491014520426034533252980458766926194511653347434867863256454329282057e-12
14 1 3 -2.409187641485996254869011465326648890803526214938476998213127128897577979895275e-12
14 1 4 1.321170812560229632831051612968446590024177930760167834249997175543697287783911e-13
14 1 5 4.565378196090461588689230697533646928647535334241787652304924327572666721244612e-13
14 1 6 9.27899494854470416988941913662433327351157757842923200882860865244696756837437e-13
14 1 7 -2.600111283699422779430895779597516901796872220093912002735020574647166481098049e-12
14 1 8 1.420484383883030793139077814084880970558906397208041343455619091432018296058084e-12
14 1 9 -1.684763661185320889106841644271382319674670989975929269101738773789685271456567e-13
14 1 10 -3.698446970088416162463213453508301493526630066789598373481558998007174491423649e-13
14 2 2 4.187798238326800276944398454858452098720319423770113801734558172525368956424194e-13
14 2 3 -1.444050382800430321601441783334767131505297507998276452494787832202259219416815e-15
14 2 4 -8.518510752370321453279218113948698952116275411532521800959561996164513982690382e-14
14 2 5 -1.197571413724936678367285384291200502987292244147815304110804493188952926480486e-13
14 2 6 1.812100092958740002828240512531524055342551132932344315822968526949252094696696e-16
14 2 7 -9.022632184184079892005232084951428743291094262478390314342797622127751524055419e-14
14 2 8 -2.386381409036152644515720115950995748216404535154071320810537843093173700639246e-13
14 2 9 4.777754654319927565695337940898684447879017306720731027037247294047448341999545e-14
14 2 10 1.549057295344191988659935574177435692257996211918992963828228605809659202703327e-13
14 3 3 4.632437462716448124712034113313138432804265958590453902001282314240325156478131e-13
14 3 4 5.384552863035845192949210485337381279195526889180604102728805145044012871279696e-15
14 3 5 -1.219536146924420279050409133718681017699659170219425084975992631333810241578844e-13
14 3 6 -2.746107896725228255865174085906215796752624144440725268445009419612627728142682e-13
14 3 7 1.591396234456091718967196305402189904635797643160220474037631953347818120608233e-13
14 3 8 -2.206145370661700617844900350853643970294797581648765108438715753726912358799261e-13
14 3 9 3.763732374795738875251428548286211627386470758258842233171183291222619509115731e-14
14 3 10 9.425527742501493302206552288312202024407360056054549049047117901622352898094756e-14
14 4 4 1.113834188278954518729988895008030462830444757025952676641603489334037564335682e-13
14 4 5 -9.377006584836738075777208093685923208473310967128964904335364051960907330529382e-14
14 4 6 -1.708817002816742747865115447146835268005672221914119443845487596426149128620992e-13
14 4 7 6.372563585576904400842940748906093700386907827980060102756435484122649899827468e-15
14 4 8 -5.37420727393236827375183549014899741852717509266237119456781282661582896984083e-15
14 4 9 -1.140640614770080834183133331723251589877782533927409795567678063181315018909788e-13
14 4 10 1.778244643304195146056097730311620537761952744132272194380123862532050173973469e-13
14 5 5 6.833649872392179965424996825342802562635738550496220471687452991661851478584455e-14
14 5 6 -8.870623264571846388634095183549230372008816594797105648975079694694125125300038e-14
14 5 7 -2.588356061169811889280958901368777820986818154010820648024265444137613401091722e-14
14 5 8 1.676421006569312550476196208650457749156865767383892316675227336891452357848735e-14
14 5 9 -2.326950211894781580074119665352497319569700666487438236521771569334467993263997e-15
14 5 10 -7.151264082974502251653261074102358622811440699238136570608303024978463731526651e-14
14 6 6 5.847081428959206757782674094133547960168953326145316018180764724066849102437457e-13
14 6 7 4.622705204988011849233326497335861930968547059224197985317996183159012356614373e-14
14 6 8 -2.806838478500261438611989461720210023857597388596368728964140282607585721392938e-14
14 6 9 1.346737444839712535554507250801941070116383833013183577242970468354292913479326e-14
14 6 10 -6.250337183062446392733007166841870475853965142739833088054614057862658358463452e-14
14 7 7 3.987093137020282589604204643016173777787229724859620324844990609851703857965771e-13
14 7 8 -2.307014818051303819918430200287287846966122044535804174832441891975774672952035e-13
14 7 9 2.949570779559378131385475735825161975557129988016396920919847503662395797184291e-14
14 7 10 6.377007176534039603467117510194612670504958690595337182360825937560771678676466e-14
14 8 8 4.871356039327868910652275552113650202415554815990183964785817245955753601735942e-14
14 8 9 -1.093809764562093547871511114678423340746341727428573267713776330413814884821547e-14
14 8 10 -2.689499719146449404669861054870181586302135400354226441813572271524874122217213e-14
14 9 9 1.049667591938785853127145668690090738995047163037743986164488201728158672115499e-14
14 9 10 -2.972384379870777584631369162865975184203082088211214673891039447155856615881408e-14
14 10 10 2.506641691617336197654183958177794668203854728947089336448631465318484668333841e-25
15 0 0 4.830369214726395345789510282901041372910746745037910922747890121340190418756525
15 0 1 -11.74077847584972622030530798537994412891642321847484011821040982788473967818244
15 0 2 9.045739469982533318971424716289888083729812858425206055595754661153694117568081
15 0 3 19.50388507892271151692532620517267430603144067146869401038227634238022564815203
15 0 4 -2.817516560803318638756325100787256235421718466259451486026258503284626793680964
15 0 5 -10.46023838912808764705326431808006490151877474886302604935113512027691369849883
15 0 6 -22.6703122305815699612772972768522872441842048070895309783597383655281658963966
15 0 7 0.3401227537482744247389223757244537371805871785493295538468584310320914606632975
15 0 8 2.147250638282234755104561505401057416022154642270712285876038591579718507899087
15 0 9 3.567075101535242968585242000045248821416291304752749632012835636069860735689381
15 0 10 7.682394659498516992354061750209777971583872140879207816232181674185297061601353
15 0 11 -0.009851021048506821895168197637692293981481397177429235132095115753049615926073997
15 0 12 -0.1473284512459843705369049477590963389119022679604770870100580706451323419761097
15 0 13 -0.349263684122850659364096602295643532179216946225578423143859101057917337538451
15 0 14 -0.7762229491039443695145592960909703754905983889060902875717172200609483828689086
15 0 15 -1.233584379471124671038596865937958705813720882279404433746296334415342155863647
15 0 16 4.813051226535644541206496456753487982302820914807535622999965713842907498422681
15 0 17 -5.614315841654195949320299544776953690408518038209502477207304977829551067426064
15 0 18 2.141101307828329510677401080225588126917970917863900385493988373429821340660157
15 0 19 5.02810175089848071074637901154067581251700890837510319618505088343050543686175
15 0 20 -0.2956418309525921847403537214803858270525920729549426270406347220129281041739762
15 0 21 -1.353023933962818330764435888552154322519549179970664991063975670633377336620813
15 0 22 -2.838605930791501472724303288107651914322689289643029716341993899756515611444109
15 0 23 0.009844588909264672931711514059958534749289153657588577925085104962800108424158063
15 0 24 0.1142730017772742590745080768333227367624307131284903471292503974133729441076547
15 0 25 0.1714323790498898844451359992637291121146899311887452910740230485652726220916793
15 0 26 0.3774836939963697391081020364385451687641759427895737402351342790296575975391885
15 1 1 2.697138910657417778305710538101840904417936914930864573556220630635985230210425e-12
15 1 2 -3.663011457598236362535704737938350459145284033079687431366150975612542823346068e-12
15 1 3 -7.917105029101535098909024861677068473380198268681901750902762548060013162048774e-12
15 1 4 1.875228391165252601691608621663318353493149015673431889088809308566979998327889e-12
15 1 5 5.239145102177524840218797045972954538155175071642350799688167792817744098195603e-12
15 1 6 1.114729877683815128226481721276405250566465303321410597479963357055553989611005e-11
15 1 7 -3.998723579879115431448630765147616686743618432720941813155496901907459418766804e-13
15 1 8 -1.350925574394999530257730435862251302344239426626742511884023405207359874789298e-12
15 1 9 -1.878383318642228864944811490318298789797549949228404353537100763808152049676406e-12
15 1 10 -3.806481578606854739889036196506309674181020211242655006622335663166272762055527e-12
15 1 11 2.925586358166712194319418452546762646997350042846093129912492072901271133694078e-14
15 1 12 1.208152511235663882404630973099831587263102897689571692542591051105812417759415e-13
15 1 13 2.027928352200358074918125105474907330816953391914551610768786264476027957217673e-13
15 1 14 4.138709681179531439659567071175282833142559009010057321102188176303885916106382e-13
15 1 15 5.504731277277785435022417302473511812273510544574113392184153864002204060612826e-13
15 1 16 -3.267245802521757155427940218128912353529866798030226077301182377342387092361861e-12
15 1 17 4.510488658059603446913283652124154708674613922394895529986558220656615267215717e-12
15 1 18 -2.310566268656453144484676469135360120572389968286329694584224336734538303358645e-12
15 1 19 -3.705864864093468244902395622224883074584816399861295729774244084135918545529057e-12
15 1 20 4.887891542080528882930238483621311522344092263954586012854475883407203977718042e-13
15 1 21 1.082495222340395365981419894245987222431332577888566721334008355176880462487789e-12
15 1 22 1.458561643699240029157196133677462877008768729766401440871011615077994032859523e-12
15 1 23 -3.532452948684413432680116399051038662149152210691102254186414157932435865841273e-14
15 1 24 -1.06179915497437510483827086348152456338119645307054485221892552559014133992912e-13
15 1 25 -1.316081874278055234583733460049305194662884019466356614928002003646356674669275e-13
15 1 26 -1.785270711111736309019604799405084053749419558375120291783795357722305165241667e-13
15 2 2 9.380974039664203682498228057223457564300611243583125554332387150521984568342445e-13
15 2 3 -1.120671040243327759005742154169764223839367338145879241518883719962869614940329e-14
15 2 4 -8.38824750590400336701733518660427144778414960070578403925234211594864283328385e-13
15 2 5 -8.416747362316328750464166818124258648565918325349626022140626611974815649526334e-13
15 2 6 -7.250996306160254375577971835030586564935829531282743476045374984367020803973258e-14
15 2 7 2.270359757208198904998281948572551955491409867611734755171302103026646975348752e-13
15 2 8 5.039438260355900894107567357984207016795509885129120260487898338483120144685727e-13
15 2 9 4.316034035192179238165398949653923486981700417675553887838021247508516204202411e-13
15 2 10 4.961783443554091598755231897652694956123424505344994972083174742426710479556234e-13
15 2 11 -1.894973750837260108507346897997860407191542696353736391327100572624690980555494e-14
15 2 12 -6.667683950627137179978901693564539605075947700862142794467978546093504420411832e-14
15 2 13 -8.034819802567808563795873923686418236457696236235877753743533201976823971797332e-14
15 2 14 -1.304467446152525662741703857030123947457652534423170209398299536760530777423135e-13
15 2 15 -1.190767960914199924495092029032526438302403229308327463569534792250058147649071e-13
15 2 16 -2.031775959197883275364795910125393071630184015744487617520932040164632390614515e-13
15 2 17 -4.680101158725294274594483869169647758176328439272315682069693978850639837890942e-13
15 2 18 5.317210784493362432549333055809208288886092736585004657060996654193191910586071e-13
15 2 19 1.105423679690591876794818175869831803394073736453470456928105315060547969025869e-12
15 2 20 -1.562998084247730283582543078918012289996041064568546576205954626810886808264173e-13
15 2 21 -5.031314932376015873576585821374967156224019093129277738578522336223078331825283e-13
15 2 22 -9.781228674764890159644532482617102725555473320690724376633176413980998670564185e-13
15 2 23 1.383090633434283254913225155513715265692373428093953155049826777303830087059337e-14
15 2 24 5.974236051857203630575926704864205117597013529542976340439737664213690971474865e-14
15 2 25 9.330498047721501897938689967431730041375404489145118381754686628863699746521365e-14
15 2 26 1.727579456242495329447918748481109678899376223308730552552860541841929902457884e-13
15 3 3 1.191683930297659355464937072819588380609399798012617032253775186681653896590948e-12
15 3 4 -4.423292694251946754476256669230654652351287296259294685944964084363781342999274e-14
15 3 5 -9.451683470396298273706922192560802418567236388369276183809426218978930150350969e-13
15 3 6 -2.389198054261353001726927467333243486315401991181921305214735531419224600029232e-12
15 3 7 2.420148735616929974292260596295874131398017781438348804154360004933564966663811e-14
15 3 8 2.404234243071305064622902767984730018598999332784509032263356964289464071621769e-13
15 3 9 5.229703219905193478439711965123432048057441698819757485771594996775615929458681e-13
15 3 10 9.520764094358947416136490345390299115247486040407763013634401927881831985422618e-13
15 3 11 -2.933204862255159056048049544290691971624743521172068894854399132468857549056246e-15
15 3 12 -2.151255880938861575167612338490028400613142197440624910367867590547697907443907e-14
15 3 13 -6.297533024981115581101860860636017207576644155532265763287870388460924458475204e-14
15 3 14 -1.061353572293312909088490034623616549221096150900045662558153397016947053771516e-13
15 3 15 -1.803424568095955054870866050456132794355993033632422201341368193106284220549624e-13
15 3 16 -4.335363881059136688930767785918550751170031140944474614347200157182708950821388e-13
15 3 17 2.582873399893258955108127986991562355104248368015429359109197918265282227116853e-13
15 3 18 6.524447867448930678180638045721037129886975023283244015634256079482214029660218e-14
15 3 19 -1.695063435264050085928389199390413548800878032861441356095528415348043977738136e-13
15 3 20 -4.79801701783451421797980907567251203457178212538512355323672320621780295734497e-14
15 3 21 -1.785278282800198638582541364965697561104270230385894744357164087568049086008924e-14
15 3 22 2.303677134055781757741471214805868359584898309000440142862245533876340806424946e-13
15 3 23 5.31524169969620731550722041113675515827915165729842855790848996201224653675824e-15
15 3 24 1.03902400700648056154176110119314296838579591682254272498490430746200160342956e-14
15 3 25 2.57711824060020583285109485242077132568858281001417253893554144150850974102801e-15
15 3 26 -2.198946013213185031400266603974139734370290596332812510648027178243178694192117e-14
15 4 4 3.619002386444967188547198819256262554150618558608260807756242963911821393085987e-13
15 4 5 -4.460613033034219148412846633648026159556070782974620112478432696508243812781313e-13
15 4 6 -1.029508961660752912144699599743883122052425404346974656365317411338393695701914e-12
15 4 7 -1.947487782100357301561632259061066694266906128669091065425909067484677901209286e-13
15 4 8 3.88039870225310718571896877833665110567951921192104470772854128079171142604396e-14
15 4 9 4.687625135148767374416274191415084915472800022269878879056920532802611472734514e-13
15 4 10 1.041012549550759900268468020087400527763336157075619327926154627809660662895364e-12
15 4 11 2.406885289967837633225070385749645183602933900870001006520441092831485531086752e-14
15 4 12 1.894420155883661053727691459424738156302308899266625458637201507556577857822174e-14
15 4 13 -6.056095713758995068657752068771262859071540211373986593203704866786510171060914e-14
15 4 14 -1.358860439142483838072614535384466950325457375462597717863910034060989362507975e-13
15 4 15 -3.116077213291792854976745804769588261309611660954760555398057753385790844540159e-13
15 4 16 1.45044194180783086258595120063367016905837558175707879065470576614625183921343e-13
15 4 17 -1.842085011510924372791480495992529144849967471577171463233585418059615673154291e-13
15 4 18 -2.841848830490611092058897926936915326658990250732371526287773982135157431786296e-13
15 4 19 8.846876522954274594386674125589973512084224444242037999531939604473707509247843e-13
15 4 20 1.821601776201426238948528671772469710609752902202562217195099802732050158534128e-13
15 4 21 -2.305345081788629069417170131208168547245260164913200697037201232739424550848052e-13
15 4 22 -1.271893491941653207612038571323236665222365542604443330544024570328554394030535e-12
15 4 23 -2.343804437973979219373398815601156880145395334312298779187498027146040023730562e-14
15 4 24 2.903672322089300010574322497788026104031342917136191096405285507573240387522557e-15
15 4 25 4.932670466458388914493401374446366576975910646381003335757652894695968669329051e-14
15 4 26 2.009103013785675211293445478382271258344959263130128886694068418297603167962841e-13
15 5 5 4.402494062348695185556582817932695020795113987223095608359285530836854385806198e-13
15 5 6 8.049868710563690480492045085504627830941995031587549806524617779105783204733868e-13
15 5 7 -1.170367379679528160388211096278346736153209356918057829308716060584267838169931e-14
15 5 8 -2.084595017990448506097763970516420192269278694685041267621165485569334458815061e-13
15 5 9 -4.312953125373789480024862326816303021452688393856854887861799337768769539547451e-13
15 5 10 -9.978326178491733616813241378855013002949243200443764795743484872851379282663909e-13
15 5 11 2.529503924958842969747831954999026141550815494848909881425555364545904973292371e-15
15 5 12 2.457211147208443529439051989251416435799716864641256145503109442275049347400651e-14
15 5 13 7.445780778885832690923340627957083967841688034543398487029256381947702712301055e-14
15 5 14 1.638746225765599736432359766665127596754662796013708521847954214432094877293412e-13
15 5 15 3.133430486197533595771997739280573697932837816717270677164893892055257155615683e-13
15 5 16 -2.516407112135535482587678405203174300666393440697369662593551076190920797443576e-13
15 5 17 3.163248366583145583747681112618583113589351069359461622853407788742569907437109e-13
15 5 18 -1.346779951096624067354541890206203384379677379957297359293398429460034247753933e-13
15 5 19 -8.029546818024622546638740272808211857341256106737121702105980358961030503833019e-13
15 5 20 3.440448609467077749917656632858094863452656400108850142577356363219503585118468e-14
15 5 21 3.234212421091058097765706689056570274095556855597129785298563998996160489632727e-13
15 5 22 1.146791864350917162192302718517708639513413125362119956174903040021672908902691e-12
15 5 23 -3.785994546700838843146003498824341844092337707793529426285908659041718879084708e-15
15 5 24 -3.498774406714877697636664569777474246934979281046911420229713701281929730255737e-14
15 5 25 -6.850997633625204017983933440059626680503174556337562707087671802313470859648086e-14
15 5 26 -2.024965161988970724928616357353644655331909269686643674653876369677336113646509e-13
15 6 6 3.106413496832069787955694246742363075869076359159240940047524906810634576067842e-12
15 6 7 1.272918585192418858129200019178136566235861469832208980309002769782496433880696e-15
15 6 8 -6.137902272063677179312737041606705993145091562249353570792534252732774674907674e-16
15 6 9 -2.023127287712100602256442980671465107167736701990634097360600054918522268236815e-14
15 6 10 -1.587675676095380411107040479639649236706517373007448005503811695888551510385053e-12
15 6 11 -2.816159822016757341357050260950273677145384482121601018550469355155748706129659e-16
15 6 12 1.178957728424896617222245443875043762826193758604262281356471511322364985975493e-16
15 6 13 3.025207778182838687531075378785211418078911792907901686051364764128362918180334e-15
15 6 14 1.990216805667806084365561841369720125468461480140325324725891723217077731255552e-13
15 6 15 3.813175331945480216434338806761120288848459241441028567573448623563670068642253e-13
15 6 16 1.058581288057811926478403377740691672492944592496423684126584949203338840427252e-14
15 6 17 -2.047589719208253073058916705547311937477759376089845840749647173527576702383785e-14
15 6 18 2.045401728983894260928880398516308524293760659866449692243143083826652255064458e-14
15 6 19 -1.475736121657922085330943889994604361305532516916924343610829403948171425209718e-13
15 6 20 -8.720877619164429117617400774364707716878996281517122608553588837741678395735714e-15
15 6 21 8.413418110060117745759622531005553123095891721337054607897129302919510983626706e-14
15 6 22 2.304765954111646620684487363910667465150681056111117893074267958846066916554844e-13
15 6 23 1.094394523306566879701073692513970839471253082427614855636321518444385084624393e-15
15 6 24 -1.045448214000100571791673803970469864714315919676851416031295277417667774936751e-14
15 6 25 -1.995478587290891407037579538450651809047474850951673500876160380726195836185016e-14
15 6 26 -5.580664279639611752739641868564787728035353520541647599523068477532031343955638e-14
15 7 7 5.995148579030735653337388209820341281341173817901134689600704972760254943961794e-14
15 7 8 -1.377058430386261084778347609180806722337459193506000758273800876730833839167874e-13
15 7 9 -2.936497806564769812754760057285312727442293469161832964120616575707967864996236e-14
15 7 10 2.311961812460190003556271062365270169510911271776890321167549203775043515224937e-13
15 7 11 -1.245474964975782587000383974692488274115550891482252264286081915674493484369691e-14
15 7 12 1.25568863507466399432237008197177451817027924552207417501353053073849758542645e-14
15 7 13 4.070316925325882252239380217524847017214063367648094400779674974737823262734902e-14
15 7 14 2.027647169206118801995305674167071643877815365580279737394910236854689765583234e-14
15 7 15 -9.350037909109267143488595385700960975629074799821386821388643341833351489696218e-14
15 7 16 -7.294224843552138030909831426244585400139983566161806888182289818388330209646009e-14
15 7 17 1.147029771546699882904957121534741867627704347010832967279538621945506844795282e-13
15 7 18 -6.259052588676090996494434968126052518566996281659062078595520299994270402341198e-14
15 7 19 -1.053340871426774863204462680280480751418174307423615145876298400005393994414166e-13
15 7 20 -4.533579391323011270703427693631461319442983863756518558318380237888496270818269e-14
15 7 21 1.648106942590961513946466333491896839025360111616250378642141738121061751173182e-13
15 7 22 -4.266635878898546652478485448198644104690313983733662210324558196767047393393508e-13
15 7 23 1.124355413389284778745967010397594741218584543747408024429736370856068167623552e-14
15 7 24 -1.457932878620515506271003167617227157303787845227952184301750392525726026218293e-14
15 7 25 -7.026166927894661521826654624461008414017797771382662557756931194344850096317843e-14
15 7 26 3.231352128629056459635944466902333782887679501304945680254096294134275832227561e-14
15 8 8 1.064951926964404278613726051948282620405933989335379373814297135605218399999366e-13
15 8 9 -8.150955042216065997160717895605042317512728944031352248825451906006646082141062e-14
15 8 10 -1.806952960897601976302313550116624718518060653028938533108042136369993287777792e-13
15 8 11 -1.147749493008615352895233848158989696627175099521505175042877653804282022043572e-17
15 8 12 -2.421009913567014120263742537716944151335365623444049051746613461786152117669447e-14
15 8 13 -5.693337999060450253562857773402213375024459915280794107058064319728695336025782e-15
15 8 14 6.320343881848066580363815624356772233584836873193127297123148658127891600338248e-15
15 8 15 9.922896758281164245533424659022284907192700020501888141216873084995905375646631e-14
15 8 16 1.077152623050337962490907563418927688775164762274372933956972038994927936241066e-13
15 8 17 -1.526629443379445364032247973560049701654243223755321006078251124502957593880121e-13
15 8 18 7.763654654252093745233866555104301334242673844406848805230866261013634549005009e-14
15 8 19 1.22238200511298094163260878173578644408584141828281675635578144765643871044156e-13
15 8 20 -1.791360126120771635326200006605551148086513001382755310833937421911903358743343e-14
15 8 21 -9.664891408222300031203700008610356568981698708954402525791060310327872774094642e-14
15 8 22 2.904531463060443510391893417874261293484039509535547302973511506469524387418278e-13
15 8 23 1.545566275603293762478972836606318324707179152803863847833138244188950809017168e-15
15 8 24 1.811368631819841132247974637828604111952286721531572699519513115465241655549171e-14
15 8 25 3.157875155982707041892828034637638904105428172406650345483976078418744915817198e-14
15 8 26 -5.192067081050287251924435361899816471572064249818796643126402605515777560051344e-14
15 9 9 1.758893016055594079267007384390746273394376272845678511822469257179802135640029e-13
15 9 10 -8.29166577496402976046176258248931617223816998266043426793391950372820794854383e-13
15 9 11 -2.152437829245310475064638981116530943490024275773493630078613490931091787189094e-16
15 9 12 1.027756634381696715605024460956846638835342473338757211437150980764088330315097e-15
15 9 13 -4.064479381207821229766643519774929296846070641814552570431570973208059332620885e-14
15 9 14 1.769661000842441681128272439017480606322310171110697902048321076659702380640851e-13
15 9 15 3.380055943079518652224640822729804850000202035508996735287500873010509991638666e-13
15 9 16 -1.170699966183429778626989522937460938543346551004423095513375581262142362085207e-13
15 9 17 1.36670445013796939437121340886269128173949753743761236743663797490055191266796e-13
15 9 18 -5.875092403406320365414707356536653709219949470772356887177400751695818947493919e-14
15 9 19 -7.56456418286748190616263437463143683363873413492365081797109990593414546006577e-14
15 9 20 1.337852459543336031125592688126431845913965043257431459132481539208962676785552e-14
15 9 21 -3.583320835218644489524598606239824307592268125123419473754350570142414479444566e-14
15 9 22 1.195946170238557854961224175898726555084249994770856391573690741454875796043188e-12
15 9 23 -1.062012725247397240576433961731032645278890475230038523035169678581733881819609e-15
15 9 24 8.458981893266286959675323235834792126533538039053927384999800441485690944384286e-15
15 9 25 2.422557851432515239328249081437820947602930160176971492224689593884046799091077e-14
15 9 26 -2.396402772151797806425254024234247347700173131710078596539882353450866557762925e-13
15 10 10 9.72929223408741051479777612592303823718604125585997501031731546537610336393341e-13
15 10 11 -2.533904527579498973793794353358383127539932868978146257189044318086565782798684e-16
15 10 12 2.315599144473246991372494368062954967213083365807532489268118191832447401379267e-15
15 10 13 -2.194626127586033747414220455090054665479662377735429554350031750733236378382189e-15
15 10 14 -2.268781387579589964159295717999231846186555577596578600221113573389830829214267e-13
15 10 15 -4.386119190769918163414338669882751296727021296774707160313765512189843320714454e-13
15 10 16 -3.021130875637144131802183232590751961458084299375706645020127955477436626595351e-14
15 10 17 4.548394529481295870161532231252442840501539973440066655280840585365671871779606e-14
15 10 18 -2.401420909562593733726815339275805404303718987254820919104434460246140424977266e-14
15 10 19 -3.681689402359546843246811436180743194656792854748522172934921104723575467892015e-14
15 10 20 5.551493107977009854629580104518310640993199239970056003539168027304070494338137e-15
15 10 21 9.10736689678747746147222988063638334207878831087145161675625106201915154169074e-15
15 10 22 -1.258328466540441793539371786877601415542808123523459633491463747862298154826293e-12
15 10 23 -2.098026150783072381824185891182163821325494543121589433974272613910117320139648e-16
15 10 24 -3.357977336215481078145072126934279610984072269668902306935600308272526356091708e-15
15 10 25 3.642741893150270053295762625964244722138854376293044090308655344936179158639713e-15
15 10 26 2.926877843640255081095491835156602760133757029660585204263300057089268077962289e-13
15 11 11 7.330982019312155088682296704822343598515182306952052305657630520464813967083176e-15
15 11 12 -3.479480722200080910589512106248941452805812036277052133031695070404053546462917e-14
15 11 13 2.509346856133910935302002285034066457511477072593900751741772571409933089507902e-14
15 11 14 1.910585813071944978654279602673621958286747861590842543240283559338299923612311e-14
15 11 15 4.892136247829614945701255739399369943598332679856896504533437955996109723155016e-14
15 11 16 -4.466178077639439283727678086554591137750644618720181852029435643292394490201869e-16
15 11 17 -4.005753494221000172446520283786696960552989326291427770551936076255929416362617e-15
15 11 18 4.350877448610020721834833858026144550713158264296385502744698558198089851961449e-15
15 11 19 6.49130249184050348519705551171818301374159648355968325061454760487889366759588e-15
15 11 20 -1.287958347544594947450161012032003896784886171167296309508934691177163461192659e-15
15 11 21 -3.034282332672416529094616435565312787035222819544210457724465821372291136645986e-15
15 11 22 -1.142679893555605180099058766010215314347903485207158039882868801797755710265781e-16
15 11 23 -7.255612076317942294326571120019272262851003735187267414458515640905205495016618e-15
15 11 24 4.000580488120242453124522055583267158456419278806789015761860912593393859298301e-14
15 11 25 -5.784234736063791538897628051041547886383459542105799892594809638049656664824572e-14
15 11 26 -4.224048194119947716290546912882117733235994048105766567950535227443945050644192e-14
15 12 12 1.645172580018904463824379279700587814982533334463972249019283578388632215402797e-14
15 12 13 -2.129563254910948556826888763080143049429980763727302381450737263467641434774645e-14
15 12 14 -1.704938615523211870106124548141860033363232836874269517542437761905796440557755e-14
15 12 15 -2.431984414944939519807176306703756297194931619199014839313992576447067668186648e-14
15 12 16 9.494833691164601591940285466718855157975093596551880883012182877349798052882663e-15
15 12 17 -4.730456694812132824524604593616628877503166351229994697021334298765185294717001e-15
15 12 18 -1.728850832907287617743473242080237372330938221860574781566237632828658709854529e-15
15 12 19 -2.293523141004845860250277766663281303883907605065874816696779588762789359924696e-15
15 12 20 9.583932880208932132723133525500888382590163861564120305624543367100281976279939e-16
15 12 21 3.040780351963901082539148994624993117448712699942367880859062449762592755764779e-15
15 12 22 1.704878016399519579632246915385134411891571083536765616206584573809143552157631e-15
15 12 23 -4.760538441048042149533855459641331157239065027269216366038914936562310573793558e-17
15 12 24 -1.841434422403080685866834209799233494914107972321925582316354307417478210484844e-14
15 12 25 4.040596648358693638051011666310222523336320841214075445497329982221743864663388e-14
15 12 26 2.192692378944819629922049785063828977223206444796758463961367550371201813128108e-14
15 13 13 1.732187184029473696482053376161505548749282375025375649672300596793791502769126e-14
15 13 14 -8.708130988271273548677623474199374456212903692420461332281767575815727856411078e-14
15 13 15 -4.483585293721470653513522069317759035518585487224021192571365332423110076612961e-15
15 13 16 -4.298336032270438755359161050107803640755105416786725341376119316936169316831122e-14
15 13 17 4.960436850397737074322732986309868137339067586030545766964266702985220850226352e-14
15 13 18 -1.944961037085360741808224540321187676658261033261020620670236787552019402512692e-14
15 13 19 -3.543697627143872084227414006174910399985650670062340847275109603208842730191188e-14
15 13 20 3.140301505724314096739562726644799240547215108688231280807966214644137769353746e-15
15 13 21 7.090291702910922637367686391407992409474068237412414296669042585181459395459099e-15
15 13 22 5.690750507949122561205687047460463702040233346854227938818758448900127742577922e-15
15 13 23 -2.564605139925203875262892865231293064151815742811023269895973064087715855050955e-16
15 13 24 2.113774095167330448640027890127493694982457529975396055589341102667444547384266e-15
15 13 25 -3.171318151992596984503118603402340572814971507632319924985620199378627550966775e-14
15 13 26 6.265177712936289573770480986686558581262657839110791949170967330554150923043782e-14
15 14 14 1.601385866605570915987874392328202979896308659925710216055630908697659644984312e-13
15 14 15 -8.43125096574764641209086396027343202059447420262298887349371196073010689997087e-14
15 14 16 2.812371778273591189594183532229027175571021768359056292331431761915009042958242e-14
15 14 17 -4.458030624645775800074428203462853365753726079429258593225055210698721296954083e-14
15 14 18 2.418273574890432207462168745970791058473399028188082332436553118494984483932153e-14
15 14 19 4.22860146068911576651996353179192376248535436188502751863540374532620218420903e-14
15 14 20 -5.184748020853808344109192682585054260880027936538539764734106023580388414877867e-15
15 14 21 -1.228649041015113218567304976249939371342405314172570731894674351565419653698411e-14
15 14 22 -2.427918904215907921203494469020757495057557985860596796135466393128286104699785e-14
15 14 23 4.274876576760199004434255106655264593583360887619895466148225720723201099995709e-16
15 14 24 -1.119374580041625480783587388315343920521099289947193178650307437101810000012567e-15
15 14 25 6.003707779754753207455616509437168206764188414703841356999220099936598832845063e-15
15 14 26 -6.369422776572822822621698351833155432964103936488288832487238728676135441380977e-14
15 15 15 1.806562316555847288354639277184806460879609241080030733680399699861920192669062e-13
15 15 16 1.550865141539156741674162050615140044408575143857251076304411746986802588233945e-14
15 15 17 -2.0408495333670148423583180432616736592402391987345912182337308376476432932818e-14
15 15 18 9.561311201331515225418346349972375688096484921265076176522220638347384129966359e-15
15 15 19 1.904852935587099954602557658549124230897561534045738700288543649151692167212228e-14
15 15 20 -1.703177099602237059714330852868171175799972605139289158924769915065500093841074e-15
15 15 21 -7.36550114511493944837346850187591118254688095844356091854822245542632596227376e-15
15 15 22 1.96838726281396196741116751799841991633484752640065286829906973468871541239977e-14
15 15 23 -3.600670529950806503434851042594687077175913012944229590219034876804899246316047e-18
15 15 24 3.770420879068263678927573464305838741922245418635888609174945531073261150678142e-15
15 15 25 -6.345484834589039589192199298133580712833494043195734592725817200631626678921097e-15
15 15 26 -7.070466943076612909204542974351398337002770388755295274434527542828275507668591e-14
15 16 16 7.173404166266849566939934850554330411807565710882269549685169937526351199721763e-13
15 16 17 -9.143046569909765564537072707732283823239970476420925469120805675801015711716478e-13
15 16 18 4.088428945030052838423875005308009572947334880351106425740697395689257803305964e-13
15 16 19 8.034850181260284639020409408542573754915387740593445517147952787348932131912989e-13
15 16 20 -7.51357151524079344621307726533690042693204267168329393263777821736276463157931e-14
15 16 21 -2.220489346060502914417312375760528592781809524910459014411677281463153292319183e-13
15 16 22 -4.38585345326067884974180957450738769334228074671609063172295105004849308248987e-13
15 16 23 4.722066713396294603596622516370125234771190666114651609371023465949443120305088e-15
15 16 24 1.962759155477367653848945914176788179700767309622185287642384905097385464006193e-14
15 16 25 2.790820549204797899239860010421415845793243766754950144482076642883398386565737e-14
15 16 26 5.487015020389944543879819276306218007513284365815772090883763074887429747338168e-14
15 17 17 1.392410629322844314266341853929762213387137347099257155136668074395569150386661e-13
15 17 18 -1.248943776585884382697517145961121047741222144007754949522916762032173679028573e-13
15 17 19 -2.512382990907493541732894851264529397232931160539813929107073271957758677372927e-13
15 17 20 3.141278521629882460036718208939756338933737139343682764604135650493281413947608e-14
15 17 21 1.149467732210659230410067335004258749826329370036803268356421173158357917503664e-13
15 17 22 1.270542499888100777561006282138652013996055450330435282293238424294572577906314e-13
15 17 23 -2.283769965713570859565269861600876132758172736359982649809515409606932118319259e-15
15 17 24 -1.390043368346690447625938842515705566576475231918066920909774856041462637383427e-14
15 17 25 -2.134983889348716479064655781733760907758370007430097911288720620182497024637907e-14
15 17 26 -2.166753156946158413013038308684180276636451946660659701910219226105750068025388e-14
15 18 18 2.105372143371854548472948269151041080580009917066170321359175949317109061806773e-14
15 18 19 -9.042892637827173113869855888994904472819681995243225843814569244541769252386341e-14
15 18 20 -1.169730171124799904093614641763090793511535065060798655284525238977079839893172e-14
15 18 21 3.914552919459532110869035905004635907833810152303157818707292696769586886632432e-14
15 18 22 1.066864873220532070786624371703131887845001809124834013657561626894762125292841e-13
15 18 23 1.516046455702459829739524636640202497320896493377724330237453630164465108304653e-15
15 18 24 -3.562956509353151466296973353842307409749109381508260535738739527149995238312472e-15
15 18 25 -1.031989648068489433713809363678603757151204519976581677554554005394615758889013e-14
15 18 26 -1.911878131361572174540688171457469296119763083519298960277183260646120304083424e-14
15 19 19 9.968612143900956849375926157100154489019340066650039855229650949870365597468344e-14
15 19 20 -1.940208998494473498742672703436253781958912463305263408064132247339743513977545e-16
15 19 21 -5.437356196559184143217470563819265332370806137356246389262891810323856842189626e-14
15 19 22 -1.201160744330410848075461186899320442363009760513811973129181028959683150587552e-13
15 19 23 6.644592435295039214391790985210883146569354034632109674552702553682269672560841e-17
15 19 24 6.570471393059974689013848849516090938996844910885538999983945268438724312102509e-15
15 19 25 1.394898381349338154531823262187182724552071468801432121855399290431649593019485e-14
15 19 26 2.515347756699881671217677669582864263177839233260326287919584532345959541856083e-14
15 20 20 3.712216024274556790326621868799939916429133286051400619857320418596869493906447e-15
15 20 21 -1.379835288271484578361503130844337546209410197094827681141958078510249563155184e-14
15 20 22 9.131651153969189332220271729977126307396616958791637386582306839241696772385385e-14
15 20 23 -8.515860778085395230914917749119483962213695388327152039516568117577816563309469e-16
15 20 24 2.427080054851198044985291306087404563222281966257621840383915010778500617147902e-15
15 20 25 6.003546637158212112648974673894373282231584268809239702141180434919651409013777e-15
15 20 26 -1.493193807042501493064208911490629752347726806348391305480266117162734717107891e-14
15 21 21 1.65474583342466492736692089747112470867969013907633265897505733882911091153076e-14
15 21 22 -2.369740020163713125090501918149468063567717493180890087416177292271350392114923e-13
15 21 23 -6.639678761974860375642142924255359880205384760496541796291845082205450385388996e-18
15 21 24 -3.601947289555006389837419499023103329564308750212895004243431766081309061080913e-15
15 21 25 -8.147648672281900983615863466951315708764902502429281530804103546491585097152936e-15
15 21 26 4.745386063641457683561412540740876609137000430808160041986772471016253936730967e-14
15 22 22 2.316406988704891865295973816221587278240159697189865029146927281543907737239398e-13
15 22 23 -7.160310400713166559193168813649372145235393089856120922586614245281141442534091e-18
15 22 24 1.669635556730362056133049514462231420253122315443835110150805859485951575437389e-16
15 22 25 -1.151173641952553307400788282603776544202281574555967919311857206252534493522068e-16
15 22 26 -5.458376640049513476345983459529217469631972548306266697250749096121981145560303e-14
15 23 23 2.208371334440143774102812787579483662346084441628586239118620383161479030147923e-16
15 23 24 -3.905323230074839225475587007273461182697459280429801739728798573838785068862726e-15
15 23 25 9.425179564941769460759651941041069779372536439589673938101858078992310643492227e-15
15 23 26 4.688620155800127714281543839750205471708751597253877668927551642738495090916584e-15
15 24 24 1.024369013265594204782885618781783871268946384057250895822630777824137479218901e-15
15 24 25 -7.54836992582395735639507497366593823696403610344733059571118552993366387233166e-15
15 24 26 -1.676142272469142537201614068730797226804127910388981983390606123740623702919455e-15
15 25 25 4.30322822372530104745162518106518555346247107624406936275750980019792618335607e-15
15 25 26 -1.974207044388129155283684613985613295093259107766913766321469970088930310655221e-14
15 26 26 3.549094776414641836753090038358575495530535761586063442495757921813278900096746e-23
16 0 0 3.344626401204761516047795806193572230268620698033212048460098515915906082224677e-12
16 0 1 -5.909578704191058276480792500802833661005526009964058460345348815713665236158662e-12
16 0 2 3.272949795101972778143594446030704363181477849017788998754966344453581614351574e-12
16 0 3 3.75752052391230194522100317642726253736500327924428388814026627629048207089868e-12
16 0 4 -6.633198392889443747017576588093877511294595926522892670269973473615079212866252e-13
16 0 5 -1.022593627192594995651743059603825789920460309358317138220995756946530168806278e-12
16 0 6 -1.117863597504778999095311429561759760482638857414845318142280622975396362453507e-12
16 0 7 4.323148312041587190297066421868732635185670380369503642705000989994734528605366e-14
16 0 8 8.587310352516788154922447242259108182686933151158707466707374386095051957778521e-14
16 0 9 1.528391591896463781437923337307607816199067433974568506515060338070118051462349e-13
16 0 10 2.900067790457576544871295886697182645205610149041030821504067801017505498811754e-13
16 0 11 1.95005115335010025510570665268288173437035576904585164376462645924909277621013e-12
16 0 12 1.068321309245848559351024241002241941166365918916403736789324826380134080688677e-12
16 0 13 -7.298695044610092370327491941531893807023884854180934248610010735802289621308018e-13
16 0 14 -1.270405874539740538411770388775252052737389850254883156759567888835698352082249e-12
16 0 15 9.184396619614722942633144024322011784822573416255669523604607951379406059718988e-14
16 0 16 1.662201923802260885688507579138517157751902903035859423640591840449451335876111e-13
16 0 17 1.361160998225060881588119777251366964120287843767482670679697062107616776777153e-13
16 0 18 -2.689199214666453385869978935425020596198651809004564963660970025981662942594581e-12
16 0 19 1.105503166166441679081387376585411585191190653756445639187485595498681925332351e-12
16 0 20 -1.178157239945522180411718629352375127240168693224224431777558010064146504489688e-13
16 0 21 -1.582842254334173340727648199809355056497416413258221851211289703875192546973102e-13
16 1 1 2.718409843871711737814693413702426149066519947264669230342226070841948782104623e-12
16 1 2 -2.409358636320816291187143690891863572269397762916724236226791260079498981767172e-12
16 1 3 -2.319405315132664980926661821778303920339878126974226769539873838130519879110665e-12
16 1 4 6.473558877238103171203042519564101085977011095199512123152477894038330494109377e-13
16 1 5 8.815928569424131746927432138364015387477623828205328351221105653107415303825989e-13
16 1 6 7.335856498499121413131307365873266234590330556058526702323330394414864920283119e-13
16 1 7 -5.711219073373736374213219051033355731013514731028722121905337278207023357046363e-14
16 1 8 -9.329130211658013531581961438719829385407545177243116894757837091026237545360116e-14
16 1 9 -1.276506343174645059445612247594574915257084929991447593854490992202654534363353e-13
16 1 10 -2.617944054053285774177563424551581768395874597690275249543731133374855985192291e-13
16 1 11 -3.010062116996640924105475196497868634664687470755335043241530348670476693016165e-12
16 1 12 1.736012895583872937187503045022997593379146546427839748586807578977177202501551e-13
16 1 13 4.371652636032813799268108554252693865018660240170075508409469106363848189215904e-13
16 1 14 7.48018354784332089470154611327696510408911900888265077682143259583662769096893e-13
16 1 15 -6.975298382754924251770741320727042771158180326868348717823454970733939848047035e-14
16 1 16 -1.536404126867560889464943919909473592835917786332330624451963296837117169945593e-13
16 1 17 -9.519017837356384017282338063096912342809845727930597194048315142025794781466722e-14
16 1 18 2.493006604691052274645412126280603679677800663534889251501299150482444427187072e-12
16 1 19 -1.149147833320204039765015345517719001805156724547482144913575262050771181995632e-12
16 1 20 1.316923110076033812693741516441386836984920956666314422666027516153375856722981e-13
16 1 21 2.120284973206740513151093757859191156369915994733103482845372104469407161923976e-13
16 2 2 7.342577195901871586581558671766046235220608907263307208539516320887538003565932e-13
16 2 3 2.955531345923493162376852718590441990982018573277215818944226777353095459019466e-13
16 2 4 -4.271418180629365733541312559894108108931708874479889383613221437858222285687217e-13
16 2 5 -3.983840380126374446965759854615929683008559207016986772240379099012910594241724e-13
16 2 6 -1.618702381545773339997943393722751091533585029677827216152804267725093469370446e-14
16 2 7 5.640499058420198326180703808655444048411090452259861656816406333259115951571262e-14
16 2 8 6.599846671536036558410703625162455395449436784055821228324646068781456097183421e-14
16 2 9 7.023822294469399745253664316408175168237167560122657455388173373005218730161067e-14
16 2 10 7.028034616232753382516912220472307709664421951594696509341989894765165068995352e-14
16 2 11 1.659331879266700914273956794469424865954843902734081270486713382978634123473026e-14
16 2 12 -1.976570127556650094311991831699473079938349901149869843783170400263829070009735e-13
16 2 13 5.004367609697295308018818493885097880422199888433974923649599085917903811602853e-14
16 2 14 -7.278603938828336930333194523115608374330983472940477865708689725613629643994257e-14
16 2 15 1.734193043067216026020619152378072189729656169409680233245521744297924868781081e-14
16 2 16 4.849672396284589029357439217962565933343213774888165375905377123178783027263455e-14
16 2 17 2.315092709974607188172171063177577517470323833497067285539582323291309733119911e-14
16 2 18 -4.932101473480143256688844550289915070920520317815728476445486764465480849363258e-13
16 2 19 3.514167067794168593700385817498143123644578913930784264015068818703306795402165e-13
16 2 20 -7.044015848416984885549557475294124982039105003941889682855442192609533984308032e-14
16 2 21 -9.284941000726495916413536349857492101808112626269299971307529343872427140674656e-14
16 3 3 7.623892891801729740998266552001040341297310103671431059258805913888356922355324
16 3 4 -1.229931803349806878023077917835271175123975667308169986634394553083115221613179e-29
16 3 5 -8.646509091471234184443922131861514407373775049711131733821261341119740274858021e-27
16 3 6 -1.124450312459797454197870643677979887073518864578783180719135659243581256047968e-26
16 3 7 -7.980182154173075717780328958613147176042503451820766942679396905637483787483172e-29
16 3 8 8.364949723738536626550113577941459394809444002570164802882192367246063016905459e-28
16 3 9 2.549473279111264600269267321779938943329465047541736622580901517086148141335464e-27
16 3 10 3.751150938289045044516805598128574616735930055893609509107866166388081430511719e-27
16 3 11 -9.024563367983763507915717203945486638123641066678437352542904262170545943778914e-27
16 3 12 -7.623892891801729740998266519715551002990399335945324625128172888161794610499483
16 3 13 -6.705667653266639778020943290160186415608286925507698064709997854003568209448181e-27
16 3 14 -1.426794174746371173160298442532236989312784263994924324990686838179925782303921e-26
16 3 15 1.202839587724835253282670240996392643989119350812785977454316222460488735122881e-27
16 3 16 2.098244418087746954405471453150165987504674495059192636336361938198878081929022e-27
16 3 17 2.269183132354395931190848026594669557990293105521455449064619257991463114140481e-27
16 3 18 7.623892891801729740998266523124301122208047505734710886727283220471833077345229
16 3 19 7.138467317071094567377738120227470303378722455446788505898565570528095215255346e-27
16 3 20 -1.286561904850316500164999789289341187538810134006451340365083912388390373998446e-27
16 3 21 -1.145981340538419940775652417210822156232648528865105743214285735447214029525812e-27
16 4 4 2.596997475503437111533009831732255240194189344325160915599924957139831534823341e-13
16 4 5 8.253861149216456303021276183636389598400608935291223404366545843021706576838084e-14
16 4 6 -3.820299587685773000390758972979488489092008441021490527043025516481303592241793e-13
16 4 7 -5.477305513365726562353477981585760302540018854179135543626247485301659130650682e-14
16 4 8 -1.179222085626054511680470347627398808380015222171198218216879202703600553935235e-14
16 4 9 -3.96827085847589364057277713335461000914762116499471071690601520652523152207732e-14
16 4 10 1.447719750976628723004360974123487096068152885215042427181435726331662361813158e-13
16 4 11 -7.650647909914984356859041457039598195840161294549481833646396472721824785454062e-14
16 4 12 3.312198019467768911305820632811341076849560925997553411154434496896624981529285e-14
16 4 13 -5.550118824090236375848643170940078099278041808731969782036368513397089192629572e-13
16 4 14 -1.180405370844475259820994411713374513538178304108503608862031216314312691702785e-13
16 4 15 5.437196518962484955323361122150440017928696538038247708207634586972812505376029e-14
16 4 16 8.146165176366029038688179475903553357050487747043328795545712914870354032417633e-14
16 4 17 1.634580768138193433300588506172080897373822080640658252857803724025335667472534e-14
16 4 18 3.420517743550000488168572612707339331431000161449139815352797933066097115090894e-14
16 4 19 2.724583082356486475379517306207999381081272456963987432400446955592750626457196e-13
16 4 20 2.853862711882812756484012044465212226740744952749735055102625760104065096492321e-15
16 4 21 -1.193621668027607148092449735469533586304581862357923132796184249070584900658975e-13
16 5 5 3.301242460015952309080813234274729782562400321016574394131060946979514452526142
16 5 6 9.903727380047856927242439580491229676918992339875554071356074615591849968069729
16 5 7 4.158297674143185177814147899454860937291829587199455117092238768231130989011773e-28
16 5 8 -5.313695099651083932049729074262386387208235014523717182871946275307971617683898e-27
16 5 9 -1.023368755489540589305748935736011247734612900252775575405984412014839722687434e-26
16 5 10 5.846242610937427921549091585999333856305857335361203366494831895013272851239782e-27
16 5 11 1.715359840543033182041505502435325517884556655267461164586746599925236365583169e-26
16 5 12 -3.579636089964117812425807259159853369293437182328744843941008276579715001127764e-26
16 5 13 -3.301242460015952309080813205049488710701442125582929880294513777000032548098906
16 5 14 -6.602484920031904618161626416003999200280535235302782810184984522271632354024197
16 5 15 -6.499771573819912659151021248721797945866323949711750351504399023860516572041655e-28
16 5 16 1.553435384306900637210957942327355263529846369389208127379618676333245647482194e-27
16 5 17 1.70880410714380294139922721927249297208160548691431540634736104725899317565361e-28
16 5 18 2.40813289101872458131911265810427253325097614780001653948024897607935532245286e-26
16 5 19 3.301242460015952309080813206227440056082834077626723719644938601007082604380614
16 5 20 3.70910715638565381660198908312495062631514150154870927986235826045783154072919e-28
16 5 21 6.072789494705915696849058155866100940091106048867025311295982254139040011541089e-28
16 6 6 1.294758853004150655832089165025550724765295975474360074619095683200411309360922e-12
16 6 7 -3.850805196856369620081211377141751772751328577859840479414411129276769282279377e-15
16 6 8 5.235386970026347807994957421648130359820825303939501253426443172479326983286509e-14
16 6 9 9.128038086110825729285670800059273103249911991851588529411220322496581570107515e-14
16 6 10 -1.004120964176554639933829092452248932471839873721526972046473169832152229040518e-13
16 6 11 -1.400898521459796685315960837415301827091514791557101119861213778365343921807944e-13
16 6 12 1.878191517609120088341826254159331670948828969582129392164778844150974724651442e-13
16 6 13 -2.00518087720715622121754127264715453133467739486267831165989973264456809327167e-13
16 6 14 -3.613118803269970403428049860916747118201861123113629490726859744599533962809206e-13
16 6 15 -5.351742736297788048770275889625770308086223308402779699754358155105732317216367e-15
16 6 16 -3.39724237678350079349826207633882280477284471395324024168512344029413463871095e-14
16 6 17 -2.2858301982302499714601915362354852681411952177996664507515746467376892444016e-14
16 6 18 -7.123900344514546734342688845095821579945133932955060288304554776555980234322586e-14
16 6 19 1.831728186163972815011232307478750198755294863416823149992996866147198662097725e-13
16 6 20 8.734060213259189929680438375733038323459315738752614637163429631140435234492591e-15
16 6 21 6.996482259460163615120743639402383927327652032831054229512202683711281419475264e-15
16 7 7 2.998402118082160832881445696988207227696424349742469495372688698714336149996457e-14
16 7 8 -1.615758113790664144293267378511310968214312994331214162456441688695489500893919e-14
16 7 9 -1.662032176252756794505414632939204783941604385580160637503289839695809466839493e-13
16 7 10 4.682213083356181808778968663012570375592831484178019799693153277655130415880209e-14
16 7 11 -8.297344607694928984333756228638733959771490353263589464341183485489893553501409e-15
16 7 12 -7.449699248283285691020148126029409194706609611816222584225731629158495378508187e-15
16 7 13 1.653281063314784911415895564835067161983534939380067725740811231169686611729529e-14
16 7 14 2.572597922075407346676318386021579159046292195128773040189967210031228365033826e-14
16 7 15 -5.830703252028049221068035141096257270765782513873166934580453130923493664005418e-14
16 7 16 1.184193040379139476179571831260469462399505184311407650771380316618549752225423e-13
16 7 17 -9.189913073594882358496689601026502365719511899156206088305161451293207315221291e-14
16 7 18 2.213102798314225127570090952750046708162148369845472734352994236561904824355988e-14
16 7 19 -2.360679912045892388686083307561097405148051728943013716899449792630493239849929e-14
16 7 20 2.944772182197827876241981887007222215569968074766413637243487441582967883373057e-14
16 7 21 -8.47191322117804798619814148710792959940873387174296129334081772819732582281809e-14
16 8 8 6.268566401276299881730662049547049203812661229007100504975996050761926286670053
16 8 9 -1.175356200239306227824499134109691493375965958271433481863456725014709392062868
16 8 10 3.91785400079768742608166378100161666777013211215682153637757568171983837103643
16 8 11 1.827370364301603645993957015496367547058874588822393202305956699951220426216039e-28
16 8 12 2.674789431209408636201140285113387309461531110911977003466242408404446848483937e-28
16 8 13 -7.20316174367621070113955424885693128634290567041380667811697705251832932349182e-28
16 8 14 -6.740555564682097147113176315348916668158592581425857142566788252145915120863753e-28
16 8 15 -6.268566401276299881730662049307541140933732244115553028502070354539540124257367
16 8 16 -5.093210201036993653906162915119824236689073697526113187349625807331977857185536
16 8 17 3.526068600717918683473497402865161290328284613752171046009457617409281442422961
16 8 18 -5.426937012638137032806207391277728688284919750451950408661419491494567833271255e-28
16 8 19 7.890160268440813028096736559372699548828652137050334774828998638941466700692743e-28
16 8 20 6.268566401276299881730662049301034340231955167342238345975889806321125484222924
16 8 21 -1.175356200239306227824499134417882207868518125100469741184973409574397811711594
16 9 9 3.3012424600159523090808132250527481188022401766305100202392478773050607553983
16 9 10 6.602484920031904618161626414480252869111300299891300601792889415185587259889742
16 9 11 -1.234161863931042231813555937433328978138207816905827796031463217330563116929759e-27
16 9 12 4.902582335531665865592675789437682419316635834135714897255838404357000105278605e-27
16 9 13 -4.708489747422915182018415799435380820236479849883034392987356958348986070482834e-27
16 9 14 -6.40168138947061791955613308563452442310289047144447564760725412760590807584414e-27
16 9 15 1.90905777531102501269771972756045319103720952441230822312979876147142789811443e-27
16 9 16 -3.301242460015952309080813219001646768624705380093360317502785678345606425700863
16 9 17 -9.903727380047856927242439625060222078603673190990315609190622001222713694438704
16 9 18 -4.383815778246164219163047133801814080663180505583443374515680426337851527098859e-27
16 9 19 4.641859443886182021227238170171056090184892681506768778499761405268755114518893e-27
16 9 20 -1.858055353577853183391689490253190452564286299723888092462020722112192405354716e-27
16 9 21 3.30124246001595230908081321838948573936672059684958011549934307106270078746772
16 10 10 5.523318067812501901895713185726064249457987477439897763824413520748470678294795e-13
16 10 11 -1.525970198624854691603014556148285974487852722512490857840158557683543179087639e-15
16 10 12 4.034254611222922900916612786682809558350454973030819665403891651638995004647617e-14
16 10 13 -3.525279597969407669996852175218572386381993934418235781054843303075437558728585e-15
16 10 14 -2.937872627678431515983584530906583593160631225491014395991436951590866655690785e-14
16 10 15 -1.94824678084002219827424377055708066420074237192229886966246291050150912281942e-14
16 10 16 -6.527075160735716934609300618232664686852737403220282343480786902428965920084192e-14
16 10 17 -7.195640232111496245747551670459775101747711849505936288497710211817341082930126e-13
16 10 18 -4.812257290265205809647582073534815790205486893982541697216582317829214587370632e-14
16 10 19 8.583755941488036942075717034235964423035861820727120194897042053895293411578297e-15
16 10 20 1.812319628343471080824718092475320854876616996325120567050089314675420922602837e-14
16 10 21 7.824065813018853698657479244905611409336973238239173355957022989325247178040723e-14
16 11 11 4.21057199022925130119251846630221527057944029014100562672509375467850982980057e-13
16 11 12 -3.897829468464771695565217052061202928380070617287755196148764476705938238626943e-13
16 11 13 7.402312182101427117148393344686540097422153564414408044968513988573897049216757e-14
16 11 14 2.200085391962312215580233494971370474154918091718048071505210212515614828823919e-13
16 11 15 -3.96329930070813986977172709666324500262570014470475272952507136332567907002675e-15
16 11 16 -1.845595260262597431428695942509483125536669081823571094453505953593450745924687e-14
16 11 17 -5.431181803164293204067311727792664671309873154456807849192069764953432676559463e-14
16 11 18 1.469609598417059816340062242494612343183828614197440569350372810587660536483193e-14
16 11 19 2.106290749772842143904196540152677712114271703477832302778122941108284340560319e-14
16 11 20 -3.088201452987070491590373775366091648548044388373756091649910620019643812689901e-15
16 11 21 -1.422395633287103826578432818860302354904321274893105248806738026982497207097957e-14
16 12 12 4.91403343697168603697240598141947577498996012857646209248970832311103763358246e-13
16 12 13 -2.499080810377694727915050908279908769231785033145608657335243972987875520927856e-13
16 12 14 -4.978562490332161686109680936855766355146685301265165330154979471450963638750688e-13
16 12 15 2.9976659392115045748087312885248498343085864139432236379585288007449558810562e-14
16 12 16 8.682692285310276879700690797975113294207433699879153240588449710226078308186125e-14
16 12 17 1.732245357548145911527908075219064003741912517541315552264506009450370259417861e-13
16 12 18 -5.837924817972834582071799821583192584445051935059692083634176836524854244725191e-13
16 12 19 2.963621058674076674951070728004547318201968098761695598439827908249069268328405e-13
16 12 20 -3.560093934599822226167484413162904072640642715991330125461174423384607824861321e-14
16 12 21 -6.756179188320772944281919526490075453011707479669903938155392036594734208625809e-14
16 13 13 1.904629055680822500371947861377853740153541941409519381432575037410808671888656e-13
16 13 14 1.272620443039140126621978108911437661071784452569111393147763822711992431591987e-13
16 13 15 -4.228157603907185090362564897248922594741699657311863323083200642852233121525548e-14
16 13 16 -7.219255671976158676944075492284703541287514097220533469188649978843953891144525e-14
16 13 17 -8.813662954577927665360729219659719056157798939651888805080833192314897885071581e-14
16 13 18 1.334357125429695641834285184332133523851652944918116702789270346652154543151084e-15
16 13 19 -1.81697534627310472102543897085030158344379768269628459506063590601855634603319e-13
16 13 20 4.020264950694385256156024458927763442847477951124997576639091697878778195063991e-14
16 13 21 8.28185506179346951287246914786088931989367134914785907603668886077266662378033e-14
16 14 14 7.284309726020039201671908499778033306870961637124350213916241136304702561842776e-14
16 14 15 -1.422781418145527421963564801235735010154425506231894803651204537949353793560261e-15
16 14 16 -1.50049301115906902390817526395157882094523034987320693708271148469495127827246e-14
16 14 17 -5.039033248996937921486628853169754931703515431491591403312898415071743396549783e-14
16 14 18 5.337394186926934994166398736520169063254225399190716141004047461929170531309178e-15
16 14 19 -1.834642067812915495527871669560955895182577206430696328718749195102153748948367e-14
16 14 20 5.354875025681755606231788251659810587470039997661971050314387630020019412115814e-15
16 14 21 5.215402212394646364761106520920496656825588897855094854201922574376873213673314e-15
16 15 15 2.758988197393304904595454713157539305152053500982102065963638992913007580943431e-14
16 15 16 9.689462013790778052453512646160982475417699621809523784721714221193180647198907e-16
16 15 17 -4.910951070979371253563324729211338892377251947403160525994234290857914583038999e-14
16 15 18 -4.921402796760735545739255441897913503499751479334502991513353133170270464579403e-15
16 15 19 3.061689584956990490663221064275001067811144654233494901076319920432645196296113e-15
16 15 20 -2.899453921456457104255095760239591781935127552987615749983361027705182001359153e-14
16 15 21 1.254944796353487324873315130983729877834959503890417871252004295594079070550079e-14
16 16 16 2.961321941411599363117290372258704538576343398463376061622354435425518014624348e-14
16 16 17 1.113391975638567661950164220787519737446292175694507378800616336523285874804213e-14
16 16 18 2.113503369290979209402881212419639019743206778167651373299927004884692705890479e-15
16 16 19 -1.348619883441639524507245729931049475843025971740552460120062992314670763003002e-15
16 16 20 6.881231891364685442674785281010456556188934813413421215069930651936823783491082e-16
16 16 21 -3.629408517400658454061114172134213180136290573470757260627088631937945029810692e-14
16 17 17 6.844818354285392294126972610087354821518491531182703311521521224304682771920902e-14
16 17 18 6.562072287710536247391530285656631546608283162264031046605979849265269754996577e-15
16 17 19 -3.838573092085587878336763481686532465360308280818955974464514208758312265250864e-15
16 17 20 1.036853590755447323062185730476217711885583892582494487031901397052926848987353e-15
16 17 21 -4.401511100035921920943159598191338183299045957574478920318374544646125701702056e-15
16 18 18 5.760265102704746070190551698435059829939915517823117398873934326024397335849324e-14
16 18 19 -3.147900365641361712270406698238411435615516480617638660965042467550022220140931e-14
16 18 20 4.06455224142068390142715541311553092304890760502458784651588496627525316771424e-15
16 18 21 7.369098220570893651414331470608471424663741963428427216610838498231806600262775e-15
16 19 19 6.950757665305518836227205367307795053305083736061269047400450087463443593130545e-15
16 19 20 -1.556818971125213298406396663353362303443085101757826837454038887453689233970333e-15
16 19 21 -3.181012678997381337340069883337327008924233487335201569512938280624031672747357e-15
16 20 20 7.67849474380315149748818400190078202817958653151956271631731968755277714287899e-16
16 20 21 -4.269386864082779845586690960158608993490477677382813562474055643638272746420531e-15
16 21 21 6.835468388571267323677071666368732393735099982114812733202445600086013641525673e-25
17 0 0 1.908390364881026109379917226718131601582250461066145878297861507391027343595375e-12
17 0 1 -3.612005365110353722960776080556307849837796430823245296696597559074695493781912e-12
17 0 2 2.215079763870005325351482473187901803738603791605575993605868121940495841255277e-12
17 0 3 2.249016784652867106330307699212605239598628581249128569144739873333513944869475e-12
17 0 4 -5.157772352557788970734470446151276772335355370122794922490653452192036283521911e-13
17 0 5 -7.26447246742909345818881556974446968624521861256520619828869985276023206792864e-13
17 0 6 -5.289776912544447685970353940041219494962149350626553634450600606986557338163222e-13
17 0 7 3.954234384104808988890092776943718294497587068859724173728505382886074654753411e-14
17 0 8 7.432306489674078430185659924363069539848634750178328826052585844580310842062572e-14
17 0 9 1.071878720981586012893570421531307150384856236321021327554297457383707592893718e-13
17 0 10 1.442652836337409412886966191791973988782033187577611922747745021558477137372477e-13
17 0 11 1.334371509358398000793740678396532892024481499481906172467953494202759925111841e-12
17 0 12 5.286236591094769859785594279101188645612518396165506075205546280192153739389262e-13
17 0 13 -3.712453939000044259186823682044300943704381247187742795424626746703303692846842e-13
17 0 14 -6.29983972546240872867782942398644198026660169808655799398319212085256301722278e-13
17 0 15 5.108633386455039567994116070516607685587089624070840592005730474866868272653457e-14
17 0 16 9.197788305390729850836125187972662606443234774604514882729874231026609006008301e-14
17 0 17 6.397312463658781814231034753113607780389113688366649109320830749545678840216122e-14
17 0 18 -1.720393125543390120351748271302486375037375757026884946976587567788406261303516e-12
17 0 19 6.821669815137574799557394859850943266893981343963956531805727033995451298531765e-13
17 0 20 -7.552413161202403140225080583793539135638553443955889978494646422613372468531153e-14
17 0 21 -1.118211824019697309314579860383906533187845311185324486977571287008719125980478e-13
17 1 1 1.109971866450098093473664460189600195511553589929697224093515029016244535864759e-12
17 1 2 -1.116620457224227880382669811162895432267455983435780875721100483970535386050003e-12
17 1 3 -8.383126461560402152001613850794406663614443132456548890011733445549153299054399e-13
17 1 4 3.466729472389632526140390365993677172448597059585579788771811462697466528730964e-13
17 1 5 3.358690114670907742893994167753393437802812422621289928823781985673837018964727e-13
17 1 6 2.686025551224751467821419435430645696022533689584479264103271947762723620906e-13
17 1 7 -3.372751772148562228654372372067338139825245111419936602465570245883761819905787e-14
17 1 8 -4.605736098774137546592032811072473654323782252029381928087371450996730370265584e-14
17 1 9 -5.685421669302334973807744589726642474644840317296518751718750966124135301599955e-14
17 1 10 -1.046131640240124778221019006299959739769046303469462226092661117464663674409071e-13
17 1 11 -1.813916676900021003341359051145351985791166687366346962411503165260776539158444e-12
17 1 12 4.650368140431408122427988396430315266749843509233865298299376452520365285633543e-13
17 1 13 1.2544825531912651258231030191679433394529329779499866191307281832147392313872e-13
17 1 14 1.845931611699928774760456022803756898352925078482141529317715850517225413898136e-13
17 1 15 -2.730704919392048261175827976053998809860955815587098964973482038844735617918729e-14
17 1 16 -4.807579957603400759739688087885570621935173018228102344415083285834814645549995e-14
17 1 17 -3.107608612102061118119895214453794796373408510916813233901284106540447137561727e-14
17 1 18 1.303349460199181027442960224722472193036427340368906451766035241619005708897816e-12
17 1 19 -6.470420991754039471014237409269873389711561688408813635638065843349926140915019e-13
17 1 20 7.528767624179936307886706810132501620218092285563789982992482521419200367012846e-14
17 1 21 1.247764868019524642412875098447888225897013782166067372744156094990487153596634e-13
17 2 2 3.413965941616110469886356320608704080895064085912080743207815011160408200739527e-13
17 2 3 -1.538143322655117515165562878202677236255233298995366585619655159535231450549681e-13
17 2 4 -2.038123825333072292203292841370277977310667895344157508474324385426052825718909e-13
17 2 5 -8.600446089217110595688163443169503982530499815773217310208419662324514493062904e-14
17 2 6 1.942181294593669560403078415154770674297298576878955694723154527064466601179608e-13
17 2 7 2.709577031624274376131948311178445055752007207196839057809905521650129067642882e-14
17 2 8 2.695891273538965817319676469818509086324028698205321494304836796379645064847065e-14
17 2 9 6.861754473888943156236030121721108770852668848149457001089868568139851378357736e-15
17 2 10 -3.961867659584484784525088391057187241122070586656087187089465703064233940477505e-14
17 2 11 -9.796297181683766065696727702417543413404099959074717310354103452393876493189708e-16
17 2 12 -2.012754291740949740367931014761097716528877102420168633727202009229472805313564e-13
17 2 13 1.239574456709855303365177938966375964079312911297727438264784543632564981127199e-13
17 2 14 2.001090389349514768132790334682780381688430181667070011091723873318832535263686e-13
17 2 15 -7.535809286515342017521958429447596297019530165429274449966323622654456896399207e-15
17 2 16 -1.767821146649243987091894649182978213589680956678321820543822331512900171484942e-14
17 2 17 -2.539821562448631628469253609125928101117330263851961676078592834241682684444533e-14
17 2 18 -4.746109690858322252023681365584204802736433957907091781788734962767588683784638e-14
17 2 19 2.752559605495872179903397071845751028172600460827190597717562032256045002902917e-14
17 2 20 -1.255425689255259221638678570889059688493590733497440224467965715173165180148821e-14
17 2 21 -2.149725962215063619073081706618498911782584275386127311180530589653450811193777e-14
17 3 3 7.623892891801729740998266551321435602406621458221679816527081439146670712540759
17 3 4 -7.908044038810525296103974765317113042937984971229005746419113719634147615890164e-28
17 3 5 -6.401431435395991447669163022034668968094839778210644208654965848112146861572416e-27
17 3 6 -1.281472667596888876040281766319788361852688343499392417114392723813136433475317e-26
17 3 7 1.500369152252370104977784362778899402011758819181380460259369314782418035949969e-28
17 3 8 2.554435930370977469240742366662506021588843096505823321769788885727390090026507e-28
17 3 9 3.197534958421390624567577877709359490834328546347048987476898623094414546309821e-27
17 3 10 3.655358487916475122758070736420108070102125239032510486855611337460244106850767e-27
17 3 11 -1.486965639452487301140758403274267101022715411949824620345523189767188416258868e-26
17 3 12 -7.623892891801729740998266518507266053125766513854891339005564261204211817387488
17 3 13 -5.289560835835927911717446662023574830686933552016407880101643499480068002584362e-27
17 3 14 -1.699901931812297726667771503446827202068505612574136849244853016097957140347966e-26
17 3 15 1.112612688212353667223880968982946154776725474784154877199278048108086723546768e-27
17 3 16 1.394069738616587444290609642794763753563152649227277379703806953144522465453643e-27
17 3 17 3.175035556590024438976290657070616756753411405646916731484154695489644222915143e-27
17 3 18 7.623892891801729740998266527050972576595302242374822497111440351246462831093874
17 3 19 5.558011991220775284116939363981240738694699237839601033598139150345160416026319e-27
17 3 20 -1.404119654124631757698234097314572218265828812830899601963636479801465719706789e-27
17 3 21 4.109244741323198914029053646585447716275702548672061077582951405951895398594068e-28
17 4 4 8.5250827846583467573414741367922548075254189279812427978872441720269046015509e-14
17 4 5 -1.063781511669773438314530699581311358352487463358424231637683540719452600865776e-14
17 4 6 3.010707076463471317443258157374501061086205600706976044958996715286440067582013e-15
17 4 7 -1.977295714985995665622209289223389695850596741623573823602846028595525014937574e-14
17 4 8 1.10881498113884807789725308411479456063150173509392100231717295227777399613244e-14
17 4 9 -1.654792396343694520515291465200525596674857921884100005273693593724246146095304e-14
17 4 10 1.779288153963285408890921483096136456872202815575599352679788525896316597006781e-14
17 4 11 5.335969016657374830124400877793260675638068959073572555960223932766329708657384e-14
17 4 12 -1.203746447862912951742769632639324865363896633325139906649562770349111625446538e-13
17 4 13 -1.706511374364392309475038884293246278627351303790698488526430372570319842029821e-13
17 4 14 1.20360854792100957513152544119732387461082544906655249740006093897957932331688e-13
17 4 15 1.392766239064388265376100140037616907072892769771916278820769279594118423758288e-14
17 4 16 2.494456347497087674390257571618300219951665194690408976551889062977590214469209e-14
17 4 17 -2.485175898268593689161587678411043459390824615774250597045203334336101319364675e-14
17 4 18 9.178780193166912963947389054405125684014771817240981102503584520266811409155167e-14
17 4 19 7.167626603507000450961673233382975745969659900953895983756262148065110215817137e-14
17 4 20 9.991194514593424529781831444449861095208054351744325567951415608563821670881522e-15
17 4 21 -6.864855258891569690361056964606577475290463166572747717050024940951902010589328e-14
17 5 5 3.301242460015952309080813227308956084320578190692271747907445044260072386280088
17 5 6 9.903727380047856927242439607086804047080175627891565958533677399180497587657159
17 5 7 1.034292068796230435022305218409148803751002062040327563707410658747198367913325e-29
17 5 8 -2.293053764729008733835617355741756037370751932536806858716509261526082680963121e-27
17 5 9 -4.495349600731288809225296012090972945135535775370580186299768001093033937619599e-27
17 5 10 5.791982696568707561040790620920602299666413632616502533159750742037385989418552e-27
17 5 11 1.209277411107899761057023277632189923981395788659827923726820585582477192579384e-26
17 5 12 -2.588487308897455849630105736175586912735221520996365155565499906885263395575355e-26
17 5 13 -3.301242460015952309080813217461021292744984774134737546925966211641850948910684
17 5 14 -6.60248492003190461816162642390240943821936132321504119428792693058739350360875
17 5 15 1.296762732696299743268180796337196073492022951640676925077724362862808211413707e-27
17 5 16 1.290224142720374535048299288973334018813391326647845292553364984125454504430768e-27
17 5 17 1.325367671602446043607244699697267331131982579396103241130827581375725775076969e-27
17 5 18 1.914921014985196144934694238906559308793735776615757549826952752424954760197616e-26
17 5 19 3.301242460015952309080813216650441815322041298678051446917790001861292662578528
17 5 20 -9.119420564230245501594512936720968317102765014383839064897458639065870730828766e-28
17 5 21 -1.822288634878413647086194403348956282671453302645486944901400205837293887563859e-27
17 6 6 1.083745436711347983071325554861115199512652576830914369631700846912044247505666e-12
17 6 7 1.582330931546898676827027440015322999538358418989914307018458533165197891532762e-16
17 6 8 3.100441983988212381600378902082449072788248076936271926663337362787928226381564e-14
17 6 9 3.75041101844442468287548778220894719853893393759460542294751540052773528602919e-14
17 6 10 -1.299423532003777457241867107841824701470121789896674615955099001907694507605829e-13
17 6 11 -4.209266353054609010924174353957576190956445523054251221031710701588655058650749e-14
17 6 12 8.060128956810722727266552581922753115389883604199126421063647148751281047009169e-14
17 6 13 -1.002784772127213103444280454039754707000157935634562446346868068369230090818797e-14
17 6 14 -1.783135084763302706956207487429759336486440042317446828328067460122418831733153e-13
17 6 15 -3.341585622171540770499222728781596090921274769724996177676284852770552275409238e-14
17 6 16 -3.741156696786323526149356368163917198894314216237966138485979684547637521103711e-14
17 6 17 -5.071334125051541687017820678440912999693023804001483175173604921356627526932768e-14
17 6 18 -6.108302682215209490723386245268705300267273903799070606656514123707526669414845e-14
17 6 19 2.968419553362886998511895359121180424769551106139709004118824852615980504461247e-14
17 6 20 2.811051017091697894169713079390374537945684393347760983628025209350104620855412e-14
17 6 21 3.282900549690175874759035971141414694552809655763142604983526638591371338055514e-14
17 7 7 1.079453522049289719055263804934571843721081044970664080286649854179728850367036e-14
17 7 8 -1.952982910399624342630128929624212406269627146784675971341924626761007365103348e-14
17 7 9 -6.016441436078840849110425683269339336127634695022153916519377316037917398500591e-15
17 7 10 -2.31898807890313866403609320547542538753926662762595711067151775304911929835759e-17
17 7 11 2.127315042850395772421971760928539937214856664702831629737218013917270896071758e-14
17 7 12 -4.09012052593292589404774070151890769086714074034873145871095123120935656522477e-14
17 7 13 1.35935545389242456584546268822067810242943441967136706736321215415202733476553e-14
17 7 14 3.741699947390320396093660008049532527925600980195423268915139231403825594999973e-14
17 7 15 -2.796075342156090594781908069993907757271669401777737277760282107399886892390585e-14
17 7 16 2.715203046669831050436341907785832559311204221542035856326863175810866372521519e-14
17 7 17 -1.783035984410995503315822841667754172571633306797935593854216686899310182010983e-14
17 7 18 3.190433799601999628208128214733033323533263569825485377897162436106555779125397e-14
17 7 19 -1.565093932340931590244534603855398551100861409807542084608721776050076755032242e-14
17 7 20 1.874429602992267936948598860621611316093554686002036544504129144802022949743083e-14
17 7 21 -2.027622786797465097272011862479552856041478883304200113162691964773876015696043e-14
17 8 8 6.268566401276299881730662049542493579875139562317560620249599485794012569187653
17 8 9 -1.175356200239306227824499134616620647278755727992627638048498953533901451576816
17 8 10 3.91785400079768742608166378099021879177438865237509372266599232392590770272144
17 8 11 1.32943055751648725728323210205369864522799793887039709222988773039635450833552e-28
17 8 12 7.814637699564727498203036389298219181011435101783601606631270990562468506714303e-29
17 8 13 -3.499518315180447768150928800208780145396909936795492351822185268619342998785859e-28
17 8 14 -1.088515429235170843175004295219926641897675961684938893117384262631948568701469e-28
17 8 15 -6.268566401276299881730662049430595799762130530420606798548476120266279161433744
17 8 16 -5.093210201036993653906162914907867022027332607183493070090144901841388760318855
17 8 17 3.526068600717918683473497402549390537390916550705675250279738148432516085508794
17 8 18 -3.01556536420003442395761585058954017670215711418395014742614776307465050264327e-28
17 8 19 3.887407683656321109275732719845751550112714460397555710572438210437304818308784e-28
17 8 20 6.268566401276299881730662049426066509943095611415421004864147343645687482438174
17 8 21 -1.175356200239306227824499134623512346124604532017260953470604783073931000726322
17 9 9 3.301242460015952309080813220523958031498919317567955943079469942322023895196028
17 9 10 6.60248492003190461816162643071025176504504007766690540374732625894188273188953
17 9 11 -5.740770304563502565945642319906150079822706713451096231195958546323105613403353e-27
17 9 12 1.173939856053766966939720860873251339016625620481683557754524924063141059592532e-26
17 9 13 -4.965230297980979185529119431779625292298084109451769555416948586102847772165514e-27
17 9 14 -1.066166936251949422644459500488686545565030907991335054648064443233063500747856e-26
17 9 15 5.510602831925130149952469240555752314764157398140588586370575904810504158240141e-28
17 9 16 -3.301242460015952309080813217925302120369516459892669837576350444547165359972052
17 9 17 -9.903727380047856927242439640355183698848316193954626363606955038339756073190058
17 9 18 -7.743161880932948462829352895346830702929438098271489054310094493843763765941055e-27
17 9 19 4.349192263774771897795884742852532729130750597987635845460777194345690100405517e-27
17 9 20 -5.046924637015779202778026444543724100789528123698190812536026291075116378888993e-28
17 9 21 3.301242460015952309080813218110304276709931248300871852915081784503116607287074
17 10 10 2.743764439367359263676305647087521525571538398467351625659441195692640443667474e-13
17 10 11 4.422531310554614686220774276181406543415983524693843743679237640121391695188643e-14
17 10 12 -6.640057478296612948451166315141695456300838208646838968214766394668533798078013e-14
17 10 13 2.179511479373182439339185318080042525384237345391074039220771584359204292072728e-14
17 10 14 5.366884745443884123191089779245777382547050512111897062404070326799469505090588e-14
17 10 15 -2.938457042380016835269310236789118404396502366154465198194183282885007014223398e-15
17 10 16 -2.5827280233983229936958390231926516142886229581901025210526942879078818500229e-14
17 10 17 -4.61324415838050408013505769821407933237477261683034749069243574034823867658556e-13
17 10 18 2.228291624715376663515207682107268424024444751722803662991371575532470313909572e-14
17 10 19 -9.334213040070276664207401833626038767191043587537897484470867298810256808197098e-15
17 10 20 9.623678469806390793021901743580969797248860426613622305932030885659234537903257e-16
17 10 21 3.153791018690862836623316455070543790447622694818717431499249864281110300327761e-14
17 11 11 4.535897118986467978460157925084070335777977443338476973906187282744164481256162e-13
17 11 12 -5.51508120723373648928058163891456976920134213004560432696570845115588764331479e-13
17 11 13 1.877601006320013993681666612749311908989462461275803620791829381029237081201624e-13
17 11 14 3.917765577992491057449584189739472945018649630957611599307646493679678131496594e-13
17 11 15 -1.809773443983884036418475670557476559739179936679277795699079251303808097768047e-14
17 11 16 -6.040360713441268957073783425179867368833620871101389316256110178516279086957521e-14
17 11 17 -1.306266510138920835323007713467509682868682494181171466999031152350714009884205e-13
17 11 18 1.481072886074756966677803303554697342985576299041283901305309867015683513760297e-13
17 11 19 -8.000005109721761991895117128958293972882555446715881380887660804159496712549105e-14
17 11 20 9.040017012539626304940695044383845658483307208695107464928128129984450605464608e-15
17 11 21 2.218571741977478141619496704441851761947102096137447530600396965958327942391715e-14
17 12 12 3.73406124192835710774999205381960040642198749006303314319043208448492898995839e-13
17 12 13 -1.999775286535938583870507397695351509581289018009888389996912011695031843769854e-13
17 12 14 -4.117410009618271437154314791398901076620002747219917700903957541695117015252174e-13
17 12 15 2.407635919110740061733694462015732636847576337450767012120716722823746164707145e-14
17 12 16 7.726969898136403793006470679566977030823813286430646907052383394638713801532714e-14
17 12 17 1.544058049883313882070689987190518518954666156533745587135766586168713516785337e-13
17 12 18 -4.804796442082939110095987280535936712530188890691508482451985935172200094432448e-13
17 12 19 2.61944039475914344719432053874557333960033213560560554870429590106024451088632e-13
17 12 20 -3.246292882718927748429701391796587486008684205482771023396684745450975902520482e-14
17 12 21 -6.543960642140251775787236523880071298767696154730247901347674491423603960102956e-14
17 13 13 1.13685522580808705743867378059565419764234502777589997468217453781629968888429e-13
17 13 14 5.005685521292769766791956292352388795856237931177434199366119612526009160058205e-15
17 13 15 -2.744045534675598137569864704453650053723084899440105914963425351262199377616863e-14
17 13 16 -2.948421046007443130720911175641544634294716051558223757641536561511899950848148e-14
17 13 17 1.021109959384622718535647910947124612921432960500228443169723146392272865324286e-16
17 13 18 -5.329093290939113436002884412637275977573533748243920733564771656359874657900438e-15
17 13 19 -9.365867863388532624058858662627534196658806902422232792050042233859664200883095e-14
17 13 20 2.299101702784255772527432829816187714854718535083409430524278984993368256146177e-14
17 13 21 4.673740928365941661659107836365492079404284576106474887840100662656329309816277e-14
17 14 14 8.729289618664400046615970864720619539901934712308372908863573041995989100828213e-14
17 14 15 -2.33118381733990489959454656537177903643531791918107422629115252521371227030369e-16
17 14 16 -2.111448136944952683409620614223209738028141848968123547830411012603512581866977e-14
17 14 17 -6.669920718125451702874170825877272917920402337303201426467254553652076539683257e-14
17 14 18 2.523635273794480470435386428597401934510162191526199008329472310325539074597645e-14
17 14 19 -3.654544635755104664253029445429315178570122224770211875924145423726908599340691e-14
17 14 20 7.359118671371594260699777696235357671830133930349903136733910321340356313302626e-15
17 14 21 1.467603756572240856379650717228984537559497701709908440856184734597190117554765e-14
17 15 15 2.167585694569549826668906937271529665102702945824759374057108338796929755850159e-14
17 15 16 -1.39903519585710925021225759930182663946493934252936549885888718302403202050245e-14
17 15 17 -1.846325749919710737421980337509546451506042192663980604073757921069772727247514e-14
17 15 18 -6.508963271966541661808650193594575527185602304111006171355222993724180562752793e-15
17 15 19 3.804213712938463622428026454852291203427315196691417091630818968737561778107989e-15
17 15 20 -2.327236917335272513605857011315333963642538751158233693073925554521382282642878e-14
17 15 21 2.539483391287285063215017981600832146167324501793235666555393840174276144377219e-14
17 16 16 1.576452013967911250138497755824652631720658970680708844058087358742999543135341e-14
17 16 17 2.556755532949227595900617218350755872132605528278820541791159790405965717968752e-14
17 16 18 6.906765007800359176843567239664339216832160631961563637390130850204376533690248e-15
17 16 19 -4.032921678251078535839536553260318438843950763181582032622893089444154720336476e-15
17 16 20 1.390994314748625454427867375332665638878693080410929151386389975991318942706038e-15
17 16 21 -2.410605257322944122062723808540684319714082627840125083511000378831598791515188e-14
17 17 17 9.296110781370265069779911276825660808084995705337380923603424437008654915978389e-14
17 17 18 7.403013289791481431348511075347666005440656384563343870435034379795887899335467e-15
17 17 19 -4.231111655422619766489302594120416637978289863471965867913126690069210062752545e-15
17 17 20 1.506306174044880849103712803932269615186212759840209380542416288547581041456115e-15
17 17 21 -7.174214831189856355860725908989608204177300568389183728262384274545013387913739e-15
17 18 18 8.930756824177403900946879118716476845498703481979682510714658553472380765475574e-14
17 18 19 -5.236734896178857374479300503885588416663032657270007232246143454499630181799623e-14
17 18 20 7.03403077412144423542109496000800941389854942135052711955354476769347780690404e-15
17 18 21 1.378770720123631828081884294079644545036486336570306356915208833980521910925042e-14
17 19 19 1.056753381943882504527558417660612108920814787295599807075354311541708460431941e-14
17 19 20 -2.454787447795045152417429977024779703795587206704174207229358189563283631582136e-15
17 19 21 -5.643974302213727313447413223132805391763084921516598956429847965658422104850607e-15
17 20 20 1.500770640154555027476254986036930248614008877525626893787094453601494012302698e-15
17 20 21 -6.814374075541929214349064923092410819332525478898920041511582670889781633335748e-15
17 21 21 1.820612988671301385344647787644000018267120554362583422516179923139193607528644e-25
18 0 0 4.366182924766934105151357244344603320973844556613090392270204905219068634640506e-12
18 0 1 -8.370630885698121638867884676834223799238168575346756104493374814864045695333004e-12
18 0 2 5.486765617984301586086106701180925414314961521969074663420641788928525634311981e-12
18 0 3 1.435790086833941818011585648660723169466200104729196070611420298800679355906129e-11
18 0 4 -1.540540451128683240954690379449197336854572501257364725408598351275939264700361e-12
18 0 5 -7.784281868932907196498332984152184019048442341913797523764390391126782416858271e-12
18 0 6 -1.644387107993554492341052237093023592892962995298308043828651559636790823319109e-11
18 0 7 1.960827848520546682851951137636100558339443857910003737210910576684931754253501e-13
18 0 8 1.567860979756237956396464680653352148400114510002513466327636764568349679275105e-12
18 0 9 2.989803592142632551547378110220291673659900245995708890785797733090924288041399e-12
18 0 10 5.816176728249554005992810560372347773167499790717659489031443515331770342461902e-12
18 0 11 -9.893601028106218966049015612004194935965479746787854327578255513383295977540757e-15
18 0 12 -9.997874036936948622406359450962260350516155820493203555447028187208225731300766e-14
18 0 13 -3.178911508653438540436075582935533027374636355400807921955334590192432195582277e-13
18 0 14 -6.153110683180855849829163255017925229131394266489243001958548718875225391248575e-13
18 0 15 -9.597256493398599836522562980342520688044133116432161507531580238951643614850151e-13
18 0 16 5.291691996185409986657059394198770625759099930265103682674473145740212657199009e-13
18 0 17 -2.51943645603148166366887170186296278590534829749483725809770319724551535865115e-12
18 0 18 2.004951151801111674544322540795188369125835042475698012167510842991462531035316e-12
18 0 19 3.745381864590559495314895397679664687184930702551780192593328633849017529949357e-12
18 0 20 -5.11306726546434922300962479772343426545621223209691910868125111871670732137427e-13
18 0 21 -1.527103103329514981790008723295005676085756866249804638471735140691778953141211e-12
18 0 22 -3.198494880916679120183491879970576687195084181644088692464565282158255380624411e-12
18 0 23 3.890970572484554766587170616719377833906037652396591832769758231981324466145815e-14
18 0 24 1.745351306227486488239461499987369092802946685204686821761096684244389655915656e-13
18 0 25 2.730582047761468381405929175036553067734024315920724184349674334642200967677511e-13
18 0 26 5.265580230214848147929945637412933099409656094259218751510714313851686437689387e-13
18 0 27 2.48635841070821783463417929918827414165470556838998567235304802189753824146954e-12
18 0 28 -2.228197387966753951980611688997030763323261754616241054068408330439004430883901e-12
18 0 29 5.709784767005941815942318640277735960984484444065177851096911720339878669749136e-13
18 0 30 1.355189149834893461473256860126615744925966734668582363825988597375159802361453e-12
18 0 31 -4.17191905976585953212300759245315739157111626336200297583225756029788637715714e-14
18 0 32 -1.822700648796974595837156064570711515203507696373634467641253015642350048748019e-13
18 0 33 -3.125798498923096868599229308894555666368663579277403495614378258551588839409417e-13
18 1 1 6.117642563583482203975767217246514481966229351490409299466670958104267356387291e-12
18 1 2 -8.252066513958501174927238674607276298104162409418806133301637966606637533612221e-12
18 1 3 -1.723996760212252022979421589760199558525189909337036912184687127274829713542402e-11
18 1 4 4.060422760751800042882682510087188756382338244705484730224459178417605857209376e-12
18 1 5 1.158535119168521509054002988546646306261476035064157147495062523490735649859896e-11
18 1 6 2.352051421177219708820441197293740797696103914594697882584632031461042133675225e-11
18 1 7 -8.20081061557051623172260393709775103519213568367928961300961543973841601349769e-13
18 1 8 -2.912920913343223352388506164722813886297115246345019667818432423849489104805844e-12
18 1 9 -4.3281034145482555205388452340508126825602667166927708624266074806121321367351e-12
18 1 10 -8.461123344704688875922842998685494779763144453504621350556656774129131077884204e-12
18 1 11 5.714085618309602214990315321796472663416246000223653083346678383571723217835789e-14
18 1 12 2.428764705006699982939187766040686454922108972551002080646048009549568472375666e-13
18 1 13 4.814934595878541952400878906961811750514115171628862599989560030429348284671458e-13
18 1 14 8.292275515565651735162047904488149064423389196347508221532582982996198323129153e-13
18 1 15 1.388219245762085714043556226321722424422682507824333291301830062510587479239865e-12
18 1 16 -6.834950195875165239477509243427578645658343550837649570425097795744759415041602e-12
18 1 17 1.027687397249737888828203844570033673444966879982177258365891658933603163767966e-11
18 1 18 -5.215739045788382509665881722991649546549442337019461156304548532982225926130676e-12
18 1 19 -9.564148438935292449387457835445526109541168895419018392051215465945565538453966e-12
18 1 20 9.963029489112803390613172731179802589660106453944791178412756085914386494242428e-13
18 1 21 2.857448036984877049919003238989982086573685293367529232531606691511530935995165e-12
18 1 22 5.184010315467913251258684435630125269666311261261941149522542322157323658208741e-12
18 1 23 -6.279238543530899554429057477996546187621205062846712432119285549101152477242863e-14
18 1 24 -2.457677394892043961195587409277202457157852079948652864454338326167393031657514e-13
18 1 25 -3.980087152013741424989898054892766212886018710250672835924612084993541188653865e-13
18 1 26 -7.142461852723925247244048670210817422326173304569361761500656360972940959628908e-13
18 1 27 -1.509305137939942735606494460039563073598411853759105071371125010619089116251932e-12
18 1 28 1.091049205372128280019797997413384794973568396413275804956293281996974044432707e-12
18 1 29 -1.853682786985619785219546209691710047811446606307336866521908897583077865372131e-13
18 1 30 -5.67109927849616244899055600375964937505317086238873195945175036080476839988427e-13
18 1 31 6.875756907846064575432462881071721223267645598257029727248322445510790443077654e-15
18 1 32 4.933015440081321158197205502164914598374069593338956131386936988951827552543818e-14
18 1 33 2.127301769333610729504420165907379009908529049623809461324883293030942568751388e-13
18 2 2 2.308228127010622552104883502827398589205510274301290787557142229248056122382755e-12
18 2 3 -3.517629246185120857733084137285670830524138190734176522170134938173692406427184e-12
18 2 4 -2.097477499013908317803026632013266814159740123898357147007820147456193999322919e-12
18 2 5 1.136989346087319846297181234216958329185788164104960051464966597543206083715933e-12
18 2 6 9.671007582890534656864594743423670866638507880239867154915064632063955778351947e-12
18 2 7 5.43247425773088830651484685426369514169471798290904350598158220320782999282712e-13
18 2 8 3.610257980758946480792214020406129985414743810842692744784799500880367224202251e-13
18 2 9 -7.179760108779756792740033777556825870929490595592855532897965934618703031283521e-13
18 2 10 -3.492543536830519453750553153072451553611378954132766886420278831591402777139632e-12
18 2 11 -4.203404375478127689199863115550761878346945312160605273867732762410470183111522e-14
18 2 12 -8.471165187720017587044091275635848203958697688535062619384265626658378304508448e-14
18 2 13 2.768037442041046280601545325073496337768131339418538798902988301593516363163022e-14
18 2 14 2.71314561090976484747813606486004702645275640146670959224180885456863560308702e-13
18 2 15 6.433613850500607954605892826511265973425723911837104452142254126185816809306836e-13
18 2 16 -1.616771934542009819130461772880205535056934382542138733870037094515592814511156e-13
18 2 17 2.100461515552307265162561765291241745118020917303276766975853477795902918625032e-12
18 2 18 -1.781006730171937011704296825339660481556757417855025598979926148089726506022627e-12
18 2 19 -3.650470989729133787633147456242010204223837175492359157696990582679776259921171e-12
18 2 20 4.880933127682573044800521064446254740685001233626191822549895477684137586280529e-13
18 2 21 1.473966606522374026312794493987827543803691050650684369105742523877284092811904e-12
18 2 22 3.272501773981845409685402994136743652922359831055281082000839505329838556680741e-12
18 2 23 -4.32502717492525864363337079339155595986420217488582622697326805525642874029638e-14
18 2 24 -1.669044595937764346153632076556403816839224688522924606991675497903646338610945e-13
18 2 25 -2.506076670790692972531778873910384282241312032317919692419096274219186606602366e-13
18 2 26 -5.152915994366242736563367931464642130516229694878796601576103914094664096977683e-13
18 2 27 -4.149863567188329412098219090174321986398985458898776433894026066011745324912209e-12
18 2 28 3.737148222981103494984646103059100471003997581498639326621649096146490148532932e-12
18 2 29 -1.001509360981197254805392571282465938719688369087639295174879634050342203804088e-12
18 2 30 -2.152367054878467624455808293590427895717587559208758209204621883175522657336965e-12
18 2 31 8.319889728869845867539003369471877202904133777833422437355921067789029605869865e-14
18 2 32 2.78178606783009868938961718191623943344753558242883196903973677405026962533502e-13
18 2 33 4.90166404679355555538748583668898149758992384586975872628050790473949411826202e-13
18 3 3 3.935313626196093718536286924966305973858214441915229669745724106860473949009526e-12
18 3 4 -7.856231001342941498206804209590105497236403075097986684965364389760577937421305e-15
18 3 5 -3.422214239099717256393863825515396643328369560312766530575955203430054436705148e-12
18 3 6 -1.018056353684201519404541773430086570897167089327332377346801587489448558942954e-11
18 3 7 5.119376325128667634169213607780840307887312068993193955618881642444061813730056e-15
18 3 8 8.371537620880264690505626425509363709472877149051595023154237446846675163432565e-13
18 3 9 2.122046611588565296331965258157115806136389923898966965879049132095783618856717e-12
18 3 10 4.697771030883835062125881141055567427682079737091934260038719597712092702503981e-12
18 3 11 -9.694575317099610316802480150743348090974380678623818289978986007994461585738619e-16
18 3 12 -6.005510822355375963906487622130353933844325899792681524409975239466867078633414e-14
18 3 13 -2.68725928109191318216727768901050461962399072784752851989292169650823974895082e-13
18 3 14 -5.209781394790117095041249422210038858517896010607961303404359611692712424122461e-13
18 3 15 -1.057340308903135882740034420619740355185115338437562015186245715814329593505427e-12
18 3 16 7.615419430671488976774158292469314222487981625562632246113234609773486739035557e-13
18 3 17 -4.060025434720871830128896599183174295047020766849869662507807782422183397976737e-12
18 3 18 3.115403189381767753424189956951409487999705502163742201815548894483391563052491e-12
18 3 19 6.152411156664053391474039797413920094674357432812434132876128807393657312342996e-12
18 3 20 -7.265609438898865055784937031888249275827412002260673174357165124264751269367318e-13
18 3 21 -2.481859685313592498429384632955547509431840826242174467048871089796501068778554e-12
18 3 22 -4.935672234142828508375067223271620443936873489312515613971695411701718831323415e-12
18 3 23 5.159960555662100050493838102963465692268537441590357306325491452870761611443137e-14
18 3 24 2.629820938750414523134006175176654306929736387123829401824835455950442429887619e-13
18 3 25 4.309273381030570364701060272413998283631306597200498616994026786445361566363785e-13
18 3 26 8.823527574420459431709844558763919317683898262813145679592385642633390506683814e-13
18 3 27 3.62645880153064143396238515399914791075285846027740352325562574225212089061196e-12
18 3 28 -3.132951419696197392708158981824020124262767414777341951489946977290022872121825e-12
18 3 29 7.536292754440644004817170807340023226618979342174182913416189258588431327039239e-13
18 3 30 1.872693041419751868153531629591210188975140712527300367021558067982793233176038e-12
18 3 31 -5.35730566840242851954855836296708003623462605516030152371895123118559829134747e-14
18 3 32 -2.301589949818238694762595508546188882115731172211500575917147681022190000416841e-13
18 3 33 -5.656199030826689146725786753958176893511037977759160041041327261398618806906717e-13
18 4 4 5.765504272141251326383192714290316864079645465370503570561149220113904786853298e-13
18 4 5 -9.797153462542105306909744307078209850373361724077641760374669651764135019195217e-13
18 4 6 -1.640997246330643183254542569569330772386052720160201606816892425067475700534501e-12
18 4 7 -3.339320189630872885833887835429795733179968190725436742118746728184896584952517e-13
18 4 8 2.733500391196210477978856598208079183899424817884257558064610723019194440093395e-13
18 4 9 9.57169828076464300808301654824756371204613490290646913944071004276636666176319e-13
18 4 10 1.831238987395581272631646275658704230338690426978990164544299107757302077194111e-12
18 4 11 4.579276468530870229869959901672974896533667735424164621737117355943784101979405e-14
18 4 12 -9.657367400660284681421836142072003178940306559496172242556149070565181899939874e-15
18 4 13 -1.350703317045307177659888955969407497570197902194859895719336712258476500291874e-13
18 4 14 -2.446186743266153292305874020147921423940797944548354974403728626238972805368706e-13
18 4 15 -5.954254411249386039112184562383600929805869100905530509641524538828543872315571e-13
18 4 16 7.062715794350120902523467624389231109144206369695747201507388264719141708256557e-14
18 4 17 -6.35537454554795292887063665170055708650303876930135850904271853908754454896974e-14
18 4 18 -2.719051384756158033013674187420898459480265893045246676798565820351818673263473e-13
18 4 19 1.542723552161117085772825140614008887470267420147679917859754434457559704753935e-12
18 4 20 1.532021108595807774500366733139603419612659541705476661781531547927644894515384e-13
18 4 21 -6.458613298920645639627895836340513421864415139725288996298725600641036596318841e-13
18 4 22 -2.22560399024012546772083127536403493668805336745416596543135238787704131379538e-12
18 4 23 -1.941937297387781309101135266816195044629272730757939937337002520884650884771486e-14
18 4 24 6.478044238530722740177114547285142080152485049643076534693898852427255175512312e-14
18 4 25 1.291250281219400493663191619587924955485590800047590519420388392768205925610002e-13
18 4 26 4.381035205233475465742592729462344127603890149141796041071344898866665513155101e-13
18 4 27 -5.673827079157497224179024115578231017025059654647151075271270164617470813044935e-14
18 4 28 -2.442336449428092194295632173517237770487592860026994434383445170194750950373086e-13
18 4 29 1.695103589587844910534361101501612628295005158449697314645586175314581521576747e-13
18 4 30 2.238650974860165187580222812769800915144819172509467706334212755440849943530188e-13
18 4 31 -2.57353585444540662185437953048799728513817028127927156645282881228912982543293e-14
18 4 32 -3.745659626647428496233010761949898634648261007798981626936559741186947714912627e-14
18 4 33 -1.516612896568013368413616846445062722522551475287942927346399017485192046015989e-13
18 5 5 1.115406908193490428861196891787769906829831004399060781738107261429869582947184e-12
18 5 6 -6.631133185557593701536417998207755203290947731939262297778515032136858124682617e-13
18 5 7 -1.554447622249238674032193289864460353495520127731743687784896273988537982107644e-14
18 5 8 -5.878614827963634896320902441944432419852721039186758257686370385551542453178036e-13
18 5 9 -1.049593714461336901153657947431333029083399703244599652736983046857951486825516e-12
18 5 10 -9.172042846643646887529842567577468306825620797622718594112235653772494711810213e-13
18 5 11 3.617401821895062388932952609564145802204118010487299623081306715260248919843666e-15
18 5 12 7.058373916530954916395488550849003114290983035503035433828003383515138299973651e-14
18 5 13 1.81531477436367280485627989787776299624374357452482494927429799126043941851129e-13
18 5 14 3.029303270894169070313721301559744573026755052074577957613540131682296580991058e-13
18 5 15 3.705999535175285281831213624052384392088825744195426144177626793106779060792123e-13
18 5 16 -5.088026547347215718467598381734052791249958622811998808555439743234188854135236e-14
18 5 17 1.537143779027014512313001904591937616061432846084324741892535784856983794800747e-13
18 5 18 -7.763746168244310367887928666864340635216352458614010020527963048364254155797649e-13
18 5 19 -1.248148506234944063128415306528746440346796549026939071832966686210231324611083e-12
18 5 20 4.190395840316608152633285286377575812616758449322368051452912458381067167091358e-13
18 5 21 9.29148377175039976074514231548929959517140575131926241856163841399850812951568e-13
18 5 22 1.969748315858780342853586631843570085804776225068289007617034510684859720167009e-12
18 5 23 -5.110683180726450554675578466505578710941437403040433868707489518355392444750767e-14
18 5 24 -1.590240331295480243806575088943969319744522261831152041408508718925417632464685e-13
18 5 25 -2.019510459059711973514617275391571624272974972323774731528937663120782502848218e-13
18 5 26 -4.978121776764405250801857733685700472075447071678131994658374245080993606468858e-13
18 5 27 -1.471272720490877182643902336024115633412914804041159371525267202340864672358047e-13
18 5 28 7.659799684506199104647023642310507213302909824348524368606560446572137416588432e-13
18 5 29 -3.946673921332425191080633231618048119148178294891087567543038393517302093059389e-13
18 5 30 -7.252008831052843126955890692852544280336271594369667575930747230749891116625615e-13
18 5 31 4.626609980146804840407051460485237263883091526774250446500887721405920530544373e-14
18 5 32 1.342541382916265673505308669038990024649905826056609113166014555271117494177595e-13
18 5 33 2.818007827753169855743915683454248774824894644301048243980509174833075306611408e-13
18 6 6 2.637219441838904516224867042986924516565111810458517578608765771856663210868117e-12
18 6 7 -1.727671683980599093180637183766964324036423980407004622511648616329690123902541e-15
18 6 8 -2.625383808120007922855943579240245132077130858304388980372453060771311906864783e-14
18 6 9 3.954099449784776710823861960478904837138326409105491841899061650700126748287733e-14
18 6 10 -1.273355324760423288955055924121907868104307627781790973266874329403272870751667e-12
18 6 11 1.017476380354446090419524391447546194923284826203161846433227719594554580077424e-15
18 6 12 1.181521764047619209292605567076393051382692599910284091612613764963042994451165e-15
18 6 13 6.828971160254541700589108496790732255848487670584815431375166998514743676474832e-15
18 6 14 1.609991732368120634997635852767983251663798609413644266954398664864310672994972e-13
18 6 15 2.203049849451752275030388446843004179548431130017087780011246071969649195213695e-13
18 6 16 4.7947847033104042092103921000010965112160698237045670914785892002122080344184e-13
18 6 17 -9.60072977492764235600379231960409833236235409336654038317500653746804764686785e-13
18 6 18 5.667379772029067103015032711398548822318214660475999011135429288756587872087921e-13
18 6 19 8.056455243738092557130267383464342165418194052765272632123721253367320202453996e-13
18 6 20 -8.889692493391696859893316442348937468815825515899608100470630147539864830339692e-14
18 6 21 -2.435132382350599645772383039225192865224849680406062293009321481512676784610586e-13
18 6 22 -3.623486913386158417733319573267646609364989803893352007050299365645979210443004e-13
18 6 23 2.611839602673187533142890230142804521992326243453224260688727814203937731603918e-16
18 6 24 2.038084744393475310690944829238697313208070288405324260614451203937105398030622e-14
18 6 25 1.216913284905045901262958582982703904199788108547381574385792395838600483341275e-14
18 6 26 1.044817104185023451760901751970420426626847739155722626608480224124698038143687e-13
18 6 27 5.479330547641331216289173482576644433319197215318576607185118895306214829577607e-13
18 6 28 -4.122913775119130500581250068892311028769856695911096411294970665442447325739281e-13
18 6 29 5.441648872750522065058762398866621162726539126139860446521428833634183018936477e-14
18 6 30 2.517588312040723243022617056145296185615375069834029742405575974328031983681226e-13
18 6 31 2.356040742352238746486700398880124792642325194659723436200245868012976132953651e-15
18 6 32 -2.238467704974761959462935545837358555865627879864960805012657873072276445279561e-14
18 6 33 -1.642742907238527845983996486048009860036588056807452965473964535060979768674838e-13
18 7 7 1.475566631726478339669687423497100277516089163577353313887160712479354420945148e-13
18 7 8 -5.799651872936159775951724813210505220384631008244255892846987705261552715416868e-13
18 7 9 7.916772485538000669008048317582865869206378851163684287945819211078332123545322e-13
18 7 10 9.862316042487488267569419559421050044484867195019537759897966999039492438507829e-13
18 7 11 -3.429465549878788188230116645603402463386235059317612902362337349154713959407337e-14
18 7 12 1.055083359036024529187519575036087767184413300706623740034592755818737426268953e-13
18 7 13 -5.466193076643304322709219174811094748507356519021815128398941648656945371963736e-14
18 7 14 2.612075563104309597401301056730894874304457882929233364438879620488754804659202e-14
18 7 15 -6.204589240851685729432799409168333305013370787607451647800199676185089897525548e-13
18 7 16 3.453397331401688881171285215650469962832834302437561018560231675630810592921687e-14
18 7 17 -1.501890152404712938515256771667232172857899031731561073514465977449680153064053e-13
18 7 18 -3.997330618860609268960095384927557022891354787215305200794386458161237716365534e-14
18 7 19 2.215352843575173716278188018063747144151084445221625449402072138976936702706537e-13
18 7 20 1.292840759592577206940142063582788440781627337442453550459769668494761730694461e-13
18 7 21 -1.741295135096769590820912499854005945511032402888435029248334879973261438715499e-13
18 7 22 -1.811710532083062374166679729558209657765132024006817205320385428881562481862957e-12
18 7 23 -2.351605852630261064904257052282876205745645066566630740586842715090889072792497e-14
18 7 24 2.308106511458543892313349138450300556909296725392293773053087937410484035686902e-15
18 7 25 8.796194153030435491430344504024680002270579592371537221384784138710037881429099e-14
18 7 26 4.532343305422939178082957462278027979138848826824083350930057645256007181739771e-13
18 7 27 1.892749812860683775354609843749636722762151780038532990128603596272959471996406e-13
18 7 28 -1.734695608462596786808921628608489878922242887138273792826979192031286222255089e-14
18 7 29 -2.587294820777758649773808566726241527877823739169816917489444517516406214995661e-13
18 7 30 6.135785298145971512005187798409836163017696201004757995971903039635811470178178e-13
18 7 31 5.618330891438612672947120941677821939643516173960577287622449480954304693500326e-14
18 7 32 -8.683200664852333422128316572441485118485390683001970213759219615855922624296283e-14
18 7 33 -4.0371262649105894292508085014354410489112651812477553295490006729992920502902e-13
18 8 8 4.152819149341808809999202528993304392286392784911978881765005585831140569744173e-13
18 8 9 -9.855776460222308448986141588921368275909985226347009760678131901075529561876332e-13
18 8 10 -5.328409042277856172277192555705531044428756924901930627642407654374716512373682e-13
18 8 11 1.622475185430660343631277346328875758235189568048598861470073188153410782723738e-16
18 8 12 -9.055577051497028051040894529744736749414075746877929161362387663681800031210693e-14
18 8 13 1.320774192029965215378742972675689148577072739547240010715912177968248703283163e-13
18 8 14 -1.131984868236654960852715998435928188954609402052242761123903153631605410263197e-13
18 8 15 4.791029019290107886755297049765455242056567452053528387412660747666493274642111e-13
18 8 16 -5.677694524872737706371526969428567548927874290802475753366706257963422657298227e-15
18 8 17 1.904313969661614468142593797200340718184824306056585789376397949265817616599642e-13
18 8 18 -8.402477552007215012500986223116453945430326847745443746203835619358134405426418e-14
18 8 19 -3.248909307734357219509957587979910311432626412924616951089796388479251692892405e-13
18 8 20 -2.544895633319701208062844072675522618681156615030326418104175000599055601135631e-13
18 8 21 4.212777766823296059729636987458471763079625653241736796661284121130458703923845e-13
18 8 22 9.67141067742460558606063275517712429916549264710875623573161998467895591571264e-13
18 8 23 5.617985858260667088322972083928011343724786757749679277601854663478789770683203e-14
18 8 24 -1.822728934419302739643791240398932669783602236659166518761223982272805042354175e-14
18 8 25 -1.701781716793608219349228095448064671153105755225486449949689489259950007002705e-13
18 8 26 -3.267174344895616679379039858451207268665077031643176670333397796415276899269468e-13
18 8 27 -3.787276471306012618090068722104506808893613959203379209212118563357065272062284e-13
18 8 28 2.546665591902475818459170897571093447202908181896829341696844242218788250100018e-13
18 8 29 2.144491155828979518925236125598452180747085433787692820038790841592166154414093e-13
18 8 30 -6.917908601532164324182471890677852776672133895833297983914417525372729088923267e-13
18 8 31 -5.402184248961223638856110619053484621050078905428837376920509485542098197535199e-14
18 8 32 8.004462170790281519651914978808417234264037892456271768282899333626186417492727e-14
18 8 33 4.146932820702224788229913273713131493139074525601022652557673363947283821304095e-13
18 9 9 6.385383839556543461668463776591203652655839676631778162712712672393457901151552e-13
18 9 10 -9.370540300303604512742331480219238933730529145872156561880611609740873588776944e-13
18 9 11 -3.780446056587930455375871712620303786573773315478639099044700106571027216100729e-16
18 9 12 3.862872191158159123192755079080885134439853522215226769787147855376325339865558e-15
18 9 13 -1.533239594364440121358063728112011972340513125396943056935922363921730226303004e-13
18 9 14 2.316438919149416482005539952707024795816109105619624952482617816453348014574554e-13
18 9 15 2.661467016575329177952672689258438550488930343579466670906276214916725881005735e-13
18 9 16 -6.483987646854159015139058972731799338690281153622005822459213725599782259539479e-14
18 9 17 2.534235558663136721647866859551086851755895508573779590590671386961860797109434e-13
18 9 18 -2.457293333861784193245810774882185179203847852845116247926629208134668611321666e-13
18 9 19 -3.795623790989543170368565471477718998282075254969884449960484023108891211835155e-13
18 9 20 1.390678773102017364447031734101314901901486720437732490609745839230592814830905e-13
18 9 21 -7.158759176194357415578124436073652239763632754654982171418327534021919051030361e-14
18 9 22 1.635177348210630156024732314517969140679764004575049616719724083833098687732579e-12
18 9 23 -2.018018563089463944919069386973876303739427335131302271571500271866751985107597e-14
18 9 24 1.25061137914496490610019997082928744484763147503600659468797835142771647341396e-14
18 9 25 9.638036423952597584093806396254245827978100137975959302433842641684109675598372e-14
18 9 26 -2.493668415901439118958892075500116241632067189295749850195951740037022487439371e-13
18 9 27 -2.882227257128688838817528024856726437347386434313312435373072022566312929986179e-13
18 9 28 3.132683058017244027336022976000414853013675354363809078563869816595160922308272e-13
18 9 29 -1.543559029682917402444022111865210016550854021758883520720784444927409431698406e-13
18 9 30 -4.932116546330616961008243106599967224450408492908734463029948617153340798162991e-14
18 9 31 2.116364450737492483717096042128903700960417060106466673947768643080074170552152e-14
18 9 32 7.900484689742778782277276382880438474867318530154824398828675915338925077091575e-15
18 9 33 -4.739784867684239172599313546730511744273837024009347593055658385175553509755457e-14
18 10 10 1.200386669655211334526095963284932188879751582670696637791543182854947672171362e-12
18 10 11 1.570194673845597041606562302095907851774124489138140856115446883261589155383575e-16
18 10 12 3.809544590917380272890155687701618277084191855021392695494945104018362021615433e-16
18 10 13 -1.453047661115114841829997384490824156153659969989741911663349088846184607844745e-16
18 10 14 -2.597162719716663404444274339848599609368382290357822797139053234382451421498225e-13
18 10 15 -5.616471561961504838615947672136156498791611759672200847907260623937410079541563e-13
18 10 16 3.817110728387881150350693463591626262466475021766749890356561237330808550279143e-14
18 10 17 -1.581048700917832156031209171262212806297509401084118865008761402641409215058922e-13
18 10 18 2.217564961062500505648300156538529634128194935624336342207686548792265451649583e-13
18 10 19 2.461816126362165470899680942761654721188731354603293015871766614958189087703382e-13
18 10 20 -1.738371722414249284014023228927160913455350031941148412979805385890468020779676e-13
18 10 21 -2.326196696641555165347792278804370928730923024516920786176414612007492137907535e-13
18 10 22 -1.978082604353056941444284708908087117677594554250652228112624482247234784292842e-12
18 10 23 2.663747698817471672233339422830780741176067930110233253145342119762164512066041e-14
18 10 24 6.170907171216778849265916372993305894185994939262769618880878019576982425031028e-14
18 10 25 6.173749860464832307316597026550974582471097615189650363832572478538142157369186e-14
18 10 26 5.072418492446982391337363106917084989088147576417008876181432596187376562938537e-13
18 10 27 1.728596933026892836166368642133588758907365556102133144102546201693039448749607e-13
18 10 28 -2.557848231025272685836720312913635668431292915100190940148464400264085879807064e-13
18 10 29 1.795417916739341347089373754170207848509645597916270549631550672453630244951161e-13
18 10 30 3.808051539157370823099175427762561308620264547839075582358590250111895405231545e-13
18 10 31 -2.667776058316329052812970741969974786270832935449348045534701425091746311472979e-14
18 10 32 -8.868187261166285602232635940987083151929883818629748151863310672196722049411856e-14
18 10 33 -2.408996146016403811288835722311028271721554253634401678816207320915685340511564e-13
18 11 11 1.070378444943698037512904782193417549159073391103560735782848297941258745510859e-14
18 11 12 -5.633123625064132526888264236495825621346445505270420885020610784492838685497064e-14
18 11 13 4.70509114311090003976356039363029636453290853027011539125301646478926987894175e-14
18 11 14 9.616184046398596560001908972731948503431350275269005281296132198123919185301926e-14
18 11 15 -2.742389315760230598828444213074744560172723873542307909400112234528269601751178e-14
18 11 16 3.320092394369788449638326251503349836396681995121578524647782188838656971932075e-14
18 11 17 -5.023359125302705811898546173789117616501845885041309748787235078302425113939e-14
18 11 18 1.954395641107442620420923500087423246884650181070092876232037210895796813393358e-14
18 11 19 4.753612273237770360050023821074360421355470530253929780910933610142847477613533e-14
18 11 20 4.948417149816420329369340948077657731291945052499981719872760321068766927429598e-15
18 11 21 -1.349581493061438252796575877330669668889384786449368942001203460418560558580312e-14
18 11 22 -2.047726073661651325877176946457879803796319057634608064066152246926633098289313e-14
18 11 23 -6.541199546555908587591232233051351640137232836991529067837452804793490454828519e-15
18 11 24 4.377256111043658383174961102816345824262891807779376049334974147124162606695427e-14
18 11 25 -1.003793554502787342523682005107713596098038820160106918138089607975357380619907e-13
18 11 26 6.360571757798085439216105926522417516833731033490076146663358093240463481719798e-15
18 11 27 5.795117171073915523512134289219961639072065457966301359844662424247695715832787e-15
18 11 28 9.883035865128282428513651914232497654238985237520778480647272066453257124878468e-16
18 11 29 -9.405222080376948640624123813921054834845991313274935899149398076915031224997441e-15
18 11 30 8.909676213714332569919695329799911155589003743446222457045185502904155134774803e-16
18 11 31 -3.87855896384681496159105107350825065962746174791206178842517898386926312317679e-15
18 11 32 1.843653878521868744775927516167649324134545189491558385635867142596796699167539e-14
18 11 33 -1.292414424905137050464567051398438672343509808073426610113690351601413728454309e-13
18 12 12 4.028042687022333472473832824298874813308477618943952522203033309754465596429805e-14
18 12 13 -3.958094820968838668286786804025110163079730869182371202635977457989621389744332e-14
18 12 14 -2.779759923274180100372197770196296454354355626675615756561443988299933372281817e-13
18 12 15 2.238642010198861643641352793892274920257948476203200777379008885511794830967475e-13
18 12 16 -1.144582509004758703034970381199128174932061914921992564519870436571774374434214e-14
18 12 17 1.817530099148284000969025941465665034936876938284347696539113273469206611039399e-14
18 12 18 2.617094541363953997178690496762580375191731208985858680455255611367990338709218e-15
18 12 19 -1.741823912759225354888951983762684419524951310620712752550393238203262782209388e-14
18 12 20 -2.272932111104953067784368855025167739459006482367554080743708050497156690231421e-15
18 12 21 -1.623233705686504544841942128788267060799614931451177028785810429068402507983878e-15
18 12 22 1.720142698692368803364516802155528435858734708396182631022903790163610842007781e-15
18 12 23 -1.671449120764487015632193278615783229846892552658674733245570715799891356246495e-14
18 12 24 1.958912278793509677913820395918169431522880413302020939190057933737574759210225e-14
18 12 25 5.009352978882721203849320419515266400073483547112023443299464245463340032435896e-14
18 12 26 -4.537215718217816849744157200028450158338205998771885761046241360469447803798791e-14
18 12 27 -1.438188344010428140715115948042464531927006200889706308277285578764739844152744e-14
18 12 28 1.652008980873222747711864205934819808092901622263048666452673431133961612643512e-15
18 12 29 -4.579868660947338035263082762627448327688224618560564235410496203823687740348241e-16
18 12 30 7.475745994352692792305634259405628078187798590620339178041109138196297231948933e-15
18 12 31 1.679138347172886140358281577191680864994330535094687624539154068033253024578672e-14
18 12 32 -4.396484536019435350308174003028436521307149945866880324705869355917476976331216e-14
18 12 33 2.268860606768273648114584336379600382816982270432031650828811570641888188199336e-13
18 13 13 5.344191171260269868101080427764301712495498307352276327535411951551080197281069e-14
18 13 14 -1.838798898871936132386844068807479044981581709550662272464902770407594374708244e-13
18 13 15 -1.894627597669573304690025893076795138757784043425481063072788123252224522699047e-14
18 13 16 7.034526929646002084451847600908128621481688088204601707652433326242570960765886e-14
18 13 17 -1.249391337368655309891053386426096263754611170041857388697934602505541607372263e-13
18 13 18 4.551451237595030366759999169214600510141884471283854028063873917507503927553223e-14
18 13 19 1.365746999255056795040086876383563890074621787872526392546573649781342401206236e-13
18 13 20 5.095203579962480700630705048537893901946851089489635439026257111775438571763391e-15
18 13 21 -3.675088710589103269412597893489529914228209981978222616272312142661461578463797e-14
18 13 22 -7.338787706915169362935359146234439381924724972568476688098488252093846718015979e-14
18 13 23 -6.426172090264260979256605778994922978432991672831758539801612875943046428028217e-15
18 13 24 1.581468359412273784126011515620903725713657546092384672137226883984662026614977e-14
18 13 25 -6.391666370938045267534342594606228720892938806611337011111081510350018460478882e-14
18 13 26 1.142166251452997070409839712063431144114374105021368042899840043397864513518764e-13
18 13 27 5.348253426237739000799005970873952008408365104138327937406242521863248235082438e-14
18 13 28 -2.371864141604937133286494193401204480061237590412842704147567454399193295557608e-14
18 13 29 -7.885010900529465782312500724960580979570253718269024443960403624171019707671228e-15
18 13 30 9.998878678468539086599248697720054219545215133225666359498675945432763666714586e-15
18 13 31 6.329864219151459546249292615970991490047676073649570969388303427545579136005837e-15
18 13 32 -6.535077207533204891136329124070703282367127613916187376839662308167021626128059e-15
18 13 33 -1.514083282375323881930489264803740833479883694540951908374546240605485560534776e-14
18 14 14 4.048148790762869868969334368490855144279284385551773885745491131007609172518939e-13
18 14 15 -5.680726267451537158197928856803086193453987284270717337851907815216323396332109e-13
18 14 16 6.09496418056004472699465065257981869524557266450102956307495236679487946951144e-15
18 14 17 2.776062614758048974073508882477782468762478474045141352875789830718553115919377e-14
18 14 18 -4.089664943099803649792470844148873333441277935168542051650516689671636408237553e-15
18 14 19 -5.94392912089245409930210306644365933921450135278020471369157916321316818228556e-14
18 14 20 -2.022449858994101753084505008398653029011466777680255382033823328076354495523989e-14
18 14 21 5.791353066946671156285181132028868055058502249810708646439288824679891863525395e-15
18 14 22 5.119554790412231824244788546280351255296567274160186522622958729920372926776619e-14
18 14 23 1.125051236503288595497078101200107975977775042303435236795535749174713021478025e-14
18 14 24 -7.832308049711512890424867680585580304332445320621730670221099559761455963495221e-14
18 14 25 1.350165790929024345679774842898042965768500876612691285669635329060343672306077e-14
18 14 26 3.038922627854492481668285052433339307280572902529251290972757633158135886798249e-13
18 14 27 -6.478114976806910015087079197603121641106017714785349445816716123050766045007253e-14
18 14 28 3.457686099313416416784108453435878373471267271975103639194316420451970674619473e-14
18 14 29 1.324165803836199091339811263307008778244237281530886500033751052043143390914418e-14
18 14 30 4.224719697873134083305712096000968138521843893786483897322773958102864861035461e-15
18 14 31 -1.069968346219431689207524222078728179352637443533662309534513925556991467631461e-14
18 14 32 7.012638167030341899087548421797348129274267216510341486752853037025663852434743e-14
18 14 33 -6.922937084787921540255803654925140517784721183007947349184684488963464397612914e-13
18 15 15 3.190343193026304823614868043608342770413776770108897149671077712918525292648264e-13
18 15 16 -7.065974102062640567164692416257032875607863503290088270595596708425947663789894e-14
18 15 17 9.498156975006835404718149256789499047163650786161237378554587110106690334133182e-14
18 15 18 -2.641132801780009355905489021328548679137817152170654170153112561704809830334005e-14
18 15 19 -8.079748768375409427370289792057265128617657498314433770393305839149338800364898e-14
18 15 20 -3.679481349769586950858664139648900225780002818518224008369036018892814007406797e-15
18 15 21 2.192311524801121323050272350867982431194308322378199995435265366806043106115621e-14
18 15 22 2.918115412939562088655588021294742030631246253749339792908231938941851129058738e-14
18 15 23 9.349427248781913622747090496134178879925547195280363934791241519943890360692039e-15
18 15 24 -2.686219647997148418585564969816995339074285217361671514297277728304272720550851e-14
18 15 25 1.768860834606836661791278061938610150289448451576025552618117645486197408748843e-14
18 15 26 -2.8841764806055471415861060153627926139960863233642914955005459689926446826867e-13
18 15 27 7.347925452086152493271225322714944849381887268408577928662287960226538479227018e-15
18 15 28 -2.349710161510093804954102174917424314223175624984285016250632598214426995020917e-14
18 15 29 1.404808670211672269033706384756343560402051727177708519837596949058797784643244e-14
18 15 30 4.798468810434800983909588261744266798508141225791311763398842443946615824625448e-15
18 15 31 -9.856922844532674924921457309190373843647028610167284769306681578196811641555756e-15
18 15 32 1.448137468425095808158747113401274885340443981692976967194341329470812279766475e-14
18 15 33 3.76833092070897726612468690977561063853671530442067293443384068663819240341097e-13
18 16 16 8.042296379111298867593436074526621866483510321374183433402318831577838946403038e-13
18 16 17 -1.290218351622771908109167845816394088153384998953305451844677752546565202875036e-12
18 16 18 6.290740044308800572798271962419921388415926058147803358018573356687620873288084e-13
18 16 19 1.324856043868589278365609789851779561591326909643587848570672798083467602048016e-12
18 16 20 -1.116769765998291617703840669427192291771009226263660785207490206310402405334895e-13
18 16 21 -3.902788294785647190840222861777257935627659036803534524930922301040606962185394e-13
18 16 22 -7.607229259236028825564634077148085370494414821799981213260399787735382945863222e-13
18 16 23 5.998978285386364738660758686333235552350741067938318935807197397874166969693844e-15
18 16 24 3.223785357023310042227284690565526361493114935809671306858645486081164329618326e-14
18 16 25 5.112085179300676607365269476732017238017205650037305194152851525484896679370006e-14
18 16 26 1.063063306193967013847001798330702383646923727572289635152514911148509628930973e-13
18 16 27 3.343754894136025723204788124818515069938862701881653036661070733219960403234745e-13
18 16 28 -2.270596478390307722274148815990292278136854283836818737625250652374461133317438e-13
18 16 29 4.293200581273138623579101827943767237505873989851354033455187274393271957543394e-14
18 16 30 8.900143427515179589990585970596233492279236524350871521218469786630858931800005e-14
18 16 31 -2.147151292376369253109833511204343984683216070494294647234360007456965407132244e-15
18 16 32 -5.081766319234497257293811326948313473576254162510091373922223474014565101087096e-15
18 16 33 -3.442350851886617957380592387235512842901376156673122515323714277289762990520698e-14
18 17 17 7.303295462119876923008540301461988259102793884218903528556998433522787462707799e-13
18 17 18 -7.318736415335415938582566420856312767021461765659713396031065610171793208230942e-13
18 17 19 -1.346431965659075131906935244873811159078111976767691953017059699269667982233101e-12
18 17 20 1.93303081560861940645906534969588180136075846957684559227324163696187952343668e-13
18 17 21 6.04443003642496948677550216180867583450052401126929639507536654058958009114531e-13
18 17 22 1.172722509577138681370158591502003602933682993012011269537849355760751953357565e-12
18 17 23 -1.599685441008283447518585007249136100108477119659600088597706776333041725141944e-14
18 17 24 -6.252374034742962511957380320652950372477543662547274761023377406176185957453243e-14
18 17 25 -1.096105766257697990668877723266332929204154616109638425578119514799138829198074e-13
18 17 26 -2.206317754170451783360719968564439029030280410091838556880687738948906366327464e-13
18 17 27 -1.34469876314362677544044370156144577919130888520366323719056175831254365595131e-12
18 17 28 1.286800424861662321067862998515231783630241633860282083423066883411971140738988e-12
18 17 29 -3.374195782542699000131197030435764225514285137449616157027988781578435866981435e-13
18 17 30 -7.76501578097717908924406241812945905878889391030295033827670081443707093383476e-13
18 17 31 2.719891146687388377498952893841440634549808602509327765805941359095487839876483e-14
18 17 32 9.286683017858154268388038355965990008477962121751457015862490590507773582418364e-14
18 17 33 2.333264018863241182775115436299138815988182582949462674193027816887267706592989e-13
18 18 18 7.046797663726822009826160937366816100501146131945925127552076203683674217063776e-13
18 18 19 8.642005684689742046719874927438396420467840745318073879020874651163464529160625e-17
18 18 20 -3.730825426364296956543796631118495936811826876586195255163275545425269797843123e-13
18 18 21 -3.60629398192711242441525917351528368522535561574381220535169646810339645962233e-13
18 18 22 -8.33016645417921191704079444647360869587359518447386219629401585209953869376993e-15
18 18 23 4.40718634980255342344724666111382684396854941773491764575469987217517976657657e-14
18 18 24 9.084302930004797591533610369737410390939385236254282717808702921371632990823442e-14
18 18 25 8.348835704323197550980299367703226859518639754470370735245005459766817820353066e-14
18 18 26 9.060337443167956112465107021127698569309208813264685877115725937919905880908674e-14
18 18 27 -8.860000694098884719476665494705380556693631731053040939046731103184323887462626e-16
18 18 28 -6.72770932496806121621451703728855308371547609519454382078115846901577028055281e-13
18 18 29 3.581547421251013735542281588298383369397792456523015709417944978360292381863777e-13
18 18 30 6.882803880878158431561102306389774153972413216590773211091162293651613606649719e-13
18 18 31 -4.241280027544379452296966473180140083201965156225652311550600233386003341663881e-14
18 18 32 -1.269269224112620520400559043330656303385355675817939952505466288741608713341864e-13
18 18 33 -2.538847934351337274805108775799967899293650284418473376823701106992618899238925e-13
18 19 19 1.995226645882910955400270722591209999500743823439151097019571462399501927405242e-13
18 19 20 -3.154223348845139859545013509801822473144632915411770242911504006982474054073953e-16
18 19 21 -1.108004975542444105092449266559889648542385279160120205757019378363722029720702e-13
18 19 22 -3.267932913534972092755132711994277495733893722106621990184909364030472733325054e-13
18 19 23 6.943387273890604512351810384439762109147129594203902012172704566945959020338645e-17
18 19 24 1.420132968388363591286726811945407616854919073578411724361715134992505884397712e-14
18 19 25 2.586678878608804967996432006670048664754442998140694373051640576329674905201116e-14
18 19 26 7.352780503739241874750322559701986960184109063490508917506615283690702765334312e-14
18 19 27 -1.812329489251032302937031525004911148181191439801204905834126343348845071627404e-14
18 19 28 -4.577247325540136930015159165711106729113488764779220848652086127091863031559492e-14
18 19 29 2.7882861575891034796436730796249964602305621397285476325756179909417670043502e-14
18 19 30 7.106419246768482586946650614608974623256321928402216863843719686124514655440574e-14
18 19 31 -3.705251747547857963887704873891921177397124819837580857421106928609205414335644e-15
18 19 32 -1.280654523893178013328020105229065090234002163345373995251257444489453323437084e-14
18 19 33 -4.361663701711962970825379789825939502407698140275671507356952138597498345244603e-14
18 20 20 1.220524468303756193674860856402381407061618233717672534057185269088425628227096e-13
18 20 21 -4.702031316717298239436455836163887395957694669952190831751661694090841440164832e-15
18 20 22 1.634555250788273072524487790019659038373193509801902071716542287430411264621522e-15
18 20 23 -2.708409192495058498086877724456115035261734504716484376850519538765556408304244e-14
18 20 24 -2.734765779680624782168142605158154446434432039856697578285199257329877671671276e-14
18 20 25 4.559207454998672596317804111439806204014532030233070147554152816252271708467188e-15
18 20 26 -4.057933650712862610415536063179277801081810898124699995099677330554972570278738e-15
18 20 27 3.874588455593718713162783032317047654614895685284677740846414303629241194505499e-14
18 20 28 -3.724229146184654783360378966447843740007170700752302127285518065992118245090661e-14
18 20 29 -1.243841347445208053020732602293207494686289784124251820529906015147969802056311e-13
18 20 30 4.038926297323344276073883770843221135214703040119933099737242979639135048878391e-14
18 20 31 2.915521544344040072028473958620731856710748702759443835193796787131274775832287e-14
18 20 32 2.310748476016068046904784181699391526814973275153181222543598541676069454693371e-14
18 20 33 -3.783772956298573830284930101937654761557310490413778433442670323552629513403303e-15
18 21 21 1.014609386297955865257165900507569115371858028774846674667597549216645632224015e-13
18 21 22 5.335238158327984726694338197783615548784191953047709427417959998911298533455239e-14
18 21 23 1.597537879055124719258334561097638100936753537202758921265177799527781660232719e-15
18 21 24 -2.627677734340292794940448083911888492613908502471642248282438188630868812044449e-14
18 21 25 -4.292070630821678611989622694436177341522271925662522382371275679728533869161006e-14
18 21 26 -6.342934753115496017072429984141202462898407036423136544634474804521351373363434e-14
18 21 27 -7.665367054357252924610725588373538821234601747644481231425124037178036953231214e-15
18 21 28 1.030116416310464307592870938804382057891037146983225322018925703951857595167858e-14
18 21 29 7.769148188498582539081028716020252867808278558120035460978706117235723628084423e-15
18 21 30 -2.046591343679841209162927658533873677292911426873601879286570469050539821454875e-13
18 21 31 -3.782615752955319594168871762902466876319049550142914142254134481972447457146346e-15
18 21 32 4.480606459710155750196506198822223398987351182886851900856417708757837096697408e-14
18 21 33 1.529560492308133356539412749132416015089584316310880305745193816084490991340537e-13
18 22 22 3.233923515878753162062102170813575203187946087580025874543380897785037198030633e-13
18 22 23 4.121102130893869746469234238772274452212070513226203667020203144848061012503811e-16
18 22 24 -1.580004502447117215705609940600294020734478748293302061006037294323317041559217e-15
18 22 25 6.139968282080594922704913658561708552456026508626936385548576136268107896387436e-16
18 22 26 -6.991096364729572085791441097410774485888995607067000040169455897075189129408582e-14
18 22 27 -5.397379023766536159772919744848801667662513164498883480892588275948002636422873e-14
18 22 28 4.783487759955223302287291389732152631247560251275216119096223692817094909408344e-14
18 22 29 -2.79468305824948135778149250549499936404782608140027846739478779695865584460022e-15
18 22 30 -7.952916076938975814052537442128239757367230891939169701115218874310218152250572e-14
18 22 31 -1.599793311606561143294965840106954723640244045427505959010221060675941831135131e-15
18 22 32 1.432213459717506545267030854248077300426669205586287786767569168151858901446747e-14
18 22 33 3.55244570085872647914344099858181227995252295530783335116135985574378147092075e-14
18 23 23 2.282236422868944211779413094781023888814286412649371428783883193731889848524566e-14
18 23 24 -4.369091846240848671618409299439376516416327266585850398707201090017109461899002e-14
18 23 25 4.068218143902578052424338818355897724199343303487959150556985990331520755317201e-14
18 23 26 -4.040981543731469280749197918458845803903874871494905044011788298053017721372433e-14
18 23 27 1.797351435190345937655792459092922671966026255261809787134265261167942550673713e-14
18 23 28 -1.647959173786871615996237729215940438791427937038676064249173757407380155987112e-14
18 23 29 4.426896376208186221489928987140846979673605537089509254994436962348128982981458e-15
18 23 30 9.191963399266958154994140250309539988355772992621055823520631882704811190613842e-15
18 23 31 -2.284602875782916729107219884892656745971494973727829963057309948639614899038624e-14
18 23 32 2.141319709207467528339624346322976883851364455828928183023901360133564969600822e-14
18 23 33 1.161027635192785413055002702758646792290622741878574152021289556643111268933758e-13
18 24 24 3.004984387420088838672577899471555803337728478117297212388744623931637931599888e-14
18 24 25 1.137080877795977826545865630752848686207897304162488112739026988071907698972196e-15
18 24 26 -3.0606588437630853645017502992478863944402286677033759144961456719394657667605e-14
18 24 27 2.795857412602875212125575326820547857705022620933761831794344521641157850535764e-16
18 24 28 -7.028506958189447515459057302397577427651631494196379926558899921769468728971584e-16
18 24 29 6.478021202326123847632465589489111324266942766642907319100527163758718856858509e-16
18 24 30 -3.96812569454423090634360393264667600371925943114469073447587577547089640750431e-16
18 24 31 -1.462508992034502593881286619145765498102620378908815744478415506167108163519102e-16
18 24 32 -3.076120982637250786847452586913380386997193321298810145220436195192630298709429e-14
18 24 33 7.748455950900932031492123252478351428319864691636056430799791594771719508990988e-14
18 25 25 2.343000937796081182962931907031345612252929082798511748367469499502708524225299e-14
18 25 26 -4.87414977529908647177974215890524763484339033550896485752621030491163359442481e-14
18 25 27 -2.648387008598894128115933484426523910264030089247068513720668235194265818398313e-15
18 25 28 7.789733855119265378669188691320207764836927886500079715117847267708490294081026e-15
18 25 29 -4.008594009316697439754483709398367652590721199214050069584067371239852853637851e-15
18 25 30 -6.656104783630965025332915361150963420000645979152565394708475201429110086076803e-15
18 25 31 1.555523631657011479198848347926900193241623589240533639572988130689155780672114e-15
18 25 32 -9.810882594801682582113468636732750597040474623842924292224239878056709708651481e-15
18 25 33 1.274227704006999322769932902383236533121282519959716384479508199905967624259127e-13
18 26 26 5.715172071540552838323784589566352042533602372523050512448399360019671987636198e-14
18 26 27 -3.890305279874390658095857952945858860601191913832608658758127093078633408757203e-15
18 26 28 4.684041272925281368108190893347356865102154841766776539711051035233965671799656e-15
18 26 29 -2.347355357444257815435126080198835866634463907816054214933548677860650930920705e-15
18 26 30 -8.634688796529364063034160073936600691677750340275447516579910281992681371385146e-16
18 26 31 4.659132350977961957305587646091431416593330086825008493979342760737046113081965e-16
18 26 32 5.394441501072609990719234409939924221681752463422609258813265637837667989754028e-16
18 26 33 -1.32296699436427828458328531315114164471167083219623928542699230996405066146115e-13
18 27 27 2.695433019446919960434816368370336711547301476369169001067379032018065959622811e-13
18 27 28 -2.433172261218438271786481172969777011622236942287699094511336438719292682157498e-13
18 27 29 6.465482912020562305419398353084377277117584047157694380805257355342389527835538e-14
18 27 30 1.434779380661680202695988433739476458128811005022282925611228600676178772443927e-13
18 27 31 -5.257742889842955260018067320914817867842370631984905497074691590945469443084583e-15
18 27 32 -1.832596513430201169769579002612744686114781864273608641965760591186273402777664e-14
18 27 33 -4.139229029605277901000942829559866438243278022315585556601237327946897232465473e-14
18 28 28 4.073767169085928847443030496185115157254895381359713135041768684793413214022573e-14
18 28 29 -2.409566782509907700280385485736560074099411670704152691902612731841191644260695e-14
18 28 30 -3.660895369697478838174457957628681909136733753724945827003054425532527468638124e-14
18 28 31 3.256598843756208390166630704582193377798235643540192113963377561267095780624587e-15
18 28 32 6.783128845689077094034392090694187643143089607317783204864208699636164030846458e-15
18 28 33 1.286826253615842868076592828047265835057674607217080569136928770607235717130475e-14
18 29 29 1.465110320949059318771442572387075534909973988374979202032339671930493758455816e-14
18 29 30 -3.600428965120230670016250204865339506566206259208075204544289339031582196167084e-14
18 29 31 -3.299389707720562777229758793442011507239207622903189684170593411059392902458337e-15
18 29 32 4.822295387316101324481427613580795964891858798360515600155505349967520824050883e-15
18 29 33 2.492202781836293239873045085977523022302651335996891898057752671261367549158816e-14
18 30 30 2.02290103270078039011337682533703958502590624408374590060923864196922739029171e-14
18 30 31 1.200916170280086294030821067634509586570612723021184695657763180925267447595484e-17
18 30 32 -4.624161026264355263511716909214076967241488874386641347545730053582175138654811e-15
18 30 33 -1.430331788469621553900750172788036518168688360793301171959371574783068968995848e-14
18 31 31 6.400585822362968948931072812636078732479645526071903752974710562281560034975055e-16
18 31 32 -2.708768870647690299644105237251721792673373048729730244555603441809115327904521e-15
18 31 33 1.373425679515094590194207523946619054318633754582212485549917361933688101418632e-14
18 32 32 1.173784377002248391485859692150668812658813804626675724618543381678029062060413e-15
18 32 33 -3.367883561917979160201370742734559770035651472951761164124630539751386623955757e-14
18 33 33 9.492765669205497141362521828776833690497816707845482344994657870295844334981152e-24
19 0 0 6.824056825443870420860684308048250987402175286593176227425225342804968226109217e-12
19 0 1 -1.544040390160373113485816208236473763906590370398508373204075291517118299465896e-11
19 0 2 1.236014505275636444020215466162093756581754682349212912507482626120933721835793e-11
19 0 3 2.65005637765285563834220450300949292225980249547743846212027669582524694939585e-11
19 0 4 -4.406966885722012851842632174541009842514809459086773130131255242075711321415963e-12
19 0 5 -1.486704553066613691661541741974913458715720891332841770491242616758535952391371e-11
19 0 6 -2.969951019925356128373516189701544164991254611652516164054105973037704911258332e-11
19 0 7 6.958463726601982837691873808518026709829235529428138808482082153037656484592012e-13
19 0 8 3.206195326657020838847400526853550950538192268325773411307168032624885573536922e-12
19 0 9 5.368737800879800610737560044804404147409266217100721336253181595840456383115072e-12
19 0 10 1.031712554612834046188790526450545690504395553789685394565509887673915221082677e-11
19 0 11 -3.821179433941993647776474028622424661689173986147785219750554843948697514463708e-14
19 0 12 -2.257600656086172452154725825010121785599217436116402043877589053467954729324524e-13
19 0 13 -5.690797343204381262612200930805329834417370367395728139065346816222542171408403e-13
19 0 14 -1.034833816295818256364147732866213963567360448821989770918397216911131462409515e-12
19 0 15 -1.67090486143747632717257751467322314719435842726491276828857985101830242827185e-12
19 0 16 4.655874054228908895179008346107282765149854436401149554500930923052340733267351e-12
19 0 17 -8.508031756098281429038647683189035043793939032247225164083392235187978336398594e-12
19 0 18 4.466805381161084075798295785932597831647301269615516759975209913033884830764498e-12
19 0 19 9.400402678839424107693012914936106317738086803803175741271640260882007577422966e-12
19 0 20 -7.036839548424385685402923626950842719515366321237911946878940144471027989374173e-13
19 0 21 -3.060767006863042606219480357784016339361851028084195404416591291969763784196518e-12
19 0 22 -6.806579513079496629826346859913344947026089064751741933500185248626069456222191e-12
19 0 23 1.193999806825882716702544989128725413041191293775859272544071602577341384144292e-14
19 0 24 2.752538269306461040804600840739251051667932693298503796583355345347415458929308e-13
19 0 25 5.029290004803050720675723681624764215375365634592904999523934911935225207368975e-13
19 0 26 9.807062639140489579865890854716290061627841099039681590298388602958179358693506e-13
19 0 27 2.731655283148849712947273896955316157856155036449730546098505623606137638318358e-12
19 0 28 -1.998751846992301474296355878531809903939293345270867068644391249175070013773106e-12
19 0 29 2.797498359829929195500193945175844790757348697300278770989656608445958657934282e-13
19 0 30 1.212647139498784898520337783711640386098763101894664623877039346241901361069396e-12
19 0 31 1.204532845955912384275505355298108571118346333054533372531726415044252840814496e-14
19 0 32 -1.423957166102708422895906609788397404455610989856594724533340093495630391972479e-13
19 0 33 -2.63541691322966167029966110299262068988500391472632116241886704269371485087719e-13
19 1 1 2.440774840996355743265736387594393516942653351784707109625111699046416137847297e-12
19 1 2 -3.1543444021424189128910070260149251924382289804200269507010870205667765877403e-12
19 1 3 -6.548060276276138048424193740984060030286847369982514467632603866410283799309803e-12
19 1 4 1.475033245458534519703093347048563544144924587252041343554223670230579008235509e-12
19 1 5 4.079733035003559671269140894567129683872114894292111639493734179740243008085812e-12
19 1 6 9.724032423849231582541183118884918101088754717270896708373134276320586846158876e-12
19 1 7 -2.856193413875328786227647404940538098980703043859417080133256416914956216010237e-13
19 1 8 -9.037014212135884429196894776635071819232969766706674592604131859889723617751006e-13
19 1 9 -1.44225636709300973133449326297769161987495493895601436802072733585926647966126e-12
19 1 10 -3.365429418515334833184349417947432862604085147016467345826535473587053064915196e-12
19 1 11 1.890737360025653155596051305837918802693518826322784393629639614279621376046984e-14
19 1 12 6.57428961729287898662104957100023459833544776345060853753694191962608471364436e-14
19 1 13 1.463050629223056229016940168956908696718181328826397559413067773741504773065063e-13
19 1 14 2.86686001726390036183997899718124639773275080926141200710794786716060498641023e-13
19 1 15 5.307639265364197053755318521744388975040977015061469801286026478265767354228169e-13
19 1 16 -4.314079256853233781293945216339330867561672333239709161324549659667690566229825e-12
19 1 17 5.430299403400533384506237213296522328269712373213676296351330322030773272955885e-12
19 1 18 -2.073267521420337441777543123259928176992288106335059213795456830050887148981282e-12
19 1 19 -4.10199408315187228806617484187289320156656141177848270488694658381533231892245e-12
19 1 20 1.912120328635454123258873633003579769519704173113391883346622550954138815003947e-13
19 1 21 8.852611502813943440058927084282892658872694437294940642085061835741113469900926e-13
19 1 22 1.521825541062648699294848654178228512256740694687807187885298694800048402587111e-12
19 1 23 1.075615591060273818190346275856776261035676060870219056522586165018255137061801e-14
19 1 24 -4.278410379057755609655477217375029234094246233338245220142185354847411093560333e-14
19 1 25 -9.267273781231356351302649478366791733855216731004285742670030470892751904093263e-14
19 1 26 -7.130102186299889264860538666826399443669735528234286657188436568292425961000372e-14
19 1 27 3.021051000301871488646732390587886378170193948211964376900528042780673643009221e-13
19 1 28 -6.336994762855746715536703174348494397915683219286858007216503165794056906940758e-13
19 1 29 3.30701047078729006884805762463445439788844594275738591049441118527473899898675e-13
19 1 30 4.236384014997344958814346031461281014976490411907252704747652619768690549154971e-13
19 1 31 -4.484744705875072162043880356115542138998591339936447753036642933852148715143764e-14
19 1 32 -7.227897476941514217810781455146344957132604676990154974116623051868598594059766e-14
19 1 33 -1.4048220017447445113730473320835188899076036934303393070079646104595218309448e-13
19 2 2 9.252999527057293671105167393748535188401582605847163698676930918770942326514667e-13
19 2 3 -1.471576520846887805372779586412967569025704597912257573623108276366528063597735e-12
19 2 4 -8.552204206869325335112226755750600628841435790934095124906707383086257312517375e-13
19 2 5 4.58696167016329664620347343328686755466256391401812431205067353331794585288826e-13
19 2 6 4.610610405207422854541586808236610297504667722668934041981628585231629857190563e-12
19 2 7 2.324173445046276171535117608297996290041386417080523085520271364105958572583096e-13
19 2 8 9.153243534925766784788110115176074909200843869867405311384507841607312535119078e-14
19 2 9 -1.415940081143344272750586752043587103279416861550976245383751607536007807752094e-13
19 2 10 -1.600507568321420235876194543613978462090999709419494026768779111560514808631756e-12
19 2 11 -1.950638717221327416395577850688675736882352305008207677240779004559932890724676e-14
19 2 12 -2.287860429550376925740287764869989617523772496465428822192611357104087464701464e-14
19 2 13 -5.557423957569411666100450521347385789798472644689269099460473124768773854596974e-15
19 2 14 1.215622200676594103589168231755099985433304789183101519236184955865768242329137e-13
19 2 15 2.781312452413797320988914407172960973075394290851879313581250013382044502681102e-13
19 2 16 -1.593974393802978681822302908087017554492479711300816150154997489074804355559369e-13
19 2 17 8.13972235143936383446722348895044678349643561570051045788272058900005631665702e-13
19 2 18 -6.635816533408408151430070446146097078780918219211038667683114764719196315644039e-13
19 2 19 -1.281956582295143440327320182999295202634003796528471525737629450294140644057951e-12
19 2 20 2.87245441832651884371011929678020394809902634945944233210687965014895430370448e-13
19 2 21 4.437921362586236738854853646654018689691133649819808393696221298451469424474416e-13
19 2 22 7.808593765181872002169788791137247623870483235217934581863708836227708808573992e-13
19 2 23 -3.591066600517389318812101008880162562100455441556200730224620627472309386463323e-14
19 2 24 -7.042472654954022992540442997914877440794710606131254988304815141882545517064107e-14
19 2 25 -5.709488039586669631306057045937929743812837596612314340515862590542671127676125e-14
19 2 26 -7.554275184620887753503882426149591815142554577087934934094810389344899203865574e-14
19 2 27 -1.344246998829944093211037833218567837000125315687494144245283220347941244169311e-12
19 2 28 1.252482288616101584007704631108936985468396800122707033296286513150610975082435e-12
19 2 29 -4.571628560431198082295339263483197818340952360784975521726504572353538514263643e-13
19 2 30 -5.796390681255198454063792414395657504736836505105304718391790962313350206744667e-13
19 2 31 5.081710344019441468098166103449287498278943892045856617172044985630496530618854e-14
19 2 32 9.011082231728963014741773069181649964007770628189587361903186553105469316495619e-14
19 2 33 8.31876323215759388286884554162919070293647194778718204390517811493695720588012e-14
19 3 3 2.642814808754579805590085139893843021253585263946354705238263820796602455360769e-12
19 3 4 2.212448868132758672434921976966500905346107801622026257805771043328123547044624e-14
19 3 5 -2.593505627015306096653720780794619288359767437520290488797679010897181650511877e-12
19 3 6 -7.832579842160091419050339517302465805367274752852523919002549955369948136959233e-12
19 3 7 -1.537655488145881533407379669227614568210169890891418258482289046046945407485056e-14
19 3 8 7.750334505191255643453355268335767042212908401486724847843525548650424964342855e-13
19 3 9 1.613070362548968994485319804655949483027464198468836118712637778112858354564669e-12
19 3 10 3.885857553094988791462340826312973607767752403325688639214930661795434461180072e-12
19 3 11 2.345662335530040224621224522747047151256469605551880297432058609822998132452772e-15
19 3 12 -7.149358488788016088963534793968457580381539954418967368246741026208009694028979e-14
19 3 13 -2.229372985443061510535769500370461856274474993020906517380240152477724917646176e-13
19 3 14 -4.865553311178439069017646124882293073393984920731148220922467794673026916296935e-13
19 3 15 -8.953251105529149629726947684131531780635782406438920983557677902482101274356949e-13
19 3 16 4.948787466565733498313308325811935682485160838892112895250572815203862199336128e-13
19 3 17 -3.895301496060944450520344370687359476513340416914697492472083790634002955368557e-12
19 3 18 3.381805668795621295097768248319366005973464098995804075873289567517607827800197e-12
19 3 19 6.891497232265418060984662115270046060463361229787986596386043667634178639937978e-12
19 3 20 -9.468281337233206845529287633522743634050901856952668736115881601950112110510942e-13
19 3 21 -3.020429629174226337126716045860255257313763868716847834555784425345352240947455e-12
19 3 22 -5.957804123069964915883236169148522845872419367354114371820683301177620916087584e-12
19 3 23 8.326997445984877917557487732946466652971804555648020870905989517123222077804009e-14
19 3 24 3.608271590054171008851200238629730970119677613756792422973165100744025362160596e-13
19 3 25 5.501062993028937773055826642177456780936965883606394807032120394242297428128101e-13
19 3 26 1.131233241156446312750966744934876599871681933945722854723048948100571736980445e-12
19 3 27 3.38472684495801196431876616895552185324414723449404014082282244141593922577486e-12
19 3 28 -3.233516780814369164735205945629098716274061486695003525990136128057848384907015e-12
19 3 29 9.400467558076816600308227741185748402244120312448808015934466385102013987311042e-13
19 3 30 1.979330282404387677369954893071545909096886517905769278727378772741947580683551e-12
19 3 31 -8.471309009002773963980281175046973147649450456730641663794106486956831198991531e-14
19 3 32 -2.685810485893009576601833952737901417761499225700563144645842158248370189611484e-13
19 3 33 -6.203252115515259864659889869927370635224191924324432988810740556920805994442332e-13
19 4 4 1.688086825188329762276681520363081659345361880197592111133483943417922186007583e-13
19 4 5 -3.160685672699945638890548068472735234824448608953350559074857815977968642493047e-13
19 4 6 5.95661886358234187158304746861815058998327257351070352992201181111832650531121e-13
19 4 7 -1.038571461106743156137037120014269910664717507502909971591812746726028816666423e-13
19 4 8 5.783297964222361139327641129304609049429315974469136886512071652572235325829735e-14
19 4 9 4.097717362843285953253195732065082239886239288268177909422725716928081136777338e-13
19 4 10 8.581826238782196597410052515646323965376040356837962311257203068318285688184255e-14
19 4 11 1.48369875086924975242120735282389809369780840690834217135885124830789187024202e-14
19 4 12 5.463812260654969850433009825636055890751208734334972176096011598577599860853613e-15
19 4 13 -5.937930168000909574047980466420488556015966097815905137798637766203476731433414e-14
19 4 14 -1.287882381441246025985315430773261450755794663433063588192465513729925331302163e-14
19 4 15 -1.150002061988945655582012545679267139964117577167068362643852173699786528901817e-13
19 4 16 4.528885026054936520293765750499119958875467764655144568778826298972121960283967e-13
19 4 17 -6.419356998267260363302562662430797984904179588274109779217863556235459112928147e-13
19 4 18 1.081011156547291455491154842982621930101247027600239271678599539056645525792335e-13
19 4 19 1.021393364599087748986283058911504599351561776954597022002756329218605157280332e-12
19 4 20 1.191833197963975464673423879387718103213457221022971355100879541856546018226635e-13
19 4 21 -3.503183070900193000674713205556359717593175022067055926570689145307097707986361e-13
19 4 22 -1.149382328862167331102649113651068510054582778102831743588183725289245055711408e-12
19 4 23 -2.557503339870989448661058723487908225299863593701455747289120367766218175818708e-14
19 4 24 1.59993090440621070651598814348146084599990390176216668546411857489578939835372e-14
19 4 25 6.916344204106487882300481502541861618676799631232919813021794402359850009025191e-14
19 4 26 2.345997924660228520787403015967249259658204770314333395509512487247853555028794e-13
19 4 27 3.400952343116455986800983834559418763712195186095483946720203019773636131114069e-14
19 4 28 2.890006383024869152599875514249603987683893857242348763060210788930840849671927e-15
19 4 29 -6.649942155304736592809848632522152484889715403754554924473229474785849407088596e-14
19 4 30 6.515498923298873944748837251047152218772442981972388261356246085159890369198237e-14
19 4 31 1.380667540582424336407024047809127852978639527115763961604168455267995183346704e-14
19 4 32 8.305230694183910073373206001344077378648671760248401016505755406302141837690159e-16
19 4 33 -8.392635616703713076708553422019069896762618693932079126320545761111472188005464e-14
19 5 5 7.884853930014175870280802042839321313408226010984722606619973718315331915780183e-13
19 5 6 -7.200649080349254570576305584323000781585523773839517119957266143611177520230253e-14
19 5 7 -1.231587126315459568271345835923767386599748608127932030293435528691715869215304e-15
19 5 8 -5.040601461014591496901220024898751265694409624291784644055061377974458482493706e-13
19 5 9 -6.762372463955099377539678313186984214739605581228418222471731576334142186702308e-13
19 5 10 -6.882204250012226100591145917568168544617363732350445645857691404336255265566939e-13
19 5 11 4.108499589820974887596118040208265679658467690226319220271268493198657764884047e-16
19 5 12 6.730722126186062123829223092602567601001385945770446210681738143481578432041132e-14
19 5 13 1.368996150003943073288257887376398702092096464222156507514959099430686936694132e-13
19 5 14 2.421301139790993521707538083978438239005298798954931386699433674993949366266894e-13
19 5 15 2.0528149630121486700211902433411219438070178671072681584403622040228497106856e-13
19 5 16 1.787242213709448333977614628338697067222066010037494539777889087905684011585797e-13
19 5 17 -2.774143388865414228730604466733529740956954220269129150504899012723474611519078e-13
19 5 18 -8.436795705507897365714808172603788095795542470861590448368949172221542616613397e-13
19 5 19 -1.299193470646999677887640160253440902115972870759934038368522459994927203902264e-12
19 5 20 5.987542929648978575985488542388326464256295256844733585327275434230535686000108e-13
19 5 21 1.204342191823771245643075796430613205856993210616470277227873204106397287046674e-12
19 5 22 2.102676011872161806820353113201320513127700615522242816498586015842875005560444e-12
19 5 23 -8.263157312426037976337044522201973063278503952890277414228880323436248269126375e-14
19 5 24 -2.285180636862957248997605065800362533165686222777254819611527256726411863710048e-13
19 5 25 -2.891229649463188751795460504850452559583657950032262451646012354454190202439945e-13
19 5 26 -5.545541370788756668501838383476965667329562525814753138756276801864304345516546e-13
19 5 27 4.319760153499531160437627604984051418324465787362164613032634063975623215923124e-14
19 5 28 9.414216199361556630504410089015689676228424644199287576610554304215159349965895e-13
19 5 29 -6.116528468582106428994951329392708153666960215972880374640778772061389148240173e-13
19 5 30 -8.676733096132496624755147212530198296753340649667996455023088700180388634321345e-13
19 5 31 8.268968963314451627289828244988293701336395261962574219211761453446648351299732e-14
19 5 32 1.787124109403392245673441511927136024104212198680417505565297786712065735597642e-13
19 5 33 2.794720570119295108131180259056851165181323749596360823012505647221476471234009e-13
19 6 6 1.881192087317344675541882353804346179418794197698592481612841834546676168136524e-12
19 6 7 -7.722573300999402796499106854059014473036954486982181648923728896651347231253092e-16
19 6 8 2.023486562308592274870493155584459549541373173949097615342116016050209738747055e-14
19 6 9 -5.012710082216703406189635773107134352003824933296550034244957930901910306407845e-14
19 6 10 -1.031279216123068380260389473595194243281834726031823693344952827909493843134475e-12
19 6 11 1.875350637497728289169618231864375176201785168315766671355461474228109534759424e-16
19 6 12 -6.067042771464783029347259716305624160433082067900679201241912071519663505630425e-15
19 6 13 1.004586031350136148719800857514680545752879190628024780383576673096291164426901e-14
19 6 14 1.321344901412543223515035010305010241652922498887428311519284675143451780525309e-13
19 6 15 2.458676225311969294267680651435117897430709046507905669687196194529018520608583e-13
19 6 16 5.680555003598956473775608506455030994461193598282782297898643514532329284223677e-13
19 6 17 -9.781146533504278739780728497638217675485785375063115889929207220486832256191125e-13
19 6 18 3.158849025644601924677140118625326838020640592580235433471102100360207344806244e-13
19 6 19 7.523359649221480223576964046922690884116628317365902871593161368151479013727922e-13
19 6 20 1.188236356194625695936649883494562077610365471287522540986296977612985155439649e-14
19 6 21 -6.423694577619150215274750887921296766332921467173827563695948100942652441059004e-14
19 6 22 -2.147855386362497081737489513146579065599347532971759023002758268007905435299279e-13
19 6 23 -5.919104320297206651622695489457270554416094047605323078342993280948360617165362e-15
19 6 24 -2.042949381345364377320496728741860538451922323097765035709685282513873832533633e-14
19 6 25 -2.703390608544808359379007258042106269342854372821302226560079496528343296730152e-14
19 6 26 1.250453936836419442471985984924858773121148732716565115302936257059190440094499e-14
19 6 27 3.195501985683165087314515877965584328987873622986223537967515888570338320396221e-13
19 6 28 -4.042084091187875256894430199459890485004801386478456262156201962578003724388301e-14
19 6 29 -6.319282971590945642135663181366583021613385465266352846887170158727284056128586e-14
19 6 30 -8.6651268347143780431384432334605018414008676337899131145293106090508972130922e-14
19 6 31 9.496953596342676803799923857805477755309087086422616882895399735676778247772251e-15
19 6 32 3.239526427038812976891268529853504266293567929257147453664087017314761309737933e-14
19 6 33 -1.143875164206969972826227244555682791609990209513937146874353623311162653358775e-14
19 7 7 3.798703338417675215242394988380436174912297346640085536379716066422775445378735e-14
19 7 8 -1.747027714254270563096918966174996892239908572428481691867707488452520655601074e-13
19 7 9 2.590720780187395665209591689546264816614116050278265953847573894752577999401014e-13
19 7 10 2.528713121319868248268616586274905571267853777258552081607247689212946043018886e-13
19 7 11 -8.933044550803957456365695197299548369848158327216343559983886969472648409926305e-15
19 7 12 3.161664844869746672821624232875199305820800127133713548038948155403950337863e-14
19 7 13 -1.983711590564297281474622714389112052525469413793270736212110535871673024637527e-14
19 7 14 3.45748386811881912635969274114008617052702484202897025085666975396300465350381e-14
19 7 15 -1.902259774928084435293917797753890101087392231762117613260015307602026414326348e-13
19 7 16 4.063049457256293150545645204645339945028440616447299387563611465455311191525506e-14
19 7 17 -9.0529865043553329227239006503812721855792516048903995533306135611739632984226e-14
19 7 18 -2.565461633328546190054683710987575327991969359662032180087256277750885449759793e-14
19 7 19 9.265653900179621598004329420728397356953031085750263211164840532187633855459302e-14
19 7 20 3.525868101838330624532805560555062817610946470490167708406347897957700364008126e-14
19 7 21 -3.815490979536288045056419066900543546275077665028663007139851257572854307750368e-14
19 7 22 -6.44391280555751640472123886264384592670535072862534794256392370260605350029049e-13
19 7 23 -4.433804898846188453550152287145969842496302045278715872356201901489419640725446e-15
19 7 24 2.165909017284761412247178959447665884546502067421205474727901337002748714824108e-15
19 7 25 1.833634632507283616657809339546680487475414860773167730638928866801111517327205e-14
19 7 26 1.601112649708854181925509139964645084997560437735722589492228846933574541744208e-13
19 7 27 6.157364064763744502542131279105100473398852890240417259312161479699106448345486e-14
19 7 28 2.436538644401610615913589724028342066689356913478137576120441129010646791017874e-14
19 7 29 -6.877155565939160490370067541074738534205847968003916433031668530339182845325364e-14
19 7 30 1.427148076371193096435713544008326509947426769354098561328816676948863205604937e-13
19 7 31 1.267034727988293579528747947793237093811643027684516505664721622956234756609882e-14
19 7 32 -2.357006316301318631594938233954643622689106524684836116264751100295267536198674e-14
19 7 33 -1.211333452813083113487498216203588533811347181529343165409735976922054388819965e-13
19 8 8 3.031747048672078893212498663507447707121309841901212559217850357319327050535527e-13
19 8 9 -6.539692940345818056740857900618038792709970279040474595759013193229816392825643e-13
19 8 10 -5.311928387246375109405715519086364614370726125609206047688629548249411596160168e-13
19 8 11 -8.339341256220924842335379645365891291966802869937147307413373330624030993277436e-17
19 8 12 -7.096090133154866143481866723418855642030757598443565689160413014197416247889643e-14
19 8 13 8.694456448371776819552519161371941941526053126351066550611330630175327956699133e-14
19 8 14 -3.85795595258181719639672855945621271474092778524661670173951922242705721670443e-14
19 8 15 4.129825108341939289365721384215307362586273737789833973323796838220788991203245e-13
19 8 16 -5.252937274724474659781839607996798361950630599867873012496437377703686159257732e-14
19 8 17 1.417801436238113746639328302805965474613663540804278250223052975199083323022918e-13
19 8 18 -1.285130089376491879028901445421084194764971548279325510611997279981762056586569e-13
19 8 19 -1.864676186558443598782420568549479337057139131655397456263678434664796780938444e-13
19 8 20 -3.180307924823134461808580649786255519595113412686526677101133267737916739327243e-13
19 8 21 4.54604500506687410597284210282205672516320587209759213448919971171893602157929e-13
19 8 22 1.519785601724960827204407432021626700221288048929972174820103537406000339587702e-12
19 8 23 8.188272388599795055791995276349367147242959759492519978877095755738760592451401e-14
19 8 24 -1.873452797447707013969192535742730093362673195978913243557109075878451019568231e-14
19 8 25 -1.980037991724748462929073099371149040744216948759049220434398591118678069769366e-13
19 8 26 -5.107380900702832125633342334683188978469976555842320723942940243192755122046768e-13
19 8 27 -1.05338068861989102938300170433147797585252652349776915176213683936511821283407e-13
19 8 28 1.225982202343409237289191647508269375775554193830055826499830331321281319906301e-13
19 8 29 3.195997900993221249544422190542037537645207174333530313601599152504455626705364e-13
19 8 30 -7.815075275825244590702182989378177874803220142913683303368639728440148568573974e-13
19 8 31 -8.215115030650518388784330637292038953724054269672431166340048557739125842719206e-14
19 8 32 9.655331709831598201888962180849538880770207122669268964635856823656713196109963e-14
19 8 33 5.12635150194554251236108620694947610431846534460317443986189624494688402669682e-13
19 9 9 4.654026022776518183344419033687508782928417660401434478706771864429274063925894e-13
19 9 10 -1.684339497046746167530130789398615178237995547909702583289827236958462639987068e-13
19 9 11 -7.923222308900233794241325405506477875036328536538153002897564622602309150826787e-17
19 9 12 3.651827367615777507960363980137401765956015615547258379713433712755582334207701e-15
19 9 13 -1.230632252586095979317564868633525601701498276037181469596959291746435523922283e-13
19 9 14 3.192717726070562620606643904276529815194477468997161643891450921856026749108452e-14
19 9 15 1.320085554522525561614713637068113818137197886993432932210370168750022593871258e-15
19 9 16 -8.914891448197664656491778183617437843368032669326357611830488224265393573847966e-14
19 9 17 2.207525543607685229305254072305015578505980200593224820238890373064852570667838e-13
19 9 18 -1.485814665150015620595037910208626144823835883667224498240290940273201603220268e-13
19 9 19 -2.741704203872740175941969077920126169956074437682643158387431749200881851938576e-13
19 9 20 3.234659323052064988822463892256940697761426618054431652623724019067686888258616e-14
19 9 21 -3.161402371580514808334357589127171717822722055417589821702764190189429172794472e-13
19 9 22 4.710839769850622209273900843251104285170982874828984351931034705831278750511684e-13
19 9 23 -5.790378727080891559826414436087866709262701619695952937583554389319916893879481e-15
19 9 24 9.774295513659122008133766515255261471703228101006782861104173995522044830463593e-14
19 9 25 2.07877785335280071211256921051480184106734092567726692121901672777136617865847e-13
19 9 26 6.039125136049985959546974067642101087599959116213590645563115101457839660007445e-14
19 9 27 -1.731894534070834370432708684133810607106525170775620901738347418662274842969492e-13
19 9 28 1.547910000084889820382052480576179917289698492621604500678766885094512684112888e-13
19 9 29 -3.540672499510976338946461846573177316911169123039695325875296439309406323219406e-14
19 9 30 2.938365398640354492295251981845134164878504197348167825694620205192622493543111e-13
19 9 31 5.906829473059624783584551494819080039463368482120893588990221869699293395861401e-15
19 9 32 -9.343944894926334982699795098170157429950218977904578521809040675973157097854039e-14
19 9 33 -1.949640906451115916664221782017460419174854492911189872702795698112231245341908e-13
19 10 10 5.45404606738694391012863037171678072481586090606395379319444835975028339360986e-13
19 10 11 5.952764585730089522718655477107272599672735123500734157772162713814825382632243e-17
19 10 12 -4.034036218942257180296276561228986785768096666310190306158665723143473690809227e-16
19 10 13 1.141598731194956880662255982294563091838549809827922263747315301448477643867629e-15
19 10 14 -1.444955193796338542883755854825470913334929280711812630018311699823497509094293e-13
19 10 15 -2.480444371313902787733878028605036115456958586358505706728981717172522677784095e-13
19 10 16 1.765439388061639514581348814457731013013756208639788287040122915171029664186096e-13
19 10 17 -4.678907305146722330809018370298765273551062290229874362986878257343759111778979e-13
19 10 18 3.502681144933525451460216576496593035798156022898965464047369194676115644097129e-13
19 10 19 6.149452878481613953669324966139281570269865999514490607831029425568406712628923e-13
19 10 20 -1.03304589240958482523628360449456965384423011237088125259568002734549331302217e-13
19 10 21 -3.176105956341456506577087161931206653713377502204035980164896720606566225857823e-13
19 10 22 -1.711741005303806199417604142545641420272296687521628066671907456980649332791962e-12
19 10 23 1.030862862460762383947023133593075284636133872844273736903846767072491350739666e-14
19 10 24 4.926458854857490187202198351377921961950786757249623060226923627377243623990401e-14
19 10 25 7.324290539355980108195613747368911334342242516894588420437769921759559855181309e-14
19 10 26 4.086219358974537961949464375592899859505868614961854448547570522017937804018145e-13
19 10 27 3.738236055223650129923184012353601346209954769700501512074091850071499569308803e-13
19 10 28 -3.623861305635908778575698854026980403603523578643264069344682140905790015626616e-13
19 10 29 1.094468501124580767190433741132317063750186533555510208607333320014510391510724e-13
19 10 30 3.468751257121491774101464445806324690644350021673066710975789779367481075316736e-13
19 10 31 -1.04714573590874915564686089886473141447699796497336537939766097796189473335976e-14
19 10 32 -6.178003810469050800616481680115493506305997742321884254210535094062761072471636e-14
19 10 33 -1.330640619948355650379631467497140217439017370495732149182390495657149779612707e-13
19 11 11 2.696322422873703583783031154087353555471004971888606874602584948824063776972508e-15
19 11 12 -2.325405499241461676534434726794414372393165313214750848224590708926729875015103e-14
19 11 13 2.25477133204350752526102469892017179034578024873594104752430224920221453260854e-14
19 11 14 8.255801614420546313865780323467979897692379372604660574299806655455297124009508e-14
19 11 15 -7.267585282215988832231542203548306095422261868003276997718895391442854720189308e-14
19 11 16 3.131470745330443341515159623769824048276485874123550058896953971769018192634636e-14
19 11 17 -3.427005452324123165456325180062037842351988266448915176617197749331082660206078e-14
19 11 18 2.36959433191834804064195923480982074626057900393114092654218993875966274879378e-14
19 11 19 2.313642193629900064822173048417591850927716833123602090087936802375020395247001e-14
19 11 20 -1.278169430103298847295013868617866184007917157484929371486322356805731698874653e-15
19 11 21 -1.849647007209559650704943102581206304488622164870458830707491025855763054718026e-14
19 11 22 1.490788059061342035255597921166254785780043839005071834474189163242499406887563e-15
19 11 23 3.335011745230185715615419821349307875901407508482264577799579788405365427041501e-15
19 11 24 1.798911503437466294590767028422948742730139898048764071058879244810612071989641e-14
19 11 25 -4.295099197975600375883458961613268319355642987496388888099702590644461793479137e-14
19 11 26 1.475244723030166074599579198775973415096492729364103382978720604960076498026499e-14
19 11 27 -2.427180966062427755792168934111880669705195214893628764615901134737168799550452e-14
19 11 28 1.229024572352989371795044267892349958074269917064006637534505152534207479330795e-14
19 11 29 -7.241001871278219117978780587922242480114066145928121484787566012469922630406416e-15
19 11 30 9.239557323593224327612034110531800359332286568206740471580980254445135290526548e-15
19 11 31 -5.454413934357217990537137771536634582014841017471994326478194761725949317576932e-15
19 11 32 7.99035674221376156492148641403167042257616880548952037626146515226985380246337e-15
19 11 33 -8.224358154473852659149915802704788262659918894238759466511577381972903548346858e-14
19 12 12 3.563581393854034466624463630353715778817419193202104605350092676450084248116019e-14
19 12 13 -4.541267369681671114400651075331635873258426943589168439724385936153479175725878e-14
19 12 14 -1.651875692054487553396065654898650746082490512834120317184909582926151748281716e-13
19 12 15 1.628232497946025724703253107888778869169641999814985407106324799338309705727368e-13
19 12 16 1.240590752447855627423996068796666515253371930802920630620572761453736395218267e-14
19 12 17 -4.618952147327017828929146272295262724532026210009776017798947992944279611238321e-14
19 12 18 4.143823161801581843545994784993262718370255382179204378223168149364060090802717e-14
19 12 19 7.811523261520212128035209455053765079472527247486021620272876784368493455865775e-14
19 12 20 -1.214418598091825712773876303148209670097590358844626789367355405999302223656851e-14
19 12 21 -3.390976260530657562832276441904499699049916808408335610307346818022347720610457e-14
19 12 22 -7.699331811199509709541784633623360981488222186741406161405658350753825358878746e-14
19 12 23 -4.167184896027482381290207915929502251610231518853504226903579315482639855985765e-14
19 12 24 3.114489448045018934219435730347539497998720041656292649709993533779557064525879e-14
19 12 25 9.543953765332965537306190116514850023534948646825135164478042221129766476613916e-14
19 12 26 -4.940113701165385790996163372930923863298418571946698908312462371619033541230606e-14
19 12 27 2.965621799940110258166043735336150732332691676966928292203165864129319909584925e-14
19 12 28 -3.344757881014985621447286874380923608821013885540494044435202771537734131592153e-14
19 12 29 1.057906211890659982238970254941376259549770486116569080420491377278203183770041e-14
19 12 30 2.01832441222193072581886333882135276910591948212667652728437393775872049163513e-14
19 12 31 4.167437290674009972515693046797728155588075359280300832080159909553029566539009e-14
19 12 32 -6.2825182714867201607654507482681749183277797123717178734283497532362154670888e-14
19 12 33 2.085909650476412951478024164383349900729920049697643647585232949508089748035483e-13
19 13 13 4.878019873145289086937520176797546822181133653474415954906024260329986750054302e-14
19 13 14 -1.88299081484967346404732233550704718297235776934750692549905486947732159606787e-14
19 13 15 -1.938464750099597671747523433008220764705557385732823093803653290685086940531381e-13
19 13 16 1.550854604999927536061531065106444148644852382203978216738851352819669201488198e-14
19 13 17 -3.755438782229101467152682119876197070200886999778287081435809927692696560884345e-15
19 13 18 -2.34598561902632880997494330268316678111465775923684952223201612281206914904837e-14
19 13 19 -2.227794307769604351867744760120734032083011438626953821853501998413647847788286e-14
19 13 20 1.485572927067947781275364766851368550471054112843017668647355254826921981105854e-14
19 13 21 1.986593763506078710995117339585680054342812130361805530309448418414160004300348e-14
19 13 22 5.420232354318144576589176059149964496996538689059980021091856171939187969730826e-14
19 13 23 -1.946033864978042252391193944985733793752651403494020915629488423963422382715012e-15
19 13 24 -4.82017306377595558290118875374867997265339251571227039997504588940579207334865e-14
19 13 25 -1.100848618718680276063905449327564940752771776081717625015248858992984131670233e-13
19 13 26 3.313687916020869042663841631319595955908886345366534961761474240454448857026667e-13
19 13 27 -2.03805303779737936917526521151489785677436261978006851600072656803348988568637e-14
19 13 28 3.607971376142850712509275828386506816099862997980370083928270322111820974744604e-14
19 13 29 -1.727905367636975614836294610082854738296219992167093428113700874725117014819556e-14
19 13 30 -2.752967148115785053333952380351013449158736619885976711282458940218458507105905e-14
19 13 31 1.982601688193194567178455868082167468236054727360731430079262512309597235510045e-15
19 13 32 5.247426983098937941932187341678324258198581202019692670068743606864099980047336e-14
19 13 33 -4.037528771062074414369341229042210876333664977166351960622011926946050233699289e-13
19 14 14 1.480970620622919187356494503003255336207664955118789285545912963747715919552246e-13
19 14 15 -2.223274270493839118545322509753356186558976513878241645587309681416417088324447e-13
19 14 16 -3.971133625564824376124374799859219315565518917218216253674233257425918784005263e-14
19 14 17 8.386090369961282250050259862020921360100079979962619049579905043768528410321937e-14
19 14 18 -4.32224143102563545701475465873539566611226789992877269308487893845692730634567e-14
19 14 19 -1.070185711228973445995128950237367973913552615690920873922862967787443369231061e-13
19 14 20 1.022978277847163817813028790358399923818600285828473257381241929522298384497977e-14
19 14 21 2.883156484994023205048750695471178295731928648425878683807852427387656660416599e-14
19 14 22 6.543166017287038925276573011733197128385728199603187337251686989692975343884569e-14
19 14 23 -1.876873247002157729835625308928581209232026274462009891420668640566567664987866e-15
19 14 24 -2.033325446908382615095917396319375810435518718364349102659969703374034320286551e-14
19 14 25 1.108446877279625833798233480825319119999168234880754997523276901995100940649186e-15
19 14 26 1.349566645589163155882074891747103695238911284758631817052014710895064009991103e-13
19 14 27 -2.549476238659374052734876849011458276591723449923417147259915248416842565041637e-14
19 14 28 1.39162657672581756167712700028345967586158583452672020821891357185079819744452e-14
19 14 29 -4.755098026429468587584531091520165546368634227799124983293877034167260632795662e-15
19 14 30 5.972325474327503030275312372805290114228861244971389246983959933107245923566656e-15
19 14 31 1.715057640057700240712278261048198925745851691714320200403779281263630011051109e-15
19 14 32 1.250364895549941918935059628677966849653529713638330895228210867036756464947976e-14
19 14 33 -2.630541989886397577924849017785402942180539248359862984905498412187223989637383e-13
19 15 15 2.440311486929668728710744480601403188510084946030477884661023848947900774382106e-13
19 15 16 -3.619415124494452057731198598982967972124331699956762116638487015076028537342767e-14
19 15 17 2.700839910519937040095631679022204212850086637030968034063785792145146382782145e-14
19 15 18 1.786761267927183474000468742831032631126856720527265703314614453311933464958906e-14
19 15 19 9.73063258357613558582639331737362050760108367671799298781348612749079981628843e-15
19 15 20 -1.825814198784456549034626341671112077043255722955401269993975298126627004303759e-14
19 15 21 -1.651882729678803582356968927081223588562884896977266774597840633628444062067093e-14
19 15 22 -6.290777684733282059213969720294846595723151718417508161655732974995982674016599e-14
19 15 23 4.128166123056911091065915637725025107817493583464192624386938753470419215937045e-15
19 15 24 -1.351729475198012932666481649208809935622066605994693849787020463657271560679141e-15
19 15 25 1.271448546228607376523825102384764059636261201300128766175439064785972157224848e-14
19 15 26 -3.810083494655699487809540181125722077744008166696658491659690495069859445460602e-13
19 15 27 2.97420218679957542298682755838620227835768367023066588553842239671386796009289e-14
19 15 28 -4.813655015637829284769412916159811379267177868217818682381803587449550127984085e-14
19 15 29 2.448277144354410092547950923709785006891352043719659574082190631709833679642624e-14
19 15 30 3.114832957840167819576060668066185622318647301580905910003643838856427729821909e-14
19 15 31 -4.42826834826387190890043026870728261128551844130220518688625938912484864876864e-15
19 15 32 -3.850742618277600875946035442315650063006938446452208851580154313203338123503427e-15
19 15 33 4.651476953241691596336043561742733268128184544621162527932738006045495227811651e-13
19 16 16 1.08691410035296601235406756025592573507462853974438027079734716282648539510702e-12
19 16 17 -1.81845785639217362711751271786193758489233665040665291128141303214544070268661e-12
19 16 18 9.076503134627461632088035216953560500570184897993879969623252399468471130660744e-13
19 16 19 1.974668539884116445130883681088355697882946059008107064884359406979778689511926e-12
19 16 20 -1.500918767199472599588685901481615945214148936487121461896821993592767368270003e-13
19 16 21 -6.282641232152393297156274485232396684411869823407844044609060721869521143657174e-13
19 16 22 -1.191094023330256019373748859920931767537707433773571207516801933487461733412168e-12
19 16 23 5.429413977982514990371723156675440031790904009588988258551434134079921588650049e-15
19 16 24 5.627145747280986858506504210314453707368048400611556541001291759126520509002122e-14
19 16 25 9.509148043109219401241184616624713639042646156832262391207472578671070968634671e-14
19 16 26 1.787892633547368280327081865037266278086938671526665255680318503934172531704893e-13
19 16 27 4.217374841393379916959034236875042487547558419050982639715369618126818648637674e-13
19 16 28 -2.814976048029395156954541529937660909550852473400243241293844405014163032064062e-13
19 16 29 3.571396710827631454061955272181943901923668762369685076406484480140457688866078e-14
19 16 30 1.431757823410780798661242860069120653883163396679398435838860800088041408812343e-13
19 16 31 1.631822941967009508553019128928064062787366677773383662938878690061635708575404e-15
19 16 32 -1.230082602852717257450549574860040327667218618809391322158057513766479581110628e-14
19 16 33 -5.91441615914941100374150856509786466906982678452202069114528503847240893583399e-14
19 17 17 7.349803411775672230857281814437702897099484580312595740622998145911920971023061e-13
19 17 18 -7.948214619181238391688366472013184060326415563249789858752047415614278011713345e-13
19 17 19 -1.450970534596940812829899615729415805065930730301066083725592191775371356544307e-12
19 17 20 2.630095391286716248467602715801101662472952009142988778345489879471377402507075e-13
19 17 21 6.939978512113342873156371421279581598844461581756628979014619593999826483617362e-13
19 17 22 1.377685212114315315660189503618420568447386510605047065916135529293773216814196e-12
19 17 23 -2.718681192462908161146891592341020625182444762335907298183115791198231105954167e-14
19 17 24 -8.859690858666220709338407036235396617475609513078492503103853594671461736675512e-14
19 17 25 -1.301262540787945408016983200234360813271798412029671841885951759563176316989533e-13
19 17 26 -2.788978774058408725193204427012729730729549168689715100468848683348421881782358e-13
19 17 27 -1.080936257932732038848454723420446948440306816618190923033441586635850835364651e-12
19 17 28 1.111053242375711035188332507477126214090202917140191619897224486935438162184897e-12
19 17 29 -3.460176827109317934892074190852972748735904317598288518029695213501368022828737e-13
19 17 30 -7.126503691353002668328240177102221040717945539893001293190113073961504137863867e-13
19 17 31 3.369458020000977567612371714049566196514167767873584017329356379030073991358319e-14
19 17 32 9.968709698385488571265621597078406533693932842235032804994390549049623007060708e-14
19 17 33 2.369765753346549243988393988790637594299279368663999892843732349994106514082789e-13
19 18 18 3.651093175264317038341986184356329941859072214331330834183699792294192290511012e-13
19 18 19 1.007300958802222134280669427351667012685956398066041910036272680831519660632477e-13
19 18 20 -2.013372263317662377153483061283014310682021970170595333135101058284440920762766e-13
19 18 21 -2.660447559033849740477916549126500259264701532887336947586985819791841712625529e-13
19 18 22 -2.204050824472603965954467062837683361363651335634524833109376048631093684963796e-13
19 18 23 2.375134143379955191115252991090728288706513884304789472854867703720065513800373e-14
19 18 24 6.432980873439623851380692069002234336997305541760617345425330266028094283371699e-14
19 18 25 6.839148499740103116995336839673414525399698513809627759805980222741716754527434e-14
19 18 26 1.034176896214898644878773890754677688787640679364445213588951823479669872353292e-13
19 18 27 -6.643816502298310075480859078919041725727957136529653328821180486737545903670386e-15
19 18 28 -3.383245735482140222086613587508482785134213460538373488118372828421369692773635e-13
19 18 29 1.865438803934090713650777733769806248124524760404072736141246427335955543974992e-13
19 18 30 3.998342998380040151645765522775229551935622087360663931437418682020648767157734e-13
19 18 31 -2.177981028481335439974775108275310019189378881564400157954225275968970936561737e-14
19 18 32 -8.010419069576316187836970067340362883860302173999163590711908117851346340400039e-14
19 18 33 -1.618920227789119115200874203030135731706613381050663487892943496035651803321854e-13
19 19 19 2.118931034599699305867345477125071878560900025600044327743636096690028403215185e-13
19 19 20 -1.141237345064323320071061919158534136302085621437807347958324734304913779353479e-14
19 19 21 -9.784943585111662437876087169134305385044207086846163337283485781827995992854279e-14
19 19 22 -2.934280139624866868795034075042717837326653556283262143716300935822982215194115e-13
19 19 23 2.537090829624799339822288884594021762874171551597929268724715685421104623948227e-15
19 19 24 1.340391441466219309697518452129055005871097536544288240333930225623228094140689e-14
19 19 25 2.193104359057314123124427489487508177936071638657674219821396717595985426774158e-14
19 19 26 4.691261619190345748806123522150538315970567094569305107765945854894072344553036e-14
19 19 27 -9.00018815902240665058280407130250570568510584632499869215489867562655755729554e-14
19 19 28 5.334685176191192711168232420888605226858632580339306235572580283036116648237386e-14
19 19 29 8.741458596097010910549919584692187853653190030344078046368256647862975007077223e-15
19 19 30 -5.9232396650271164729521478465525172325591749863468292422343040746683206500151e-14
19 19 31 -3.576516796161883594401207788658951925388892682265290806439718289055129607946125e-15
19 19 32 5.852104487662288679650136466825942218692731838613743307769665664243168501785685e-15
19 19 33 4.542254905062421281996446052597549081333839786855378555560363817941460151375691e-14
19 20 20 1.007589999927077306572317342029094603949768632737969991610640329056787595560013e-13
19 20 21 -6.452539220766358839435224818634983624274724970886895410415797996244607647760153e-14
19 20 22 -3.341049527780998633601835489357055849682973600312486994798795058878173668285562e-15
19 20 23 -2.492837497054788089338887720398639479449173322926947578348479170824164873569394e-14
19 20 24 -7.86269393414115621609960392067026393154630165658916729110935003068286560462638e-15
19 20 25 3.087765039587951883707985820372895335289803679378822745172416055124021002366813e-14
19 20 26 3.219540718119055817524533306775773866055778014816445599733169386352280047473729e-14
19 20 27 -2.709806867234028047619665032737440332731484830138090305999038427096005147743356e-15
19 20 28 9.083987635618869874730077191427293253778783348785133411651371449545412498570452e-16
19 20 29 -1.02239255602762394600060985181073029697103735546012426893765072540538411406785e-13
19 20 30 1.041675121079572732316980029497856599447688585053909852000188619170054794239513e-13
19 20 31 2.527140332333188480097567205117499049792785618437884405369446186011786584778725e-14
19 20 32 -1.107129676692731312204068244868147861974202743082482859478169143868034581286651e-15
19 20 33 -7.736338351425063689696362544242731602595512282576755747135750826991401636966347e-14
19 21 21 9.487977952892838322871401874293222912992600940469099250129853772515412427120717e-14
19 21 22 -1.264769702446623318915843200939722909962348225425527685525176868274398016274873e-13
19 21 23 3.811711220301650173701958073514140609033264292226791091246299055006404753107037e-16
19 21 24 -2.434947829260484834813080445876856070572436251944859208315544322960908321813395e-14
19 21 25 -4.572606793895079016916413408072066873263505998553704221016458772005879609327501e-14
19 21 26 -1.714887817448523800265933025301865925597058665251655571535402152190110099826736e-14
19 21 27 4.395857845684497071905431450705419806647430290766176563515424683915928973679672e-15
19 21 28 -2.016328716056008879496461993939221445805848863728056933043749457859046328664352e-15
19 21 29 1.425774756108984517238098883652339281584713408898148150471084790371282810730857e-15
19 21 30 -1.223738665948936003740337482830924950930563675351457721969871378033090774633233e-13
19 21 31 -6.6765081122535436688877064574892863244588193618982897049552185153527823465187e-16
19 21 32 3.040296388696592501863483577438209859694733770011306603977153490699960167985302e-14
19 21 33 9.555416337832511492171285184508978601103717034384519216055949517831390453513391e-14
19 22 22 4.677623696466886803643673926338711477437807592359404513018351812330410715248646e-13
19 22 23 1.343688030407961906219089779222927782439954798108268950433392717773488672029647e-17
19 22 24 -4.407800700195254031672102986361776876700030408682789886914495359118010320434743e-16
19 22 25 -9.266656339690188938026741652494577507793487615920223246890407661706165449314966e-16
19 22 26 -1.048016610400765262265064775779158846650173659749585823276569653293232860858102e-13
19 22 27 -6.717636889037243525247789905008367706370622371109619908278977143513843579447909e-14
19 22 28 6.059770317472831328433001766521058208765635986787746726829796200100133950609455e-14
19 22 29 -1.286906127925050306335049562889956295597076230298641590110436339199826351919274e-14
19 22 30 -7.241636904612693614953077863590091417826814893457570297594006785193474929114558e-14
19 22 31 5.0673624728628295348326863172368829032036771001235689505409999196744322178171e-16
19 22 32 1.349695501905340203136598379715142355616547584966665247374871204201013696904235e-14
19 22 33 1.762506534512947742687715755827720630597338147481973275209950141570931066464184e-14
19 23 23 1.602737567933339387096943377190391086803821084324820129502076225585753436796087e-14
19 23 24 -3.277725796303716321169271406025286820710353143831567956986280128916409759349482e-14
19 23 25 5.74313353230783069450345699401451960403169795359847808104228554095421522906027e-15
19 23 26 2.11489219608669877173453529816732551177941624299923341517636152514316386514682e-14
19 23 27 2.478076362998813160021571732606189870287195623412403704210169379223739172786782e-14
19 23 28 -2.306289041871075544652421202048323971357501850391712961688196987131229206611292e-14
19 23 29 6.001488935960611853357405031580910214981974010344392714889525448615266896279512e-15
19 23 30 1.452450581727617590059897984407470052763229297086987170790897369659351258556576e-14
19 23 31 -1.630974204715793746149318967024338132347434558546421581622819456604019466071852e-14
19 23 32 2.578425615317020034214183586209677609653092957285719049603460296135856609131766e-14
19 23 33 -5.02693845222132932597375246976155065049840850858773989448936481625479405748421e-14
19 24 24 2.229675790459044624552056988525924334059495263176297368713590151075646776958403e-14
19 24 25 -7.47380534947806907241629270748675238807709100980112390407484044473676028878119e-15
19 24 26 -3.097989481366791175703509835627269861477447995459012969489994192928751880834211e-14
19 24 27 -2.110397852240323453480536867718068219521658309103825324779263772967791655030861e-14
19 24 28 1.90396901001802830943617478681523604778501389840237758374814851187907047784309e-14
19 24 29 -4.687828022518310122738718160107654185397613063493980937742963579109069542990736e-15
19 24 30 -1.198188124548122200316795682116929165550314920098901502079448422382836999566152e-14
19 24 31 9.065692366381193918068091406377342341507829281023143594365742580709905543547798e-17
19 24 32 -1.611533300406312867571369707754638947484882160873804398550271696166310379633672e-14
19 24 33 6.562086349063230552424268397277706081056030304228377751924172850844066463244155e-14
19 25 25 2.35401573010371858162017844948290574753772134747188872025772569813910723553896e-14
19 25 26 -5.587660689663172484379469020281917854600797400627840846221601777412961055887792e-14
19 25 27 -2.229290085447291062544757249298917903824813671578107765220198851403120123413409e-15
19 25 28 4.065517327513004463144081561655774909672578490273891389206224207116961520926e-15
19 25 29 -2.018145361553340737700042988749398008433369148861622881177737102190707349947886e-15
19 25 30 -3.219732825940251406336089585005979050549737157687982458945397026176230242041376e-15
19 25 31 6.319516418884890739110998089950956358930164050792207045021962822287073978012232e-16
19 25 32 -6.658672450714316534713722105536088181685089016751491639011483410554055728370386e-15
19 25 33 1.078226799206846081583486988002258663339218121682183850590960951633981035323797e-13
19 26 26 7.960490990699807311887819894884203309715956239103350985358651408332470587010613e-14
19 26 27 7.860096248391936409167559789810846609682696989095125249407108843993556328481184e-15
19 26 28 -6.477366406097278511542764171963799460883550760904029387182888919320062113233817e-15
19 26 29 1.316098658911155490979774099433246039903807570743359318826090302083581533495992e-15
19 26 30 4.195245035929827674509332514443778606053140541120399253573727963151740721427513e-15
19 26 31 -3.491589013858425819764638873995589232499531247523423868583411741963441431269894e-17
19 26 32 1.148161178703893337077034710178664052874111986284009653426065803840201638929158e-16
19 26 33 -1.511139553475567694817567982620339249149532282946479605325114371808391120761688e-13
19 27 27 2.78704121183537850495262789457749192860421603995797885602157870912211829073101e-13
19 27 28 -2.593422461809014470131625840453132232113223086898712459870461584996428843761756e-13
19 27 29 6.991189553723618779603483102214914989039866331727598446163262670955831507583966e-14
19 27 30 1.625452334578753235764538549912954249457133131755564571059375533827058695041337e-13
19 27 31 -5.72697217571708569935680694491823881188365296817020714400032539441026882558661e-15
19 27 32 -2.133965019673262515404570671592653897621437719728233471987854416734525527024243e-14
19 27 33 -5.472304142293226938458813332311310896012153640909077685249871313090538101164985e-14
19 28 28 2.934526107354027582098196191980917448055296705717323585628980267596388056858786e-14
19 28 29 -1.976913019927383439218166386548360239801828868294581971742955134663467955100096e-14
19 28 30 -2.518174341041674040088926121205425001940772023818305292862237590215765694870494e-14
19 28 31 2.955882946648368211848868680118912728051789444177300131768583007078473663183379e-15
19 28 32 5.023787857857014167220419873577209143029682293305695150361082590006800773679117e-15
19 28 33 9.272835657600574590656736550941533209216857815281927970648284920735964890455563e-15
19 29 29 7.292528121025420281512092027346490028880691410864348784878187356288545148104198e-15
19 29 30 -2.569375819477811668517105368677500190544839967708661514333629550969728910236575e-14
19 29 31 -1.740988378822292658680793791379406834329308814170862947664154009853630060289304e-15
19 29 32 4.410521333824344120745873195624277560421800655119310506987609284486582229173267e-15
19 29 33 1.973397480631773618051138391522063557548985248783154271609992505130185132386424e-14
19 30 30 2.409702780682372732749725932718992657139970985737886149901033894511158307229425e-14
19 30 31 1.223655967632144949541708953556441246037489401751651658560073938099587837447856e-17
19 30 32 -5.908925988853409019046073931654689571510050036616662193008952103870654325342206e-15
19 30 33 -1.830892846096261298103662554293024756644167540075940873923741974656286861642895e-14
19 31 31 3.094593214289309083435163788950604285959184350485674747511289276152708722420763e-16
19 31 32 -3.292142191132416144269797560744561021444184725050633201331251924879685246079019e-15
19 31 33 2.41801031221449487758400158436712175486054684120083948037184045225974686091891e-14
19 32 32 1.179341081219832118158175765853602389071922812497815006948021640982532514169533e-15
19 32 33 -5.019875348646370860744749441621818307290872272103523631662400854068287646432301e-14
19 33 33 3.83957413235745145087177953752532071642728037578826351052073864593313544758239e-23
20 0 0 10.75790174690938693825977161759979392609261435684300618856368573914254194296624
20 0 1 -28.34181406937337299013972521486756707911062077899489806688939554901143615858455
20 0 2 28.93220707022142610409438636721728070679737704380282524600260237907000784448348
20 0 3 55.62304592702987367014837183749170165532575461492562614309150930407831553045753
20 0 4 -15.00978244172126133043068707538286831636348185484012245378282549402372296053954
20 0 5 -39.61821369078147711393010500424031176121459104897286369159044659313560923626689
20 0 6 -90.31130627135673224497492801963722899732398873208044541865453304970142936612812
20 0 7 4.21473891478779170114089707232488812948983934757847211101371878853992727060622
20 0 8 12.80823417761334309794591305354651178371794948614902895304510109828630303037134
20 0 9 19.70566008234630883696268251148617531401369230818028661834822097229345341679798
20 0 10 47.48607445452559082943860343844705524176233421584545674305247002315793233032416
20 0 11 -0.5991206829670026164198685042168980567839209575684063021495705851701986567796913
20 0 12 -1.964471344488808679555732433886156785655579973607809602866340868613418842739514
20 0 13 -3.910928984027725388413392955130239968994201863572650114207936481749032398135683
20 0 14 -8.621237900540375320327059622744259499032400049045189227238603994278109083120131
20 0 15 -17.83308963833538600780569535677109383074197414494574183220039014156043269182588
20 0 16 0.03291411764741044836807476100919973921367579767612263177413846109329873466032527
20 0 17 0.119382466476545652568477345531012699826474864538311897416959845783736365472881
20 0 18 0.2770523851348924297848916490033578081315492921658801512504293673272502232810355
20 0 19 0.3444312474382363909424930002411684203003021210103931930062608310719439757614519
20 0 20 0.3853146657191136260742630618836293419203611532357871545567509885483484367520242
20 0 21 1.777724315505442867989948861489617693119376174055927233687400124836368243345002
20 0 22 3.5375710837143805514773252615321472462796574683568977209824384539330075834643
20 1 1 6.74233196723600212967311187557472220334810797215069249533038930519309667473219e-12
20 1 2 -6.82754762947223392030137241031983881744433674614925732080298641815211627805453e-12
20 1 3 -4.323401959955083103763073049332345637602824610494993776858063430355061105770578e-11
20 1 4 8.74675161905917480873626216072778417613696268023497412130226528777324208576102e-13
20 1 5 4.384268928536803158365501996296115957936563491228057323959564006559507461522499e-11
20 1 6 1.140882516043809518343216040263852802963801620646852678635179502751292966663074e-10
20 1 7 9.540592335132178570285049524372604246033472640536782881729522173517101220984885e-13
20 1 8 -1.657136213959670191002780746683360955030707995383512639339416332189989824519597e-11
20 1 9 -3.356889109071977444325276169766033684138442286413488573639275802805641384729524e-11
20 1 10 -7.369217916901424107521562678786724604344167379893798706765483940164734716899055e-11
20 1 11 -3.14594309051483415931459488858183878558928717391244990439772384107582160050157e-13
20 1 12 2.527482598490281317660268205358255550683746381805966334173083724462574328581825e-12
20 1 13 8.555003031046257543932910252730788388252177812437342036823524959443836317916432e-12
20 1 14 1.725498329217492767616905191971686774131993996975400343423517219782219375731334e-11
20 1 15 2.942400958710305291246399812216651006971970267351889634828392535445487384619699e-11
20 1 16 2.567202580890618240062528393831618964942271397523359326604171842240287673913134e-14
20 1 17 -1.247439286768642723331367560140075257799796361388221521254519255670433871374594e-13
20 1 18 -7.10156828043326316847256379634159550783385570745176927455028179750758455325797e-13
20 1 19 -1.004636114644519180228905336994337744609208558289685326111596381180276579457844e-12
20 1 20 -1.230029208611013596126306127638097853648084522675812665818094167218950054520137e-12
20 1 21 -3.378985172758685003728832388260666144386750891003262477677368962388916917155167e-12
20 1 22 -4.750031417298075423384908128535992301118547551824111316425835474342716544590462e-12
20 2 2 2.721746943051161179453261492867195466757988967663451828895409427093676652497147e-12
20 2 3 -5.453951345704430678305828326496283094483928165962495900872354832155340731844168e-12
20 2 4 -3.821446741499640810544328254819742681566908835699260066300753593832972790942223e-12
20 2 5 3.951563703550123566586595022745275095997572168742527243328087150144787704714893e-12
20 2 6 2.100325962618742265350965145381576959099350070513672467439355493544113790818935e-11
20 2 7 1.865204329070193631840582020971464843109365968276325958122675153853906720033739e-12
20 2 8 -5.397956529240196335895397943457177958852526444415892092234826192012635475345698e-14
20 2 9 -3.994095087579604660524624907486922027048726477820184777160511543095946984077626e-12
20 2 10 -1.340067623940278230106049406210622994028177792594648551673185201800660956359987e-11
20 2 11 -3.652703354417756310386444112913438752689960597767756717380418474999416075952534e-13
20 2 12 -4.150837229645923221425924450788656441467530317393706694044529302341247157190481e-13
20 2 13 8.512501317136846492987079379491633853122476927595429284544387496546183173016958e-13
20 2 14 2.793758844690043321581477517297287426364925190894585747038866698799703694335736e-12
20 2 15 5.867972929929755976147957110186376970725306786216790864304687444897881689443523e-12
20 2 16 2.396116184005904504156573802296382446980652659351925706521551555037843956524544e-14
20 2 17 6.397970653873710065938926185017294765828442001394163816846319969884618134357738e-14
20 2 18 -4.521957818778382186020285717119851643581762680335615192011710920870617575975826e-14
20 2 19 -9.690606192985097268312058195863829552462084524590853536709072522238444895229812e-14
20 2 20 -1.573065935291438933856334232924476770286714640102834417501725238736085538154204e-13
20 2 21 -6.439735202373374915707227731414086535338558171665642250948882294870488294179939e-13
20 2 22 -1.247707940780580425706897554808603773211558094252401163890650416833960328842203e-12
20 3 3 2.846558609630143407664071544610417361637788444866964378886849889806740265381006e-12
20 3 4 2.553481999325502619362134745154208821820172023819692879598318595440948713956829e-13
20 3 5 -4.759205186204514052984826282759302412869360415305197291189000417891335705544266e-12
20 3 6 -5.849158810543921166435225919141212620315194751841016738933573404201803593124796e-12
20 3 7 -2.395807700390595575625153742746538271887636210917011826493318939329850948680799e-13
20 3 8 2.675237598652278979645897015218729624621220500363656354890478035149447270443655e-12
20 3 9 4.221020582257278023308374783957930734071511543478700083955574463039308903256153e-12
20 3 10 5.706950092367967689362102062358638512630383673424625994318538288183539757931493e-12
20 3 11 6.388839343068143842208993105842961465258843132650791726048377892978847999130983e-14
20 3 12 -5.465765885255108721339070215988363723329828222779610571325472864809641606657482e-13
20 3 13 -1.333165411449468565325913864180044661899762133350105021582865882579693455109025e-12
20 3 14 -2.820313703436191851222961381843364993790300588615351737393194704818670535687834e-12
20 3 15 -1.565819727326842725474431138786391900233430817335842341127584263914670547453381e-12
20 3 16 -5.025379453479648843330725076258295727670730055677084751040183314572007764696676e-15
20 3 17 3.439702207094327002135598351453324550699530544291823257172130608750745551480767e-14
20 3 18 1.301276426171966839216529177680851174687547864397000323942037196852294776507278e-13
20 3 19 1.759160814793377318124697925756159522663120214643345824378955143120549815534692e-13
20 3 20 3.81481977266420968543149643233247799107873706561803463641123060981026891471591e-13
20 3 21 3.293889199495164138850288963506934288486328349957144074096273139535334352367402e-13
20 3 22 -2.558559051675169407884471791716072382670491495938709920975118478137835412880162e-13
20 4 4 4.261656458896874516730640244048542200707821225530963789627598005460852335508586e-13
20 4 5 -5.163626390099907148174742670265102857286505574111414732911488637846190317276116e-13
20 4 6 8.726594780805931720741397975077747373838060827239047228877834147025881350292657e-13
20 4 7 -3.840440389770827561538916298204563690956966913606479930824462774571601888127308e-13
20 4 8 -3.391006500799495581693554018961478346280980975074228578165819819765368721801744e-14
20 4 9 1.265330017300142675537473777105633846421710985107561155394838945458948695815449e-12
20 4 10 1.287315778461212650930527601097120232166334495883667195194451422897174179186542e-13
20 4 11 9.733843016543492534483674713699025098635745878006947323537719953026956678810362e-14
20 4 12 2.06592788532093540873079299408283019241529974503461780086548591109562270339365e-13
20 4 13 -4.455465844434430353031378813815944129400806587421893718182326594389428310525482e-13
20 4 14 -4.835411323449622177051778233690306248617501216671990804403113785043577920250266e-13
20 4 15 8.846632781522866846665163321931844694413745503357035852906807225435050058902093e-14
20 4 16 -7.153878714932374016670574746739777160402183702053635857033506335060628147298766e-15
20 4 17 -3.699903079637737902984221162330823944798978592075259350838378042341919700038374e-14
20 4 18 3.115522986288770658697218115729174010946780756479254043281830835321722159615853e-14
20 4 19 8.078273049098390171285137730182373336153185312389968122887525161437035321731903e-14
20 4 20 5.531499155421117906525306648993287440855856618254363743620078293300925702455381e-14
20 4 21 7.130176939666471737452902877232720817455581215565239387245606071650645750059946e-14
20 4 22 -2.279390335817215354728800234030653107126713850452316043358194727209036504795893e-13
20 5 5 5.409315751266980468723132814957491931034873925862310612630094419350227799747731e-13
20 5 6 -6.446314919220563363255617023457324854358551344494121450798595527834205064220487e-12
20 5 7 2.63395567421961562491437467653006996734615685474528219155053254387745431525823e-15
20 5 8 -4.759087874933120043166213130480588353068198978777819590195041630166168757517362e-13
20 5 9 -1.683374906302582852156462142763717421011427482919083322825367697073978969532964e-12
20 5 10 5.942250579955537430553472015752901012170166732618407089322701055951469214868943e-12
20 5 11 -2.539311785029090696735331049405650249145059919699589023343002882165772464076564e-15
20 5 12 1.454474914226984652722258991922599280816570733697939675199920524663390497782513e-13
20 5 13 7.629057720208170816666853864415689371039442051169499175396679347165610340082799e-13
20 5 14 -1.942087345225541632038588019709512529924980643008492278177984812501959476521113e-12
20 5 15 -2.868278486853776117715680928745617829141071923506722286729696217973583782539195e-12
20 5 16 4.381980899048779397964785836660165079285878227297430227883234371238342451127074e-16
20 5 17 -1.440663126278021534358280264838936973025641767967541438257735234061043686566549e-14
20 5 18 -8.681099129452031321615454430467811698697471519141139776790490170697557929896251e-14
20 5 19 -1.686899975922141699880826151985370426257777856336321419166143722198908421119757e-13
20 5 20 1.736734010818541479797022747768346118375094662065980896276717542083450140274984e-13
20 5 21 4.333646389347555342303192184447142196666100952911142203890856815464527808884489e-13
20 5 22 4.164443276989824083236464885540257649572099812045191322913492346047768470412605e-13
20 6 6 6.541006121894275412509380237432332803529654142026111887663773682795293686809963e-12
20 6 7 -3.530648773773994985286310071605568332100687511329478168794683810479890768407936e-15
20 6 8 8.78569390546537008218329212814659790080712032279617085915856603613740716997711e-14
20 6 9 -2.665388545752081534003560102470580167461106040272633988208158574033947691893551e-13
20 6 10 -6.742651780875476278243727018554197410786766649330423161829659824666194178278908e-12
20 6 11 2.317176285899735185472026698827652827460132522931473016408933887486257157554494e-15
20 6 12 -5.428678846646240900020401491613099363183054477096224590280668295873472998556474e-14
20 6 13 1.139039140112401426119637979109704683404989682016356377963125783015310126051004e-13
20 6 14 2.108302598673266759203270692727657950287076948112275110984660736404036783036063e-12
20 6 15 4.122629547453408974855040811221987489231537260729307704377486718547063307252337e-12
20 6 16 -3.14061031222129094517858023023189033394937841410932035340688681428735413072163e-16
20 6 17 6.784366852639954680605241739842552094936315769833141081384760136659576523709329e-15
20 6 18 -4.946786724270214271272377249545420324899294591040507146423829232698567087254798e-15
20 6 19 -3.829798064362351792127792286155458753133499148451839565435869760971149143367135e-14
20 6 20 -1.9582550506446915939476725036629930295007688776812924779539504214972569891686e-13
20 6 21 -5.780860994584160189274363583814495219674981403594260544162179698783510711197228e-13
20 6 22 -1.219167416677958227229118198924212853116716672773269325338987460178306658980847e-12
20 7 7 4.639667975405022507088611767615967456075000216880801645283009297395129970801665e-14
20 7 8 -3.197279253277536534076241175391511595891433844665232237066875237387647706535309e-13
20 7 9 5.795754427033601040683836360043691539921670817881665166064680566302982504973206e-13
20 7 10 1.47913428584904223006491225429883271910507855578254899090511052328063947436782e-13
20 7 11 -3.227036702701574513684803142000782350733081556899519522873939569779353489556743e-14
20 7 12 1.942089247153798366609018535993335895476774417052029198322740372942050861212185e-13
20 7 13 -1.864431126621567104569839055601449784782433726459862994356611855437728805460163e-13
20 7 14 1.685270041277321735062477165162304255481237533174768004918948579662444820943023e-13
20 7 15 -4.165126456126537164485734744602891715705151192834443646899445985082287072061881e-13
20 7 16 4.837352511300489794516066958999923292410836608107676566844435295373676417856066e-15
20 7 17 -2.340564957220939468823314518874695797775587188367722257583838706398635577715987e-14
20 7 18 -1.065146199574885258092889578039865609599462178547946687156774250970229696285091e-14
20 7 19 7.498548140094002148918225483715557347236000559122112924200153854769616815978482e-14
20 7 20 -6.881892862865324499311078196143583820245572926155394965768147234837253098882164e-14
20 7 21 6.304516778997893116918574919170474814024674895152849972031001034157043957768281e-14
20 7 22 1.354617386949927706407318027586313191309336751861202094912576722308740475043406e-13
20 8 8 3.105114204744612509497768616833355655762074444205369405943402952799450735470051e-13
20 8 9 -7.456333101255645967262422818572629217567561856995966434058989140678355003642494e-13
20 8 10 -1.692008668783249818141104756336941605799280182921002219896634721312716207817284e-13
20 8 11 -7.708262247412625558883043911914581886917037955912286097352432562204994059743783e-16
20 8 12 -1.851011066224054964868920038840646745473714479948537649380941953771222340820835e-13
20 8 13 2.684016670289470464695675137095632847524414959786712627997091447737520543053513e-13
20 8 14 -5.352887758665185790805646021824533214005285474727138053662237848610506835900581e-13
20 8 15 9.965571301785685690444254111127037817422144260308542682305618688703483772366385e-13
20 8 16 2.640883988432479779652736412985315893161670968589282784619436682996383238438677e-16
20 8 17 2.369976371933257500610454316434266666496044103770704209968422768663266338230816e-14
20 8 18 -6.473231250506877720517249713243676359413287983585368404597302481107777226109822e-15
20 8 19 -8.395836670441232335567086618273459766102989052238200938543515909174555621996545e-14
20 8 20 1.556286274246250183279246278890329133301980114161910366579584286676356204854567e-13
20 8 21 -1.118760593458024547429977879337885717996973120116673158584134155470546900392047e-13
20 8 22 -4.97820235211875361804785429116185414287778620399251930183581725387487353751884e-13
20 9 9 4.194448233832894095183881696837634659170553575650752416084007298488237085729772e-13
20 9 10 -6.00817626428211886334861266220286819786366967665866746791134221275057503701488e-13
20 9 11 -1.260110242890561277122760873091613794544306923363364525520548558959187444065846e-17
20 9 12 -1.503757718400406660752668519826981827983362758700248893894890562202223810758146e-15
20 9 13 -2.412922511869102243303223484745401091071348078735176951790752382211371402655675e-13
20 9 14 3.451094373363275988887285571563390783501052790632826288824792372622017168269463e-13
20 9 15 4.96725001203918333164481951750109734504718001454879505104850291962186343798037e-13
20 9 16 7.801540448406092814309707622531279529608422772809278790315644761839195083262291e-18
20 9 17 3.000589636295086267664001991919640491639066097484460883438179449112147302297575e-16
20 9 18 3.083365458336187616553365063160027466778802121617576503347917778381523356254958e-14
20 9 19 6.817011259552956508456122880326889201906858912738023054437392672869385758161609e-14
20 9 20 -4.403782929379029426134626791948050321551883647580224514097519503134733004614208e-14
20 9 21 -8.925782185794359807241055512397245749380947504119801549980638844763681438461792e-14
20 9 22 -1.841046682853699282629409695043248638004361061216728524584016535843775509956166e-13
20 10 10 7.536123302904561740952065346741579138445430460345926559044170130303683028749122e-13
20 10 11 2.41962721660127250103978044505693915038974509575300816221985090746606168865438e-16
20 10 12 -1.363456764043601599897573970066079355243200944905874981993389920224666822182316e-14
20 10 13 2.17475560404721647711920596881773386790481907092090773984310170691764971797774e-14
20 10 14 -1.07084531830225704830232649578947980336426335980834466185612546702252135642736e-13
20 10 15 -1.385585692352949291773722064325638574058873323949189089828655277789241312279059e-12
20 10 16 -3.426494270771754644508089236182400079137916238471162053182233726768000622579693e-17
20 10 17 2.425204222239968995997671500517272173679177060682153262150543071141769239769748e-15
20 10 18 2.999280254138127311268169579623579770672667570916939150917095294050434773141483e-15
20 10 19 -1.960337011920861423760266569376859589784295132526075266045954716102007431212314e-14
20 10 20 -1.139650456939771398474011156137074943329465090601909818892668412048287080173385e-14
20 10 21 2.127652880221377393885381972561018986574013747225267570724119696685155978386178e-13
20 10 22 7.034141131148519145228395001371457994969540251255268234423456851370204485603401e-13
20 11 11 6.509264261628224376807749206152501610715445323655211846465631387848913281778201e-15
20 11 12 -5.220651551348288808165590257858114958417260610707503602971203077587058610053784e-14
20 11 13 5.337166962786337632523024262150851311356387655713315618761103622584997260994672e-14
20 11 14 3.639250342511499800952112140887483290025494371407534323242127818728484922532192e-13
20 11 15 -4.139346615938705911574816555662477327172559799921375936154162125997456925260325e-13
20 11 16 -1.644477147791778871046374045752953174324472818367541215682858112891318842723582e-15
20 11 17 1.222457205893537304594524493103568462240660083175586284205793929301410145749345e-14
20 11 18 -2.720668723135719413700806421614706495433814142690958600921494921562803528957855e-15
20 11 19 -2.402927912757332096601075728321443654133278582887943383380624971443130321560098e-14
20 11 20 -7.361285595962404403241349907929071124989145209141444054025483589322530279655763e-14
20 11 21 9.18153780603708546781181986056478657413288920978039235037354893528916479544699e-15
20 11 22 2.836938405061268428942676739908209671934424933828916395004088754881503404725176e-13
20 12 12 5.536388353009550589946011916517483909951136437735850016367157138004336002917191e-14
20 12 13 -7.70441603896341973585059279446167759786505219079277423002801186981199810229113e-14
20 12 14 -8.342054501143224036802564426879855786134095496695537900635659077142899989427982e-13
20 12 15 1.041113098166240365683575300728955372923493936381661610076947652004134757255852e-12
20 12 16 -9.681072073285334954432790952728005104326484874300285369047537493266136113318217e-18
20 12 17 -1.284574242183535456065208086079208468870636673178794273366577991627950669858901e-14
20 12 18 -5.085402319957444408438956451997277736288767744075876342063428423529320606571791e-15
20 12 19 5.854027054957191137061671318304394678516696463387786434251515962531824985440003e-14
20 12 20 1.89351120751650088167991959126647271311121350163015255394982573098147927637382e-13
20 12 21 -3.580990364321087443465804927278826809695660137786774626671681706944334919412107e-14
20 12 22 -7.934314792408060104790979142237960944538393392746883123706039355243696260833733e-13
20 13 13 7.008280743218602607708220238402236564665619054334142103712365702567956593417389e-14
20 13 14 -4.409138184589805396352974803968319415021031552105463899894228201552586047737671e-13
20 13 15 2.80691540690176074141749724217039474391784799420064271742085593792234359627106e-13
20 13 16 2.180517064326361239837553908914994626532960957641469820226917017386343363877967e-17
20 13 17 -8.191833708187361818733564665699217095197790848782554908123875378372651824131588e-16
20 13 18 -1.659754195921014577560539448591309854339298410822274032128035002238594542462395e-14
20 13 19 -3.397530515317468350846521422993845133711433190341936066562084909536299068468303e-14
20 13 20 1.368321178756983271110631191480647882092172476032055507587402928347927301407703e-13
20 13 21 -2.675527190977647175941327120222805315827349393760096224898744183121834209959943e-14
20 13 22 1.358938650442004049166047984306302895459647573393579019184580937903265172988091e-14
20 14 14 8.288296561158168664845207759370381992409723777386138135904154440783466048479061e-13
20 14 15 -1.102393346207333311085291899586619743780317755952735882767592856290556338428835e-12
20 14 16 -2.040804020987803164809543671092833217085663212718970225641985536236448497416525e-17
20 14 17 6.844073861404868558727308684660219209536526805035045290868413801697973076612727e-16
20 14 18 -1.881780040457793048844470583239387485660828138405385208175305513812901426592344e-15
20 14 19 1.729517129000715800753404199772320899465163202657197257655326250711822726070661e-15
20 14 20 -2.212813019728080332194260760039424562894382234361607853273120766230212095441769e-13
20 14 21 8.925199155110197883610206546551101472885655933091094375799227925919487101644414e-14
20 14 22 7.357453446853832813385794238393638164774118691779371921655057752531562370488276e-13
20 15 15 3.682225400179814062979576777554467832322925993399109512562316753439421316302509e-13
20 15 16 -1.014956973667063006862749262229672613990741322217028685054045634450554381973422e-17
20 15 17 3.445385193197701252464696425174062941463725097785064080387654656679644870763795e-16
20 15 18 -7.781851523504238550459102731322111336488658763268316538131403720285795232985775e-16
20 15 19 3.365734577359965562907969320006115190761334697773127188388678288466467184625407e-16
20 15 20 -1.043924518364530825915351515784378858250763281792756022772745286871195074944934e-14
20 15 21 -7.854101699673042467266489361092756132850200111826104954052608167741172650479234e-14
20 15 22 -3.133888048119945613169041960162919836068662858190399026907227412993341693655903e-13
20 16 16 5.883199182052231183637725233157195974631775730973263286349004340446753322463814e-16
20 16 17 -1.348509883560881958160717883361482025366804525639617122185381438624287800810391e-14
20 16 18 6.228776785499666703520612584976646985062346577261240799616174078167114670561957e-14
20 16 19 -9.914795286978004520307458964059998982581704433796359001958655730984997293303344e-14
20 16 20 5.499424505197634590730586955192081100459909343313388760174035355103742425058059e-14
20 16 21 -7.17439926384856170493789822702021814246232216019354503202474155707490333228449e-14
20 16 22 2.438932939323166984320583458561844333646772817922324628596697653001461881769162e-13
20 17 17 4.558049819037715408540688032230707042091350900200627497867288480514643887871969e-15
20 17 18 -4.54057992245625848741297689582551927803670358415283918196104473869098962393793e-14
20 17 19 8.078240921435722352195477290493286035907123932278935914225783780413033637545131e-14
20 17 20 -5.466362924443051918965302338214676898974505823523907942022243994767179828451022e-14
20 17 21 1.114026331071863389078554617022443350435179359632850266772611979631506178255551e-13
20 17 22 -4.877559292146955022000478009814253739209497869909095074387749924317186203154186e-13
20 18 18 3.07701086140449480590620818816800719921302173034095092701853246725751695014697e-14
20 18 19 -7.658930308274203007053918994653824110751160241537575823243545830980011042712033e-14
20 18 20 -1.434579174695677298593597167957931053929827755567872312735450035789629715895092e-13
20 18 21 2.179546488498238505790777395576558735056989391995782336625806005557423702285715e-13
20 18 22 -8.166463009496135341523403132144243933548249813719926023894659946743265865854471e-13
20 19 19 2.146836724416556059488827810879150303036610460078061820023114400580841474431186e-14
20 19 20 -1.891838381914960808273429640354823318435183816040256067602314790653540692163317e-14
20 19 21 -6.584179694458799666129124121430043001294459933354238057219295334279359968215325e-14
20 19 22 4.511920928899793736965044713793433091182000265222824548381114886415107142356246e-13
20 20 20 4.942939457506276625106390791033065797416370432409848965888890147164585075493488e-14
20 20 21 -1.942386584075606081446419165793104247285227329918395875250941075299297111836228e-13
20 20 22 1.103249038042539751162320180155083902571279616307744080893553560855289765741662e-12
20 21 21 4.209701776763729937618001725503912275723393796859610708585244685851676794991775e-14
20 21 22 -6.010047034513208630116194887818345139122231201722684151526604137403227361241687e-13
20 22 22 1.199452473814451751701029660958321341037380439307905822299051938459483183991499e-21
21 0 0 1.312197815058072851096103832729818880978480691696924064071481651981215048794655e-11
21 0 1 -2.551696827597440482313795523053912624776982548820602291222106880059060365637422e-11
21 0 2 1.84899723078933889285234953580315236556074316171201716377834054696026076759752e-11
21 0 3 3.626709376396263229338436187503211013884845115115451165270293666498020074914646e-11
21 0 4 -5.975771604899250728659846826790884010047706303504209046833360339154170901160454e-12
21 0 5 -1.923167242133188900142896773518253095235491127085644610526793793865164523140644e-11
21 0 6 -2.605129887594073727078055164771877821751196768632492785658683176559040071957198e-11
21 0 7 8.273854713580809163346194652295705130383394540003679687426481816064356956466774e-13
21 0 8 4.303228089314647993131977445857638343659612514187706385278662998964868737224951e-12
21 0 9 6.443916242005180969400175073367653197525677220424794919543526427263669646754181e-12
21 0 10 7.340490030340993871921763994579985024118313251875767568788100392550103920316245e-12
21 0 11 -3.664648142271142141735665420653206298405439549307332847034992850884931318767118e-14
21 0 12 -3.311498596200962027622207121337752718773530575656405898974367946542681389832801e-13
21 0 13 -6.881045877071900557370132585358268307903430062918507207034529793331474018804917e-13
21 0 14 -7.927115733939804336358163874943767488985745912250143745624144969200803459894801e-13
21 0 15 -7.857943087890052729519549967007435156613822223208265911449956554464886225838188e-13
21 1 1 4.844217898094659113656942196320890902717961284460417497481290926153247533365568e-12
21 1 2 -8.094014109592751242249412956767565678932735893185901571209590527693042165517444e-12
21 1 3 -1.099865793246077011575868789662906285965378346381163612152639261165709317159338e-11
21 1 4 5.225282536644816306260395665550423926865080775742564896677303668277485635639027e-12
21 1 5 5.626216294435364587178544734282769350977274624367438039407751345616300147318293e-12
21 1 6 2.997971248141922879160958849558740823846676976953716096198080249963425242536988e-11
21 1 7 -1.33670368292961152760479587841381789643585402089962216934298415077073287984743e-12
21 1 8 -1.456000343453392463199659810101657213918657939292654542117556542977170783491281e-12
21 1 9 -2.743744228968333105691697926036092262053208972309591642832104505362515546668634e-13
21 1 10 -1.086347077072809748912371976940725695380077786710209027642628515173746953646363e-11
21 1 11 1.141299815246064699010279087603912293665383208880966418257184458803532460965917e-13
21 1 12 1.608448479050889488115107293349735399975344984709859608457186084196462434346183e-13
21 1 13 -6.023298447775898608154818103267123532799198823067121686070267038605799755529646e-14
21 1 14 8.05038246025808653262708931019363671880621871298254970046489116646937684853766e-13
21 1 15 2.053326829235064719944643694045867502717135032952148146494193015070425877433668e-12
21 2 2 2.777787225180980069416861665311741816182077552211984598303723432697243894569875e-12
21 2 3 -4.107015673340532962430048014113675415928552517457542430719004357754129367758905e-12
21 2 4 -2.591805126080159986607078888042952784942684405445173882945622783716000753650852e-12
21 2 5 1.221888860960331045850777046505810705957147975158258113137857341469131724507946e-12
21 2 6 1.230688984512396750285496826998078526479089042864811990591320361992286085251374e-11
21 2 7 7.189860899716730457262223950181425838999250202619684279167435283238465571004341e-13
21 2 8 4.168701714439010338819996964061911273991089339341408551238311179487482036388106e-13
21 2 9 -6.59968713634299223500193442770770910864579905725104311104151639898125370154324e-13
21 2 10 -4.374787323316614242262963415590788691356556592780148669553014361811279005176661e-12
21 2 11 -6.185834591952812295848410801942987336331147291063348958096812595959249257937738e-14
21 2 12 -9.587481670318173102767843195698130370568295177083349825263655377421364306333967e-14
21 2 13 1.140550092237974133624474736654731512941258710165803780883177958223921320519506e-14
21 2 14 3.065485258052601913862591372591827884993132590152714021943565740759386452947028e-13
21 2 15 8.538736333950412462693730956166559415577711379231144418962568886121316420790192e-13
21 3 3 1.640046593271292269227334955058047003825031843708114565653115200917948564763277e-12
21 3 4 6.584325956066094383988518803877289927528820251096050581564829296782060154724198e-14
21 3 5 -1.695249724829214773429226776676721187280168186093559179493258391693464307061159e-12
21 3 6 -4.707963855068653915621965239707994964580555137585160468478030795428753803245375e-12
21 3 7 -5.123164397125192650175584623598141206522157635370283043900995302696703836041561e-14
21 3 8 5.516400809523759259723009738341514194661994466468949206793375383361211355837666e-13
21 3 9 1.057693401043811396394920044833305346672837983247727964529884666195164859784211e-12
21 3 10 2.175528518660291650343605907651667063063743695949593188538068916051436054164963e-12
21 3 11 8.14781546402000436775250591181191317412691618857917423041144603954615257146458e-15
21 3 12 -5.430152061884243938414023849179439604520720267857699726914805549063613557752301e-14
21 3 13 -1.558575835380396925420433745833185289064148543025193524634852510918518944603557e-13
21 3 14 -2.259736763598217941823504508710189298994853425385545417601103585678245920230751e-13
21 3 15 -4.98507363604553046781631077979006239683899341885363385564653105467886663443968e-13
21 4 4 5.756031030040175393150875256052023002715147622188547737021429245553329941102582e-13
21 4 5 -1.560674699696257353903519541551050766349871167376222395910088840951287257806072e-12
21 4 6 8.072805061648341589764846025492646189281208240657458827162005190024906000067255e-12
21 4 7 -3.405728917409910881154356611508594319636283308822773653441547445773350684511465e-13
21 4 8 5.955927458544698026124324621715060830096249606518190378079166280828067406709846e-13
21 4 9 1.560871740008076355437191951375013960086120106142800523607804558315424085317959e-12
21 4 10 -2.634844482915786454687214163424004175476135500206761694165895801066147590841064e-12
21 4 11 4.750951087846754305301018927527110002107377316141907946236429700677685666588007e-14
21 4 12 -5.003287800274082685743386070758771969175400435707740477007117929955505752703992e-14
21 4 13 -2.477508418995577248149481846548941989102758291998211184395179015715800539471751e-13
21 4 14 2.391372196960491514779343116320152591583762675911686510769347786322589429500053e-13
21 4 15 3.854062940079398627053809700992103055432705520359223956923601580873179649740057e-13
21 5 5 1.06522518477248471682453237447326470032091775606243983218593314080831129293205e-12
21 5 6 -7.810402815454391666040672718694541850748561305573658671852103678722619464384538e-12
21 5 7 -3.434590381758041665720705351608570906511083998822315350502158377671400852237497e-14
21 5 8 -4.987718609870134258853016897871956486678115468054667154858332397900667378178574e-13
21 5 9 -1.163949327430628706541820615512449003067759111675877428830362186096736800056547e-12
21 5 10 3.004878855818991306194368061853116689266475309372697264947866185683959776337481e-12
21 5 11 8.846505384019576750268908466578881105140172124776343555986138495922789065962857e-15
21 5 12 4.830234507631095760773298367247551820127463035583453226991090346560504481113583e-14
21 5 13 2.031608964186444757716422190952378151404477078739467957321700207190784644592499e-13
21 5 14 -9.667213318623389182688372389563294760308581691355485614469939936786320298108798e-14
21 5 15 -7.35992074501915257598932519136208956755413322674047773258976793963762605121674e-13
21 6 6 2.675402315173188928680093371327725668894981223013800160992943808041370250981796e-12
21 6 7 -2.708878504670301935015140713831935388662688759375685540942808451412302302195191e-14
21 6 8 1.490694422925277395731090290415298241026754919007136105276999049935074238299255e-13
21 6 9 -2.252335867767594456135963084274021363876853731181781607735754472854048067375552e-13
21 6 10 -1.59669887599634299490361281623934303316859483647787048312654366541010045250465e-12
21 6 11 6.319468071206144674611588193074683558673726073202598803277149018031468253690862e-15
21 6 12 -2.907808821689052377869918153247681335754155086119360411546554250211259390058952e-14
21 6 13 1.798760547184441097303379648531581528283376606231364985603050382164735328192152e-14
21 6 14 1.584429542803819614425887618110673005246569162498542716538444656327108325813986e-13
21 6 15 4.685197197385663976883279755509994992670537991215270649768375448209916755484319e-13
21 7 7 1.575462126230217652886986296271714966651974148861236205943229817570659006374146e-13
21 7 8 -7.138665097467039002028824190177348665364083706938764051817269848590813802035576e-13
21 7 9 1.220047270052065683824947216897503278205577023984804489848636884773084696524997e-12
21 7 10 2.294326395754056950313653940780713206114782350795881290679414920972532281689463e-13
21 7 11 -3.722772049941603004278939058318889167353247415917381469371348125859590571514784e-14
21 7 12 1.354123805272746701362365081773239245867510147317888268303506278082327629438687e-13
21 7 13 -1.262640113415473883148787811592583544319238414259197980637961284274235029760387e-13
21 7 14 2.740109124263918917715158011177382054972197297444830426426418576516452012833378e-13
21 7 15 -3.79102692633502078805568398388750394358825088635321350501887109303232476237518e-13
21 8 8 2.871606890489887124597159809151840656369026880544497205888367505639432618989481e-13
21 8 9 -7.809656879461575046198786186736324099210752044674614179809439719590215460243553e-13
21 8 10 5.461858679945325203465583095206601755785266426635949260886478488390436854864261e-14
21 8 11 -9.149174598721444728484232990559103724702669715062956253370200317196135139792034e-17
21 8 12 -6.163821297293713234101050109366850917245811624991590329062713619015675421723498e-14
21 8 13 1.178277192801244641711940777310415618759511887913615135283709180073350055991714e-13
21 8 14 -2.590798141340316873363031307025588732062022622482201719750009114100059051567545e-13
21 8 15 2.554768741173257035807313641845534334533052373349800556756735778995009156861038e-13
21 9 9 5.004214797583306800929315546528251537781687285986346952271232958702787753233594e-13
21 9 10 -7.160993389392989610978358845386304261382941715414952717540770300131759602260888e-13
21 9 11 -2.368706464114817040712621274261778185831554724725311589356674133979244841556898e-16
21 9 12 2.914797721259032063570941400999283639930047114037978147877506115603798001532922e-15
21 9 13 -1.235824259628141372395949053722656851632528195903258830324743656432680445560967e-13
21 9 14 1.726476068613118232297277006919552691103245906505590912747023408355706475811046e-13
21 9 15 2.188663344961819470895381041334193965633535771717918428993751634127354895512117e-13
21 10 10 3.717625088259319928396678708955035239599917318762936177130705756888519225330759e-13
21 10 11 4.757585776643904752013885655134179158289210912699384816932182689884295399798489e-17
21 10 12 3.229859179600020175337867705479311360399312111677350594179289994004986774261013e-16
21 10 13 1.572233506847970173053291748990742003962973637189316508594495120519969484850169e-15
21 10 14 -1.245300406178179022816971213649225478055578986406306698272235853252098022108377e-13
21 10 15 -1.327002611698287975331947283582756214464055475793299677200874180605220341497844e-13
21 11 11 9.799798582693143050851269653160305864044801889594470438721963824658532193634915e-15
21 11 12 -7.096805161896876657016822059643737038970500065349605386575145362189307127719442e-14
21 11 13 5.241454428998145604494811356280798526641075142622755236093443652619943477696023e-14
21 11 14 4.312049943800376129298682881756572844843123139776766905623647105615471943661003e-13
21 11 15 -4.21863915684173728660300785226671266227342889059094451935314478188564717427982e-13
21 12 12 3.010456940151017266553591992976937042178716728085007066507420437867614965049972e-14
21 12 13 -2.370382913263694810595566740497391155753826231577250108228504779001736983201971e-14
21 12 14 -4.930430982792737286052796998789888371491524517098569696728144309779727060255357e-13
21 12 15 5.191928381302253519065292353225432727766282678880900872409763418921357718476763e-13
21 13 13 4.475145380485584709708964533772473286025734170442785153384407351750005249467434e-14
21 13 14 -2.483173801692320362658994361683045543962112876420213387124117703624760108027872e-13
21 13 15 1.510599289812622851025629936444860910346514903464655776451659375697134297782795e-13
21 14 14 1.304203955599424481668758808788171711357788630120595520861115107885459609207538e-13
21 14 15 -2.284784363566882470317660848161950048092426986929335077779867358414789741173791e-13
21 15 15 2.117420036723566632093899334673572888018939259971108519683579264211318672129623e-24
22 0 0 3.145678540732319248058332326195185240715421276098089508304084684830451380151913e-12
22 0 1 -3.08036265252728935963534082137612368847894432456969248094744397103258871502998e-12
22 0 2 9.418953047776643446590089666711122844103983499953315182810131192362101336020188e-13
22 0 3 1.846687087761629559564860559574549327404900627802728569802188344276497326577016e-12
22 0 4 -9.0390143311491694149074405553598030463377022618392038315278807472180267710609e-14
22 0 5 -2.531508814854260378774308087507244921371514257063538626297204978403855208195436e-13
22 0 6 -5.694771250349146353344795834101836011906229224802600947151940532591107751184363e-13
22 1 1 3.011804189405817287926951389852382677451761589363245036065908560986815158174771e-13
22 1 2 -2.076336671231081169801845191113106321518971418604170533593892992433865989308084e-13
22 1 3 -2.422524647086650906579324092185427573690026337284957664145632552722943900179818e-13
22 1 4 2.969677551939753071116873597396880072853085674044607663845652543270891413991706e-14
22 1 5 5.531524630621406556981076502829403383998042185760666294402650791610241838230584e-14
22 1 6 -1.690336925701788785862473798428763743986960800937145053367476589804926673732308e-14
22 2 2 1.382724165726932654416936505824769083036243069126009688010493744049806043394738e-13
22 2 3 -4.788245644139907298059883462419333637122874142092019467731099923721556735139793e-13
22 2 4 -3.228890569559773879046356135117548578564019583850565858994819409067463475195176e-14
22 2 5 7.749397972648692787216478209499395678537113708097677559345303435593988144388942e-14
22 2 6 4.076611487929141139735236145095755971593627303457677962545794145654023011268747e-13
22 3 3 1.672075006351728996936964487667244664804849544759371500865015335301665667249064e-13
22 3 4 -7.970241265759745096908818280447376095218301164866005641225436296159962488080356e-17
22 3 5 -4.409987631031188347133593385258537364022838277376299426393820066476249895749771e-14
22 3 6 -4.555226366918209205770387839626728072013959902048290948878501276351208262311628e-14
22 4 4 1.005463901442461458586295253723756563040213796102034205076317281607667700575799e-14
22 4 5 -3.542289585633770910650920177587657374974091572636339791611118465464134460871766e-14
22 4 6 2.566207430781505642720657138135542632139076887978756177800515783478460521807436e-13
22 5 5 8.838482087227549313974582653707803880935651431507064509055614461054602148619673e-15
22 5 6 -6.279680635669538824327369977114317589657748680209050420739842353812389397631424e-13
22 6 6 8.994163804903207753449510681056389882907320799552216764239273543934663861422529e-20
23 0 0 3.365742506652988057749797102663222148853975140543749242266819382905735791591974e-12
23 0 1 -1.880475920397726299703349594805422068206511217237752308422432039056608191779064e-12
23 0 2 2.108577319784045025470888417473887067952854890528222522091239997553059604224334e-13
23 0 3 5.375951786060549154702705434936083742425036217106255746660842519500655057178396e-13
23 1 1 3.314269368583947953921933988389251557032735425714918321449466677140422894267813e-13
23 1 2 -6.250213024949914492951870419815583942461962571396793181025326104605205371866635e-14
23 1 3 -1.775619209538420576598575600394566560994972044244287041143402030365878999336998e-13
23 2 2 1.148111768075873903771678950830073986480917126289478372526161077485549068475794e-13
23 2 3 -3.06660143243572243279923825798443477435031753283177268548485005513390413668732e-13
23 3 3 1.126710310948018567049091920210283412792814855684809263821514627239961376687438e-19
24 0 0 1.082565502357430204524820192813538354117865638959752355138360595034743621245648e-11
24 0 1 -2.033720682540450317498691000304560933198750140908576698252011805690768419962603e-11
24 0 2 1.009033101386799193521494357460859670001573113303260986512007847934880426965359e-11
24 0 3 2.261588916499998151573440257275737392591550114720495313028827883314503569781112e-11
24 0 4 -1.399722238608805234862870601774843256102182112106569934858703317274517650059849e-12
24 0 5 -6.997618233124533602422150450759371608044327100949850673920414694360718486208919e-12
24 0 6 -1.52166599410083102730700360939333180601458540936453956478685979209378542838668e-11
24 0 7 3.570992058858657029742797625370411589466531039834456060041774948170826056368187e-14
24 0 8 5.089441080396502945842418262972400020221468292579109961091224583342265647765014e-13
24 0 9 1.003431756237144730232676567095682175722250576285178677998976324166990171884843e-12
24 0 10 2.489148480142770640484371022529886649770029426386445540852108403671517367537708e-12
24 0 11 7.536675306664654751773842616899346031957460285031674248234801755744798214275841e-12
24 0 12 -5.108328111959839679256085762607669418522454256550278629236372297990461669118443e-12
24 0 13 6.591973464963181792084813989395496770579035267701471195808835100287397114365999e-13
24 0 14 2.726360237814863814719739387992891403862040037909738868710288527827369887202011e-12
24 0 15 -3.20412686821216307805484095219440440890548175940905787135009435195712033028141e-15
24 0 16 -1.918266665783948698765067580607701298576432614260547431295255535559045725260364e-13
24 0 17 -1.279926168351476857707842265639428832156008338144546387352729705095281586659453e-12
24 1 1 4.122971787885499554167067736338061181153440064879015416577738352568278177660251e-12
24 1 2 -3.991247494352947916127792455004825775570516353706167547862848438668738787018589e-12
24 1 3 -8.131219313163869649273816331257562618876394897372189795693774610585703958951201e-12
24 1 4 1.206592472307522487008875872199807619759790683435082381634714665242657567122889e-12
24 1 5 3.620155958874746977137282597222480991565273408033151226520270351856388296261348e-12
24 1 6 7.56278370052498654970829008324393997150237686640882288138847757028791390803549e-12
24 1 7 -1.203384574960495528237358622937461982197494422956293998547690039937783717326898e-13
24 1 8 -4.256425481943394464245720579128728010351486987189937424575148971170968539442376e-13
24 1 9 -6.182103105716925273146105386244532559307857536482764739032781941827646826817713e-13
24 1 10 -1.53292172661444011369594715978232344199413457025065156730320370180763590015409e-12
24 1 11 -5.603828146183988380802522955633786379886734464732895156882489671013944849120982e-12
24 1 12 5.41536492116131034035160591642872767600976850476383731798337619658185981309508e-12
24 1 13 -1.602303678068668004616537079990151003394423178316351994200265300110938162819372e-12
24 1 14 -3.250602633488203386036516284460061066726933746721357495024874296183910188788662e-12
24 1 15 1.540751421239305614631824077918003412569296513196132402275746064044705566057031e-13
24 1 16 4.195454106999503973619220692731307630450180638828893077208544031560530523773869e-13
24 1 17 1.123249313066755234022303606038845400860090819379583778955889236503474736827496e-12
24 2 2 1.967337941491124474719317956063896822842211158667026123916511462754039607743288e-12
24 2 3 7.322983804290329399228103597016295873936533684063096439401746038354613271216697e-13
24 2 4 -1.255462101113324078183385288428100465666267931787843485947748367426526421913158e-12
24 2 5 -1.2194589901699528679394601497064385229815981872791679634974505488237667344549e-12
24 2 6 -6.932296443525252951321930508032563074651473920337876077772187809183507010242314e-13
24 2 7 1.697524263757538384587263264588159657110585680745311646866696129916848170352136e-13
24 2 8 2.948022548559445806885354378813597465330810736116177913878339538123054267897567e-13
24 2 9 2.330101921552287803664001681137771783094793669366985594208188644324102894199968e-13
24 2 10 4.404186415815109997363279871561986318031770032258291769233192038423443879064938e-13
24 2 11 -2.152230398807653853548710683432486006275291550060312426031442720400532652604481e-13
24 2 12 -1.373625332541350038185284810110720872506184403032624649677242625484216015214676e-12
24 2 13 1.004041250402186051916027763300335609621530032260425371968156153267594182423233e-12
24 2 14 1.143632326799215013729385547973701976605859260075434357283900644191381430767126e-12
24 2 15 -1.418643404740741373754152460550366231881185570405770776903805892681850049522935e-13
24 2 16 -2.425593349754334973438253458234531607245910322105322283115632934685363039763062e-13
24 2 17 -5.026520793466478039327705937240084092116447940327516885517697469342599759948951e-13
24 3 3 1.763265476943772199260989172792134241091738230774189185078970510239920760655443e-12
24 3 4 -1.044262016631185540130692503868961719165483428256989834566976833426375180691673e-14
24 3 5 -9.281243100543027811706908516442924936771917839114193164137973580023742445970657e-13
24 3 6 -3.002944337344406558782638497706963622889004623921731755256290799718529945015569e-12
24 3 7 1.360673080414963101065524143157231430145394711683175199020316902080232566580756e-15
24 3 8 1.19384949303416412695480813426540369564850472286794357169840036758130937128559e-13
24 3 9 1.662779729640312236081297022458322320308925084276739919296685917293177165747995e-13
24 3 10 7.714842723020056092221607808358715978340520889940849155307482395315598134723016e-13
24 3 11 -1.57742195733293343442798115386194052122708958449829710542823701961616856794898e-13
24 3 12 -2.940208133688572003869298632333271648069844148660608588064091509331301582891376e-13
24 3 13 2.204880632735486187106014143144097657695048642900872146921347267499078764018228e-13
24 3 14 3.694394897420156668630701908216606270919937595068720900192642084990318931117228e-13
24 3 15 -3.280926936658831204122674217256471160523760178562981830424598332670011172322978e-14
24 3 16 -6.065587808603725224863436983819192898618056703998228650179136045555004192589913e-14
24 3 17 -4.010682368025308877242128911036026228400726760370213789695657027447324977731457e-13
24 4 4 6.606819787867598588539430497417642079563363930389546034055220955991212402012411e-13
24 4 5 -5.582866970793734367794278977502551722251869361897808598245189696188168986487286e-13
24 4 6 -1.32117486594493000093424819548777319983808647930690518571844678184750371770216e-12
24 4 7 -1.436122671074205927093531553938166868756722848504866934735482279973763301732343e-13
24 4 8 -2.714873761900129315800966039208121755058260789134832156130472654849791668810474e-14
24 4 9 2.74544362924877478373663284482351388247373641052807436294510019086594569255144e-13
24 4 10 4.933758959126934913098372505701680638454519362795829422242176294402060318333836e-13
24 4 11 -2.596684804125268530709173418331725560546355738234684696677361784581251607519638e-14
24 4 12 3.051301039235594253418309431170329474877877011880884328484467646479609195974974e-14
24 4 13 -7.061296269861391222638951710063989502095526733403164425830896547474300405603876e-13
24 4 14 1.082963274343093116622372369234528675630754904044184806883201844358728769227512e-12
24 4 15 1.53493546192934699300575255220128158647282312380694136633209587571002482188478e-13
24 4 16 -9.101899669628001631652984607112288000662210166252048084377680050853281167897473e-14
24 4 17 -6.660002783532071230088481793968290071727106848440484336600102454088402219642636e-13
24 5 5 4.118736608943355462380612755664476623154776044325524052971474446554326599917398e-13
24 5 6 1.156370703732384578857863550255271325755953702515369770940004380783905547097814e-14
24 5 7 9.98775037580977451736458939260975352666454026793111944966575422740996976246271e-15
24 5 8 -1.0656775575385191736770873700105507344630825239242743305546593908271318908582e-13
24 5 9 -2.450813068395322346966652730620897223610193004329969306475831135265888783271781e-13
24 5 10 -5.745250628138432627394047690113277878135062253965601297707850792553514201540167e-14
24 5 11 1.016474513446838734842657719385927993222851384671950567466109281277116059740856e-13
24 5 12 -1.037014829731987035567455356056673947234872869290642194361840385443205726745276e-13
24 5 13 4.816685101396933427917385064251817427973492957121196092276798473389937586023109e-14
24 5 14 -4.171151662337554435394590102844018216720672271565948421818595911904123482520303e-13
24 5 15 -1.762597794529764651131672605217065034287013279078791740736716140954353761817656e-14
24 5 16 1.241516149797697189141164239240275899486974763983554141373726208899150072345635e-13
24 5 17 1.14122263382137183752789352266430883985253347683179584314202927099336292041822e-13
24 6 6 3.893904983485715965891505051424382858515265389396425505368892088863729298580537e-12
24 6 7 -9.065908507794349870500898904943528719454782347681211294596038542381221291574503e-15
24 6 8 2.377432710056142005143695931147012538482778643962135405991235342130696126221762e-14
24 6 9 3.519236967026967927007773729893180870554394333050107846754990300635859220476422e-14
24 6 10 -1.039757254607996777919386301878034101241641134859986985012464101641955818840036e-12
24 6 11 -2.038755052182861596325392156424016193570188605390354031272672395658647322434842e-13
24 6 12 1.857590682991315446252173557329002049706708997723362977103259806355549091985097e-13
24 6 13 3.952220667033763801752646585188448657745440097649976152253311977521642769258162e-14
24 6 14 -6.263169241410990523474557477791308257658075654185072316326937578359824058723628e-13
24 6 15 -7.347920627446355446649511342361743315757783397595489295456449423884610909144078e-15
24 6 16 8.146546474893293995980155819486322312500531629022654643067622413894006202190448e-14
24 6 17 6.329600328052851742781236241234618221702782151006184710242090914897794143187499e-13
24 7 7 8.101317873041955740849468896904069986279046764832285688907075762052985475996933e-14
24 7 8 -1.390681415371657817705311167571518442638789117270826625869358006061252498171185e-13
24 7 9 -8.374917714997254019395525120257386182065939087415282998195627092091536697016823e-14
24 7 10 3.300039281010170518506799399949699555923769116685440810625791008972988792955183e-13
24 7 11 -3.392571846305875266938542594076931498060637684576952024265081297201732532119087e-14
24 7 12 3.527587517775882986656474140663958040164405295269786801723398080919614580897755e-14
24 7 13 -1.38327031689247427278050000723568483573685128600677228888034828005463001126186e-14
24 7 14 -7.90104711139852882201492691982309518362369201753926503550458951633562844290424e-15
24 7 15 -7.703332745770011685912097896691139115091982517354287157419262697708700767451664e-14
24 7 16 1.527443288397962058268426648834879588615952025741035276380471959627749358421551e-13
24 7 17 -6.774945244847662105801881531024435463342826764306698022065909493864881681779716e-13
24 8 8 1.067091481663969027629192783010290676362422337606714868123717159505608357542052e-13
24 8 9 -3.754513642282740172286598838396507246922152118209833001161590062333771128415102e-14
24 8 10 -3.266191102697240092717008768591537471465989414728003644550262317319623821513169e-13
24 8 11 3.442870655381014718816843511675184332810361517960266276159362187268254078203694e-14
24 8 12 -3.992502815907357399215296783681265795265424740375324911887950071033378198497644e-14
24 8 13 1.858061587427144547930083212306298803072313509986541219989722121804128237870468e-14
24 8 14 7.523410896091335405465430763146570391089028753679460561301488388124759186330855e-15
24 8 15 -6.315371614939832398899274741577198640462238959490481465262541945428237962611218e-15
24 8 16 -7.260950132026588484432540694089633123525814525730659121312632022494293701347664e-14
24 8 17 5.895662553278788970576771461200433087300032515822746914521952049455695922080051e-13
24 9 9 2.507490968471569090575376477929139633144477786138840608206407333238877753002441e-13
24 9 10 -7.782184354814132242510454453619217146680998187030553306055813108804962111461824e-13
24 9 11 1.84260823795650649137003974176971101467641714215567076482105485060308644452284e-13
24 9 12 -1.462800724714797668515041292723226316516645164873808813527347957040247138036996e-13
24 9 13 2.258071326141277846207640922064465262104432719418559888779384440707771812303613e-14
24 9 14 9.029193823574586104115914448331274168817049876928922753315945833860575064207774e-14
24 9 15 7.172668127896310841468474489604401428043165992929170557992067810491780708586079e-15
24 9 16 -8.555842004387625214962590043070834397928613743993739197102548903179577578550023e-14
24 9 17 1.172320253514249395308865723049543854619291163305032951933603538895502041496465e-12
24 10 10 4.206131860464981968336557225420618614989799479876671011164078102747005706138895e-13
24 10 11 -8.034707872521698487696251842029280866792414964053172837088850361368623688630399e-14
24 10 12 7.703064301404172247023006755994298750630203459555428092023735762900856260519421e-14
24 10 13 -2.486157340091457330300179425799809526643576586887894155187513146002627142495178e-14
24 10 14 -3.367999467656320138273085087669691458184908783128594979313357274185976994322369e-14
24 10 15 4.206235018320350389847152975302529398792605151893195391395993225413034537334353e-15
24 10 16 -6.301491046825307213278090547725771493260748519843416494661905284714576166169753e-17
24 10 17 -5.454767170849830868530040343848221693203834704500377099751786062815441486012638e-13
24 11 11 1.369290331685685302478249786799579536522534953486503116570770384755620980089667e-12
24 11 12 -1.27359036520010976975743905774453592494807842050394146634415291602742984660696e-12
24 11 13 3.439180057364000756354478728624178371324831433655374397150389437759713815310755e-13
24 11 14 7.643977851250489501722675886465980319699491937057828659946513452754114380418707e-13
24 11 15 -2.84676817103741452723743458121975159904799557596738237060478563176934870792944e-14
24 11 16 -9.845547430868391330638540173258160246745859333047473597551774016498464863960895e-14
24 11 17 -2.12245797354059164907301223003538394744177585159469874014314389629933516463927e-13
24 12 12 1.919062680741783384715945017454045697243373527702340596262097069252719806864505e-13
24 12 13 -1.409286891436434711165446279986331129552083740602565559284564050070814064112707e-13
24 12 14 -1.261542029425420725142815811213868610080134776867331535410235429329828229150959e-13
24 12 15 2.185865037666580498848465441338528215143306131881890604356373342339039139148027e-14
24 12 16 2.406790382377079959932331575917808821524696107774271201397469185507882306194368e-14
24 12 17 6.678244382292357429310598265635499063686744341823703657046393619139213108743793e-14
24 13 13 8.721014126139459986965843727127620874488852424789383569224659683925056038024448e-14
24 13 14 -1.98684102767034174472521498563728562279752941203320719377882703312495375812913e-13
24 13 15 -2.018819258758795382851953513989763272203069548345366589148060759978778857168959e-14
24 13 16 2.751088102777405711018138926393232942968987701969130071930986847549766530101649e-14
24 13 17 1.222667572836567707592395077106133430393853334876506343134937628024745633377718e-13
24 14 14 9.50746881811271488173644015220217600166891212699903227154551992265551412101893e-14
24 14 15 -7.641370538270916926740544522435408743910202572047033837266035126577186435584895e-17
24 14 16 -2.048298968593536664765787453221186440226426786169210478989853561460208535128262e-14
24 14 17 -9.298371357299196357410685594018587480946309474918694065895422913700845693305965e-14
24 15 15 5.405510409434921346742790692900743354120736193261598356565949277161061740831729e-15
24 15 16 -2.564546390377795296744644896199435578371513080992363424775923260593436183645193e-14
24 15 17 1.691627084926226567325836239926317191563641444579240947559685010336787067701769e-13
24 16 16 1.381922008658425903066852928066356545616735908837550702929210904943797867103411e-14
24 16 17 -2.227998072081385866760723054209896627459911513589863066888216457057521591062164e-13
24 17 17 3.573258310831648904627129855367712932068114883143618445262829664198720683942898e-24
25 0 0 1.61143891940019577434231520648177115765740648510405950236439155423935305479409
25 0 1 -13.79217720599138379548862153206167520737467122742743619250252995848507856218219
25 0 2 15.73233519262010386889182888251366484979586676677471804680374599933800448148025
25 0 3 36.37094354599356741086681156833724582243658156411385405942240508846733599657648
25 0 4 -7.735249708819850023729447692648883965824573003655747148389494923466011915742661
25 0 5 -22.25031799713929587494390248856475673101073863585721526369198301597323128292516
25 0 6 -51.42911582518192901244046449562706947485675573157818147338628484856888173882838
25 0 7 1.706404230594992719093662499100898954508268289469046327133417438009289669877762
25 0 8 5.586674328923799344545101032578653155158051218363458885853586376047579250321854
25 0 9 7.514586954351628885410507490290773683856208604810496468032072798931106973766227
25 0 10 16.47982895287495599537879617048577762034935113947650677035484590373686869209699
25 0 11 -0.1316140273208482219536408059506478005211893876962949286626183618134401350905488
25 0 12 -0.5281713714198751007740299899129258360526244164870975058249345986466159225709877
25 0 13 -0.7770429929262255970299090414747360521425024198464385369664201906807068239506076
25 0 14 -1.659137017208872972385259151389660771091100376119737571673921351476766839773003
25 0 15 -2.155622975994406601663810854475842652178786361792378184708690408887109255065722
25 0 16 14.70647404992498927013319445754546294888679604399009049224386988385070323789914
25 0 17 -19.67051941433066507314077047733415389779262303770738181858168927566792967705027
25 0 18 10.24152662785513159552472469140762236968167178890715309237840455390007981316132
25 0 19 15.27365020090977286943509697476193220325805414421172634100081892306202242660591
25 0 20 -2.26732828375765513592485024714077744135667336290457407426001396143734373254376
25 0 21 -4.518456270925394134511085942021841717407817687892821743771949373965428590998966
25 0 22 -4.204128025630270942940303122769934043247984774591814854763702682566443634410888
25 0 23 0.1718372958240330906332363159072893125124339973058985138272064123285485196807841
25 0 24 0.4862985995821329335488954698141494893792152544753842486039674358008787229010254
25 0 25 0.5231732848338024526257058871555280842461978956591385624925716592208735914840815
25 0 26 0.352795751366545012969875193201812763850777995030129451276219772193528440293553
25 1 1 2.786989379960637413051578242668615590821296837901207301033500037610425244965184e-11
25 1 2 -3.551867257711611476984086597334024543148308183938925846105993971810356731679442e-11
25 1 3 -8.41058601109447240433324558228806077937066537130783647918507738881310630507208e-11
25 1 4 1.874012152671577348463271029394301255213233981833238337555892241083845608622219e-11
25 1 5 5.269842506450899526810784839786817922865675173262769486586820756276365710107338e-11
25 1 6 1.239835534830938554720218635715373670132947328189893793281033026157683539131916e-10
25 1 7 -4.332167883462217923776827666626732364379901332032977563843747889837865882769952e-12
25 1 8 -1.363142651359167277589682946744923636936282132944110468946572151092317436529759e-11
25 1 9 -1.779864650885619568422435950610841382070010129289485208435960008983587736964208e-11
25 1 10 -3.947215740807909041838963110848051988945253617416210217974405860666112040076022e-11
25 1 11 3.435734092203263968991327568174705708473676143713796135927713249630645872407654e-13
25 1 12 1.334925973656948324199097909341366868574140983781615382092697426187499365177045e-12
25 1 13 1.86354474217856474797932568067826949284473892845663462266395558221828439238965e-12
25 1 14 3.953016988799764361169782290028771249716890691666736346631724173237474644960791e-12
25 1 15 5.012019549072600124898481243283624361980700464794330048352225330086114168850252e-12
25 1 16 -3.777054311323219935426722953143628066888596946000233489613618922947456146058928e-11
25 1 17 5.098154972556512226654563451679140232984602258658768064087003910790629513985832e-11
25 1 18 -2.699552478234734563533818373133542876567401482409687099226652162436534948816115e-11
25 1 19 -3.913368409429724935468943796958121757320851823241471309251042037160369328032935e-11
25 1 20 6.064873050642796008664292158655603924633594862060283795940961883605748338587535e-12
25 1 21 1.168801681367674359068369174229197541626212261110623668521806672229137881587747e-11
25 1 22 9.749372691386804720517519870411345009941656088542073301095265193289467054832474e-12
25 1 23 -4.643563494067927895792509526679049193418020975540259199073680114927045045265488e-13
25 1 24 -1.278829215853781751461601562458916627484250410606524081122991357118679514598887e-12
25 1 25 -1.359445569733261147767491014335297575569959667098883383506878319799113646542593e-12
25 1 26 -7.113960138335645117724516164878721018525677614308926649957037125295097428407688e-13
25 2 2 1.940811397480576401410431224275335810929209142605775490077992420942564908317942e-12
25 2 3 -7.635077422088126577018502871219778417537174259049623115300770230141979759952824e-14
25 2 4 -1.973444144704541497263563196405087228169776312275155317526153682234030322295801e-12
25 2 5 -1.605271260089911118979423574376656708375710001611054602147107918819155139337784e-12
25 2 6 1.244217846758732498858889238211236594799283054103072969745965062280074732535345e-12
25 2 7 6.211623599615963082038938408497862868870170794905402955045129347537861382074802e-13
25 2 8 1.060611446090093590138413041379608723699704343550562868632279909975625198558346e-12
25 2 9 7.425443886628071205016300121099299206742453863194602528417522199602289668977797e-13
25 2 10 6.705753808109280837507289900175643940493687021128632589398795266562022675564715e-13
25 2 11 -6.119995101958631632028754443547822952427639560947936598520258350391920642895946e-14
25 2 12 -1.503051738401627350664788993223860793726228619283719452808959822003790557600161e-13
25 2 13 -1.498177766311850100773548328523559583812387710451265442036235104336597571325235e-13
25 2 14 -2.79769262306250067485742699574338335158054372946554592105725824908876831599039e-13
25 2 15 -2.668571344223176372725319751407020817989662592553782165099444676664800685632832e-13
25 2 16 -9.882805643244117434641967057333255469167749526763935597137883375731929291506465e-13
25 2 17 -1.587970740240045436147304986322099594623496666580278811678780327556521413215675e-13
25 2 18 9.345314909946504674967063541625234074032941873349208508521844166397934314873644e-13
25 2 19 1.245935060710705776667767697720837922641186523702466171417337746947248736119153e-12
25 2 20 -3.935839095834993454420665190003737633664538394399398838559305159232508626200893e-13
25 2 21 -7.332890682420999903132907430617158991066710909621569956307024320965979910596857e-13
25 2 22 -1.91347573848702328173838307966609848689524179657072935378656820029429117580725e-12
25 2 23 4.510348450601803755341087422459173963101215124961816706688410915083159833444716e-14
25 2 24 9.960829949229034037027748336815205445632543568091955488146546315524776175674649e-14
25 2 25 1.461582449263127304456636766460868219453815056473966748444417138376721978015274e-13
25 2 26 4.056565876160043191877479348671536797592755688027555882601600018587863013245044e-13
25 3 3 1.318545370697271268229771175093203459828187029493267301027916986416450448082295e-12
25 3 4 5.753015702829387532632180483250986544426671580691780435088795015119794322785412e-14
25 3 5 -1.483260308401662767714499030109496800320089488585056569748059585879249432811896e-12
25 3 6 -3.809993044194136453415676042826651669999077278260050872248325643160868134308667e-12
25 3 7 -2.226954719640549097038223575975304800441204611214943457048658676928294730232848e-14
25 3 8 4.160703888551847478748621835964436357706768763837246563283476956911585282508586e-13
25 3 9 1.075645914503227699861445901143387763874468941259046270715797890439728444454074e-12
25 3 10 1.983452541327609946869556765068097257249031392127886827166411972196212203283966e-12
25 3 11 1.828347570699842724766724606114347683223112574274071289434865991790582683804191e-15
25 3 12 -3.238997102992037776598208473297597244873236915518047979926229371062740894896806e-14
25 3 13 -1.540496070399707818647342549665193734828245651819243094493646086298851343195185e-13
25 3 14 -2.259478840603847053246417204411617034331075162856071068684836714507943296889373e-13
25 3 15 -4.637680465933197824759795928184362415040361679784292496036490020592780709536633e-13
25 3 16 -5.231968132800058082061952209834478262851590370504892417796043171070070105945807e-13
25 3 17 3.844751140770565013718075341516797133068726373773314941479270150418833735539854e-13
25 3 18 -9.673237337733237530163094590701562652770091416717185336427781720055360796390206e-14
25 3 19 2.293477819377674983552857366008488682523817150387201621648735396700022146787721e-13
25 3 20 9.910541407738997494042037186111166020458430853918972910569444155835010993014864e-15
25 3 21 -1.883170366394487754827584029423010587290735482610605674037546773501986249637323e-13
25 3 22 -3.563045071450242263745891392694215564060028315080368279480962889183428905766211e-13
25 3 23 -1.495533083484793249991009024735740246268326339665156486469414770948445022031156e-16
25 3 24 2.353180490579492115043874959791290852098554729374962953778608881647471994188329e-14
25 3 25 5.240047406510675629840525006379008450504061972814099677702834433870971483667286e-14
25 3 26 6.725712367998520704722163038727851957182145599515059944392703362151998515853136e-14
25 4 4 5.63353227337260979532660161813074429328147834221880293403740624652762852321499e-13
25 4 5 -8.393912645411273654318229173480775786235779389243009570878409844319942375324879e-13
25 4 6 -2.097037595712513791628589538136477326361233179486785700895504788264755124597904e-12
25 4 7 -3.310264484835941081636218662664044257475188101592144915483513426923827730410439e-13
25 4 8 1.533366538347993111386960642840854792530595623998188724672126196977682876917175e-13
25 4 9 9.548870998659897415914366359039237450355103058904843929614609499363542105730481e-13
25 4 10 2.096797143670863598959875075074886616939029077388447693961529026228380708376057e-12
25 4 11 4.347935574389928499782153866243505972968340834831934796616149348852180940072306e-14
25 4 12 2.761254355839304685775787172589800202435255098262569213925642286426219471354426e-14
25 4 13 -1.464175648397412910657245873098852485712140151696864669110925872632091740497814e-13
25 4 14 -3.296047131012778134366531279586933248901028356250735474407998640938242478554668e-13
25 4 15 -6.420482448158732267833947614447175411916129879835809726555099227873987071364233e-13
25 4 16 6.446687287901659827884925970229540818044775367658877040880601535564064061689528e-13
25 4 17 -8.654151195025897564159767550975596932854956017681438057424145012835473577637269e-13
25 4 18 -1.66982810682045526243678073216596462680582100486482471733031595868496785609269e-13
25 4 19 2.13903958945659716639768862072118429476917776947118408982367777967702269240456e-12
25 4 20 2.599630524196519155231903108151056582723636939135507824452036715298261923412371e-13
25 4 21 -6.753287626486784170004248582612426673301925024806444467102294854989741385452936e-13
25 4 22 -2.657441114353741252517835938858013781195014437058813611946896755350753751969844e-12
25 4 23 -3.939988436904200582353842409911231225628120445680896582689179003005450221646297e-14
25 4 24 3.167339536804045754379818720551363998482073381899935256012171277021646418713832e-14
25 4 25 1.511982986785543245502610530583970885428332431487938326649426510584230523015592e-13
25 4 26 4.645005975798413670494926580005433536176635211171760615362803957448031454995567e-13
25 5 5 6.905588779489353269000750282346408756527177236446778295596673552430463075959248e-13
25 5 6 1.835711612131004352087212887335017380713938161135337295382645088438662318159943e-12
25 5 7 -2.147113556058950014888449459128454450487972041953329256950902783469712711662803e-14
25 5 8 -3.486823697953668729644534575857314551954889522586068368837168249909678654438423e-13
25 5 9 -7.214759636664006039264663975807057995231452171333327940380182266314430629658067e-13
25 5 10 -1.887870282159481738163241560620198241029211314621211064680543421735648820282802e-12
25 5 11 4.911501278363563084466162690103654029369827185236943425405300890784561670193864e-15
25 5 12 4.404195911250720422068655204019026613973243636792020498007536700175370007736052e-14
25 5 13 1.324716015215911141934088654167047025364225369459888486514630641398466049096742e-13
25 5 14 3.159717450343865036318370563143436540663103963756139189544851883413176061933705e-13
25 5 15 5.795706933289460045583723748324711854924996049814696045044774354306916806023665e-13
25 5 16 -9.007293823668565425538604963917435472297092978459196520601083072608146930024959e-13
25 5 17 1.204751993180907982723858634357138903515408810888053169569010998358679173348699e-12
25 5 18 -5.543350331172536936650809317596425316738465432372155168162212807596588435030606e-13
25 5 19 -1.998777445203010975629389109000265665782736309860355597810801557612721209210651e-12
25 5 20 1.226733483151408823869585493909448417919832569715673516377165906100834172361894e-13
25 5 21 7.738542959090543263534871008015576773208643451301394775609487336874473901876332e-13
25 5 22 2.260188431338703072653076312477398519678806203416980522212870767994544160597198e-12
25 5 23 -1.097395753153169721034038917279818486721873884484070771139170124190127991465274e-14
25 5 24 -8.557721137547264615287496302892573036409332386990734939129821456343001381258957e-14
25 5 25 -1.564500411009051047358558758286484286485066454089194012109000918494226847922853e-13
25 5 26 -4.013690989010360846608482648420479357556639155905242524741872414058231211377672e-13
25 6 6 3.539625027985562166421751236286865185288677435225857267891036679504957822563005e-12
25 6 7 -4.640406390521943104997804353896471040271648688110497077043100269333114625241911e-15
25 6 8 1.76854542812523916281735956506141302641864517977034691534747603383985198191004e-14
25 6 9 1.742348223191352908311916947228206980361187798939172718704886658473355152269657e-15
25 6 10 -2.157596773320806950180391671289620924774661021442748599089895906672539623253942e-12
25 6 11 8.328829518599619987326272839900357460617667304351390954660376030150038014431348e-16
25 6 12 -1.426980349473568198855072777825625913079257993861345477208707067316115840209416e-15
25 6 13 -7.394622102671534929249663820732596454403215285611113920039071909540195738570564e-15
25 6 14 2.96530858511092894295666413671054628100160390490596351500085344458831244735799e-13
25 6 15 5.82600278622180030490606764461692921229718480460909990681594633240578215753031e-13
25 6 16 8.258924911878002340716588580898274844142795467153033002684402741689927485585949e-15
25 6 17 1.69174003174971329962250161379548254656674350305142226360131686099858803762485e-15
25 6 18 4.208126769339814318989627254738863855788010378449279835467069361818083966813156e-15
25 6 19 -2.18495690090112667114221135486135855964616662611626641261885087491534655600732e-13
25 6 20 -4.16417710112115326391344685310806155616709666275014985986537507369828120889395e-16
25 6 21 1.073835153417633342059000247900947990825010780095534521643736076124187650900256e-13
25 6 22 5.531283925120592961849996621072780363673400247346272632644217191166344135714298e-13
25 6 23 3.735122304443882302139849881806536230609836417218267272664414385018814723402338e-17
25 6 24 -1.489812050510409699345162208696566837234623824918021700152826826226352018718038e-14
25 6 25 -2.019019317372942329654987425519141521805937795530522170554261398421222249339632e-14
25 6 26 -1.154485361687077520712384310479607719103070495060629330646403159633028542577755e-13
25 7 7 8.770041689538771266966873508063315872466802448486415133347503828072287048720615e-14
25 7 8 -2.02828652152529096382850073880278672623955758924985186180455728693941003473187e-13
25 7 9 -5.218103576688800552793653277335193122794294274017340606214203502575461476305748e-14
25 7 10 2.539563606617688591547261826241054768309078285582283198550269503346288451216365e-13
25 7 11 -1.980777123838485818363834306169499050287915807588959501315660317709017696392179e-14
25 7 12 1.807330985251885970428563673220447196637867790269260849084806412676053293923235e-14
25 7 13 6.975392799857151843254759030602879797215374464052703564973492094742730370979691e-14
25 7 14 6.503151817314735695304422567176671333627373969644535495140455230973340679664111e-14
25 7 15 -1.048874379472243767699739270605133915953954747122611838591418325670374351102857e-13
25 7 16 -3.840203498125582556402716150705088063294529497892038644089906789693468814577582e-14
25 7 17 6.524913112281288758141102558247852930611107986092742061478184842028585135530846e-14
25 7 18 -3.90023412534551067832512623784676116386984934837816051359863798459061990224333e-14
25 7 19 -4.559878103179673775738246813217164689118467044327005321215843530369558767096717e-14
25 7 20 -7.690053583800313826823047650271171028774131728209999479125447818179028614313356e-14
25 7 21 2.081215194829865873292908635730585149114745786020400854296154161624442755756354e-13
25 7 22 -5.74784488523047747140974853587538296342084946305862795654186758656721122790548e-13
25 7 23 1.869441309912012937987385502281750458729552045911964989240762975260723869253196e-14
25 7 24 -1.75195457248050012217201912062891457038201416994981399532889072870027696893467e-14
25 7 25 -1.118522205306717879235612828662908192639029588566315262725209040826734115978788e-13
25 7 26 2.486567513717685133071385703586131163577816855020268769904796815493608936797693e-14
25 8 8 1.589023394562307704255485520666161490443435564204629559699945209146018474543082e-13
25 8 9 -1.26196014893529141914999667649513478418904582551098240539693427196397328837468e-13
25 8 10 -2.349820857543819787861600460106371619115077337237987160085764064926898656220645e-13
25 8 11 6.154736176555071653519050980717398486771978323587892149125455979664219684710654e-17
25 8 12 -4.190766577096373109015437980412746424751443459678440955880127611573152601724388e-14
25 8 13 -6.602858726170931703091494084694767647569588106602452725260293119544486687455286e-15
25 8 14 3.577550899092776453381918734039490695192201771079671238177633665653837054862041e-15
25 8 15 1.545424660791193923305312632078940526202610982896676252326285045737492092689832e-13
25 8 16 1.413818561712542659291698845713325290928087189332198372078606513264039326266111e-13
25 8 17 -1.92184118695995472189430536538763734367818998830966466014025723566788463812842e-13
25 8 18 9.728207031510589695029155682165022622266859507075624818768066433195552288263098e-14
25 8 19 1.239863009131965667588574737521995016537857517164133178706449596860707048217739e-13
25 8 20 -2.373144547324366433480421664366502449705349358629168158398864676041370668400152e-14
25 8 21 -1.195312587924696788640603615529489797654063767542417300552376910354172758883374e-13
25 8 22 4.380761351954260644311031342738399781179860483244798576126668158639761767654129e-13
25 8 23 2.195422519202127209365559867766663419751219193373480004983331200875623401745988e-15
25 8 24 2.893417400702491985334610164641524708961902921475989840781803718022878439215549e-14
25 8 25 4.215576869858971897484974733483848564153935215907907957288926316978882610499435e-14
25 8 26 -8.94214107545780955509874545058624493178179556877855116712214219163785574780727e-14
25 9 9 2.895806483010327472108795482048406705699939252218377411645141624308109443036692e-13
25 9 10 -1.328140001407242088656093377864518379544720503530258420552568413553668056977551e-12
25 9 11 -4.509905650730535079773936840296558300073468235094247015922194709056916726806951e-16
25 9 12 1.260673631158628428425548063182381788554630664014416875256237462522412163936034e-15
25 9 13 -7.136647593933632814500972133103206867990618643824967279266224318589095608677245e-14
25 9 14 2.919022888298907023219265164063841770883268859680403226483251146778245734857448e-13
25 9 15 5.906509531786343859759262499918353665919999727377891801736214610312855826325987e-13
25 9 16 -1.911041433051386594197994160480531095228547316574616889206157852563650967470761e-13
25 9 17 2.187868929680851123993072787916142466086189120297050707574350848542642575403322e-13
25 9 18 -9.556687351974201250456981296856554911887578833072536331978303198967820531713546e-14
25 9 19 -9.283989086103517940472494986064810682999710071560027410494786292993442526217767e-14
25 9 20 2.315416840312272669237241942417333766741734843947294578706016121869028927912989e-14
25 9 21 -7.423670520036638904874245601927225706961953447162420408700215319900492822488247e-14
25 9 22 1.881165491357278211843759162888270930721382994615728745445304177462547832161375e-12
25 9 23 -1.971490417325075939788700517090451075448317642215987928063728298640450009787842e-15
25 9 24 1.761006456751464206832663037375008042207016727199561513109205395936766977193207e-14
25 9 25 4.465564399852064849699940900475400052750817387411020208833990108910085791123315e-14
25 9 26 -4.014904610985413834487371973643395901111607699978655078055669122096395377654676e-13
25 10 10 1.541189821451205923723669693365361583815127294995701724815111143420277821280648e-12
25 10 11 -5.441602862868713655036631071476822772578591479074958033813344882196266589438242e-16
25 10 12 4.430833193410189752745815535777401394233077975391284102251899095625186443425019e-15
25 10 13 -4.732153622090825179093302390226136633169989644991264606015892238380258354230548e-15
25 10 14 -3.934833069380598815559836166816684450115393882951785499117446614543945288069872e-13
25 10 15 -7.682863668500001769517521478417891387427001828136359593786978802605748532188242e-13
25 10 16 -1.252667988544371665641968807820906824989494982723067879288544627001956713483758e-13
25 10 17 1.779563165868653117977296239558133183568104706468124189408458485173852697441727e-13
25 10 18 -9.059928886240261418507617679824335694101588813361699636031137581040263854050609e-14
25 10 19 -1.476742870721450485764446778171052587765538965740977457736256092249663582020126e-13
25 10 20 1.965996082514247529558968124290332989689871723483545480771904442362485395444615e-14
25 10 21 4.079224707537304877768391390546351494105966064249582577372605356864547947205406e-14
25 10 22 -1.988719885418860464410375729710295070032975360627581210999965395417684851684502e-12
25 10 23 -9.777510980109643998898123554414216646622818511916566081387319938467294260770374e-16
25 10 24 -8.944354692234370325570922819767714634855929252113745397633160522894992085006004e-15
25 10 25 4.686967530486080898256688834622856688065920342604423596460025184076137031433073e-15
25 10 26 5.147327591543177704007839371933405356031216938349525486653778822218926316906794e-13
25 11 11 1.37556878515152238897294162597138735701023265744810384746223118519133378300381e-14
25 11 12 -6.450605963309415065867186875670279380793365958412859712740637701803865477633131e-14
25 11 13 4.55994967506642239213053109066858845122709185250196650903350128845437068489479e-14
25 11 14 3.435544908547915311102697115148384477305132282904377148870133796089618647456003e-14
25 11 15 8.994801031039080312455661199452175341440820955958173722191185518328361584967684e-14
25 11 16 2.855965140735160366265907783157658833387798666581265847656085372813319171778409e-14
25 11 17 -4.780660850195553188729294633632803813158591153398003554496303628947205637517773e-14
25 11 18 2.719764441712971893442673689022379144649338501134723930195737494648572568202505e-14
25 11 19 5.257914708673400785412468550402427892055894458016023003992587725279591368644984e-14
25 11 20 -5.993274377991346365646438397382076694786123000686952270077627869169926721103212e-15
25 11 21 -1.823874842479226730612105406736624762378190177726791950832232574691435906735191e-14
25 11 22 -2.719652810588366368980361321167503810772251601295384423784272999338018848713948e-14
25 11 23 -1.338936023237844162736062983443241194305882423394812631140117341786722156879124e-14
25 11 24 7.538998722691067732667069930261272225777000094714010852532752047611339555903088e-14
25 11 25 -1.040033511066961560343267253060975147134051446358426770688985518412751806614894e-13
25 11 26 -7.359529171056155845512230372750726189095066487019374599165892372237223629377274e-14
25 12 12 2.973395506104427228164763900691497793050453847564502022024176540911838297969479e-14
25 12 13 -3.898953541842825332996444160895875588663637192408262069474093474150921708567513e-14
25 12 14 -1.972837729573428398419925962608368705562705472588622501303239111282998040108408e-14
25 12 15 -4.545622430968935483510299046562689435282092017035083307144899063448712953075563e-14
25 12 16 -4.473752208405175204707456616937857422730506929135633079051756200903366496821577e-14
25 12 17 7.757887993494508021527767336291452933804162268141550855204915777777663475057254e-14
25 12 18 -4.44927541040856015080144977096659160571604087632031358742210426849043236189294e-14
25 12 19 -9.169165951781972357733276471538650096336869977306437353389556493525783569648416e-14
25 12 20 9.633497390755288642794743133655034008669911498768761477327964681157084104181758e-15
25 12 21 3.300074726127482629499115141468942399241752439198612422497327767746661114563765e-14
25 12 22 6.457933453272733292711565393956800020831855638211946525363594875699305277317465e-14
25 12 23 -5.776535205562353705931382868558157304535162597698299375536206230377352676131668e-16
25 12 24 -3.61691670944524177983328845930342653359290698874230273000179819217205367356018e-14
25 12 25 7.029871554768411937036574034577546032610081510780165986182013674605882815260155e-14
25 12 26 2.355258128691413385553228380000421622125594949834378790013057918916846783464069e-14
25 13 13 3.171563498508409271880284042159818803724332197376536074504745834331277308937251e-14
25 13 14 -1.631068320264904260230490340548227425497096400243988428264354683885009646790703e-13
25 13 15 -3.922910864414396066618859630505366689529634963742922469059836825120135568197162e-15
25 13 16 2.704980262577802423490736726252879969981691181121288233652162137178058842517837e-14
25 13 17 -5.525237046702195912371425102051914918902019578686081742295545455700820543418176e-14
25 13 18 3.437638687602302861728299137656043479552529085873985354681166004942030859547247e-14
25 13 19 8.038182509304077011690942988695758964505096100470643371753817512876023351298022e-14
25 13 20 -7.689954610581388952427377623249194014926196590251207461360125162647479587142832e-15
25 13 21 -3.182372373829980710708065661852229703200731132328766012835149464484849976491902e-14
25 13 22 -9.03917641845055782253851721636622497261494710210766774730049712266538034332475e-14
25 13 23 3.909816409623268379198477510015790392511663897463444154265795493184380064701347e-16
25 13 24 8.230568232263779107194202175600469282258791797515462234240514878313260944594705e-15
25 13 25 -5.189153587391067806000045952662896270394967923819116095091380095176631924872409e-14
25 13 26 1.310744692338117923473796167627156790654837911976556868237123353721523335056075e-13
25 14 14 2.940520275106637483677027785683593741249159614178790094934965046686134643199568e-13
25 14 15 -1.563554888385689305136275071991450339141615011477335594243627420778739538145283e-13
25 14 16 5.860039870723791495914293938405101267230798847713740186080821647924897786821268e-14
25 14 17 -9.277473163737031004819874012928036306476367188370781521030412303612022207734541e-14
25 14 18 4.990820846842824812344323157547990510448405502722419444138576881633077510872908e-14
25 14 19 9.122635173959240783832753662306303168975404925294035766308291323637740019001267e-14
25 14 20 -1.050850587292526630508486932363699464805234129977105553040559653699497152175144e-14
25 14 21 -2.762143722986373432883089740228967168972164127074450326667165093053725097142954e-14
25 14 22 -5.062171588243224260762176381935670460430523941480089517281773304055751256029672e-14
25 14 23 8.246326255450502001493322773558030664706137856367391162376943837939782740534547e-16
25 14 24 -1.326974813644794178659959474358056543171964030040964551491139206264852196353249e-15
25 14 25 1.136517967266415687528502244264920480666749144462566827279044162980199508685687e-14
25 14 26 -1.156521641299678252087856288362363268319302113129564399778251883194789747421383e-13
25 15 15 3.307153764285577607129637080625136429650775090705907181980585239824099307007701e-13
25 15 16 9.892450191648644877289852436414044286073833324188975283675990293580220620947697e-15
25 15 17 -1.17578629085719439967406064418390678666276056322827998885073228858414220076076e-14
25 15 18 5.072760956122933397817573326899939437682970288492033416732902735164161569916916e-15
25 15 19 1.037243897896634110023097277025591084579955152176450044935187718898723679931007e-14
25 15 20 -6.772690527361632484779412243770827743724406293152186018749123319446098575563114e-16
25 15 21 -5.945427435508076089811715795527123975788363946958291905185007406476711818281318e-15
25 15 22 4.846363311208051727540842532752944681535359796662067633865149942711996660229431e-14
25 15 23 -1.706320047190311702500656712217834795240767081095295067558598491506138648019362e-16
25 15 24 6.213369975217056754381647396090707334179776827285145999216750848850680970906894e-15
25 15 25 -1.284288602671671342734792156362437662577460896943841153061090940246075373897665e-14
25 15 26 -1.310130222361771983706327001509516525174033890986437459658213344115285955811609e-13
25 16 16 7.860551544349495178095085827671250097290967730420615401261148841725242869937362e-13
25 16 17 -1.170707766986574166882779128509829739397933710236601684247277101182592938767942e-12
25 16 18 6.001490892189274591238248453685465711149802038962350316863016648316860100445155e-13
25 16 19 1.224209466896987165092816605455479304122863309290096169334619708493528678584771e-12
25 16 20 -1.210191796712014461988264381699341940209362524162194598816903064265717633559525e-13
25 16 21 -4.063326683641352323322906796265792410761894376828890092701038449282370247551768e-13
25 16 22 -6.663384479187019557938701788034767973489525308412482145116381132679049372782696e-13
25 16 23 8.030088754618796528531905400691011278629268476007902243695974601001431768431421e-15
25 16 24 4.193242886884146694060630396483545619542142338459902415469094214743056824237482e-14
25 16 25 6.169692585309517803823641185863677859415606217032062673998345641156712301893708e-14
25 16 26 9.339123951367680283307589774514772508645528429417812406723669054669842812679793e-14
25 17 17 1.672931867516816862067232622762402251203962758177311328326438645497260227550949e-13
25 17 18 -1.480826475284781582596298189173038556038822537881850412141269906292021728340086e-13
25 17 19 -3.92893388828378638732161936393045736614519680730665319280975794682544027568122e-13
25 17 20 3.696189058227029210082772339968934003940557389717144508172552010385885253443244e-14
25 17 21 1.888507265678137225478821068338300329547563833471041449052292245276962882603572e-13
25 17 22 2.885090926707614025112420668823939201226710766899411872304148245283269028213325e-13
25 17 23 -2.713413723446142863303325404959326963769186559620732097106278575491928972275171e-15
25 17 24 -2.258698572320922873282290624251427157589148291031612359886303819174390111924798e-14
25 17 25 -4.052834105481332738601015348842398887907188370421150657658791693198528561384693e-14
25 17 26 -5.644167042319541226847080463838512674966775710604210736917237032364401859300453e-14
25 18 18 3.438661852953627690952640687530917513359126486302475708306322621569381977765561e-14
25 18 19 -1.164609890450216192360194597293822974855425017226157308903603133562611889419454e-13
25 18 20 -2.356693500401153281346241043057921576919488727733919078316074255771926745198506e-14
25 18 21 5.921420712086188694678476974921831586343383215595452525913470304548202188428083e-14
25 18 22 1.118127581287119927368649352644415580681040636352103474105150464721648377151132e-13
25 18 23 3.534509382364751434218179526449153678939752486851683956365838427204934018413796e-15
25 18 24 -5.475232005354451252169661641437563538701753854173889643124321787089914604819539e-15
25 18 25 -1.909233199961288171700598293367542258684712144310265183831087844578230352783457e-14
25 18 26 -2.34794433125770706698936135632435284842008701237850952825051735169019637526055e-14
25 19 19 1.298240015949489859539657446439042038681505165372802095242375909618897140103316e-13
25 19 20 -7.737153991546296412838580501087816562343073841271791880362552991920546627355863e-16
25 19 21 -7.58380864710063715845969766249715197059997708429150127569744794426051339130724e-14
25 19 22 -2.139812801458402955868689870116644408818471890409311143180092458878510795001472e-13
25 19 23 2.410506446898352226930448324147565929238297669327459928581022406780789193480304e-16
25 19 24 9.19695612866289754361133551184563459424196416247964785891855466924816325952984e-15
25 19 25 2.288662798738814047589453933423880797891174044160182161510959795421538730143792e-14
25 19 26 4.99886105661468228742361755823797432498020420012519331406026232812841603848254e-14
25 20 20 4.904132308839480038766853302569680016056158339878886889030459645604947424821057e-15
25 20 21 -1.954932877019383717803259693592202027949108108805453651283789233275695515117161e-14
25 20 22 1.300466296386422125751182932257170848963166318580639108705466346117385051452151e-13
25 20 23 -1.22486038003113809378643432699514333108924526877839820244324578549395288320193e-15
25 20 24 4.049812499212659065547935666865441890891484629464938722686617361239179218034682e-15
25 20 25 8.691411829461168733059011937958623854909447062393929691968093890289781038005264e-15
25 20 26 -2.362685530248047109656868262795965144391574681984123277635550260726874211986147e-14
25 21 21 2.505323052272440698795263518540315548259774151477375721883778663026159862958546e-14
25 21 22 -3.951313777524303197727831556054761238949441269862827130742589598754141047352448e-13
25 21 23 9.842653991619235461993999482840523776433009260226366581007145465300641492278588e-18
25 21 24 -6.28911358442485131601319222473311454665355994905695762793249425985609585409086e-15
25 21 25 -1.351378700462570536373244374213856710581623049377427040914231625544019046886194e-14
25 21 26 8.945096868246182306889400000138468003718818553650232561419214944896451392906914e-14
25 22 22 3.698675189250075767241396276653314731684873936015755340685736738096104542741645e-13
25 22 23 -2.517425629187158298588222345588276436628242134543355970240790506395366261033146e-18
25 22 24 9.965030722515232930464707241874214242786711438502351554930272896140392732781694e-17
25 22 25 9.188638229909353115131526880243904220713194614814245555719434481190383674354339e-17
25 22 26 -9.562742809023853515552203299889364246797532120496836528568538650837115023872067e-14
25 23 23 4.015154110775939578514962027337060249795154411913469285325216031207489013553185e-16
25 23 24 -7.175310496928055745630209428373022982733199087275323623378183838438091114932585e-15
25 23 25 1.736643946195161558107764320408784371937139264415461229920427834454812819218228e-14
25 23 26 8.366478817934099877408704711768023038693096396023641359300876503615966331690541e-15
25 24 24 1.890409511558481290295949333674978324677026684560616780541264973119914044033929e-15
25 24 25 -1.384679478871574879174699955470643375874877753822697265913867273269441204144235e-14
25 24 26 -2.704487626178065657593130196567998575357747315646425767603476100784193081196961e-15
25 25 25 7.612869375041483866302308486307485692717293098992212483042462197050067764017462e-15
25 25 26 -3.512990784558913616406596778733573613681371266659143749427583618029137774418512e-14
25 26 26 4.026360379607204177411386696211534327639553220782461216736073371785413696473934e-23
26 0 0 4.898382275451280209092319126695436678665653863652130173522309244967290187729471e-12
26 0 1 -8.906495688393113330512385191974393487650044742246020988834512634632049927405841e-12
26 0 2 4.672586770652142779826441153557532982341298307880757393719730718999795353987333e-12
26 0 3 5.983907784899180136521665986153142355328155378461904597599223296640245017512983e-12
26 0 4 -8.284705673909540184703188717609243923436349006035633508133253081618372248433464e-13
26 0 5 -1.724586900211039529028555663396859742107217366700256293722141131773568129877461e-12
26 0 6 -1.656955652260479792242171348840669969237601046052979987949893267980894535400797e-12
26 0 7 3.915999802407381909106243797382201757983891434608259063412875958651600263236284e-14
26 0 8 1.431879086592406446805389103813937105638136311755227617542805188713931003167422e-13
26 0 9 2.970091769860053817845650400564218790004361828714703024352422889472121139426106e-13
26 0 10 4.059211820818721183833972659198102498578434748711394519630967474903783763369979e-13
26 0 11 2.623633811020084053306819009959053826875390922704660425637788596203272271619227e-12
26 0 12 2.042541510353163867876520806141503894228112353857745700560982150175759018357349e-12
26 0 13 -1.153836668506943700567871688035651973558333848957219533990162255834613887703234e-12
26 0 14 -2.019524016047821882194982004746223904562523898946254702090871126450876455662086e-12
26 0 15 1.43999574467643428728121892976397965639368510028394617410808360294036206953712e-13
26 0 16 2.477518677290195635655189738132712468715543950233160464863048529883107038453047e-13
26 0 17 2.231538065989774771955161400246174845160167633211847789923843907086586875131527e-13
26 0 18 -3.941366274546016268645145180011638461100034532792867468061285924924444982879423e-12
26 0 19 1.502569156389891440797234012390769867136629099903604671347928675541309446892616e-12
26 0 20 -1.573576485444497707702953095115347479107651104771128698194540806191369583236431e-13
26 0 21 -1.916382536237976233992921780089186782965251904902342057319657520920143671632081e-13
26 1 1 2.89738773220882091736074326694067309649406947723107160698731860345202360065876e-12
26 1 2 -3.359261378335691506580079575251134679673514833571514206603576367053511058046361e-12
26 1 3 -2.913724835308700067017711668009994259278749272030561466003133289429295343423587e-12
26 1 4 1.230850609734586708433140122163804623729066530375907580395541141280389288303048e-12
26 1 5 1.400715245369613447126271805585838304119017639176886002485058832773800397795895e-12
26 1 6 8.738093990497681687663925975281354982981155920777802776540176595863336617983027e-13
26 1 7 -1.367948654149117888271869793334885160506547923368907352810826114260142952026604e-13
26 1 8 -1.780424494037150711254290357923110306267996602366762811445142823236746681081439e-13
26 1 9 -2.379924866360503104067305109362855383372941981479394974677067437103815612481598e-13
26 1 10 -3.778055672528163066992874743382255750958255415953896376991906189095885348332914e-13
26 1 11 -3.36949805848091546852766384515949153615335422626718473489719961171076482448962e-12
26 1 12 4.262196969375146728986244197234882622616669273048604311999977974344797933174263e-13
26 1 13 3.491000342629528924315280960600278957035596336593758853538230810974129002210756e-13
26 1 14 9.958279183053518469124054197932955614363160662353950587209508367925562139065203e-13
26 1 15 -9.844220039019040108745154251543354853920814608244298634192102900038842489265835e-14
26 1 16 -2.144523601181240958459529524444049993348962531865697875204678728542177031217274e-13
26 1 17 -1.530494738065018443171743068913061378493817241163914041049815488320890673806557e-13
26 1 18 3.33994453224621473991633608773348252154040929201263503563866991821909984521993e-12
26 1 19 -1.681387571645261367169110662523625780437150213224486147727065487556193222407123e-12
26 1 20 2.429534561482168808913120151706980578485444375866789442493756968930346510399453e-13
26 1 21 3.200028396040532950078295864944132756459032939610880146833975355461214539753577e-13
26 2 2 8.881120687977203478573779457382099269751108987439921230549521279971130685892067e-13
26 2 3 2.619471320396068046429291523631227123581058948383609887692725096045823954724093e-13
26 2 4 -5.443332314681133320414805557021169625174341220454680232478406739120595542818537e-13
26 2 5 -4.366829624848737509534578685221716819569765064030222502364748368979635797884963e-13
26 2 6 -4.507980153148934466674657111489816939440749000321559650505970048516133002541507e-14
26 2 7 7.170945086804451674215318038837141010683803922026459433605618637037598151792983e-14
26 2 8 8.616089723193013870061434791077361530534239203055487569217710004481090194875644e-14
26 2 9 1.077739948634728400825609956207197175033659774642086849515033644793839902311274e-13
26 2 10 8.881579282482542853389558114987799100588220690880399630413734686431692763544407e-14
26 2 11 2.265637376102591729074812892064478204192555976175573082047398808101678614760936e-14
26 2 12 -2.717259812499917292057570494226046799869409488797223982790466163684551392124045e-13
26 2 13 3.239013517608392004542991274382975709954162662208579263447953049967745687035555e-14
26 2 14 -7.588069887350318786101035288045917948105060290842336135512057030649447921256129e-14
26 2 15 3.537162643836811559131576797481175912378225618425610230478871519258025072656379e-14
26 2 16 4.136644727285601283296040248629797450424503094275946152913274195961816241121401e-14
26 2 17 4.376766283808078366486918349804077567950245087360787930725321504587323716065929e-14
26 2 18 -5.33673113289598533848686201785727392345043002553765141273451031676636795290528e-13
26 2 19 4.525511045084193292771067888497775882776185872561761437746945544896385235894513e-13
26 2 20 -9.823861634553143881023375859954187268320950604500031258836409052066875389605566e-14
26 2 21 -1.12736144726025333322784204940055397972374239726340655707446023558806629012415e-13
26 3 3 7.623892891801729740998266566337367053393887870140016042524900389659200144551641
26 3 4 -1.88041994060289198929635910943224481053959795116053837205965259922902739220668e-28
26 3 5 -2.302372416075627484904196155347659848763964009729429679367305265954568360162896e-26
26 3 6 -2.662106400927283447578010828992354853551335342717472003201185096444564690351571e-26
26 3 7 -2.828846644146336683888078861137105727434381775823436122896517981422176789990742e-28
26 3 8 1.916716294024257593441077602373153012003691869542843826819912656678055632220775e-27
26 3 9 1.11121301580993396814342669773916266023423517979023392168432283743608698243486e-26
26 3 10 7.93150970300864958506712796586216626541590170331469798355146836358000669557863e-27
26 3 11 -3.263793400918097367000057428009345937574470041656444290817153890407731294088789e-26
26 3 12 -7.623892891801729740998266482852839963369128607037098130646629776894448604130746
26 3 13 -1.482166667798622662498342819319191842286043308581344594291518834657145923251835e-26
26 3 14 -3.729360817082846544567313610733713541097551804805246823540308428394060950241327e-26
26 3 15 3.509717756605884483239823969492413378709772494997496497218876898381490929791951e-27
26 3 16 2.831366373474984838608356045876978210007362316876335537405223214125401111036697e-27
26 3 17 8.275965068694141757012629971371473975426936995886278828039637692056319964635415e-27
26 3 18 7.623892891801729740998266502641670467864645167763583159444689446265696702855087
26 3 19 1.347803316893162075894650383272263942216911352290129915918861886088069210728291e-26
26 3 20 -3.50714186695203785812837988275388373459234345616333397335595631964389923021482e-27
26 3 21 6.841120154407712568341270894247469107417118911464934435172314636573688813848262e-28
26 4 4 3.494106859150125021106252533759990149260459411653808666441321319580460249283147e-13
26 4 5 9.064895702709313208423395790895479241477545578536132749665850066349643217342086e-14
26 4 6 -4.824290491112101214438786408651679315115910730414270619816199949735613424101651e-13
26 4 7 -8.365023451776607782624628429116874215962371245230670960235849613538557051891088e-14
26 4 8 -1.302784072331635379229172950296156711555081356613268227442701995153998883141002e-14
26 4 9 -5.078265929523103627434279113386911692937743409487834102380520655175600620574902e-14
26 4 10 2.091362472747354768761869408139898898623847130923299893275092961641196206375853e-13
26 4 11 -6.642917423277295938251966605678678489820954729855278157137259813698480556634269e-14
26 4 12 2.137761025122694357321505259540332891184929888023269174196087435999892608990425e-14
26 4 13 -7.361204901741759038398315565955012901299834771199657834125133599245775763513176e-13
26 4 14 -1.269832156229810139080731108131611235198562826880468776963276960780671809349528e-13
26 4 15 8.257745724332319522206074069372063957362408129222309637063148024353280228793666e-14
26 4 16 1.170955716625464479521821507987978471083122719413869238181667124075750963386801e-13
26 4 17 2.304976421930272663098317747206283732464786548696780303034057998522704917663435e-14
26 4 18 3.368643834091931842590881103725340261832351511222032525478675822910002578295034e-14
26 4 19 3.665512688863993005914241864647254649503254393766928218811255062636778076154432e-13
26 4 20 3.564622354450520090347680181490163935073273028412401930614314804306247672308031e-15
26 4 21 -1.812449709337852896328994072791243037131520614190405576916878243167080904031838e-13
26 5 5 3.301242460015952309080813261374084771718057130150662210641112072244975739601779
26 5 6 9.903727380047856927242439466733129753838494702895598593911153335168805818510135
26 5 7 1.394540278244846092211103740495445861528993329098816941527485454672658083764015e-27
26 5 8 -1.52892004153994226170361416201922136400447670557266435622251581202347056691541e-26
26 5 9 -3.767260834099632069074099675064237908140996894667927793834261664646679010333053e-26
26 5 10 1.902696032428037649782098445491144446013735093766661086497975566270758376435584e-26
26 5 11 4.223197158556470175218057896413464627308606572972957890393138107259565892092104e-26
26 5 12 -9.341396795392251264915179834279468099562723918876817796838750397746625702831928e-26
26 5 13 -3.301242460015952309080813181317712205230629386570088417049145303714828154348852
26 5 14 -6.602484920031904618161626379764579224351828590494162159444227374396432956706888
26 5 15 -3.153849434294142489722365202726496932010610011753513356438203596931192865571494e-27
26 5 16 9.198382390984133559972468466050270170688437220285239961904532213960925165838705e-27
26 5 17 -3.529458935325950672354285690777641449352179286097641565677408865280956404873552e-27
26 5 18 6.576108351590649157471463902193733364671397108933442913292108297651931383780203e-26
26 5 19 3.30124246001595230908081318302324099459019778445466115626940494480348330773932
26 5 20 2.306773047809037190022978450168916027488956810803439088440254210873434092844579e-27
26 5 21 -1.771306722558150761852456135009801067189106882967019930787735466714124832904227e-27
26 6 6 2.065545583942609592115256155348474871354265506466144252500227542214033570966951e-12
26 6 7 -7.70984872980133445675335529143325770978006044641453375788880185714590555181645e-15
26 6 8 9.561593779420827068748929135886750549495069706846107644870237358212445399498968e-14
26 6 9 2.008024737547660342232933678865519133401790690257617126952010150185546979317905e-13
26 6 10 -1.832719994824821994929991065261904563155071573875534554351595850382005627681708e-13
26 6 11 -1.601528804547697194882002794468101466169352439141012516124534582807587243598418e-13
26 6 12 2.897977295527344597307944724763042742824832436105354188181238700647982669674241e-13
26 6 13 -3.552231270024555550872835078875196660661516713148848973562725030722275010786354e-13
26 6 14 -6.075751708740795591866076953652499432864982034614647005273551940776010455106745e-13
26 6 15 -1.739050041600247349791184791225177852513811928634609863644234219690046005165925e-15
26 6 16 -7.92170113099946404459242291181151626234485913598604195507011577230396166223589e-14
26 6 17 -2.288410869452604473095357565971734544816287815122088533120188350101975727792937e-14
26 6 18 -1.757546962515487931985139657027831700994854590879758642011476056289238589229842e-13
26 6 19 3.492257027104373470564105237942909780892790189112183912058695329597372367709784e-13
26 6 20 6.700000336679041009794401257980560462189838994668027669637911411733815317826984e-15
26 6 21 1.787218781662559012391988906856175626263821314758679443929670775972362581411514e-14
26 7 7 5.553624242343275375308759589680741429036261067294527583739654590839503135918803e-14
26 7 8 -2.907732091291091690897564994399043494600179244957075036166498131900493670160682e-14
26 7 9 -2.829913455046006429410926043452686565425928445079309508529645236395313294113255e-13
26 7 10 6.826796077983303004802658570117863634775445321126774279714947667813595443048376e-14
26 7 11 -3.519825144161999754458234665251046516465923729761678091939587108502142984411225e-14
26 7 12 -1.073461145740799693062453577686628544302634859034103082192187968371522528681191e-14
26 7 13 3.556854634083790019968614755088497526885647673417467359711974760953122824516849e-14
26 7 14 5.427266359839037530359249798778975162127446984498418097487023503503050282293212e-14
26 7 15 -1.070612084156202618544345608111388581424308279057363936458879307519901626915527e-13
26 7 16 2.005552291374629223818260737675357880145713741006583338761794514987444323205412e-13
26 7 17 -1.620092944997923032397043640769058523394829606886211280416602964589570276994564e-13
26 7 18 5.967607089440996499122145069214963656959639701607436779196615871449041051491746e-14
26 7 19 -5.54764759761225094236965126628201693403418111769951882499465425270840360006475e-14
26 7 20 5.430338085492054738834057719920844389432965415643199872521975338578793911654169e-14
26 7 21 -1.390172304169794044922475855202703912734945188804106190896996591316376100086596e-13
26 8 8 6.268566401276299881730662049692660583381964486289764527096031571188156850108467
26 8 9 -1.175356200239306227824499133809169207203641768578110608933108851416553447221347
26 8 10 3.917854000797687426081663780847232073480041860654808969618050944033101648447976
26 8 11 6.072918512820366787692076538229891423611184706994078294373487705420508690635628e-28
26 8 12 -5.486238857110645234790133049665601142630431521932231830484603272111292496785408e-28
26 8 13 -1.352850131711204383948191819650342416311602346227349934007762005730676277195955e-27
26 8 14 -6.401156386521267557524787322263211171237787192949178370519676205581489899491457e-28
26 8 15 -6.268566401276299881730662048991190668024006231860404315456157742875805714359717
26 8 16 -5.093210201036993653906162915119697452348610558380805478654029293851981189390954
26 8 17 3.526068600717918683473497402812350396261889679113177066792575927618517689304556
26 8 18 -8.864246882668756123892529890144595500010096135679763358185922751449277762605816e-29
26 8 19 1.471311525656823816437840246809025841458282719384212883813419919418072881806397e-27
26 8 20 6.268566401276299881730662048980091935824684239568645003378424241764341422359976
26 8 21 -1.175356200239306227824499134567941203319383473330957695525408480709589708031066
26 9 9 3.301242460015952309080813241665670691253938732252964359108929897182131720240959
26 9 10 6.60248492003190461816162636927855254556107058229217419783636547860435991598173
26 9 11 -9.10039513205713840485345179666110211111504970722481683118067833589567385199921e-27
26 9 12 2.405769042151585075059486935379019809671691177604710757118524887558257073671596e-26
26 9 13 -1.826192096691006086205302760755202327060630187513602126175576495266608756572848e-26
26 9 14 -2.888080045412280552381819034962960741900367302853808909874617086324244383223742e-26
26 9 15 6.460482235976492208336976512166954527588136547979667522980168201822179001708875e-27
26 9 16 -3.301242460015952309080813220596692847417336024543086382577458094713875532448206
26 9 17 -9.903727380047856927242439560216720780713294498081971337120540023193463862101654
26 9 18 -1.822265176227228220199485811166146714526982999117678799020074897350541580348071e-26
26 9 19 1.740922735336780917949555510199917673972276306178154468698032207821082386780811e-26
26 9 20 -6.301057114977622309975567339834644972458054334988467699065289120296705298927137e-27
26 9 21 3.301242460015952309080813219308579997250620542166087910832648176927170733477873
26 10 10 9.776470735567834504533600324097171324714518134474950916158332106983906287350247e-13
26 10 11 9.925851645147971355530282902968736471125757021212768876013422822561493787578722e-15
26 10 12 -7.5546286291281276317733344625784190263660568861745707772857727704660037491024e-15
26 10 13 3.995295054273904704014243218235557505190046514575021754252451858208208808748413e-14
26 10 14 3.250660126993482987986847402044438555211072179533614917595620703784948454926436e-14
26 10 15 -4.071507217444831650874906471309649245888111470691963773790617684693881987619949e-14
26 10 16 -1.329870682509625443195379368565359150346002463322474675022095389388744605884292e-13
26 10 17 -1.306981244053240027430934307371910646499961980456964249822857411219924740067568e-12
26 10 18 -4.237991531679622663610509773834020883074414837517130496399173617747371252586438e-15
26 10 19 -3.502922013114121038868135471598827551627298455067283991606486345939146456009774e-14
26 10 20 3.893860450991056881242973703489251737548875644977790567247328739233819291409942e-14
26 10 21 1.527681786366260558796329084241877741574858995717789242239490485168313137286848e-13
26 11 11 6.397292593889100567114813684244851177930251641812871652018362670474403119408891e-13
26 11 12 -8.149565487334644968338620731985274575527979478618274400079678166938503258962828e-13
26 11 13 2.387668865743361734385121273502905812438259363962131660486246658713712095125404e-13
26 11 14 5.689818426966619827317826839787586477845639102502253924510230402057157557220737e-13
26 11 15 -1.880664741345547808511852067386621549870557526848648729086056085653081606827231e-14
26 11 16 -7.073438629658978300160813332200517939565980118886759370213072979886410200470347e-14
26 11 17 -1.920398807285358617990003745492214776125304382830579538617640903306379555851844e-13
26 11 18 2.404709545768306388991069969587887041181698956187305652454838551035963722677197e-13
26 11 19 -8.714610240331039752739611919289443532651763828858333438219514357946556425622288e-14
26 11 20 6.468829041269067327227328573430249189936194013198689647900099094017052207239155e-15
26 11 21 8.921422210733952704054378800448987718425125921190918615648523577806135801689421e-15
26 12 12 6.42561494079141386607261474444378838515633736177761443204227219872397389957734e-13
26 12 13 -3.207085518432746436719746576198075561965719783971112805453162349256361724482684e-13
26 12 14 -7.152379102922960561246474165040685863276497404046089240405023427075814227592663e-13
26 12 15 3.630488780257820686360085326181956459076894482143018962503882294728663501410436e-14
26 12 16 1.266766483708481924986645043958672208924867415552601633417371993216549193448705e-13
26 12 17 2.838309732272484233995022354001837988652429303524810878226816809597287846685891e-13
26 12 18 -7.79668037133864503415016271507251839572554506606242934389791711112496333427162e-13
26 12 19 4.055769140038027663884634794757706090676789810962973373654192812238500161779221e-13
26 12 20 -4.830379438105596104290983855986707087543530783811354088555148788551999805970116e-14
26 12 21 -9.525958134746896234179197307659927237254689515986716029187163600714450884848976e-14
26 13 13 2.97404499179973524343856469584002084394008111040297023944853084636961504325287e-13
26 13 14 2.024521039688349190677910150115228170616909431809143095402318466718127469151985e-13
26 13 15 -7.377080172756154270118303059893824855625379157755485232912865228774767965082336e-14
26 13 16 -1.264415267690100051246165660684734295710592858532512455390382507130167737833044e-13
26 13 17 -1.543426731724892593223166967707524599375835976726915407725771702265912962946582e-13
26 13 18 -8.747679030545557241306489816062119023611926936341037368908924813538601473675218e-15
26 13 19 -2.781196525594237054935442288001292345509413985255936772129558847387572500029721e-13
26 13 20 6.963059657487436321052612494471409817399952689265185467317966377808068579098817e-14
26 13 21 1.420838958440528692092579116408152016626358184587266227291481810246993617293615e-13
26 14 14 1.168922321008476832472058911827271839483587405571346746773507773923812311931553e-13
26 14 15 -2.982413694698991374497222786658410756946895441903224891205079494277107681639658e-15
26 14 16 -2.699875400185881499936803281885035904412869581931591614731216972265353605422394e-14
26 14 17 -9.005358935116848698505168748348006541551371719306186008739485081729743631088676e-14
26 14 18 2.321329817306395999369397900466381398756130170991163816959447507936041409769952e-14
26 14 19 -3.794464543289179467841331305567861228030528167227259192997680897624853481186676e-14
26 14 20 1.077340633905761363957174862250349610589085627437447173561191013385886840976551e-14
26 14 21 1.243215965496536689999983326776665802650502680107116734311986212950010497962762e-14
26 15 15 5.180967649938711987948968538371035761822412661314934832360044865134318285934358e-14
26 15 16 1.897529849681470542894775883140131846001590627371018297550203882668824799535925e-16
26 15 17 -9.36095873357904931167876438231530617528662274685883956062758811453681127403832e-14
26 15 18 -1.226853251854726433088431959764829244871617428133732728353627174182443576454929e-14
26 15 19 7.563398626927083509591528690212283610819271698078337150964288030865477795104526e-15
26 15 20 -5.470714804857724207119927186292427654884136848471956163689836403950351512631787e-14
26 15 21 2.506410567131340806421416211147909648874278002878355884826896495631509839044686e-14
26 16 16 5.383183404157320034840865047404386097327020724327088848319121060748249177438628e-14
26 16 17 2.350273695373383705034330866126411628578116250298695753138382048229504750897877e-14
26 16 18 6.448837443776552921602603330015018333675666263314823809185437553858803406391548e-15
26 16 19 -4.009465769939535757922815124400168631820997084243091431345513302422893036697077e-15
26 16 20 1.469472316864509649667716812045963486019650711922521418702903186362474156015686e-15
26 16 21 -6.57309610546753063979225273186922972404856252386871630108010179230105824690843e-14
26 17 17 1.21848517847788240556913519356744191070038382834366277420122572978928948032722e-13
26 17 18 7.891964089098689467448227482793075897519154528414079625662333021465946264573279e-15
26 17 19 -4.567353412456886147938983174589545146518598692813976887401240224459047471248723e-15
26 17 20 1.561325430252749812737699140416625846584147953193653765699744079553804616434402e-15
26 17 21 -8.562389716172769054760902089326359572558323533508961585788121253573671338357681e-15
26 18 18 8.285969948698997254307379706264341573438335290199249377161577831644295081671605e-14
26 18 19 -5.122924701188649962389568632403572204028350736583576915289898713995804253624646e-14
26 18 20 7.156937813382967432827989619533975318102862651507304384534795964884948195493392e-15
26 18 21 1.400993044364826800927545736793613030578589526279814674603655984377381379336895e-14
26 19 19 9.90223788514314615375047204121672773996401682619928042144468862229569529950261e-15
26 19 20 -2.347060567377654144777271993506358803934449401952588863826988329405597149768244e-15
26 19 21 -5.613425117656525437111528030333660650826317492566352969285135063143702266777998e-15
26 20 20 1.40679072638320553449305729877835708060649406451180454407538321371504911472211e-15
26 20 21 -7.738058471411620900834658829744566973833555382836132551189042634481806209377655e-15
26 21 21 8.115222518984262250176680913460514431061352097008686071622266623914649890521126e-25
27 0 0 0.8462556188454224141610063434874335184816994744928642389572984308363892833745896
27 0 1 -7.181751242514245147520169657377184957806731748859349372287231991741127509773282
27 0 2 6.754764249447640989987869034100753982120716274334291478181538051404379711034228
27 0 3 10.44699377535221229014575782806145152247888474868148812234957383103402380485634
27 0 4 -2.487262629686973836699100089147388858455826505557865098630906704155450885253128
27 0 5 -3.760159654852712484224125990447816727378394859850335473749657942580003202278057
27 0 6 -8.731422375215326340287426236845955096681600697437685991555448863317302542027852
27 0 7 0.4121746367473265722652629906682161065638929567539033788924630349263913728250484
27 0 8 0.188037095164062659707112952868173051688088787627953827495354328447920461039955
27 0 9 2.763188301983886269978324441630470177801799067112407597029667365322392769681581
27 0 10 5.497022418134263134442185010049757652339466473675202414855088972182003955701058
27 0 11 -0.02466064797266652659207942274004187409689931052716496506495970259913848494572609
27 0 12 -0.06949919383232205773527324028507194801581327064058732791307700845294124250862927
27 0 13 -0.1413380144279484617090203960569529771493677861963015324740498217909449711626884
27 0 14 -0.293763253057963052119796126512542148430008887224998915887684118696389521688247
27 0 15 -1.004944894712972989695816559161245584624842335908472517408909062715326878437646
27 0 16 7.535066216761799119498860257118053976685969556024840515742364985261081072920413
27 0 17 0.5139055406193035999523039530078737436729516111593949951406089575419338523584898
27 0 18 -3.823063889819503742631603011106006606877671342115509077174703069433581758288063
27 0 19 -8.968172781090180994057165072953184980788762772756401751738413551503015339264772
27 0 20 1.414530942833978291117166990901845566465764364119522780813627322943352777013378
27 0 21 2.017312512468628510149981221145374338173209595141457021637573248187038612211372
27 0 22 3.29970020362868634884107880852610517748846351983762170657375124142292055677106
27 0 23 -0.04561229323120582752171000125661558878103615831909892969247008798683694746826754
27 0 24 -0.2181931662849822880982574945295887331628707366851673526897106750369341109135732
27 0 25 -0.3846273650193797945139273852740496371443601604785165699654056251352653174362874
27 0 26 -0.7167926903240241457062692502515258357101825219368584261356160260232568758289523
27 0 27 -9.933088234732908690193453875053577778805933137742204057185768927070215659937305
27 0 28 8.195017328498825774340471543973305448968000059699638668137334878432084749855482
27 0 29 -2.253216057995718992882149750870710799388581301729839340442852861532848443453277
27 0 30 -1.8408200148977249821894768150062956118421318598355117879426202547900206340932
27 0 31 0.09945698737409699423510187101140977450191526572620283162589069343210816877294029
27 0 32 0.3177210329980303768015950018237887643871141348130574669083018473061624886657954
27 0 33 0.2881522043889488439895473089097197489146598139605041921439543757074909990171336
27 1 1 3.976153366163413181561024436415616317216747529821663118462251610050152203157558e-11
27 1 2 -4.014695861892123794130162781138628755538236943260279400469626281756698425445691e-11
27 1 3 -6.549823953693339979154324356757890060258596109920204376021097049977213636492138e-11
27 1 4 1.553855251439208371261184773809966961227185613446658075780629365374838122627075e-11
27 1 5 2.260572367992569607290662957601804023966354671879499664382632637126660362985043e-11
27 1 6 5.922348788751961355659479204425570076174616915271001293620413003326161659551195e-11
27 1 7 -2.753111060663930551702449585865475545479833947582177948219876235895194990471537e-12
27 1 8 -4.84967914347737842324074571102446517211793627811651269027800482801001575454882e-13
27 1 9 -1.832033641331744233479168626616038494897914715615075386790718608998038733443433e-11
27 1 10 -3.777942622494680325464798494613774686861837635779339651201500402497588616033441e-11
27 1 11 1.786251370903004126239471577832632243229140018568307269305610689549228499960176e-13
27 1 12 4.291024418747744912421704279651720046149353724397929634743322299334019342289997e-13
27 1 13 9.067391227401034947627162456971812061242173353943687180891158702062501225060391e-13
27 1 14 1.970493422290072979678266421998775133828799231244018299571195918680364535905268e-12
27 1 15 6.95528882880370690308820231472839331919557675949052179393152473435076519863518e-12
27 1 16 -5.233475335349727693563757341133841283341217525405340288137942568944799178748851e-11
27 1 17 1.887040070102938069046122815682823587777179742414004791014732288903039702202241e-13
27 1 18 2.429778399490558477853709676744204920204100442880860768654420154713482179901534e-11
27 1 19 6.023225446306479158366236560481442633722319014060500817696046926155443865222657e-11
27 1 20 -9.350634560158307180135092145081911985865036709925307721492222854438852471329717e-12
27 1 21 -1.341169559685632537780650704807211482252539978541240978867161792613997896001966e-11
27 1 22 -2.277434223325984387223327143173953257653887765449887596487184365599870255433214e-11
27 1 23 2.798023002608708733180447960256338161653088654787264679482560172313001064436117e-13
27 1 24 1.432054259751910778482798910294596899761751614858020715713209431087058888587429e-12
27 1 25 2.566695524919805360144750646189250591375806192097576206221866438817055398795823e-12
27 1 26 5.032149358089632697349714172129981836335476342678796061888178588284477666300899e-12
27 1 27 6.568694354394369359844785584914718296138886063695913307040169126630850348950095e-11
27 1 28 -5.551389442144936879682917773171424064840078446684682920875772327619071521897662e-11
27 1 29 1.550206398227990853903046032408616657744784382082044873765872864719687199362362e-11
27 1 30 1.214446656657519184958133481514516613412684338008743828496162985581273693969395e-11
27 1 31 -6.877393041520658191195931436437164225138260153008487179302321106279886117387767e-13
27 1 32 -2.128559599156876366823925172218456356945135502186405247053691117051560837107214e-12
27 1 33 -1.923139470714074205738488142598411482869608449767351802458394278701475041198939e-12
27 2 2 1.42703461514920862528126824258689913155146289632564962479044836886479960648005e-12
27 2 3 -1.441761220421580031985015712368510013428410509967181928778645301229226615447787e-12
27 2 4 -1.268175778195378654447794561394828820668105917578400515533726369807529337847168e-12
27 2 5 -8.148422428595637149871690647392458567197715372701396085111900250530139899224326e-13
27 2 6 3.29356289331574244335070030828733112342516900252349805617331301018812838103966e-12
27 2 7 3.340219368442670678005745120972487873794305280708126135135548608849808716604366e-13
27 2 8 6.556124714459410576371937908982227088627070863626547851734186784469832322140679e-13
27 2 9 -2.644178052726943487065140322550808834793075145917445706495025223522918670632509e-13
27 2 10 -1.876728341809961119897215844809603149971896739163840840227247032680487243659219e-12
27 2 11 -2.684225058661350920543463841651046319586009007323810858108887029986369046669924e-14
27 2 12 -5.59785369050910794715352756543440827839501274524668104125376676536328107689978e-14
27 2 13 -2.169782659250305611111352646314005054568619369807047305734526432894628640802779e-14
27 2 14 5.953319563440570063312492231951296796807156250621658557334993070858931650534286e-14
27 2 15 3.713392869923260828932253754048295215835034306623119175500138952015756621274859e-13
27 2 16 5.258971615133756302762871196342587259622083811737937728525420974104243291876416e-13
27 2 17 -1.407148423336715493905276632232584279653476203367245915899213814483864122445861e-12
27 2 18 1.688796951700269177648464884724853438447417086796865997876979218100555598650663e-12
27 2 19 3.313607124932338063656367244885845199424451368673362339974109277267308957265251e-12
27 2 20 -3.885897076413441731688052071493203916649061753479183488043561114908348453771563e-13
27 2 21 -6.810627651107095101073239508591944066621652388407047384769972007288147881641635e-13
27 2 22 -1.159564053765128620397788274050815043464796061229877673714749338015461300877948e-12
27 2 23 -9.257855974077086609113645487728980997793095490791791077254887434843935784380106e-15
27 2 24 4.17388418923171118537093015482587563933773382586834841954811207223818311674877e-14
27 2 25 9.375660726421813449158188188251266539744084673864214811619570492279071572224629e-14
27 2 26 3.075255601361058081196670635936038785335692936312615831613730326234268954368398e-13
27 2 27 3.461279708486453807973908013592573376276414411355862499998667737108405444834968e-14
27 2 28 -7.498352355227183101037324856262036762667313907062195533863927709491277794926098e-13
27 2 29 1.51463397611966378983892895902865642778103727430219557712356359697126347341782e-13
27 2 30 -1.418804375134787827997430511373523536604390946754227954032718262875411546263431e-13
27 2 31 2.892632718892540408300600939536089021028863064847011501729822581689921136632711e-14
27 2 32 4.256038032004486134620123514946915675981902380445981540795366035862920504544474e-15
27 2 33 -6.381372685622027477355831181122564304517730631999145384943197641411697017793844e-14
27 3 3 7.623892891801729740998266815663234312210058005400048176818254337837721757627307
27 3 4 -3.944755353403854780529657027767622050832867354037549324687983053009261551525635e-26
27 3 5 -1.445233466059962028915781106862219537654321660247832672600103322739075512676623e-25
27 3 6 -7.936087756730340211206215791611313442698131604823345520613801664601678666081833e-25
27 3 7 2.107357786191653930802849698556384998103143766546352119176025840758828388549768e-26
27 3 8 -2.672790087258239815313149319981266215673134583237504981577231197858676410963657e-26
27 3 9 2.204437017476560168406455991511458590242101252750061655266622400501174546906467e-25
27 3 10 4.862145354705430863658619593170469178244839857986778860269673722666974250964278e-25
27 3 11 -2.599044304041237861442819738984976915568230804590550868118604064992068229724052e-27
27 3 12 -4.108022634471402097288460457337452631200180063411718444856218619036545416013268e-27
27 3 13 -1.309005723972740636426154862512676309137967063295787209194515868252783984693343e-26
27 3 14 -2.557171237048939280989205531776866406018018980314191129211785089588062755062448e-26
27 3 15 -9.302380434414334470083864185059961600152020529777817000851286708776584302372403e-26
27 3 16 -4.967301946935600686000727890507248878890014781913408722386338758224663325115681e-25
27 3 17 -7.623892891801729740998265759747570186462642646176566672244656816843966090471953
27 3 18 -3.837334763161045811908550850077173913566988339218144458413432959176779749647404e-25
27 3 19 -9.292301776919037380919243758731057206849704203261382169606195942403879806639455e-25
27 3 20 1.288713367311061736380240215039089695535050566228495835862217956005206367714515e-25
27 3 21 1.974131777811976032091498998709861143511178414306246523935059239560029466900552e-25
27 3 22 3.286540542723531494761065734246716547589861470990935464339989906219383178981338e-25
27 3 23 -3.67520962314458627484755049567861915852544640046698020269463883894043725393532e-27
27 3 24 -2.042456297889161651154569489032315302609279182037423252243789042263736041689675e-26
27 3 25 -3.10890554919786701798576265766517243511990025384110221818762637765147667210184e-26
27 3 26 -7.650825268010186729259919470803905088588882500249803909810360227957035544039769e-26
27 3 27 7.623892891801729740998266228443508693196946794804521451936662553694375882414339
27 3 28 2.831558419251862088786473309290954674236913153369269458535308938488716891338504e-25
27 3 29 -1.33202120085656911366019547364378281299750218466464654855703684886621937319399e-25
27 3 30 -9.497432090485137934749696377952725032017492791103320180475896616929181944615121e-27
27 3 31 5.579962402924592120333197072115016739941858572407947324993313872674698285110221e-27
27 3 32 1.466191134594018992908961370648168210342505147330780999883706114848095212787814e-26
27 3 33 1.651555166404147740823944714256070522556425780456585672880578954220814819364735e-26
27 4 4 3.84408338358907050067989101772564775946360325149365649514918949754453046283763e-13
27 4 5 9.559329517743700385544708979508453731637818089834149058831422323342789482062626e-14
27 4 6 8.355444051496965251547598959845684193453497741217646364756038604192266995260209e-13
27 4 7 -2.085570545088228622501776395744012132387305204286629323888580920482319341167716e-13
27 4 8 1.064889761415472578736205524410605324394568905257839823155274356980699382203712e-13
27 4 9 -1.348838707936294826893347669809839941250753718390845625067544941304411773075588e-13
27 4 10 -3.078709300460136591139173941771490274904429288724266930459169542156171266381102e-13
27 4 11 2.594873507691195229940708768147775747426651914689365024848951268185728071964378e-14
27 4 12 7.400055958578979159559142053858083037596573179415207727932747681874451487636118e-16
27 4 13 4.727015882470390961531732344481259128729641305855315971682459577110297583606113e-15
27 4 14 2.207294780741191210252469812746642437260244387887284897194720873292436725781282e-16
27 4 15 -8.717183960821695168894820218223281016155985200689942856682632672324173025380053e-16
27 4 16 9.614411034832301457207394607499802446067101399811463729090784730945743170355983e-13
27 4 17 -1.71648761362002110155673056941833914238970887074514494450986085559003010961995e-12
27 4 18 -2.009165430747472149439916243322622413084331873698504676063455070053161089234074e-13
27 4 19 1.50694698449076861101020296990293196513295019473768123151603124020926010844248e-12
27 4 20 4.433792433189996882456307265767784331211620770839923693827210471988571786299127e-14
27 4 21 -1.322699071096294603186785383941250750889566485946494597442644623702858106044393e-13
27 4 22 -3.8575307834133354178123337946803004238100483513446647398103706207788378948325e-13
27 4 23 -4.093234486061144086414392006474676285159121722932622332218664532225425364732921e-15
27 4 24 -1.552503641607601275422937759521923946745142164226793667835038459255239561876935e-14
27 4 25 -3.503081701228670859251864672079375823593019493993113393677812070849300838826378e-14
27 4 26 7.932820711591761873098766346425089913512229425142480758041334378230792955026564e-14
27 4 27 6.305784589140130161528111611398304180054025013937468120178881476776068639404982e-13
27 4 28 2.107509152802634277566875377248118936003259122008376784764135538825171539460728e-13
27 4 29 1.134499711267369097461813759996412632712532706545060395411429977971401300935153e-13
27 4 30 -5.389034112479732847452091214629331531445349863407029229977096436634146116675376e-13
27 4 31 -2.057900597606917387762493078835438830126604020394173884000518295617620702476671e-14
27 4 32 6.964470574473151735290539362830911090262717196556082107200195148866824092731202e-14
27 4 33 8.019992551199978824787714548607322724013010396138878936872751404383371543137692e-14
27 5 5 3.301242460015952309080813349480290034059188853791582818350860115290287756953088
27 5 6 9.903727380047856927242439381097419381362237341314550010043594151247658671550086
27 5 7 1.036476359253011022622926608358674574514206491851061482832453065009572786399478e-27
27 5 8 -5.097995236581062254554839740462130816027683683261707810696830336563527570814265e-26
27 5 9 -1.916957985885421915991664547099151334046444136690964531077668537685464935884183e-25
27 5 10 -5.147408109444247188333474974475382092416268881663123205861226732839601927377883e-26
27 5 11 -2.037624918221184094663040974560656740386788594714161430523515119009429806866589e-28
27 5 12 6.333064324801791650394300022310405037056790793957039433916892450631280633317585e-27
27 5 13 2.260208976211555208447126710347653968261341400521757684916926632994435532459674e-26
27 5 14 -4.598451510403728744676106557589211846526155975616242615276338723177793281179301e-27
27 5 15 9.851362189044429383966085306951703024635300335575637171487536268989295199452463e-27
27 5 16 2.372457115373822222605263248062086133072453158920175984718627353651228657773306e-25
27 5 17 -5.684350526677445927375143080479083847048240444913547604493686913162651695811976e-25
27 5 18 -3.301242460015952309080812999141698699247147914020048844567482497079371232922458
27 5 19 -6.602484920031904618161625921513029793231894574304760072801222190658023578070061
27 5 20 -3.030697664822250446117027014524873180913512307063926549975150026812304879113586e-26
27 5 21 -4.191910029738489818121197777963131248545709238648211354028410276163364685583193e-26
27 5 22 -8.988852329072766625375048608245491986748135714651784364961152143329674976602594e-26
27 5 23 -3.729341600954753568059601847165781161776434551928300616994654297923977950455894e-28
27 5 24 2.057084525887943270489280978721508301525451249492350242618184064955622772939434e-27
27 5 25 1.455740347278562352208738935898230941763530861846072194329627362081267595670978e-27
27 5 26 1.396378806649137514826225793474418486339905403981386536565529128657557134606802e-26
27 5 27 3.648886283741422618178869025327730257750269415799278442120752514652816964323832e-25
27 5 28 3.301242460015952309080813040804081585318272892434799864474733792059989661845954
27 5 29 3.022795651464569178780520618234185073747215682558439310092061166124741240267999e-26
27 5 30 -1.694070939214076157670591074083406544457381562618508058088090674592110356629668e-26
27 5 31 -5.046244860559499180361698274093117667132584848766408479129900756505687438326082e-29
27 5 32 -2.117697659691350891370824496144320789433494822780920431635118419312077419194301e-28
27 5 33 4.11242587744694576429617262779192795167153938038261391783625822579404649146267e-27
27 6 6 4.017641161568806886558632230888853040588148264351352074376103178805432184995047e-12
27 6 7 -4.914018038446622163412790643880268376928242079546822337832875448713269694557811e-15
27 6 8 2.656763545891421430833881224538737100781242648429326802625632957805065141912827e-13
27 6 9 -3.868106997325046826913939706630230929556419515916984658854635119925710654713631e-14
27 6 10 -1.67280660973771153822871869165997514847764821975533408858338056792670124506216e-12
27 6 11 1.024554347629064970096166464263078500037981086979844217923679575075078133288417e-15
27 6 12 -7.478785292712029525468175176740527171878071335847599256053745284230170326273651e-15
27 6 13 -4.337228745601429639558312180899273677819865714832632171957796055168504034105059e-14
27 6 14 1.271924722505194607284066071344529216200387003811188744477036973568460846244114e-13
27 6 15 3.567293120836885765140853332416046086103805571726775239395079762298621520796469e-13
27 6 16 5.683017592726681565946344328385310979190773771727469738780420893276677279097663e-13
27 6 17 -1.131257868178001278583881047864452093004838891184939991459826168942248751994636e-12
27 6 18 7.576064562326567190280187771523706181879707158411402427656306193873547836155821e-13
27 6 19 9.834106091963881337158608325812369448635167644775400808545091641161873214247645e-13
27 6 20 -4.251280058143997200351575296484053512136683564232970917847189330189594321151279e-13
27 6 21 -5.979516991881598676341286986221409361064862950034369099456850355388759972227809e-13
27 6 22 -7.980257842739428250480306018011942949374544331115772922188178518584520062962909e-13
27 6 23 1.805904885561456059841034594620991655260776911154604324763399153560150487685623e-14
27 6 24 8.71604559287371892155175848010405283032420628586563549730550702471090839228677e-14
27 6 25 1.452177247784937779733774679859608571262651157342641623551154538530709888462885e-13
27 6 26 2.242985380471876428123847530005007559812486199118193723086445211626024329583174e-13
27 6 27 5.977924406999411453478832999961859384033104698905275418123432883986985251959976e-13
27 6 28 -5.549396010028513785216564047816781076626005854712054858501426008060734307849711e-13
27 6 29 3.84050550146009807476044340935553263992060185114308480317910833169341930885718e-13
27 6 30 3.922652374386852019483562763605270035678532796545477840177182092480082305274571e-13
27 6 31 -1.449418217345568138901050121046152983692231168999678106112541015065265091918994e-14
27 6 32 -9.827829963230174730235873216916021350889890528046553387153256172869929161830196e-14
27 6 33 -1.324307740365009337017005802411023789400173454232173494495009752384211897391591e-13
27 7 7 7.416948838804305329197154987377824390970836649235079657807523015869454588736166e-14
27 7 8 -1.151664806799852594978058867029868309262768128434097564499622156607245048876775e-13
27 7 9 -1.267046935438726137392676839862779064089035764377225422827831946934456101632941e-14
27 7 10 5.536495260725495004817256569112503409809201351987235237661127941344051878713315e-14
27 7 11 -1.615448194548790873584112279583310007049543431057249971750538650282742224655163e-14
27 7 12 1.5536232731696109686252025544009741359546716974167727011612758396827657922697e-14
27 7 13 1.105784861569670070763052915023794539045409564687117625052514591456303640545903e-14
27 7 14 3.771095066036695747699637536826083642465167766147309928060944442273613696494041e-14
27 7 15 -1.112607479290754979496449934960518666663056281498526843111562101199050319596905e-13
27 7 16 6.324064153829062384842914762347668311175624802066348234503923897971433676417724e-14
27 7 17 -1.242350886020788686821919170732207129489802757557236942005411204715106286784376e-13
27 7 18 -4.073908973409278816523627903750999304206254725331478293827813597079345616555367e-14
27 7 19 1.134178895733211586328920399513955601950218530534170509864033963875405940581377e-13
27 7 20 -1.624838119946039031442572353833515874689617644451576320894485515719355642230847e-13
27 7 21 2.049054887565027396287029740073294322008707023998543234670927639236913873749372e-13
27 7 22 -1.047288906849555013441580905910622336593380405008365149082357862278696032128595e-13
27 7 23 3.186401220501121487014591829621927909211860701139757747652073641975782652170579e-14
27 7 24 3.462372251350452181411333519197662063316879653807622572319543850086331303168823e-15
27 7 25 -5.256135719979634603186462355150705896372915022325872469562763551610075035295508e-14
27 7 26 -1.806103908999115238111616068988236388419365049910673608166533001936978665098323e-14
27 7 27 9.156348546749983872819628172840481008591460486622186276893599870894296394317769e-14
27 7 28 2.92512933394026193360987643501855433892694619348565935446229121028864575073397e-14
27 7 29 1.022232048346291459340790596358395165340649656436830877178056998643362726362176e-13
27 7 30 -2.073406191584864031261896607494796643760891723548670774173415324852762967491738e-13
27 7 31 -1.792079893570140011169114909685360881788036370687797656184120375190757598204314e-14
27 7 32 -1.740674406504164406883527858237177479228033620492181546024526380239935076972283e-15
27 7 33 9.319970883908434556852883280616960041879183341316698693601829341811792418515181e-14
27 8 8 6.268566401276299881730662052567769667529958522531907393576834382064806315199995
27 8 9 -1.175356200239306227824499145714044656145685035395535884974062334915815044180105
27 8 10 3.917854000797687426081663791318805859512470391260059758368017614942117207696895
27 8 11 4.229545840509347708068428566045618390276952134856607069563690137167334364162467e-30
27 8 12 -8.211828541663832182302690305475572262252969616605518706313144303823911043978156e-28
27 8 13 1.973747312839288650550093561261306758406119834076515810190359295033755492170397e-27
27 8 14 -2.755800642118007994590951097928854711954315453630794615379019494438192868425403e-27
27 8 15 -5.295251242930618229715231365222725739723868812807436818185442662327298449917199e-27
27 8 16 2.384746884869965963288622804660937503905531089406085011330902259815924246463924e-27
27 8 17 3.296355401020717280779553284586339554816697053319523830219564672242755874954599e-27
27 8 18 -1.442625426180094684622360596556619288505510146230669375755054261742254591943882e-26
27 8 19 -1.187058674750837528361310461262889369601739963168687859929130418370029534046047e-26
27 8 20 -6.268566401276299881730662044149875641559829488121538030363984694326036935367589
27 8 21 -5.093210201036993653906162899254660198164017688274508530060353075701681892179307
27 8 22 3.526068600717918683473497394359435037277413015357616228422941225306153229478629
27 8 23 -3.458991520805233339379484082234624585575794274541734678108874680042578738601035e-28
27 8 24 -2.818542023950326140840958849584223373796512031395501646730648268989174004843135e-27
27 8 25 -4.756615935010926786380973057014084375626104187770548823092957221712556577686747e-27
27 8 26 7.496302816008283111110550299809003851240768569431093675163942554720571173819426e-28
27 8 27 -8.371339977080916260927696136864840354001918978837367428851188375361731086461905e-27
27 8 28 1.667209200902040511684193159253184394440389507408915364826152486872729382152586e-26
27 8 29 6.26856640127629988173066204358151037342402468920888637629860818134609519078643
27 8 30 -1.175356200239306227824499153099922149211034389137649677013350629127169172561917
27 8 31 4.12542320253541736965414571335074087872952783255489088448776711279471088386356e-28
27 8 32 3.295843126487440705806057722009014205468814542292755768839421065690439591917366e-27
27 8 33 6.044881524531446540826286395203579810837678644610644814745298519096495318772941e-27
27 9 9 3.301242460015952309080813449353958511671201565952266037836532324824088310832698
27 9 10 6.602484920031904618161626295690204133267811892829365509631316772321947231408026
27 9 11 -3.665879072974862851678759121803367072923683815505295688778278542105668162414097e-29
27 9 12 -7.739747456508433063366658013458369776016353335136919072310802650544565103619835e-27
27 9 13 -5.621105740100078697031659550096861315083772691671751795918958570783952772618883e-26
27 9 14 1.678222186036888471402786908725928626579105177607265426764215976332635867279301e-26
27 9 15 -3.350700047159272097222004088478441538596458028559287639586460937273662859300225e-26
27 9 16 -3.613143442362793042523178176009711423502524973766933425533669769711283769887151e-25
27 9 17 8.487458827509156109573263235866654050416835241277363000496813313526656064004594e-25
27 9 18 -5.569890812728157457944160482722911783890539583207333094522355732848870989085192e-25
27 9 19 -1.063720855036485558201213956953297668454774225414794695198747246736998368480179e-24
27 9 20 1.277189206517136389033593395025280972412142545231674025131854331438603309560579e-25
27 9 21 -3.301242460015952309080813006279138339575003011716818201588025592809045804857514
27 9 22 -9.903727380047856927242438556300634515485525947147217559867963609541877582370554
27 9 23 -1.397982529296595957652662873310831723116860624631233301960479357424050561674504e-27
27 9 24 1.150617262416957930428910985497741450397935649279775469101579536150265747464709e-26
27 9 25 2.683106846736958179199215413897987713114842712260993993153753976729512074392012e-26
27 9 26 -7.727029983618032692576247074564604553572161674744381215406256244580625906054067e-26
27 9 27 -5.657015942137415556085273855955918034770097380667605269575563440972334569128842e-25
27 9 28 5.044256132492015445253262627407992898029449340672356605804016725229085902064434e-25
27 9 29 -1.244316931501313205427887236153243966720782910604867533902730379538836672827394e-25
27 9 30 3.301242460015952309080813061850283743144501234852979713710450039792294905917261
27 9 31 1.06571569101253169639264483711667544813719589785598227035040669438059177392569e-27
27 9 32 2.883245099965485248753130343361751921297515736596986432881093794886608152188504e-28
27 9 33 -4.376329936458760595354242986086140735291534546295381149854501814449355395389124e-26
27 10 10 2.015341492613061181040614550256214970616533935704389073971066353438811499085087e-12
27 10 11 6.885738290056200070418996398753567788570388584780286431922989667101541712742789e-17
27 10 12 9.865546699292153180506437530124837004527433600643069462274313010909166240965076e-15
27 10 13 1.541754053909944614040014469302408480841424756637334932614278140239256097893391e-13
27 10 14 -1.281801379550518880322176075908531410429288683504840198995304219506202210170655e-13
27 10 15 -1.539065672275089973365868309507792750409056791567742208825250020087189319950066e-13
27 10 16 2.326194349569003662482488700159053174346315897128834236270731936818931055610605e-13
27 10 17 -5.269583155073646255273578612090394413703306337279190162803677628000094220429672e-13
27 10 18 3.575468915305319997545888924519957054259614281987558982330383922356910278202214e-13
27 10 19 5.983861347989454247800549396801196914501781003437693512862503019505119598012689e-13
27 10 20 -8.00648234115398806241857857346170402270679276280640427508355713722602704263145e-14
27 10 21 -3.730238707203578106016093029213465603655785848892393220788197773946176641547082e-13
27 10 22 -3.641155714810761567152832939139828343058641447916336187884485730298001123856108e-12
27 10 23 -4.139315653295630369672754606993301948573605679741655186991206010050459222086875e-15
27 10 24 -1.084935807236408932522946107296975259324454177242960247513804655210100117290279e-13
27 10 25 -2.033170171023259161943341658923514130397806109189334871159434910588349462520102e-13
27 10 26 8.843723796912632971708293832809092889066593846425519560678092399456212126900228e-14
27 10 27 3.994605421243186732684500227978104324601131340581167945916059280379527117790168e-13
27 10 28 -3.635832194901775999039988475550653180283285179404033972094178127447274694455251e-13
27 10 29 7.835280694320028965684266183871454223832145038164389224713472294373807637562124e-14
27 10 30 4.772556527083789997614918158346685649928835711190101881257679345935995362808245e-13
27 10 31 5.681694878823211229743804724038220079782139514046520544787683197755208829552847e-15
27 10 32 7.174486598408724312681036429480255873349227937975228553139699108181740426565998e-14
27 10 33 2.423438051966353270536697692788717300621983874526066163048060695248072493890534e-13
27 11 11 7.248472908566458343511392120712494588886546404179657470912820583286625631562074e-15
27 11 12 -1.353418959888652005032413410530259594006026986697542687795795165331114100850192e-14
27 11 13 7.768763216589272788504392067946054882483553927938435687363523915859568715272476e-15
27 11 14 2.520628938164315915748947051241209180442215066510875920973724470738991627089484e-15
27 11 15 1.114239923081558932570257230339293920945104052696591884787217865285610470306147e-14
27 11 16 2.949643603182009423064590373134595509922308663950587677657509667246471407344045e-14
27 11 17 -3.880325532380244573127764476887482198455317579177964597015152777119704086765985e-14
27 11 18 1.795621947894534577265634912356577891008819237737512157739745147074199813069685e-14
27 11 19 3.862549111071989258370689135570210524728014590213993311335651960934034514949144e-14
27 11 20 3.905302188989602373651374738934421837749231739167248884305344655659806241450541e-15
27 11 21 -2.236984464566319170183681733031490068190673462631371594021537460273258450858862e-14
27 11 22 -2.777883512151000525453852492527612540877611935298246833698148506403384936259396e-14
27 11 23 -3.345556201604446320147361978250106862108821200205635608180224403136092617764359e-14
27 11 24 4.855762817578982523082951498331741767714945504529705259345243998271697521915698e-14
27 11 25 -2.368133559694075174667025071517321407518240261326327690233523205025830101640243e-14
27 11 26 3.913712100425081794641446403242390138097813032224367448705695381443220391849109e-15
27 11 27 -1.232487252055898523365117259823287008035457448267279156438688812220807462904055e-14
27 11 28 8.572498029776314353477822788527467400432489922147384977347017337583549782099868e-15
27 11 29 -8.801599291500596501941217198083484200267405675371692318709926054153602226788937e-15
27 11 30 1.129225788806963420838614197895845520559351760179873998007706720406298071170177e-14
27 11 31 2.611562682046756616393108225487773139662779840886383759713362280985647375789142e-14
27 11 32 -2.60724383717905979446355244177585644098885276918694547921279218649867081366652e-14
27 11 33 -7.228687130390507531061125900150554264903517635906823684514046979031848676204788e-15
27 12 12 6.33751996985386709645955387794152907522920003899953956620218848946071500172255
27 12 13 -1.391162920211824484588682558114309838220875432905167701752685866497219027027752
27 12 14 3.555194129430218127282188759341301697978736737897350338381808984286366385717615
27 12 15 -0.9274419468078829897257883691752648202350509690653462180424038220723865119916677
27 12 16 1.844988414292114729499182527517041813513606708504846216089213911662419329178307e-27
27 12 17 -7.270069344473793860530632949886476509119259494149599270236549009821229959800021e-27
27 12 18 7.616175565869440082734025757978325590618042900946993171172288837706171876801045e-27
27 12 19 1.150274071488283961804830008099994864473710592239845343222369697344780938558274e-26
27 12 20 -2.950538422510545904298852456482926204105991871660475319239258002048152940141822e-27
27 12 21 -5.54284857336943650779069593119303536957547329157145995125011144046681468072074e-27
27 12 22 -9.682587089520855193499668302550067248481244559501776744002221340351790931947784e-27
27 12 23 -6.337519969853867096459553877623995119731642654422083094884327783018424657481527
27 12 24 -4.946357049642042611870871318719317822196970952562776107763892376054079441967195
27 12 25 2.782325840423648969177365116970558499613917959337250951196371576139879289218551
27 12 26 0.9274419468078829897257883739274492680175530551637541409316249820761002710625524
27 12 27 7.40724389515391379082002855683821465723641477846034418468868332595453746300303e-27
27 12 28 -8.622517395443512978640445275868326595477586156456576900948004578042476577855924e-27
27 12 29 3.262058646718460707517700044132100227144003240180957851943140159967186782073756e-27
27 12 30 5.563373212322190387818104035273873181699599493050491596833556405949729477005347e-27
27 12 31 6.337519969853867096459553877590967734388768820779357043457537806366249107783435
27 12 32 -1.391162920211824484588682559141066204200525026210423913437440417137930169430835
27 12 33 1.854883893615765979451576743102714088252604024552247427472889581677454882561152
27 13 13 3.571956099445438999555095455752639870211971568135537761869767651661154105188607
27 13 14 7.143912198890877999110190907734092835208651906679750570492959197628498361445129
27 13 15 2.381304066296959333036730309117494777752212916311735640775135676959075062204209
27 13 16 1.635515806016410245960651063716064346831363861087145772106493015530300853552617e-26
27 13 17 -4.019839984860973557953072433764757193323086667569118646934282084564940655536742e-26
27 13 18 2.783818184754459361693558394416805659716139625824878646011612051341763351504613e-26
27 13 19 5.342290181626473839840725012206996229084058859148078970482410677237177941976674e-26
27 13 20 -7.23151194528167026544465384369614851256635027942793821559418888079966523695385e-27
27 13 21 -2.074700074844217301029519719664826760051273726271454329088991655296024579515016e-26
27 13 22 -4.280603588232078153111330422112272557555573508665560864551178770913171098230244e-26
27 13 23 5.383249368182793269352803013751840799135395537605186768286437422250188570545653e-28
27 13 24 -3.571956099445438999555095452850040725161714606700979030131396413186813831657735
27 13 25 -7.143912198890877999110190908212482450785175442089139948501159418843245894559064
27 13 26 -2.381304066296959333036730298638932346352825255875481735512749117618291915226973
27 13 27 2.651165581175133455836773340712264475920055439168861117539559095571519457859814e-26
27 13 28 -2.483776753682296721177318196715552006636664639496886606528372152933146496447879e-26
27 13 29 7.134767874240451579546894176198467452809752162270498651701854316653029377955424e-27
27 13 30 1.527104462134996102903212447415684685768864136090610477829915559337511472666492e-26
27 13 31 -5.616390186384906765027511853929797840403832914811544163639687763935008471239293e-28
27 13 32 3.571956099445438999555095453276220934399259804699743976909839595613811949293547
27 13 33 -4.762608132593918666073460607756427124105038172297414650567043858390777421818058
27 14 14 2.992671833095630378425737461970463381831330715717056159989592150116469662150875e-13
27 14 15 -1.775943403724635510276625905376816969936114298824380925761761551444229988824581e-13
27 14 16 1.101648692776916529390244076124373188535668704841232385363905688454944218053432e-14
27 14 17 6.254245808728490200604289700342825758451270425808946979997326218819610228248778e-14
27 14 18 -9.569117675786059528646411352364844332022027846182355948576437458652391870641734e-14
27 14 19 -1.599874409182163164709990533753123095620019147324863908503787884600375982586574e-13
27 14 20 4.734374774470860025337118264199015688974976904315531645718991700347424127400651e-14
27 14 21 7.890482506114756327174403829009392994975408050667266733038670468673177397574947e-14
27 14 22 1.470164879582589769910426896919844038156157284405483070544567969617508409375412e-13
27 14 23 -1.571684512318805005354977549784302380420628657778760347622431768599127359750086e-15
27 14 24 -4.875790507999908551394420215169692615942392631032468423261350851639248592724649e-14
27 14 25 9.014353958097695578446000006222960079190064534122019821789002375845066998156689e-15
27 14 26 -1.530398429797073196658909197129401654879542905936093385654786104262383954431214e-13
27 14 27 -1.171630273467404300139525800578435036065519396096010421396212079257082101211275e-13
27 14 28 1.403106258487481034073842799866326919564677981087448987805114682494143202544558e-13
27 14 29 -6.009174361807456914419998361088270733341527740172350752818525288688222928319908e-14
27 14 30 -7.613016387616905955127134285090588178242709484928921767183294886551839509418343e-14
27 14 31 3.479761500852408703447613050598494734687127438658233459805961701251042417438821e-15
27 14 32 3.500484662333008045233993882845345451668310356242743362277981342076325541863982e-14
27 14 33 2.455449739275623136177167082472999860024907244783091746400283588375247247977392e-14
27 15 15 7.623892891801729740998266550566658666660823818358421091962362325149274656972027
27 15 16 4.660577960394249480714604979675720587530788515574453263228060235285595100388842e-26
27 15 17 -1.159990801792282448193325742770721488362431143110221331820702371435333884816395e-25
27 15 18 8.128612413431651452016298325919890060896817120408522469233676370746667962954381e-26
27 15 19 1.521973864959596294241743408993256370900141756623763612679090261586513074523126e-25
27 15 20 -1.94676124103430486074280700940643325541524448996768276135086372392707394305607e-26
27 15 21 -6.125145403580357628335906355233325298960506864392802182969105028994555504853643e-26
27 15 22 -1.261118151594393336930407470379795040987921893147066937412285812408279528735359e-25
27 15 23 1.413397072476498142961684468844299269884273011166895562764656499741038502390718e-27
27 15 24 6.801902820502995621561410027231243939806522636265908480149906266589191091581886e-27
27 15 25 1.036883170959576828362110643539730077166483409318258091824201740148274775050782e-26
27 15 26 -7.623892891801729740998266522881850448640517668490487395657737184529054500956725
27 15 27 8.10119761291606677408030240178477710855099313899615091976446469037230401835726e-26
27 15 28 -7.597094589422157274312599244358381235506912248751103664647092264587308581392438e-26
27 15 29 1.964882034446842436433309212144297083712289911487720979651280711631317177526451e-26
27 15 30 5.107376802230327016876748622175666519624013741361898380458217860761047786262076e-26
27 15 31 -1.454032976644768094529981730582161502972656061463140585559736806396284247151339e-27
27 15 32 -6.659475659112788151938186639218723042327865306213492316027008441923345182606514e-27
27 15 33 7.623892891801729740998266525695531013216008520657298767380334774058655983758345
27 16 16 1.632874118196854049825983738940117265100314126647791668737146263748263462935961e-12
27 16 17 -3.271771945662391047522257277743598145105791426086572586499769614615542318185873e-12
27 16 18 1.790828407115283679945526994616159553222272938205200809047306225055373743066077e-12
27 16 19 3.739258261165290361273897729525503427261557815484341475398850828434892332719808e-12
27 16 20 -3.306399399383830847947729164863111598098499990052519770341935507125679671116045e-13
27 16 21 -1.21899900201719531254433309865429002649208411462439910460185041009869291292826e-12
27 16 22 -2.527041064895839006552928630555045230737573795346182760059999573402551677491833e-12
27 16 23 1.731885788097358614428759828409884337912128254601469494615130041573939327502938e-14
27 16 24 1.109260435635631317011631619914876460779868121539186554042333756951691064355187e-13
27 16 25 1.786982834539656862444673484356284163066467842731861208802567674223097929308896e-13
27 16 26 4.13285159088420929515520589834904978784649884277993250427240866505097095595775e-13
27 16 27 1.562595639716340345195957895689809680115826029309732480427186273179429133294122e-12
27 16 28 -1.181446239326447442370505766743415245475883067653596676878535542214274065133e-12
27 16 29 2.394514500763028862206715458072150569253287405639467949742786714147348046205211e-13
27 16 30 6.380078592849596777855290708415875342186196832330092731290079165832303924144273e-13
27 16 31 -1.255750115518414327301283862920216859665078248957358212880683326914799994220291e-14
27 16 32 -6.862441067085512620857899597921932050447731333259381349019493913964449227958266e-14
27 16 33 -2.39522306985713923406654854685636797372993284855708977116618623467417042174447e-13
27 17 17 8.419709987224824996725411098296037925662364511592890261243704705766857974074158e-13
27 17 18 -9.419970774482407829855159704781338752939246240321602841409710538070350007680711e-13
27 17 19 -1.629491006356174383253481953430404001076915495434743684683385575725280127761965e-12
27 17 20 3.163129339427004947967348751490794316551544359222961119332693339546851071650249e-13
27 17 21 7.917363643300314597516053926168060988375592003894957287507970335429489497399077e-13
27 17 22 1.649354120518708003558494896525440831006518866206418733046203989742427782378283e-12
27 17 23 -3.256402317078215879262267094049449923701295898568211091891591803296717059015189e-14
27 17 24 -1.026946265685240888882460296739420517098662372818029768758515794415227329378862e-13
27 17 25 -1.481869080048351099716992909779696841276871432197266194408607131875117467474309e-13
27 17 26 -3.319106726965046840965010678451180341699605296116200653141295570381088810020545e-13
27 17 27 -1.321575472576715981904150440014491663967527156420758907392431932310759913836854e-12
27 17 28 1.368032056463405749579827488556713931323336303643257720513818268224069206410777e-12
27 17 29 -4.239136952863439250104330713645975883727692759735588186216491095928082561699906e-13
27 17 30 -8.888735976002711195437801344719071921143287462614037644860030116419168512420154e-13
27 17 31 4.056050473274238126326282735398323799202751962890085301634956362603977115705411e-14
27 17 32 1.250625994005857488621232517192108146158081058942296328446958649419834401119754e-13
27 17 33 2.824294124921705659043470276651125394182198945199071166038962377567895463168159e-13
27 18 18 4.557657322603833804542200128885483593336222804095630719394749471203697989641084e-13
27 18 19 8.495479322040816821398243701114964650257305819057418906232783787528647840185107e-14
27 18 20 -2.488804519350945824025765123215087567203203022527387048498872042163577465529404e-13
27 18 21 -2.870149079566758411452193593489965228111137992252254135583475176615649726929559e-13
27 18 22 -1.780247953205904792259602246484459284303736125120631117068280063441676954397485e-13
27 18 23 2.956411636591554884558553658734732803795092995740731282574018800650731291920222e-14
27 18 24 6.83930028923651710854479546317219261198681594696215469168956100246264933461913e-14
27 18 25 7.084482384509896000479715303136047871155484768806765152090603927423463392246518e-14
27 18 26 9.360371871992591804703664430554194508104775080234280700898190404428019678490753e-14
27 18 27 -3.579563758647556519130316303182382483735744436307615552609111803088853137055949e-14
27 18 28 -3.749945614514723904937021818319360369342507862270563475357510492117513600835588e-13
27 18 29 2.142755184770511477193971953008533078943846459262530398850736204731919310685785e-13
27 18 30 4.161014319371392354765823628270277850191815358069885459532056312304386586871075e-13
27 18 31 -2.557610372828397179726619667445195210063940337098489399688369618810438109916283e-14
27 18 32 -8.123936406531227332421135084008276671629781760036897550070817150427495061227387e-14
27 18 33 -1.507704951711971404685288792046479281502068290837224709178955402187151970142563e-13
27 19 19 3.186257718868484288925511608205180511161262828060203586570670180170566173598153e-13
27 19 20 -7.969815633482461386008839542285764066853469586627594815804632119266528153813967e-15
27 19 21 -1.594011934498684288811649406047359446596637144481063271748003333532328606149187e-13
27 19 22 -3.997252436724463788281118805152247790977095827258680597440025022868810420161855e-13
27 19 23 1.051394337685561403627648246864210049817808402828852261243260563714583654001995e-15
27 19 24 2.269469931068341274273513632884600923134256800444237968109781024781033232308647e-14
27 19 25 3.516670612904528908064789487230367903116305872106265535175052800684553627723873e-14
27 19 26 7.060399942814343518378008925246257404548950222796157977373183132125483583125999e-14
27 19 27 -9.400810571661633784211127810975334061625886764113135206251052430640501352947311e-14
27 19 28 1.868665353450260626537182444879869825252096413032347210713289375890180815237996e-14
27 19 29 2.387567217432278490128480984780239140628161582857713991637251286004497552600071e-14
27 19 30 -7.469929943337821635560277816644857261771863913025488218871747403593856356063998e-15
27 19 31 -4.455131586972243752372023655256794609907913978459837270688311898012968904047507e-15
27 19 32 -3.991598545961830550345402699961057186771422384373829716235179889874837953939655e-15
27 19 33 1.357281790195641128719619529747599698737192402491817605969048147632816894825319e-14
27 20 20 1.28334266560354035621512305375359180134261096449648347075442059515185625242718e-13
27 20 21 -8.85659845189362319657994025695530682804956634796282580096425700517808109869521e-14
27 20 22 -1.269376596022379543180900463455062959187291013347912079607045517596424138715246e-13
27 20 23 -3.108804849794737905246078991587297673501562036235941378861804121963984724926391e-14
27 20 24 -5.295099868726584812486883214772891846866479708521424712461010508123231925594307e-15
27 20 25 3.868763259715595634059707763415089661654052687036479594514463289186515167590191e-14
27 20 26 7.513030763217128458653821876994905410523156072779123984461024994521208352172472e-14
27 20 27 8.857222004253324802088295198310576080289333635523871993201233657019581745161262e-15
27 20 28 -1.200615777295127617313442463161447184049685136617525426193862447772162482901638e-14
27 20 29 -1.317243257871412403723068044269317728897572862266040678077352707657729216717468e-13
27 20 30 1.780167321725983011234336652143657907797148069720539736042638679119301378370915e-13
27 20 31 3.233483260566629243837952249512256834966133530342898554900665364434568570979464e-14
27 20 32 -1.159866919885792928218507254887865527520127781840509186105799583984799953681259e-14
27 20 33 -1.289107020722537399088735887117790118639505732496126638975376214035274921240293e-13
27 21 21 1.011966598944611558266069093716596326088676997032999400946320535479343611782384e-13
27 21 22 1.602306950701127732354071364370147234307242415535712974632633070824640234372437e-13
27 21 23 8.11947541144389947955503788244494177823616749935162939127288166259762430192252e-16
27 21 24 -2.513829013805395650934654721215004676220690898580237000759139652036430134409585e-14
27 21 25 -4.643504826809978523241267134559614515308377988005440818246254321677799406307507e-14
27 21 26 -8.643682617379526574982145037661616008239599792203367647017543129949394826703807e-14
27 21 27 -1.969289761363031648679544372689993284040687384432991773087679619125823917517058e-14
27 21 28 2.141134226434186022825030077121575775359791478519224592355464487250993164003572e-14
27 21 29 1.129318059560737375160368268774565819376858378444295098183030313300290721786703e-15
27 21 30 -1.794833546532418620829556932319309831397147514745933557596381219070174324855121e-13
27 21 31 -1.95682481110391712188831463761294325813929614135003057783275358432943681938048e-15
27 21 32 3.966772564028663682195351112599229624281466772204268750571371895764748310607582e-14
27 21 33 1.255816945423203969977840222937427096502394567569948054794538883812304733526221e-13
27 22 22 6.320471587603781751812897569757712809006811033982249507180320946046175151237324e-13
27 22 23 3.32914377965751852612006000470623836472290212361861318493061377899883762275524e-18
27 22 24 4.334627891148354129071146624561246700070559805477860146562786995309490165951303e-17
27 22 25 -1.551951878889145114699902411742453527721913729478198414527741446914980356656601e-15
27 22 26 -1.302014493023508517724196507946598352220096955888580760838648283262482296737595e-13
27 22 27 -4.809131207948104554623570018966311989051076925396781060904932641200352043597514e-14
27 22 28 4.503624804254407240614159302993732150453070517333727760068641525112916929846065e-14
27 22 29 -3.207312797864349005877649679081616880287105519621021614447389474274412843106057e-15
27 22 30 -8.990084033867426639061361583039638748460615353872944791747803851480137931003324e-14
27 22 31 -1.098895339977135811935671470101295498296532069597746134336237528329067428555172e-15
27 22 32 1.653146106540816531606920586837537498281066932611519918019326866853585883207139e-14
27 22 33 2.054593008789908861576578445435207878646026349113274026461691931945999998841782e-14
27 23 23 1.883696792421481877537577515570263122326737228493289530176324150513816679945271e-14
27 23 24 -3.79235330187343879829669463981900075344794948475306783527504300499974201147787e-14
27 23 25 1.316282554558276988348739389619498082339333751518245491299159523437835333377414e-14
27 23 26 3.683171745746381822637648800909717797094835430731633370444223706311177367140109e-16
27 23 27 1.534825038401577842830436707940659442228232840035204984858765119507731534609836e-14
27 23 28 -1.228890350128404912925790028935175994420068727231430627538058664993573664306834e-14
27 23 29 2.046405998809106938087724817188437520266058958843257150438894583640885651852907e-15
27 23 30 8.231913663609518706058956830573873394002881175217736023841361620342356109357065e-15
27 23 31 -1.836951009153907693599306191326966649125122299991901728923753058779050089768427e-14
27 23 32 2.842435481415538660473544715526268609136113834922670201464342081931343552150998e-14
27 23 33 -1.272910964764477760708011253258004981817330082590707431321494499001054953416728e-14
27 24 24 2.517947478132085457742743390105695628265913929159857589386219276856943388309759e-14
27 24 25 -1.543601640203854692882804159329122026541680565788122591353634497066571919919762e-14
27 24 26 -2.122083349180698959447022982800447341520303842256128571785394773584822402007271e-14
27 24 27 -9.791336042629455228877458385755393119728399460944251504414131015473127210666867e-15
27 24 28 6.019190401694052818040831926554655203848891776583043569158073117463765510620794e-15
27 24 29 -1.495382160978151974636662866791524910603761737187081081491769609697041342432978e-17
27 24 30 -4.000891370237244765726484832309744244212221988090311721272709404307111807863837e-15
27 24 31 -8.304179011696529853796121009602089876665613474801518213366868275645432969054309e-16
27 24 32 -1.638297195636338566188002442352734500527744927738590954729451846090729156331858e-14
27 24 33 4.572900320615840165197229710604985710790899861863807343363897717441209868561158e-14
27 25 25 2.882065370073414076710103321886318134517815477960317200587589659218295449312103e-14
27 25 26 -1.074237620489409735951628688059904187089238560991668668177000293829910609498823e-13
27 25 27 -1.650272225420710865143109729622677980142001582574362377154787709631232678422873e-14
27 25 28 2.028525737982970154114169157500612083536310834851978953354660772549084693993636e-14
27 25 29 -7.006717779745995417086039861726089655993488179365028965832690531293605739026951e-15
27 25 30 -1.526269255063409041475822429342022577292616263321412702885309660927682173197472e-14
27 25 31 1.54195539918426355650780477221499958694228358070948061257542172897928472163849e-15
27 25 32 -8.316604114584907697209414579418853356225388429299049347682609013368365734630677e-15
27 25 33 2.061407979939789997323940563009824758578238643690849291201323188340460948070973e-13
27 26 26 1.297481658413836436760760063078215022196136103297646795833673430320019591890761e-13
27 26 27 5.80991162952794575893990599709029471209267437559960818108281860001498551847905e-15
27 26 28 -3.647648058850312752933827342926399349864055717590739450524404070262233227648288e-15
27 26 29 -3.58520365607254745559307804169679545086109620920299465451375658313003816680373e-17
27 26 30 2.878661000883326697736077072882287798867873043064898015313271074089686285822594e-15
27 26 31 2.870977997703241043183478410797521456330086503527847505215689912931960843966779e-16
27 26 32 -3.611030884632233552409029151044987933392841233638893928817062372608890119266659e-16
27 26 33 -2.109284457710226005586668154096319941716474621616986259582507580850073191725893e-13
27 27 27 2.820208145798094040493194983541763323442630646309766923011532495817815970296987e-13
27 27 28 -2.624708985585518609394834635686188211737350524681534173751113946415165715397432e-13
27 27 29 7.167792397019255957023092468385068395586722162775325301105571963547449054295426e-14
27 27 30 1.595733800069853614382749093252418024808887493354605066679107740610374996189183e-13
27 27 31 -6.007854382751490206335579424806264760369713305741484104062624437804611044313734e-15
27 27 32 -2.075382594822211144733346208355028934892960186719184290454393150550109832110642e-14
27 27 33 -4.884485913310263688837021011311735428680790069420210925324055296986233884092815e-14
27 28 28 3.979316790998347994052405784432569471544815623925290595593271846445228014176345e-14
27 28 29 -2.497017285875798064546854631739229574154273574228927097455512654568137671385363e-14
27 28 30 -3.572588222894030288047062153064885043110037363731300484474402041737728773209507e-14
27 28 31 3.535037529550145612045654311647897910246713582680898095857610593745072676243604e-15
27 28 32 6.763723089867057475752722788514484012306384452031510673982587683415265898335095e-15
27 28 33 1.381606249309906268707289830493618968665323869665054306343246872256507135878011e-14
27 29 29 1.465706446680021683903764163939577240144834433788651322601124228068289575201199e-14
27 29 30 -4.417960403921168156981922196512173861623977140331579044374274091943414993912604e-14
27 29 31 -3.355683726942680113659075237258112017116576131491067481680100534847240096500317e-15
27 29 32 6.693755415794181232382069016616763531192064674315613711836853614351663841249628e-15
27 29 33 3.357172776386221469330137674103503741287911445227495221911364819692915710292399e-14
27 30 30 2.492079078844779843296885598975402216080328356155119382234710024485246313205284e-14
27 30 31 9.231507917438458645635690612345528719487132402761818082954253593981017370429407e-18
27 30 32 -5.785560399945519228819359671001600112976725083874113500292799870418960695872996e-15
27 30 33 -1.907021843011179869701599915668825609531540081664582696173333933933849947588344e-14
27 31 31 6.510694602608541174705060344309356130810396142780958460797460907770456314337463e-16
27 31 32 -3.62448694126181143256450874824219012045862353706587388104495118278419108696663e-15
27 31 33 2.211211804096794073135718961164531264867567059830251823194491487087760970304026e-14
27 32 32 1.446370998624442228798653369487755508984615107800433042365040648174372763097021e-15
27 32 33 -5.096061693934868501577388760588511275827843154408240652571480381456705378220632e-14
27 33 33 1.443243588708124095456272355058677224234165960168037539143900847475270989862888e-23
28 0 0 6.567168147283394340728359585066060028038800135781112680934839235808882061872211e-12
28 0 1 -1.738162309096581035957781079878940842291223756794462905447731107984268220571292e-11
28 0 2 1.614105073119897820964940164558398101661824665834716750616343954199303985493981e-11
28 0 3 3.153902344831328687415716111473770878219880574687425047208590255504493626648909e-11
28 0 4 -6.928683955831015931347685660631833978228203835317977345875270420788188850774426e-12
28 0 5 -1.839598734674557346988064863786403088330421408588675215769761009972254935260753e-11
28 0 6 -3.474579543637751187448875899863315366748672438277904059261155984052493678423452e-11
28 0 7 1.402336434349686164884559346392658219300274481321338227278665791869843484096795e-12
28 0 8 3.951942232197610958352629904481819212665580315339974427956887835057973704564344e-12
28 0 9 7.201681179330179586255542964212281431400425548619812628314856994764425187634774e-12
28 0 10 1.17645437925494229636237623812941715109414810674717705434703229956785973328764e-11
28 0 11 -1.099960734078744936937321064472093303672041445385103633605099068792874801104389e-13
28 0 12 -2.576976552609318876678802112906611445474569310640444674245198061379550738572654e-13
28 0 13 -8.188430571818957957673322539150467073475915230412471765088124151870210505935048e-13
28 0 14 -9.88029997210736114759044992459975514699231950868966578691782841151599847701514e-13
28 0 15 -1.953212375811076802885242206621496274714976593638841940856378183118467835409467e-12
28 0 16 4.778140001608007794980903502601495551569788566768851382099935338883205746169985e-12
28 0 17 -7.674043330814258387802433739928403463394020518766387889833613891192400716075328e-12
28 0 18 3.901899813024542886820330719176029334170700665693209650570285010302501833665623e-12
28 0 19 6.941880216578106161427680387085667097877644036645165203263651561497452120075658e-12
28 0 20 -4.725131583360513534020481620831907387254207878191917747442936146629465526593184e-13
28 0 21 -2.269604623058401366537796777872082831978031181917757692037043862402628203977508e-12
28 0 22 -3.980709624565907417822603243573593791521532029918657662908697371175685256239682e-12
28 0 23 -1.095082055228279988240560470683225903112635524405376346914669440333442301640628e-14
28 0 24 1.521449733478376701139551496862133961062848759426780258503473369448318224060661e-13
28 0 25 4.610718133024844232755294236474328874296163083158622810773130529169383073283603e-13
28 0 26 5.67015570800204128307037414979957645813137656689823581725072221962272163143493e-13
28 0 27 1.1622769690065338307879402466562200510553640961175762016922123385709406714515e-12
28 0 28 -5.028459093347487984144158649404341601118663463363844895569464174870143232579966e-13
28 0 29 -3.409228155665049469128502220391189047779343903982201008088482627790879519980972e-13
28 0 30 7.333715789420897609135796519513144195176040384797228622666391300698338333654052e-13
28 0 31 8.663070291058456327950913757674707609552822884946264035198784472615640101816361e-14
28 0 32 -6.347618966840584676255733088823315637923038141840198753017142600101071672093737e-14
28 0 33 -2.842050800365243308908940550488589755017516519914282312266884642365096198152414e-13
28 1 1 5.466358030603492530871275139108770367320920411477461901031500939814498037138752e-12
28 1 2 -7.582603590591947498899052728286805433451804564515733415895282158302404459633947e-12
28 1 3 -1.758067082437490531902037116104435582188061502449259645613711252697569680946945e-11
28 1 4 3.887403623904565188823731713206533488941673496268472474545574449133290153468028e-12
28 1 5 1.201184581547431157999654455042464683042982476477568529496125339438725280319507e-11
28 1 6 2.791078445792396114231159754334867676815393177746508338610327410173216928271476e-11
28 1 7 -8.446445677731238342163855601092659209759978964930362438354277014492475273068444e-13
28 1 8 -2.764688489279961854443521740309033630415586116812841675019522104631052894815374e-12
28 1 9 -5.487714646677550661791391908567219919540719106123533505268621473895028527756185e-12
28 1 10 -9.886438116334392161239705570847944912520830140784088359092610479044423595546072e-12
28 1 11 6.625101861833070172621549674333585473066244833375600071508902627372097674831217e-14
28 1 12 1.960979266931777143447503035334600445877787566004391974787790906054948022551866e-13
28 1 13 6.688851908543145886508396703549092693380594286121972732173914032631309859667781e-13
28 1 14 7.275175934783340889413057779513084159226909402238843973296624205214617403858074e-13
28 1 15 1.773422480866765292173293575743896212677410470187689704120277849514280622409777e-12
28 1 16 -6.397356954595730675948804663355625498419401479395621202247929545022121356634911e-12
28 1 17 1.074779239604189865679832782986526684541902474942742165796364725222876265848591e-11
28 1 18 -5.47229136246569185791566148524640828607001798752699213573586169052671284305983e-12
28 1 19 -1.052879111075140676118398775059456320290353119292834063454431840212313006067412e-11
28 1 20 8.063781445626759105053663568521637574636821546914065250722218055178492946419341e-13
28 1 21 3.351997713012837934491217641388798988602472718557846554583053850521836601060666e-12
28 1 22 5.019467362445546505186451908121350118177063275112940167161493208426221514313185e-12
28 1 23 -1.702325874816492346842099924086045614496737516801515074829243832738520784606517e-14
28 1 24 -2.592213194947575051466710512052694327364856356695433727471771289048366024308971e-13
28 1 25 -5.6877737187589144032125257923565116131144837679583600657272453622680138542852e-13
28 1 26 -6.747037905862608189366200861701373168351888151646689536769327121703794468998728e-13
28 1 27 -2.184246299764766556115498403390093497404055377144570797842236394339322090551293e-12
28 1 28 1.239196821895090805000694264415431353956190885510080993779408112224656506182967e-12
28 1 29 8.612341518647745989915445570405848363909335114419009131793335524020392314217445e-14
28 1 30 -7.940960618173515107270845142081549848676592307348145586640751869893902276621708e-13
28 1 31 -5.153231799341122352849031557381947481498058516454342452431785828185991001515076e-14
28 1 32 4.432965266395067470905002929634877136593377363223276978237561395554504514502034e-14
28 1 33 3.545887473882338202267164445703933871953698604569618443773071273470465775723774e-13
28 2 2 3.303005746440495463167260818270156855226925702701219824203137373810180799026723e-12
28 2 3 -5.394661093944677806344947344671939054425170672036053063166139194825374011300397e-12
28 2 4 -3.175924169777333541577555303457865971330565441924452094313467232150110052652915e-12
28 2 5 1.66575586550644301243903217447643269805823709780586853470218993302359150474879e-12
28 2 6 1.650481067521128087367095117919757983778588205300587622726545216935659478805713e-11
28 2 7 9.100983721166546149456839815058714082602490704692181558977556775210291185480666e-13
28 2 8 6.062400418618731393777563003710767992367817118869686752560552874758686462317322e-13
28 2 9 -8.543422913496301413362780536453715740637910802171575200693975525663323568887178e-13
28 2 10 -6.116572359729588967963464152169023545578285966618500438322165116057534432427657e-12
28 2 11 -8.133092354674132265035115545527808024310205377386329785987540870573179836387718e-14
28 2 12 -1.402747640530483103932364902570716644929167673581509146641861839082160432090043e-13
28 2 13 -8.431360887235695356058929318880186727653956334087565421995526862830677966208976e-16
28 2 14 3.890145109856950466471575628121013348697936552817909238924778808913808337131934e-13
28 2 15 1.218484814163078489924606340261525618648250527433030093243002918622435253858636e-12
28 2 16 -1.349100021768882558861302382201877967096547340240917029146383729421190210023674e-13
28 2 17 2.920543431109914983220375023217408110109265843604370304521898263623492510657526e-12
28 2 18 -2.546003442313562309169407190542061896069441850466677771351780970877983389727577e-12
28 2 19 -5.179179497969259623148351205768739264910163955522899750133684215457249911889297e-12
28 2 20 7.162289526984945971109718173707628571646783652619645439179611246853317692629474e-13
28 2 21 2.129766072382591465635352071441227655108997353256888945120545154995911897735606e-12
28 2 22 4.686452160232622035572121973671095028608980532204588413618316930219326215918281e-12
28 2 23 -6.779641916233236220533184572033840413251198647112407768487077986893748928034657e-14
28 2 24 -2.40088049256751594638453411316936110571729793608289025752286832538179599725868e-13
28 2 25 -3.68892159948851347187713945215956811200307345521626243633712337877953439869998e-13
28 2 26 -7.5319459596749873863900093583481960378594876746678288483352898341721927083639e-13
28 2 27 -5.837462252096851949074435297646348528789111829190306985247050684114458815103231e-12
28 2 28 5.457216808662989590256247807409494192418857614923905807862328207144003381201139e-12
28 2 29 -1.564504851902997338491361475169475617131252952868495454536540646621402811873824e-12
28 2 30 -3.189519394010714634438306776429071863031531816022281234156950892573023001478678e-12
28 2 31 1.444113083105348944378895299976402096808083781498920018492203802224085562480638e-13
28 2 32 4.187882930499750195504080393678805506467998260928897109473053127320049648470404e-13
28 2 33 8.063561503890275215946069081218767028270594362411270923637491177743878059234613e-13
28 3 3 4.221929467032812110569807001857095285830072669987846588097993448899595629221619e-12
28 3 4 9.133806690777189768396946260374807273140396917223935356330540531641711964863163e-14
28 3 5 -5.115311419266310233377844373317433395896824469846878925215645464851550662728532e-12
28 3 6 -1.128133816810001075543079214978371188887626468380152041691234534170953993146958e-11
28 3 7 -3.569324776640143609921974197214838967108185952552236304623289143413277325175855e-14
28 3 8 1.703461119836933901073682929898467508987559174379219394014159190371484348390367e-12
28 3 9 3.423314538764262108953122797210184152345341289757937705911603922635788936186711e-12
28 3 10 7.264037189399586262844112032723398117369371475839750254816677524032025370076598e-12
28 3 11 2.972528766863732454906769716508944581805973661621270192544324696634589971442243e-15
28 3 12 -1.617429601596071945178460631521607954838455943430683313544518605380216455353848e-13
28 3 13 -4.882992654499900424319683367035756027777904355378543485966494582127814855391472e-13
28 3 14 -1.187907260056335722056828730647800837852183184882160007777841306281791309897387e-12
28 3 15 -1.919538473794507282048561849800367119339996387900613678613145423052662958723506e-12
28 3 16 8.665177083858322612239416125808133140200003105735893870833520896492953095110144e-13
28 3 17 -4.30824320960580340062046183225362233369007652635715298323347850662453076524093e-12
28 3 18 4.138529448235348397629106651505469198046506101174920162784341004348763633967068e-12
28 3 19 7.979671360293313745193676189432139496815425931958789059272102255281411121749814e-12
28 3 20 -1.336665468237535299835351072263984292292033718050495202348039755905715949501333e-12
28 3 21 -3.778914956196447284548040808139685383392633005566705318916094751849176503649979e-12
28 3 22 -8.379398163840824613905054060928866121219114804348481292644347684539195992824443e-12
28 3 23 1.28059374455554076051424895460043162471455144009555128453001922135575767965365e-13
28 3 24 5.031174253637991550778648352367552468043865088952091273195091830065301636201776e-13
28 3 25 7.028494881557444950547627117118318477035690323338635823805846569702806170814609e-13
28 3 26 1.762122392770242052079158058857644927825530190877108815189917064454981199804817e-12
28 3 27 3.629082313250521429969665999306413524210101629258231355564594044281226101675563e-12
28 3 28 -4.059385073127990400657351116948249208659117954772760389376702172656241148384837e-12
28 3 29 1.341469296186655079140313816857183271217709257203593458509347354474589055841053e-12
28 3 30 2.824622000455115477522146586327444124114696427007388304094880778754228126607375e-12
28 3 31 -1.274616114539488154588858758327065746365999397442309650684275860364060505839595e-13
28 3 32 -4.32687399212316772947340679466514615422922471661738241643366932457250114148191e-13
28 3 33 -9.89811523662361260654456536590998928844234178484314617825583661443332826459229e-13
28 4 4 8.157254214853555131611982354217512332952677132754077457476041996840281799954325e-13
28 4 5 -1.004212419306377686053728182246569347160929603912143889552959850520368797917216e-12
28 4 6 -3.107811643825105677671692466825198643640570796409436361954582002311100472507487e-12
28 4 7 -5.634914529157022709485999988954189673056943944898441164176926262836155975491392e-13
28 4 8 3.381290045893082936526180500316010797284584396852238834660908701139960569167806e-13
28 4 9 9.10513137268742201706023185114209341499816081037473667884058596868283305335239e-13
28 4 10 2.650210222216266298209136260420600850321467401891241828935478502689391364852959e-12
28 4 11 8.629193729330810146759964439734564312884483484977472707061971933398840825661664e-14
28 4 12 -7.788748626140490897316324565697757401488899517359572077210778043327675334662217e-15
28 4 13 -1.501440250304689483893503363827755889909771312113095368798549254757256932670491e-13
28 4 14 -3.151148066001647213605705061735512184045801949621560095583599119614742460161953e-13
28 4 15 -8.164692427026159233796252808738902451742935643249317680452177140978766959742494e-13
28 4 16 -1.106371555520900334745243862054526594140267807137850021674185427754085886468633e-13
28 4 17 3.553499258755072119812654038649627602562878452715952933835778665880037669796346e-13
28 4 18 -7.528667559015709105600969368239849363606262753029374678099837752962762632510425e-13
28 4 19 1.344405082756851598191559535520526502249440910640882106633454995475854751173399e-12
28 4 20 3.334102963744262413511235560628328776270577216283866033549443755666511676379237e-13
28 4 21 -5.521747149705132338955942990665794852012786927525686982354480288370948325715447e-13
28 4 22 -2.203433011739023803958676663158179195549337246679037357061334465129911582706173e-12
28 4 23 -3.688217418104595955622009545276583266423621076212233625623569916787555474143199e-14
28 4 24 4.429381108877811261533145054111838322235612912611204966795248940780137499092572e-14
28 4 25 1.293278207334632598841039478202376628932989417083719025661641331851852076560517e-13
28 4 26 4.112003080440006146203937453458261497002156366403151264192650830751621130342288e-13
28 4 27 -3.600686156005385230466468130255687946227200456113778689911634957138737205522694e-13
28 4 28 -2.067815407072341402142264524780476942307032807662319757235013738559589459477478e-14
28 4 29 2.241213375621245316820242230669962598455694725181829282460708654221993346971208e-13
28 4 30 -5.681687584305427221739063188584980999928674900994163433421502389854956899847681e-14
28 4 31 -4.97771282641940560795453650752064209808625291366140246552525199865607461149353e-14
28 4 32 -1.896621148454811562907673240646016505224775018593452128521209538661719580412425e-15
28 4 33 -2.753309161028021172671102233636715188681778729399784743321007094744204512773373e-14
28 5 5 1.42091633528751639801504805932558097412773096439842605034278702942571815876839e-12
28 5 6 -2.096542383346885578905879107364279692881538999168722208672277824478953586328349e-12
28 5 7 -1.703027734443218748521730830657377734777214405920674121068167903335171920297279e-14
28 5 8 -8.49149084630937674206382142121935366649457641457390297227985588065362739542732e-13
28 5 9 -1.183798238086263954843661781313301135958504644643917948758481723722478688977813e-12
28 5 10 -9.629135839074588711724968111982548124072455333940138743863455355764692250916342e-13
28 5 11 3.398010446600495073101558786272233461924720049125796518957147621567353488675834e-15
28 5 12 1.121834334137404185797074008263261992128317710768810365077712116866159204471723e-13
28 5 13 2.128476082042951502685344412155231143450493016711787466090197277674678439394251e-13
28 5 14 5.021793651980357686285574339555629538342517491876276568438278231723168850988059e-13
28 5 15 5.325923497876959684097979924585614971858735850230237768422705299991716790354822e-13
28 5 16 -3.98860398522433939294309860407791033124867334759367359573936120715053331590711e-13
28 5 17 9.132592460374466466047805875653823660138335577801129647569632176198679359287383e-13
28 5 18 -1.65108871939406420380942183601406687306451845759117342248284493189276014566279e-12
28 5 19 -2.324056395005484784323204702484199554447725226607509946680288438960810485292271e-12
28 5 20 8.131571154761919772156492593868872013545188429354332253366065642397593301655417e-13
28 5 21 1.567858170767433443480252063652984593028822576689748774373809371618853913296629e-12
28 5 22 3.66541137616238199702029120183075339892729774928703013689142679077375657536025e-12
28 5 23 -9.51292073496561347248562783257964360640747998866329328506182506857160929570328e-14
28 5 24 -2.877217794207423080973196033905011919963568627182826366053087123671128348601308e-13
28 5 25 -3.102395472031435409363335961650593744380261189682114656774976469566836505738505e-13
28 5 26 -9.948248390031711686885777458450324509989994358885942881430728392987447950891064e-13
28 5 27 -6.47687979337676253574458841608125737173052445909710211833409132528684948820776e-13
28 5 28 1.562904824973549059287612788680616571312925456068272752979705658555241640441126e-12
28 5 29 -7.587122328264626051476636672854199860995970327022344259177862414826671444660172e-13
28 5 30 -1.414663958585424076078891622001752283810480496864420498230527805301361894329719e-12
28 5 31 8.620186094863118989750780760521583813127814834434618773904612170727272067305902e-14
28 5 32 2.675884341617560082160219720801921880553782971450893096918046492592523912173477e-13
28 5 33 6.558342081645880087987057992754981004277532109832388654192969666335316058849394e-13
28 6 6 4.736231398892187142854054617185426802618166904003272752028018602704935576728068e-12
28 6 7 8.200202058212901388166998796369291020639121194200879858881793987747285037857913e-15
28 6 8 -1.731756356648152298861642840136077857965095903608160106470279984750473808409957e-13
28 6 9 2.390318406469193172236219542242784666030356006140393513024569661363696252544072e-13
28 6 10 -1.973448162880694740276072970042776634315152155272921859081951722338200519546426e-12
28 6 11 -1.101566807666214008799086743514575762200728434387099798483486854703513322449637e-15
28 6 12 3.376108126727707659956877887310729623783491377150557339054849033036457581515399e-14
28 6 13 1.972291888261052912886527969733312326272784995275998086456579774520120867488504e-16
28 6 14 2.731321987367745551540537732192962059592617300040031767653317654349309012075991e-13
28 6 15 1.654305202113350790328003434498524922581801678921750136611627167388198847736981e-13
28 6 16 1.08187840968278679622107023302310681438314621084850232955729049824283356507302e-12
28 6 17 -2.222735349882766829707076605309164444747193013845240726873084155240401568346624e-12
28 6 18 1.507621700081121586646290096719182220470428844158550227378537806925957834499551e-12
28 6 19 2.075580270695985400249867272435604503686344479411682430238376924852160057371949e-12
28 6 20 -2.639591538173206917678277810955303507949651519512491028851896709501234132211849e-13
28 6 21 -8.276282593012838512826730031881921705874320291190889652944414581784068204671428e-13
28 6 22 -1.818215350980194036678250070963100120839678625215828821259836373670965595097828e-12
28 6 23 -3.84047979560205412486486312676826197408345393560326656882547481167682086648002e-16
28 6 24 8.439749104412976521917809493612372987778921773494347568929854639814207794986756e-14
28 6 25 1.128054163308095057735636298372175135543815703857808393276468731271127733651112e-13
28 6 26 5.382378784749888154361205513533181921369750381548019800430916101253663612270685e-13
28 6 27 1.343977716015826759962057793616615282811814200107660890710243220531514520553552e-12
28 6 28 -1.217704268393177698151955721038410975054767293130791484046891478232568375251818e-12
28 6 29 1.760061459750179479634163849726925345714692199203275479298796547209504195098193e-13
28 6 30 1.053799841321487508493134246002768085811763402577443310494449909530688849193397e-12
28 6 31 1.174908634394910835280774107290797986510077619168641560903264012044240019970823e-14
28 6 32 -1.31958141114018159514598146733604728497718840286038887396680976535978731793277e-13
28 6 33 -6.695156067350973844009496272803441717935172304206348164459749117832964796564923e-13
28 7 7 2.17940634161142988279876239991643379191275573087817251775987700809064870850662e-13
28 7 8 -9.432286035569201447944620842583331287153980549485788478819017518935115571824686e-13
28 7 9 1.323882416097220922013131513741260140372358986670693876090396884588957804096083e-12
28 7 10 1.727371043475412119260947742476994992303031613077671037861128428052380073335068e-12
28 7 11 -5.286212302547684126565480875560583237099042854532507004058394881256523833457329e-14
28 7 12 1.773238884318659139382871828875630925526433967993787485554497872930608403055965e-13
28 7 13 -9.47042098452668505909782027002310054553005999851615224806652940511996997348776e-14
28 7 14 4.692886076747116629965041040524269453597932680726142967214642668451516819459728e-14
28 7 15 -1.163143970933552653453057872272286069583946308717535633022529131691268886896382e-12
28 7 16 9.050861720590183802201327628217417543091855113585219124867648132930972913692701e-14
28 7 17 -2.147338114284514171051624314050842588535660667930318709185810841970217119735635e-13
28 7 18 -1.504468176289853599275865441374607167033831003920048590345758308652821383753834e-13
28 7 19 2.531089354548823212437814820799355325796020699364868751618631463291606950210616e-13
28 7 20 2.644147057162328356420099522758936869057106550851242449165183444856015698479886e-13
28 7 21 -2.363137054089874169532613023097352164116202843608460317548709479697651789040945e-13
28 7 22 -2.960542599899600805992817237230763029065060777648500376908119165957961382657481e-12
28 7 23 -4.965863173390814522332785467943291841846996544582233815844579187262062921426395e-14
28 7 24 7.096499314020297075202022912613584242685942717140748248969639421025730378039236e-15
28 7 25 1.30407849162830981844772457083868271719065294288750776225818747226286105160503e-13
28 7 26 8.041016731162571547312574564187832322318054159927042186600830940169600954531579e-13
28 7 27 1.551755819925940786141199922929341976806442058109886855763502339582622144754115e-13
28 7 28 1.505756327918189824695950817763811066045788959063578477923676995625346999168945e-13
28 7 29 -4.765042104780418818723924365916678798018870159073540688522374487415454292891355e-13
28 7 30 8.864877643975258702879120346114373376841128947263337532100280166687152028601845e-13
28 7 31 1.017280818046865446194109816252961405676535706072135958332364565272362154364448e-13
28 7 32 -1.3774962232775451689383269561814421790454929814493501283534221668179164957588e-13
28 7 33 -7.033007812574946001585638702091866785560895408222931109953270586752597159536839e-13
28 8 8 6.015902248657995101901800164329183513733920579580668751962255928867781236018783e-13
28 8 9 -1.511547950675159285696742892294916761076938301607615225201465956047180342159569e-12
28 8 10 -7.436192556659056574869435563935898772229397236567005333248251395213556609287578e-13
28 8 11 4.201046054432600879229117673204386075025540073988707409932999747762632953588583e-16
28 8 12 -1.485528279514150536581914329274832671273816818465468193773989034429260548047355e-13
28 8 13 2.371606916268529012608804580518879958633403268141044894583051949459862264641876e-13
28 8 14 -2.000786700030632485161089483631085067252916437079245663138148483257090342197013e-13
28 8 15 7.971916929040395122875627291114932842642582019780024157919289368971102020380989e-13
28 8 16 -2.916279025026749341379570530064206466961085536785016589028556529186507737317448e-14
28 8 17 2.270410940853190843531817780216664110694794670162562977797786073017468448745848e-13
28 8 18 -1.3802660114991260984935056523556180382177898841545009470772115069042326905653e-13
28 8 19 -3.487928685385610389237485562937650777661454807616947829388424466016318636451859e-13
28 8 20 -3.409910775323306894086969132109297497050588398706696328351222320936248154916103e-13
28 8 21 6.364392118565620383256094018407488439308295200797338915465094461104128259058995e-13
28 8 22 1.230481474689655269809398749729777735140834758609569033136941303388313281845941e-12
28 8 23 8.56503737502538622085364879207879608802901259859810958859283986201409758660095e-14
28 8 24 -3.76811207123022903733066609043884004502267024251708106852128053390057264648415e-14
28 8 25 -2.970486534162219384461161894286288724180649327815753834396006309465148616582476e-13
28 8 26 -5.346363127721090904523454877540164636684142846684650712965435126392038233527275e-13
28 8 27 -3.859079956089883395461196290311007266945632206504321223937116691596271310835931e-13
28 8 28 2.878846829022281820526377648846597785595465714279303657741250067061701453947819e-13
28 8 29 3.083235118814087604671838300217938259433419874322737209547441566901383053401941e-13
28 8 30 -1.025804187697565667170627402760017342156270499589954573314719832694837666211307e-12
28 8 31 -8.468519353679737588881370956490332397115675280830102913542376368063322104264017e-14
28 8 32 1.364582160526509257894573678345531931297807017236201931452332804734580629374484e-13
28 8 33 7.343077493744164458380625633272134799605274271485576028606370476262232590336374e-13
28 9 9 1.027319168288199507727035806182940316212919208792265777330386239707597429042815e-12
28 9 10 -1.391043645777634012283688300327884572756443184359246804002004902649738167162411e-12
28 9 11 -4.590536722179378936949109589095080265620444985659946758020440003200657839207549e-16
28 9 12 2.713130090611790720299783673557597616718929133424471788203981731434612014970008e-15
28 9 13 -2.760127108418581083783251297644767786558964602393416250862707344677562758252805e-13
28 9 14 4.383589615485301536067285741468223053771969513908269726749435643063218788850133e-13
28 9 15 3.839486084036512394801424922125955440251552325513125694077609455650684037589865e-13
28 9 16 -1.333905876473619923460776067880982214769809696862497236487883321221434503571273e-13
28 9 17 3.255536567034224070902508527608841599109728089201923745461365436057374039942004e-13
28 9 18 -2.625532025737406550753405417107218084857175079036169606648093415138126087385295e-13
28 9 19 -4.078919494559602508527761417631557391406485115209168420721928715234971393264249e-13
28 9 20 1.659416425085223488241426717185644897744049877759824357996157980348804487473299e-13
28 9 21 -2.364985021936234762232997981551582106735023533150338721946241939968868727353169e-13
28 9 22 2.22535110429252363132413272962497674310518578694392958631720824465754258652528e-12
28 9 23 -2.534702302347840094052644741655524371050629525891104618368125548821651845306221e-14
28 9 24 4.198860506396513007049684272856740743732426175882961402907553483746518306071605e-14
28 9 25 2.068481794657666929643037337633680027016913856464026722283551820066333383270598e-13
28 9 26 -3.385881850351640366742707163377556266375997704145537172093157621807753578190509e-13
28 9 27 -2.2853107623117730275888197935959485985880286899622596417560220499160259121881e-13
28 9 28 2.459875550148893825951243365498030959547592366538323149411299535518463270805991e-13
28 9 29 -1.590150813212863169947779628546316046702589380135365273092220916810556442884075e-13
28 9 30 1.144346558287459571279668487169302561846389215111445371839405869105992770105242e-13
28 9 31 2.432596882679248996499226663394095556706846098877380424640725458596782986672263e-14
28 9 32 -1.685003468924169745445650599946021974841866025871996294834487560993953091428726e-14
28 9 33 -1.960621318746104384131425023019687633510687963886221482458354653315477696328109e-13
28 10 10 1.793821021457997311190885467589052233088749754388025658184055492604620213175823e-12
28 10 11 6.579430372273943325347776052701410398928895305094493924600485494968215136546198e-17
28 10 12 2.458563328597039828174299208413220053693084305969672653587072936075975707768103e-15
28 10 13 -3.081125704717294812581064816475348878973438923190844298113328983752474167288663e-15
28 10 14 -4.527975734161449344958693139498535490654335594649908199518867854400397599572875e-13
28 10 15 -8.852450202566181972211536691434004510687144185874833480008701796808496596596748e-13
28 10 16 1.095471676855797788837314418342988930173742567119989086209641468915632266160291e-13
28 10 17 -2.682195329895460323704917982499834812461386480962880171073608190507097031594843e-13
28 10 18 2.964698891758476170874647785294884691046330059862472545398893179416632189085716e-13
28 10 19 3.502997671158805302532404217487682857921696784021291361021232752086994036880266e-13
28 10 20 -2.320035624671267995640689433688297123633719437102704728562974678436632666815936e-13
28 10 21 -3.145964494668658309714716357467530328204512456435596620887425972235668143332677e-13
28 10 22 -2.87943543879910125270611495153931291797516264137882173088088001156695866964336e-12
28 10 23 3.822360893774590393591876046978199987179078723757899511067499328258612461916935e-14
28 10 24 9.283186069186125269510482136408675349633321648642185725637808295331966816518702e-14
28 10 25 9.447498121275687001073799933843124167525510351054859492066230177151688357770176e-14
28 10 26 7.844771906565270297440070195144379616334136808782950990830227466889029680532396e-13
28 10 27 1.748614003004273720145076936633585404165287274880560456145359290083843549006382e-13
28 10 28 -2.711961297737552161700333650936778693699740587094842848723796918696206691091497e-13
28 10 29 2.222142793146856399449749895968568509363876421744289175665311103916389507624574e-13
28 10 30 4.857847137257084043462547164407512161810358776439859896428184433785676241122433e-13
28 10 31 -3.655605386591132224730169440682370606621768777202213828837793402781975885184947e-14
28 10 32 -1.314320947653570806953898109254391142813255707475450356322875222358423510863096e-13
28 10 33 -3.133965467798099884021452568355809717335576975158875242094280460655224885871017e-13
28 11 11 1.939074736134543199795909117738711828738394313663269843780581672641627754501651e-14
28 11 12 -1.026445056258054465316604491857281854554892564420744129255723431723422608618812e-13
28 11 13 8.43935733846501161859350105941899484369143371916585775981196885430875115598854e-14
28 11 14 1.919114239225117997577042830356574082394429131342970102781320941759180615650215e-13
28 11 15 -6.627877206682146563198696471806420397339800405976512476145067136982213466148797e-14
28 11 16 3.198719981888952245874693226587058360704904042035697808082528661787150291925635e-14
28 11 17 -3.43880626117719253307267008136255037668438814152452721669397054701903094740608e-14
28 11 18 -1.405664242998256800214272625520312170687971300805704199205647959944427606863401e-14
28 11 19 1.761369469734714284029543861948135499909941283863299574643268245550442120380805e-14
28 11 20 2.472056373669220244735977553769776706883145287644582717565004998064548149604584e-14
28 11 21 8.317764592828712238708119645155478153345229014270372362667612937303589855255198e-15
28 11 22 2.326374621611909092426305666329010465813796043160906455086808288795672721823358e-14
28 11 23 -1.310160010109970046282312426626839789426464424723848861053830523333779123601838e-14
28 11 24 7.275332485271351716299751692223546006312893746121504134372995609861027259338862e-14
28 11 25 -1.869044413976894608383988133542586123999085795888005924267222088311595339452406e-13
28 11 26 4.592603117695716268632087349619608102683934259503460356459245800921615053251195e-15
28 11 27 -1.933610177761413442211130688750404239808624008149481652943119957323382725006215e-14
28 11 28 4.23313464672059241139866536720712350176794560670853457894923567099256526953062e-14
28 11 29 -3.083613871330897438640065902492628653048493704639438624382463112664964910460105e-14
28 11 30 -3.193131544577285043509747416198728329298532630223494216541748416915863842533772e-14
28 11 31 -5.991656662081448151399507503067152136391638975108838705496152988721825139200401e-15
28 11 32 4.0911713805417399148563059850429669909352920159013797668890369253376720202319e-14
28 11 33 -2.417587440130198272662786431482652682541048788571801820452455144835693702803247e-13
28 12 12 7.588419430898153013381668999945088277386403769974374210764358664938259688748721e-14
28 12 13 -7.273552385468297904550545996031935062796921084854872687525241285811216809096133e-14
28 12 14 -5.313018839633731382684213397628771520924841783912201946225349442318922979703046e-13
28 12 15 4.289824512309806526089853028234649159422569395429131147054054055959334151670175e-13
28 12 16 3.510666688303941643916124417720286286102189794217536188196448593765131890501619e-14
28 12 17 -5.441579694322473400589144498937961504241650782404376196263895852662102119376182e-14
28 12 18 3.863196921215726283553914457503179404873189915706779675270696900302303837780454e-14
28 12 19 5.937288138604250969184828934832150944602964278361801298699106790268090959997582e-14
28 12 20 -1.291563373667497073089689305832216007983157729092115813104683286785688943986673e-14
28 12 21 -2.189464537662119512621960399484681311121080616261842837172601954189822183876519e-14
28 12 22 -5.095389109481388322226790679230003274571929033426723802124306718848594410681889e-14
28 12 23 -3.055445263468721523940660684662069113491501186197102699909634632984078165157769e-14
28 12 24 3.932759584251011560225199160061641549517857223019553689614583923919850429290608e-14
28 12 25 9.235137176234002785682727650880398720868294381087801658432038103619739275695706e-14
28 12 26 -8.242421985333021348433235140993423826070165208948874935699095062302277114849328e-14
28 12 27 -1.901788107634858851351314945185615187196324444810250878355119463551413962100012e-14
28 12 28 9.030300070084325863343866981186636143580704440792334566064677496680977468978526e-15
28 12 29 1.196431341609038102011172092933672999728733515202779445473013365001740516296334e-15
28 12 30 -4.439156195132655477297768578643071720712295859788860526924639735469742568216613e-15
28 12 31 3.091073236133569809511093350274938264244502050410647536583407145294278802425825e-14
28 12 32 -8.068887858208658655818040388726686444546407830116299739317810087233775577820687e-14
28 12 33 4.423714439287596961227344496934819165395780438015355164471810990681290727689035e-13
28 13 13 9.410873484058791645550127191903552318479749009353786911908955614050370467371411e-14
28 13 14 -3.052360014050684106778047970599618367301345248245420317461669596276699003362754e-13
28 13 15 -6.27782790326746334736322447406190951662281550353418764080376058230243705006029e-14
28 13 16 2.595288829906494576568060234408947974501736574883972553012902769834359567449975e-14
28 13 17 -4.669576925338075176897166599016148010316036842466107487315617031091664301606834e-14
28 13 18 2.350834724871190721323177710270077721662161490622591172580028512484703931067643e-14
28 13 19 4.295786667502742238916822337939798994431776808584829133819895249953841842123935e-14
28 13 20 8.224735175324188455450893212382847556000940345600362383449543948468526328424127e-15
28 13 21 -2.124299768315253120838945820907188386270487752091270649765809545471912500414783e-14
28 13 22 1.837989015316419320283943537387165419465114623486531546752433461779514281697353e-14
28 13 23 -1.032468292874807374181748075215727779304783656333726428940051697923991310984588e-14
28 13 24 2.466895779224889867273572030959251637651011294184199425788882679141677316620633e-14
28 13 25 -1.166725968056182166726534211169571200911439601163134887494960525718569279589605e-13
28 13 26 1.986707454924390945379225797924001759654987870600284591343089319305512222968176e-13
28 13 27 3.745464974099930004138581169744819978862053933715962852814563757117162282167774e-14
28 13 28 -3.204514669280809447696028416005334729660896486687833068481582608008210775275689e-14
28 13 29 -5.251599837342156345728207805203724619878858785394907229557512501133925667165351e-15
28 13 30 3.250749317344378043057968343078866743441417240798687619354911396321019736154683e-14
28 13 31 9.684078610347903997179681098787587950970023950590377173115288081180645520088897e-15
28 13 32 -1.384239407226657675542983936386636237040541824289272129310631098501896632304771e-14
28 13 33 -6.668855130072252163902271651394383351194422283431373444980983269088889431680621e-14
28 14 14 7.489790750624078692222598491685919457612442276964557210957483406968680160406024e-13
28 14 15 -1.049439023170446912408639808693747852201987485858938749668694025176902999404037e-12
28 14 16 -3.289848216588879743518009938167491321755727216077536185912912535933515874230088e-14
28 14 17 6.813464615965488500887997745164710470107628335162487198187606586234582581081763e-14
28 14 18 4.858063492634765070387272136462000335767367265952123462229501315271717008548129e-14
28 14 19 -8.232691483174973482330566232569299097696250298628942926026204522578341017860395e-14
28 14 20 -5.846150862901786129329745620971952635409870944137777686086025204985511144426127e-14
28 14 21 -3.860480111603938127716431766325479533439029354931099266869500266441983234942393e-14
28 14 22 4.95892301138365200401452919381976062208248201841456596752045887574354468704782e-14
28 14 23 2.223784565706372047200672641420995154324451778288067654831111186507471999684388e-14
28 14 24 -1.37407989304458167296852606296568762970317432875607891409326300907094916406666e-13
28 14 25 3.723867930166008875876673795483151226209018552414325370571684553600964654469828e-14
28 14 26 5.821638059475996984570721547010052648000554746710260444622292939560267098545163e-13
28 14 27 -2.47161012198355535125649703744232545215316733411322469324655037753108904192741e-14
28 14 28 -6.767690469626538449165939318733028915571257091135071641079462893166512399055955e-14
28 14 29 6.196039381363525213769659680555525981854822011506221883892144951658060641737208e-14
28 14 30 1.18463323903585156635754817206263174669129207828631923437547270765437017243005e-13
28 14 31 -2.224490945026323610217582614381429022799989781413321739292079417354687174304444e-14
28 14 32 1.146575061543632762607296143653255057945298907623476261038835053980103127070966e-13
28 14 33 -1.327822131943453788331938026276652453955456251122151453073778089137130588867204e-12
28 15 15 5.835445798827008622911187525070818456272892246129615558779183801087835446890086e-13
28 15 16 -3.25897027379423207087666216159436157810499263305493599065934681951320371397013e-14
28 15 17 3.211403999009304149436671691886944863016329220265290476999696785232216106241999e-14
28 15 18 -5.067077519237130967961571299419076153732699346957481467277739806843162844211853e-14
28 15 19 -8.357343650747278245151165072171139709165792386116815041003606559375512850614726e-15
28 15 20 1.721729172059415990199955341909274172622053667044783986514273170170555187797708e-14
28 15 21 3.806208264983117232824390280003888712641321729570270602842471268980866128811568e-14
28 15 22 -4.623919264203470265280973112227943979164379157713872496997552168049814442856973e-14
28 15 23 1.397114890641482227086414044952067651505121877428969889268191293554754688634371e-14
28 15 24 -5.628694327695077083265902010249629934307067632658676553189245567765201518718316e-14
28 15 25 2.856935574730888203405303725134350299275726649386941758992285828322696040957124e-14
28 15 26 -5.219769163959007535445811476080649698119079453391036361438901171985239770948295e-13
28 15 27 1.359991093632174945333876076388611232070942963391626755663323812345339364769422e-14
28 15 28 2.887080818780047155091978730555571993025870931639779202940137229970849370671715e-14
28 15 29 -1.202318262313374107224388553125295638203464228062457955105083101033813233650189e-14
28 15 30 -6.82873984142010407386159096326713071135095362937265247177129401634866210024608e-14
28 15 31 -1.394993387195766729854798608765113426079942023491110662723847773379632556063459e-14
28 15 32 4.162868464588236570143951192870826722738634913496755335111491341349891585385997e-14
28 15 33 7.179060858510882897348804212079233334820508755805297683453259379599073219535732e-13
28 16 16 8.149143383093058992462322468863786528712176054240245123439687363343329902274256e-13
28 16 17 -1.45559521606671229879810360498940216185536282098493052536893848424064801417795e-12
28 16 18 7.72800218925103638918927913280710500598214560949909312177182614265120212944792e-13
28 16 19 1.681883676462052265871685840410468996850452342126330125627492569548794633415966e-12
28 16 20 -1.332959741727999755237484289013248524426182276155521328856569044174392062494327e-13
28 16 21 -5.604146627937547761810069607108618236533422359060555390527102690872279621211354e-13
28 16 22 -9.484148341121017064660127124790764660110149418822874765355620264483450922546926e-13
28 16 23 3.027898676147509580051705146727086757415606108221613649239077590767601958378266e-15
28 16 24 5.15492778707106604254228760326196596102704362215991105338759698835428004074648e-14
28 16 25 8.406880199543680316770914011707915721499023051453401095720224247759719049949476e-14
28 16 26 1.48364479050276711657570746525309328638626464817646230849325686072818551241212e-13
28 16 27 3.400156738546583291230681474505387750641360556066618281713577194068151934670505e-13
28 16 28 -2.391859752446071252720307906064275701922040647425749820041030070067107002658115e-13
28 16 29 3.326942474662051574539423950502785911264487675564897918024127467875669861179796e-14
28 16 30 9.49245236017149460374418027129453759398066018945977982130361589692165753284268e-14
28 16 31 2.973435843924740672026802165167811162408407193370316032778824524385103717398281e-15
28 16 32 -2.684075862834649509418968912223803598024802476697987276628306449534884196674568e-15
28 16 33 -5.963060036958699859773240848468725276463596180296157344655751497385055724653665e-14
28 17 17 9.768716397826586263772395580678479893168360189955901158299869437019292042851059e-13
28 17 18 -1.116739810080417711419031930454804250722071989974122796878909186652236390116375e-12
28 17 19 -1.952793117987765642759518896281835447934380535705785491333062889485067801016186e-12
28 17 20 3.606040539548044311495979790656246138896402313737525484393433288255640990868777e-13
28 17 21 9.623130801543583537048516334383053436907437049196065571679270765617212977969041e-13
28 17 22 1.780213857598875687325214217058072032466322751227118830274234455178379974154121e-12
28 17 23 -3.681687672528339264282841494141746830675618857353090991680097933711801027116353e-14
28 17 24 -1.164790871530710864142913140132000669540813092128071000416036018308635055055522e-13
28 17 25 -1.783403551473195131673995470427862807308501253516497801119418956326881336644328e-13
28 17 26 -3.736877966330410800388657764921592111926790819026012844457968126897810586216173e-13
28 17 27 -1.837438382845920751378328039762840958165516239788984991971380675654107001313267e-12
28 17 28 1.944616228022566733044928694032333149727502497313096455622787972563883210243599e-12
28 17 29 -5.996089753568047142422621291802066804831996995968565732288664616633724267199062e-13
28 17 30 -1.238270003279088718584374940904379347494259042487529721252871291262434092898914e-12
28 17 31 5.852963203888256872877029770877073511210506387698282142668856571170651507656134e-14
28 17 32 1.628217633319988829528326894025092568078477117718310874762121983323778075467166e-13
28 17 33 4.247426996218137735228976199133537264492553556609425367850453154849558192319153e-13
28 18 18 9.068154692457883688787959124990567141960365147454731213346853368350439935847001e-13
28 18 19 -3.954170096754699515506719634234391011834169916160560316594799323645408321160946e-15
28 18 20 -5.272810896917909223199971171156256731073488463392252206396054978621890023593798e-13
28 18 21 -5.305085583195547730825448009281938724086706722907238594116629148580533312909059e-13
28 18 22 -1.932144421292105686070997605325029369039726743333614456822280452528166611037996e-14
28 18 23 6.314505306722541567075284502620391992190803212948428291849179494777614602370454e-14
28 18 24 1.555504734038110514652674987352160695640953884340140579871948281525039091189245e-13
28 18 25 1.295815472553490245080504410475250026403503718492728816908383342426682397119102e-13
28 18 26 1.677791183142364597180440714205990433667704266301270729432892002019531802204168e-13
28 18 27 -3.840914404978594098241351271024021175935602816580122354007481592858453158772128e-14
28 18 28 -8.288018585110464915535521142613178414988735140114655919440743388324595859655014e-13
28 18 29 4.919697754940631444460505089437381544916995967075047027843085469050143764083516e-13
28 18 30 9.973943363032864918968939920206038878608113190662797759214436829940695132143596e-13
28 18 31 -5.891800588001519338456477589972487807408182239276010964184592162431478896307947e-14
28 18 32 -2.083126589506243483649800360448742307914863007294747428329354995481242507724923e-13
28 18 33 -4.62001226314658255505613038160036144971961736295820018593559732551324160157945e-13
28 19 19 2.722151203495618725677598428792772919721100951357263552140333488393281363781218e-13
28 19 20 -2.653864034969549700605609515253939606756816075035381566112597354587214998549114e-14
28 19 21 -1.639055356788291266336452854096324121742237562052037257444829697621580327758402e-13
28 19 22 -5.159614092741800723870742407701559087767297379333523106840322918292361426488494e-13
28 19 23 4.677837291348756679599636196684981347730545989097631816833853613952946583304613e-15
28 19 24 3.532954488165828209697751997030017181998687873478010591352145549954423413766266e-14
28 19 25 4.129842678038205805850036805091450987429511607337707209602768990146507179438295e-14
28 19 26 1.124346962369704994643179991477875427257258533537436871755255398604144818037088e-13
28 19 27 -1.194708853185811917752135962376984679437737845425867486558554356648866797308838e-13
28 19 28 2.176940521853642096989001395403680996495128776255091167389410121671118738192457e-14
28 19 29 5.308716185813796809651291555944364783641614325680704901433512115421757346440591e-14
28 19 30 4.632527234479773328455495570095051037926175434996859020787138886060769171925154e-14
28 19 31 -1.037065181971226016598877999076288452775390754333425788920852728129633326511725e-14
28 19 32 -2.644493817313623092208203922830439970253370231484527197302113733333829761203475e-14
28 19 33 -1.655701482507881765296211797945706468992826004906736385988839448949455649007995e-14
28 20 20 1.816096281672799892710553984602595330375856020786132570172836394442786633347537e-13
28 20 21 -8.852025398701270114490144981839969291388709370008443491362171734820146269356764e-16
28 20 22 4.38756996742970251098785563968974798279132442502371778990908413105870254325176e-14
28 20 23 -4.548964419898399541108625553897565320999398717304512413346739459837903943979527e-14
28 20 24 -4.516518923096100859325096895437309232285121849679688214160300471620631503689862e-14
28 20 25 1.673675880381260019504265849282236204243589453930022940809882647584042927298326e-15
28 20 26 -1.711477687087167057541779657060894587441540384635223857240947990991253995958068e-14
28 20 27 3.159030975953407957786714307339983796573731508969518959932221670184808411366787e-14
28 20 28 -3.002152984024900024329524488591942736229087082541517780178244731728347234150671e-14
28 20 29 -1.893375326571492179522556498584661069354065025018353502133667478471917794623424e-13
28 20 30 2.261805223006365353827185626187121626811247207119701331189356172413100858194521e-14
28 20 31 4.874922636322741632496332219720889249240800925076217523139385268191838384806834e-14
28 20 32 4.544008415861335138052635973801760623932988264808369109512382865940233641768884e-14
28 20 33 7.507954470023854385610914081344085099917313987945561214118201031677781677689951e-15
28 21 21 1.550491621360900355693670395689199243814839239132707138217999548914466548303668e-13
28 21 22 2.783134834662126956188454114310062517209816205885686425251698761942153325884232e-14
28 21 23 1.026713226609395561307057867369663843568156649666150135695556012127173823993576e-15
28 21 24 -4.130768174924755790120044622828776933431011385099397653095612672542091166595422e-14
28 21 25 -7.414568896969129602264941480555748811217795204781748583989379610177307743334188e-14
28 21 26 -9.235676870491251547354175184020841617766379417627495644326400239938390512337901e-14
28 21 27 -4.128310115455997024224384340937155895210513344220582143110625714092318876786946e-14
28 21 28 4.392777769476638890738961357354300863274018292986923850710789382287906698868884e-14
28 21 29 2.34795164342559982092111142693027750646911837809707599068786687093464870584323e-15
28 21 30 -3.217554398841420086733604312188039311031598078511248579538357617260435081694433e-13
28 21 31 -3.580679732595582670694829894389475992499032971732210257285673077631777641103425e-15
28 21 32 7.389819677430435370524511206157608336842040885616218718300185325512635565422923e-14
28 21 33 2.521515706508052955009957502801320778046801557692474893595342881081755151351336e-13
28 22 22 4.713651358275802932185071221768641671788216998801179886372353012713122372337699e-13
28 22 23 8.580806623706498229835576394705803358070901574375387707343324641477513967481964e-16
28 22 24 -2.709931751908202312779177048926765563538093354803388361997944102716538803092485e-15
28 22 25 1.265826229052466446489190641298171748415556065566758777489106171764874041312297e-15
28 22 26 -1.130119651877523758653966094182628623612578220465693364942720827079194530120126e-13
28 22 27 1.328102291288705662225410537196631705163155589918271688793255300840457485213399e-14
28 22 28 -2.059573909746240827730834486782613601479083903651912188799976469206798320868335e-14
28 22 29 2.274110760491069236951419894111640830533407008858490812903567107623183224631278e-14
28 22 30 -6.051417346157512778839458548659027275669770232597963452420047294263725971086255e-14
28 22 31 -5.284852242287182120950707938480365390071096189370261143207058192973442875697752e-15
28 22 32 1.471959190766165435971094499320353123253284567894107264826280519386144720376054e-14
28 22 33 4.282920583465335405418731765502215739693096689189277606031631249449491230661593e-14
28 23 23 4.243155483095544109191367362036861556396606657429156710821432521836617719723265e-14
28 23 24 -8.02732547743488691487644852882925700619072601876106070949762483120193498310135e-14
28 23 25 7.733100834842188366227301155239883314103486666783904582078465066169270243821964e-14
28 23 26 -7.907215550415421209355711298490084574870884400125463357270032522387119559313418e-14
28 23 27 8.804844093937015046996328607049093138079660712761961924610595670235194348098786e-15
28 23 28 -6.1085212633897519639891312086503715009315846075069435931307173509771191171744e-15
28 23 29 5.892609710740947670955577748296423376460962597185869892820387572917410872712632e-16
28 23 30 2.573497284665839634726530220796914073211707423099049425942314490665292310473727e-15
28 23 31 -4.164454779780417993469754008712930665689618416874550312021739806513283320053544e-14
28 23 32 4.000924556259835742370220988942655974745693334802313427106080450390013040464279e-14
28 23 33 2.30572006092808403919866168646056542003648497448221696559270659734321262459629e-13
28 24 24 5.449364469022847599204657094277131837038830616743474534012077287311746088487012e-14
28 24 25 1.935525762966305497295707553045480338688709895528482999964604829643500997256482e-15
28 24 26 -5.555418046728108140211364698521627165767014074399899273361938598176004740420453e-14
28 24 27 3.198405395605700338522197734358709111148547550823759738778733679445916036283745e-15
28 24 28 -3.825880369572608294324268254611284847238301092064520257365974688205852853129292e-15
28 24 29 1.743101025523677860231592670294100543758798158060220424711733535140849527734822e-15
28 24 30 1.278888846086750400857696382654946138125294743670135958803193863272430282799711e-15
28 24 31 -3.04073595360088137158888361302358105425526362024593166892720442523549101809795e-16
28 24 32 -5.59671320098172704052318156041319562854301958328408167072514782319866741479815e-14
28 24 33 1.392371662923164320213383052854077770042782779841739799954247611305803210746462e-13
28 25 25 4.261053067452930036532716780332092012083117830182691434913609026640986159174286e-14
28 25 26 -8.741346882975510138456300596803414946152862951764653693024249102275350184119595e-14
28 25 27 -3.421653932323575612954992809080825270835349054316064721110493342773391168648041e-14
28 25 28 4.194076216154781061489659410886356405560421452417275533253814940035826155685863e-14
28 25 29 -1.407684640125453272606625819730144940804305196960482635381406248097528324206437e-14
28 25 30 -3.208586803757511282183232174366812940397107509060186669256803670151840037080488e-14
28 25 31 3.266896340983100693786234344243258849810917851371101235269720406102282429860275e-15
28 25 32 -1.508667039365636428855729409838356502551852388609177873600855907883331126040619e-14
28 25 33 2.360994145038686858629051560386568120706762998323749347988771548908008531334211e-13
28 26 26 1.03101005405206591320401842561176136888880976039326415487797226567278686697596e-13
28 26 27 -8.980001556380902767763371372321539920344850588024688950269939721437490147610647e-15
28 26 28 9.973536927386619639747202546335603852751772227962557112369934600508529833537994e-15
28 26 29 -3.982153276954405119776314114074507798069003948276028926267176492439265578087301e-15
28 26 30 -4.052887527182811292372652350333077803839755357714897453783544015750607024375395e-15
28 26 31 7.3853673065410914599102578304076110461745207201570163968085646257855266596411e-16
28 26 32 1.215525168582496565525209244097212189245671213256343524454500276419042456342229e-15
28 26 33 -2.355958541114233997193086536013881068578208625302121281131066053388127265340936e-13
28 27 27 2.744222153667998665976120319554011670923271412222698443005058060606499735053362e-13
28 27 28 -2.884104310948612230557413078951429523688923427883853537536197812253830291406065e-13
28 27 29 9.553508957420082445057598652671327338239327120568113127142620167989267981257312e-14
28 27 30 1.736901193132883323812526939277682660100680986607776788328763507494510455378698e-13
28 27 31 -9.941739827876108702615259959078324504985411711735326196153432914767681066230193e-15
28 27 32 -2.464912293207541416311533845789357492916097971657499618996848002523862186262365e-14
28 27 33 -4.919487555069096740841262274806053543813476765131590415024866428019202833977143e-14
28 28 28 5.214524787764038816188231581168038779666433165308136111500659890235791343836394e-14
28 28 29 -3.622650073886348485611694149512034729598557910913889038748259827282240236991509e-14
28 28 30 -4.736539722671642585634436175632611263711633388554550630920478502038057001933783e-14
28 28 31 5.409423319588473059261376887561904479008197331199382003736230529252023963511372e-15
28 28 32 1.031574893121157316579963611877052657363042219113867239939151150306051362862282e-14
28 28 33 1.542195386034980857104990951209757345093294397613177669124333731545184782123002e-14
28 29 29 2.09390935350441165294261616071797983407607042162738291840446240858540743256825e-14
28 29 30 -5.461449446174349279296561738830432909281426357599448259839288935385923765172356e-14
28 29 31 -5.067120328802252689295519894496327829143590589922274437282164475925776898189857e-15
28 29 32 7.998096243256825468192552722676728161751880018130685539136504634394806096482297e-15
28 29 33 4.372406251926766476108514404591489568683920209587444612865177370353364718350378e-14
28 30 30 3.114907610897816258682595678666483842777282918361783420893148224625654377935312e-14
28 30 31 6.762312247876639409726423281224856001766104516649939443537047714253267505950296e-18
28 30 32 -7.98689783640876126376514805975252345295701824243416581698952391781815774802659e-15
28 30 33 -2.347173695060894426349797436776694082772391131768706034110040995004224137146243e-14
28 31 31 1.181484009107741753231567493478123290525474783907085116636492918971290109373979e-15
28 31 32 -4.913129751416926353606423893044191787452524955831599186637512362635835398394282e-15
28 31 33 2.482587362885048051568917465264009625705959588013388187237473273815916459400738e-14
28 32 32 2.14773716941649568796186996197707453631287641550624140384041639012754964998705e-15
28 32 33 -6.097925925354080501560855979892536531491839757648505386521395276883107439991527e-14
28 33 33 5.99649867848136446361738055471972513243770113893211715913579846713848615267098e-24
29 0 0 5.327805812251136687942566105861561776230635968911726938879255334132365629192872
29 0 1 -14.72471674525238733954909263698232975257944832212066272304339195596000176828905
29 0 2 17.37474230992213392114526556117535306944647166747443635275915811954180658615153
29 0 3 32.38054859313016951089871505147917699848093497625159492574936049836292062952687
29 0 4 -12.61582506151420845729638939453433354151463530343810599046142723069781858884616
29 0 5 -25.95581673698523729050251651022472187058041099360008065160967544203283985181854
29 0 6 -66.77728903838793047544515068982673643352260467083809149462584626266868976667536
29 0 7 5.105259932562444544283964025052662481719244439330892165516019360378563474771787
29 0 8 13.75625789779428852706780088430741564010683988767469350169925050960395380888439
29 0 9 7.438393897729933454120279870064733256051696043195228656164038446810418321250916
29 0 10 33.87241323312108614386131849696883179257695490419696641273760598679830133469392
29 0 11 -0.9209052968790125325386930475423497376835398701535411971647771632252719620814091
29 0 12 -4.218097963719993765720029574350265335812262792467878570332803547060064629273261
29 0 13 -1.051185888694078780005402739365398195320166217819458695444451165708677006887041
29 0 14 -7.660285283518348038786126990446516762078637959339144549370845862838643832288081
29 0 15 -8.464366010422971952433844858437307430107269177885021291889911138086082068664306
29 0 16 0.05546671552995838342064777497956097594170329596162872559190220749953966006692618
29 0 17 0.4383931920884471110772023525099189069262419055398393675406357104285774938622537
29 0 18 0.2788074288054610658713509713479837691095406791773035320172980263990486644776216
29 0 19 -0.3301385048849947872854525525827831805795191716280280676075493872119635011402184
29 0 20 0.9874359790394772877511373604998065623937353619377090609179157427269766422028921
29 0 21 0.3839786272481003841088785598677952779829237670380015869399377464057153600670827
29 0 22 1.390274390063618035042469594278986233688726931955442074460317204662540714321205
29 0 23 3.497269619590118708455503567255578740390159773987613088803127346274176275983083
29 0 24 -19.28765461387920605346726902582342977239623354963211071209617868382926978803899
29 0 25 27.44165076835074260697016177024818639279259435673313533106025982525198352754423
29 0 26 42.25566687916928980448320984491756366934701809779732029008134263853471905853549
29 0 27 -17.30203528882127511625286607286769265251545194327424366541959878907533382231959
29 0 28 -27.99112578556753953402293827682630478156011630001291673454945672308248854664294
29 0 29 -38.42248012107525084883555411871636572617340668021666206092465067870096926101237
29 0 30 4.584498360539418797953236503600703158550132362324288623731990472986551749107634
29 0 31 8.976210521589187043824994124608925618820242727997083243278726004501808392524266
29 0 32 7.280584269183802226581986952009720282453259204151347920086644094001346771581186
29 0 33 11.82359407363483337553313729338002069695814320847667435093000847475432960965327
29 0 34 -0.4034595204835964182322334744410977483010037725053935441478361689015940346399968
29 0 35 -1.067733801496113076730391534499268874924059379324051679748596884724511744090349
29 0 36 -0.7538683484717774220134328610718701642071021692850703745594813741707027604977947
29 0 37 -1.75192529700064158270480517980020086514241645488316919351817131758973535287385
29 0 38 -0.9317212367353783112639923239536167873559251959077850886244170877717156697456231
29 0 39 13.15009612658419146976906707304482802086014523859195871450787738250047468242725
29 0 40 -21.17415170904364320846072321037907348594193052928483440245326312438787605306396
29 0 41 14.17684043546147709201539611423423523516385722777744920700744417315574329214485
29 0 42 15.34382541135676724481261681299020270977882066479139726488809567016609850028599
29 0 43 -3.973278869142681680627333066408524768153122681408971513931412621891713051000385
29 0 44 -4.861228229404424840021849376775707748645989947278116360385405026116117640731066
29 0 45 -6.448045330686656086208415766360287394886161253506306347534739778770377739171872
29 0 46 0.3665561096133662646571777302400821420055606155493422278205561608715748815546438
29 0 47 0.6278265061369827137061218262478840549779380674978768152050421698803858976201433
29 0 48 0.4095841625476493844164601072856664549871604737019007610231695582775669059416085
29 0 49 0.8945932990440809758605552650095333551807464083237063214756414008220050484874877
29 1 1 7.646812825409949485432895207687083526523104761755640378128323903793096733279217
29 1 2 -6.854201455445410941097912503269275896493062522474306506101363064435127058832538
29 1 3 -33.97351873144458700906907122567996552426783828932800410053082270092057614523554
29 1 4 0.1150436245348358375292252971749742842461409049473914463439655347194902585400686
29 1 5 24.30306566751940372676144912667000207681472650777467664084428594004872546085714
29 1 6 83.8723523170652941033687187883792359734595458554607923752043169601614965628914
29 1 7 1.347374623358843376113782270066444369749620391022671930025917682752375422254238
29 1 8 -4.913465261975223585834876008207663541894826294260807913323930330503389895573914
29 1 9 -16.70308102383836287505962094826489925836512941740228534813895798382922394709445
29 1 10 -39.76546190381577593796688613173134870496910530549216536972216319025484133229418
29 1 11 -0.3771788770623000866008678109987596507849199357228002057697809562689971999609807
29 1 12 -0.0003110160097166174292259117165540433960782226144733765057756293943494435580546372
29 1 13 3.637636847312443328117139136843431330773502414969961665912135071390250036350342
29 1 14 5.077637484656329712622470337333947896613062682522904293659331960606326938540222
29 1 15 13.02664299495274904469148284622827847222026360334390324687857770250049159681088
29 1 16 0.02769916262670262719413058523823317098804803004201268893177558735273876725443839
29 1 17 0.05949974095936788380556230597885100540786466339385119400639202485439147552742552
29 1 18 -0.2631251538442498979572618884807747570394552756294511350073205957353873371926809
29 1 19 -0.4240502607792549124594506927057857942489227683986371657573871269384348399436237
29 1 20 -0.1537147923098414040411366765849736994799230642577792519910061304577261383728482
29 1 21 -1.056136789963648068843103464489686140965523935225745279143120349556346101068732
29 1 22 -1.619527379066007483331040316521323420947491039893321727297910050007800571569
29 1 23 -13.52192776958750167005028653388756635819018725617097233393333073153554430555899
29 1 24 24.80479389824490773801997173896890238712064205064525348073325144766419709780373
29 1 25 -10.11733506424729072582740787979291754332678736514644579623449294043689573994826
29 1 26 -29.96427084409526077136843667387657988512208861834519647503068814080107158108952
29 1 27 -0.1373327811559294504384712327559882274627671983172145588170877828683042575596541
29 1 28 10.80181813646014844881791311892995147923352868827744205529720100278635194134556
29 1 29 14.3733826897748304869425560328230062811203344943003728278114121257699106502476
29 1 30 0.4120549748715049608686480997098964235141534167572526749600370318521140667207574
29 1 31 -1.126092109553123324454735901268699365198858012558584474566205276311077169985592
29 1 32 -3.464873784276917533057074855635518292021318600727832730964136164081907953297933
29 1 33 -1.902817005723308213550704106335190332933474590185833156044572496627071823506804
29 1 34 -0.03353582920746111142606699086331123972082309874630544307965635508080216888757105
29 1 35 0.04048017658876314176645216972029864596937016533018938301167133628387899551208233
29 1 36 0.2307879514233236378306037903181912608447613712023693112326727277726596764666225
29 1 37 0.3619426079917254567029940069162188336584416798184851792658071768768598743964103
29 1 38 0.05468988003860957734207564944569960753319013587735927486892848000958087199932609
29 1 39 -7.946420211930288466039252121989345092542426211821992798309844585856706433336521
29 1 40 4.460965115588503060170766079986397396922182865479085373003196132125678932706909
29 1 41 -0.1010937344729819627846961775003177661982238275771608438860528725760653483785917
29 1 42 -2.158283850037215564835246337399215227141531004699340692506779308437634692824285
29 1 43 -0.08747885231942857072116831078271809298878212544397254745886976798122291924589635
29 1 44 0.1013866182650293071032456138871291119459410948530471603601682268355023911383504
29 1 45 1.629128256163694257882340339872766755145333707047237916096548868675982094793022
29 1 46 0.002848166909252017732435722653360632201363321063883781284957196284304493151648144
29 1 47 -0.02730932022320945166711524252038411840529728000998817250539405650164832634168811
29 1 48 0.1196886031342201471375321544398715730620543292395619094869946867437031528311295
29 1 49 -0.3806770992279144168267353222865719937381099068557072959346882871919700263383202
29 2 2 0.9533511296188294117794054350745475137888244326272655952885308212458166172640052
29 2 3 2.102848282855430384060547235963077171785513493880670508267238007351107759420895
29 2 4 -1.639979661484632510132408763686109289797101963095829531776441772108466698619131
29 2 5 -4.22197325966247384447739224436503807979174981787315214982545451796800552391275
29 2 6 -9.951438915715588226272451852894510651816260684508005705615088396874547921597953
29 2 7 0.9089287946483235840976346367769161324963222842025183215931584017611168492776594
29 2 8 3.342512347872380357368310217361545241074967691337341329530962489664087915062301
29 2 9 1.958441633757072709429797189853781204384225972231678003640589522031875941733664
29 2 10 8.712680545622050813002901167925410876578538466331080590578540556170305230133525
29 2 11 -0.1860597013671240876145774234519931460526582517154981276232383879357663456071924
29 2 12 -1.038723062070373219693519167422714821218626147858122820958403901632560190103552
29 2 13 -0.5347526464820515520811937618510406669069899627108520920744606587062175802995387
29 2 14 -3.125055670692023733574002626566288385474481824717478549505772479872299983298532
29 2 15 -3.224248586333180793754655038139666543986189872931052536061805306885563849443337
29 2 16 0.01192424810629457101157872471314561486707562523897005860366842081848800876492814
29 2 17 0.1030534517288103752182775923864433166550210337893448214390623081765552214692022
29 2 18 0.08089709563164984770420460929080652522443634676893329420583829750765234075051156
29 2 19 0.001691521680056006422644697674165744234687917753787737056407440803593078269365965
29 2 20 0.3744336614372364056677553663285376130366218756707270734744199902281133716026965
29 2 21 0.3763696687839314839503158425401526124061150958546402155436854139306851332133309
29 2 22 0.616752352032929094153462566433154515812253806343327098643799361929313072132317
29 2 23 0.3066631491606499412139510642884645847687447956731399743948229475357199964496936
29 2 24 -5.626849049490232802479071696757612772796914362357570606602774957363480583135152
29 2 25 9.119724722041611445442831105131102039157909365113317516147268177432531364297083
29 2 26 15.02719456311711635609080893632186762194785114409393206120843258369018836526657
29 2 27 -5.481768860532093964688729107226566237895672824849175922210856731185045574235629
29 2 28 -10.42073705976387165335519410103126551991040262814862851719400611517996531330207
29 2 29 -19.96529703358659016690060498259401684800628253810214521522032449188216399601386
29 2 30 1.28646071344465588727941150885121428016507726844023695346841149121825550174384
29 2 31 3.082482696232666734787837901598538902272216277517043855361155185075915816057768
29 2 32 3.19635711476839760695974068565175423498124356951713589341287305268536741302187
29 2 33 6.917993407734983100907286367481483172189137219677247157680138231140333577160252
29 2 34 -0.1006367321904767282861854564017989454474370953672733658200320342861858026103479
29 2 35 -0.309785193278984156989267036801902337786978704983848952536933812951755755599107
29 2 36 -0.3592926945490310464040912388742470039180413383502096731925998317026163714983714
29 2 37 -0.7667719580661820623798822789849446813109085688162467009399363411615165845679403
29 2 38 -0.9210421963800001193294940368417417831605611549169604728327140949389249630750225
29 2 39 4.75340388087049663710704162382375580292636380089074808050956405789448814059094
29 2 40 -7.84057693031424629168648006651162624539839176610004183986739183424405048329153
29 2 41 4.747999060505660199721488432567252606874170489363102926234356924473987473410132
29 2 42 6.399560727686579056302302804004869039861083507884083430551988525799859469457659
29 2 43 -1.131628075182908527793912855098278537292362884032495001180025953606011809476348
29 2 44 -2.008473595590416022155486704668838188591763922073299106753742777033368893628924
29 2 45 -2.543259094727656966228399119774146724940711630415674027751795774789471531194597
29 2 46 0.09060265388064107924387268021885791182401408438446510312716507010414447810144753
29 2 47 0.2080340693198278548906306779351048388860980734229467343983218621953457198416724
29 2 48 0.2559243365820635384121860482701481587893955912125996625024095912262402067043153
29 2 49 0.2993310489053299836848275342985032154067397423009953417025590909439434189130505
29 3 3 1.373604017440374708915151013104605392385089339944654143639758323599984168178921e-11
29 3 4 -1.329122518652561155413953042133262259151549876416895409676137431272097936473256e-12
29 3 5 -1.863120468978340798847626843984392466612977644812157017682692693477179504842254e-11
29 3 6 -5.923601918878664878297512377314602756701199869636185837724545454704407867439401e-11
29 3 7 1.126503518568510521543050774620758896786462865441428093710223519000181923906173e-12
29 3 8 1.166293156078163027217766329429502151164980303013588175213239985119596455642546e-11
29 3 9 1.018851453747625106768974786697020590818961888827523569616634584013734588386104e-11
29 3 10 4.342082265014258987879156781944146961842979838492177200592589000456947592714621e-11
29 3 11 -2.625005169616610089082218772760556929915068730342265122096747144501480773037805e-13
29 3 12 -3.269426203258713348218441060280256049544115609517953748340494827177152294035379e-12
29 3 13 -2.607250399893357753493962965428748667971593983584987639821841755183505896355429e-12
29 3 14 -1.327206739162536206582794705256494145823221110365488631322840256399650900331202e-11
29 3 15 -1.497697399304603318465577145490345166233549050237509435870538373440344120683147e-11
29 3 16 1.7064313975479966223178481284980347492690846392746115889065089645439464228567e-14
29 3 17 3.069557817953724046244250313571919143696203428548459784056424014576483699801298e-13
29 3 18 3.324869460034639195154041481690034348846883714206819628035865004030924723790003e-13
29 3 19 1.220573210320565574523506967297992588681343745211834243693338610910487502681345e-13
29 3 20 1.450714497679279253041537786694238322299398556738867808521886941500852807376798e-12
29 3 21 1.579099197361792107043634273773777047744885337258391832612002067210137472446028e-12
29 3 22 2.224582919926880957435756069512729927885678540086400298097933003966912896624969e-12
29 3 23 2.966649088066547897578871560227302527982224960191092248855934445828821376481991e-14
29 3 24 -1.975062461714416376988542957514722487717027941518952967449406379329054823775217e-11
29 3 25 3.20855989200549282999187158274786535832428647814702997269524883906896521978203e-11
29 3 26 5.495356368835632374728793938151920623487660150248163917108043208699163328640962e-11
29 3 27 -1.921761923078503098977467001463360576356428829536372954848377911533438690708521e-11
29 3 28 -3.762658944969638560293194786018520770435990320706934938144471498149143131075031e-11
29 3 29 -7.133267624219137993284302306832202305158141274008163976015732402524842756741382e-11
29 3 30 4.521537811115383731870248399615767888103551149683366495827549590123628140855911e-12
29 3 31 1.101841706129277163617683326298509302063299268278361298749015709397265769525547e-11
29 3 32 1.173857618652173303807558304530902236506674443139187527537179889485304987198526e-11
29 3 33 2.301311615195225564905500106131440896132641483260615658275243097246732456737811e-11
29 3 34 -3.549756376305017675792336704761481160271227879368387076396397447685852927666696e-13
29 3 35 -1.107128488440101576242966558519454083441030837809384508173114832820683887365123e-12
29 3 36 -1.337261599377631144085513076691685885884054054468720639913721832304614903781253e-12
29 3 37 -2.42196025062043631833837822878659148524689131666022085543009713855226966931943e-12
29 3 38 -2.612203029962873938880119192525399742954013735642793195179878344580263592787846e-12
29 3 39 2.095315320063301734448152562312433242099382518821087829198185219820296913427484e-11
29 3 40 -3.217812146896018830938670370452732143873839060136569417281810291391975659517449e-11
29 3 41 1.866261243046403079406949319113594679369378490116169194454400738028028464409624e-11
29 3 42 2.555346777561360328265219358649781405268782680605307960351693370709133379956505e-11
29 3 43 -4.354835456284774137466494764373935831645197840691306273940582940918336334003592e-12
29 3 44 -7.857641098121077084526359328791397190729999151589399798160533155142518734836997e-12
29 3 45 -8.468082437084907778914698409436612106766535303941754631352677745996771364681026e-12
29 3 46 3.436254419080436991807640207659883841261385323799834875517132050093662668447377e-13
29 3 47 8.12625060136915906091281839655471761601502816698636850454888517775466694778167e-13
29 3 48 9.955942956566693574069107797906047973662943119815651402523151725278045581121286e-13
29 3 49 8.319964705013036419883220564354255885002823916734245000940577490887311421899791e-13
29 4 4 1.59828756631608386242021125200892465594984803682157086475721746846270942748613e-12
29 4 5 -2.258186161445274168060302586385721480282318918479550685279066948995259435372519e-12
29 4 6 6.890138617758045570785080011187104729355267662664883169306079577720567064071635e-12
29 4 7 -1.361509874101859874836392583643610917133293344669294942603345134944898105611639e-12
29 4 8 -8.556882870502973916659665244070731322504811795849228280604907628903853288922099e-13
29 4 9 7.096141246774418919774218197490944244434700869028959522436506312535553873996582e-12
29 4 10 1.585459735283941333556803051455678724006952278589200474295939380857750097821978e-12
29 4 11 3.172982844754017777868302926525978095030178765915432382558878961951840251836813e-13
29 4 12 1.222431795516500362608938647989987195124844374341170769182829681241583903941358e-12
29 4 13 -2.387189422998490253370062417503518993415280030800749409836111201093341660591041e-12
29 4 14 -1.412380818421552099943457892646726958506536669472907979316329034376052547060095e-12
29 4 15 -3.670792245248912678826095388457494247826339598069528158988128848071155384828235e-12
29 4 16 -2.068712536952370675961370446380546355487026146735044284015563400636805840740206e-14
29 4 17 -1.801663216867563769229861978385304353841322291857629656775439790215137761069519e-13
29 4 18 7.870817122271823304573400517405280651834178262616695779334323973407541861093012e-14
29 4 19 5.766976199451682318026517107540687557652397942249920044671667336712448456066821e-13
29 4 20 -8.583762386435003511621996835080681379545880623799374717633301269920565543879275e-14
29 4 21 9.086044043490504317454729779927519088712498561058894534277742991367054893063362e-13
29 4 22 6.965393299560718491817141982710593727407465981729457640251773876266539767176631e-13
29 4 23 7.64290994596841372963534206820552659333665533221603551624800462244096236909284e-13
29 4 24 3.223793470962426346910239571370136434267272911151990593248325128572299278584196e-12
29 4 25 -8.038565239543489941729178418618790665486664580523577074874018528543811798318388e-12
29 4 26 -8.225865277893453927603561586848023535140526635864231771318558337716333474346597e-12
29 4 27 6.605224819639347821432709136162455860000816964401249170366407351149832741600243e-12
29 4 28 5.762355930704360920754877209499126567646007194250176676494945513015276977251231e-12
29 4 29 1.517952451812632745799852897890692130352988872318708175006967390216589683680607e-14
29 4 30 -1.988538568779604144980637597787129217709778022092468951534210596699390518344784e-12
29 4 31 -2.605493786687181204236662374811292191160587569807321013490054752593311489077716e-12
29 4 32 -1.81440273600773316721881887547602772869750670874857314611592485368983142138662e-13
29 4 33 1.717870623729542541564527795692203093505176205314964634859146792499159320717963e-12
29 4 34 1.844307484400697206754081859068174798913005720631943228445138880277683331845538e-13
29 4 35 4.070813813102201798734160674406025832123838707338150089251661869375941279869692e-13
29 4 36 -1.585780666606009268484801274220372375110083974035655957237518129724519271858205e-14
29 4 37 4.938941115624543912897486061411496369078116337685644612907309045686845302211357e-14
29 4 38 -1.029243617340463123471833119555772111653216522292775483375831737736384031328647e-12
29 4 39 -5.28671740681350194200087974295759036827610469412914552216320910966176679957255e-12
29 4 40 8.278125451455234726091690609669176648223308954134106489485383584482962940497182e-12
29 4 41 -5.965675164080610848301087242309585868630824811809640898085165971211869206741589e-12
29 4 42 -4.514467582442320299555086691859951531564174262062664446253909467455306014117368e-12
29 4 43 1.799321250483413602254253714540854079601606692871476535344069911275829579894202e-12
29 4 44 1.353504487209117757976673781346632402982750033468851289894479969633531144999586e-12
29 4 45 9.48483302733491237013322310508957280669424395365856923065531935799678542405711e-13
29 4 46 -1.720069489575125668428281552280187820302313007569465872286116836972266173921797e-13
29 4 47 -2.236886360629662613419805671758136517470986489016432648452249898535727102368891e-13
29 4 48 -1.006725497219769863810814085427453231978975763430391143988952021494005535541229e-14
29 4 49 -6.262215573701548831016495405339574216916369590547708962854074250577395440486348e-14
29 5 5 1.627564397129597802986800404755892025053743381725612553993451927799633717349652e-12
29 5 6 -1.159286220158966633523985505037741480073892581866170948356598225799828927974502e-12
29 5 7 -2.486480246246793647505815792634288989024910895310279432282020315016307859757006e-15
29 5 8 -1.399225347482701578887082080161755356956627573506045875956625348957927724954901e-12
29 5 9 -3.85485771878927564977448003631835233743423045306217580367635631112219663288197e-12
29 5 10 -2.189163860394949791900665933374000549477257435024782821386611701426792376415457e-12
29 5 11 1.274090537878018903415433176775580640947256418539110929965188022033860757648921e-15
29 5 12 3.598884834271053956881697095842853290263594898837463328920102337842591463572792e-13
29 5 13 1.724166862962019032797535479327099240669462522073658142732141427672582383340077e-12
29 5 14 1.442428095067087294899178036606691054423863890788096739941281900732118741845322e-12
29 5 15 2.552683708556350159120690250868634427531600517167014445951609820458341490748441e-12
29 5 16 -9.657044979397389410866239282022623933255714017415658895269287089322662266064901e-17
29 5 17 -3.120946147670834840935426107887575107133479679393813136047445960082698820573632e-14
29 5 18 -1.898423086020743933120084903064999066101937112395120124172908210117668036888089e-13
29 5 19 -3.347681514240913767433743080438425517252542988141260746897221366285623626798923e-13
29 5 20 -1.574330477957647712861407920654210070221056669362991781615714154767851881502452e-13
29 5 21 -5.940692795017986238081462599282366301852360432130608346638219611783579379000813e-13
29 5 22 -6.432801399185023437726825511755321576088287960020300480894629415361445824017437e-13
29 5 23 4.130210218321846579088492132727732274112729260356844724932833641348897378808562e-13
29 5 24 -1.309675419370947437894870658514900020728612568067169949915780404719110886941865e-12
29 5 25 -8.24040300282582209851703485613662740248683757954832172642610498681533383189569e-13
29 5 26 -4.829365009042655558719889197758630597723856653500699800757212241924346335367106e-13
29 5 27 1.291308638866740342656477607935174740706805797833167196997416155533419993064351e-12
29 5 28 3.891326521322023345514462992586816884716467699682236924207520824867135202946084e-12
29 5 29 6.280514200566784861946990903416637953112173425604348452025917405948967782041377e-12
29 5 30 -3.776723124645989251192619894408240202405822523973751034054539039882747990242563e-13
29 5 31 -1.874163774302337428214070710333705135410994381600050232844234886296099280988025e-12
29 5 32 -2.99279682773084624320986641782083518225798069669721580051994096759014202993781e-12
29 5 33 -5.021906513213082712438878741863918461528296345411284450315192009827342759698995e-12
29 5 34 3.418005427143889191054892160441259472647603836591962089233263165879447827447148e-14
29 5 35 2.126874132498802856726095096687326355234009096141227231465069187875444140481424e-13
29 5 36 4.871130024409178159806025821228847031734069453554348277165036215882179913917139e-13
29 5 37 9.067446528907996446565134585128136888890300218269509108143171504137382306998696e-13
29 5 38 1.373509808766403253610777404087764672740314951150186260801397845259585125386031e-12
29 5 39 8.936702235328735763053764202546182889394679798588218058859873484705729093311111e-13
29 5 40 8.140215036523402106335134337740853424041092204368513541103447088014214778624734e-13
29 5 41 -1.173307416276015236148084245950213720371459015863791614627765527691146984468442e-12
29 5 42 -3.440189238513363813267378084536216373929614051729177908375917641037367425975654e-12
29 5 43 3.420273101797172586480478472445311880037965424533287750017253073531622800898797e-13
29 5 44 1.686420815452270416865387993947938208097122574462577896360564274661284591699966e-12
29 5 45 3.558463682562823793346385540450918419057645730005157202213662972267644256918369e-12
29 5 46 -3.130887120647052798503073730330421761847123840024459222429793296084963665315985e-14
29 5 47 -1.915152804012384338213830233200651357132653072608727058852060347050761064708333e-13
29 5 48 -3.398274936433727334877852969049016017816997382753819659032084294239015712835186e-13
29 5 49 -7.470495012711164468642489506329990694268572246092776186103441857686518086209389e-13
29 6 6 6.889483943684960384472342762683701291011026181640947368937475473241691009891972e-12
29 6 7 1.066457949091098171670709355688303689825999492773856442884749236891675508242754e-15
29 6 8 -1.040996484428617484264593978972562877323661835015926219742434598205690864943265e-13
29 6 9 -1.823672622063101168554764750411624534589292982960688565853866031402109970999379e-13
29 6 10 -5.766595477699496163837488599697300869829548986687031989623009065699131966059198e-12
29 6 11 -8.539935409409737228971878632514172223679692644084605172193820502727047657547993e-16
29 6 12 7.697442053050484628332555040344020438553744279288524771017004605529778747354914e-14
29 6 13 1.156521071159594876168577959274714711178117128871153090036974518851458150838259e-13
29 6 14 1.558213508542136520038735466212156830153996106143204268875212874383814556999477e-12
29 6 15 3.206018873468671559943455801533339200285188525469780444488060915462718149788274e-12
29 6 16 1.203682428678197675949655564763081882938623749377443615006573287925470936113535e-16
29 6 17 -1.128070876886049689985505823705820029647410071030738923347419641599848895898368e-14
29 6 18 -2.466327973430597529009628147658678340265675705491616583324712034468498757507217e-14
29 6 19 -2.492599806454197143180030540648581589338359668912822756502722626732566979525964e-15
29 6 20 -1.479247150417678156232381913962200060743901983201716508373284369232652723686109e-13
29 6 21 -4.404469682931009259220548500858253298784313526787166559993801627538928141290279e-13
29 6 22 -8.436194945910855057665657586289721742038917280255653906906739108970266728531207e-13
29 6 23 -3.930292867977223070158401895929722842038932428728054714087507670973766059837465e-13
29 6 24 3.184418107469272449511849494902987686250269655245953845456017878003196727739029e-12
29 6 25 -4.147541951220417389314861009616274506479559176256521842381582001280079466019859e-12
29 6 26 -9.0265936620845102237685497139618130448399125638848498170135688760575391917601e-12
29 6 27 2.27896409317250785797000618627643883837622351166925688862739084700480835718983e-12
29 6 28 6.615411986415325204615686600926773831225254554539837697054355082657982196680343e-12
29 6 29 1.219412847617921052772520738361744041651021151810615766918489037403260125079682e-11
29 6 30 -5.640368864013831664803695190867916741019204039600933300274689038408573884213895e-13
29 6 31 -1.918642675065853711109641273859848762223549400898297251974105107428971490789532e-12
29 6 32 -2.687146944773505905747504704849968831484004453570244072024836627073122655404879e-12
29 6 33 -4.972401965131155433139269595031717992471871935383459340845419513175256751286096e-12
29 6 34 4.955845971068093493163318791260907076992231182733792835086116962884351461489367e-14
29 6 35 1.966256351294867621903594160894266324295630457170901596079921856818051640875357e-13
29 6 36 3.104191107217526178401434143404296617131986496839147292469937255316295067932906e-13
29 6 37 6.940421059662657120219633622878887678023277362310259353777793436645129537933279e-13
29 6 38 9.211576806402098140485699467654839089153010867541922826520425137699125642759339e-13
29 6 39 -3.085262925574716217963716094502938397170200482226094414169335540783309380531332e-12
29 6 40 4.693319394387235691758963825592743798143239354224573604157690577965478082403791e-12
29 6 41 -2.707155336016251315676382624094030334214356965892412111423863147533876122205717e-12
29 6 42 -4.478519282312376909617180231277675785439272241023712816892442158032994056633793e-12
29 6 43 6.685558191710788688466775190513903471053119664749632690424939525263698936802591e-13
29 6 44 1.479203498054900576725960001792170071525412296251480077970550229809238567282002e-12
29 6 45 2.706220813038418535403757031345025632388005767516898457489487616301500734282963e-12
29 6 46 -5.747015933313603220820181459648970681472624417440722391650866272221209236297068e-14
29 6 47 -1.654787135575997946523559316036269430287188715630894471830770878111657005613052e-13
29 6 48 -1.836331706924967961480558567065037205047061157847470044233592659981868568010694e-13
29 6 49 -4.617481265686483774179766332504841303175749759644096017991339592016351764201212e-13
29 7 7 1.098300326291403170413549082516285789160901742274231872819265102959525934639555e-13
29 7 8 -6.356288422772389958412739755633455350250761583747115231924226482017733706756146e-13
29 7 9 9.713685902295325932774244295152390379630257007100118687091001461836464960781487e-13
29 7 10 1.177056353209546893720289820711810003724308015928101864158879163084549737215086e-12
29 7 11 -6.430684036185426057712745187085565244798660786834636346458532908341464266224975e-14
29 7 12 3.235529085601868950454163355906323372945537145103386809051393147810434898701354e-13
29 7 13 -2.162968467769713094561924121762159100975000640211198711973343357115156308115165e-13
29 7 14 -1.694795907348746121122740851624592493411128004722225758450337444634511579545036e-13
29 7 15 -1.549065717066883241724888792951772925592962866558375419272229159949379973970198e-12
29 7 16 8.773619284887392590527231913974317739781924457445986549775048743292037930759058e-15
29 7 17 -3.332605639344405201165366730286490476964802320302598349654174468155576126647207e-14
29 7 18 -3.12306265558733454572298594901669603514752431568902659471467418131108637778417e-14
29 7 19 9.071718902336660176424109451190062914725927243278007379279227596770922059490089e-14
29 7 20 -6.635439918863660670992928521255036678650694508497333697708242048841249181332231e-14
29 7 21 2.606026774294918321310655385989715216453409450763712181391739332465964377820617e-13
29 7 22 5.068442505346457141456572576526329571977910135413202014625937159538502691044526e-13
29 7 23 7.850122572211336308357616970634974664874134009023340909827158675495419656923432e-13
29 7 24 -1.800221038771272598264852210836999439224352998069089343347063151796178206074784e-12
29 7 25 1.332245970991710126213218840859114912398291427269298914422990510235346529537002e-12
29 7 26 2.824552814724546988744929495997350262422708434569150382575745388713131025259356e-12
29 7 27 -2.719184733578055227499282662087140791994255758190420423979891027786415705881199e-13
29 7 28 -1.78549841980671910845410170992562188188037421168402009286737050431709395046251e-12
29 7 29 -5.763915952557713068356994235447159067407326485260167507191791208022671299616238e-12
29 7 30 -2.958097302273740560441764768557412781358676799271218224801045250885573024701368e-14
29 7 31 3.722008076527023878683050794257550118757884324058722925516903577008206739891337e-13
29 7 32 8.98902837309571849135438656597740246566662887256361146133613547857616790739624e-13
29 7 33 2.730592592755866205267187045604648704442229635676810901101855799716804809571109e-12
29 7 34 2.874226259533153766413684526563802464268588261671918014771692671200844063440538e-15
29 7 35 5.622760772432325429829819255465212572632157192306352227902228553160919214894674e-15
29 7 36 -1.263176400946693718972131530924944859394664743010212703131966266959530464470567e-13
29 7 37 -3.223705655846657739291616040369882464890915032214865459006806018793323619877277e-13
29 7 38 -6.657871201916492264432719753483795662512373072499095792257942519657777458747374e-13
29 7 39 6.909293508828516808858094693349545206765863241541130569284012791833735074735143e-13
29 7 40 -7.715402406481148900852258226685857777551264098038059483672159874931155393202597e-13
29 7 41 4.061695342890517129292228095866293233514865551835433331172020886296244237835895e-14
29 7 42 1.593713505156430633509935555523192400057914014370522782853390606529400906885376e-12
29 7 43 1.0452753571273924607901989639316370224119675064142442895367316863849717290629e-13
29 7 44 -5.575668307946683665697061983469198739581549047898147883190312636979283894242201e-13
29 7 45 -1.62594708582085287717628771590179959225765531727180836025869002712338027255636e-12
29 7 46 -1.190402641506686530227799517714900602585972505179182515921771499468322986178684e-14
29 7 47 1.967545633394566171686564650321998453923403355207168617871049015872796944810558e-14
29 7 48 1.535032758485805150275052479575921044182800197387797543442337544582198684141237e-13
29 7 49 3.004929337204842544068287534887749779264101624362546307644755906214006454236199e-13
29 8 8 1.167565340996208096243148480542181619885562215645860758977558681448345094434661e-12
29 8 9 -2.371632432182432131036812687861460637374931952201533577255468811989793323740084e-12
29 8 10 -2.261529743611722370430600044611763511418516219967417076933222775334476559043586e-12
29 8 11 1.200478020437595997913329027755381005687678738029631180313876083919676308168932e-15
29 8 12 -7.339137718788987617831826551190559443967731047866972476355552076521658611146975e-13
29 8 13 7.506695601975678904766419124262769459678802845674950025719419578188483930973511e-13
29 8 14 3.856764450471573783109729534889286806321751934308954016119723773974830549686168e-13
29 8 15 3.447165808260433753215840453417487172445568226099871985321087383202470246226661e-12
29 8 16 -6.901849938189604636356078340363705850793495289077973414856880349289810789753625e-17
29 8 17 9.694025613121364752730302847377740594652944131495822572069372575750631901006766e-14
29 8 18 -3.279788827985442213776677584512234353499531947098939596641947712793664062408424e-16
29 8 19 -2.039606824537776839911503979303296993108396579164366778700432282135378280485299e-13
29 8 20 1.345357749565008511902045735860559095582318871597594194616648223153962522938889e-13
29 8 21 -6.00109110410166759320048823432123077457366719171198714571420195910099355048922e-13
29 8 22 -1.217217161212795437500340658644180772490984106239028056273923294409875080327295e-12
29 8 23 -8.296963707279216927488471043590771174771711719834710624385916121025772649292274e-13
29 8 24 1.826775412384126894083107673705386172667687577650653314728726038193667990353613e-12
29 8 25 -1.219991262389185253669182253567489473384184370338853676736223351894402107159172e-12
29 8 26 -2.682905218557064416156460708425941668609443226327045765850257493454077358164531e-12
29 8 27 -1.186494453017523763418724936637016653001256355652991147241512207558892296526562e-12
29 8 28 2.608080283893320402990922728556196508314045971824932529591813562905220594796458e-12
29 8 29 8.3361808455413436886058072612006068503223147125142466847416336888250419867126e-12
29 8 30 8.848123435466819469105440317913484859089589961860785314611373889130618826327987e-13
29 8 31 -1.474381516460800279003994820042182574470245405994437053225416966534628806504368e-13
29 8 32 -2.031638416682863248598073933026478411808059904869144669741371822420105215237906e-12
29 8 33 -5.466103886564714694281633988247713185908250657524784949223527154227592362587532e-12
29 8 34 -1.208278950039493710539370483516854128302956317893679870344231441269672495236497e-13
29 8 35 -1.139014930154908373379004775326770737556999237425113881383261489315770431303304e-13
29 8 36 2.436365446404158030496369575877864879238359091726008380702962849170227482177862e-13
29 8 37 6.19514815325893353887310039283498542748314439292707513163517652288947051078068e-13
29 8 38 1.546276688799743998921177657957716498446849451704477523671211423337228835706041e-12
29 8 39 -7.194298894192239717842895997576087656106481142138363917621233050650032491507001e-13
29 8 40 6.932756066760288892424772498698153953874798922118318184832922864794501859917818e-13
29 8 41 1.298771573265932398815390377221029073205714935429907446137879424989414098937287e-12
29 8 42 -3.176546657712698680839954718177400490645445989894993080480005655266422556442378e-12
29 8 43 -8.974567159402823200410543820682374420498976178607294644683106177556023511068465e-13
29 8 44 8.398761278886001372333771848800844553347996215251114108487967352388837707128731e-13
29 8 45 4.459922418457273085561779956720954498494290070615012072441008129977643056446493e-12
29 8 46 1.21420806082465650170228404144371057192694607920179656972294752470644311955737e-13
29 8 47 1.450558977058832408571577459478679072452861854950855433559116802416804165834079e-14
29 8 48 -2.085793034187047893215834849130782059130859526191265469969809193926507950089269e-13
29 8 49 -7.381626360098162970095733289466141339223810706078086600350761429418190152837491e-13
29 9 9 2.541559025477639815649978530827287535772447207301133565687321223162816161967532e-12
29 9 10 -8.9387449192613869003890163157356874876151338787573362637157107481516684317018e-13
29 9 11 5.547100468924602329844079809742318975709497973718376958811684502714641893523444e-16
29 9 12 -4.146399668393534508161612030935524312912978987693106864493607353906309603655643e-14
29 9 13 -1.280294035784970321897888164576819916713918164985816784680794436012113505898736e-12
29 9 14 6.993540998276169672231721726244432380136124217430358533903072423640595985111356e-13
29 9 15 -6.601632108057243326708796356449766184900119515525445037472058747046979531935567e-13
29 9 16 -1.130641494361315194675293476889504825705408590911333547525239435212876712259326e-16
29 9 17 8.393424981384811759287820468050520841050724669659645516852173968572816843846401e-15
29 9 18 1.563468481495635967860272138653951586442500216654292521909994441319033497284603e-13
29 9 19 2.784213833039781834895698673633969596633264475933528663294578115168147712812633e-13
29 9 20 -8.351544927609351004693957065403559352503567420885060621676599839617221051235844e-14
29 9 21 2.063638907413742645187592781149613045386349039427033168914939034712133631950878e-13
29 9 22 2.506119866178323005254974415906619546648933532858027184375880966738604482164518e-13
29 9 23 -7.007794185172472425775279188467935075637103300815422085952338322064400698179035e-13
29 9 24 1.537043706113673722047936485342642821590760478709560354078601446672111123234636e-12
29 9 25 -1.290113445869644790133329336279598899998387656579062512873876626192367573512118e-12
29 9 26 -2.143202129184804632996434479826560212902379193687105284143638720347646740951893e-12
29 9 27 4.85044649974209453609485493313884365417147862330411313549181141841670236078461e-13
29 9 28 -1.087790873447696786424826321715613474606237308135031536255511643874645229261777e-12
29 9 29 3.443278433641387561559427051969393229997818820817284677211015159559464706796339e-12
29 9 30 -3.215198036553677472160903936291049569818808313791111092021822120394550609880689e-14
29 9 31 8.651106293592658839528899339876714518694578062864043454976247077741124643183725e-13
29 9 32 1.915777300174800527538055709855647628064752041414909013198590114439348237837045e-12
29 9 33 1.030826279041360885165946474266283567749402843225660010278375282373983798187257e-12
29 9 34 -5.210912430122722894861598344593770069219345239911740087622423576829512466921669e-15
29 9 35 -1.193780055764815522593163742484039712890476313819864909118114496472302027474083e-13
29 9 36 -3.37280380920123542029564067886455637506442243770713073384918888744412353494271e-13
29 9 37 -5.24373119480169930888404277994339010813778463317734805453165728102170287936144e-13
29 9 38 -6.750879830474177070037140928845622305668607657853611875418835462361431787602237e-13
29 9 39 -6.387425334924182400287300895728844615642118372941496601565144835211513114605921e-13
29 9 40 8.238763386445078240895213983450828429932867768881825937232094544936877650571471e-13
29 9 41 -3.473676986427826298040687609130619256282396915150925329077394770402078199255004e-13
29 9 42 1.277292522704314893759106010278645297909820522739562116070771860437090820469182e-12
29 9 43 8.923537570923069616750976534017250909452792319057766584745882965522095451560931e-15
29 9 44 -7.87000109308372239396399822353746908556906404521701582265549415221029916412376e-13
29 9 45 -3.021035671672076559636534780079804247869565313899718862144675970337353502070091e-12
29 9 46 6.822471746056908593137827816508390704499089380937062941201766404631390946228697e-15
29 9 47 1.051999299416230704435022878179969616658993659926848032897064339570758128726648e-13
29 9 48 1.731912255665268278019045242633477379399651953620784400897424865058222664404228e-13
29 9 49 7.055323653470932310256709169957326818364478253369177551394545064456925013540978e-13
29 10 10 2.49952429620873411801929058315651856333340375210811643149135275797658535916948e-12
29 10 11 -1.081612092838059476863102784491851567378202161542950079260343636284080585694517e-15
29 10 12 -5.273911547752459368223887349949049142302759486167376456667755796166671485028051e-15
29 10 13 2.23442370274773760255114989150286299903585840144033396936791983490364813805401e-14
29 10 14 -1.295485249090855274768223539014592967050978722032737137131775627476058621361938e-12
29 10 15 -2.805181452625689779858097287388412154578321068853660778695923811641669193843432e-12
29 10 16 2.379031268228082119939070083340705188044536507283723258883652435069759126080271e-16
29 10 17 1.585588388764381421921920108689126394023624634033038339139883732767494790313196e-15
29 10 18 -6.098530737586504472597050254783117035621646227201855840380653477697850883631241e-15
29 10 19 -9.574134962016757459907435000039608475381195492303328803711633222763401929597372e-15
29 10 20 1.588901050582576348889430341113409031607116723182298234137601600115308969167171e-13
29 10 21 5.175904459411618557492283985809800125245538226984120276602616216062470974987243e-13
29 10 22 1.068950538572916285789611149544386410323130727916607117521885359567105772237239e-12
29 10 23 1.671778618773802209355724933383125948437109631332550898612611072214114987997656e-12
29 10 24 -3.763264655071790618608398102196460641017846624463291659749688924121070022605189e-12
29 10 25 2.800817085087791807641763960457225714471536416294570173663771637909924946488939e-12
29 10 26 5.699764649612461894703938495582185179582673080842282733060800198467116077962914e-12
29 10 27 -9.220430304938846002997397908722281612854099700537949624889629705831312097638531e-13
29 10 28 -3.287605613706286566115858372310331194907192486642433975789856392896593444157198e-12
29 10 29 -1.134618783240647870378957700182424595870994264266467705331764595284387174147385e-11
29 10 30 1.609960644232237753453200988985767402823564329541802717633788518873788861333852e-13
29 10 31 7.748669564292707087546469152222553587997656294803960471344341170618083538699752e-13
29 10 32 1.254489348511767874494344944435994795913336186422618818350761652915280172900271e-12
29 10 33 5.55361740147123905875924340221571170054183684022147809554158988304131199191074e-12
29 10 34 -1.256673094859543578518442119347195804254571420879087645412129027758416082180497e-14
29 10 35 -6.608754514749069600229051274558296989779265450884730844565683567001609450011261e-14
29 10 36 -1.377731514025734500130045502172493711754082761794241920550210025518596270986169e-13
29 10 37 -7.226957373729729863267685430287464880265900196354610873552201863541077005768698e-13
29 10 38 -1.299509928575017480141821787244865542183833534334623581443986401745665397574371e-12
29 10 39 1.542493120453348569898966634105113190215988285556416272356741370836822883125246e-12
29 10 40 -1.735331125957581850167143975934769017284953673313527815089201733889243011918984e-12
29 10 41 6.872307565163053312778362871790718731381880371763615915928669823731483543301939e-13
29 10 42 2.087750807822654015653138306918341014761401335169747719144305619008318447764479e-12
29 10 43 -1.345093941225913537128880304171436292020672341455507235236466900115999034179153e-13
29 10 44 -6.742547483197082048511597448618091127645701029510663250342933218864927953753512e-13
29 10 45 -2.356567257236281595582377783799789096576943606621654691399352788210423088083078e-12
29 10 46 1.110206828308271884955476189281339279802242853807055935847208434349932132432552e-14
29 10 47 6.747726444423917761364750184581265184952101430817449080379205824381483073821816e-14
29 10 48 1.077121811505513605310774948137112808952454150596314432627278668049384782591581e-13
29 10 49 4.214733935679740881428259079101562026765866373663664701449035926718632803455772e-13
29 11 11 2.279075562276060576709912494011984240960774975187845857678512228440031037608346e-14
29 11 12 -1.437863605792759767720156391300745730294735732695641954184782842949757125175669e-13
29 11 13 1.26875695040273653952830493506770587019836995502582159157531528964234889329042e-13
29 11 14 4.688369194609791748259590020632120603479143925651704876122885423959655304651252e-13
29 11 15 -4.081476361693034015020221206683733561665037915600277854115458084847272297494462e-13
29 11 16 -5.188154126642512827918254171674349316970258665372925312740999975628501462227071e-15
29 11 17 2.354636801588664599212362839501729817562828962902780087209249751374677514538682e-14
29 11 18 2.593624133590420889613557761139874697652882575985132914168802253301728435515427e-14
29 11 19 -9.681220541723948630227958260331385079564647210851344402902712443064590276710436e-14
29 11 20 -1.518644603273194340456036074075289454841813026737274907928180718894547284593543e-14
29 11 21 -6.317724333645715386800682263877778028187763122951941489495980034266048514573024e-14
29 11 22 2.953843121984799494632275709598361436575203903108325324610207377953889873084197e-13
29 11 23 -1.319906490464652705854982857822906432798938970837872593304201803017867721460014e-13
29 11 24 2.308403071191592961732724048482604140272667215786192027023815677952719221655526e-13
29 11 25 -1.860695127056125711261280453960887179329543253475068860083161072487087404931076e-13
29 11 26 -2.566896713384309310686537994017455464629268883457995229639245941765384144536785e-13
29 11 27 6.617931742073200593827919405027856680475321004581557086828834115336028546659328e-14
29 11 28 1.670812989218441187885350408539233558984628240964451113722700446092057912911613e-13
29 11 29 7.916980744177619435249094813419447241910883277711718881933036268866682077068927e-14
29 11 30 -1.517194919278165540268705034333380311490085893332384357586708826060347695861342e-14
29 11 31 8.376704988414881840801279383346401325083129566407711009923977823546263428959151e-14
29 11 32 -3.533952806029842441754846491341383622195165095315116991674019846982911716665401e-13
29 11 33 1.137283966060153407500487161820269386515350265189714723400221904188659393374153e-14
29 11 34 6.69598356583429592442895676402231675668634253137949154771679632093115521640097e-15
29 11 35 -4.367333212315999796637483549030884959757784003898970931529773308119211847909448e-14
29 11 36 6.001721692922673716642564158409806383414108618516871398851826946581413592103554e-14
29 11 37 -7.588849308985128272198520589745471347301348773439872470555442656228470336282002e-14
29 11 38 8.429730002318993454036359142285923792936692859200603945058148994178869231816651e-14
29 11 39 2.349619226577759570118738807706412072157045221474250948321727857800074399648297e-14
29 11 40 -1.744018044266034417800171418863908576634082564708694201643771893702363044559533e-14
29 11 41 1.449413898009925739801228026032514206157003637044344778431019079076598917526303e-14
29 11 42 -5.07221269304267523090294808620944030557850442963533935645434787656773842187079e-14
29 11 43 -2.287901224653086572037184646920048272203054940291580999846122851876419047748766e-14
29 11 44 5.316851347283104953656825910279999140828730793718669184592934490698767816542677e-14
29 11 45 -3.050602388267018499904410806425412729044540096700943371446781985902807277233293e-13
29 11 46 -4.276988796154393803187636185742020128512499055182550121286087832437398415359653e-16
29 11 47 1.828414713925716315090729059115563263503031855105550437046333222532022556336203e-14
29 11 48 -5.665058630892966645910352162247334921397079392349428127917860826883290329773391e-14
29 11 49 4.602722862136995794003507296663782300243621926977750177614579403933573007920119e-14
29 12 12 2.319206424856936139263599438230678852728387485510304626662973185169742300609155e-13
29 12 13 -3.059176061203831188411357758106782908398637173608833234971193441708647361160688e-13
29 12 14 -1.202774538256810142832067292427170077413788515468226563211673164575887557175802e-12
29 12 15 1.396630677055325884968182807325917041887802484208273260966300526508357420745916e-12
29 12 16 -7.846983823716911734810508011295541671035445037703770923705662147550214837026246e-17
29 12 17 -5.06802436563663240394523813459393890104868013102347688898991387256197181221509e-14
29 12 18 1.335503446236979954482214638287827106328805119212906741049151358568935422422721e-14
29 12 19 1.573701651298256746420054339096212968461671974443812138273819770972298270903313e-13
29 12 20 1.607162989318540315629693046740170665812406803861175912567906593531532221710371e-13
29 12 21 -1.648835137329159438387146048082734260300131978876550923502038809701294801251497e-15
29 12 22 -8.932395141846309817575963337589523410823210847365980991302862339786406012877375e-13
29 12 23 2.48236230697159954522250167375644587153612765113645028862141867064555576420522e-13
29 12 24 -5.436336047713592240173079958674767257312088305297520448541673792590690934667706e-13
29 12 25 2.259275233709086410036732541369659285821458668200053305746920122649176114531044e-13
29 12 26 7.70579778182460473353293442253973412677381292993775231396992503008879796639883e-13
29 12 27 -5.810410312755926141298285327316051802696549213353106296141625985654206400872251e-15
29 12 28 -1.905280030215905507472549247350291519484967807786137994808831237747227168908029e-13
29 12 29 -6.833877349977939363111196907438046130081092140991794484800182428285716008303558e-13
29 12 30 -2.797179583105898504165249728184959940484340324862043232831904746089014253409645e-13
29 12 31 1.83344675102566837258240303557148605504466718141953040323946119377588508805511e-13
29 12 32 6.110506467543908454003997426470462776705805186512114234832824983684161912880567e-13
29 12 33 -6.862528038175670205799612029294287926744261607224267494490075873358572940280522e-13
29 12 34 6.079284975450488476892099056260731941433308438626050169353968353223783996051328e-14
29 12 35 2.361028566961326488608417329115590934033394854209097745547995058122719572935626e-14
29 12 36 -1.913119767066665622535454472035534559704337240768065770022455628301726777749398e-13
29 12 37 1.392938466659823286732329060062914114020576899936049871540546717860420358375935e-13
29 12 38 2.457325712420614305675434315585416757419941920205259421955448972794047892561069e-13
29 12 39 2.171110617048521972733664441375911257518274403902389287193368159751888178449188e-13
29 12 40 -9.743809937300444551441450566138631976802423521237247085807661101525048582063765e-14
29 12 41 -1.975639538842735768674440105125634575866414834339569850328801639413893180020892e-15
29 12 42 -9.579006466673276182748094817477490120490485717278363840698525760614643996542559e-14
29 12 43 2.755563657958595345781830253426384626785159573180314609153454369905356070529036e-13
29 12 44 -3.519544114890681197576789978546128346008375801297426197072427364948014651361278e-13
29 12 45 2.040879133885028815624170516574372819163936701148893212206214516450577898461343e-12
29 12 46 -6.016302311796132082211448872542643241594021105843388183328095196083934744578901e-14
29 12 47 2.086982690179295131741860148507882376998527412614251456543356324473655698497739e-14
29 12 48 1.934538447993260050328417980738418175613376051832915637477614968113206333691928e-13
29 12 49 -3.02267577193432609690388271491470732296342722147242824385788059295109711269195e-13
29 13 13 2.829260085298640976069800386614027764600425154554545374382986158489135684011102e-13
29 13 14 -8.528658288101560770348834322066690297807449329265210640418462319269866993659938e-14
29 13 15 -1.247577338529766176313737979303539468752394427097063355218403307542339778706451e-12
29 13 16 4.017361361887549428623533531767661508111533305765622472473146716237490370996777e-17
29 13 17 -6.031226202754445793468348062102913575541134564374451612940406980586799642469747e-16
29 13 18 -4.035477670413454601314439649218670766249865557671519974873776170660531013573924e-14
29 13 19 -2.146118114346552852894436198665894225109053201316394995952026253668431043594703e-13
29 13 20 2.300309482589155702443734075742061352440664706082580952380300100880657255303663e-14
29 13 21 2.977179699076338938060220548576068024185746164968171196153170770431183602055643e-13
29 13 22 7.734010054581740708489322755111056879893635402858870873902817406984812384247491e-13
29 13 23 3.13390134213315036751024654341996463820160979696182139029889839193071416083759e-13
29 13 24 -1.084721991531116804650780026243679964190925943329867791966587460769055968049674e-12
29 13 25 1.148885581253685440976316988164272983182939584083516092463825495089941875913218e-12
29 13 26 2.200871827912853572320539491563645042128452352935677925054617356880500981016273e-12
29 13 27 -5.08532944681557615618486748590386700733976279038513789793513506927889327147924e-13
29 13 28 -1.44307393088288574327343693521286109219195474872670370776795829928845026126457e-12
29 13 29 -2.77797539116423237064028060978903374817077633996107019455339464406971606587351e-12
29 13 30 9.434761078293580004009396107182330844050054028518439329086400263290252414634415e-14
29 13 31 1.219556191950567911568186358277134524086258636906183216372721716501890556315796e-13
29 13 32 -8.238129264430023980104854021953086263956151294088283036941858061236884639888414e-14
29 13 33 3.21698165072247853397647937679227682440789459883214734220995635618490103290313e-12
29 13 34 -6.337883825464323276197187616873902651693027431126854548233006971896935375177014e-15
29 13 35 6.026172730102287592931324104154264375299184065142467581045473754959225711587191e-15
29 13 36 1.98990591448286602278982501720781072713531743350668872495168015430999701087533e-13
29 13 37 -6.039841489840802986383885692022258625068248868318938538206590573531998591137247e-13
29 13 38 -1.096028242413639456421841784665864229403984293399740321225501600294615844225288e-12
29 13 39 7.76576877063114015499033346314225797462851775732219687508247408413805222124823e-13
29 13 40 -1.096264993112919182639914447864942523422315340476220358532394502707296341347376e-12
29 13 41 5.362257176240354024580990716087887469128886772222784417773702675828475374569288e-13
29 13 42 1.079051529348067074426509233964683325380424849956823713322033254765929409424794e-12
29 13 43 -1.046323617754312221366753263455406736629849118110346195868852181172058820292286e-13
29 13 44 -5.854117777412370520661402519672270177179203386014061953580415280115333072896144e-14
29 13 45 -3.245427330427197057882748464442362132431589055177555686378712824311397591934116e-12
29 13 46 7.20488876976480435577474239283736202734177516167928558366372363816089888484918e-15
29 13 47 -1.083264910143471815696308050946996074120573751830065028219587618346789756711949e-14
29 13 48 -1.627770417747776066749458975864850647785238696476871655430788343746831537651678e-13
29 13 49 6.434876801061345257940974069002754071245445732036551346669369062260993955358493e-13
29 14 14 9.939596010910268899879239864572929876543979673638098668550884101616213852381689e-13
29 14 15 -1.562031858886854091314007779781304810059405752000093681552401931740418016579265e-12
29 14 16 -1.489135704780093297838325549005356934530668846629680556567275612150923526622861e-16
29 14 17 3.733015273987317473224906923780147081436728465551924552380879900427324530996871e-15
29 14 18 -1.209686020446581760729218910068772535603625896624693682708105744084900644666947e-14
29 14 19 1.799904284048832159788884588198176846893284471865685452171474120117024066994143e-14
29 14 20 -2.70035115246186748836065463577822743539754048312728286785682735673071430848753e-13
29 14 21 1.704630978611077049393676696474632530790171810856613507405789362517030513405761e-13
29 14 22 1.016740457532681324379067732102701324955671596004240370717630386598048777805537e-12
29 14 23 -3.811258364318582505719679235448962501394464390009287353777410354445558832271415e-13
29 14 24 1.050136309049793468806998004833817084835294093784693117267103006000993808173032e-12
29 14 25 -1.049543714185024453671273121154082198154817047134284010156369675728963178331771e-12
29 14 26 -1.76192938020725669848975799971361285920728783531676308054478543898635814698235e-12
29 14 27 4.435957959008587445163757301614131331848681136590306748624584747840586430885798e-13
29 14 28 1.101465702386003641814010769358218635840961481774007017645051794403134964944756e-12
29 14 29 1.967584889506303258821981460589206643064768738234888421282478321948670024402781e-12
29 14 30 -7.559563195533763031415537095130840795563650825910120710868268956187837761804888e-14
29 14 31 -4.134531252528357064246436827121736966713147646774363982045314434464894452381733e-13
29 14 32 -3.618904551178828967963166116034300698136511524695283922209683713456287921153101e-13
29 14 33 2.984406793199006302424320243187092146225411563286508281044720047584454398049828e-13
29 14 34 2.675568051806516100702343484526845943624100937203690383694135236134410586988537e-15
29 14 35 5.886291985978212733573902021427853042003879974882216457369753556365265711317136e-14
29 14 36 6.209646759403866865245365373318539486558628372648612459304604777590456957083e-14
29 14 37 -6.264031637685550693438686768503106665475102364466477411628827982575223649611836e-14
29 14 38 -4.203076965358151168340223792981161650125401933814555665265491368461121336776205e-13
29 14 39 -6.005388306407766549028943564651144142602170950173766257103308166384771899816369e-13
29 14 40 8.550051629595162289517265898181778577253967144798791670687713867308655233452844e-13
29 14 41 -4.026763722209517208785589746147841757875793275205355495770883937465160784896792e-13
29 14 42 -8.735621799317158427807505284012477742296438665036380322472406962233474666936386e-13
29 14 43 7.20656143791349211214324984809137855511520729225211247970324651754054380302171e-14
29 14 44 3.700859207373199226848281071307974861982206052494635432070273218699791996909712e-13
29 14 45 -1.233619076816815536006265856493963831962019481858140095258002066380553821285725e-12
29 14 46 -2.525600078037512994190898699472227217953337049866885386236276602048031741986171e-15
29 14 47 -5.684355274068154428660895499261224611531435123038593424116079971407036081926813e-14
29 14 48 -6.878310732951318671127819808371595557892178853974277794460670861513067106217964e-14
29 14 49 2.987162637589823367865337531546239398384226404267448744712901883562072813725197e-13
29 15 15 1.629293069248218964095605238761247273556033921908230467478616413200068481635215e-12
29 15 16 -4.359928609548709065385514621877845919958748960362460524102753439472639243599988e-17
29 15 17 1.189104188282079754550495678190702930682354575997612871559691456445533627290526e-15
29 15 18 -3.785644744908902333898111742812001430140957738108325930448829042051794326355612e-15
29 15 19 7.105586520055201922779902274912535976216727690875189956060003425644393142692938e-15
29 15 20 -1.013496772462442801707443753500873001884437942284514420987214770795949026247136e-14
29 15 21 -3.742180381816766791516381280988469178891840702853984481541030114798787272811256e-13
29 15 22 -1.104370397154207495177795776105458902670623726646449545830537606446424871186329e-12
29 15 23 -1.209677591887829511715409717274940958665623287695159597130338302519472360424792e-13
29 15 24 5.980900518046080069154295335535472777926755239490168958019924595830033675114898e-13
29 15 25 -7.694756877958319529963280424145446919713042074198350745338928021647367754651365e-13
29 15 26 -1.365671012572789360207571715256399676095489051372474579265697687971435876727625e-12
29 15 27 3.963436930671157021310504393172399656803049345381451784379045848097711287830253e-13
29 15 28 9.892194465864617204713044115571460841639849666668523156098498848067606339042589e-13
29 15 29 1.870089732551517373209559822166682726497201435430623748334486455777451215229454e-12
29 15 30 -7.580742521539054011377220963671169016532737278398799961313213854002648850773358e-14
29 15 31 -3.295589094369923168837316533518408116288935680294764636486141669909676174568425e-13
29 15 32 -3.088456143211471301809163778721137121247296550797021996614770460023184840752925e-13
29 15 33 -3.395032624850371171763523190385628387185799112183799315689398033862368493367143e-12
29 15 34 3.794458081717392222473007337059303362026860793115976263318387012412089294819681e-15
29 15 35 3.51360827446600192600400405630532351551610936700413161560323405890789083598842e-14
29 15 36 3.747895235130820658769660932265537822694124814634370297831370269688761297962852e-14
29 15 37 7.46381094363105575647782457818320432055725624308135832705821770318075360698608e-13
29 15 38 1.316554071978733619452995951546684698024677241267384763660299958508867729478751e-12
29 15 39 -5.63795122410141526588765838445030928851399592303686507801203539294516660201652e-13
29 15 40 8.502166459011469388192685404329016642041992698221889270346961141097363780433274e-13
29 15 41 -4.496191798707757283747856471003555251905847497962093112100879742772435986709704e-13
29 15 42 -8.602415275927648165874948673529325801092688314678038038165180408836645753016095e-13
29 15 43 8.793343058096200282344806107734921491703464686871399591559165205478771495201802e-14
29 15 44 2.953755904487441386837226041659856119112951393712573623941294289016741334466167e-13
29 15 45 3.6628392763197605957890348711608071108515593392629646193318111372412152985094e-12
29 15 46 -4.716387208861694301794854562478772326462880346732817826221571863685619947423127e-15
29 15 47 -3.08531105180669307621673966532696912625698139043017300283071856538914833418273e-14
29 15 48 -4.377868847285298659954980248300772891383085255124428916024489948612012549731829e-14
29 15 49 -8.172299436690551160593465856293991152062682667450787732787434725919468173954831e-13
29 16 16 1.665086560578276326513925706717273240651057689099094447702916843719711919677105e-15
29 16 17 -2.535058483544736845295532258777772766030774660350614203943811254649921165311715e-14
29 16 18 1.017982903291404660559902438562539892795149385528834933627550342146666392507298e-13
29 16 19 -1.539945330276848893444470222185846535411111630258337342361838798730386120629327e-13
29 16 20 1.315135921538973442913463244637614524026350833351168259783348328807114278112972e-13
29 16 21 -1.300386299747459590612286228871776399735664345816929007438517208457334209048904e-13
29 16 22 6.898879185754132024926474522527133347208291485538749331875722057392784059601091e-14
29 16 23 2.070853391657169389638729596575383666007625504924959056337754761540107668090509e-13
29 16 24 -7.113749557971187652913171042326474328126695319627698604584729564208750008009841e-13
29 16 25 7.183903168997196643406281949389629096289797272339987927880536259658752059654533e-13
29 16 26 1.4291880537921641128249352555319215389157731349050876002788839423478312920495e-12
29 16 27 -2.715070295276908874760350061072902804301122410080341869762299944710780440671413e-13
29 16 28 -8.774187512274317190664501944257663827807477650572518067716541583639693211423582e-13
29 16 29 -1.85740796101932400733642616042917221925371250990860857228843198298406769094225e-12
29 16 30 2.888415402878764407206497883812503387323452243925524251346978548568620280933619e-14
29 16 31 2.143535432178404640656166069641433005481038739359584572910339044618681602363683e-13
29 16 32 3.076933256282457962039658389833794332834225131014990944315367936927921064619492e-13
29 16 33 6.448660920090988854690137341858003313004816312441781249549275509699845212612843e-13
29 16 34 7.927932220486580327843173978948459070980461735594496942368386730514196805875688e-15
29 16 35 -5.399926749800413366127565910087302665570363065955354155299356173802975727657704e-14
29 16 36 5.173072523132563718147323864567617942223386462610997805530447730199765591512311e-15
29 16 37 -1.521605095215647318090349474844414135548027582724906380967272168089054531911115e-13
29 16 38 1.459852781045452070352504699233593483928530740395969908345287745699794061549943e-13
29 16 39 4.755595433148158598579280044093813420096605287234380711534938451373318238117797e-13
29 16 40 -6.48270310457018015155001799223802928715436397016762951296736592031495770114567e-13
29 16 41 2.75713107685443955363962551078142885811468527268252554736496133784744713092861e-13
29 16 42 5.971924858478286903850217655116703086910119177884760963688287164674796673171577e-13
29 16 43 -3.273625253746590499328116616141049628785965790758444428184946839654807472884394e-14
29 16 44 -1.761300424086289950778953504808790814955282441179017242766373826360869463038938e-13
29 16 45 -2.897298957491284881187633125902927399835691103241899984404977306587462150879363e-13
29 16 46 -9.237221587586205722633496037526733103687802947659650504059508224459416800966763e-15
29 16 47 7.669563178822964533726122184360514314882962584944048379847637469500043986920931e-14
29 16 48 -9.93610586932143866471448029163483707079188934748219402240444751858966364318695e-14
29 16 49 -2.548282654326835421305905881848109165143999482651250252993003496739596233141516e-14
29 17 17 3.190979289719973446082571446061109755311345146588115421170029628193929612042768e-14
29 17 18 -1.580629116025396877507363519720168633648256347391028417910788767063974646661533e-13
29 17 19 2.408684406042249244468240413776378397620585386993697510629960978696915223326148e-13
29 17 20 -2.391513222758093165020067175337097025812723171281034354139769147987533701482646e-13
29 17 21 2.475722755301992267798930835119502869314161989682690057980955818411599215003623e-13
29 17 22 -1.383995916349890378221844566701034401599365580332762941971976885153208371897967e-13
29 17 23 -1.45121988361370335819915467699691053210073797289314833750898117863541268752443e-13
29 17 24 4.832906964750757039237061536898237471028972911247525123499012501329410947544317e-13
29 17 25 -5.272451370652625314587183272016840202351757629287203390537525559348868329176919e-13
29 17 26 -9.763966026955154584887407264015370920819483982483507170307784226775223478727329e-13
29 17 27 2.473430378990670761357135300864891687631616275271918811355289616000040192128019e-13
29 17 28 6.307550633792950417606847826480212161646359570830590888732026388973242863086568e-13
29 17 29 1.301210873646082079190615083346067125071606866374779405284432747053788587034998e-12
29 17 30 -5.010284794971506808733295849859325064808312864177552587325921003271479444588963e-14
29 17 31 -1.540116031456163534641810654706612720396104473143984366124933626968424911386303e-13
29 17 32 -2.340789143298532875558849970116728849001483752690831930301519948739277674563211e-13
29 17 33 -4.663579806988710894686838769061715637107463564072946968437511411937872668081783e-13
29 17 34 -3.656990405523794701819001879498640391886208701918019761227695257728560045048826e-14
29 17 35 1.660561912373860539929125801960103861420225307386895681245564565547555415135167e-13
29 17 36 -6.968571128981056058169088909470179894976060581897352855318602381746601605390429e-14
29 17 37 7.972385950770954529254831076003334874185548721641286144385811829860468651368417e-14
29 17 38 -3.662415917100660752392401256653971554935558502724351921266791711036168498804552e-13
29 17 39 -2.71551300555534078905411973568857345716805443784849559201657640130448204919284e-13
29 17 40 4.173589630742392341056048201867440678618629148555136791257392229664728430176948e-13
29 17 41 -2.231557932328610232587182995491528552465355245980793282542170462658810342357182e-13
29 17 42 -4.108774861409183338568567201272901536903001464201178154187138812563878566021501e-13
29 17 43 4.785778502347459498844970785866205155977265005148310113254111546245862824581965e-14
29 17 44 1.239693741192052933600094634225429373915759277102620411555577555818466146547117e-13
29 17 45 2.041667975674813678041535896811056008759608148943118711985020984697531734377376e-13
29 17 46 3.666974081655140129590038369432774252756639332089952030344678391030670512292495e-14
29 17 47 -1.982477607821905331892449286383566524685617781504686932832978069522496124947987e-13
29 17 48 2.497441146903215601660627394021310954081576790656673806194829447873430295800674e-13
29 17 49 1.802376556675600008929897695661766726739076021009496174572684150644629796345392e-13
29 18 18 1.297016951335199976365794733613880134195522232743624977636467986488821049894729e-13
29 18 19 -3.00454281483194468167974381665368054783501245761942747805975437974481961375176e-13
29 18 20 -3.729456611971918579990463119777008196267617835435860226157974169440518070742966e-14
29 18 21 2.802083840960632502396670509143037379019371830503598268943115101593359141111091e-14
29 18 22 -6.101382479731497153713585590105734791595109470060424228443755981303577714433124e-14
29 18 23 -1.209963558360458221998685443672554943880158547811155932651460635446408671014521e-13
29 18 24 2.824139938244196649773121710619950047540091937051588098151084623573953770007386e-13
29 18 25 -1.35781993726407561171142295617174204482746413418839382791521249643576082382608e-13
29 18 26 -4.764528554261060305096905785878540177572658883762568332767712750005365522399208e-13
29 18 27 1.761782487227702674048073811848024378300240444615795297993326951449147685371024e-14
29 18 28 1.708657309555791102955897337125488236710962580359674057857969848027277324258313e-13
29 18 29 5.472203000933612001923002478618857001879760234467629948993831001285708232175796e-13
29 18 30 -7.896689188882682383379159992201937557627417358973446014975924668394230886645927e-15
29 18 31 -4.238074738687078110131594076631070779416536415649632724464555876078410519406712e-15
29 18 32 -4.227242571275899247550111568745527059826667044867446659042097651071235701338724e-14
29 18 33 -1.293326687056711612384089152857579890650479915579865853279805642117806924528297e-13
29 18 34 8.044105688120998824287615284929988804666506371352370040073285989701146916623715e-16
29 18 35 -1.169663514020287062661125167239408570612531683123337084910784945603551381484138e-13
29 18 36 1.634281565806406488131169305360348597583624169922921432506687059509617372768869e-13
29 18 37 7.310704876749838192662430983917638343265941834336086391779250037706813850994624e-14
29 18 38 -2.974384066814139588549813061808693630245349401750511884902924180615652115698088e-14
29 18 39 -7.885904926230143668532670770114483713827063008061405472696545233235090084114431e-14
29 18 40 2.310610953786811206165204984930842593379350409259729327103415279681860436344622e-14
29 18 41 5.657659461507517231787237236643064983437212211589903257938547720916610453017179e-15
29 18 42 6.247559546223465996938119815243486863302044167471198709312299455080825669052627e-14
29 18 43 6.421748186115819904274650537881825165987397989902914140574494038929498356185395e-15
29 18 44 -3.749077197539424998104196053862117120416736293393699062586057373154451215911653e-14
29 18 45 -8.351316843359484354150373612862061872823644292785595000889882747813475406360647e-14
29 18 46 -7.956874711783786531714275794343703100323902880168467795571777015929158420199211e-16
29 18 47 1.18225744398715345992114559409736633360554325125519472601607434230123210876559e-13
29 18 48 -2.763875273072830336436596936483450416646686431597392726220935436282154487100173e-13
29 18 49 -3.870576863986535759039480644754360801002811339788404283823942516431778417224471e-15
29 19 19 1.292715338008346850287019426662873927321359670981096613281884913816288602376429e-13
29 19 20 8.96281018218799243206969014672137274303778752769777278298422496862747782041896e-15
29 19 21 -2.74155808925401321473644527237356686791111391709993138378465349801107954100569e-13
29 19 22 3.310254909655165372812411143195221891489036704956061632431160549154989359764382e-13
29 19 23 -2.757065291989642558853091563573507756884922743783579747546187304437238425021453e-13
29 19 24 7.948684670900120520067693220386058727879517385686064683001756841103622792011756e-13
29 19 25 -6.732339009866357085400935258844832770307990345904505190275007135814366189639169e-13
29 19 26 -1.515098834864607192692364674942195696624009194927630899498623920446616957860693e-12
29 19 27 2.26735802002865424400606972135218397572456278481210898143205598686453591946722e-13
29 19 28 8.666313711551928560705105323910101720611265771931200953037428219198089166552829e-13
29 19 29 1.870839274517841248427037106205455104405608378372515324098584786257341661667476e-12
29 19 30 -2.924093753821716689211619658931343967360939339940029044964093004007168276637153e-14
29 19 31 -1.790448240601368192066281942294103228017630608941221166865776918290340298498916e-13
29 19 32 -3.117655527965922045872949235208948382444241598778037097622229058016641158255818e-13
29 19 33 -6.564090959675550252467480485725167988208947487752840427130796605916350701169302e-13
29 19 34 1.068248307161720043557001850701999422177237274440863339164699163548546856464089e-15
29 19 35 1.006692477966939811129735811944242474431364877643640706686274204418004764076607e-14
29 19 36 -1.034220319286713557808160971515898149810381579753274780524200325145590982151785e-13
29 19 37 5.047080414678680243260722353836455542757731600140185412835269836512435068164446e-13
29 19 38 4.798498486342213301845508271455065218608670991213536437705480420913169697259969e-13
29 19 39 -4.263184032490603108893710524400699648892725539327094198649650371662103877045734e-13
29 19 40 5.249453972671271622329000911448895293594775459441152090506668218755793579739242e-13
29 19 41 -2.153600612917458704765507086685231016452285304868249702413083037091344567207719e-13
29 19 42 -4.607523818817494731252622038563558313776346515975524677659587520226684004605285e-13
29 19 43 3.244568960020332874325420407305022784381652377068932376530026371793165937486089e-14
29 19 44 1.195722391253738153747278679612925167441817408706938041536902829006391100198117e-13
29 19 45 2.689752224958643041019606487614433363127888030816385414943964361035877844027845e-13
29 19 46 -1.40802892193702377005754893030529127645134571254421648895040208267221308804742e-15
29 19 47 -9.752300058618146698862991438769480114925075789012113521559598172697735129479865e-15
29 19 48 1.285467336401699941753817148794041005736115264202553170732431853297303292198748e-13
29 19 49 -4.084999426659914378108370071482325552767109861865124984586063903176777804590647e-13
29 20 20 1.455340828017338538949306060277114015829564502354317238898752425980867539636407e-13
29 20 21 -1.601911783692251940876616826718456979007096154741686200564077703092791172289663e-13
29 20 22 1.692208338659161353588148593991500654008078402974599315937162415251258593546187e-13
29 20 23 6.65800173388698870294055290648625906931625323329176213542277417883427614097748e-13
29 20 24 -1.881220317246139567164443037036592979449387618417422827079432556180364472622203e-12
29 20 25 1.525258923852384855519166234892593072883299988639581778411963293756326705103405e-12
29 20 26 3.501916059395357296021025653822588379403746743528040160994521737958191741360002e-12
29 20 27 -5.209805291293518719236580033406543652641551668527554069177380771805296592263692e-13
29 20 28 -1.865941167769421866493153676583889794268134721413427707700987050075077782160102e-12
29 20 29 -4.286935784828790536910570565247105685388889036908221283343022883724915110694867e-12
29 20 30 8.455645289023463154836400447792231984638659198556254921884294221059810023641372e-14
29 20 31 3.611854847296995891051900051094124861027066947375126030973329284754127218769498e-13
29 20 32 6.178144272202339182136681991334242077176206835733937535325944227129719300401431e-13
29 20 33 1.356945825477131028989674510878814331223423237008274383509960550818023536805318e-12
29 20 34 -5.568151108813590537931513813243541371890486289182168005300135607444633115957289e-15
29 20 35 -4.04472158785025319786635251011071535630137776861541994402483301759009658185e-14
29 20 36 -3.93426734527081834633584005167726848001123007727207610201841405258032167885724e-14
29 20 37 -2.774473943172145840312810180387137809905939168203441611482542923926000299925021e-13
29 20 38 9.265049326882121296533803182887852816457012375230369783518230908122395621504376e-14
29 20 39 9.487753832798523842605129184960717871171309818556688193692403679816244866096709e-13
29 20 40 -1.110478556205574926629292516940874087426353621010005667590590953772602235206854e-12
29 20 41 4.67946418676335554420557723798237384231578834919722352455837826861792228427946e-13
29 20 42 8.43226669102046460181492570074653459079364856706890544867183880894070402534901e-13
29 20 43 -8.783035483064300823541323928114939374365286063717670813372990228264524839441464e-14
29 20 44 -2.010638308072364235020699431341811996730404553281733306906158576976217177381391e-13
29 20 45 -3.078395560392709120211925982060061826818753977145194807086508728647493236069775e-13
29 20 46 6.18123635675682629839185943289988166957720194152145080007357940980837932034518e-15
29 20 47 3.574220819791915862944371054248897998184899643527836392245095968262062198315721e-14
29 20 48 -1.433243630457415454325667295807382934153321506972295209543800111806103707179732e-14
29 20 49 2.207233559922842070157741451918506642735521263288073980043838209025006812710443e-15
29 21 21 1.831211709851417197770324874455049802640151134899880089448770201160730789061853e-13
29 21 22 -4.183243255179521366590033530946978135218557698683299642314779728641274948643857e-13
29 21 23 4.978370846071912796658777189322703143324494370612317285858513866233326802252768e-14
29 21 24 -1.215370349478122278738562515358451377825089269353940557320122770938276593652356e-13
29 21 25 4.770972781755910067313678555390339665752087697214539858675198216132226779109061e-14
29 21 26 2.452048331638441635073219079489142737397748297469376112120375512222843847528954e-13
29 21 27 2.368323536922184216296535725766264253571374819344523539594672146784792303844923e-14
29 21 28 -1.242084124781271549276815960656063816750108458806966471044865601140575745832964e-13
29 21 29 -3.231328191703273492983719724216909476405813644177718319676721020636803807790787e-13
29 21 30 -1.189812679509068107646826596869396302959186365954245456920945691812631095261147e-14
29 21 31 2.008223524353792357301771869356887803627979029413847887829985951324180753282054e-15
29 21 32 6.09204810067786104352641517493906622701410438468896454055084673754044928130601e-14
29 21 33 1.294115699559321645945371944818501322231972188196057168101569341389145633221391e-13
29 21 34 1.988184948570630722880315851278574354844886385089746550323769114299691689779848e-15
29 21 35 -7.582806011218062681568034502795235285391714101287704103545089014699240705984865e-16
29 21 36 -5.234272645518305213868764927449734424388794373684531651476037603630005776149271e-16
29 21 37 -3.145055804578766686861100248681921381062393213373037846536458812654889714053366e-13
29 21 38 -1.94364330547720816761343541849857227929856943662258602089878338951836210485792e-13
29 21 39 4.065682923646679593800879935322005123362888839231463439101574109940251947217389e-14
29 21 40 -1.202396868105679769976676613709593173109665257337591722449268438805201908061089e-14
29 21 41 -2.568587880224772538176391819286241501295890590141613315983709679740781751908079e-14
29 21 42 5.854552440577385414348890537425557170713531972479176819334711460735463941872056e-15
29 21 43 1.090290375246670139554849071220604208046620860061381060887685928633905124424914e-14
29 21 44 1.464488359720619172867227370200570748081673396028080891782034909785659367584287e-14
29 21 45 -3.911597836078239089478913839328169093849205698335379714543586414619999292656363e-14
29 21 46 -1.94168087568373715845491468087969642962981722775834854747774399977212886628653e-15
29 21 47 2.622685928165846969681684325188555053857639572579889144505252302767647587791907e-15
29 21 48 -1.6806313404071388463598100150643943500377274145921136432619295075567690698352e-14
29 21 49 2.319919061933945221265285930693220189929655185073174704442790744320851813064679e-13
29 22 22 6.815493507394752257341643400258748922413097720876365281725253085435551221228549e-13
29 22 23 5.105966477354701886213706641971410860900466402015752739226940274372573380476981e-13
29 22 24 -1.488139592151373245037014674142457286841185871645419673726087087835325637654889e-12
29 22 25 1.326756958372566749411504320635944631102845218424536781528897508750923039348483e-12
29 22 26 2.74408220738375363112414058664953077759089016118398906739909262325277239534449e-12
29 22 27 -5.175675202541910027548216302350648298218043360772794220486260995665028647686333e-13
29 22 28 -1.521130930404588281596020475721312598387615484749752072512014241089917285932055e-12
29 22 29 -3.307041463905884642220136579537056547986251033639853163986662363910326877711927e-12
29 22 30 8.505229057506367031701730820273396511471891746082352081250069705657018896295009e-14
29 22 31 3.470972092977325978496727882155976355434618027514443577332359498615281339407775e-13
29 22 32 4.827470618239523016652968018086004303027929028779011240397665072994638021849143e-13
29 22 33 1.072938980005559091420970481973952406598012171490071887336717373960160835628895e-12
29 22 34 -4.619110289546413232753338718712005877114224159354389896408373444317957890510311e-15
29 22 35 -2.538372065390206541314150096833597344293390158472956318456759185430347339654772e-14
29 22 36 -4.488736567386073134396419789637969984934895809879104004340872034315653955713511e-14
29 22 37 -1.744205846359617718083919303092415093301488473687042329206807373643082695020356e-13
29 22 38 -4.210332460237585465425324716953185905427609065578347812059492007489707368207728e-13
29 22 39 8.075615751210173942121014214115113254815172306747464012172536161525486055660918e-13
29 22 40 -1.028293331550593832072627473493164676804833316282178547799474738958485989200844e-12
29 22 41 4.745254025751698683049398785144562387457145792525570672309755382401650032229893e-13
29 22 42 8.387122486996219011719004142907142238557928134623542899974330825808098696106325e-13
29 22 43 -8.579408844562884980238815434965170550072241191936031335329755010906933556006675e-14
29 22 44 -2.371803786973411939464090406528495091305756400022500660496336563231612615678822e-13
29 22 45 -3.813657159745806988111044870487787204151789790348435862116925773182915609828071e-13
29 22 46 5.05067658539521998391980653825094523659061585325914579001594267639323473291369e-15
29 22 47 1.746546746364797815737090603727338905948498538815394798201312364658688159096115e-14
29 22 48 3.188093073305531287044010186868412889830075583894260545247308411625576972163531e-14
29 22 49 1.784377074851617353441561839854276152672679683551513519396960097947387549662271e-13
29 23 23 3.674367909119190955600194391127525432843342780671143084557700104118242572807593e-12
29 23 24 -9.765621665718713308040343358350942187421201859664487380257554041300287808201132e-12
29 23 25 8.128150679504761081956544938904812790658698073359466633420364095526662421617995e-12
29 23 26 1.731910362603194199347885497609245637367957696352309953813628466232958383838439e-11
29 23 27 -2.893527744560392996796038509295101895658740887622844001466275011846010390808061e-12
29 23 28 -9.594639928158762079143037945737307012815326526010757742954246210046954495138036e-12
29 23 29 -1.971180361609717049658211018383215141266486750709990315732737039527915394196141e-11
29 23 30 4.523487222470479809703385847193915957235167644780778508820701683338716807246835e-13
29 23 31 2.081042605589178877869599264370260293570700077686232865721248532781044921742288e-12
29 23 32 3.221753426652892065224678467256757935060984142321544332492478529369371236503194e-12
29 23 33 6.59362960724208252878549213847863487138702918947514851672871113890966551923291e-12
29 23 34 -2.548521343344527182524053222382843688462945252248931963783972870575902566806954e-14
29 23 35 -1.526302095293154535934472448833547487256523502142423675140525556183049172975344e-13
29 23 36 -3.179309002366618975411964489612541088198106181578539329875179661587558450252313e-13
29 23 37 -6.829122919336693977975216508288225955254693590113621344041555072178772849446314e-13
29 23 38 -1.013053881523901423785344383223745576113469546217389994194761183538226884056059e-12
29 23 39 4.733308977970877602592307126293978756677973175748128236857671392737344438642557e-12
29 23 40 -5.83051532631825719216223043281842089708885465179032014132978207370398229100529e-12
29 23 41 2.525683434292928521013277899911787761817869115791050787182395483245031724197943e-12
29 23 42 4.994538048526581000961225198344469446056023431545239270466278622305542076807553e-12
29 23 43 -4.472384047110725184839001735124181581080351943965704720010188073542683938110377e-13
29 23 44 -1.360505887472005521864922887154471234098064026710049583430969078095808590402439e-12
29 23 45 -2.712717725444786340862276322215552503419530796812547987815191662765802817020173e-12
29 23 46 2.744294352722133126795278306666596718672991814989924371613061111754741938116479e-14
29 23 47 1.169803318684669885766525633836207298866365256141371340761727474821985625710838e-13
29 23 48 1.654646149226805963297312754603721180058941921795024240798051334517745358486388e-13
29 23 49 3.690082801145888079343353944459181389010766664110676595226081862050440204349649e-13
29 24 24 2.07984983866109221320062271757596720538713106282601745681815965043217393217113e-12
29 24 25 -3.103003743956455680449932663268865620113516534820648476788302925739424633482447e-12
29 24 26 -5.868092792100565623141887388564717383193338544860840869557940301007892401879963e-12
29 24 27 1.687745886345918079729310638619063542357829306946869180341620407171473539797773e-12
29 24 28 4.15982222666678011566932965079588886081439009717920113398087780648886994330481e-12
29 24 29 9.244229939058441895257473569701957720686597275668008263974792640691397306746476e-12
29 24 30 -3.595503014111430061472356862798003901629189840106470637315424680132618805214077e-13
29 24 31 -1.213370428157571084506660001658777241360369798657200339573084898147805091108738e-12
29 24 32 -1.522619777943890256793805617573388132468225438662096042682699473130302190315396e-12
29 24 33 -3.432002927627673663935495426651491920734280261006185761041301052166659448846918e-12
29 24 34 2.596866770365885242159249525699552045910588796531543404903102977223439190767766e-14
29 24 35 1.137139052061584670563664937921797741367784614992283173676881071219315692752952e-13
29 24 36 1.883264321964107208616175190223856280330555260417007198341016177671985154056963e-13
29 24 37 4.171143559881104854361858480638635294742165132300093545194589991607121285402075e-13
29 24 38 5.355725269645808658746816305885624002566981633958018391538439574132445707267304e-13
29 24 39 -2.991298549555115369429955147047209788958717922272644851816179769604137028296934e-12
29 24 40 4.303137163505278118814804936180493749701346318990755906079339410947102604097751e-12
29 24 41 -2.240937774875583320266883092626845360906735893019747135349049731213400423301392e-12
29 24 42 -3.946836644385774149286328161084335436736701481118989534936694112523301435755087e-12
29 24 43 4.640043537875031461500074098664000804451479316315835744908282568624815378482322e-13
29 24 44 1.2626648557318480601395917017400481393815044096536102107623528829175729780357e-12
29 24 45 1.830734310114755404957145978391713397923179123532021941360090432120204612304313e-12
29 24 46 -3.272757567878198857687944040363605870065789172710529728906045374052970879224822e-14
29 24 47 -1.226079972085513785169366093491514333302350819100264619927147023675331039679288e-13
29 24 48 -1.909608094542021563616840788964753272740619254512081549882494879809667477683265e-13
29 24 49 -2.587741232120362496541730920835175778278714343584908030945769807425592187135505e-13
29 25 25 1.416574271167658724708519359791631853587664628014041252721888681640253263493563e-12
29 25 26 -1.109709065393727683648671371845058068450779541325427090417488430630712606022109e-13
29 25 27 -1.321007995610038149002891221887440624588882879079018039623592217826277416305839e-12
29 25 28 -1.204042460526031801761980972477873105428458437266115053542542663213126317494644e-12
29 25 29 2.593467403928257928143190499714965468470870899918497461433862413432356424297367e-13
29 25 30 3.761005541671728935128827435289069370748737452780101623115680724632350235721934e-13
29 25 31 7.497997024023713013137903941913770644693733230686517976779986560863127638459971e-13
29 25 32 6.494899756170192658851949077549976662605010592741189292487956455566500333974954e-13
29 25 33 5.900723722628948557004660466284060981690828941150479888122078563410497464664786e-13
29 25 34 -3.332011204509910476609483607196771333209679406472284673907512345310443433070555e-14
29 25 35 -1.014364278542012815244198011444166204812070652676489579106405957813074531806646e-13
29 25 36 -1.223641653642454223932702569696238020424342259372733914106103354386373508733701e-13
29 25 37 -1.800075046985572151654513554651511114553683847502577164131139655022120005721911e-13
29 25 38 -1.53151703652444113065975798441955044737548172876913492717296321375601131126146e-13
29 25 39 -2.968497686749034590087958601747940949893631848588672172553372138193637021971073e-13
29 25 40 -8.175155485202570814158076606088443083715405075858514724252874021740249705497559e-13
29 25 41 9.503987087368997549155753052884750234825081932927415659551849311437587628361835e-13
29 25 42 1.874415870788862073212854119236458864117123044772964207429854610509321311071892e-12
29 25 43 -2.922398706742898136191230199725054761212505787363335630565038580324268339185393e-13
29 25 44 -8.646027753417374427846461600416757876726873541616784645891912957079879513359197e-13
29 25 45 -1.662596678473724283033288216177151752643035769236237948512207155008142860797201e-12
29 25 46 2.725235311576735788981688973511274243522413982547024320651517204494630407400588e-14
29 25 47 1.047027370606406374714711430970624625049570890316110517306420854554915962042698e-13
29 25 48 1.590719871784883194987344018062110124319397246059180060344743888908266088291429e-13
29 25 49 2.985751112842331429540536741125611844608411300588727444506002942548748071202305e-13
29 26 26 7.932051762754819132072253618844687152130009273739400506828103321586918867267658e-13
29 26 27 -9.887169928490265762312109250685013257471237691424994988357723257803458594242283e-15
29 26 28 -7.498113412887593208576779496376088414769245522953895607369368847794089428647352e-13
29 26 29 -2.299036810743370886316347315273269830776889720979871416121575098075410642928478e-12
29 26 30 5.149683158323863507938768930416428176638444414754294115335067806762757705427105e-15
29 26 31 2.210626376503740094637587497428084019407896667203608535175986887810512604877433e-13
29 26 32 4.933242945020251889659192606760628359585231938404466663423035623110477605967343e-13
29 26 33 9.346470864063227203698902624167298833275612234675482977603826784942762053606535e-13
29 26 34 -6.240516536056196459386032199835910344863779605187086672949778317795031848872808e-16
29 26 35 -2.066470104583190297016038722130991760987663772654918804308505020052691732757977e-14
29 26 36 -6.972469182703080568162965119732141805310516755424339146670464221783178682079196e-14
29 26 37 -9.921325703048092243691528012967805789223929294656991444085258984308875869383247e-14
29 26 38 -1.780860638718546646811350364523076338412609596698295824835326503683738535016193e-13
29 26 39 -3.126285931479877403120716790431504247350534768892290462017035405610524794211315e-13
29 26 40 1.704915782322643423881184115069746935953688266559879780287884445303224707254653e-13
29 26 41 3.824428519922358909229308074712396826626871474598483459668675686446852984718681e-14
29 26 42 9.282135662384012977818629829963989567137790304915127080189605402154394333069422e-14
29 26 43 -2.513685056069392948994101485027992612886755149925469776218808737080189917497463e-14
29 26 44 -1.250704408654628373350931303696810783167025330869279470550905420944071484246708e-13
29 26 45 1.805029821730028950056636009976690820208762912098363351262746964042632978225723e-13
29 26 46 2.493139514392333067572406915150353621742756727164421231918079505374507506082844e-15
29 26 47 2.014405443344386711512495570601663475116635829300706685965616046948904095914477e-14
29 26 48 3.164948060126748826456984312111681445442664678319943561106675994904014712659244e-14
29 26 49 -2.333767828018029730329384735630407150708109825606295446682038931040460743522219e-14
29 27 27 4.22738380445344302793266991748110586046771620861777796130429497650323194339874e-13
29 27 28 -2.250441781106700526474187358046493154776776456655086383427590242453730158106232e-13
29 27 29 1.421710922855270429064182771145123318437515149156978497247302663251301148219156e-14
29 27 30 -2.475159239484538080494055689223304913700884112408971065621984788701679390778457e-13
29 27 31 -8.178483466548002187575507520096903992349331716501801875387389555000613363737465e-14
29 27 32 2.326107993619939594011700542117965418914879069782199365348064731423952500830888e-13
29 27 33 2.978711586860980646955527627674548843486785251535669516221742866104637409505461e-13
29 27 34 3.201060477445609123760334451694918534148572951836590541746561593957276020609052e-14
29 27 35 4.143747390544612279747276185350237754435461941852694411885720165878733616145112e-14
29 27 36 -2.147123703150773859110647223298573582695655119661622919766876265874073135800548e-14
29 27 37 -2.475799003474933234258529971293452050770147761445437968765220457722058582877627e-14
29 27 38 -1.142948467851096212912684807512222034524636611374675295175683719284947454998523e-13
29 27 39 1.329881673724244453154128165745696741602769627677994053703900234701123724569298e-13
29 27 40 -1.689979611548054307942847419112819463204843782045835751904575192201968497731341e-13
29 27 41 -3.521183626038089165615155178146394287705848167185652768348659590128382904863536e-13
29 27 42 4.980906601848881772483931592575662442912014139957044321512724870457659208620523e-13
29 27 43 2.362847924592412262992120028018659793904702172584013636036153155922621989799888e-13
29 27 44 -1.960279408779862489380216264773207480822247528803425836923364107022335471791901e-14
29 27 45 -7.589032506731917853354587749114237767573529921780645165691561505006056986782628e-13
29 27 46 -3.145896367606439580963287507807147445818687608085548319249544144154606268157847e-14
29 27 47 -3.126295139933344757747764734098181734825972131517400510795330709328893162567722e-14
29 27 48 6.566663819607529925637762887064084244320918439980520922099483189602759571366448e-15
29 27 49 1.020900658131980641293796914821945788969191425843605222274855944751616744609463e-13
29 28 28 4.163863790719854584601535186533190887966802667593004001706289004023331136621527e-13
29 28 29 -5.262400369848412899275969831901193500510642081669292601552392849783849477298219e-13
29 28 30 -1.96672777504968110717173763725356644840895670497053411469366419708067793807397e-14
29 28 31 -1.693578163197186265443002816273659331567048544573397584957562495816301984819944e-13
29 28 32 -4.389909490870047977105240399564532531948032235371630421137853643652753441201574e-13
29 28 33 -2.667808062291410754836504429715362435290277757020919971376253638046101746345057e-13
29 28 34 3.872305951921168680710206601992853266299057274026803668411700721782951153549944e-15
29 28 35 2.111041585184339242505844591409554015733615896358071993193236492352434326653326e-14
29 28 36 6.959945632486918288848356469328583676898148868861856241445259046488029057932892e-14
29 28 37 6.687307868592967384556964151084461348955752679458079770818176568247538011477061e-14
29 28 38 1.418266027368562750372479327806692325022435033046886564462281595351209064025035e-13
29 28 39 -3.610890135951561705443750176233106190337250615069229118445833143788358749306135e-13
29 28 40 4.549131372811497394806606022404351856102356311113176460366116862527393390487999e-13
29 28 41 -1.959383838238825183916560144291434270964099483664570424463797979367896207346805e-13
29 28 42 -9.083933979076688164948954024922756585185232779848610170312004972051914184970822e-13
29 28 43 5.327559596602698179899856296917125244182503293374323361823697016887340651908995e-14
29 28 44 3.32591767706155964608159768018389876167316694642408635267845122077698431887759e-13
29 28 45 1.214317582204934763121995519463646770922223005522752333035286945248814791525502e-12
29 28 46 -5.770514679967607147047060816207167404421731599019887099194444108364530168591923e-15
29 28 47 -3.737569330737906431829909346187126247451364391981679524932278765192759663246565e-14
29 28 48 -6.055168557221638000195629366663678564390964168049668315280299584564387074831214e-14
29 28 49 -2.093970421351282533675754195584171879661682679862156646442892734950023613691343e-13
29 29 29 1.560771928833061885988753570189890167362277742739889689945074088173248479869023e-12
29 29 30 -3.194806114658096479330053714694790006325635289587494056354326860982724381918062e-15
29 29 31 1.936827662279479365423597826608270693826918945134577632479657334734084642632256e-14
29 29 32 -1.48083405495582928606632862947925202387012473496958906261048918794188829206379e-14
29 29 33 -9.306562690776170610932027617089774115905925582714534350436724651445134160448357e-13
29 29 34 7.092806355903922213686942025534348155217871840381585353893984868229740570973924e-16
29 29 35 -3.607986582124209248176347027911860280683529564175700311296633058232161092100657e-15
29 29 36 -2.21385317585629191672505862712999589373209748334580472343214407703679856434921e-15
29 29 37 1.262370413518404567322742779338006345464739178079424821031181356964753390546587e-13
29 29 38 2.494253121599974454093348151266727406982801438666353075543994970387443977230566e-13
29 29 39 4.725602085142125937886908202699112619928279240231646854962124028464639198544361e-14
29 29 40 -6.675646807545934698299345584253461867317518732887649624967865845420041799615522e-14
29 29 41 3.937598079740061252219931413791311007505646875457676106488089152939031444293844e-14
29 29 42 -5.835247131250711396292600453185198082525792720679468162120882820104631981530843e-14
29 29 43 -7.387094798969671864033692455601229066133737233618210697002376471402296823336213e-15
29 29 44 3.145666827214868497335854445100895858462287867793249198139008951896191636971837e-14
29 29 45 3.274356759559540347679928746781570001788775381641417336344274746095932140963914e-13
29 29 46 2.873637476207861295351358104891046824505679520994710296777067967079250755402889e-16
29 29 47 -3.523439088563935581884011584287328361079504521862924798326974792720182292415223e-15
29 29 48 -5.594375252428014510268357804979871440562656259756034299918675383916687350815895e-15
29 29 49 -7.408605641664650443085728531710796521242112070875198321169021815992285336480594e-14
29 30 30 9.92833701632979606699602844329628110131677346628591213123480704031356321361436e-14
29 30 31 -2.200644335333330642122680695433718422065305374995942595127941141509735450003112e-13
29 30 32 4.416345724383182270501714078317480103156678579980704605912055415957040223294852e-14
29 30 33 1.321195254114114099158197299784381299102638943312861669198590633360858754887959e-13
29 30 34 -2.152405358666432676940753597258042042056115489306103872187303229067013333379975e-14
29 30 35 2.167541286263243932040589039647069236404285371671439020672983991320824295090244e-14
29 30 36 4.362235722231410404660065090579758287888904553495974985853855350427663550696291e-14
29 30 37 9.064537240984045851136064707364596420544420125586947093317822271513792464113501e-14
29 30 38 -7.893865468635214764117344106776948741337193210710408472321076776711129325940272e-14
29 30 39 -6.386434628727746712596527416617768497559829477485773961107567635755585129290481e-14
29 30 40 1.009433025921051652009148721112338810373963502993936832974923287866939835666319e-13
29 30 41 -5.530028176103427651153952308685168637736412912778973162791503938940289591675175e-14
29 30 42 -9.20536463035432456349156750773711321926105326326311441560544204996561030124603e-14
29 30 43 -8.628413737803853888750078058239660301860776498255459563030291055149070098001256e-14
29 30 44 2.119171541500958924701980596894535382826065002106660849408491448391865318264228e-13
29 30 45 -2.303366305441899946458527550792853557336909313887645597908625843824040056905973e-13
29 30 46 2.042578607163343063743054423881907328649487212532885785290108029939222483311386e-14
29 30 47 -1.640949169604509288133665428018559528495338632149402860885113878527116619944418e-14
29 30 48 -9.380008963053430430392582934322535250870592520053456451552282145170248658927723e-14
29 30 49 -3.870829704541588508876991076784306132664136155611903036065027606544823652836742e-14
29 31 31 1.380966947686569675964611567861197984952213648369413279573164006972421172254019e-13
29 31 32 -5.665575708639786517228735451318873240509878273416536872333719842324989265506069e-14
29 31 33 -1.573170488429583123721140043960631301373295230069211242011029662913837053264848e-13
29 31 34 -3.96916242599703008185148089130081963993790967937165990723625069202454582412325e-16
29 31 35 -3.042891414197681041167146301606245933358733147394150582016742693550560484964607e-14
29 31 36 -1.944332533311735931455403376084753643624519196737498452605736383052190149881233e-14
29 31 37 -3.057095287126874742063631459565391397398238390330028708890547754633954558715913e-14
29 31 38 8.717454822127385775266089388189718422934311135489653629676576609526081563164903e-14
29 31 39 8.29580148218207223000470122372990001033170726379009849820186597829414971230129e-14
29 31 40 -1.204801605374215199935170601256661214126364044508451602559342008619427902617865e-13
29 31 41 6.234732554976190187374671277470684933812516971418296429088962085444230385206407e-14
29 31 42 9.930611933109559939778118817369863971096026070527011207053740168575125326520136e-14
29 31 43 -1.430953619141531654890918275105202683227452591476744419099767272159230873727607e-14
29 31 44 -1.335187583162844385390505799603334930933101177671638324125200503309503217647015e-13
29 31 45 2.678062542956911155750266049794008463859954410061176962382332179713507952536816e-13
29 31 46 1.601729105701903992598723009922171701322721989333188170092062118137025745181216e-15
29 31 47 2.606656355124736291795904874613519689363848596474482340794621976115061933285895e-14
29 31 48 5.254717254998193568316895817409972911772666805181609051045587609199127086183552e-14
29 31 49 -1.694358888434059095008608642593733635459151336342308708463067693906210434966454e-14
29 32 32 1.599938753129340173853767056186941511081283659030362296603613788969789904519135e-13
29 32 33 -3.837938072591500827127101898365043919199436702945951192848946098357037924638899e-13
29 32 34 -5.442285368708196095750834348065617534095738778633640407351782088363528905254728e-16
29 32 35 3.208994989037902224222931495977915591873089457453909272037674973743704919805847e-15
29 32 36 -3.956459603804850704067819854826774104203205595313165335155306822251326482983783e-14
29 32 37 7.467800742056144060550976039695617258880498609261986097287356371514227681277756e-14
29 32 38 1.48160430583929082016465198366936616699672808060803375999771853910071156560995e-13
29 32 39 -1.337788254672601491287742630598008082719243700359811031776293735276482053421339e-13
29 32 40 1.629431743303603564212682804695579799507065007939499412799498191143087567978374e-13
29 32 41 -7.38667357796796225450946676185906426055949765981052714883555482963754710186149e-14
29 32 42 -9.300778728062687642808686053802277775261171389447793216873759054292278043797439e-14
29 32 43 1.704018246923213863788808087588443912443421004462038089300132567954291056937293e-14
29 32 44 -3.329407353802281887738523851110446337085539456111569044638772976490187629857142e-14
29 32 45 7.200967711698681661056452409239098840346700228954553357072884442312981398406074e-13
29 32 46 -1.046633608851556327940497470882614711054158145760313117677410908374375552150757e-15
29 32 47 6.315579305881176403555424687800708270325024616061120763182662655470562238037145e-15
29 32 48 2.862147632284980676984178611192007574741831334508564621625244701047071293771264e-14
29 32 49 -1.315875981546662083510709101056748393202273123161471836519876457010213035271094e-13
29 33 33 5.095469662271369380216244048414304140311576984453667575384764884852910964034064e-13
29 33 34 -1.559010854433805641502710455899571318707498464885318559409391145848812379394872e-16
29 33 35 1.022490182887973361274042961302177146947350550846950549064911930350476142554792e-15
29 33 36 1.101262889652924292405884814636319358116335523278752925632708286742314908949142e-16
29 33 37 -1.334647247712959102947942502332179738331039624171610607758521142890943311077777e-13
29 33 38 -2.314220976912037712819875961898347725829355214707288474090843231451258019081012e-13
29 33 39 -5.109161540816938758910451431870294025265866848153034508405115406698461806761217e-14
29 33 40 7.250729974045188535869304752079455911482530135835100794313520418564828750247348e-14
29 33 41 -3.582419716733582835586921855383689618500833394432789758380011965235349361135763e-14
29 33 42 -6.416115210165154204588033123547999637513804177454695595629166621027039132819627e-14
29 33 43 7.297917866899258062580113200950726012944845239983696173137851733796257624492162e-15
29 33 44 2.20798412059412182185728577309560571278512763057228148865331714153420852928822e-14
29 33 45 -9.1832859913642586546082935763437162092651820224966394016843413869314372916174e-13
29 33 46 -3.575627830347641938004102771525387676287526557747722878479572069513998322649155e-16
29 33 47 -3.647987984227620025789313456523052943497347771728748312068207193837219523751162e-15
29 33 48 -4.248821424798384685126248285490022248862153267863348014939711136696279713176645e-15
29 33 49 2.264381704723210920907819048822708222160751033201893984760309169101030240157631e-13
29 34 34 1.316854434301487355146272275491904004771585184968112530424183271356964053112261e-14
29 34 35 -4.7018245590951366336779007334481019726980967970000173229953547075361305428954e-14
29 34 36 1.735348185714992390887347393727267943727376101606703091219903511632231899021028e-14
29 34 37 9.796524959437164756269712336178195225929880411657285373815511330043762379993205e-14
29 34 38 -2.257635474613878646240156557099022577551070716093943863272668620460355146211689e-14
29 34 39 1.331142248346286941025707946852432719494480635236466269495421894323881968965168e-14
29 34 40 -2.244538874581244660112823884781485409117847316000828261711692410903526688183301e-14
29 34 41 1.335191964342482113072641135256545029593473680105361516003033070599261996250085e-14
29 34 42 2.159193439446053610099371808444288943098603344353555212193151041181845868709165e-14
29 34 43 -3.199138897780532336846962196635812453625834352146942208371646612562409911677322e-15
29 34 44 -6.76179914510694193188644112473541543011744024053392622383090999368920592528664e-15
29 34 45 -4.453805934748465551440081416922894224595182764685102737660004279365272782360428e-15
29 34 46 -1.29579970777393503140346080177599390725893981884012946229340158677517978483412e-14
29 34 47 4.912741913446589005359878009332143234236838343941099625580271330913921844368596e-14
29 34 48 -3.70111863430686260355612383739004201381446080818181840274202537225229019950679e-14
29 34 49 -6.915176084788775960943734744772949711249614980274288750008362086265798670763069e-14
29 35 35 2.177299399389216838204806430101925733346083011453274576995780027402524853292635e-14
29 35 36 -1.661910552073971045501875406164992117803829640048951068949782760998704066153996e-14
29 35 37 -9.21611817222998411915880550118712749169152200864490570541590190492641918710066e-14
29 35 38 3.19023240953785077421953358244277226365963756562540045324988264128173354905555e-14
29 35 39 -1.698075074961450869502651336940771729599118705172825488052128671270371085193076e-14
29 35 40 3.100550657985516029592443035500770353820938247084156023027826861135615893141522e-14
29 35 41 -1.886271917979545435485547986236981173647599858130107695258792400749956861214096e-14
29 35 42 -3.38972847048616021467885210809307247998809780573857330624191814300293418194182e-14
29 35 43 4.386017239932434465782402061017570630610586456083059972209734332168138324393099e-15
29 35 44 1.172325803715189613538008519950462304741235539438067809738150171809876922225397e-14
29 35 45 1.493713223177522999959841191179138032785091021009219286777353702088709283284773e-14
29 35 46 -2.931878786101729944745823433541734612141548226741409209657147107649258794471078e-16
29 35 47 -2.452470135795813156173539954167013826363892442994919551753512553090468747004564e-14
29 35 48 3.197639351526139841307641386248533074463028895103423943511521423081341697398323e-14
29 35 49 5.677982045228680872264462860703496467484485022783544880590903041945150076396112e-14
29 36 36 2.393237687073181613633620300268736209096932379545985897962962946808669727325914e-14
29 36 37 -1.062192947363012408157907081800559158933308966829432521881921990659062717566188e-13
29 36 38 1.774550245353140961430881177091697804141857832141753714527071103213741832440304e-14
29 36 39 -9.33843519075690847882713721366322013417834322576147814498992057851431625340722e-15
29 36 40 4.005225755326612363899998451100976674611217282306020452356350075049478786203947e-15
29 36 41 2.468819745625796480445850107561593771692554996713946840087220803765570336232732e-15
29 36 42 7.710854449065249727026144244007831941578546586879481223974857824555160189949557e-15
29 36 43 -1.189638430250809277738102446842662890246404370785282720792397053962768382198366e-15
29 36 44 -5.839672346548597516700307932227024267374782715174174327461008770237437314637704e-15
29 36 45 -1.835486040974088105861352336127208834112033256330049255142231093712091935908161e-14
29 36 46 1.149210661651945581832484060930429058929634985415340792579950093477767624455042e-18
29 36 47 4.588141851899838604382038596767626169566052910833940171643675005808477226972381e-15
29 36 48 -4.629580203090851830976286073859442280328664126341909644302255655121071940878889e-14
29 36 49 8.160511912265820411026913160715752251902533562689940910613545864399142396856607e-14
29 37 37 1.687056007103553935958432029317862453361370234578549775972162392480136739538826e-13
29 37 38 -8.710810005211255454143120215929831505782707158006868973909153126182061742687908e-14
29 37 39 2.332103449041934238503673911206750671458340277457069635089228573808900825651492e-14
29 37 40 -3.66559346660134168767458017847468709980486443227570459996270603047839901067345e-14
29 37 41 1.97223394273547987826733514931568800304757770866720609588685486957924690930208e-14
29 37 42 3.482603874818104921125731143577634294795990775137226163621693986078301487627287e-14
29 37 43 -4.204868584412091423225247811312791553284072187661044033210335825748385848827938e-15
29 37 44 -1.00913966482085794111323860185463939259732344976866342462748724093524749492981e-14
29 37 45 -1.97397378981685599313970914782091373855166901741873371371291968314511947680758e-14
29 37 46 3.414107812853688448314977613066281424859227451894356808491190030216703485449783e-16
29 37 47 -9.209865833402335650644317912271878883836701852715913439178340766817669755741443e-16
29 37 48 4.891373241359857471382927698979244185925460642565722581927049494275505035518449e-15
29 37 49 -8.862510877720966687797618784166419316343437590583011439063649346923054756140277e-14
29 38 38 9.281342666356376484470906561373883017959039350171337660874347824872419547093061e-14
29 38 39 1.404585544967736760305819070656668282054538156355673918965724205625653393944904e-14
29 38 40 -2.08397301608232589055862371090289250351075155496022304066830424197825740162338e-14
29 38 41 1.081435004202931352781080030921527040833588805896720086383009154464633047171442e-14
29 38 42 2.087319781939922701507680310849344980608181418030814137786731036040876981352524e-14
29 38 43 -2.121972621194832154079714907976767596849597317209300455493926546963783061343477e-15
29 38 44 -8.225122474806846360683440021778151447469840275206911313596031494438518912118254e-15
29 38 45 2.112708142615697828056767980851097920578300600943374764654040485316364896737996e-14
29 38 46 4.557985448951857846308732343302623304251986344745415770846106026071074114310562e-17
29 38 47 3.413395875833743313590825935231488104614523911778331506165046674011209691978029e-15
29 38 48 -4.049567824438210317173408655936800845614364036088707999179822019940537474175798e-15
29 38 49 -5.46361512944479286850721150574051227210736160994772585592035623014658755957285e-14
29 39 39 5.639623746290434800058269359648334820465271146643802935520847926840117244403559e-13
29 39 40 -7.761280893089719097596424927166217043203773723240936848031222352161769071385342e-13
29 39 41 3.733328917342162943061103353791788270054859559930687351707446601693305360859748e-13
29 39 42 7.298321509300184252901622528382322701736698511802431185103324409018030737291019e-13
29 39 43 -7.228909342372805397861593912739002374903531150161913613036388326215948875101529e-14
29 39 44 -2.193393054969589855652152114543860002452145435180193752368065464822784179318597e-13
29 39 45 -3.85963622135309920148343795684062384676948207729013648303813309206396950609594e-13
29 39 46 4.687100394389513850015392712333695436955267547225741032978672756945167941708964e-15
29 39 47 2.094809446061689230965512028169474459645754739842980671667907675560117276127774e-14
29 39 48 2.982793777658106733134555114857547674060004642391154751350248753370850174414698e-14
29 39 49 5.006277659812748789380920426432922966961258586626042346648269530854480512819091e-14
29 40 40 1.242114348642171809306693058163909336566525273734643243316425368772145519695934e-13
29 40 41 -1.103757332980619014094453189124710111604589799434005255005769313094279067508753e-13
29 40 42 -2.524917943221902020025759210109219075673951309246201353896357968469553517190067e-13
29 40 43 2.750952720470614869409817199132569210907371525962812961924376624397542606629868e-14
29 40 44 1.173030549797791090324475052174671418857264761688616497657481243436602325274406e-13
29 40 45 1.4979820281145745081776302870905316390132015986505134557398412953924216609124e-13
29 40 46 -1.984539349974936169835801764967341397594449969650353038255593282377131250144258e-15
29 40 47 -1.405843937905197546327653877665686739115072652813875993948490754901468580699711e-14
29 40 48 -2.2959916563519595817698419109081148146630713987188733576696786925631418973434e-14
29 40 49 -2.696679442866905834426218335255713383314885483285919059917653614017756729067947e-14
29 41 41 1.963017065459469994431433294948682116057558843507135761333759436523058740858385e-14
29 41 42 -7.914222377229172533039463514679888562531890878267044584231015025132614964008907e-14
29 41 43 -1.184758504938044352223765985902288522945467744862756559555251204376235267152145e-14
29 41 44 3.643432930123310386104632630572360341044694856449061872044718601543279546064388e-14
29 41 45 9.070056314062206383237522788467189059298661839587873199364668801674863900289719e-14
29 41 46 1.625059645919899405780186731630809186693874073135593939107103842322362670705651e-15
29 41 47 -3.32808834665383641968152738619395003908591357862283919489138062816640467254544e-15
29 41 48 -1.039073922604286291083836427533170297854566061801717997751697666565714675278475e-14
29 41 49 -1.721054298722182619956894840828169904891410600423852343255715203107413356046014e-14
29 42 42 9.444801932293077678472373064063226222329454052466277279413257781412787478571294e-14
29 42 43 -3.128705834017173949991375951730197755408799401002941580798346845764333450121653e-16
29 42 44 -5.245703579496416682839390319580985165995155808919570361058729943362719933256207e-14
29 42 45 -1.333686229210889533231653708305469513961140849732364478498490062750224814573329e-13
29 42 46 9.689126546006007814192420240242197332537964992060761550147415444943527225990285e-17
29 42 47 6.361533455312231963055216868537297117393088112261396239785699025521253462974154e-15
29 42 48 1.397668661870780448605727934734783426606708816908990777973148469650256388797519e-14
29 42 49 2.875405568003630745800991673814750970449361852991119189908702315698240186337219e-14
29 43 43 3.454975080238801261817522251029298711198204252901183524270315795227537924693721e-15
29 43 44 -1.324155357561770211166445150642988377558043290182991551077746211788305608297461e-14
29 43 45 8.799857762307182471475015921202840908394973786380905889573524056659972958365111e-14
29 43 46 -8.086815491828264882077900331899270871065050872631509223117690524826835954675583e-16
29 43 47 2.427497217551868931620240383664180133248143336704789246606981706153385615160369e-15
29 43 48 5.822984492716470015433880169180026349220530954352639537227719310740206542273891e-15
29 43 49 -1.474154642387374453877379328701989596868348945144296379080244295421194064668136e-14
29 44 44 1.678571743989878846446775070732884770060003379598698137161789576480668699710506e-14
29 44 45 -2.405510361787979705715392500656665339067566518898092884552237283009413298759434e-13
29 44 46 -4.088247845970258962804028577948868455597172928140269240263578885245814556388826e-18
29 44 47 -3.767848106630918689375573387788069570969114610146660341288577146135068568072406e-15
29 44 48 -8.467872687878322835497908103715255940875424265089491701281395085791847918005788e-15
29 44 49 4.927901781073340246200528023769323358662088822720626495110349674676159646528638e-14
29 45 45 2.396324664773821334092585290184612396474922539095080505940010453791162258985857e-13
29 45 46 -5.106076071484316944590550992952429754479348969768949736667424928843860639714278e-18
29 45 47 1.260207361091332935480725390350481820898506766092181838760886428209117585972768e-16
29 45 48 -8.223927074315478816194972768469032460852735922664298014157502907190796998405554e-17
29 45 49 -5.72971127359191058537204240452350718088862046342838928159961461955915754820082e-14
29 46 46 2.278903710900119509542878486231730520650091534063386761178698816252365699058521e-16
29 46 47 -4.104048319369918031551479770446561043986509785762022624753306934366613323740825e-15
29 46 48 9.895943433591378345036635638065558591512596882547223451847088503732668243997726e-15
29 46 49 4.224970560160688823596290012812588410043927853827231198747882402282413421449323e-15
29 47 47 1.070319626346756723477469099735388205097349386860357055363822009980864690530585e-15
29 47 48 -8.050361025962309988514007358156536739171564363066254847929176038148728726855841e-15
29 47 49 -1.655517494508792237881256925006584398302337268247634157240187891924113913465214e-15
29 48 48 4.563737050734302126407150356440199195878344677772901383751516188472115408166215e-15
29 48 49 -2.097958730558545751946131788183812979509407065920257106203683205325386149659669e-14
29 49 49 3.39586007848943009185043934927778999502210197353496940657114273619797934342161e-23


==> anc/tcube-c.dat <==
3 14
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.473625758207900593155009134600916500751316841374393026456839880655209137328, 1.473625758207900593155009134600916500751316841374393026456839880655209137329 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.473625758207900593155009134600916500751316841374393026456839880655209137328, 1.473625758207900593155009134600916500751316841374393026456839880655209137329 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.473625758207900593155009134600916500751316841374393026456839880655209137328, 1.473625758207900593155009134600916500751316841374393026456839880655209137329 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.473625758207900593155009134600916500751316841374393026456839880655209137329, -1.473625758207900593155009134600916500751316841374393026456839880655209137328 ]
[ -1.638281326806514323430982691471306332483110406122640333530757582848528692414, -1.638281326806514323430982691471306332483110406122640333530757582848528692413 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.473625758207900593155009134600916500751316841374393026456839880655209137329, -1.473625758207900593155009134600916500751316841374393026456839880655209137328 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.473625758207900593155009134600916500751316841374393026456839880655209137329, -1.473625758207900593155009134600916500751316841374393026456839880655209137328 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]


==> anc/tcube-s.dat <==
14
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.4736257582079005931550091346009165008 1.0000000000000000000000000000000000000
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
1.4736257582079005931550091346009165008 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
0.00000000000000000000000000000000000000 1.4736257582079005931550091346009165008 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.4736257582079005931550091346009165008 1.0000000000000000000000000000000000000
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.6382813268065143234309826914713063325
0.00000000000000000000000000000000000000 -1.4736257582079005931550091346009165008 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
-1.4736257582079005931550091346009165008 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000


==> anc/tcube.cpp <==
/*
  tcube.cpp
*/

#include <tcube.h>

using namespace std;
using namespace checker;

//
// TruncatedCubeMPFIFunction
//
#include <tcube_mpfi.func.cpp>

TruncatedCubeMPFIFunction::TruncatedCubeMPFIFunction()
{
  func = new __TruncatedCubeMPFIFunction;
}

TruncatedCubeMPFIFunction::~TruncatedCubeMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
TruncatedCubeMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *TruncatedCubeMPFIFunction::clone() const
{
  return new TruncatedCubeMPFIFunction;
}


//
// TruncatedCubeDoubleFunction
//
#include <tcube_double.func.cpp>

const double& TruncatedCubeDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __TruncatedCubeDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *TruncatedCubeDoubleFunction::clone() const
{
  return new TruncatedCubeDoubleFunction;
}


//
// TruncatedCubeGradient
//
#include <tcube.grad.cpp>

TruncatedCubeGradient::TruncatedCubeGradient()
{
  grad = new __TruncatedCubeGradient;
}

TruncatedCubeGradient::~TruncatedCubeGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
TruncatedCubeGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *TruncatedCubeGradient::clone() const
{
  return new TruncatedCubeGradient;
}


==> anc/tcube.grad.cpp <==
class __TruncatedCubeGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__TruncatedCubeGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "3.230592351908060591557295502004388018931992637392595636850623695062169667747", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.230592351908060591557295502004388018931992637392595636850623695062170108122", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "138.7704766610174584171738775947901378798977353294474301325332440817360725023", 10, MPFR_RNDD);
mpfr_set_str(upper, "138.7704766610174584171738775947901378798977353294474301325332440817360725365", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "1298.931848457495320345947736011180110664249248483712947526851213466774067076", 10, MPFR_RNDD);
mpfr_set_str(upper, "1298.931848457495320345947736011180110664249248483712947526851213466774086595", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1344941395599462692067759381606256864008759554951194202868165436138194529922", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1344941395599462692067759381606256864008759554951194202868165436138194528995", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-2881.539829574786035230262143168321294392191609766579984881616571097634825834", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2881.539829574786035230262143168321294392191609766579984881616571097634808035", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "3.603715033808873220141418407988456569969551927096754055165698693822237117951", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.603715033808873220141418407988456569969551927096754055165698693822237123589", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "1449.911960120642528565749385384817103754175161863644650216007755119488222172", 10, MPFR_RNDD);
mpfr_set_str(upper, "1449.911960120642528565749385384817103754175161863644650216007755119488444768", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.08917225461262360412510694665411429009172733870933273095404135508784091411959", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08917225461262360412510694665411429009172733870933273095404135508784091173884", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "89.98121840706379720934975545884798350908734525286871883165012508968730513584", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.98121840706379720934975545884798350908734525286871883165012508968730546556", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "291.2387905472400324648279996869824136124334531713328159055398546388536955792", 10, MPFR_RNDD);
mpfr_set_str(upper, "291.2387905472400324648279996869824136124334531713328159055398546388537545050", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "106.1283262530036773192048331287130724844781568601080717343813109012458462772", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.1283262530036773192048331287130724844781568601080717343813109012458463069", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-4.657079814210558393593527156719312148970085829873069539980371726686745304969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.657079814210558393593527156719312148970085829873069539980371726686744772618", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-2033.939673203133957478587974064683053964194870389743094215508637922433703042", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2033.939673203133957478587974064683053964194870389743094215508637922433585323", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "47.37408318344710465598022701419473686389845122475803381858924472394054230959", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.37408318344710465598022701419473686389845122475803381858924472394058907868", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "223.9896904639609337775746885373051088471553433361650990149971067353499136350", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.9896904639609337775746885373051088471553433361650990149971067353499149204", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "47.37408318344710465598022701419473686389845122475803381858924472394054230959", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.37408318344710465598022701419473686389845122475803381858924472394058907868", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-663.7562180712515695343794762679645848434556442112164012669472617521496629411", 10, MPFR_RNDD);
mpfr_set_str(upper, "-663.7562180712515695343794762679645848434556442112164012669472617521496624973", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "3786.609452564823312131249383878129828034446115780575362779913079076745345405", 10, MPFR_RNDD);
mpfr_set_str(upper, "3786.609452564823312131249383878129828034446115780575362779913079076745400025", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1983.268699895522996904988873196471408191016885434756913870988006596300984479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1983.268699895522996904988873196471408191016885434756913870988006596300884728", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "1753.965230258639154705651990317295284725665812615587060115245188371452916543", 10, MPFR_RNDD);
mpfr_set_str(upper, "1753.965230258639154705651990317295284725665812615587060115245188371452919351", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-2701.440548484797160983686283811564697582307442932449027323947731860360441950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2701.440548484797160983686283811564697582307442932449027323947731860360433175", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071266070", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071259030", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "19.52470359865189376354216198573354277612974274325770952446181903820411766398", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.52470359865189376354216198573354277612974274325770952446181903820425581158", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "22.69388690978468850007411885317275787494679248977607788786739004249109806739", 10, MPFR_RNDD);
mpfr_set_str(upper, "22.69388690978468850007411885317275787494679248977607788786739004249109807313", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "226.8783379106808722443666161432829301473212784424648025094546506501521612512", 10, MPFR_RNDD);
mpfr_set_str(upper, "226.8783379106808722443666161432829301473212784424648025094546506501522623908", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-552.7457691129485883218493362585531758333547904731569307972663611946130818048", 10, MPFR_RNDD);
mpfr_set_str(upper, "-552.7457691129485883218493362585531758333547904731569307972663611946130652148", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-707.7433471556489571077215746212214446821980962347045002523042576259950801030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-707.7433471556489571077215746212214446821980962347045002523042576259947907870", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-754.8024274284351000989905903231155330789761185586942726668863753778431143421", 10, MPFR_RNDD);
mpfr_set_str(upper, "-754.8024274284351000989905903231155330789761185586942726668863753778431055390", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "1565.900418945807962823109217699836132469969120067590984947740828321945804249", 10, MPFR_RNDD);
mpfr_set_str(upper, "1565.900418945807962823109217699836132469969120067590984947740828321945843208", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071266070", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071259030", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "-100.5456121987622707928286591640305376496149606099120813147389497979746956944", 10, MPFR_RNDD);
mpfr_set_str(upper, "-100.5456121987622707928286591640305376496149606099120813147389497979746927095", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "19.52470359865189376354216198573354277612974274325770952446181903820411766398", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.52470359865189376354216198573354277612974274325770952446181903820425581158", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-4.924883233921171283363842409456882519343219849217045715750533226876379411452", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.924883233921171283363842409456882519343219849217045715750533226876379410019", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "1615.821275717757795332739107019845328251698832501733186381583544191338628957", 10, MPFR_RNDD);
mpfr_set_str(upper, "1615.821275717757795332739107019845328251698832501733186381583544191338864817", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-2462.821704126415559095348126259007987030007722991773310978298856804631253244", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2462.821704126415559095348126259007987030007722991773310978298856804631119312", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "422.5233516135594924152670630169783963294121140385836527627141853858417945795", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5233516135594924152670630169783963294121140385836527627141853858419539913", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-485.3809675936602257290466711540188682025045373020067979514546986456141380910", 10, MPFR_RNDD);
mpfr_set_str(upper, "-485.3809675936602257290466711540188682025045373020067979514546986456141379060", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-1983.268699895522996904988873196471408191016885434756913870988006596300984479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1983.268699895522996904988873196471408191016885434756913870988006596300884728", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "1753.965230258639154705651990317295284725665812615587060115245188371452916543", 10, MPFR_RNDD);
mpfr_set_str(upper, "1753.965230258639154705651990317295284725665812615587060115245188371452919351", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-206.5162519022179805371793362518685278574977932390495412717111631953928532978", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.5162519022179805371793362518685278574977932390495412717111631953927325272", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "3786.609452564823312131249383878129828034446115780575362779913079076745345405", 10, MPFR_RNDD);
mpfr_set_str(upper, "3786.609452564823312131249383878129828034446115780575362779913079076745400025", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-199.3162470630833760529669354401403880146093708231755912895019818585043867170", 10, MPFR_RNDD);
mpfr_set_str(upper, "-199.3162470630833760529669354401403880146093708231755912895019818585041435933", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "422.5233516135594924152670630169783963294121140385836527627141853858417945795", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5233516135594924152670630169783963294121140385836527627141853858419539913", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-8.893599749805534237025425788890508598525045649982595381645068409626147721660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.893599749805534237025425788890508598525045649982595381645068409626147720599", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "-100.5456121987622707928286591640305376496149606099120813147389497979746956944", 10, MPFR_RNDD);
mpfr_set_str(upper, "-100.5456121987622707928286591640305376496149606099120813147389497979746927095", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-70.30484313118228373755119859147507950698067078836363114119744936264954432454", 10, MPFR_RNDD);
mpfr_set_str(upper, "-70.30484313118228373755119859147507950698067078836363114119744936264944610351", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-8.893599749805534237025425788890508598525045649982595381645068409626147721660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.893599749805534237025425788890508598525045649982595381645068409626147720599", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.08917225461262360412510694665411429009172733870933273095404135508784091411959", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08917225461262360412510694665411429009172733870933273095404135508784091173884", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "-100.5456121987622707928286591640305376496149606099120813147389497979746956944", 10, MPFR_RNDD);
mpfr_set_str(upper, "-100.5456121987622707928286591640305376496149606099120813147389497979746927095", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "223.9896904639609337775746885373051088471553433361650990149971067353499136350", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.9896904639609337775746885373051088471553433361650990149971067353499149204", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-39.01467686992125899907278045994678562082805126673415103449657542352511906074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01467686992125899907278045994678562082805126673415103449657542352511894015", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-6.738779178293719042239120102164883690894295990367982323376525334072333916847", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.738779178293719042239120102164883690894295990367982323376525334072333916361", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "0.6575754313628622414358201382784595594827960621638873162910030301459670696638", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6575754313628622414358201382784595594827960621638873162910030301459671166326", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071266070", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0003634654767747757152426111396368699885789163131195646062429857462929071259030", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-4.924883233921171283363842409456882519343219849217045715750533226876379411452", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.924883233921171283363842409456882519343219849217045715750533226876379410019", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-754.8024274284351000989905903231155330789761185586942726668863753778431143421", 10, MPFR_RNDD);
mpfr_set_str(upper, "-754.8024274284351000989905903231155330789761185586942726668863753778431055390", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.7052053145686913480161234757464726349148972634579060416086059682943961213695", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7052053145686913480161234757464726349148972634579060416086059682943961218157", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-485.3809675936602257290466711540188682025045373020067979514546986456141380910", 10, MPFR_RNDD);
mpfr_set_str(upper, "-485.3809675936602257290466711540188682025045373020067979514546986456141379060", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-2701.440548484797160983686283811564697582307442932449027323947731860360441950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2701.440548484797160983686283811564697582307442932449027323947731860360433175", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "-15.35541707398824566859828457989432077949944742979883363529521124015873427696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.35541707398824566859828457989432077949944742979883363529521124015873425640", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-485.3809675936602257290466711540188682025045373020067979514546986456141380910", 10, MPFR_RNDD);
mpfr_set_str(upper, "-485.3809675936602257290466711540188682025045373020067979514546986456141379060", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "291.2387905472400324648279996869824136124334531713328159055398546388536955792", 10, MPFR_RNDD);
mpfr_set_str(upper, "291.2387905472400324648279996869824136124334531713328159055398546388537545050", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-39.01467686992125899907278045994678562082805126673415103449657542352511906074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01467686992125899907278045994678562082805126673415103449657542352511894015", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-10.70804634772927697886797538189059974969693964624457854890618450610289296796", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.70804634772927697886797538189059974969693964624457854890618450610288557189", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "291.2387905472400324648279996869824136124334531713328159055398546388536955792", 10, MPFR_RNDD);
mpfr_set_str(upper, "291.2387905472400324648279996869824136124334531713328159055398546388537545050", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "1893.799877678749932729704741895919481871781099721915554064100544134550205437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1893.799877678749932729704741895919481871781099721915554064100544134550263269", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-39.01467686992125899907278045994678562082805126673415103449657542352511906074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01467686992125899907278045994678562082805126673415103449657542352511894015", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-707.7433471556489571077215746212214446821980962347045002523042576259950801030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-707.7433471556489571077215746212214446821980962347045002523042576259947907870", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.008612689743622676037500623796659992722482289920103533443550991871170491243535", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.008612689743622676037500623796659992722482289920103533443550991871170491307577", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "1298.931848457495320345947736011180110664249248483712947526851213466774067076", 10, MPFR_RNDD);
mpfr_set_str(upper, "1298.931848457495320345947736011180110664249248483712947526851213466774086595", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-3.079568225921858362449634873308126300682460742409980151204215862027566748253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.079568225921858362449634873308126300682460742409980151204215862027566746408", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-2462.821704126415559095348126259007987030007722991773310978298856804631253244", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2462.821704126415559095348126259007987030007722991773310978298856804631119312", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-4.657079814210558393593527156719312148970085829873069539980371726686745304969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.657079814210558393593527156719312148970085829873069539980371726686744772618", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "3.603715033808873220141418407988456569969551927096754055165698693822237117951", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.603715033808873220141418407988456569969551927096754055165698693822237123589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1344941395599462692067759381606256864008759554951194202868165436138194529922", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1344941395599462692067759381606256864008759554951194202868165436138194528995", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "1565.900418945807962823109217699836132469969120067590984947740828321945804249", 10, MPFR_RNDD);
mpfr_set_str(upper, "1565.900418945807962823109217699836132469969120067590984947740828321945843208", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-411.1116909396485152568775378497166357637544267337014085734703942808773853606", 10, MPFR_RNDD);
mpfr_set_str(upper, "-411.1116909396485152568775378497166357637544267337014085734703942808773848384", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "3.603715033808873220141418407988456569969551927096754055165698693822237117951", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.603715033808873220141418407988456569969551927096754055165698693822237123589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "27.80179378302548607763170032706950210389260752311264664337274672083427750932", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.80179378302548607763170032706950210389260752311264664337274672083428142712", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "106.1283262530036773192048331287130724844781568601080717343813109012458462772", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.1283262530036773192048331287130724844781568601080717343813109012458463069", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-3.816823638563858165149677174144071096917011383783654138100713406354948209485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.816823638563858165149677174144071096917011383783654138100713406354948209164", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "0.7052053145686913480161234757464726349148972634579060416086059682943961213695", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7052053145686913480161234757464726349148972634579060416086059682943961218157", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "1753.965230258639154705651990317295284725665812615587060115245188371452916543", 10, MPFR_RNDD);
mpfr_set_str(upper, "1753.965230258639154705651990317295284725665812615587060115245188371452919351", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "27.80179378302548607763170032706950210389260752311264664337274672083427750932", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.80179378302548607763170032706950210389260752311264664337274672083428142712", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-663.7562180712515695343794762679645848434556442112164012669472617521496629411", 10, MPFR_RNDD);
mpfr_set_str(upper, "-663.7562180712515695343794762679645848434556442112164012669472617521496624973", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "1893.799877678749932729704741895919481871781099721915554064100544134550205437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1893.799877678749932729704741895919481871781099721915554064100544134550263269", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-113.2642346357212328212862198026997493924044278078390586162909471539505802957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-113.2642346357212328212862198026997493924044278078390586162909471539505615695", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "223.9896904639609337775746885373051088471553433361650990149971067353499136350", 10, MPFR_RNDD);
mpfr_set_str(upper, "223.9896904639609337775746885373051088471553433361650990149971067353499149204", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "-15.35541707398824566859828457989432077949944742979883363529521124015873427696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.35541707398824566859828457989432077949944742979883363529521124015873425640", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-2033.939673203133957478587974064683053964194870389743094215508637922433703042", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2033.939673203133957478587974064683053964194870389743094215508637922433585323", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-552.7457691129485883218493362585531758333547904731569307972663611946130818048", 10, MPFR_RNDD);
mpfr_set_str(upper, "-552.7457691129485883218493362585531758333547904731569307972663611946130652148", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-3.079568225921858362449634873308126300682460742409980151204215862027566748253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.079568225921858362449634873308126300682460742409980151204215862027566746408", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-10.70804634772927697886797538189059974969693964624457854890618450610289296796", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.70804634772927697886797538189059974969693964624457854890618450610288557189", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.008612689743622676037500623796659992722482289920103533443550991871170491243535", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.008612689743622676037500623796659992722482289920103533443550991871170491307577", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-199.3162470630833760529669354401403880146093708231755912895019818585043867170", 10, MPFR_RNDD);
mpfr_set_str(upper, "-199.3162470630833760529669354401403880146093708231755912895019818585041435933", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "3786.609452564823312131249383878129828034446115780575362779913079076745345405", 10, MPFR_RNDD);
mpfr_set_str(upper, "3786.609452564823312131249383878129828034446115780575362779913079076745400025", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-206.5162519022179805371793362518685278574977932390495412717111631953928532978", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.5162519022179805371793362518685278574977932390495412717111631953927325272", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "64.85317021705637729828527679870338058112792255220857507628540731902872074612", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.85317021705637729828527679870338058112792255220857507628540731902872549837", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-6.738779178293719042239120102164883690894295990367982323376525334072333916847", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.738779178293719042239120102164883690894295990367982323376525334072333916361", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "89.98121840706379720934975545884798350908734525286871883165012508968730513584", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.98121840706379720934975545884798350908734525286871883165012508968730546556", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "1893.799877678749932729704741895919481871781099721915554064100544134550205437", 10, MPFR_RNDD);
mpfr_set_str(upper, "1893.799877678749932729704741895919481871781099721915554064100544134550263269", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-10.70804634772927697886797538189059974969693964624457854890618450610289296796", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.70804634772927697886797538189059974969693964624457854890618450610288557189", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "0.6575754313628622414358201382784595594827960621638873162910030301459670696638", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6575754313628622414358201382784595594827960621638873162910030301459671166326", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "509.5696651352141306434362853217645674663774323383257305139675180311843460354", 10, MPFR_RNDD);
mpfr_set_str(upper, "509.5696651352141306434362853217645674663774323383257305139675180311843468965", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-727.0960899492132872200230025221364270477825868599132612332460917701206324734", 10, MPFR_RNDD);
mpfr_set_str(upper, "-727.0960899492132872200230025221364270477825868599132612332460917701206228007", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-458.6559364404965366908443371084443337860455720769353768645166496739262371456", 10, MPFR_RNDD);
mpfr_set_str(upper, "-458.6559364404965366908443371084443337860455720769353768645166496739261144293", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "-1.538907764235248989352947840012474920040426685193213004234232230235398902620", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.538907764235248989352947840012474920040426685193213004234232230235398899072", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "22.69388690978468850007411885317275787494679248977607788786739004249109806739", 10, MPFR_RNDD);
mpfr_set_str(upper, "22.69388690978468850007411885317275787494679248977607788786739004249109807313", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-111.0451013683323130900517783070140409172875878590185215438250327696331144192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.0451013683323130900517783070140409172875878590185215438250327696330109907", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.6575754313628622414358201382784595594827960621638873162910030301459670696638", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6575754313628622414358201382784595594827960621638873162910030301459671166326", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "-15.35541707398824566859828457989432077949944742979883363529521124015873427696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.35541707398824566859828457989432077949944742979883363529521124015873425640", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "1615.821275717757795332739107019845328251698832501733186381583544191338628957", 10, MPFR_RNDD);
mpfr_set_str(upper, "1615.821275717757795332739107019845328251698832501733186381583544191338864817", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-2701.440548484797160983686283811564697582307442932449027323947731860360441950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2701.440548484797160983686283811564697582307442932449027323947731860360433175", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-458.6559364404965366908443371084443337860455720769353768645166496739262371456", 10, MPFR_RNDD);
mpfr_set_str(upper, "-458.6559364404965366908443371084443337860455720769353768645166496739261144293", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-754.8024274284351000989905903231155330789761185586942726668863753778431143421", 10, MPFR_RNDD);
mpfr_set_str(upper, "-754.8024274284351000989905903231155330789761185586942726668863753778431055390", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-6.738779178293719042239120102164883690894295990367982323376525334072333916847", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.738779178293719042239120102164883690894295990367982323376525334072333916361", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "98.28238745347471557937920450121007641829192653176841752333014882747517262378", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.28238745347471557937920450121007641829192653176841752333014882747517266095", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "1282.594709597887968270746809086381504648881406509658849819086381213906432153", 10, MPFR_RNDD);
mpfr_set_str(upper, "1282.594709597887968270746809086381504648881406509658849819086381213906435028", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "32.16767733764242712997316434327016544519062995537572726159553615065346130187", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.16767733764242712997316434327016544519062995537572726159553615065349233367", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2033.939673203133957478587974064683053964194870389743094215508637922433703042", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2033.939673203133957478587974064683053964194870389743094215508637922433585323", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "96.67077902786772967430549775168853547191763295194743557181763558553831660960", 10, MPFR_RNDD);
mpfr_set_str(upper, "96.67077902786772967430549775168853547191763295194743557181763558553831663213", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-206.5162519022179805371793362518685278574977932390495412717111631953928532978", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.5162519022179805371793362518685278574977932390495412717111631953927325272", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "226.8783379106808722443666161432829301473212784424648025094546506501521612512", 10, MPFR_RNDD);
mpfr_set_str(upper, "226.8783379106808722443666161432829301473212784424648025094546506501522623908", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-411.1116909396485152568775378497166357637544267337014085734703942808773853606", 10, MPFR_RNDD);
mpfr_set_str(upper, "-411.1116909396485152568775378497166357637544267337014085734703942808773848384", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "1557.989657473535918077780048626794997980637199996725949909500545725263968089", 10, MPFR_RNDD);
mpfr_set_str(upper, "1557.989657473535918077780048626794997980637199996725949909500545725263971708", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "1557.989657473535918077780048626794997980637199996725949909500545725263968089", 10, MPFR_RNDD);
mpfr_set_str(upper, "1557.989657473535918077780048626794997980637199996725949909500545725263971708", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "422.5233516135594924152670630169783963294121140385836527627141853858417945795", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5233516135594924152670630169783963294121140385836527627141853858419539913", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-663.7562180712515695343794762679645848434556442112164012669472617521496629411", 10, MPFR_RNDD);
mpfr_set_str(upper, "-663.7562180712515695343794762679645848434556442112164012669472617521496624973", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-514.2388594793547789811194579379077450188146845990713957777743494604890411662", 10, MPFR_RNDD);
mpfr_set_str(upper, "-514.2388594793547789811194579379077450188146845990713957777743494604889886853", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-199.3162470630833760529669354401403880146093708231755912895019818585043867170", 10, MPFR_RNDD);
mpfr_set_str(upper, "-199.3162470630833760529669354401403880146093708231755912895019818585041435933", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "0.06690223254668142164981272198839139032323954354258119891583942734802250250763", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06690223254668142164981272198839139032323954354258119891583942734802250264817", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "155.2038110692641551345784102962385457073596381971122180764081839370154200933", 10, MPFR_RNDD);
mpfr_set_str(upper, "155.2038110692641551345784102962385457073596381971122180764081839370156291447", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "488.3413370624220903377497343126039674126548134627554633646032713773104897809", 10, MPFR_RNDD);
mpfr_set_str(upper, "488.3413370624220903377497343126039674126548134627554633646032713773106981022", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "106.1283262530036773192048331287130724844781568601080717343813109012458462772", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.1283262530036773192048331287130724844781568601080717343813109012458463069", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "2133.056600267119010561558577458900504986683323661329784664323690000915473873", 10, MPFR_RNDD);
mpfr_set_str(upper, "2133.056600267119010561558577458900504986683323661329784664323690000915510663", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "226.8783379106808722443666161432829301473212784424648025094546506501521612512", 10, MPFR_RNDD);
mpfr_set_str(upper, "226.8783379106808722443666161432829301473212784424648025094546506501522623908", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.3315549454959699243485171136638851798858653391236462960621365292810595800819", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3315549454959699243485171136638851798858653391236462960621365292810595805030", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-2462.821704126415559095348126259007987030007722991773310978298856804631253244", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2462.821704126415559095348126259007987030007722991773310978298856804631119312", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4738991976571746026017269746327548670051628118032714765330736629774201148062", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4738991976571746026017269746327548670051628118032714765330736629774201146215", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "138.7704766610174584171738775947901378798977353294474301325332440817360725023", 10, MPFR_RNDD);
mpfr_set_str(upper, "138.7704766610174584171738775947901378798977353294474301325332440817360725365", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "32.16767733764242712997316434327016544519062995537572726159553615065346130187", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.16767733764242712997316434327016544519062995537572726159553615065349233367", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-108.3782972135707834341908846346858490122588201049143191372560535197805702663", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.3782972135707834341908846346858490122588201049143191372560535197805498979", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.08917225461262360412510694665411429009172733870933273095404135508784091411959", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08917225461262360412510694665411429009172733870933273095404135508784091173884", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-707.7433471556489571077215746212214446821980962347045002523042576259950801030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-707.7433471556489571077215746212214446821980962347045002523042576259947907870", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "1615.821275717757795332739107019845328251698832501733186381583544191338628957", 10, MPFR_RNDD);
mpfr_set_str(upper, "1615.821275717757795332739107019845328251698832501733186381583544191338864817", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.008612689743622676037500623796659992722482289920103533443550991871170491243535", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.008612689743622676037500623796659992722482289920103533443550991871170491307577", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "-4.635468762431543442107015526122868386901258891867512093785088357416507915530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.635468762431543442107015526122868386901258891867512093785088357416507254475", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "1193.080014276052261893636070523770304928291363244435650196792993517524143970", 10, MPFR_RNDD);
mpfr_set_str(upper, "1193.080014276052261893636070523770304928291363244435650196792993517524307321", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-1.334908649001176013460102115599296302557701341431115149531302709276941603445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.334908649001176013460102115599296302557701341431115149531302709276941603307", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "1565.900418945807962823109217699836132469969120067590984947740828321945804249", 10, MPFR_RNDD);
mpfr_set_str(upper, "1565.900418945807962823109217699836132469969120067590984947740828321945843208", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "-39.10208996388565419370346023473585037033716796134924622755395672536311454831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.10208996388565419370346023473585037033716796134924622755395672536311285863", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-113.2642346357212328212862198026997493924044278078390586162909471539505802957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-113.2642346357212328212862198026997493924044278078390586162909471539505615695", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "1298.931848457495320345947736011180110664249248483712947526851213466774067076", 10, MPFR_RNDD);
mpfr_set_str(upper, "1298.931848457495320345947736011180110664249248483712947526851213466774086595", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-8.893599749805534237025425788890508598525045649982595381645068409626147721660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.893599749805534237025425788890508598525045649982595381645068409626147720599", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "47.37408318344710465598022701419473686389845122475803381858924472394054230959", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.37408318344710465598022701419473686389845122475803381858924472394058907868", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "155.2038110692641551345784102962385457073596381971122180764081839370154200933", 10, MPFR_RNDD);
mpfr_set_str(upper, "155.2038110692641551345784102962385457073596381971122180764081839370156291447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01243583217564709806488763204732500678403748289579577804834271672466287040576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01243583217564709806488763204732500678403748289579577804834271672466287036173", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-257.3607811889309903213402493668962598944578157614959424492292234914143409014", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.3607811889309903213402493668962598944578157614959424492292234914143405300", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "12.37333973899106293626972597227687789370214667607847799174050435457331160321", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.37333973899106293626972597227687789370214667607847799174050435457331162963", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-458.6559364404965366908443371084443337860455720769353768645166496739262371456", 10, MPFR_RNDD);
mpfr_set_str(upper, "-458.6559364404965366908443371084443337860455720769353768645166496739261144293", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "0.9552867062310221332778702923580412233581782314558215057095778992397488434688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9552867062310221332778702923580412233581782314558215057095778992397488441856", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-552.7457691129485883218493362585531758333547904731569307972663611946130818048", 10, MPFR_RNDD);
mpfr_set_str(upper, "-552.7457691129485883218493362585531758333547904731569307972663611946130652148", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "138.7704766610174584171738775947901378798977353294474301325332440817360725023", 10, MPFR_RNDD);
mpfr_set_str(upper, "138.7704766610174584171738775947901378798977353294474301325332440817360725365", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "89.98121840706379720934975545884798350908734525286871883165012508968730513584", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.98121840706379720934975545884798350908734525286871883165012508968730546556", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "95.01390918307527851748254002875787293399147154640146284377235456929825663521", 10, MPFR_RNDD);
mpfr_set_str(upper, "95.01390918307527851748254002875787293399147154640146284377235456929831752535", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.05117602991710383386494365704994194536133122769789849549435434906794040249375", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05117602991710383386494365704994194536133122769789849549435434906794040255694", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "-12.97979514500983053886445740477921065935935441694994765903999611507661545492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.97979514500983053886445740477921065935935441694994765903999611507661544429", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-4.924883233921171283363842409456882519343219849217045715750533226876379411452", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.924883233921171283363842409456882519343219849217045715750533226876379410019", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-838.0360342951425207219934442597903870247554779563151723698213726255109170157", 10, MPFR_RNDD);
mpfr_set_str(upper, "-838.0360342951425207219934442597903870247554779563151723698213726255109119468", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "-226.7526429570993643308318954412065140917146599815349640431710667140547849889", 10, MPFR_RNDD);
mpfr_set_str(upper, "-226.7526429570993643308318954412065140917146599815349640431710667140547398767", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "227.9398587279607971522927602817284289531353265702411578997559417113745020530", 10, MPFR_RNDD);
mpfr_set_str(upper, "227.9398587279607971522927602817284289531353265702411578997559417113745029602", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-411.1116909396485152568775378497166357637544267337014085734703942808773853606", 10, MPFR_RNDD);
mpfr_set_str(upper, "-411.1116909396485152568775378497166357637544267337014085734703942808773848384", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "71.68459679470745443185659307646226000417545153814859431823419232321348630405", 10, MPFR_RNDD);
mpfr_set_str(upper, "71.68459679470745443185659307646226000417545153814859431823419232321348648610", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-2.442214227395758844699035833090684008073327501541935707606794884021315030626", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.442214227395758844699035833090684008073327501541935707606794884021314980589", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "378.9217791374647021579932040656592672138613077256159690982265049306760020890", 10, MPFR_RNDD);
mpfr_set_str(upper, "378.9217791374647021579932040656592672138613077256159690982265049306760249831", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "495.3410857821385932157539325673364646096324249996276383743765659019759779884", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.3410857821385932157539325673364646096324249996276383743765659019761840698", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "509.5696651352141306434362853217645674663774323383257305139675180311843460354", 10, MPFR_RNDD);
mpfr_set_str(upper, "509.5696651352141306434362853217645674663774323383257305139675180311843468965", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2523780352100864285690731235486878687613347803043009907246649598057044245428", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2523780352100864285690731235486878687613347803043009907246649598057044243248", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "0.7052053145686913480161234757464726349148972634579060416086059682943961213695", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7052053145686913480161234757464726349148972634579060416086059682943961218157", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "200.0596441041311413402168973123215148516266343186677759466227850115687274847", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.0596441041311413402168973123215148516266343186677759466227850115687469384", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1344941395599462692067759381606256864008759554951194202868165436138194529922", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1344941395599462692067759381606256864008759554951194202868165436138194528995", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-3.079568225921858362449634873308126300682460742409980151204215862027566748253", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.079568225921858362449634873308126300682460742409980151204215862027566746408", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "27.80179378302548607763170032706950210389260752311264664337274672083427750932", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.80179378302548607763170032706950210389260752311264664337274672083428142712", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "76.04759226816038549849084754641053655727826262660293370062575330803102867979", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.04759226816038549849084754641053655727826262660293370062575330803102869206", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "0.6538786275696954211389188698087977048173851586458851941134426892040610416068", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6538786275696954211389188698087977048173851586458851941134426892040610418200", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "20.96216574406960282093714357761033711147229902363623617624301881807374713846", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.96216574406960282093714357761033711147229902363623617624301881807374778589", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "1557.989657473535918077780048626794997980637199996725949909500545725263968089", 10, MPFR_RNDD);
mpfr_set_str(upper, "1557.989657473535918077780048626794997980637199996725949909500545725263971708", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-5.599438544396383421141989697366786053822193359280615338377731552124774106702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.599438544396383421141989697366786053822193359280615338377731552124773922613", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-1983.268699895522996904988873196471408191016885434756913870988006596300984479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1983.268699895522996904988873196471408191016885434756913870988006596300884728", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "19.52470359865189376354216198573354277612974274325770952446181903820411766398", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.52470359865189376354216198573354277612974274325770952446181903820425581158", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "15.32064364032148807068567194748590401181493358620530767014227298873786064313", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32064364032148807068567194748590401181493358620530767014227298873786071407", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "1206.100673517014298219612273950063367689788025173786111785349614725478542903", 10, MPFR_RNDD);
mpfr_set_str(upper, "1206.100673517014298219612273950063367689788025173786111785349614725478544399", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "12.80630136626674504331723814055675549616596828124221921350383374645194157723", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.80630136626674504331723814055675549616596828124221921350383374645194159252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-5.455651945366763930334735858307071398876077930183738703757323571778816602332", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.455651945366763930334735858307071398876077930183738703757323571778816601561", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "3.023086829914083581125811765949765164498316620621638017774319112667536181847", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.023086829914083581125811765949765164498316620621638017774319112667536192545", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-571.1826800664981802027885820834664896566288449590510846196716191903060101230", 10, MPFR_RNDD);
mpfr_set_str(upper, "-571.1826800664981802027885820834664896566288449590510846196716191903060097810", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-4.657079814210558393593527156719312148970085829873069539980371726686745304969", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.657079814210558393593527156719312148970085829873069539980371726686744772618", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "41.13614621471000613595940300235780330097724229449468531548068776940960030358", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13614621471000613595940300235780330097724229449468531548068776940960467672", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-38.11275389558533863839376725295162489448374538078625647701680491763303821621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.11275389558533863839376725295162489448374538078625647701680491763288301638", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "-61.68425813731772474607697996139386631299260746313854699391575116210098235226", 10, MPFR_RNDD);
mpfr_set_str(upper, "-61.68425813731772474607697996139386631299260746313854699391575116210098162874", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "228.4213861347510135803003440949555305942347208037545183081492072554387993492", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.4213861347510135803003440949555305942347208037545183081492072554388103214", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "-51.12778674395577699823492207000807700549932817222989866086127266268485334634", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.12778674395577699823492207000807700549932817222989866086127266268485160132", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-2953.446498546561404964570024916739778966906017727835955454102735079893790429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2953.446498546561404964570024916739778966906017727835955454102735079893775521", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "32.16767733764242712997316434327016544519062995537572726159553615065346130187", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.16767733764242712997316434327016544519062995537572726159553615065349233367", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "22.69388690978468850007411885317275787494679248977607788786739004249109806739", 10, MPFR_RNDD);
mpfr_set_str(upper, "22.69388690978468850007411885317275787494679248977607788786739004249109807313", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-113.2642346357212328212862198026997493924044278078390586162909471539505802957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-113.2642346357212328212862198026997493924044278078390586162909471539505615695", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-12.56311904106230571497764668289272906309975732042630908240995550841393469686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-12.56311904106230571497764668289272906309975732042630908240995550841393469573", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.1597295191081808963491660621106345151480669523649238190189550715946488092613", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1597295191081808963491660621106345151480669523649238190189550715946488114491", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-125.5198200915940334566199452305064377059116971182579957221954111206505766486", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.5198200915940334566199452305064377059116971182579957221954111206505765491", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "0.3532868063443408767749733560310657659990104349305380310641075970746861800203", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3532868063443408767749733560310657659990104349305380310641075970746861864855", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.004496938596679030352127162935990898218164652761629651402148250637725436195577", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.004496938596679030352127162935990898218164652761629651402148250637725436155119", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "13.30570819787415181299710995138444157039064742643329033951423052923969910754", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.30570819787415181299710995138444157039064742643329033951423052923969911481", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-251.0442715640470777885526030956127534934928941403690092032988853960046361084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-251.0442715640470777885526030956127534934928941403690092032988853960045166669", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "0.2047650900575784672567133367859180099081988144637579186884227972623398636126", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2047650900575784672567133367859180099081988144637579186884227972623398664179", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7228865899200472382315336784741992455571793266092080133962635507142502290839", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7228865899200472382315336784741992455571793266092080133962635507142501687631", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "155.2038110692641551345784102962385457073596381971122180764081839370154200933", 10, MPFR_RNDD);
mpfr_set_str(upper, "155.2038110692641551345784102962385457073596381971122180764081839370156291447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "509.5696651352141306434362853217645674663774323383257305139675180311843460354", 10, MPFR_RNDD);
mpfr_set_str(upper, "509.5696651352141306434362853217645674663774323383257305139675180311843468965", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-225.6155693264474140296247761444521418309113383026898407413963146442715538660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-225.6155693264474140296247761444521418309113383026898407413963146442715536795", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-1033.338903178678290435433563475473828515684317481753771385815360706723721266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1033.338903178678290435433563475473828515684317481753771385815360706723487035", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-25.02650080762135555537059020436263376557340772103072828800087353998710228731", 10, MPFR_RNDD);
mpfr_set_str(upper, "-25.02650080762135555537059020436263376557340772103072828800087353998710218031", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "24.95646701282847268240159864508096031072001219484769314121131515766436121857", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.95646701282847268240159864508096031072001219484769314121131515766448193034", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-839.8664352200946466558381098328322163380693040284220740952883600352366488084", 10, MPFR_RNDD);
mpfr_set_str(upper, "-839.8664352200946466558381098328322163380693040284220740952883600352365733789", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "28.55417762623491950140333696744018970459231596711780451195372796305571292093", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.55417762623491950140333696744018970459231596711780451195372796305571297796", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "-8.588851556251501162257064013230651730120268160801436225564693874943281206493", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.588851556251501162257064013230651730120268160801436225564693874943281205656", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-111.1410800958871106342025235919267896189436844873611384799161487838336962525", 10, MPFR_RNDD);
mpfr_set_str(upper, "-111.1410800958871106342025235919267896189436844873611384799161487838336916456", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/tcube.h <==
/*
  tcube.h
*/

#ifndef __TCUBE_H__
#define __TCUBE_H__

#include <eval.h>
#include <mpfi_w.h>

//
// Truncated cube
//
class TruncatedCubeMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __TruncatedCubeMPFIFunction *func;

public:
  // Constructor.
  TruncatedCubeMPFIFunction();

  // Copy constructor.
  TruncatedCubeMPFIFunction(const TruncatedCubeMPFIFunction&) = delete;
  
  // Destructor.
  ~TruncatedCubeMPFIFunction();

  // Assignment.
  TruncatedCubeMPFIFunction& operator=(const TruncatedCubeMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class TruncatedCubeDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class TruncatedCubeGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __TruncatedCubeGradient *grad;

public:
  // Constructor.
  TruncatedCubeGradient();

  // Copy constructor.
  TruncatedCubeGradient(const TruncatedCubeGradient&) = delete;

  // Destructor.
  ~TruncatedCubeGradient();

  // Assignment.
  TruncatedCubeGradient& operator=(const TruncatedCubeGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif

// Local variables:
// mode: c++
// End:


==> anc/tcube_double.func.cpp <==
double __TruncatedCubeDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 3.230592351908060591557295502004388018931992637392595636850623695062169889348331;
static const double c_0_0_1 = -118.9060982442797620263112908086795134425370956428188967749519468799762286387973;
static const double c_0_0_2 = 301.2882746038467383684639720807317700269560503215004577187332533143364665105536;
static const double c_0_0_3 = -53.81006559931822530967859075726366742765636948282664680251026992438669412335284;
static const double c_0_0_4 = 0.0170950777553941094448850906074104087107014331885957670155190650399711964896604;
static const double c_0_1_0 = 31.29024451462589109099364484255965414130313624707017018779147664861382736686439;
static const double c_0_1_1 = 269.8552720911848153203460251299822245673205266661787178190617028088114292988451;
static const double c_0_1_2 = 261.6555021702720414379245177544448117751875440253244430623226587193325343825751;
static const double c_0_1_3 = 3.750534224043871683322501842534099866000360086675802982151214274618401772400071;
static const double c_0_2_0 = -28.0278168247683255203557951513793998475889140262714779198290882361833131548714;
static const double c_0_2_1 = 28.03637399545814625753089109170805194233519957073765073055548264068559066278602;
static const double c_0_2_2 = -16.46723031778975362655823581660568529151594376822081845483150056008393750900137;
static const double c_0_2_3 = -0.02050062089696397931565038572338179580797720342373774457778447395928467106540812;
static const double c_0_3_0 = -247.5809814178310482171474450658370990196996342748718856011922872615205462418073;
static const double c_0_3_1 = -24.4899195782364288577713700748372707872154189889729136522694907986529657839803;
static const double c_0_3_2 = 0.1398516953636167739076753142861183221099553957448250286274540801895570199086115;
static const double c_0_4_0 = -1.261500305424185085224427210000884205216191298028617971913373750975499111597311;
static const double c_0_4_1 = 0.771859229914509238621391305085871351305655814454092706926177022225493385238199;
static const double c_0_5_0 = 0.618701576408323284690203663549079099628028500679811167684426857033688957079964;
static const double c_0_5_1 = -9.971234504485919291446936707604322794610461418437587237784750438837662581525734e-05;
static const double c_0_6_0 = -0.0004038097409124203089712946963305768560999971688300852240367800982876076808325484;
static const double c_1_0_0 = -10.7080463477292769788679753818905997496969396462445785489061845061028892835326;
static const double c_1_0_1 = 439.3021577545920823102708680266936926866979318007253155712460053422213517810496;
static const double c_1_0_2 = -783.4082543146476894516439824675108721153142268780239092914688810144444391282939;
static const double c_1_0_3 = 58.43106852288718807717734769127329796630920774762537822343257073009263825803948;
static const double c_1_0_4 = 0.002422307329976020922620072446459651851636291111607985227129898778643642046477607;
static const double c_1_1_0 = -75.89267980274117122127617901127650116379725246483670597322630808830831527818385;
static const double c_1_1_1 = -891.158611530477202587318525422341760381583191898081407285729750103773694877378;
static const double c_1_1_2 = -95.21738016497624211997382767939202728319535475623138781851830439224135086051179;
static const double c_1_1_3 = -1.890209177896415441747011665218709812596615670509035064564209319351043751652229;
static const double c_1_2_0 = -212.6268397772855106770977282871612889203954533293185333891310470049904007480423;
static const double c_1_2_1 = -712.2148481676516065217412923596369466653779599809502865306372907051929789634137;
static const double c_1_2_2 = -4.227582786858520293447284561342242147023512788443132178278335445100843467854807;
static const double c_1_3_0 = 483.6658290916884328716729244336184470570352787345826169631038489473357309710211;
static const double c_1_3_1 = 67.75639479609790428849493204587321779396717926211185977128862712551222826287975;
static const double c_1_3_2 = 0.05818792317701259516571560224472719985237169079920365947770108596786023376737208;
static const double c_1_4_0 = 31.05731864676421372165853393031229403886200253359705000829895746117357872270235;
static const double c_1_4_1 = -0.7216193242423533397974368482344530250808826994561516826630920128819461869609151;
static const double c_1_5_0 = -1.477291139137227428982892419650978260931374423995214755961944291081183824243519;
static const double c_1_6_0 = 8.529790926418617266534433102073893624125285958165176628587226769279318549398948e-05;
static const double c_2_0_0 = 16.08383866882121356498658217163508272259531497768786363079776807532673844775382;
static const double c_2_0_1 = -900.341478220612372936920079190670903003245242791530417897407881293356859211107;
static const double c_2_0_2 = 660.1668699063006838748359355996152709482665943341950994794044604028245570891029;
static const double c_2_0_3 = -24.60329554457813052968557633098217506276526284764369667693730313311740704401945;
static const double c_2_1_0 = -2.021568286443532763035452859626930382372248302755443674084096457936948929470121;
static const double c_2_1_1 = 1491.274437427310304253450076134017391591014161792088443723427762427492260125374;
static const double c_2_1_2 = -75.48886754607598457510548993783443338959791387982496463635976070397331677307651;
static const double c_2_1_3 = 0.2111344890293176832378204405192852059381097766754778548690268643601181271637137;
static const double c_2_2_0 = 870.0286248989987165262035145825878208481864868881368467409961751922778923807392;
static const double c_2_2_1 = 587.2472211605058147096185644326064361989716790802905244425722749462695438070088;
static const double c_2_2_2 = 4.907044433640528257773076351844619461303343755045599717017387128611222746201623;
static const double c_2_3_0 = 34.76337550666345473107797403084734505436823561917660128266824945151493401626336;
static const double c_2_3_1 = -19.03224203372528865915732178270493068005541256472199358539036202974668382420097;
static const double c_2_4_0 = -60.55168146776741994277871413623029441277331644482593265206295335027923527529167;
static const double c_2_4_1 = -0.006446209935707565102794438829570166090004799946928107215286234486444135705300828;
static const double c_2_5_0 = 0.8186439427286043528517010310527930487545276461291185100008061946383601004316656;
static const double c_3_0_0 = -11.71747385519704728959186643191251325116344513139393852353290822710824922385957;
static const double c_3_0_1 = 995.3357525559466534714798603701474151198604792202801736267989262056367714054084;
static const double c_3_0_2 = -321.883607737210969993234850678452792699453019063982576380780388535895213125976;
static const double c_3_0_3 = 4.674355995598967732505103606122131715467851847304230666905798712853284400913011;
static const double c_3_1_0 = 471.1573271456253459493164515019994507200856827290243426083357150965338792520823;
static const double c_3_1_1 = -823.5187778596585956561736577353275382122149531885341403173473713370844906443901;
static const double c_3_1_2 = 60.68045529838635105431621435688031269409505635978470532552626571583003472980353;
static const double c_3_2_0 = -1360.224367094043225684451988328033558284841866104586070317834915115944620203274;
static const double c_3_2_1 = -168.0123249247401301647179046619338974525465114976474032403009790650328283158853;
static const double c_3_2_2 = -0.7061588523384027345386064864199415176730611332356597002909965714583837591344895;
static const double c_3_3_0 = -279.9211859070451067366454341493467364037075170035213180568670766565231050356543;
static const double c_3_3_1 = -0.9305606102873000597181844606802942109293842127897883390761613590059390206299968;
static const double c_3_4_0 = 24.67405124803542230922176289907322633769622844688778955824490965640805120286167;
static const double c_3_5_0 = -0.05381792296789996348472788472371049920206250287626528696278306899214144905903648;
static const double c_4_0_0 = 13.27057897017926838838744300129103387267534456688525878538136473774078519401909;
static const double c_4_0_1 = -678.1445357265525708099324965934586423830340756431107279116460220737715071691945;
static const double c_4_0_2 = 116.3858312120768597633447142438587446966772468020763000449774053040992715573637;
static const double c_4_0_3 = -0.3255402086492774671659161944258646666741385214106459419281762241671835745906857;
static const double c_4_1_0 = -889.1098648600775107976141234101642880708202831095955294422661954342254030250065;
static const double c_4_1_1 = 201.8748887450366000030816551039175609949683798827430796465848879300303128463356;
static const double c_4_1_2 = -15.06063020259230762476904978214879209040211800889177115785402461886386464841112;
static const double c_4_2_0 = 671.8813169950819909144746982772198900402986382532626604614016826230680224839875;
static const double c_4_2_1 = -4.244262843396449832688741823719982692405139140555654891038498258046341611101946;
static const double c_4_3_0 = 167.4657119940929662855785009474478806105194300138135419788442283289470462322912;
static const double c_4_3_1 = 0.549687778998547628551456127273946517891893165828131361122737423706201965764717;
static const double c_4_4_0 = -3.338985014838473409940786767875445543880892253978709698727309185058822068501319;
static const double c_5_0_0 = -86.70021767940881434648900626259381714981108535128948600537513928092422464480115;
static const double c_5_0_1 = 234.1387433740609902705778385602125128012734073626802841881998918637983420967062;
static const double c_5_0_2 = -31.28999899724203719172982706800483403820466657148244434818667612763116933603164;
static const double c_5_1_0 = 834.0878072794368132421498720988776798389822418131335545133462292115337152136703;
static const double c_5_1_1 = -47.12494318451463414584365121254428068563740011361589257291501393073490551835649;
static const double c_5_1_2 = 1.251434612237833147103475590211945470489037299020993571538865000686163898168449;
static const double c_5_2_0 = -54.01423103644825408776691027539345280620002947088031763256054807413121547528837;
static const double c_5_2_1 = 10.02038719569083393358051070505676329826414330856511033379111361671806045186571;
static const double c_5_3_0 = -37.83934436890371403317940034391461915121542590811690835490921697129256058439264;
static const double c_5_4_0 = 0.04215141856339694870476493920362727779562528065432690441572412849080673204841542;
static const double c_6_0_0 = 152.4355962968336857007607465518585550895335460239641601481997327261222390132549;
static const double c_6_0_1 = -24.94913708826456145915859285633213729269801426154619852334445900588345600336624;
static const double c_6_0_2 = 5.064004573577009506126610887745387720099338028707273517167148293310737292270132;
static const double c_6_1_0 = -348.0422939502426032652993785914255739022972691855401941779817922493944084019186;
static const double c_6_1_1 = 23.01782159302932824975488459749425459271135424112804051641390692630509385518954;
static const double c_6_2_0 = -55.6791207892887831463829648523082317397052517864333175847624234380474010289258;
static const double c_6_2_1 = -1.236417359780908583453881748755224806518177200625476775066672951379888044629334;
static const double c_6_3_0 = 2.337721873525021029251276759496373176652575900469041613681148295944193608286074;
static const double c_7_0_0 = -128.5515252943714435000615161719182470385811410926606170257744521768373014698345;
static const double c_7_0_1 = -3.813726765799267247757470425810484217733161629151479139531202755583492774984649;
static const double c_7_0_2 = -0.3405488114614839083466693049149515476533222036605458068477339753693109946746442;
static const double c_7_1_0 = 34.41791296953982895525983937626691476046977507160421129504771069709943642066794;
static const double c_7_1_1 = -6.335635974795059617030540498903901651307566884371921089659137175980662403058763;
static const double c_7_2_0 = 15.32380916241620751464003896077561980094101270304386526360349188609702102976268;
static const double c_7_3_0 = 0.1550395880325180801649509469432879046949529725459578775323569664479957743739854;
static const double c_8_0_0 = 50.23340611362331537717949200112061446960456158152679716725563170294326653156123;
static const double c_8_0_1 = -0.3165004339323313701481455135784467698786260130445477075393681527837743881934918;
static const double c_8_1_0 = 19.74774641827139389081653126451140717178509298622234368721205178851576409752486;
static const double c_8_1_1 = 0.5835579323903292448601429463906571274932496585509099413658061000060699415222785;
static const double c_8_2_0 = -0.5575400446427478564588448541999970261957345285419760575826778079414281273943353;
static const double c_9_0_0 = -4.968894224557227218982543528804433442116199370146576065633665373545616428825519;
static const double c_9_0_1 = 0.4920028200299544474114870934559467352677628253161122926353393673742270969198872;
static const double c_9_1_0 = -6.150713342968024472544757735359113468512795435795587168788567377615418963180149;
static const double c_9_2_0 = -0.119190273752944644504131239762710075814042044155800893004888853499306905052007;
static const double c_10_0_0 = -2.609984092495800499521978674967860589893890130645539276384473300319553076413671;
static const double c_10_0_1 = -0.05769924292961523406342357516733470550898076134763412231064288855259300883697342;
static const double c_10_1_0 = 0.4601813843814423971690359117073424421978386603852387939357701375486453094688333;
static const double c_11_0_0 = 0.873528480303410157562046670759823338150820703115550583210264949843446155141174;
static const double c_11_1_0 = 0.01072810145943239525957075481931138851497903343101731058000463511648971121742735;
static const double c_12_0_0 = -0.08709214351218009421303595562030239885626225522685953198328564117509491722201844;
static const double c_13_0_0 = 0.001626300453846233310290352565860470723037137506551071575462127794589192989103511;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/tcube_mpfi.func.cpp <==
class __TruncatedCubeMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__TruncatedCubeMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-247.5809814178310482171474450658370990196996342748718856011922872615205638013", 10, MPFR_RNDD);
mpfr_set_str(upper, "-247.5809814178310482171474450658370990196996342748718856011922872615205289484", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "5.064004573577009506126610887745387720099338028707273517167148293310737290978", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.064004573577009506126610887745387720099338028707273517167148293310737293557", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.01072810145943239525957075481931138851497903343101731058000463511648971120752", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01072810145943239525957075481931138851497903343101731058000463511648971122704", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "3.230592351908060591557295502004388018931992637392595636850623695062169667747", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.230592351908060591557295502004388018931992637392595636850623695062170108122", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "-279.9211859070451067366454341493467364037075170035213180568670766565231075124", 10, MPFR_RNDD);
mpfr_set_str(upper, "-279.9211859070451067366454341493467364037075170035213180568670766565231025783", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "671.8813169950819909144746982772198900402986382532626604614016826230680092440", 10, MPFR_RNDD);
mpfr_set_str(upper, "671.8813169950819909144746982772198900402986382532626604614016826230680358997", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-4.227582786858520293447284561342242147023512788443132178278335445100843516092", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.227582786858520293447284561342242147023512788443132178278335445100843419419", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-900.3414782206123729369200791906709030032452427915304178974078812933569585159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-900.3414782206123729369200791906709030032452427915304178974078812933567587836", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "15.32380916241620751464003896077561980094101270304386526360349188609702099912", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.32380916241620751464003896077561980094101270304386526360349188609702106066", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "19.74774641827139389081653126451140717178509298622234368721205178851576400613", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.74774641827139389081653126451140717178509298622234368721205178851576418761", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "13.27057897017926838838744300129103387267534456688525878538136473774076050761", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.27057897017926838838744300129103387267534456688525878538136473774080991259", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-783.4082543146476894516439824675108721153142268780239092914688810144444654895", 10, MPFR_RNDD);
mpfr_set_str(upper, "-783.4082543146476894516439824675108721153142268780239092914688810144444129979", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.3255402086492774671659161944258646666741385214106459419281762241671835746615", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3255402086492774671659161944258646666741385214106459419281762241671835745184", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "67.75639479609790428849493204587321779396717926211185977128862712551222796094", 10, MPFR_RNDD);
mpfr_set_str(upper, "67.75639479609790428849493204587321779396717926211185977128862712551222856294", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "50.23340611362331537717949200112061446960456158152679716725563170294326593299", 10, MPFR_RNDD);
mpfr_set_str(upper, "50.23340611362331537717949200112061446960456158152679716725563170294326713630", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7216193242423533397974368482344530250808826994561516826630920128819461889895", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7216193242423533397974368482344530250808826994561516826630920128819461849713", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "0.2111344890293176832378204405192852059381097766754778548690268643601181270367", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.2111344890293176832378204405192852059381097766754778548690268643601181272937", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "2.337721873525021029251276759496373176652575900469041613681148295944193604310", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.337721873525021029251276759496373176652575900469041613681148295944193612441", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "60.68045529838635105431621435688031269409505635978470532552626571583003463190", 10, MPFR_RNDD);
mpfr_set_str(upper, "60.68045529838635105431621435688031269409505635978470532552626571583003482659", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "-75.89267980274117122127617901127650116379725246483670597322630808830835842615", 10, MPFR_RNDD);
mpfr_set_str(upper, "-75.89267980274117122127617901127650116379725246483670597322630808830827163327", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-24.60329554457813052968557633098217506276526284764369667693730313311740706995", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.60329554457813052968557633098217506276526284764369667693730313311740701813", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "-0.08709214351218009421303595562030239885626225522685953198328564117509491724946", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08709214351218009421303595562030239885626225522685953198328564117509491719457", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3.813726765799267247757470425810484217733161629151479139531202755583492861984", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.813726765799267247757470425810484217733161629151479139531202755583492687271", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "23.01782159302932824975488459749425459271135424112804051641390692630509380757", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.01782159302932824975488459749425459271135424112804051641390692630509390240", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-1.477291139137227428982892419650978260931374423995214755961944291081183833297", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.477291139137227428982892419650978260931374423995214755961944291081183815323", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "28.03637399545814625753089109170805194233519957073765073055548264068556838507", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.03637399545814625753089109170805194233519957073765073055548264068561318557", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "0.04215141856339694870476493920362727779562528065432690441572412849080673192350", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04215141856339694870476493920362727779562528065432690441572412849080673217189", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-6.335635974795059617030540498903901651307566884371921089659137175980662405978", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.335635974795059617030540498903901651307566884371921089659137175980662400141", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "3.750534224043871683322501842534099866000360086675802982151214274618401751867", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.750534224043871683322501842534099866000360086675802982151214274618401793374", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "-60.55168146776741994277871413623029441277331644482593265206295335027923550659", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.55168146776741994277871413623029441277331644482593265206295335027923504384", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "587.2472211605058147096185644326064361989716790802905244425722749462695388738", 10, MPFR_RNDD);
mpfr_set_str(upper, "587.2472211605058147096185644326064361989716790802905244425722749462695487985", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-10.70804634772927697886797538189059974969693964624457854890618450610289296796", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.70804634772927697886797538189059974969693964624457854890618450610288557189", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "-16.46723031778975362655823581660568529151594376822081845483150056008393779741", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.46723031778975362655823581660568529151594376822081845483150056008393721721", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "34.41791296953982895525983937626691476046977507160421129504771069709943566905", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.41791296953982895525983937626691476046977507160421129504771069709943719301", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "-28.02781682476832552035579515137939984758891402627147791982908823618335690311", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.02781682476832552035579515137939984758891402627147791982908823618326968677", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "-712.2148481676516065217412923596369466653779599809502865306372907051929882023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-712.2148481676516065217412923596369466653779599809502865306372907051929698384", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "-1360.224367094043225684451988328033558284841866104586070317834915115944655432", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1360.224367094043225684451988328033558284841866104586070317834915115944585518", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "-889.1098648600775107976141234101642880708202831095955294422661954342254547674", 10, MPFR_RNDD);
mpfr_set_str(upper, "-889.1098648600775107976141234101642880708202831095955294422661954342253508176", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "-19.03224203372528865915732178270493068005541256472199358539036202974668390545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.03224203372528865915732178270493068005541256472199358539036202974668374431", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "0.8735284803034101575620466707598233381508207031155505832102649498434461544574", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.8735284803034101575620466707598233381508207031155505832102649498434461558330", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.05818792317701259516571560224472719985237169079920365947770108596786023362680", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05818792317701259516571560224472719985237169079920365947770108596786023391232", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-53.81006559931822530967859075726366742765636948282664680251026992438669486122", 10, MPFR_RNDD);
mpfr_set_str(upper, "-53.81006559931822530967859075726366742765636948282664680251026992438669339407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.7718592299145092386213913050858713513056558144540927069261770222254933706078", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7718592299145092386213913050858713513056558144540927069261770222254934004912", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "-37.83934436890371403317940034391461915121542590811690835490921697129256064190", 10, MPFR_RNDD);
mpfr_set_str(upper, "-37.83934436890371403317940034391461915121542590811690835490921697129256052803", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.002422307329976020922620072446459651851636291111607985227129898778643642040211", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002422307329976020922620072446459651851636291111607985227129898778643642051983", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "58.43106852288718807717734769127329796630920774762537822343257073009263801966", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.43106852288718807717734769127329796630920774762537822343257073009263849765", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "34.76337550666345473107797403084734505436823561917660128266824945151492529704", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.76337550666345473107797403084734505436823561917660128266824945151494263039", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3405488114614839083466693049149515476533222036605458068477339753693109947126", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3405488114614839083466693049149515476533222036605458068477339753693109946361", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.001626300453846233310290352565860470723037137506551071575462127794589192988482", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.001626300453846233310290352565860470723037137506551071575462127794589192989739", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "-55.67912078928878314638296485230823173970525178643331758476242343804740135360", 10, MPFR_RNDD);
mpfr_set_str(upper, "-55.67912078928878314638296485230823173970525178643331758476242343804740069916", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1.890209177896415441747011665218709812596615670509035064564209319351043754580", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.890209177896415441747011665218709812596615670509035064564209319351043748819", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "301.2882746038467383684639720807317700269560503215004577187332533143364345093", 10, MPFR_RNDD);
mpfr_set_str(upper, "301.2882746038467383684639720807317700269560503215004577187332533143364985599", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "995.3357525559466534714798603701474151198604792202801736267989262056367218751", 10, MPFR_RNDD);
mpfr_set_str(upper, "995.3357525559466534714798603701474151198604792202801736267989262056368205054", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1191902737529446445041312397627100758140420441558008930048888534993069051042", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1191902737529446445041312397627100758140420441558008930048888534993069049995", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.4601813843814423971690359117073424421978386603852387939357701375486453090999", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4601813843814423971690359117073424421978386603852387939357701375486453098410", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-4.244262843396449832688741823719982692405139140555654891038498258046341728635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.244262843396449832688741823719982692405139140555654891038498258046341492667", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "0.5835579323903292448601429463906571274932496585509099413658061000060699414324", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5835579323903292448601429463906571274932496585509099413658061000060699416125", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "31.05731864676421372165853393031229403886200253359705000829895746117357789030", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.05731864676421372165853393031229403886200253359705000829895746117357955350", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-86.70021767940881434648900626259381714981108535128948600537513928092424407451", 10, MPFR_RNDD);
mpfr_set_str(upper, "-86.70021767940881434648900626259381714981108535128948600537513928092420511108", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.5496877789985476285514561272739465178918931658281313611227374237062019654187", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5496877789985476285514561272739465178918931658281313611227374237062019661162", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-4.968894224557227218982543528804433442116199370146576065633665373545616511510", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.968894224557227218982543528804433442116199370146576065633665373545616346306", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.006446209935707565102794438829570166090004799946928107215286234486444135870799", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.006446209935707565102794438829570166090004799946928107215286234486444135539929", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "-0.7061588523384027345386064864199415176730611332356597002909965714583837594982", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7061588523384027345386064864199415176730611332356597002909965714583837587719", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "471.1573271456253459493164515019994507200856827290243426083357150965337862871", 10, MPFR_RNDD);
mpfr_set_str(upper, "471.1573271456253459493164515019994507200856827290243426083357150965339721344", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "16.08383866882121356498658217163508272259531497768786363079776807532673065093", 10, MPFR_RNDD);
mpfr_set_str(upper, "16.08383866882121356498658217163508272259531497768786363079776807532674616684", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.02050062089696397931565038572338179580797720342373774457778447395928467110401", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02050062089696397931565038572338179580797720342373774457778447395928467102591", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "660.1668699063006838748359355996152709482665943341950994794044604028245495204", 10, MPFR_RNDD);
mpfr_set_str(upper, "660.1668699063006838748359355996152709482665943341950994794044604028245646670", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.05769924292961523406342357516733470550898076134763412231064288855259300884528", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.05769924292961523406342357516733470550898076134763412231064288855259300882851", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "31.29024451462589109099364484255965414130313624707017018779147664861380963958", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.29024451462589109099364484255965414130313624707017018779147664861384505222", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.05381792296789996348472788472371049920206250287626528696278306899214144911408", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.05381792296789996348472788472371049920206250287626528696278306899214144900384", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "0.01709507775539410944488509060741040871070143318859576701551906503997119628802", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01709507775539410944488509060741040871070143318859576701551906503997119671348", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "152.4355962968336857007607465518585550895335460239641601481997327261222286511", 10, MPFR_RNDD);
mpfr_set_str(upper, "152.4355962968336857007607465518585550895335460239641601481997327261222492921", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1398516953636167739076753142861183221099553957448250286274540801895570183247", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1398516953636167739076753142861183221099553957448250286274540801895570214443", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-823.5187778596585956561736577353275382122149531885341403173473713370845102714", 10, MPFR_RNDD);
mpfr_set_str(upper, "-823.5187778596585956561736577353275382122149531885341403173473713370844714180", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "0.6187015764083232846902036635490790996280285006798111676844268570336889215295", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6187015764083232846902036635490790996280285006798111676844268570336889905700", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "-678.1445357265525708099324965934586423830340756431107279116460220737715215181", 10, MPFR_RNDD);
mpfr_set_str(upper, "-678.1445357265525708099324965934586423830340756431107279116460220737714925448", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "269.8552720911848153203460251299822245673205266661787178190617028088113412140", 10, MPFR_RNDD);
mpfr_set_str(upper, "269.8552720911848153203460251299822245673205266661787178190617028088115176563", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "-3.338985014838473409940786767875445543880892253978709698727309185058822072233", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.338985014838473409940786767875445543880892253978709698727309185058822064756", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-2.609984092495800499521978674967860589893890130645539276384473300319553085443", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.609984092495800499521978674967860589893890130645539276384473300319553067234", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "-1.236417359780908583453881748755224806518177200625476775066672951379888044929", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.236417359780908583453881748755224806518177200625476775066672951379888044333", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-75.48886754607598457510548993783443338959791387982496463635976070397331745759", 10, MPFR_RNDD);
mpfr_set_str(upper, "-75.48886754607598457510548993783443338959791387982496463635976070397331608960", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "-6.150713342968024472544757735359113468512795435795587168788567377615418970854", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.150713342968024472544757735359113468512795435795587168788567377615418955537", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "483.6658290916884328716729244336184470570352787345826169631038489473357161022", 10, MPFR_RNDD);
mpfr_set_str(upper, "483.6658290916884328716729244336184470570352787345826169631038489473357457106", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "870.0286248989987165262035145825878208481864868881368467409961751922778172626", 10, MPFR_RNDD);
mpfr_set_str(upper, "870.0286248989987165262035145825878208481864868881368467409961751922779683685", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.0004038097409124203089712946963305768560999971688300852240367800982876077871757", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0004038097409124203089712946963305768560999971688300852240367800982876075803394", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "-54.01423103644825408776691027539345280620002947088031763256054807413121794072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-54.01423103644825408776691027539345280620002947088031763256054807413121305307", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-348.0422939502426032652993785914255739022972691855401941779817922493944127544", 10, MPFR_RNDD);
mpfr_set_str(upper, "-348.0422939502426032652993785914255739022972691855401941779817922493944041237", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "-168.0123249247401301647179046619338974525465114976474032403009790650328292612", 10, MPFR_RNDD);
mpfr_set_str(upper, "-168.0123249247401301647179046619338974525465114976474032403009790650328273850", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-321.8836077372109699932348506784527926994530190639825763807803885358952149266", 10, MPFR_RNDD);
mpfr_set_str(upper, "-321.8836077372109699932348506784527926994530190639825763807803885358952113154", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-118.9060982442797620263112908086795134425370956428188967749519468799762834468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.9060982442797620263112908086795134425370956428188967749519468799761735247", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "4.907044433640528257773076351844619461303343755045599717017387128611222739182", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.907044433640528257773076351844619461303343755045599717017387128611222753347", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "439.3021577545920823102708680266936926866979318007253155712460053422212401282", 10, MPFR_RNDD);
mpfr_set_str(upper, "439.3021577545920823102708680266936926866979318007253155712460053422214624668", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "-15.06063020259230762476904978214879209040211800889177115785402461886386465492", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.06063020259230762476904978214879209040211800889177115785402461886386464194", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "167.4657119940929662855785009474478806105194300138135419788442283289470456938", 10, MPFR_RNDD);
mpfr_set_str(upper, "167.4657119940929662855785009474478806105194300138135419788442283289470467834", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.1550395880325180801649509469432879046949529725459578775323569664479957742492", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1550395880325180801649509469432879046949529725459578775323569664479957744962", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5575400446427478564588448541999970261957345285419760575826778079414281292095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5575400446427478564588448541999970261957345285419760575826778079414281256890", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.251434612237833147103475590211945470489037299020993571538865000686163897930", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.251434612237833147103475590211945470489037299020993571538865000686163898414", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-24.94913708826456145915859285633213729269801426154619852334445900588345663649", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.94913708826456145915859285633213729269801426154619852334445900588345537262", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "1491.274437427310304253450076134017391591014161792088443723427762427492202742", 10, MPFR_RNDD);
mpfr_set_str(upper, "1491.274437427310304253450076134017391591014161792088443723427762427492318300", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-11.71747385519704728959186643191251325116344513139393852353290822710825736961", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.71747385519704728959186643191251325116344513139393852353290822710824100309", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "116.3858312120768597633447142438587446966772468020763000449774053040992713279", 10, MPFR_RNDD);
mpfr_set_str(upper, "116.3858312120768597633447142438587446966772468020763000449774053040992717868", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "24.67405124803542230922176289907322633769622844688778955824490965640805116777", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.67405124803542230922176289907322633769622844688778955824490965640805124009", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-128.5515252943714435000615161719182470385811410926606170257744521768373046026", 10, MPFR_RNDD);
mpfr_set_str(upper, "-128.5515252943714435000615161719182470385811410926606170257744521768372983315", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "-24.48991957823642885777137007483727078721541898897291365226949079865296714642", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.48991957823642885777137007483727078721541898897291365226949079865296436574", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "-1.261500305424185085224427210000884205216191298028617971913373750975500775426", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.261500305424185085224427210000884205216191298028617971913373750975497460488", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "-95.21738016497624211997382767939202728319535475623138781851830439224135321683", 10, MPFR_RNDD);
mpfr_set_str(upper, "-95.21738016497624211997382767939202728319535475623138781851830439224134850818", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "-0.9305606102873000597181844606802942109293842127897883390761613590059390287076", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9305606102873000597181844606802942109293842127897883390761613590059390128208", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "0.4920028200299544474114870934559467352677628253161122926353393673742270965986", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4920028200299544474114870934559467352677628253161122926353393673742270972361", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "-891.1586115304772025873185254223417603815831918980814072857297501037737514136", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.1586115304772025873185254223417603815831918980814072857297501037736386364", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "834.0878072794368132421498720988776798389822418131335545133462292115336979049", 10, MPFR_RNDD);
mpfr_set_str(upper, "834.0878072794368132421498720988776798389822418131335545133462292115337327758", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "10.02038719569083393358051070505676329826414330856511033379111361671806044357", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.02038719569083393358051070505676329826414330856511033379111361671806046015", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "4.674355995598967732505103606122131715467851847304230666905798712853284398933", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.674355995598967732505103606122131715467851847304230666905798712853284402946", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "261.6555021702720414379245177544448117751875440253244430623226587193325264428", 10, MPFR_RNDD);
mpfr_set_str(upper, "261.6555021702720414379245177544448117751875440253244430623226587193325423623", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-47.12494318451463414584365121254428068563740011361589257291501393073490602344", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.12494318451463414584365121254428068563740011361589257291501393073490501137", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-212.6268397772855106770977282871612889203954533293185333891310470049904609357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-212.6268397772855106770977282871612889203954533293185333891310470049903400085", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.021568286443532763035452859626930382372248302755443674084096457937080582023", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.021568286443532763035452859626930382372248302755443674084096457936817296549", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3165004339323313701481455135784467698786260130445477075393681527837743946516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3165004339323313701481455135784467698786260130445477075393681527837743817674", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.00009971234504485919291446936707604322794610461418437587237784750438837663632783", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.00009971234504485919291446936707604322794610461418437587237784750438837661517785", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "0.00008529790926418617266534433102073893624125285958165176628587226769279318104966", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.00008529790926418617266534433102073893624125285958165176628587226769279318980243", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.8186439427286043528517010310527930487545276461291185100008061946383600992567", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.8186439427286043528517010310527930487545276461291185100008061946383601016785", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "234.1387433740609902705778385602125128012734073626802841881998918637983387662", 10, MPFR_RNDD);
mpfr_set_str(upper, "234.1387433740609902705778385602125128012734073626802841881998918637983454453", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "201.8748887450366000030816551039175609949683798827430796465848879300303096213", 10, MPFR_RNDD);
mpfr_set_str(upper, "201.8748887450366000030816551039175609949683798827430796465848879300303160458", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-31.28999899724203719172982706800483403820466657148244434818667612763116935689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.28999899724203719172982706800483403820466657148244434818667612763116931536", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/tcuboc-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
6.024200719755043505181876201725266132400052183370858296343162405569493630228303e-31 1.18848315977977158718899285240524411248325592264074903649702361818896389894215e-28 3.881191660894139233059407029133795693403093333654599504205088762943450936060835e-28 3.540517136460027670100667262271566635527843918271396927943364190199751913967395e-26 5.393188885838045119338261694243025206634190945801586108651955591567946697191681e-29 2.302924935690666488840155746315875497888349511865398379943832476330815401608884e-31 5.694097685105740726648499496903461749013486519364904318613245068860542420969704e-30 1.089727795803369168906222661472963820279420083562113608524976166237936976657976e-30 3.727951029072218808772323144209230571051396668631038541267260700129727573915237e-30 4.45018509911282722610206924465244719987530872393913927145188805587067530343575e-32 7.558720761923443500263726165959433906717966894523121903976909430833936378817948e-32 9.066078163814546961211301908934922683256568082401051652148862763109859963789557e-29 1.37982106992949397713233330919747464100718999667452142091239526800813688531984e-29 1.605257132570725451922751835925043850101892591120842380715703382313828892463832e-26 4.134689460108456817465582277865907275737577426158627280782712278865788806190654e-29 2.959743256904694766107242873531113215965688053804583885088665123834735501882401e-32 3.230643030575557929968553921807255472752015294585532408798676573651546064032445e-31 9.825497024113408258240974486167201614383085707287515430963600952792179323885093e-31 2.379077212055148350001348463840106192814800200241469966232058634553495939046949e-31 1.006603782669274225903667625204939738493629215904328920657167920242799134348388e-31 2.497797716666995950513778840056422710119311947660608384730976325499403743841541e-31 3.217406855527236458208657952119728208218114431507450847980811887014322437138708e-29 4.964911095473828302163373587473785948016343643250558289470196219453084799230856e-29 6.26075791261661650478150901152946185744529231689354265095392199271913187388412e-27 1.400552033216638057092611219175952287489226277627895218722815233962656606682303e-29 9.783158774418294142163796949677314918947010622364345605284764407354419284295552e-32 1.054981945496459179680362233556056533689290833997982521682401412337790890168841e-30 2.664684835220168814093488303853100736593265363601212118300917850676300407945222e-31 7.793694880800787512410233983085506647467764092377603339937274392812181579737841e-31 2.053411628144202391469645236694732346596621500021518668998689887094372994596237e-32 
0 0 0 1.000000000000000000000000000032965175103010065579346792588565460527538122847225
0 0 1 -5.969402619226397878334030263987833458999229277877270877322589147648519232373427
0 0 2 10.89129735421265966039114479097877171136930718843846138737103532056016366459839
0 0 3 15.85524841461213943891455259813165877720874036047463089610366324089248001290908
0 0 4 -7.632539995423688305265361771905787420916605288764136986075496787336379925176242
0 0 5 -15.62185646028322031786860329419004644758725701899872236128070474072896480553029
0 0 6 -40.57597439853149213202029390184095390385678771820208720622928465619989586168133
0 0 7 2.259016671743969987340292689952362734525192038208607342655323681757917052741698
0 0 8 5.782575119458362844095687805064963253638935321319727975136295604147837689704108
0 0 9 9.127745457180008070298469283692930825698597650105494942823284781003060836636113
0 0 10 28.09961846336378623418728513971924878146486043463532555328564051268461095712507
0 0 11 -0.2542752899023480472151086123223020648198586908201962079025359598555273907383112
0 0 12 -0.7795169072648592635836837535392751036345268980089715220018115559416357108345726
0 0 13 -1.812640336908893999449989811221952935421964392924563448702558671269395468839032
0 0 14 -4.353640106211972586782760853777735616400028141012913485512767357975146852845062
0 0 15 -14.80070729979581275913606020877753634703474797861827204248916837195027795090181
0 0 16 0.005526113830834297781220781085616927094950801370090110395874903299069131261995289
0 0 17 0.05369398466204663958893898659902212718449739853233228869149806972658004874407272
0 0 18 0.03852049905496232929656956076586276315506665597541530936333944792618934915537362
0 0 19 0.1878793714496704552663299363549975623345872726993718168000905580646501839449958
0 0 20 -0.02599825965037106957921868532672680353908087651525661232794121794896304180822029
0 0 21 1.474664680785365382968091606058519975411773518753401806558237862812078319638771
0 0 22 4.016575908121978539590036675824863075044228749692907834760215442561576836291519
0 1 1 5.547658011457428959080234125503683765049847369443440426671794438115815874398208e-10
0 1 2 -1.566272473802094922710392164709634494463575461506986921100566242591478519215359e-09
0 1 3 -1.403672792266223332870697993302979131352415630982764552112652832499902383588965e-09
0 1 4 1.341125319157753140031145957211806638427676407442841124319392204009917980689403e-09
0 1 5 1.699618933057031814225481854278338708950943974300095170341312336645714542916674e-09
0 1 6 4.391028833335834398867990180231384464224964153225647500909874777284403870287857e-09
0 1 7 -4.682761699523936149408417202617337777089957753362870790722623513071611489379319e-10
0 1 8 -7.880409689031927663514382087858378533535423811431506454881849960737877628483222e-10
0 1 9 -8.785435805624946914059996180682882254675267365703309182805812426835640606824844e-10
0 1 10 -3.385140554285979668908251394884474973215115296996833680086325080374571476543596e-09
0 1 11 6.578422630419035919686595123159745294825755658385430801977835495735557501187214e-11
0 1 12 1.47715090813887096532442640198292493568235098091922355442193450231028500436758e-10
0 1 13 1.725480082010514202305872658386837278701211202457238427118326981962510844396066e-10
0 1 14 5.3436923031268688502466021388643448538507106793664302572627950765634089142286e-10
0 1 15 1.911690357717838237692669502146159488221367568856729547599554066580164445400394e-09
0 1 16 -2.744545960699481993018686447379970984022799754574819757149557919324506547726867e-12
0 1 17 -1.299970720574911000877816378238930972378388249252258608003824136653632441309829e-11
0 1 18 -1.007791052179136067524971220669981154017408716104391659151079450936079485266575e-12
0 1 19 -1.834337183943591969526425534960729409375873889134481646745918619221123896092691e-11
0 1 20 5.24258258531251289086717707644224291280849795825412963105318457383319880349356e-13
0 1 21 -1.901292205283703168274637315751074226492061835195811409992047419832542968122502e-10
0 1 22 -5.53332500905387764149787225430875464016217137364340733892367351801435308758864e-10
0 2 2 4.510470874218346304056995473247879042667990609799242820856951572525412777508891e-10
0 2 3 -8.785385005317032631700971433769345349533578454098747415763685139224730627604962e-10
0 2 4 -6.449896762141921243228291984160766360624250693187517740922572345841557129683013e-10
0 2 5 6.750943824567439417113977076476584086528507429433702445519640671629608578401687e-10
0 2 6 2.127709599752026951746943893573696037493773091197347196124534688326311106520291e-09
0 2 7 3.189841025864515766641306936112845442811035817325263691764038539070954978752712e-10
0 2 8 2.013035299913930408383316753136646594815203155030834490119906688254101262489042e-11
0 2 9 -7.954382272117018268155572375840624017316387726324245463965913887093969383936553e-10
0 2 10 -1.17129312640359594258714821996949411216455525454215863525798239326030598891116e-09
0 2 11 -6.310872397423880252038925951633680001546545351982265108374060176528140952757574e-11
0 2 12 -9.183505821013888538359849997229428821956525360801699875285983005705558288905091e-11
0 2 13 1.743830255097027802476143389267995860562044312772149533910786178391596258868021e-10
0 2 14 1.281095691115660400291964041056601370055585959795139664294258529267237328652589e-10
0 2 15 5.550857354705797898040559632325860859530769499961313380342831738059675828964571e-10
0 2 16 4.274004189368557342489674072982536028268544084746827238303721158618346338772078e-12
0 2 17 1.185499400555300437063754678328972595419352903473573479763937683871641045425556e-11
0 2 18 -7.436877104368024738025966450787069868528118390054432069987575444465974781996068e-12
0 2 19 -1.910596992803531288262392911137368919816940128101124413891084963026644541970373e-11
0 2 20 1.849604113719550900545870637382840715722469436358828489938884371117157350518204e-11
0 2 21 -5.832205201913198698329306272508029457658043350046719793144403137889481133598419e-11
0 2 22 -1.122673719079584755838798371439335685921209703214452241367465262251456578021524e-10
0 3 3 4.506237233105518208449839230967969135386876362005335244426144310389093398415401e-10
0 3 4 3.753275156505832557370352230273875094958085236874905604242703457380379719486718e-11
0 3 5 -5.849347432172894812696537686605033694005534501183147841877063702322279703153906e-10
0 3 6 -1.306158042146332106256068267945489541858794142304119943062630159430172982798495e-09
0 3 7 -3.716096449723566778151541820811800850743789420696649826371560929393367468519983e-11
0 3 8 1.645323684296048230013271609481283700500278199312600422283959129842262789075214e-10
0 3 9 6.406647544166729702287020277071359117972662416474400757848617990071639757802827e-10
0 3 10 9.664640885276147922643223341153416917569699664230748847166155127091265954395189e-10
0 3 11 1.12420978658405901873345575135709033174273252420386368517853236735322679858951e-11
0 3 12 1.137702755659774064616078371466204886036939080874134887967138238725961442812356e-11
0 3 13 -1.611638488660686129294103311535876538983678254378542496914635186417271398337005e-10
0 3 14 -1.068923143749977587085069371586541117722475247509761078146941734156245637664527e-10
0 3 15 -6.142891171245849887190780657186962683084454531913385390550106545943141034158988e-10
0 3 16 -1.07145604178407106290049774313512379649271346130403709180979467424256729243334e-12
0 3 17 -3.030026979098199233423757258734578571741345982866404668392803866910287473151314e-12
0 3 18 7.400800192981037706338601618027894995186266564404120563897798913380571683871521e-12
0 3 19 2.019522347002616783706771522300494384615199635961269195397853384845684395072576e-11
0 3 20 -1.55901670416885554674486959290341611830889148205785246895854133148102829091994e-11
0 3 21 6.406216093508550390992600153851340870611305608919429404088807887373455325854251e-11
0 3 22 1.788112492753517220728828042189043539973802065331902778546228559233967694944414e-10
0 4 4 4.20086772244950906449634395883918590202682388107732650015726599337178949537114e-11
0 4 5 9.783576192241072281955011574403992838962109993819901223459544272905386214056346e-11
0 4 6 -9.202805958160398262381176260578843092728817015961557957607629219060656079810673e-10
0 4 7 -4.081395318547778589116113059282776614252215560338335390701191473885665336708472e-11
0 4 8 -1.064234634481291268876323281370355084405203238542884302414279029927853459306776e-10
0 4 9 -1.834213999956974869294143240446250140595715621190026553535997078277850349505351e-10
0 4 10 6.814603393811111498495749500687589375973958353521207220608057123547807674238085e-10
0 4 11 1.201243477068132563698732086320097857406269674216246217703135949687283021975684e-11
0 4 12 2.580642094344808287040736744450412860005538309210445450631262605183533402124812e-11
0 4 13 8.34073944070739796830362042656000048688711183294685078466569934935335301749703e-11
0 4 14 -5.650182949994874227289340886103334267998276213861225023492220033524879723450258e-11
0 4 15 -4.000949591591878611679339206967221068755344812735233065606360107994603642008848e-10
0 4 16 -1.11300594967963345792083669017760184432870156568656071655521683209990131748157e-12
0 4 17 -1.205530730509313206556065612379214941729663810346794085325215805318087447192151e-12
0 4 18 -1.032987405111970081247988477616233359633711683261839962166597235606625539852499e-11
0 4 19 -1.317100656251833906200290564184619414094051159651909725905134171010952878969596e-11
0 4 20 -8.283347258144545795316729148725927806646194529004454973099185232740556530038881e-12
0 4 21 3.439607288279089911444748732757026680554083859780517066736628127334572409576145e-11
0 4 22 1.161984167906478913755361457014890888166667724565254060673462532722790741661435e-10
0 5 5 6.100487619162553926257730342880415941623550585372313134355051272063096917855817e-11
0 5 6 -4.563610573026403026992195555697789210828618850527786980623353235387506831506913e-10
0 5 7 -2.865594036253649284103800032268979479928511200789731111218033444619862883070201e-12
0 5 8 -2.527906800723425443782878911763396535765272467636235280468127363438713381893707e-11
0 5 9 -1.496591849288084773076383105706421792921542340134884932996116639684875525941717e-10
0 5 10 3.812268992235577309924088709102387317159540236954813396574904577205884914811014e-10
0 5 11 2.098702163000995911516507278432816867410404532759723785572418538193140872576776e-12
0 5 12 -6.182441828989737727380339807395003282057819348820077263784491936667127336834219e-12
0 5 13 5.52560839114897997320636097503451661252702354516175442290341353625172396101107e-11
0 5 14 -1.321857681845476517128362059917419807735559728797280471200313781982041122375036e-10
0 5 15 -1.420920630049026443274440227723539813674457858104539556271649135620772556645309e-10
0 5 16 -3.172677953662262972978875726982111826098037262071913236341226394487324147970943e-13
0 5 17 1.960692469001729538682829262785631163412648159515134861142431781315474444147228e-12
0 5 18 -6.877054239210779068392330851605835656556126337968233361848545865083313140584892e-12
0 5 19 -5.36466500612476592974143319822038214810205154825760335021370928849167408297681e-12
0 5 20 1.103202036723315423573193122192354160304523411028202225096086581148133998596617e-11
0 5 21 2.4968263430007672051000758907732270478758412641856933795182759856876615743413e-11
0 5 22 4.465997764689929720097558834348389382897784079083032504347725993388213752811022e-12
0 6 6 4.834815085861780139823673252999036170850872795431158122081892247363079175356184e-10
0 6 7 2.986732186403711886630322423424647830057324609874943381395024445830962590674097e-12
0 6 8 1.713822057089234241103985361916155193170102695502967278510384640975310114451753e-11
0 6 9 -2.088901634095322709138566648258089669297286755234838441365489319430156420064775e-11
0 6 10 -3.962179030996214928110249609903591047175600071559869628031639812990426607428319e-10
0 6 11 -2.186312054684994468468345643784650989453237264523369128241191190620819649900618e-12
0 6 12 -1.194186358127405649037766113134428763294979276771037869967000797639075335238822e-11
0 6 13 1.322478329148530391030606556487346134842604003645495054443738744097862879989816e-12
0 6 14 5.600981106401168139102166373310092247124554081538565891487397693513807329542017e-11
0 6 15 2.64559663986758558605335867148801619315045948041348282855085479202202939984349e-10
0 6 16 3.304313017755326731181103018062050691074308172672141486591732389102831037223135e-13
0 6 17 7.960206525030827900018471475915743531924975820064786103689670556388872312106915e-13
0 6 18 2.832678311574637952522844489788236647991772098972559262002834334405215191016471e-12
0 6 19 -1.030874978903452212034137857343982839439069892543944591967930752240952866326037e-12
0 6 20 5.777040625176301819478708050520265475242853314258852879062147732407310126309463e-12
0 6 21 -3.129692686090462059515455808098072852122872361915031000119212079820866851065961e-11
0 6 22 -7.473384547147226975922793800088490981682304983496600046525401208960894571152653e-11
0 7 7 4.956846818049397570290907329243192373251304706757724967590054757311724358851794e-12
0 7 8 1.771009625781319714225199979368923056048578041999856552077254813628959359254486e-11
0 7 9 -1.250314164766791662955051536359962994144402406630971678809899442425513628789386e-11
0 7 10 -5.604399468233714653569718709942386947207341787528604560192349162848791285721548e-11
0 7 11 -3.628726912226680885355111902023093454819509018462663418133207785709709554329102e-12
0 7 12 -1.285994512959242495395397598916113406180307679029527558652181231013472744304065e-11
0 7 13 -5.196992091575766845989171125078750806486314029437102613183953821153999659738938e-12
0 7 14 3.134635334496727282222812230465551575170974321573689818084811125816913275499398e-11
0 7 15 4.899310206996974854613732557556370322342674935242439865865511013411894781424672e-11
0 7 16 5.48441286482425648885560085674355826549156206780814123048421594863419353888506e-13
0 7 17 5.506860560423113373721444521147915941962448415262140524705757122514937901346277e-13
0 7 18 4.739867236398348599245458315489426031297860774135605661013994437857931711494208e-12
0 7 19 -1.774563865420004841750519277280678389862808247853683673916023536658266363685664e-14
0 7 20 5.550128485995249666616439725570243866170295871230282472390445061753922259349521e-12
0 7 21 -1.537997560792103776599786358154562954518792492366274269160197462738057198929601e-11
0 7 22 7.978648023750014078288540323567096550145595611114004516293433455495645035247318e-13
0 8 8 7.450713893325026810095548299003618861498569583470213827723769874127712970938233e-12
0 8 9 -1.130887982299520283905904786829711279894730409626520774057053460045651028344623e-11
0 8 10 2.500774109559833869324399345958668555247541115784384220035970278098231102849498e-11
0 8 11 -3.089751996745787180999022463415495230861800759679142198046375683659726288706002e-15
0 8 12 -4.922805867826438101139494375661901967743189861546537736476007058978675532975208e-12
0 8 13 2.55350099847054136791934165493839808237120774185241463000957310812959866309665e-12
0 8 14 -3.088240425251546533156782135154929250826758425791611869816521121715100292646413e-11
0 8 15 4.451245167139371088417976196931391239559544343406619352222786209460524645809208e-12
0 8 16 7.245261915670827114395588716348863647064552209665809268839953379779895395600495e-16
0 8 17 5.942000915928822115922255218871033412280115403373586996307189016901565436303297e-13
0 8 18 -1.204526733531064622425466419440732088430770298904841131995626864545449699811812e-13
0 8 19 3.230389369485392954744050687496993433861244488083752009237616669953942208937819e-13
0 8 20 4.424276748763006770236428832092473245577368989232591672209725018059404026702912e-12
0 8 21 3.357781254820888558286188602037734965804462331743351594919548282076698600629664e-12
0 8 22 -1.175193278540441356103552697799623668384497560578337528734054168802715117385051e-11
0 9 9 1.165507921351306710084291279218010300112360741261013268796979655451552542366e-11
0 9 10 2.160787942618766848601751864441474699593988337725614532964885516969307761091948e-12
0 9 11 1.330892068272378510699517692006825716423214429627987324998377014693869889849617e-16
0 9 12 -1.0593438012103309044432051560154508858820091100188370998992174267031963552934e-14
0 9 13 -7.673651873451119269251000334403678825864976917131584694583152065194771691341373e-12
0 9 14 -4.179325046973039200034795678475212860951758095903216861558946681029339343934442e-12
0 9 15 5.265337283061704102848297756748617924132135758616126266089018676661515015338223e-12
0 9 16 -1.994736940420797330185295761033816828803004774084373858232141185341243763572808e-17
0 9 17 3.994276656549311374556853913570532324324060759977514191026422101142587638688256e-14
0 9 18 2.778402826468316972839366211244443659664254550410213937499797438875373544737031e-13
0 9 19 3.471336482178089130883548865597701301133370533932398625600364333534439758168666e-12
0 9 20 4.708941873718599837206538087780427353846326754611291165081283230325994489927897e-13
0 9 21 6.815806017305161967236372242182140998840763897238622149388890118346205713339466e-13
0 9 22 -6.654006654022872124646017732947073062253547601637560567146362641192511691881382e-12
0 10 10 4.345349977185803038549001776227088416570111611682765651576122311856334745640456e-11
0 10 11 1.116610039631628606952251742994735010789718306223782255367485622102454018836075e-15
0 10 12 6.949963601118511638789971539244984992817321690617878956092452759450604417997149e-14
0 10 13 -9.830864875282423145063551895899787722464803744908160446511518049325975321234577e-14
0 10 14 -3.880195279184252980539830601680947975081459737171607913784066777534194810043661e-11
0 10 15 -1.216230250275765525331794235045398550271241732905798939606135114890586373246647e-11
0 10 16 -2.782624822538153684369123088106271928831663437180969364299990936324961089163736e-16
0 10 17 2.869984365443140687989463277587085333516925606588538551369140508363998450346088e-14
0 10 18 -3.033299394314810338885898781950060987802252793799739994343607125821800559210249e-13
0 10 19 5.837680823369386893173664703312476063635740887957930828352663977131784715190167e-13
0 10 20 3.836704954633223651763844418102719701287733425541089529253812548977657241739874e-12
0 10 21 6.952146599931240516041258952503143686460583207949611081066810229639878354176514e-12
0 10 22 -8.551510083366898317707545510830308463235507866305946821548670443562092229249009e-12
0 11 11 9.932319130223355650453968407792308301804434411028813311415087583993183135417722e-15
0 11 12 -1.006706671430967254214910583666178595561437421642079802175346488871236585164021e-13
0 11 13 9.685366124171134358721524459734846191351275487730450893857520492758030363267852e-14
0 11 14 7.926893113706454710297432685265796198563283248004008279278151783728804613782988e-13
0 11 15 -8.291925879071832548599622915045935781894629700067918475471417445090598947746085e-13
0 11 16 -2.425291213750011386080466941220836025289317255511900801447193119829463757130711e-15
0 11 17 2.058966377689189174834473647021638711392110032283764000479839724360830720224078e-14
0 11 18 1.613474689014281811344139189721497137712240273033889716262829083885909108888793e-15
0 11 19 -4.794897823798561605674505575781884494080699101240058512054801798966571993310295e-14
0 11 20 -1.209466884436837589409176634226147361001206715750673555079044231451884878479886e-13
0 11 21 6.037084368422439139762815398054606202489551119819982700798454426578378108924432e-15
0 11 22 3.696946685390202898404432124517967943266968555472513240223703473556180622354344e-13
0 12 12 1.3834178069004740994697611520565347301345665116252298314151378418208805097548e-13
0 12 13 -1.582298873476441768018416706931112660432264225507894675055370709002675297375608e-13
0 12 14 -3.394777528011858443579737170373498988062776060787144902070416482452379397109916e-12
0 12 15 4.163316746507518400714627230703114647051942391224291195738653984428456100751468e-12
0 12 16 -4.79911232412949513937744707180265487052126795997801782326370166651486872700932e-17
0 12 17 -2.54687153230436214714507931621205928021952799721226520625904587706611179371703e-14
0 12 18 -6.879864020457722189402770110818135240670169032407432745984245033427644070410582e-15
0 12 19 9.405716730159467754582872437497298528636782369084278244175090987716696578468943e-14
0 12 20 5.85914619053763755052501847024321077886505765077609765825363995021174309627445e-13
0 12 21 -1.850319059813164743860691756705381608053027940586917360552584832039737465681108e-13
0 12 22 -2.001660847106213123073169504303273613581059676899217906982806937804258415076574e-12
0 13 13 9.304472012993475063100775877595932681168416642948472403507282760109281117922121e-14
0 13 14 -7.517033690363448725504100133118717804005818097066315573947896878717378127173098e-14
0 13 15 -4.954138297764672259785487294188139155310698945488183385969278661934796425820907e-13
0 13 16 -9.964489434742216281204486613056934398480599739209825391565760662357913763233805e-18
0 13 17 2.895782857668963098411202646879199011183128867093273540736732329481025289875402e-15
0 13 18 -1.51423622948312194633556541256171136969618520543565165429194877495509112775203e-14
0 13 19 -1.166086908868409726650019771544762911803165243431182066968389634720912045058373e-13
0 13 20 -1.378120059566444931324511072493033291265232323620635807986915914728872338337048e-13
0 13 21 5.764425402320147002841968818856628616630505332651658682474607999270456715806013e-13
0 13 22 -2.021609307417195134989834935019614539570685876810145165430872552126244739188328e-12
0 14 14 2.289274844704557928350910503683148357545361202513953581469695808198478108590878e-12
0 14 15 -3.341134251535674585021453921865311939387788864692144216184057101294916268431456e-12
0 14 16 7.901952282139153963332843623789203345193060451617415212859598368393180279115103e-18
0 14 17 -5.345076740506303267527084451657950896157912439186341886554312603577441948585475e-15
0 14 18 4.442369674477994297627109535467613491697742509675104297411925473282852465084933e-14
0 14 19 -8.23815881619960505702531862236205733921873622547698843371491805214879966201117e-14
0 14 20 -5.266759048024995282625916661511732961754496435271938474265061676816821801028057e-13
0 14 21 3.429661728198183808603381338126878236552279080693968050217857259640391325497685e-13
0 14 22 1.566396808252639806359356591569304421381552401855099768727471014215573112092745e-12
0 15 15 1.850799656417946147793115767421269773038043415260042076280305953107450648409162e-12
0 15 16 -1.897846252141781727507949287482943254719325216294385885406702664279650447038553e-20
0 15 17 -4.540455116771535091467441623388405104372359576135287984969011684697697502745177e-15
0 15 18 3.168172255249655436311944069610009115800465210430060729282114487780604208931002e-14
0 15 19 -5.023646249638992180805215022656114974442224576148274843413131438823153336099235e-14
0 15 20 9.290531728952438492306035746034632545707699247359828797845895396381000957292738e-14
0 15 21 -4.829010150451455514208271901645307324929597417004821020508130895426880717898718e-13
0 15 22 -1.289450095688089517127524535555532386012761344185310722720521454531473604587344e-12
0 16 16 4.797961589868730157650843703019078926358838922240780133654640344188794919234802e-16
0 16 17 -2.202144014314274657962031398997255040340160828812260069509204679634609793756628e-14
0 16 18 8.181289883253695141081902533771396055965822886847379009760231023834432182172067e-14
0 16 19 -1.233142430995255756800298627887294591448704024231308209267757025872896565550317e-13
0 16 20 7.554541845951667480669124791338978569827269240969966632562525803774704367968916e-14
0 16 21 -6.491203789077644201995251140442243588453281950784274968755217227297991043293694e-14
0 16 22 1.401745384319638159690822748323703468556526486668895295956406067690702408530492e-13
0 17 17 2.101346744415811329663277940322384360402855610590622814417624596527931566240898e-14
0 17 18 -1.923692439770251542699544833282623962485680245595037720223952227838030773035754e-13
0 17 19 3.367779345002652124391439771841958648319621994670947543731137432097444610351139e-13
0 17 20 -2.690140333612978878532149846681176373224605409785136655571876327583369532619192e-13
0 17 21 3.587575445346781042779876051455216986752137949342805586507050737207808043855717e-13
0 17 22 -1.26439735553780703385055558074287695205114336001102000599860673815011203587877e-12
0 18 18 1.202534461338912789141948192809775633550946178345555917403021118142021213314307e-13
0 18 19 -2.559621453008622989671693311065779182966108570323852637896949685468162698670612e-13
0 18 20 -4.755568066950322162928311820970603233988997991965250869502130896501663911526614e-13
0 18 21 5.62268754219784396988873911456094003816147417841543960109334185098878323657941e-13
0 18 22 -1.891974900670484228165833951721627466065889256315373225177339794732836573328687e-12
0 19 19 4.999218361657356217138438711504596672284034359736259986930161917460762370343405e-14
0 19 20 -4.642301546103025868555491849292896484400063969098268178557702925511566852790401e-14
0 19 21 -1.79200828483895261523081167457045924338086710640784725925035985129108795949348e-13
0 19 22 1.21565786034299533036807614998060045347523950244711221312850091727211392410339e-12
0 20 20 9.729457778550616564691028495950572982020499021069122546346663749342430381374732e-14
0 20 21 -4.225680868257707304986591163053436078365626264797735462368626148073075742447788e-13
0 20 22 2.475176233245967439994204445186430115890434757726161221453690257356736546628846e-12
0 21 21 1.212978013800813057954191030050339155009443023739915059244202281144213724808395e-13
0 21 22 -1.350600296278274712125129963284467109506734013569384055497163414907808935300729e-12
0 22 22 1.728895575675267506005809155017769141280093251503458960489519550662174518506031e-21
1 0 0 23.77480484859990292330296654316416759560922098201109258014989980255587721157868
1 0 1 -20.68424757548918517402432613757507103544880692330570871130504187874632467665761
1 0 2 4.00274081466503704874789120317749238519736097744234226533529273091811796474562
1 0 3 9.910263820462093086819900536106318562274779762142771539379965902232095608286636
1 0 4 0.5680550590088088074137116400241602043345225245275511913660634260620965358738708
1 0 5 -0.6909989763599433909223637776785822949397962362876942953595783055179624494436222
1 0 6 35.98376710288567280584066200032751049111080811589026944676936282063627543465987
1 0 7 -0.2299277379495557371221575123208859564221548238652975409114631538445654572092157
1 0 8 -0.5829431049712502022324153247288116894439708758462237864041881826692364046050776
1 0 9 2.270874677836743416990732925784334683331520506717465830909797588554554644731713
1 0 10 -16.98320079516368862018772426964137599841766581836231783854079239840232996900268
1 0 11 0.01355726890752801333004814541647286755992744895573721722135959422907303260065828
1 0 12 0.1254782119851799626782084345869054483677429533450184961640686699027034991304887
1 0 13 -0.3585771410435158452806276107322405568687291792081922007395989556076970002300548
1 0 14 1.297865583825438304150031840154799098792031123035512423514868009662452213594111
1 0 15 3.808833821173835992753524244303261861065140757969062586100166478114605166886274
1 1 1 7.047310017506201871813560047227447907908257795113120193419003063003236766107612e-10
1 1 2 -6.500629233687267891048241476933559540277761696024934408922348506019074374627995e-10
1 1 3 -1.462825376674207742805250953028374193316019735241934274443650368312559668079962e-09
1 1 4 1.866177869502252672138101030763975254266330755016032015720485642806450903011682e-10
1 1 5 6.621252593122873979880255658648374808799028477588117137521677810546276678918437e-10
1 1 6 3.46902239084432336995429943501300902323444819414351564868385445477059248427064e-09
1 1 7 -2.152686440422409054502433518925135386587647092521429821415809225167749867960017e-11
1 1 8 -1.243382160187112418596675084735822974653936929650373638267381884658141837851693e-10
1 1 9 -4.322546716441953727771509644253396059966124524377861750448819746444523236910916e-11
1 1 10 -1.22277136543587357142761547223872566663198399355302173305377588304218069507712e-09
1 1 11 7.116865018783415890866743454874779934003833033524853130302426813375320164986527e-13
1 1 12 1.037556456189098870127295342605927891787530296393190466727862856029349687068819e-11
1 1 13 -7.074814422313603607667821579432006005362835549243512191681195649213418871103537e-12
1 1 14 9.226637207951604255106304466476005449692020091114406552495273461301953334502309e-11
1 1 15 2.255101386167817400639323051173428458185171055939600183607157550730967952950598e-10
1 2 2 2.321214560815062050818661671692875338656211464418886277463570632556599486468674e-10
1 2 3 -3.800715066565162578232329918562019353713369053173919809816640909119579376418715e-10
1 2 4 -1.754737711652725492346153976123854749777623134386396086361256912676547575508341e-10
1 2 5 7.691423532964343896865128084349336212047344673871156861661970653970418205482231e-11
1 2 6 1.473210561353224303653377813461816432866481033232391312445291347618558052295579e-09
1 2 7 2.970939035843238092430849280383696298099130094070528887127218917415172053837014e-11
1 2 8 5.102742036734634109372327245134994500159109574029137843157210646788365346856142e-11
1 2 9 -2.048329154953728231913906628758839846601497561231932989587800755707266668591516e-11
1 2 10 -5.268559801904648470413951247768833874710033998769065545399379260734573592008587e-10
1 2 11 -1.377069041507278145914083731231007605907117815004531186682069220329713566537493e-12
1 2 12 -5.90353305243354949368826531138770399402262044018651229221775751345042233361388e-12
1 2 13 -6.862544598621318271567919468576655093084517381197329225858836471309020938663195e-12
1 2 14 2.360581075622534205451887914320656976838271705046379280613918549934996229863481e-11
1 2 15 1.143625017148029465331887474013919075740716752486253224071948824618312918631172e-10
1 3 3 2.70439105649420233798242233861040757315247409244836331641600168357508582192078e-10
1 3 4 3.777811790977943077270024167529691461812942455164324771862883081950772440060475e-12
1 3 5 -1.999997414931362567940008237271034715997167679401117077099732296505049848568986e-10
1 3 6 -6.300227625698479788234894504894395996333482421290392856164284282853673868296432e-10
1 3 7 -2.01444861836016501215864404337046330023358100181406291193049494174427898763821e-12
1 3 8 2.021353229376348850105298158953213691598142462414329575670546205312730755985883e-11
1 3 9 1.077352364671495010704066948532534690594903334055559635564538939074133602951831e-10
1 3 10 3.083563613493461326240088639523404520529923788839854362626125279236417717662817e-10
1 3 11 3.007078058393377069883601735072009782603057731120433869629550728704567431642771e-13
1 3 12 -3.931422172767117994110316558196473666349953481630454716386566856396558998967426e-13
1 3 13 -6.978237227103767158597469082524051478936841277560383513072054322052899392210931e-12
1 3 14 -1.501870672911462755621955449082140614168921575015440999682489153916141194744714e-11
1 3 15 -8.195479628446046289123126041094820142712609394358987817487648241903596492111675e-11
1 4 4 1.669453341600660453612729760771376424680868810611992923240018719428882659009185e-11
1 4 5 -2.31901328308022354236535507546865550918136941971608378269469192374430983358926e-11
1 4 6 2.872081695871078868992555428854356734965266895381512030795390624710804219927239e-10
1 4 7 -1.110061175968182541498262001986162291879230714080724376835863379431806213453318e-11
1 4 8 1.505205220911100037497161611402049907029983215314362159110245522008761716489227e-12
1 4 9 3.578101144133807023090342041885093687867004643398133425288971384265806525755517e-11
1 4 10 -1.088542579379560217047181129474957505792910132910615824233957236952973987111382e-10
1 4 11 1.301677256968398473372401432666943471076860054990343313574351541325037511066597e-12
1 4 12 1.115636359327558715636887099358213047517427294141416612570511650820962198821804e-12
1 4 13 -4.442114019851784754274435253063292441517839657334561685077911237298151170912492e-12
1 4 14 9.729406282625297062994700077409296394373745039611503356336787702723882170717064e-12
1 4 15 2.027660784688030066347795588504407805632899369750628729288260883887373190450744e-11
1 5 5 2.747493725399194335634359310208475542319825039355225119860509447744527178810022e-11
1 5 6 -4.509911284773621712991062704563792225024535816425037416218237345048566394807933e-10
1 5 7 -9.3634405735457622157994775994294100440066107874705431568909751437687352620825e-13
1 5 8 -6.546278118775049536638612474692127869403036248248427573251242531003530346448343e-12
1 5 9 -5.616505303386689364860544209395788453202874530068288832717767085039406129241585e-11
1 5 10 1.919540408513387707095929383625943267954378701020803763627806343898122399373769e-10
1 5 11 2.388326544875098047379835640489060905313174688746035554530547867105256133331346e-13
1 5 12 -6.516653544961281624800251216460688419283040572276356979319781418471881990584982e-13
1 5 13 9.364978083438643394420681727558725313132208353397609403166363813593667650093601e-12
1 5 14 -1.011239950381626970847645780361853684265505537243602789669441679383101161012811e-11
1 5 15 -4.565281338873587124321093119247150661836351918356595093339145857324802166893831e-11
1 6 6 2.499565561072819755705757435845641810644808268708982804150761396724503768556531e-10
1 6 7 5.857382171833091418196846038935029474696598994717566968227214664915361354911004e-13
1 6 8 -8.450235582946032066704950996314414049446065152781885189728364031062913305352046e-12
1 6 9 1.60179497720047408826781527071759298278464299728004356873262549455121003137348e-11
1 6 10 -1.012432751514492340189430477893665227102324477434044709029072038492241936109094e-10
1 6 11 -5.32325294528473005315771113227962839894866629920074404825749255166553382702215e-14
1 6 12 8.776109510663265715208848423948753669158521530056466595510131625019630413545088e-13
1 6 13 -6.735629307053537341851528332532837135374147716607057183935942958008325048784047e-13
1 6 14 1.137546248603311473340963291024385911100746280373105839452258048566023416541283e-11
1 6 15 1.889084117318973060956773119671370866141777369892153340468709825029164309191056e-11
1 7 7 3.327471645274598307627891610463443598270987733176619787929317266592809053838833e-13
1 7 8 -2.230303774269957012493488569869212399988206051591411840901515324511695173811401e-12
1 7 9 3.988235043133654482652982374033878646646342091654828867640028405743762651609959e-12
1 7 10 1.057837486860719436875919057300288880920277742152991629317064846311206263456502e-12
1 7 11 -6.2654346456943884365232160082281825344059121833065272839251525275002186700006e-14
1 7 12 3.879507630320921149228723279400302782489747274100664102304181070589451982410205e-13
1 7 13 -3.223201225841145846938829217487951780306086915373232722333482848872626307141739e-13
1 7 14 -1.884097191035458732067708591220393671530290206368040698034053997208181056638835e-13
1 7 15 -3.892556301030340503036509708369173114778313126774555029318937008672082357070081e-13
1 8 8 7.920590452829281392435499546094482557814944679198322063400311214208348033918891e-13
1 8 9 -2.1370823016700971006858133047239460915013331438650711096484414234364608570191e-12
1 8 10 -1.177259965984499334622000433743978844404777763596117734216530702583979355240809e-13
1 8 11 4.641232032538716890911378967111002615013468809090812792248293400314251634424063e-15
1 8 12 -2.134531653756741358954114197821574712421303061980065013494791211884389104573213e-13
1 8 13 2.786629070276763584868767361661983999650316560681734317066758135801684081216308e-13
1 8 14 5.113377396840464491278442520944839020859654899692821679178389286415889645192001e-13
1 8 15 -2.495067233077443190260300838078329201244684479002126471763251087776782382753553e-13
1 9 9 3.007035392834520233022376997015682356291983319044870950001633737644834247882487e-12
1 9 10 -3.838597470754909323372894221794814624799541341177945101464300883732412340756039e-12
1 9 11 -3.892333760157892337668254195846724295685701851236397392107495862933770759210993e-15
1 9 12 3.366808586111321300314964270169287262122275498640661108001939471687323113317564e-14
1 9 13 -6.068690694971600468901894072420366669534794345246037533486791385140141256149664e-13
1 9 14 7.449446930549519566081632257772895820418345761491758665576999791849383774612556e-13
1 9 15 8.636795389176752960030572438389551391162260125912132615897578221647239619044611e-13
1 10 10 1.800042997870753350183787758855677329426820654747898284265176336195500049014274e-12
1 10 11 -2.208812604369164044277013579847456201375449541854881904902988681393312741148559e-14
1 10 12 2.369909754268810671461338790325593302195237831635525069151749754180086207148122e-13
1 10 13 -1.291260553426428153016551659525976063912069340830720767260600394487234928210082e-13
1 10 14 -2.311707630733175092154507094423610031416058346352000040315183650061384164752048e-12
1 10 15 9.87193641590569480079847981256177369994764954864599202590516482746075836366906e-13
1 11 11 3.579922696816824095256271875988556004608950061029632379667408668409121162239877e-14
1 11 12 -3.158900530591018770454070272367113433961284879698292513231354381260650157745538e-13
1 11 13 1.93316099137756093792684731275764308925852333565810795311998797126221209866897e-13
1 11 14 2.295726990446295419822878276111297348511618990403502478549039872868006282930476e-12
1 11 15 -2.205334165380162258088960877015725530266397454271187838170549449188379370370357e-12
1 12 12 1.047036441347372898538070211643510048510337751035808028972836173070129415382897e-13
1 12 13 -3.720091787029396402297304992391758463685417550088598739654668060159507930586757e-14
1 12 14 -1.818186012483881782968257386984462122128720414076815395800740897830108710627266e-12
1 12 15 1.800139070586065500107438677372186611237520904804338993802529250668816121468383e-12
1 13 13 9.999959628992699548735940433501703037023999842151696548560714403085552604624753e-14
1 13 14 -6.995629103938469525729450827205259186655618936004437909944487024079455141135442e-13
1 13 15 5.000472656432437821068921620248038129597493239000257678147582156674623316799888e-13
1 14 14 4.812198006776028250110085828760852666622020959325952394755832988095178505879904e-13
1 14 15 -6.575372051147981503540441582887164250811547999888132919899896084725005131147804e-13
1 15 15 1.753127056937927950035524441627018837250227870387211952425753082191609847373156e-24
2 0 0 2.432083964905265942607979281806306577252797902826887453827999000506470578410511e-10
2 0 1 -2.4479251679051907981577719044223729378869818532910374455525010815468970923319e-10
2 0 2 7.290087959945059013333014705407229330383477139827310785763980926205009115016564e-11
2 0 3 1.509475483820450210020627418481995876292644670979584514213230101128618800588985e-10
2 0 4 -6.295152096113522953171523406822341544432657132684728131122538313320447152133373e-12
2 0 5 -1.84819875409390310460216659689618977866116587477507778334915604044357237663175e-11
2 0 6 -4.865609733386734340139339467988570271090339008657165770636029858764527917856359e-11
2 1 1 5.345573316068866340192939439384323214805956694516903572245841596803067622634641e-11
2 1 2 -3.716167699763459770683996765591837745223419693927066688575369004769720280147095e-11
2 1 3 -6.055533197843465067417031169001738049356735649226785221676770842057751834775014e-11
2 1 4 4.404901760765536518633117767426067929074529949227395748215522493746893133715397e-12
2 1 5 9.985435095524879267436738998898687999028670737837009855021467408713187777194636e-12
2 1 6 2.979387726153586752215143548161321029130067843608162262826648750841455821661832e-11
2 2 2 3.668874607950833644278742239358011745448765626777700429474917611485079146637347e-13
2 2 3 -1.262755453193372418995974718637444900025463909895841958725627446968883684720432e-12
2 2 4 -7.46164273724769964184726326377362243318809060483441002036195095810985624957709e-14
2 2 5 2.097363122034274244364203584005679559612695031293979926626218864751298897116613e-13
2 2 6 -1.215376033179237060249940041990228529863721940786968391858545357295305717412892e-13
2 3 3 5.399423950232606177749098891435393010683366545672267559057741365716625770088651e-13
2 3 4 1.899226298110666858856477971065557491135773061814578485525882237158925802079849e-14
2 3 5 -1.963563245831763231850487446508933345680967164754576265321448611317235255498611e-13
2 3 6 1.13233465384106523134848837889059681287048377684877798126153051582294435604649e-12
2 4 4 4.189596430463149802104266495461406338641724584583939020652195262076331677811526e-14
2 4 5 -1.72860031463202155916145351330485391143200108797864365144732280629953093918941e-13
2 4 6 1.38724106873508657002590960194163307381898353848549460246005432417677433392255e-12
2 5 5 2.29077341376163086939788329019137741668914440410319200564466610900460015041829e-14
2 5 6 -3.191094814552482808997864996997747889293785187464031710324366583730294315715813e-12
2 6 6 4.155124768849984505575045413423226730725785950815011453611258583574418035295643e-16
3 0 0 10.48723627320597596904664992694485737646984211169054282568278341871669728410497
3 0 1 -6.717615106019608913446913421945378316444157354541853141557884566278849564280686
3 0 2 0.7093751495597746425324425322806768493996150761298159696734187515112230473593413
3 0 3 1.619548191358858364350942446177433107039363023668560081598698936989027544663709
3 1 1 4.261820606737154696597298410646871056208635630711236275120316261866366871567112e-12
3 1 2 -5.938445054964367082872993104928183776755893855099134801490331380690572961493874e-13
3 1 3 -1.345989555266291686286872971239670356375991806633387632347455427064457467326604e-12
3 2 2 7.725057712508415857033411386125025846584021941361362550393785472940744287642626e-13
3 2 3 -1.932311119081040946366897417392762970561265080025437887444387982498402951252936e-12
3 3 3 2.366037506572689046855584035373774520824051669086155749118584763853339836822551e-25
4 0 0 19.42948593382099437370053469192320150861951171782209363815094067986145871036053
4 0 1 -1.536973154680727994870003972281527766549020173285804365695598082435527762035849
4 0 2 -8.775000941500942508469036937241004504053015737063856130345547204425302375971009
4 0 3 -7.924781404848503747958922872445752170101895714409345343908271214103578786873386
4 0 4 1.191357441057639348327376336553657446595105914494178504083343333721114729625458
4 0 5 4.937127918768490032704830649196467492225249299674451914531798554978676848755567
4 0 6 16.69994998176410254364486379841818920293825309867988853160624564165829109341604
4 0 7 -0.004819010602671973836854341357842790523178482372958613825746952650079712459248429
4 0 8 -0.3354459603426814369595748871291839091176332687389025988712514539347799179065746
4 0 9 -0.7832632731349826751476406144549456282877272251742762529874323023651946002386077
4 0 10 -2.682445353485090170284441460986439574240718717401236737415440042608440738071063
4 0 11 -15.6812931885394694908891259588453871463118303282650359989381090157922171102598
4 0 12 10.59589925814872469495045594518665875145085044327513381423322900460383960430738
4 0 13 0.1775604449598529989526701005658828445316423389579827313454766221327112179726051
4 0 14 -7.365142810615357552817734531615488316193654291676186000515623666410521875024606
4 0 15 -0.1971389636516926986113857955795450456227240683016577876889304306924285426369867
4 0 16 0.5265095797840573550175325526499764102631732670641664714230063495243491670769397
4 0 17 1.903602717264316148020048136972403627013523594172221611361319921890487406618659
4 1 1 32.61078511099843242818004033849617741505652797869803184383022840271921456491315
4 1 2 -27.67324002568719189747637207033956101096360697789532246001061860241871353682907
4 1 3 -55.0137233642850203807881343883963217023616080273266696752356422887806089251461
4 1 4 5.923012728772638321269164815094347344219817792306827532154312827903327320481518
4 1 5 21.4879676258821459867785384175416975623757745368121984737965834331796692418494
4 1 6 41.53356439316904557297246722489479370228982026671065558602865824085857139069251
4 1 7 -0.2885680004057162226506467729080320015044743264846247268892830490428702367215882
4 1 8 -2.203824209772635170444582563673032643218776249532991152455061625801756595018469
4 1 9 -3.771962692612584827127917966015882804692769020170270932059784158877766637525592
4 1 10 -5.854057430567139533251298227774125315992707588330356712763622821233720311036968
4 1 11 -44.55677968233686968633007941452985917058787487982284526938030758083957909342331
4 1 12 37.1250675005390849246271038761265043039096769387506364743264218620224994846995
4 1 13 -7.715362905666932760699277252137794907080165477529893924335406437127298236410209
4 1 14 -20.3186994857669478476862474577709966590388398450306483173703568851808398333248
4 1 15 0.3812807505038580153864862878510362886665376143586108103606415385568441727981271
4 1 16 2.373663703548658617696142942134577335842916696680281166186905340062416675709515
4 1 17 3.798259475684722751527093241748712004379552207225298674845046480349395922489812
4 2 2 3.921803433412523081770577855085321068830992911540640722612589777371574991545689e-11
4 2 3 -2.923701385544670903388363213486765308761260957223316716396561336527767815271842e-11
4 2 4 -3.204364003635156073176651945991611007966023509198219225642465404420839504478303e-11
4 2 5 -4.474027411466873727244159783214977321974525517602120196998863675136663426547051e-12
4 2 6 1.429153038037368184450512762442688854816814417954338786311570549209676901888318e-10
4 2 7 1.559592711073811712681439232620950049558880736941133159949321313417508819287195e-12
4 2 8 8.798880135617874595515542191884522112562278150869506346139320651630020268949471e-12
4 2 9 9.520293049428503640298702074988309017768659563759466247309521451942408989184991e-12
4 2 10 -3.606065054628907879180151783497804655986127834675194455594257983847715144911772e-11
4 2 11 -2.581128830452419569231722093783664579293636961050275179304279868864496963936564e-11
4 2 12 3.159000874791847206905596277408181505775773587517841368797848613684661673750534e-11
4 2 13 -6.242030576102960152713753331010265634824313844570020373106590183068327461787427e-12
4 2 14 -2.705918332905532913993005105728883912494911579820276534926597560478117106422787e-11
4 2 15 2.768710834993112559391061532249120973737700398347600675138790403082465643452702e-12
4 2 16 -3.570028421535304688548360119587253700972274897121415426971718283351837362291553e-12
4 2 17 4.441939200671521226668585186339559222925257512767608020980576535969867485021287e-11
4 3 3 1.880993875373891834301969101989109695182269628273720223598390168116148427780617e-10
4 3 4 -2.157891218667573316641642580197477738618891064347224088384741070996767558172957e-11
4 3 5 -8.734619655927877592407558403448066869495930405553671339483221941297687378118293e-11
4 3 6 -4.572939358381902386317289275602175714851079456575901776939770234317348545798921e-11
4 3 7 2.625033901308592973431655476470194959117527729304190759294366463504730304375763e-12
4 3 8 1.29357035304725143805578482679420537928764588619853145411337313214406262813144e-11
4 3 9 1.702790684976313046554427302220018132067946772409947150560299978031286269426061e-11
4 3 10 1.370400214736237813784561691404544673965195135286396199882065717594378738444107e-11
4 3 11 2.863265399498057148941737150007628826756465898524092327991341363058936614462751e-10
4 3 12 -3.039158909642240956540532501773638955126004597875841782832767185604588625397527e-10
4 3 13 1.188778004102823200526065428240527986854522936942463794251011959274067353482366e-10
4 3 14 1.384558998274265935464711953422708801519274451529050553807375512202199811945289e-10
4 3 15 -1.148516883974855391919689611074099206101393128888389710091751984873721934037051e-11
4 3 16 -2.062710269254390461025126964307460151146395751461841281968050421235098802585154e-11
4 3 17 -3.724329089244939413747948391177196547244639041609525788521072752711358627563934e-11
4 4 4 8.604228317915480895602384452086094245341911956495866850619114668658905865972837e-12
4 4 5 -4.931394062504246401424804873953776554643330147315256811143518335986395282384635e-12
4 4 6 -2.947966269004161980312816632478363475533699828632393406577648226796885303635908e-11
4 4 7 -9.932602647945222495019859082893496625664118396001033248103194101058705750149917e-13
4 4 8 -1.08279275486051270400525200641189849795736729665596683100433453539836660616777e-12
4 4 9 -5.973138087787048306542809244451598477776929502618088397487127680683426543633901e-13
4 4 10 1.078050967465309851360782003367663297420495951106444971717231499739399958439583e-11
4 4 11 2.687817730194043776333541916739645477767395276854640346669596707754390445542571e-11
4 4 12 -2.717335403197945367905923639134396282223940572491801690859694195089133711288935e-11
4 4 13 -5.72868734368282502975908983922418365569243589177583093146731649651736551435864e-13
4 4 14 2.837221999104414385261709529361463842873662881793910606544276021534617198270613e-11
4 4 15 2.658486180660812584069521727685248881097573134570011684461428013739468086704426e-13
4 4 16 -1.437022059132769389212521943383730499303848756389885486027355026913350032747524e-12
4 4 17 -1.882006010181022619395656629292477344842556319401982734854553407956244276313447e-11
4 5 5 2.682561022828294304756355372213844015379171818518845297431570643055018424511602e-12
4 5 6 2.883016810937971550999413903729550045406708795010160817182468791992758666848527e-12
4 5 7 1.295449123296414132743443502339328785813114170817586089417570076580759592838833e-13
4 5 8 -2.497724414520771987758623348505106720229836661839780453461256617339320449926136e-13
4 5 9 -2.124929312619868167862390266751213365921348659888961785306932197365483754770239e-12
4 5 10 -2.010957249909512928172951444704850476285945072024132398919931828066973719600791e-12
4 5 11 2.586361644882034359460950172116170316854744935594025989561861881061622849913324e-11
4 5 12 -2.340900190473367729819028784783582530800509223479485896073088159903181892975181e-11
4 5 13 6.01860680888613077125041406320379597813937730346949201308065390979744260635719e-12
4 5 14 1.03344008900166565581388398568203243004774760530397474622744219726839977389707e-11
4 5 15 -6.356160312239027046968658716464707376541164595061002136864731033729563133507955e-13
4 5 16 -7.780692075333213438491787788906758842472555153221101171361277310883887928186112e-13
4 5 17 -2.323524489094910816873152136290935900076487706336015502871276148781525691388268e-12
4 6 6 5.547892406756249547748016157601252475409164081905582987131782216159070893491002e-11
4 6 7 -3.574862513218880778416488842589975949278693668150453364015967852718693884173018e-13
4 6 8 7.256689420689906664585146697037022452993885613863333968010853941230603175070434e-13
4 6 9 3.144843332815516876275275738895281493978855243401493212951780561987656369121477e-12
4 6 10 -1.59278103900603386597685023290963343843611961127374913805008822615486338077182e-11
4 6 11 -3.596262467259947934563617215371427896729226539706422704971066180516107190778861e-12
4 6 12 1.17339596267937633232223454963006227875836204841663856214569081769738202699765e-11
4 6 13 -6.596243130058573673740757970899836858009200598570956076958510660809303601974607e-12
4 6 14 -1.416783804602446651863686195529236632577283145348932701255791464967588803359474e-11
4 6 15 1.160694074966630894630024154381725530567895596649907580329890211016764802205171e-12
4 6 16 7.073251481933485801677394564415567213366015579244458170997766266340342318963564e-13
4 6 17 1.858525080434713638935692314906621808571480685268254281610590296031411641378545e-11
4 7 7 4.99622992752236406041680644448154022258515879973897879872186700500631340765749e-13
4 7 8 -7.542212040638484998663689455819816859300572073237827737222738165580236850548885e-13
4 7 9 -9.016613779044898810865706361151135075323757652746677984552308383576255846639356e-13
4 7 10 1.211361169450905474970152649509251299692648361198604343579914308483089659739058e-12
4 7 11 4.578368225372963893803872286474158284526994765931058107285194159220857378509403e-11
4 7 12 -3.902338720817517151165683479560448337292260378073057588404629328564817576290252e-11
4 7 13 8.797325361165188737248599383365109481854228692340221615645092598943261203638568e-12
4 7 14 2.166076718025315306667936554465226255955406588602078126449853426198722384082453e-11
4 7 15 -1.101647120718955796163481195716927927800954491314431342084526815487905705870721e-12
4 7 16 -1.33480695617070001165928602823748677189174538074877895964557318389702171788241e-12
4 7 17 -9.503760011067073400455357897051866500084831935161219544797697081659868717025471e-12
4 8 8 8.021026615983736090251829321894926744012308498402126199436109516288634501279584e-13
4 8 9 -2.106761506014353337831270129324568414145869230727960282588158312850700529109895e-12
4 8 10 -7.566434379568205037030747850479035353890768194422368786464205857656793766462849e-14
4 8 11 4.060967244774388344813600412375258487823137700254633263685628485297758695605372e-11
4 8 12 -3.720933334805426000952509277902847727192309007770430715795396988248379015540126e-11
4 8 13 9.657880511404304881985811724640776741852252712681087965947349238573647402199482e-12
4 8 14 2.162367854126557215807808026734778469471053781684896815897656768854967679005958e-11
4 8 15 -8.335959754082080852006139231429942056474420431629381757309135202011999907723737e-13
4 8 16 -2.491674933704532524164158770837776909700503093224360647860607647169146336327483e-12
4 8 17 -6.790499333570741793087267047237639911443840873042953611567765403499076450787326e-12
4 9 9 1.940153168140912862158438729556079746829924873090271190014101633391346243781088e-12
4 9 10 -2.287949914596000824642533520204722566458600837247285518311194493822085361726466e-12
4 9 11 -6.393268515516215247576292958925573341971654930531826216006876310811756721933662e-11
4 9 12 5.56597012691399726013105918719145978957904597909081239013107705045222050332521e-11
4 9 13 -1.31308910175646565343111697288831780793255306470427151048642891220063498448393e-11
4 9 14 -3.121857270344380205264509413343018788204442408860283350354348041676270444731192e-11
4 9 15 1.000323601379251475478837359029978204205089378171497692734876489314849817578925e-12
4 9 16 2.818724307764721488337509399273739920012633578576113253459704873075762869807963e-12
4 9 17 1.371073087427266583871944117346586678200751022783196591148157575009053091264361e-11
4 10 10 2.024417564582843466895091352582386546806384381753031419829640158610554719739093e-12
4 10 11 -6.639082524362751865642879201374707989286913165331639023206921936321235500732349e-12
4 10 12 6.881050164130498153769581165182615616137526613312793547243103415437900279382242e-12
4 10 13 -2.130726593780447638045594514659027061449716871472339984660732839776557196134761e-12
4 10 14 -4.443835219768752689648040274643112714061700066025346724017126435520971782706813e-12
4 10 15 1.905978526696608955768504152194036764145737315483498056316704256805501282505711e-13
4 10 16 5.663265336625105342075168970969396110384762234101830067986426671864647231580003e-13
4 10 17 -1.146317527724924667950114271013350901767401834535514129157174799654600699530888e-12
4 11 11 4.745388822943200885792661954826791261503978456632211139350917249357510473687158e-11
4 11 12 -3.842485088142105779313852368166932918172531063290824680726968829262574096419034e-11
4 11 13 7.618986636799285959837497514646795541971260452610598536200697792465343414296796e-12
4 11 14 2.074189447932109512494336340728416439895555512873976521866776423580394889810151e-11
4 11 15 -4.290340895923241222260501795591728133222375751157900263633636324451188535013101e-13
4 11 16 -2.229503492963676391204338344072919479784460691254747981701367674784532032367869e-12
4 11 17 -4.18179562769533052054931139618319394520771240396206066183030161758925145265025e-12
4 12 12 1.344035565802184825431451342949036552695488815180249536833910999501377812540659e-12
4 12 13 -1.07742869219595980667749595429624949071141938539800929651256410132405038322777e-12
4 12 14 -6.028540753335736060266190629973275701782275793604519611055968061070280757992099e-13
4 12 15 1.275484140025313660536029271459150976372549695428371700826664216427373927950339e-13
4 12 16 1.745733200049063545881685532422976142341841582856723558211712674814674291539818e-13
4 12 17 1.57906496099953244530328845809263903497672623657470994837525291561736272801668e-13
4 13 13 1.615775372808635167986871882479310657842861803302312260235522641624037739371692e-13
4 13 14 -5.770224314346996811463481129192965922924329418649644186377796330644845128004863e-13
4 13 15 -2.875347185676440923156381461290559432630459031922403718346136889832226141916055e-14
4 13 16 5.023570392848599650709785280272091389969605679049955127810912069280620666453261e-14
4 13 17 6.675409376761093219923904260977863775478984135342268148515043076278978240364831e-13
4 14 14 3.713814345413092358336209449198369300463911862338984542934465766753994366528256e-13
4 14 15 -1.899590521369033814611337389344597368609000222063991054015359534530888208321304e-15
4 14 16 -4.1053458713817925732198012178397174843095060876798577246456851393693930760506e-14
4 14 17 -5.504003377891097925115612288228571487004437125948733461310620046372350326838306e-13
4 15 15 1.367738941777407315010846054601745089015165485917607970212192833642574009825189e-14
4 15 16 -7.326286490959232385269282325468236684754290766636158698905472791549318526692716e-14
4 15 17 4.768933787757209697249913716968900834932027829980966896259895090571530756007568e-13
4 16 16 3.86332844435252798067342017194818964427089832549017774367026115515218176464464e-14
4 16 17 -5.336100494922457632031897141625598971684510690464366283953534293880738677898852e-13
4 17 17 3.114526530002487177566082646044370566577546813213564754427558861638549395518362e-24
5 0 0 2.966065481135696670962642245463631077134250077507524306245037549599914110372802
5 0 1 7.110523794105708264683929211959044070147443583739870604435364948290658896209228
5 0 2 -14.56139828523524781251358520930008712550898916628892246270271436898498186654407
5 0 3 -27.71135066121503488879870749444186758034105882300424585468216036432845247032328
5 0 4 8.197335184060818433210875236636852214905956638507126413752798668478050591501292
5 0 5 22.2192941697083164141161707285899825782826316371727841089658866717386022707231
5 0 6 48.22283369935420594451434476402713919750738284715603198659366639353745704333635
5 0 7 -1.787479946456762071062319586556330922689197567521919307172606280827286620336589
5 0 8 -6.060672062119700989418608740317789474466397342154215111833132109257611902832274
5 0 9 -8.656679690687825159675865853735568791060007147608679069275928054179114889162509
5 0 10 -20.37300432451875779396720074300320669780337790864517961133675980422970756013923
5 0 11 0.123205542088429637638248076653725957625698170152518530509304711962013676892798
5 0 12 0.5823262151672062106056868906597100591388513947581280881372980921524847437423991
5 0 13 0.8285332508726706851021984318370783019532207055514859173317120919675841977960236
5 0 14 2.389866366550886038604617014021171256383157625394261435910644453841012196634805
5 0 15 3.412981566042675863609498877793390410949536835900391835628442997696627543032898
5 0 16 -19.70664196379576575437802907450955188298745583668476755756835465254066926713068
5 0 17 28.68119438008152048102703914087532247091401326955465119275924100506569831118161
5 0 18 -14.53626214170750037289967032909317567879901399930812664248685068622381775655031
5 0 19 -28.88037773550070833630285126388063172168825739065623070697211096432191559165676
5 0 20 2.963887824291901586417022140161706730616027797497934111958546946705589058319925
5 0 21 8.746006004689000836889783773711533243260023629920229650870174152650765332475324
5 0 22 18.00174974953223877528206269940317626076564820614035828825041070804124726337366
5 0 23 -0.1979946798150954352065829664277775484068197210750959274895489530851849553815306
5 0 24 -0.8631480139628411431046941330667322567897313992469996069168809223785619458102533
5 0 25 -0.9425675773221199523108217053410100021636188875463351677384294410520692264765418
5 0 26 -2.519603616002101527935414396272921494389365441261967296143301227689912233221418
5 1 1 1.061025741701591062913312165063036766327719739294072074224706578012100946766381e-09
5 1 2 -1.562954463453065862674821356083565313277035289210269551691378838859941234067327e-09
5 1 3 -2.929461740435381343668041801470069662953945779468267209226799757839419175922085e-09
5 1 4 8.175327005406611785316184033867365370900386421894938917982739636183052139492234e-10
5 1 5 2.155927868860931336919150126831997441973276139803177857837194189984628377441595e-09
5 1 6 4.663630951627015333039610624261610733299245297547099269901500695360360262919164e-09
5 1 7 -1.759663422021541849613487173606875016785467518866564241127939705210032611906054e-10
5 1 8 -5.776472978670770650157851494162956389361180927466170211436258549554507118714548e-10
5 1 9 -8.013068776648381932899291163382560170043576215639840573169405675585824691289307e-10
5 1 10 -1.908718718503945663902470515313955221882915994538495946783524995401023976813663e-09
5 1 11 1.229090052429011629096255421788996557601761590231464838247214078788441873612861e-11
5 1 12 5.457706085105178356528425906476857702587128887022086212517473963289748338206492e-11
5 1 13 7.758516390135476014887027390233205566332378360753182488854106617270403163307281e-11
5 1 14 2.22801070075401604913349814258467516798439847012319965600107685845718943733976e-10
5 1 15 3.17614314155456501926945325962756323668063666434116471541266999730787730887722e-10
5 1 16 -1.636678398083777618110438522440310143479694881185062942337700365331997611104309e-09
5 1 17 2.406775518554681676308056170266906438057859912497765977281600072565468599911638e-09
5 1 18 -1.239461482140819302582110351485756789042356902454241883568393908018701954450749e-09
5 1 19 -2.437068249454238022306330772091300202612695701378484044733719453367203157316276e-09
5 1 20 2.585791206118478414453487668560317195357128775657644674026399126456283658232954e-10
5 1 21 7.459842112954134697048493716608342525128614361839091364799492037642014501515834e-10
5 1 22 1.530735871972825034988554305162865506586300697854286773018331840382087605234626e-09
5 1 23 -1.771313424081426947583915085833894996046072027129090908973098700752823578613007e-11
5 1 24 -7.383398547835476846281684911354960759922978383499001002152497540730651469207337e-11
5 1 25 -8.263884656365385455295773987970067384974178722626573828099871421291419732314643e-11
5 1 26 -2.1727490154642395484689989347728247986488730605867871468168521878630024558036e-10
5 2 2 1.085239969048376934658960531025778360790693699230485777650406148774708426894101e-10
5 2 3 3.892052957662482802914149145735371322130887981199878880462718585847386562551552e-11
5 2 4 -8.015248800875407674336088978983992445079100153073000536248587875938105743320087e-11
5 2 5 -1.255422533244050844960095989486721212784163534155880741782901332503046413510524e-10
5 2 6 -1.218341645414371740490165153703754057113125709787025941377187524674906741705626e-10
5 2 7 1.241218439521493208147428803944382981412236378550642834223741870075721845822277e-11
5 2 8 4.813817970962258356183980088411524429374815462252583170825052174670506811414359e-11
5 2 9 6.147926575500998266319896740866358131532110465368472646690631397564425337419957e-11
5 2 10 1.074451609294898744655726519344721362041712811749496443294222077650299125569593e-10
5 2 11 -3.82592322434792824766679295050811740815453435955764988530901846240053914375297e-13
5 2 12 -4.48065947462205351788226682236843702772085831824176161780933679315176444619164e-12
5 2 13 -6.936624439044419214815237322414567904577716790397328515969607879016621925416261e-12
5 2 14 -1.791515385025184842617682944128336864303394445944822821752161250089424513124287e-11
5 2 15 -1.721306162338410618675781358577144445573727495516723023590070449305789384044172e-11
5 2 16 -1.681143577637200095413744296590112631613465803260711761854192203884022356840466e-11
5 2 17 -8.560540849256639794961678463436189890170248441172496959874113737510813539292882e-11
5 2 18 6.848522633194787272916742973651347064225291848970413803680897715972332565352005e-11
5 2 19 1.7374444559470483259004450561663820373488649982490661971396411600428186404311e-10
5 2 20 -9.745445127485747181169426313198167190822264535810246120248334233502777079235432e-12
5 2 21 -6.246052154322525929575556454553769987819133708594439863877221551861371976512805e-11
5 2 22 -1.656939044559206027384045001797824988458082056518585716638628640881386638199391e-10
5 2 23 1.569898780659737104200883860251648932114727369982697517419592128725666631653383e-13
5 2 24 5.918394953560381426686846773214397894107917080848386119314424871875870350516067e-12
5 2 25 7.162345070825082834124814362235989691834922462680647201906745297171704963087917e-12
5 2 26 2.366219627719118810143877224868165872887724085259154347996988590843929612561262e-11
5 3 3 1.189850406614632211315582551256633986937568915709993765989308991672192779829886e-10
5 3 4 1.99515684086957306746503088437343847321165074010451197763501933078076488812001e-11
5 3 5 -9.931246843002401553282560164779655046322951964898754415856548711820779525933182e-11
5 3 6 -1.603409424211605365085910962489277082415358174239919492417490213683009514489826e-10
5 3 7 -1.356896091179400702349760702331242932658869029945417394873068879382433217819362e-11
5 3 8 7.356879355991630471078098977173022052869747177041786084030849596787391186569363e-12
5 3 9 5.868862471510302411358064020502557783788244799886562150082727038033343899407996e-11
5 3 10 6.761253007992196204890999893926712352923264454890332790509533967314427817546446e-11
5 3 11 1.66325334496216664655907496667506220030368029193343571368593988506200439049906e-12
5 3 12 7.69737504652664504592343288182905406800409198164118120651978891697028161730492e-13
5 3 13 -3.428607566586660251219259106330318265272979412514615480452612553866740185159292e-12
5 3 14 -5.238412681734119402464202868401383579105498765482685098429048687198848485660296e-12
5 3 15 -4.709717236534301921139410780939660021955747974311787874701606075765125571770834e-12
5 3 16 1.656092637112026008804103441710032579889098081890371564088300384972313836776526e-10
5 3 17 -2.203256572149352263333550386735787001583538673647131981713431194255782084933348e-10
5 3 18 7.919329915517850564438371442044258739546521472915251645335923976525775429257421e-11
5 3 19 2.097084533327606434806916949430921599247550863345926598854786552762176954149737e-10
5 3 20 -3.457204114900718691579665552950850026435004974499046706729269327579961752709445e-12
5 3 21 -4.763301157020222621838230587495178141454310798912296699163385733079569052926863e-11
5 3 22 -1.402250544990275984211533834125111841136852425174713009549896809055836517416069e-10
5 3 23 -7.469775879470441915160397899714158073910137612368294645282466161624113142423528e-13
5 3 24 3.923329528940719206445090361338078847110821515219932280622310635467997326434498e-12
5 3 25 8.520703977609055709179937052568076460863257696722645429836565180157678392699418e-13
5 3 26 1.344237541653270987950706416145030648270529349673074047944918163598764692740684e-11
5 4 4 3.261198603021167943463918428157956569662398695096922942498205407144516023792764e-11
5 4 5 -3.841331950576753208061418000817212451998341995949598348119420798332670502214172e-12
5 4 6 2.169622918994273682172068720048956319850646211609527810060811394707492971081804e-10
5 4 7 -2.209858188681457012370330526164826380924955095495559403998646294660343293126815e-11
5 4 8 -1.747619823694521057002530547169479845561716554069216539363569518672731440805866e-11
5 4 9 9.961201867496380428940725242217954311865662738261389969037773609316568106196294e-12
5 4 10 -7.236044073799450492607064873014129556220076633609402017385149115643635480402601e-11
5 4 11 2.441543647911012751847816043975249073931189425973131153316621645888494708067397e-12
5 4 12 5.426394278644948286861439630513705777137476871447572481124004004167058706144031e-12
5 4 13 -1.839058291953991206043110906549562676783834917365265798661987230821123849007357e-12
5 4 14 7.668832534638548192201284345462784521024479906219034914188766087891095743475714e-12
5 4 15 1.771154896784365317833700925128108889914893075802721255589980273299567652629378e-11
5 4 16 -8.438170784613883004733216185914731918293360617196650928382460329363290692404687e-11
5 4 17 1.262799442460922128110360414854092478581083013075987038614923856700755564459471e-10
5 4 18 -1.004610054481258799599270204551771908771911153237883460589182441167568403883464e-10
5 4 19 -1.340850970349771899126342450115910336809211555004266329912236621192324314428709e-10
5 4 20 3.750021140468206732719406107683924616933001049918317751947172595682791830106369e-11
5 4 21 6.249885552106168943720673781571057793430141458362196850500683736206817812268004e-11
5 4 22 1.927056095715780116704711014952999996392212979281114186170321032690403215449046e-11
5 4 23 -3.690592858998207593604046093209283242358166169087618745435251115366868570244256e-12
5 4 24 -9.040585137016659186792876528704087333157339570240414684379955817609720592331352e-12
5 4 25 -8.29986134913525886675047283554511713231309951654080128335607846980484623322545e-12
5 4 26 -9.56609100979163706819108352360863885502058516703254399739595062153251673088335e-12
5 5 5 2.999518669722828968462986804649024522530052919256480130393954061533538471177664e-11
5 5 6 1.556027697560746413117017473937126754129156482959235182878725835999290512135302e-10
5 5 7 -2.340506083602549990438231992345285509991514846447265995512179861703192798607733e-13
5 5 8 -1.868545193742484739786036000657278319901013898785080292800163087484286899500421e-11
5 5 9 -4.041282156440289233695635534283798599537886962113286574190827770073424391463426e-11
5 5 10 -6.988968843443846194781666588277125538681829470915222489907677131687842533024254e-11
5 5 11 1.642326883215151215398875249787510306400522595763029699216069223646383736429037e-13
5 5 12 8.638977777707411620066234242120044347403704630142542917683779684881411118494629e-13
5 5 13 8.679062054080272658345542904407018144692304627804325367337419479446165846325923e-12
5 5 14 8.691973886632777524384705538814015422330748399010801547289565371844004153674398e-12
5 5 15 2.314613618611785958493202865745574967080243411718673281258010071560620557560545e-11
5 5 16 1.078205340103077861170725506833834923575926599304309502753151388075631654323351e-11
5 5 17 -1.867143467256021676770337305092075443339995489379722936860277894847632179566081e-11
5 5 18 9.537223393631135042073225983574419015428219940865683032646029636338431397046408e-12
5 5 19 -2.341516638374505891999479652722123190425664186286947629004008293658923994803997e-11
5 5 20 -1.290610732253858622861037507622367060580729158742684434648521173743224577097097e-12
5 5 21 2.221136813915367372376756740530651993613580123464069356875598331673690561983392e-11
5 5 22 -1.398317227241950851915426400326830646133963039448409770298472240258327638007729e-11
5 5 23 -1.140518867985107263533742749727626756913924310323099516421986102232335287933388e-13
5 5 24 -1.152598747769366346125158048668679720432047004375233319761088003951498524879443e-12
5 5 25 -9.291088470959492862706159526824896532935302829600505330738437011561576419711698e-12
5 5 26 -4.060813151135352284695807673135562527572791208974340256903232484227072980416292e-12
5 6 6 1.107778250018056168286240497017172618062211675515346419617851332173070824880833e-10
5 6 7 6.988619471711233417299333354860631869899509286631857785762968049446776566572201e-14
5 6 8 -1.415200893492302885061296471011947598023628218118712164164374412684874155969338e-12
5 6 9 4.754715874461188252233563175848688109406450387387125942753428130538848435714633e-12
5 6 10 -5.323815000849770018536826761063621635026192776861539019912154276264715875106156e-11
5 6 11 -5.76055658065629746746795552501098542410852273699288400956260981566439250898258e-14
5 6 12 7.736377863091464113264477641504832695832559471834709201057953924549122320004183e-13
5 6 13 -1.760706244963541881614136378243543713129500732793254191271612918835998543465741e-12
5 6 14 3.892079019029421531452059642307784452047990766377295252913565611273189773284993e-12
5 6 15 1.620849513058099479646139090426751157316231586780401618843315094870604531278405e-11
5 6 16 -1.882938309205529002934753215985308097343761044120115980488064033302301614944031e-11
5 6 17 3.702618910514421183115729695574085079076510610380267461081673714208960083427641e-11
5 6 18 -2.478046582049190201906428424748203830956439157159142005563700920815282127041262e-11
5 6 19 -5.289448705988646197791137393192429944686108823051908493602312082486339986789736e-11
5 6 20 6.661807848342906466555680034378510080127696370696400201865516570743086381418032e-12
5 6 21 2.135283162734097877481078138754240353495693667520916093165877813602740649469891e-11
5 6 22 3.40941423218954454769868644582096058694219365236677790918838443223694275314466e-11
5 6 23 -5.711647256288404881124915201203723257312002933474689356748418103344928774448064e-13
5 6 24 -2.268184573907054532493908826211574905590139185366062952043593467365891834504774e-12
5 6 25 -3.125631687971516128484125650225379689960074795374346909919839266072424007644062e-12
5 6 26 -7.630904290869697243375728356164683197413052200862560506402455979189910320139589e-12
5 7 7 3.460841054356490682862485542182311549849647852453681955644743759114212743314517e-13
5 7 8 -1.913109617946012885013892264810850198266882206524112050007510624535525269406986e-12
5 7 9 3.058364656348167643061479582475207559404232489182818281507090272465138781549978e-12
5 7 10 -5.660028708050992586365763510660974797766417766767929298262235749879288112236842e-12
5 7 11 -4.537365115738242278996521484034672800989167284957068215450643561561082525315659e-14
5 7 12 8.705493222931900066462465205755107016710836493095602054474579515247792178712392e-14
5 7 13 1.9232048449105500100246446972883351531871103014646349257697364503322295817345e-13
5 7 14 6.102688107304948463058409120600557404057881261562564988199208444982761194462431e-14
5 7 15 4.74525852716086056997532568318440715657016766287825062840353552574152768075976e-12
5 7 16 -7.80227867613860189614431283902018007643882773298049744380727227835120258029077e-12
5 7 17 1.790250160991630997241481953442688492200170359318792032777600852770442944434792e-11
5 7 18 -1.266756553447080337020258396799250727307458331902890429207869252244396358722477e-11
5 7 19 -1.785290896779493555814349664672383934581635472045215101419097315433895101189376e-11
5 7 20 3.111119801954984876429323866703982643809585706499394310380241032834183063012986e-12
5 7 21 5.897621005444226640957486025979747090290513991881554065257462930588623765540733e-12
5 7 22 2.178171351539387815743295374226790843199587699553960564383822331150776827158775e-11
5 7 23 -2.732944248415792823318333272622919106539278815367472507986152592955202404574273e-13
5 7 24 -1.158727383370050942185104997536194853018523294419656582590275503160478764203634e-13
5 7 25 -2.072289656289395363498685966786086319026613610776473448352877495402892299530922e-12
5 7 26 -3.827771050242756986119042718792541834645172264842683946993205624788553876365335e-12
5 8 8 1.700881409052049810113374403788366894010998292336432969758592296549643197543927e-12
5 8 9 -4.8043492046332005453361697102825334920948870364427376213845655682784087551242e-12
5 8 10 3.099473022393392444704166339908672811622215101716293796476814137217305450379955e-12
5 8 11 1.310547552385464223651356259458592551087235026213538135394861382443334048211531e-14
5 8 12 -3.958440992651190653601233215213293811706473824061205112725053833627000493673386e-13
5 8 13 6.635108257089055056244054273544380583896948488551155679737512224198810821486276e-13
5 8 14 1.118175888511348334005168663196815538830127627459685036827657562171844065672324e-12
5 8 15 -3.451686024479598547751956060334907999275301316383103907781169527213799075441104e-12
5 8 16 5.284307079898890828801831207515201566417348157440566357311506446670823427720431e-11
5 8 17 -8.350756962894624775145746345481292791309053480864373104254475219114708352406092e-11
5 8 18 4.585922538293772951689284042401162869885899106739690349626223271498738074956888e-11
5 8 19 8.33910326520074592390112479630446615916943478983860359629745968692275224880335e-11
5 8 20 -1.022941687366213517878973978345957958115072699394417235862731255211534675588895e-11
5 8 21 -2.478829831398390598666113133910643330222521482167631246770092525497121754440825e-11
5 8 22 -6.242963572593729498064849328291072970201534529895771327300267013404872287085658e-11
5 8 23 7.833895728187122430726365033882970515156478903558081555031823833846066130483341e-13
5 8 24 2.034904929294147341917728527387642103289285847539430308481025541013011784864975e-12
5 8 25 3.737760873607740397101167604659280645097487892793897434508694598724215651230143e-12
5 8 26 8.902640901970696871442887047699449132930672340343897103404164729115733567216755e-12
5 9 9 1.372080553937692262736636196646361683082749490719961328776144064467620560350899e-12
5 9 10 -3.564781410592939417811088272041065838686473285105443345659857528427181106524206e-12
5 9 11 -1.349077305103074496185182673573482861452157592628142307588213137639751510836648e-14
5 9 12 1.781142594519013156415793329400667230054338803333547733631831818569705633751648e-13
5 9 13 -6.791037146038433142461407792220175616421193178592199507230770110694142711499375e-13
5 9 14 -2.50532653724033469835773370543947127047828080391687362182264997064285540935772e-13
5 9 15 2.266117262884348276327014393669660305697275021191509030252406403243397752272194e-12
5 9 16 -3.641124241430025212538595235934835572766929739863628919973915659755975821292827e-11
5 9 17 5.164479781808317887663344326177141215807619546080860367891207349744784405766946e-11
5 9 18 -2.623450160987187969384172201199995950713756248655530483506526583613935864300965e-11
5 9 19 -5.191739633473837363377811667280173051656752289982704609441553127878595873814926e-11
5 9 20 5.628748028958422135600705664513784232276520169533268451201742300448016363940763e-12
5 9 21 1.575595800301099350588813383142922358801575649561165174938141303522324077875172e-11
5 9 22 3.700451326693831501432129753993938553550360851957647914610081211908483135658226e-11
5 9 23 -4.193460629861334039833251896099306834474095445823394159864813335145477547962446e-13
5 9 24 -1.415620646123908943295530001674760492036333854849363114496101612123682965145727e-12
5 9 25 -1.920403860584686907386613842561356770931450752164890505062857495888951957723754e-12
5 9 26 -5.62939657013066677688699033670666915089750418423688917161729784245929005985135e-12
5 10 10 1.669789613108153365348861999277344369330472942543453572875320430753353527745289e-11
5 10 11 -1.263841707873544663056211271032326989787279397950535202292289806395273037812119e-15
5 10 12 -2.422961663840161537453125424429792950638495140522214576927761049900394008567873e-14
5 10 13 1.245794341920241702708987440500311174122447573023120928433034577774928483028146e-13
5 10 14 -1.273752888868014504503937572793466621303904370690443995836390437693966367527502e-12
5 10 15 -1.000485836241116104954080277807558251711806091958463760291940326998972469962831e-11
5 10 16 5.549718825605728825411912364236977695869371421456658202574978681503553942213659e-12
5 10 17 -2.005861833303575069930070090532025768742776525790803019203585662331128901554584e-12
5 10 18 2.313879267752831887220322917378914780595270025094674106695523899478827903681181e-13
5 10 19 1.503358822246965155813214112715307149588609575168757535537547817950449122596452e-12
5 10 20 -5.944132381855714590255036549320396580396172946072393854120045231428090933717907e-13
5 10 21 -1.727727232500865993066599212023751277870212700350128815770458060817585626586309e-12
5 10 22 -1.355713919265148404333586476618688853269974219538098275795535720570639005303169e-11
5 10 23 1.254878437579656108646802047760841753080133269995229692263803012915404459677858e-13
5 10 24 -7.786237627802116899479384807842774281334016263162652495734427605376537537299333e-14
5 10 25 1.279127050340708945612867785104911036197587732456526964072090957773939585770761e-12
5 10 26 3.814777447214857979977221858425059807269051451298092744560791467301925979631486e-12
5 11 11 6.031979368475262316456820290984295339690906081453339863439058936985218708009579e-14
5 11 12 -3.478926781982711163810800614406682304140380582532849295301501144668456355555067e-13
5 11 13 3.052238520644290794335520366761538686741937861398640457848211991439756023274913e-13
5 11 14 3.039622018709993475793478787053152313425587988646108531411630455941036268590978e-13
5 11 15 2.20965469113879250693952652286995518080175475013545722240570837923728409227738e-14
5 11 16 7.38037141685462299453029601835433349475816811598966442043853288609459369530629e-12
5 11 17 -8.815094421333515632174879420082007075090166230770522479537247131168608738145535e-12
5 11 18 4.068142593744592494511516679180594014775315258157719877591311669993310288732644e-12
5 11 19 8.771301662844663798026788324517158706126388939533510614353788944103971910884884e-12
5 11 20 -9.297617478330770943038842326809964413071610509386491377029539137413041515665786e-13
5 11 21 -3.01876427174184842502813470813815273249377322582136668748465001375928480880976e-12
5 11 22 -3.674911905877848834440079144876589974270003172159671294275536263301297453930106e-12
5 11 23 2.317595044814205168767493345884002737661487659218695698596148560559766656169458e-14
5 11 24 5.931462965829423012826484576621414260731923202122554667841417457673972211955001e-13
5 11 25 9.192858375175783345394295440555512111763721392732402032710517174068805194032774e-14
5 11 26 4.500416005406869847706930614922392041631329780454017557333908728099251497000278e-13
5 12 12 1.554137144428073980301917425710999519327324366911346086782411977929729701805282e-13
5 12 13 -2.550950543776552770180442640411778487045857577990776884394216311034001244978674e-13
5 12 14 -1.939414833209100402499420508874948737556170109173064470893779219250093929693495e-13
5 12 15 6.994248143363823521240069821953630283805864476102190014564579022925926836347624e-14
5 12 16 -8.412597159277663882717923674630405888545194136351745095124974643839188126122208e-12
5 12 17 9.882075514143556599193758318788032603006533291340867243171963149286196604683381e-12
5 12 18 -4.5371845949046461911584854586411901002308460647001110751291769627564648023038e-12
5 12 19 -1.005956447912198423046093942114547812811762528733600041600116755073343429858645e-11
5 12 20 1.057477391593437464398296533494264500500087816072293996300496243148325184413699e-12
5 12 21 3.584201806619989080880518997508581114999385734689462631314603750082870790336814e-12
5 12 22 4.196366880621167614057507790043775548268463540564874848843939628875781526355912e-12
5 12 23 -9.762920843024588481367864388856369786244404587189402036283126833116764797610269e-14
5 12 24 -4.120301964251568107543158857581454821143980659568076557649589433118808293854029e-13
5 12 25 -4.439544779455486827446472116245811117262858195808578899698923641463138422110135e-13
5 12 26 -8.278981160889538464130247455302839994723925182365294170445092382886194610106703e-13
5 13 13 1.749216279371311239696107509445835611690837446939309316015144374133049586782344e-13
5 13 14 -4.276489733548182066201509926725865045548792354430318927840202875980992754624055e-13
5 13 15 3.727906040628305265472300532559804732025886852501898551301636869307417632091672e-13
5 13 16 2.190615821154614288679397739927732152355440799536329399060379550503959463726594e-12
5 13 17 -1.988981915602753595799631625338797685783328200145119778665618474316855406830195e-12
5 13 18 8.773508645814988441904979836000332800838255552254509780579745612189645173424283e-13
5 13 19 2.976964669580232273810074065979590874461593603604420587693236797544259161831429e-12
5 13 20 -3.019353148585859036257770207295773383382723146205998906707633630713824326736746e-13
5 13 21 -1.555864492877665139781861183062153718310046178446455974804243142224487201855299e-12
5 13 22 -1.112448108352904531597889689757574236445495802141957459618075991814807970572083e-12
5 13 23 3.924910486939285898340146508172939990330578954289087739654424771497117211764949e-14
5 13 24 1.18316080891825330620139210257813839042323874814206275894542931358842407242825e-13
5 13 25 2.389249791235042910722298961759628071327264193854580990597368202753832298506878e-13
5 13 26 7.063799229395062722754146355586617495857452153185681858581016069753141374122316e-13
5 14 14 2.67084992457722613902940798999803412103015607449873511198325403802192364539875e-12
5 14 15 -4.150493047608753916993765333438937165539862316770259815956622510186770182741214e-12
5 14 16 3.215654616175013372255765297530003234381300658817105012602480076153135466004467e-11
5 14 17 -3.831299930242212995137566783572404858094107107109963311814035825978441267857093e-11
5 14 18 1.734231361092641454375877679043805908472637242300113572585352539533807537371428e-11
5 14 19 3.356882041719671918362275873522771824079783037125746154733945570927466065513e-11
5 14 20 -3.809068492815472999191764625473046654154244072006340322814160674079712864693363e-12
5 14 21 -9.975646737194160127001770720102896354302941452072594839999463294643300545052979e-12
5 14 22 -1.088008759840944328820266971682885602123409819674284033950178614433993823560828e-11
5 14 23 3.286899224670718271934740165536942563266151619924324610801189556780749010117005e-13
5 14 24 5.735671376046747388846451795376968332032453582550577610330890266349551778959633e-13
5 14 25 2.313283697758078726837917595642433678080999601345705862731035557327771351243919e-12
5 14 26 1.664463638248239699240400849618486449683819927660110140731026597388204470793552e-12
5 15 15 1.937348200971586816126437618832653450533581735586993437301608419367815696140771e-12
5 15 16 -1.839526096093588500444272913396868034553981605591320839927430675966231813152342e-12
5 15 17 -1.855951352056242871829564737470719824293643090196743716027199858434850448027475e-13
5 15 18 5.33744139731908884191409967029849514421701919807853672825980399768655982437795e-13
5 15 19 1.834437180562849139117741587053291938472711851764374988449714085391940601447878e-12
5 15 20 1.11767943843983807064721745559916243758961732485181826564383672696904272351512e-13
5 15 21 -4.82424647801515231948028430983124638076359309437912855402573465693577024277636e-13
5 15 22 -5.322978450032338986704066530961088610514113225485150243079416072574929391683352e-12
5 15 23 -4.250630929122712476640980709536931477545946414034024287470483074128793892138529e-14
5 15 24 1.692904694396653608002126017588814789425516509621975503573242444946233010748525e-13
5 15 25 -3.593311809548793513998259045085002458149877837567276920879277969542848752730587e-13
5 15 26 -1.265352612109758593385416670254108748279271065855787303622670771096262714540509e-13
5 16 16 1.834609100718730117560842590492276264891269367570912865457583468261430251618734e-11
5 16 17 -2.573172590988255909845073293379218345879474071405156943790878613264632319274452e-11
5 16 18 1.203944809786924990008032171910511282941025087955880435514015442681409136302424e-11
5 16 19 2.400368175951209776855747325298631039788077872496220293174523889023275703256462e-11
5 16 20 -2.097760316898926341995300552983422824253485230209381636521852771820588154301223e-12
5 16 21 -6.427895706642033620762826761921917543326692787278672356266213758984811862775933e-12
5 16 22 -1.516466739328257167689943426438799734405123985874171889635561544747903872870466e-11
5 16 23 1.114701107451380923568330614644417654109003798965740979483306800203388487991052e-13
5 16 24 6.048418091672925329765874260541126852160915024712942550734280645342160788928424e-13
5 16 25 5.527170456919777568781463529221139299100334319876698797930982891707842906641422e-13
5 16 26 1.749044092687068741627616353838093317311808286672390081825028715396529847475154e-12
5 17 17 2.307024222801141140646658569362059010473145357823131272592472110860504577977649e-12
5 17 18 -1.538115306248459314008072402542355964142963871559596011079959437052380607896505e-12
5 17 19 -2.704261468929280438451013593377892825393199241906583517963141467362399693859365e-12
5 17 20 1.425004763040155317911186755322363859744296338649655284669476142989899406045806e-13
5 17 21 4.626997256123742462950878586217090652553427742402608037830605188211137234143072e-13
5 17 22 3.481465051523483410397924735222564366934426897293758836614564305670515384360937e-12
5 17 23 1.722706652263611028080965121835720817091179501812537300176236717653285257062052e-14
5 17 24 -1.169342114578969976622735863749089120074456411828298764399583005230278492466916e-13
5 17 25 3.040860736339646684193985571558244826768411244928842140002966355375392171787434e-13
5 17 26 -2.506967129099042077327130193669582846169155577277215608595863081866924075340988e-13
5 18 18 3.90844788862648382134076267525778164878918891637727635199552692408515306890256e-13
5 18 19 9.439409205960983193954604229960407663140160644280520824565496328766108600251692e-13
5 18 20 -2.822298906426401804783537413188120662522252992463692094339141356535190350267253e-13
5 18 21 -8.159291793834017717628133141558238142554518929845021446468927861921276434108423e-13
5 18 22 2.186937916638008114525479436874427879641384873604026576069744812839567101143378e-13
5 18 23 4.232820241319823141749990369946424622129529215964592530082852238022562602710541e-14
5 18 24 3.440375395341418478591632828220189046607382153852490433885167174338145807361481e-14
5 18 25 3.934487216076172510549194818213273174100153954469114125126986255569314647221289e-13
5 18 26 2.133574084573005022636432274987523022284657647463122574516507201827838027691216e-13
5 19 19 8.92746706063861186152959782550439694449718025433636621173482153355422362800043e-13
5 19 20 -2.193088539494837698348520281599037071861869871702129310517161198166610930289277e-15
5 19 21 -5.876535320534812735839793391777892867918437898068621587339189746083268832616488e-13
5 19 22 -7.32772705500781622195687514772112511821242263419781991458323996217560194968661e-13
5 19 23 6.143195152790481888639304544166426329626755829972128820802782296684648737520321e-16
5 19 24 5.364073151619269044670025832854908542707468616159782613783710531181000737760892e-14
5 19 25 1.991497172699722465937048646879863321372620043444065017427957249019736562956213e-13
5 19 26 2.439555924269817556123010518719200137563353391946414706597330844226536865462555e-13
5 20 20 7.26263618327590830382502262677721132100221097856875789927530595378316727767627e-15
5 20 21 -2.524689705432405280091467398163518595707130882056444786558305441759985075549179e-14
5 20 22 -1.208221862152390319820361748916114953329039014578991994200305483318826029472928e-13
5 20 23 -1.7797622445478989923073870714141302987136736517776382419243062419922429438593e-15
5 20 24 4.212845888335769775733739367817878893495606959496663785764666319118745511797734e-15
5 20 25 1.828109759812612993233248953380396965002215974507004391967341290366427473597202e-14
5 20 26 2.223282411094102468287968395649768147320462606991302465529915639299353521843295e-14
5 21 21 4.848642458475805250560222504903042052442859717246141393479966863169202331619592e-14
5 21 22 -1.03236331920053951057855045403904861762249410163853666197885735200644365703588e-12
5 21 23 -2.298923390284499443420519150950365668711445588845616673702929042062160922082843e-17
5 21 24 -8.093387386493753190030283178988598081507876984858844059747858447617645879109825e-15
5 21 25 -4.722204312342519830634238133589547655672697114638113572481477100308393079465588e-14
5 21 26 2.36146207605207310692035675976652062933149610270159458428324285865934636489682e-13
5 22 22 1.20705374954252802689839264633451582381796260550513309609200067145723470283711e-12
5 22 23 -1.87356191617832231836742531033717334530666288211498569800404012795290394437747e-17
5 22 24 -1.195904724523111144403860541574973407614653731707002893138541835107034106157009e-15
5 22 25 6.622219247430062913180364687413953148573031440842885322955525565854143290386214e-15
5 22 26 -2.654579914298992412209408397052908402697475029627797305054500664419795483591131e-13
5 23 23 3.935770405967272772746803234391772267698031117541420104191801280726868662820772e-16
5 23 24 -1.457267029492742786857321112953612437433125361966508697607885123641103488612935e-14
5 23 25 2.780988072607339145299262827831639481936990822445395344071904921050004347113224e-14
5 23 26 1.020051562917357140786870179677249201212265193977013879604788115112521543786598e-14
5 24 24 5.318473596971701139996420018960341097010549345085857198752740583248454498930228e-15
5 24 25 -3.833927915990825965334743574027355834210378590295781639188993158217665795206987e-14
5 24 26 -1.046829798105100848683371341369719177525913036159164837099849649809341308423983e-14
5 25 25 2.377222993257684902027556068672033110590967695111100636337610928168425920620139e-14
5 25 26 -9.847246229705375652997914793723473366425510770307706997541488522082819706355259e-14
5 26 26 9.337294368298808298138079872407075350135823307576814857448232189995381917020368e-23
6 0 0 6.017293056771799665607294360837504548705970828672788234883877766374308400038183e-10
6 0 1 -3.628726300142731645494385478612428041311418811798746512719973356925378653184895e-10
6 0 2 -1.781906344298962370477830605180480337099494466389219917927285098033758476814317e-11
6 0 3 1.677836843718855985023587266062407674529657741314216717406711766511183723358123e-10
6 0 4 2.293074200838522463862030971148026637406709563217917829751350477223003464102091e-11
6 0 5 5.131091182702497042099832875366450858717086244031633393729951285225235891944577e-12
6 0 6 -7.080856969932595989577686731158560927095685196902923275994712541173168411065526e-11
6 0 7 -1.895270123946989427158699377939175519475694742748425073620297532223888898389636e-12
6 0 8 -6.570729917316473181256232354560006354156881943584292506037270976773645300971804e-12
6 0 9 4.450363519176562361820164198914912515506729490411514256144127171640596438750238e-12
6 0 10 9.174862796739456373926499033301907285249585867269151418508874474472781328382915e-12
6 0 11 -5.22223300129949372563487461766228700442531524053171405206634260653716192804879e-10
6 0 12 3.08994205851257291613598246609615323054698115414603311251730075318797218601693e-10
6 0 13 -3.652177610039459451185339105179028977159468257865137798806405310181085657512725e-11
6 0 14 -1.182201318500235372563973960408064763874616599753628330683254019244936921392587e-10
6 0 15 2.459347498512718894477473263975361206501098030712903065731715711762955599385817e-12
6 0 16 4.548003663376010349139919530129496034413241496728125927147085339630071836718902e-12
6 0 17 1.218205914029976345174905343722255704768136562526605380143423543170121748285308e-11
6 0 18 1.412105214793716931112395200033745556017323412644762465571658089157760438033006e-10
6 0 19 -6.566742188516628637941741407401286559236453291256289067830267767873029488328781e-11
6 0 20 4.403218282465746050947126115362956309821635629952042797169108159156207014409227e-12
6 0 21 1.829409197161982559471391757627844009145143711748413466662463712271144741461728e-11
6 1 1 3.558679506415676660649386667896878817653460986666850822009862945866814602469875e-10
6 1 2 -2.889622133916679406118847427338250540337525739008621241173385720500700604245612e-10
6 1 3 -2.798683385066505453480677091833751692143721406393612280822537019447356339306983e-10
6 1 4 5.557812801757043287814840517125023739912966054705572433376113945859851331840318e-11
6 1 5 9.496052208428119264810631238639906814712049193402500744502964739717550941784059e-11
6 1 6 7.787048317574145100888170303928786473499736303252248225020927584268585069357117e-11
6 1 7 -2.816996960595645528446613643215491784891152919427646379634212066428207045950836e-12
6 1 8 -8.717825774012933847193054871829419872423453171621946647333403026825673211114581e-12
6 1 9 -1.922016610934043716711742267539953194272347703094596550055007471186234266000252e-11
6 1 10 -2.146913368498610280750050062673126720083347941779869713062433736147703180682977e-11
6 1 11 -4.649517730394086770889747920810293730475903350988805080552993021439160306788964e-10
6 1 12 5.552272871664100537545677474243846877237093584275716389371227629338996730839976e-11
6 1 13 5.741921666235726665997991793461285184477235081607602016431196885059484313214571e-11
6 1 14 6.553762441804449851683967047699354458468729048243623915392357845698064509122274e-11
6 1 15 -7.841450221444112408603557626841551580157150452214014192486247819013897657045637e-12
6 1 16 -9.591960036796520035177986304456688368989490430507066579832365542582627191567928e-12
6 1 17 -1.077605744431942909848488591627049615596627523098833568609266676324279864621559e-11
6 1 18 3.353910672232915507235244839258136379867430764724618634285008967334362401717735e-10
6 1 19 -1.400775061130592819810921626156627213379656493349193962855030370866584030955138e-10
6 1 20 1.275354920075840421091201156726244712411029218095162533894870773808000478867235e-11
6 1 21 2.02383011095578354514857798755938895075021197036537621570406465654189147182027e-11
6 2 2 9.164800766541438832469248474700287212383976740493897970502608186713676637498237e-12
6 2 3 -6.65008447468694982624009882734093440246650475065160615310059910234572460515324e-12
6 2 4 -5.447109663169259544258712683817146871011175295486952959958438271931539342542357e-12
6 2 5 -3.667324015787086267705302959730961728610171189493402517749806151242341563488821e-12
6 2 6 9.12438066937940451692284092321249746135406861556417858155180927708989227258777e-12
6 2 7 4.228110546400184793138955300956720608295501545800151146575533565072356128425146e-13
6 2 8 1.605871679328115211665182166484755363469657062542595999918409614610404840833436e-12
6 2 9 -8.978774061661049504383180235547243682472562111650004247040060614559573298449273e-13
6 2 10 -1.378898659892157364744817334029605808756346252394749070459806681500027965864734e-12
6 2 11 2.771856392211158696892474830251457593399038379191381055685056216800731265551632e-11
6 2 12 -1.907517953473494354152380604023749957968556458526818811993508729814134364238293e-11
6 2 13 4.891550160078631518207083756463477013470715996547291351379980474443881649901641e-12
6 2 14 1.194760251179248469178991918482345737283360701215111622059482549444892384474962e-11
6 2 15 -3.445867577565498921326410893534963698255726989714576749631599650319111209508144e-14
6 2 16 -4.489985290343832946438248216921239048082594554253423024335330060146335335675411e-13
6 2 17 -1.76301506333721582177285899739870886241468382495054872740279875026222667422654e-12
6 2 18 -1.242509506004799371528370721289656517721905983318741014309941635199705159471566e-11
6 2 19 5.080937191312473618723702316203861103685895369389584892167577891497845581233677e-12
6 2 20 -7.104302242459961307774537630826230965041275332866365589669120548833929304988518e-13
6 2 21 -2.082368993095611080034449122274314506292362210139338387049036742546772540153386e-12
6 3 3 7.074751347257316415884812228082322017809994044297925013169774714993761966542797
6 3 4 -4.910445493337283516528112664419743174992451186584608250349706171411492219890911e-24
6 3 5 -7.736671680102823392270775682669408495294600673732469137385820440174455125545853e-24
6 3 6 -5.646923021006235048660876976290893878769378615260678733522546777022178533045532e-23
6 3 7 6.60294157868080424916483127357022946466057119839881766783649158092205405632288e-25
6 3 8 -1.450946170391132232565192142197891620749444034723623350753934106292972938982638e-24
6 3 9 3.106920069073285163830290040257749361183692152720213571815564023289665838470954e-24
6 3 10 1.694496129404536657372697921596060246739283422890119898387656834955063611727416e-23
6 3 11 -1.334552047669782681050786659122236732530478352793276170486037156105708436592153e-22
6 3 12 -7.074751347257316415884678781281803990196349140785403519824448028045257426334949
6 3 13 -2.047178675411588156017251311413187204250850577946534858626209597358531360413829e-23
6 3 14 -7.221301563528028614948315429181081433102621906467763283166781968950346241570471e-23
6 3 15 2.802438346441117144010730451379565364828492298962273262057137962984852180939461e-24
6 3 16 9.592781761486505740152734283736712144567449046404753107819513306748656383067687e-24
6 3 17 8.173212297364610286950097336986025563465233711570580063776991451097802241666237e-24
6 3 18 7.074751347257316415884774187280869236315688584287444374533735590938476992175226
6 3 19 1.224654428561342099295756934154651021459350226845685621699018719508020600890392e-23
6 3 20 -3.098795015726611456995978435987901774822381052036088025095766569799757378134386e-24
6 3 21 -2.88442400358368171028156391188909434000782957759321728499712926899758201023342e-24
6 4 4 2.666793841804207551288747053656139386787633006883264421404400455052983563336071e-12
6 4 5 4.511450839176486356709615025603105947976205888906147289020332542304094874410632e-12
6 4 6 6.566805985661404111854087345462668459719935385240022092342368833480650636428435e-12
6 4 7 -3.560326345337914393918796583162453671018596692198617060764192938637606293975223e-13
6 4 8 -1.1257661592818738152166090131876073866692245643304357248032146607821638751212e-13
6 4 9 -1.840899391996380151773449703599575058583406335712742986247929032923041868471567e-12
6 4 10 -2.001990915700007278000450943616966479351096232832498052250070800552190788502148e-12
6 4 11 2.042679750548948149120228427532062266501783671823095566346682844914109731435323e-11
6 4 12 -2.59515833422708342841826539442600386146851028415625173460120578106676476140237e-11
6 4 13 -6.774788522399465119721261192870309137414146365274775934807252268859071996103964e-13
6 4 14 1.181918298114476384207424439967099796708949347649660059937515630193452128329015e-11
6 4 15 -3.390075048741159262459331498875360697629236926209973922890114709577222410397499e-13
6 4 16 -9.859873116937091466295930634241535966473822512776143426605989942082511474512478e-13
6 4 17 -1.672163339531608774719024822839409605030734364853969192906438133763026379126052e-12
6 4 18 1.312925634436754001269421772090097296721780999977234061268862594443448757246247e-11
6 4 19 -1.250981686111117520095514381936146306698439731430314378882670785219034771259997e-12
6 4 20 7.895727150603695866465856316240375516077127500847656424694639316074430888068844e-13
6 4 21 -1.575961068921407630123159411088743944539865491271895862084328007160372046974319e-13
6 5 5 3.063457196091509383398751832511747345138618940727769932091810913965705001857971
6 5 6 9.190371588274528150196201757563961189833868436828079966869877855205314427461135
6 5 7 -1.550914276785085202764788428855450648216228228030152234875717486778771199469861e-25
6 5 8 -8.480827659529083795302741253624216620962390657682418635925405693865281484151543e-25
6 5 9 -2.988680769036548679479743912349795376874433377880284601781069203549753394658762e-24
6 5 10 1.932590433176008922952676809936366724606884869223128167193002625440767966500402e-24
6 5 11 -8.393027483425507327673695144477192943988028914848932283976002017535778225961309e-23
6 5 12 4.086499560109128688509651181734011786624304526235559452537538924546418006431837e-23
6 5 13 -3.06345719609150938339875035642933675204039915299834220617764983862222506821935
6 5 14 -6.126914392183018766797502565975237139058797657307003251842551862001933454364029
6 5 15 1.214924562638547720126650457301215744549423425310909704021553458919606535286575e-24
6 5 16 3.165426482568037427543287966453173749245896009473018753939026556117130599297685e-25
6 5 17 1.493686432105724943201300182433238798893880415131586539832406784016835687809163e-24
6 5 18 3.691318526107181055765586870001190028297449356422715003471812722148231120217691e-23
6 5 19 3.063457196091509383398729980424608269742684683130737023109964887205731475314904
6 5 20 4.469595436722509194497713824949959248591588490133166147226490279301476790251533e-25
6 5 21 3.921101847258509405930876075736624213537543716792158135436794601751979691341029e-24
6 6 6 3.412233896697113781334930673534315231416783188603657429600918571206150942874082e-11
6 6 7 6.381310236322907839392784894044741586445886419279691262495157823199808233696248e-14
6 6 8 7.84779653792985756595017183965824135977782086527161584038144124395244223629319e-13
6 6 9 1.287154309033784266932809110200577935685100821075439023663465770949779687492488e-12
6 6 10 -4.42220573918530645697836544373601990120323882036170509683874242191722940148164e-12
6 6 11 5.990992283970110503390178885373750582792922981843064231660079317944134993966946e-11
6 6 12 -3.977844007558183812066721049898578552816113816849843584211616056023446090798854e-11
6 6 13 5.243824003843201769645482014346127422572127474942826691859368030494168973980477e-12
6 6 14 1.305181568417182496456233003317395745487630321274298732142010607138455640631647e-11
6 6 15 -1.093925316939723308368463192406568713627861893996043908726734971059866269951481e-12
6 6 16 -2.267329550876034171247289945970665340875001955746675540747608857264915212731823e-12
6 6 17 -1.99121350810032504830625386321946368594090976654155267689103582348302355016219e-12
6 6 18 -1.111101484541831366271942555264065550998487857661320714725961404301434627893013e-11
6 6 19 6.175663287444146538927530743024844851560086975301278894571065985929640104561231e-12
6 6 20 2.761712175765632207675951213929617107225929392296321939342885167191677421809067e-13
6 6 21 -6.837129058401806691421297583575945319763544917717988218086674727086832747703031e-13
6 7 7 3.891066639844689853163238839442841086906074715956816800099938526471508964272627e-13
6 7 8 -6.249308967765215401187463206473192576730514491726007034837496545092185880719535e-13
6 7 9 1.88814948713024051960605313228630992423514644304979267300921651633559603162632e-12
6 7 10 -3.819514554192998652004838200703932232782039659095594425619276715450794269642598e-13
6 7 11 -2.438678762976233520319359897880616689255517773171709297154429053143673730222826e-11
6 7 12 1.61110907298046744310397005250317281994824787463971100376738684975954439935875e-11
6 7 13 -3.077055449356582776158271686866647331482510818371244191281038458112018049185344e-12
6 7 14 -4.964743881823740176275668517825499647306743208830614531792621580150164130934189e-12
6 7 15 -1.530222891984559374387706274561593412880770309002207655686226966410361697204577e-13
6 7 16 -1.81802037111289072461682029999166005882140972713656410120403060120478743454351e-13
6 7 17 1.127889095088673849775138019631030942648943585984383104056431870350381375542187e-12
6 7 18 1.115215747379892023279621771947066027613201355958500675086419290565822061760238e-11
6 7 19 -6.12979535103132395397575607313927606767025754150400047953789876223210292537969e-12
6 7 20 6.720580258860763954187774832623871337810374094250010578940753596236529402816057e-13
6 7 21 2.07761867186309168765864653674840334438595128088975025197727691899392908794989e-12
6 8 8 5.81704769757339839870686514315754732453780362188432173511069402855636768671905
6 8 9 -1.090696443295012199757537446179953513011650421924124516617133395207192202120784
6 8 10 3.63565481098337399919179054387578568291764385772872180175477813270916703925293
6 8 11 1.715686352368542270881675686252005421713548150858938319619290043899386416191504e-24
6 8 12 -1.668524453942463144771623463717081989847351036716023363472230990377573051009633e-24
6 8 13 5.034831270102102392270133975279775084888517210225026471257776231412009533091935e-25
6 8 14 1.007286109687856594015047794915706960064585345862368921795681880310962598253365e-24
6 8 15 -5.817047697573398398706865145074275055022136396078793142423665951671362647063276
6 8 16 -4.726351254278386198949327911536575287878606487056075030698162553211925625462533
6 8 17 3.272089329885036599272611419864125011015906004614014257203971101270710048905462
6 8 18 -1.850598308127686209309186218775961218809397444089455877022759205532107297408748e-26
6 8 19 -1.152775600495679214731278338496764066765337951985900499955583385725859428716734e-26
6 8 20 5.817047697573398398706865097591326700880668318759726613811440870401852556730751
6 8 21 -1.090696443295012199757537293515818107654525783402704511540581925019169643249219
6 9 9 3.063457196091509383398747383150564173556256255738684719493364544346104629543326
6 9 10 6.126914392183018766797489330617994787925606157858920174743404324659651868474215
6 9 11 -2.269739943879407439022311632204595138201203024729905225222487719595208346144696e-23
6 9 12 1.569485826503105046271655872605185059959099888043100009201788263205736381869087e-23
6 9 13 -3.543498042396040293700689757459577156684033837360093862876097971798275594658696e-24
6 9 14 -5.720937843785298288717406134635639542684170663598555381960463456025037043980193e-24
6 9 15 1.174561295330923657070429576838636699726828963559800599401032353657994266455284e-25
6 9 16 -3.063457196091509383398745880730625566026869992417546074796287805263883508722914
6 9 17 -9.190371588274528150196231656176060406095711812749990139117473964948372055056375
6 9 18 9.252891263449336504610749995041904629513306803012184559684960904065530080557907e-24
6 9 19 -4.740207491255114235821111631091284099075470914198657615803372437316110200943094e-24
6 9 20 6.903185494310841275526235493380814711036144280185415342561377315859290939162148e-25
6 9 21 3.06345719609150938339874687014162042613723236220714780680399207531189212077225
6 10 10 7.409155776811116654265549639949252251389120997186087630169331021671351781240299e-12
6 10 11 1.787300134424163842125959111060636393379005443863688558276718272016236193262303e-11
6 10 12 -3.996149300610128646535512357022263348760411322854319819188583983738708127410544e-12
6 10 13 -1.890412066300890809191249321331745301577893650181379917203116421512971096127286e-12
6 10 14 -6.367641189755295140421843027103409690631726902107729934323858990766089450866257e-12
6 10 15 8.276578004807757046436758063447704704164704402815528142046697796231058423273207e-15
6 10 16 6.619732975996963586944981975602031116216207736928104315739821927403118037113478e-13
6 10 17 -7.832925344271077083365984492786464158000151647238947407784251593120271590953753e-12
6 10 18 -2.06046560669503068483074639413004386687895714194041844010790402153321774757308e-11
6 10 19 1.17873897642198566999505831741816229809546866735320558755558386774821308927441e-11
6 10 20 -1.017514796912954610434969175615739288717383547450095293246789356670567301745977e-12
6 10 21 -1.69531943438424381307887790845278132433660808489510141224480300570299242343178e-12
6 11 11 2.19357362907633218119344412451159876410837660105157786966092608663527939930587e-11
6 11 12 -2.094956827699114054688560420482222081501840197669175694181729040065291502809026e-11
6 11 13 7.118756000533051807112725712988166152502971076626745639984541470620727646611644e-12
6 11 14 1.386233102765823211272780567902175497743479449136326370148263760321705423069149e-11
6 11 15 -3.578710964755130296444868604688468958511176392887878868648008936349708934512096e-13
6 11 16 -2.5090256778857178700941941325971420579355711810933186728765432173096988939218e-12
6 11 17 -5.76199116584945394749837134450893021019304622027169959449188646320596973270584e-12
6 11 18 1.50871358972199953019633496836941807017691124107698390473069114724519456699991e-12
6 11 19 -2.322892700565690774677218349848789284316312854848821051569024808012330601077192e-12
6 11 20 -3.809561229747388064556683806877756213532916825330610488746383305605813154356922e-14
6 11 21 1.622596217475311201474919527424197325653329514008139914979309363862357205653293e-12
6 12 12 8.881045402186485259792519403283683418557308460881136438785280277143202197656853e-12
6 12 13 -4.180111092650768896996362008572504025726172951015255903022160500332619749875021e-12
6 12 14 -1.043450628560567137012979276472094857471391378746367651707032850656794473564988e-11
6 12 15 -1.005147646715292247901406665981489223036467731581529373978014793002270787442383e-13
6 12 16 2.070724079805708982523115977039232714880566653708320836094461941968285628082739e-12
6 12 17 5.141350488357629938051475701402310875032053021565793865605290369340749008095467e-12
6 12 18 -1.293379748701846043639171727899135657729287464151563114169556230475930887929246e-11
6 12 19 6.910575741560238131900808334392030620945293461318688114481747514973899011064863e-12
6 12 20 -1.74359467980484540984693838210156422648681164608118703395533717848829420765303e-13
6 12 21 -2.423863513576459312064621036545509206119077413369655918253012783203570595893016e-12
6 13 13 1.370921349681256276509764874679275616277255991569427393575094647502472214317978e-12
6 13 14 1.305210518032953009406660841723304002403980637000282596006098659823087391178365e-12
6 13 15 -1.756559316441938426806963671747541116547492424365257786278818077946683245861881e-13
6 13 16 -5.468511916485007794153348085330778828688956292608156526188904866912259295642688e-13
6 13 17 -1.017973745466466162057661226885947467744933189979273417755012879018376566776284e-12
6 13 18 5.998747202593915699050118140995315195964386902702028656246064541739114289476086e-13
6 13 19 -1.769591539334446627421587271156246176754291602948060995868721941057420548408911e-12
6 13 20 2.13567327496561489210434761654303365008843053926550418713833826730059981290452e-13
6 13 21 7.289752514608605358823208449230875603541476745347315920955955899558757588103458e-13
6 14 14 7.993638886365517432811099757689912458294649339906282485389593912090134091657011e-13
6 14 15 2.720045919580700996721148577581581452883838427107758032482212616616775118978794e-14
6 14 16 -5.241582506156186976076637612117771781493498478246996597066278227767723468104677e-14
6 14 17 5.317209700155000820921246725298944085168873200205851025066600947358416948226447e-13
6 14 18 2.850239890267625919056312432368003010944322020043600243158986397667928247728975e-12
6 14 19 -1.999309780269431339601134078537616111035482598021812597557162519041796065336158e-12
6 14 20 2.187472383214096373461700213007686602391789641490789476710827067474190880113675e-13
6 14 21 2.948152610870718263994847951230081208532498415876823904822939971495215521087413e-13
6 15 15 2.551447377216787687355371235285409706199481132671853846444542273656800869538554e-13
6 15 16 -4.942666810573899710930473458829064064824328930640576972716977521198464510209033e-14
6 15 17 -4.44650139452987598817512697369438827978302335083523552005501029792937513908592e-13
6 15 18 -8.533553949903128395972739293103358520759019260841107658135798107483808598235642e-14
6 15 19 5.579795137205447639948413306710933947349175052101791057286238722811154598987532e-14
6 15 20 -2.75443156325186863124345366494503604040368282935562140399159423019765734214494e-13
6 15 21 1.935237864544178019714207010142064248094105856480885640776179188995514189300549e-13
6 16 16 1.563401377156310507623969035393403537031949205260565534171120549580244087908125e-13
6 16 17 8.309317023593056034691738427704601595779707556413557062410355903771558764045053e-14
6 16 18 5.305372603259508216514232469099972938159570654626676213125865880089065873242352e-13
6 16 19 -3.500790899610663057653840708928458787915675644612050490161821933614779801009982e-13
6 16 20 4.428347248402032972337438838176342300979177972862843657402874140049721897193955e-14
6 16 21 -1.217634600114996964557597119628118403034453046953776777029616309693801164518976e-13
6 17 17 5.952589945855660386147934255708135050684688143841049435297148849952180523444575e-13
6 17 18 7.296037993033128884501876651659830812810182324020205915622021829184302052421545e-13
6 17 19 -4.823795069660777920039472538141637400012384384812076835859232165959651309077304e-13
6 17 20 6.062894129477605418798367193645116016192586975294680847490963451093758430878065e-14
6 17 21 5.877874668264140485260066560359775516883920595921879178242115311653463702873277e-14
6 18 18 7.503517958447844376725157166980355582325012227957092698344316079977138464384114e-13
6 18 19 -4.944788903175807561401330259954322735521943033531860811032606529818197470652785e-13
6 18 20 5.263023509333891709440623685907331650707399413440578694575178475065706411557932e-14
6 18 21 1.374667384011462895215498631491975128089073581070461401231883027064696524208118e-13
6 19 19 2.051989119567892306962085874266376342193095678296067860759882378734011818393545e-14
6 19 20 -5.28081946088934341979235344164643804508534308552329662505137666731510524103286e-15
6 19 21 -6.780744178458107663321623793235436767924805362167440014121671541942152222985424e-15
6 20 20 6.14355967770251890317090465246364593540498011417873748433660001071150743295144e-15
6 20 21 -3.573130230117896139544853694279195601339646841384916342267621434491929754122774e-14
6 21 21 6.671222908790370391747724309161470932933014933300381087604157454711076513439304e-25
7 0 0 12.57053180588804414872566406753705170379744694275979689593773754732547061999053
7 0 1 -7.031476883766464212741921426622696062683534232096033466821480988003182078556524
7 0 2 -4.11516046014666126837452883661832026985962402663059953490107810853039549379814
7 0 3 2.419231440243547719020961313909229476294999804499589212401964371831425560216304
7 0 4 2.665966098936453845242707685203082161032861371464444986826019341149572030441795
7 0 5 2.672427058999506112214184663753274279463845714225306834131998659343424497550891
7 0 6 -0.914031440787053350882100579338841892897697410812079334050344396122308022857851
7 0 7 -0.1736742492272517019975759747979550465384076429442680158462677691893536867303661
7 0 8 -1.665861232837578832918417926636409903382573665564481045884938571666392109403164
7 0 9 -1.211445489461347429114209479591114112603568011629607547574595110014786213603446
7 0 10 -0.7710406079371235627346444025687845711908010486265574219154264191044858145204367
7 0 11 -0.01215193643639796060155447514253999490962166943381345397102054012180054598394055
7 0 12 0.08361327512250697649158333538242595523058093017594162782002875741679823293530286
7 0 13 0.1865063705184681288458362775821479425572543629400213770491478336404442654025635
7 0 14 0.3419641942830910097699449459541172833470025989912494310762909645443617361987764
7 0 15 0.03532774224070637834983060741695861148779071597715279204605292428463007538233983
7 0 16 -16.48552184707457617265084814063791764242966314060869944695219436288954381336486
7 0 17 11.59683296339708585341686553724577749308704521260034286760292646627676559260142
7 0 18 0.3571218813023313802191446186401726918858353535642322843218231228457311072752503
7 0 19 -4.216883219926892682561876820302857559329971815549855451350085159920662990906036
7 0 20 -0.7620693929443806679286488967585395236633853301989154815664074433463532420143907
7 0 21 -0.2563552815901924347645125630628239292788651330645968778591731224650313947188985
7 0 22 0.5383524679502295770714419793336304179991769264413260048555414138967275035459162
7 0 23 0.09129502549368536882545393792330211437080486277994963179126605379816052628595141
7 0 24 0.2538567093456448249873062869807724508628978844717618620184084951811765943127077
7 0 25 0.333443578038219555843964359416565644258191964256890215250855652238280225804881
7 0 26 -0.2482390592479696396810008019144457458773450647883905831320284998364849279840586
7 0 27 9.177601523153538134395904223336548016792045407920375138763527661520059600005643
7 0 28 -8.006977295189800044472491947702291027544861761773172634018296401954644717035923
7 0 29 1.418477166240129292959900869383831021631124249316809785627003445372397925812143
7 0 30 4.112228827596090851033311659666750579703835755230538897863895260713900133209529
7 0 31 -0.0804257345662677924487680564324686733438807837197322740770390786033467136353476
7 0 32 -0.5168244966399182477721539823392874846022493183430310797533637439657238129725091
7 0 33 -0.2835668014886760180308314093314043573651357807579244076468074306414660709037036
7 1 1 7.177062007908832666747874411741874142611321414130738443084626566661776305852845
7 1 2 -10.71938151596219804840528358070453830584811805809118416917960214001545994021843
7 1 3 -10.02065060901130096814457725022467674194149664607305620220887256931896446967182
7 1 4 6.635240763563832532550819891943617342295544061686835971882140171075137713574269
7 1 5 5.303476461559192003078424911195964386667510035478655646979863959772123156633705
7 1 6 7.081345690837108451766650891455398640713290985922508041966116741460257175493856
7 1 7 -1.892575968335147541204936957708241087019795576711979774449108028118678256165294
7 1 8 -1.206178668737658045601243433878244048601283218914605099395059678626680351384203
7 1 9 -2.297478517243925116593523999978132562476803282766844668532537939998498692732364
7 1 10 -5.301799044024502461439608578189494689063973688509124416429873600328132513540595
7 1 11 0.1622284354671838620850725272837164007216862934480252401173262151643969534813512
7 1 12 0.2068013310809779750225537034300558689387256213122391540008674518980284758292404
7 1 13 -0.009538622302585289882019157309221015352578996438410835609876002227625212662640324
7 1 14 0.4788426759675768245905456073292464165700983913964185550214155241051367473913522
7 1 15 0.9676131613730619981427372734553574417701688123327909529558481981192103864684727
7 1 16 -9.451340018369082332189901839496796336936956010506248238738183141037045543919681
7 1 17 2.868046451238076183091905870280901744051688447138684565376799283772822292101538
7 1 18 1.783063282465658064455029941430262290604856036749165691048496882261865639588605
7 1 19 6.598542131713841690982228943859283247488785142870977610313005652778616826402504
7 1 20 -0.9792809939273675342347884011873740224416000990255926563423512423708240354390269
7 1 21 -1.985216866624397292300817484313525393819741347065831579995417906653815633873598
7 1 22 -2.283809353090067271928415555954557520175131817319736555176390762690036414399087
7 1 23 0.1020558970439485884964251057464075832290403209633462842696807015676262975206821
7 1 24 0.274604649503306617175402038531253174547663626201793556410310614910727754466523
7 1 25 0.6596911098512932913460780809603093355680242985079408820658804182297055897441175
7 1 26 0.3344101110678679677443014892060229996788679428108107262156138747595819990216185
7 1 27 12.88869706024937715123648312050557848599318509319250719543093516253845382379163
7 1 28 -11.5673659881771759119588897564133315232249566762636613576069892402566662011071
7 1 29 3.543479852210395680505246126566839321403915458509019838982623985726334899987041
7 1 30 4.064431679398330931386677004179923986259613858892296359767219134819721607293782
7 1 31 -0.3089834605012995939412721664816415277321200548216863984790263869868473352434403
7 1 32 -0.620565961037063220228385425396068856286507324670391037231936805908825206070966
7 1 33 -0.6332030503051940303984357842493344420913008693788701505050599242604570065941082
7 2 2 2.465830758826128399844008433452721707480753187581210512519326576912805770596822e-10
7 2 3 1.820708157860555236613762859515550353967397912382692676114866570059255990667171e-10
7 2 4 -2.918773092609993795537653172907416060917428251998867540234239093727369186683937e-10
7 2 5 -1.836307565323372848623732713123884800495766051905025819036731369762430265092737e-10
7 2 6 -1.353986219326217279629766550267887292282303019020141761382039445805081644577764e-10
7 2 7 1.036513194070541815149222317814998476638406845074720438924624956553233914314655e-10
7 2 8 4.154199802375942393278348880734161913623151810653832080316340902218545719265078e-11
7 2 9 6.542312309466655393455299373167148125321466606453651541552152883905097533155692e-11
7 2 10 1.603728918256152608020542231203055711872225747342922479561359425524520637433505e-10
7 2 11 -9.39949644205960236819470475412028268940459197918020554553626375754097107647548e-12
7 2 12 -9.408524448374991559804263016900286475009963372389301852924391493076314596107986e-12
7 2 13 4.679904224639425485584990603581315962450578880061603576141066762895475728870558e-12
7 2 14 -1.57470844245871901095523986648423746232374044853802559510652258882859053705944e-11
7 2 15 -3.752949665469238877117908903923728047428342073307409284899991974283331314320448e-11
7 2 16 -1.363536361681640164488655236562089233107794910923343942796521912039271142643072e-10
7 2 17 1.588281996536517173787273970233815249706911955137216664533546004388329792931915e-11
7 2 18 5.108342068055608194911038230682611133378502699134119263094259970663952124689843e-11
7 2 19 -1.971417051932187976460056978411552449927872629577948287996690060688884107918093e-10
7 2 20 6.87421617658586097101861604698768062211106529651018565010282968307191260798936e-12
7 2 21 7.273849610922033235715837869475627029837107389796727990027896044190215365869248e-11
7 2 22 6.925299822030356554303255851277092719506082587480457727492806973350533723551008e-11
7 2 23 -3.719202524338411000528445945647621000927450982069668540793366845888545171601659e-12
7 2 24 -6.918664688655433681086610340422600748547997141852856746685059173563419289037172e-12
7 2 25 -2.580062729819780257229548913291897007963587634243451540820085341014930534328091e-11
7 2 26 -1.256610124263560370250265021240953499374906987245330590920076709425692090610796e-11
7 2 27 -1.661879958206903519235035462492168828996706716873400909905723618472693929733057e-10
7 2 28 2.466266326243209554084022230172702890824780120961641257258454250869318913182251e-10
7 2 29 -1.223021775635684914066607171859032394029719536351948146866176851814986809259016e-10
7 2 30 -1.056714159757660465524053857392135717441062639432177692695626172578632584056311e-10
7 2 31 1.451774165996833698774160539567243934877191983085022145369511617649155764085144e-11
7 2 32 1.822113616359748604519509577349838333727318289502061152098943286803495845414129e-11
7 2 33 2.496339541205678506867643882682774548053435085255334695735463784432955906176077e-11
7 3 3 7.074751347257316415886199331034475232892050947862256187322503620154264259246183
7 3 4 -1.009740083300173172096723470504082550033502112399329988433608377193120663089516e-21
7 3 5 -5.581896741956098422092903616587524420484098134674855156550475881321068769362951e-22
7 3 6 -4.024881238933275237134167136606138407485821759484874684922895098468152615380284e-21
7 3 7 6.985853681463671577676522673669968956305853039037462367242193314683984455383804e-22
7 3 8 -2.416859475309528589381239687482099678186807565102122581062905120395753268471764e-22
7 3 9 1.088890614327371470918899363183013025906867888692415858567392755498780599625018e-21
7 3 10 2.839440490070458078519777535754198160807989635926348267517944933125389801652715e-21
7 3 11 -7.89892904171555943217121289330907402273802638581493227516109291156074880445614e-23
7 3 12 -4.638654484491589783197281402198899547928634075333461163576890948266591786139142e-23
7 3 13 2.259303785700034321548217568321273692330895363932095569674429249665972840699371e-23
7 3 14 -1.74202459978842570368620880776693213478705715372476137087510080218745093001162e-22
7 3 15 -5.59180089677183737409975010722271524086417351858055375617979541520298402211403e-22
7 3 16 1.33212779874356637227311224138793291006986401150377709319955969405703080087061e-21
7 3 17 -7.074751347257316415883755340497209052886669573835160942818495748657727290075477
7 3 18 -5.916156399672806412882336581595435029521677893390030352768026704182143176724949e-22
7 3 19 -4.003251309330212475183267949875757018484571501448492173321870974103669094238592e-21
7 3 20 2.414327479555045532639088400884410076520813112558570319610677626199935372848583e-22
7 3 21 8.825303564703597867124224248300051775060847724931131100536954382239368070521987e-22
7 3 22 1.570115500354784971616171861127706207185598662475681539011039256299754481501092e-21
7 3 23 -1.608218304664633503038206152439296738082191724030338369051991113364785790164235e-23
7 3 24 -7.315749898211631338502045516418700713371006758696482077733740416613394466444815e-23
7 3 25 -2.865767410203644237507673529419128801416899664839354283505819719032951119119067e-22
7 3 26 -2.91300256164291439818630152769060856486517460186627724311527374596596558221236e-22
7 3 27 7.07475134725731641588014921625750213050092726404129758415389180720276816922989
7 3 28 4.034715132367729961957022523854774191924205232940526751107203878795116936707321e-21
7 3 29 -1.473791438113640879605322145414388969034278957609625009640139987484544589986042e-21
7 3 30 -1.174894736933572926397516195980275171163848722366231490219574281873099021472654e-21
7 3 31 1.313493227949958197851968154992602034492591288698519408697482847358674386933088e-22
7 3 32 2.152605681036242318178948294003340831906695435349930114542187419539191047716033e-22
7 3 33 2.678798335128922975913451383581965878035133222613817166686016333519339189140244e-22
7 4 4 6.583114554277698042728820853239284588298321395204251295694352212085437007037872e-11
7 4 5 -1.325768751181297054649068887702980947021559742909210797062723377693038490298751e-11
7 4 6 2.020028077634239816091848084621064699710634797208763444610798270323385107338555e-10
7 4 7 -4.517282086052276916145413105466516160147417882644737945888924520639048560518964e-11
7 4 8 2.163878094318738994535928850027127161055971132935429415494731733123462273076141e-11
7 4 9 -2.583223879145745865877890253793252258366828001255664649183107309664617383819924e-11
7 4 10 -1.352213679041898748954731041397353951339121857751490502374636263247469291980783e-10
7 4 11 5.091296155949207331318154255483890355810593882433279446500986624576921537382115e-12
7 4 12 2.561489721172997483196345791500947766962021003901658703923452690160508085157697e-12
7 4 13 -4.400138909483339712367760822511672323071417041511556045922456571567098929897119e-12
7 4 14 7.414630345651863539970783200267593724037525533036786836044748434350350884660266e-12
7 4 15 2.584336466757337190647489425437315805811157669358907001080472664023590524140183e-11
7 4 16 2.304793965575385869201190022811365172128833363616991470693783806260050269843922e-11
7 4 17 -1.381603969814788465828828132397890605592938678138884865299476437846687078421461e-10
7 4 18 1.189576787804754135480883517512083341987594481682430410157843637981450671292457e-11
7 4 19 2.204996554928407473265036305663309695374180697987484132246436320393210070911033e-10
7 4 20 -6.532823624488809802078149454453969622386208785182000830591114603914071228392039e-12
7 4 21 -3.716724044381885482594000841377834300113889885410626356489605927403963269653986e-11
7 4 22 -7.952993702299835967258488351757526147547288273881963980383094165691864961443211e-11
7 4 23 7.387103005930045199938062366770232068721560898395174836704955522924280794037918e-13
7 4 24 1.889660155234620553663068336538340312977679892112667465870697336055327767176214e-12
7 4 25 1.073996122858025237985630517532167242278938912017857013182641188260024228381114e-11
7 4 26 1.602795076914682862184008566584222615652028235224454623137957452503385777919438e-11
7 4 27 1.873842956928575921588940344274246554354488607912614150615300870136210719909562e-10
7 4 28 -1.398556569147299382732476402015068279482627573813816680798983132119186717279921e-10
7 4 29 6.988252289269482032209565777123181089982736682394026253734423724909079593980223e-11
7 4 30 2.05179230870232746060304518508991854239351044358389088708948760570966891589417e-11
7 4 31 -7.347749610997235949510254418553177971149710309444078010118806592170940405065995e-12
7 4 32 -6.690366966278348623467744067903693769629764945377435344368038289140059087459842e-12
7 4 33 -9.815413898426543284634808588530931901591294335616207030888168740344109509535687e-12
7 5 5 3.063457196091509383399548647242143150485128601326633400482535970474193084621849
7 5 6 9.190371588274528150194389739071077349095242714207287031005147967162240794600878
7 5 7 -1.138522563737746159452022497798615490055745357065487032345525581791983102336253e-23
7 5 8 -1.772813780667121155523909586477523012411416217480214221130414282932250298355875e-22
7 5 9 -1.252368496740606302298637697553563972257339753931925361809073368474100891148707e-21
7 5 10 -8.488413826530363924530069720224700094966771598579022512969322349938290391401645e-22
7 5 11 1.370244700446588384130408560634948689074352699782671280733219547025381919926794e-24
7 5 12 1.685627465380342352621994041557883716627944190983864822868514211357968883486647e-23
7 5 13 8.352419596858669898856125071220221565791545553540096275350891315070652612511514e-23
7 5 14 4.033048169764183313166339839299572944555200761156784732500939214231826569827537e-23
7 5 15 2.575233919583273819263461268800695452675181185100265715115072043520611081514337e-22
7 5 16 -3.780468682647885611361893765848230181658731550613454677629111742899434574316387e-21
7 5 17 9.611607506097948096713540078447664857765041537657550516920038258974478862331391e-23
7 5 18 -3.063457196091509383397774487666847825196438491671953788481351811831884281228635
7 5 19 -6.126914392183018766795717403735731318849180927959685460026330295506540617011501
7 5 20 -9.303973913658197925978104283651594636017653191815266822541912290976416304580863e-23
7 5 21 -3.823468974408911599203145956895151367587216497523979534132505123982648499465973e-22
7 5 22 -4.089995128844374876840072410869280400812350141407337566619151685282916892912335e-22
7 5 23 -7.885776956756541715965841940401671973618908764574810383076601639413549791866553e-24
7 5 24 4.744296678489098032607798587302503750312742584876778927903025979014807119309161e-23
7 5 25 1.724258430545559914458999017182067574997993324496286366867341652756930120346314e-22
7 5 26 6.136693797980188731102509134952595096498656798076863887577834315056863424933375e-23
7 5 27 5.372223499003020426241114775368525760658718582006213860459999153550539664586714e-21
7 5 28 3.063457196091509383395166378729534666282291169216774915556457338379465881825462
7 5 29 5.507361241422753688253004248019814940608456954975442822007747328494455928836176e-22
7 5 30 1.340705825952475464232315786619846056511889789228457788101703941640781740076367e-21
7 5 31 -1.762956652331081804776855108121585075865359680225128206010506838114684377513311e-23
7 5 32 -1.642034144269183912646548913222799745965047675810291842027420573981076374137939e-22
7 5 33 -1.961564539785254946153212333547046237107043925688843195587963808868508603895409e-22
7 6 6 2.118936795428323359555752012149549466738260958724237527429750092960488757719024e-10
7 6 7 3.697039563739527716042959786098629974526696514126866796055048731497226186082405e-13
7 6 8 6.30445987514105068085906098893325410756365144759638545413330962848866980023173e-12
7 6 9 3.592541498985407280211138778963462277542939048293935181057191562705826479749324e-11
7 6 10 3.720890305724261849248227492320324546885302793588523306318761613792061173012149e-12
7 6 11 -1.747382872131209229076179529912699136519342238130232761387080402287932083099605e-14
7 6 12 -4.362527868740721885041939174829845373807747281601859410676848278523267070698673e-13
7 6 13 -2.379335124988458718538822642538683365175577489511665773829865406203201917568914e-12
7 6 14 1.014105288617549532564769284037807138134640564228650152659264635200067664968766e-12
7 6 15 -5.625544638897014990238801669089912044752140790994939249705964198172937557160935e-12
7 6 16 1.394453726979183764876297361244342657838909353698466314151766331429961786095367e-10
7 6 17 -2.093572784057313874754156440239266330826538254262500675758653620933458062900109e-11
7 6 18 -4.182469370429082567277824233059923607814791620276658199481589299032877798144315e-11
7 6 19 -9.346464644979290695229675963189150789902837845371003926023834610941066386083392e-11
7 6 20 -5.309654279853835075283909839295827265487509660001520456788738890049251459282524e-12
7 6 21 6.800454279852242544641388931415803194073473061975264442767841255412298096225506e-12
7 6 22 1.215123562796543536873583595518237031450091471459172760409764734718836514481479e-12
7 6 23 7.308130164252290552113595277566451269137954151017573929857405436249468353593838e-13
7 6 24 -8.146818625608374580538936114456215559717181073303477860999946155696285526168172e-14
7 6 25 -3.852669085653173454758357598554062050086655973828437265724477973965191270749721e-12
7 6 26 -3.865183175841832010100862252445625199333975271967184957730055564411257823555616e-13
7 6 27 -1.569720074383784988627674205587480249642882242691473591993277296358294626411549e-10
7 6 28 1.201111627006392427631472775890524625820799829666888532933166522720193313200945e-10
7 6 29 -8.534550180866905060749809389133602725862990722057083937654960006807967497419906e-12
7 6 30 -3.29213706330607233453457030563047575807762485865203859306042182909086685812946e-11
7 6 31 7.14923284256679653453948000572603705627574362220671545082387441853048745852653e-14
7 6 32 3.042370832816592576544610403901081882773299213454745746781738050344153052552977e-12
7 6 33 5.239026321312831789228715443845349524818743257838602557058564119863390420098834e-12
7 7 7 5.40482558504921867088385655281860945647451076472819828645329701937129478632028e-13
7 7 8 3.309410534829078287104609464736329074319313620939453965011644804186967549315521e-12
7 7 9 4.912850561728953423707889206900110425919223297454945344577773690513934410347367e-11
7 7 10 5.563875304814482482511993199520173912269675720279098732127383207687156551139316e-11
7 7 11 -1.497895413865316544797117810333971408833969052472240050304710513049984912315591e-13
7 7 12 -1.668298662349489693128817254261044130514604127737441650863444354631021061488955e-12
7 7 13 -3.515728166388885095131382464872362171211510061259278071582800018912290399153472e-12
7 7 14 -1.554029858098149489595500719231853113842767266874902979647847340544026664529247e-12
7 7 15 -1.426416667964376300241026974474567367797826534441271817158199464140593129472713e-11
7 7 16 1.19485437409295340339240048150301290747103679865197486974777496888711494486127e-10
7 7 17 -2.415207696607137727054804089537002951605095481393995454345638271090712068082182e-11
7 7 18 -6.429892645732221836507900755172343587800840602433660692574159031979770043221728e-11
7 7 19 -7.285379553282321831296313454216843669602038011414840735280169687676077449175248e-11
7 7 20 1.834554254746554518286615404898404245245687702216448353152748326092032921546322e-11
7 7 21 8.476418582644967640902021895915554222135177998510662466564997066893143272059051e-12
7 7 22 3.257981995396607370515638423592116399117506472710893407179718667343749065891928e-11
7 7 23 5.514159794192949715073748768669391606775407796702480354338759949725116320562922e-13
7 7 24 -3.541870278730124849503523339332968949443864187076242641679103399734416113717251e-12
7 7 25 -5.170407654186308709540571070009953887885724310886654028947302249573843417023901e-12
7 7 26 -5.852340186875221970604506518443561889540498137094004973771745138410083017528467e-12
7 7 27 -1.553091092113438629588422156843864690012997505658114546607443298348733512465732e-10
7 7 28 1.490426295064393695556897707948983757936439067070108416570930645824023790150912e-10
7 7 29 -3.212620245286339028845636551503847152242401604075121530200531972959735794632437e-11
7 7 30 -5.419013326903599513094758145572553630892537518302878133420906281535005523201607e-11
7 7 31 2.318742211368093047281695110268674555910480477884291570310116627125839145908381e-13
7 7 32 9.564755281019523869349244876587415250557266332084812270114980531702134423535902e-12
7 7 33 8.411826492768541031805763226302111788437767207786347943028046293966012252629173e-12
7 8 8 5.817047697573398398706868478101209839072124179472750970366196652118494696429863
7 8 9 -1.090696443295012199757526516411775351449323319632789541646099909256059958154936
7 8 10 3.635654810983373999191810932267692876547644167548229303387545588002743503481594
7 8 11 -8.686800465116359614383542525753294100556875267077549933650863285512929462297089e-26
7 8 12 -4.369456719958792319586956563818008922775141432538999465303406653303889387440167e-25
7 8 13 -1.583413027818367179888708945335404158877444946806012105500142598174867515726838e-24
7 8 14 -2.429726430046387665661163263176855237047101970889709038269026879702203705977672e-24
7 8 15 -3.642795718034639675640025175182849291780612743940746332953810172361815987474428e-24
7 8 16 1.214248998060123431359968633764067467274361609651047114655810590592566436966496e-24
7 8 17 3.003396144685988544819649561997061746619538228247172262063308257450978807980069e-23
7 8 18 -3.500140107477747114691560920555227070542050577686875764556537215134050901674702e-23
7 8 19 -5.881771130618981461844011298823312709679311419453863687319314402956562475424991e-23
7 8 20 -5.817047697573398398706856477148028815847525547641270796612890777324930278739867
7 8 21 -4.726351254278386198949312431654095566860751686865926133860269960190073979811546
7 8 22 3.272089329885036599272613776991577218280033742840440854983881920504363417000338
7 8 23 2.86577351190651428820194479210009303318729438971253179437981428034427413575298e-25
7 8 24 -3.125758535602102781842054006303896632619775740839280773064969960577410657075849e-24
7 8 25 -2.925889198980570529326785230787909047354925727623382419734564577680021172550879e-24
7 8 26 -6.198864507338584519255922722990464732396308001636502586237235874340838886744663e-26
7 8 27 -7.7081992410040786801825793353328277088029227504448622183306242507119340015273e-23
7 8 28 6.985226605099895252199589828698134348877829085997623529762136753980028338776792e-23
7 8 29 5.817047697573398398706850723252772075028112725143366450524900054961234929701236
7 8 30 -1.090696443295012199757566448802974313666615472598140889091568945423772134035681
7 8 31 2.749091763081554465523071943073473552216580933502109809925978174596036646428168e-26
7 8 32 4.626943100270406331597006806936034699983386404486548889121331046708016435535529e-24
7 8 33 3.580807072961253830446798505866467995272198907642927800867318887460825639050777e-24
7 9 9 3.063457196091509383398899437785845989294727548776234039334337388238484035249889
7 9 10 6.126914392183018766797545376608135248234976407952766597127441470357570752093163
7 9 11 3.204032264316764898550186031298618564791343497736773859326589268765289665426647e-26
7 9 12 -2.61613177762365735361860495425145006702860536987574159380181655869684693537202e-24
7 9 13 -2.122322621274330692359127893805190873751356359776965681059851235885207965738354e-23
7 9 14 -3.345788685787774752247771646265158857058847364993079602657460693436734036028734e-23
7 9 15 -6.109757139705156560569899613631683848705058589544627716873379717355783520304828e-23
7 9 16 6.260090835654899365573488685821357274409954445133312069495624537307274318688128e-22
7 9 17 3.267350949130736952402595876408441379447310859710893784856697160778145471966151e-23
7 9 18 -4.206724729159730223247192850900523491026156036691378986415354262928068156748882e-22
7 9 19 -7.009323845202888258067645305056200494992037164570102664100519955046848577345241e-22
7 9 20 1.215552438220430486894090077990183645212663475435293367414855047281555624277175e-22
7 9 21 -3.063457196091509383398483572087448126648144715614583339188599780557117308727427
7 9 22 -9.190371588274528150195573901984886487803840117766427185245663193920740734686518
7 9 23 -7.487442096097050733163032873195100317551029944923430201280673835983418975753972e-24
7 9 24 -1.560608117983787600192247799870423875427727516764840757589308065379322538142906e-23
7 9 25 -4.813821881762643436529321323712045303056151307243542532748456136795283659859933e-23
7 9 26 -2.603745088601744434045898059032024963168986435680482518950725819772252314179707e-23
7 9 27 -1.105734751748845120104136794932261372362776476133297209172254595655700426488964e-21
7 9 28 9.906654987013426440680789660805597290677602596029264261447033131452779538811842e-22
7 9 29 -2.251378977122736165556737001476800850859175905073701695343161860760602370035693e-22
7 9 30 3.06345719609150938339828542057975083017001642485597186631824975566080624153909
7 9 31 1.298049535956647814100758016142311178646820131675127937482885177156258748702181e-23
7 9 32 4.637672213547629976650848366588951911896669961870196264886181617626469280016163e-23
7 9 33 3.506012051103412126523996389701733585473573924406415800975712703446678028129054e-23
7 10 10 3.713110684192676400835257803841447503760755361359265872504507996255946460374565e-11
7 10 11 1.977493705793103216793269556906332673079702132429419891079898774202191783155826e-14
7 10 12 6.547174022614250063879234824571919471351102313195322864213178159392096252576832e-13
7 10 13 2.174025752022728246023313066681523739792534983698504522236925452411243768051146e-12
7 10 14 -8.165196431746221250209126930490605660650312368809076144467587949361357400119075e-13
7 10 15 1.873547255669613029095625572876062628544967679456746677029915378426738689987122e-12
7 10 16 -5.383338256490014341601447283867963424309938205462381917488970857511702127346217e-11
7 10 17 4.124895023893411523054294078271907151006246061802458034165344755336043279730516e-11
7 10 18 5.614237903962767486425919859182683250369871137278909057334593864611739741751524e-12
7 10 19 -1.316263653697612525691384050514955170398282014771668972670562514962494716733962e-11
7 10 20 -6.837272661410938342564379381962657173718334219538656424142741992514990421452228e-12
7 10 21 -1.27316282133466879875726791615664984459029644467991474418343657583550659979115e-11
7 10 22 -7.402160741282097816157779779404943961155563344832675116789702541497665897015971e-11
7 10 23 -9.966089637593506629897499022958630796581080074579341579701225924763141631311825e-14
7 10 24 -9.599300800857813226077235997217742252472909384693717646399928201478561573512772e-14
7 10 25 -5.896365936427009972473505790280198563132435898751624273868578403104633737432419e-13
7 10 26 1.860029756282833637753706057572529878001486129905057317989502847550754829755327e-12
7 10 27 1.225839925943335599372208499194243861781376194613632449804724891834313808997752e-11
7 10 28 -2.284814374517534032093024500451356178136539829494049733238606597532586717391461e-11
7 10 29 9.181267575037989165131832932626120487795571851578575990500004917219277643688495e-12
7 10 30 2.557535683899728310558886154240427382845978427848193954427880984642994270355856e-11
7 10 31 -3.385166347131607992675813960989511156061911565392611512873098809993699965528335e-14
7 10 32 -1.843287659741022905420800229218685243900651947753417835817694366146500536349943e-12
7 10 33 -1.351749938677939134191951530353275054348157060441539361571235672161008569635097e-14
7 11 11 1.288562773034173348362547984697951172929702430827050220260235010224391808192425e-13
7 11 12 8.939418615943063013199257835751501510746109665598039307577269336362107375891927e-13
7 11 13 9.187013868531664699219680194412616462486750034874975959395232179271671634262457e-13
7 11 14 -2.194614564375914733922473455456441589093313419135710939811687633962184899205491e-12
7 11 15 1.887875726074803135995696628337529674380341861367044729064040031101499783566042e-12
7 11 16 4.443825105435659228894680786574120764074738300375085409722830154302082423901201e-11
7 11 17 -1.996199355506548258556683981092771788933515977718251481269515676234130292311768e-11
7 11 18 4.641594782515676853491031880502398320745711755046028327726687213750938071360415e-12
7 11 19 -5.260983387330118085835234155911768579663559665303513608937951438225822198346911e-12
7 11 20 -5.637584532703910616171217831056101705673037326832160827427482739799251761574009e-12
7 11 21 7.381376488804820051596366665428984388799598312623984838945817393166388179279302e-14
7 11 22 1.83775386276856572223557138688924628675936705946843617790809443036034390243873e-11
7 11 23 -1.595281691092373633033028782520591531108524773985194048098345236508187856110654e-12
7 11 24 2.152781222397762023367276789414990186001447626060044591419782380046188915133731e-12
7 11 25 -2.649395044162122266192975337591283611245248380912531626807583082215636068926513e-12
7 11 26 1.117654985329410451247806959217846596075566056387374692988170159793784573398365e-12
7 11 27 -3.862942752227809031049110168590072230039683027599263929636657397497616900846136e-11
7 11 28 2.411338528172547059205146171516327645376743861967537677789287605753531177024513e-11
7 11 29 -5.576024108886794457682981340768439377053096772568646014009991331205598900946415e-13
7 11 30 -8.335940076095021025834589019926705953035876540592945371541058623085203633218819e-12
7 11 31 1.858172234086996822936795678775690092911625725483693977156501928171558104872067e-12
7 11 32 -1.215922605518604880591474332535321661160648960946968298339495453245988793722243e-12
7 11 33 -7.702207407453926847478896691196830783047758049448539273539658426944624821766453e-13
7 12 12 5.881034608081667133292637862448578046788545240556319728944900287797809314234546
7 12 13 -1.290958816408170834137408490785311843404973735240710587937475085138416928430905
7 12 14 3.29911697526532546501782009233439058958147494974280340200481574754231974289341
7 12 15 -0.8606392109387805560916041102458831391188287891236699486822564218204530433980804
7 12 16 -1.741218663888749161123013758301640611951742672840482980762032588936346243492662e-23
7 12 17 1.820810445075481171516715538381242382444486773984054563203542781176250978154993e-23
7 12 18 -5.714594112584498334450972250788309522956179170300344958475450131663553789766461e-24
7 12 19 -1.397268390315809656432114550641299816673276130258183555915993186881172458464068e-23
7 12 20 6.378272272439382840497450421227117874407425289911230742763809784138377454445858e-25
7 12 21 2.795778642025259186311522440988528927345366939557849495867551873230539978728889e-24
7 12 22 2.016277021371352044744854856906158134875158089778902848169979394659243917661081e-24
7 12 23 -5.881034608081667133292637901183824695844540068004986295086530592219901534676919
7 12 24 -4.590075791673496299155229332493958794480644039849659962767868440630728933152275
7 12 25 2.581917632816341668274816217190132051996074577486882933882269697977135081765338
7 12 26 0.860639210938780556091605731165962873114405509159704107726179634831222035777422
7 12 27 2.590671987978046627715071123705884294514559368241994622769682965098611042568629e-24
7 12 28 -3.583086921923595007149697122707506239195800211941285163717070269546260578206675e-24
7 12 29 1.344403079200737558673249179330530202346084752080800407863487810391663002675652e-24
7 12 30 3.053620299029867297120675558382385010041698369441032720054427710593090073316952e-24
7 12 31 5.881034608081667133292637732634105904789363015821085608049270257304680146096394
7 12 32 -1.290958816408170834137408909173472001780002546883714526839011855918827543972643
7 12 33 1.721278421877561112183209841411846012233234295037994812830748226645145771790162
7 13 13 3.314671596982977296050310585893433608520287987691322140668527454640292004388821
7 13 14 6.629343193965954592100622611459234450486602497803053828796694996858811081103242
7 13 15 2.209781064655318197366874218808593144100123212575758491656836612011684466962659
7 13 16 1.050616774869712927181871996497782901884961254229872726651605525618719895144107e-23
7 13 17 -3.261503963188499236331666893294752570811972068408050322277364484653975320102456e-23
7 13 18 2.145494892594038632944766291294175991792422944829005394049355844168448432028142e-23
7 13 19 4.625812680301753948703670871653949892904965679683141198448531115477643172070907e-23
7 13 20 -4.04619614102016376871982205620189828353176387126698876507164800223555026840708e-24
7 13 21 -1.635671372638551806153256862881828257029011599460327792047962542835816258567911e-23
7 13 22 -2.635990790323452446858145899564487823294875880462373789317992359028998116614164e-23
7 13 23 2.556988356676891975911322036275267400841003137122255523470324659513795685782899e-25
7 13 24 -3.314671596982977296050309473651004108779850195760024734973905427001520843702863
7 13 25 -6.62934319396595459210061777900162187872837471252565346110127386858853467513227
7 13 26 -2.209781064655318197366872826459953346903014654019098204107870986041950855141323
7 13 27 3.621460343288164576550700082013375010395009811643508193898839496098176765043864e-23
7 13 28 -2.877640219674872892903603140922730081776139809385539108977578055172838106449585e-23
7 13 29 5.36084130084895637160997361547805832711177596926395518640996531975006977840395e-24
7 13 30 1.427599279050115604776140822780228932590295402664204738331923185780768479755563e-23
7 13 31 -2.722192546080705969370794117821391552570822991177942213378814674890229305573143e-25
7 13 32 3.314671596982977296050309196878419254734694612335001283601871235975524985428411
7 13 33 -4.41956212931063639473374704526854649100313786530004533930420552577756332845216
7 14 14 4.66480177329681114590545391813039961880665430332287218272160142831593322236469e-12
7 14 15 -7.654922414638934640051466740421344899313931615775663265864067323347951254044318e-13
7 14 16 1.757023587053311899417556950665305264621849616861125348659013454214685264116656e-11
7 14 17 -6.953035685334718848188099190848451205861822046584520563229453109531793052605606e-11
7 14 18 4.819141559384374284511994362428780341915555612719525235425925239576720397903703e-11
7 14 19 1.017324339651332943939846228929974097688928672212577285846760533949941566544224e-10
7 14 20 -9.21212064429018452543327306562540188369086857593184025074506879665316637726679e-12
7 14 21 -3.613505261063264878559223345606071978367718747969926815958454732452729810781425e-11
7 14 22 -5.258326994993794538240042257117352285796110687345725821349306429072611081329328e-11
7 14 23 6.382309214172793258335187547172756577060202565240540654103652102407348804170865e-13
7 14 24 2.134660465835423193363739958874055020698645217450846167921872285744852841115877e-12
7 14 25 7.852100160996638235656871545186011814382142864177611501571909324009665899194697e-12
7 14 26 4.034607005076086085209056443977868413864986042745912833619774651494365571628738e-13
7 14 27 9.087219502578668328691092558605502267757605818000704924410845211811983117829449e-11
7 14 28 -7.120763779397863878073132909601739356633515008696641180584930940732973718500075e-11
7 14 29 1.276570227992251960753604696876609136255689061237891101834939133200884174233366e-11
7 14 30 3.453146906759174468510078176248028768621575326275582732050773828747116858044799e-11
7 14 31 -6.448681505808551240555570066157341900386318282462524726931848412464794544922832e-13
7 14 32 -3.133687137300937450448101277164886701821730851827781041827987373753070169895859e-12
7 14 33 1.168952941971502072526052318439921331317891131305217387551100817256128787739559e-12
7 15 15 7.074751347257316415884790001540296172133298718571093184115589284385092876243072
7 15 16 -9.387068299584096303363297061138706544966287645571851320712706823583455520313598e-23
7 15 17 2.102981772069799777801694484792893984221584020798041357420694228144638171172919e-23
7 15 18 3.2660334160842832114935741789376631741315406340055526260608096729733955922007e-23
7 15 19 5.734486314931553960865307543745383824033687793263134468652763375263431845322891e-23
7 15 20 -8.895917438540552214897858195865430296366974224799791309574897166512110292270331e-24
7 15 21 -3.562503486517946027916447672923760352364695188989805196073999421380507441435356e-23
7 15 22 -7.828599812821350192216570069061076250193937346496058129710015261266070966438493e-23
7 15 23 5.969603374231492726473498984131406978007921540331938465420080456169173289915059e-25
7 15 24 3.727214085851791205062207473758581546484598845063206182309032961247528555129724e-24
7 15 25 6.040518751726169918893701723630340469760803087867121871799133799020467607014764e-24
7 15 26 -7.074751347257316415884773888192090569327689249417428375954937987525971946529626
7 15 27 1.433932125560814197188595486322603887642626671276497902237234704007191160451511e-22
7 15 28 -1.241632064272302702906704162657326522313668446369715100733466813676140426689051e-22
7 15 29 2.734211938975492419320881668514681540081186410318114292328285722034638606185708e-23
7 15 30 7.089302335271270700037438951665775606539700555926986646838871106626574718120734e-23
7 15 31 -1.83132647075837454264594114742612491864149077327522785494068376449292352591179e-24
7 15 32 -7.484362877881790146832706735962101134845888550632025255944633950960923434205397e-24
7 15 33 7.074751347257316415884767986539336857094915656158904521954663958017029083784064
7 16 16 9.583677473153717705971379421698056235404586555151501397498597811704155254043083e-11
7 16 17 -5.282579008131189998208895690720362555164395421638172272964986195824089418227776e-11
7 16 18 -7.421745454050887934280701118060279118768275349958867985998131076799796029376463e-12
7 16 19 -1.517148295577435753896464998089644740224096853075561994888321273244426399074609e-12
7 16 20 4.063167175085287618242907402118132882826549734993116801672326247394781765370831e-12
7 16 21 1.36531765851843219180682513655127115069433082405428978997516088886996558836724e-11
7 16 22 2.729025443674403406680142569354004809836305674177061661304530185914821484283137e-11
7 16 23 -3.187105617366403461017876366920402304992103094617922302707196325537168942479412e-13
7 16 24 -1.79709412624491166621862896211690339810033089460311324642959009956826684750983e-12
7 16 25 -2.481294362419377522061261771531111732114841040333789700108554483105236641561308e-12
7 16 26 -6.709896878398070341526419888342419867487707341109837531568194731726339558073062e-12
7 16 27 -1.017108883216277029593265851930025987959296094140260361522887483655525041906579e-10
7 16 28 8.694066946667644668014963248309275694935585404464683325118459296100660486733994e-11
7 16 29 -1.861115260781425049846668488695641121387206227590356400778335213082629013840062e-11
7 16 30 -4.908827521287360523442924271145367661456599556004050291238553793238165882866002e-11
7 16 31 1.204307041045317074422973850382436209372709862568866174651118116079855027172407e-12
7 16 32 5.136056299085750169684916261958627794464467577383983734351100297753136942117362e-12
7 16 33 1.407894152480780957617152294802503368966330578174301291894491646186196100136641e-11
7 17 17 3.803983895566168612820796065804458495501109308804205742740357735214885490092814e-11
7 17 18 -3.14644164909067923537377500506324265203131432078696722990086395876403502602135e-11
7 17 19 -6.576941055366834226912848771284309130500067818160872698408503239649542478594753e-11
7 17 20 6.0338688319386857007235394032858200632493127049284921878012511296891224440868e-12
7 17 21 2.564149987708850293090856674858267169308690110540424428066877719712850610623976e-11
7 17 22 5.663848902533025316533307452256315245219286130119046510513945228182683969691477e-11
7 17 23 -3.140203237316651000017248696938447840327929425095130229216662601977500797740568e-13
7 17 24 -2.308028357587810314259040252401553683884510540298299887926829240909318436020222e-12
7 17 25 -4.276777366960513554027457075966542593532910575049496112612158783376658435912931e-12
7 17 26 -9.571371467386298683990080383953403960834455249206264645831552847048695159993315e-12
7 17 27 -5.440487402932544925114262757408829811086226445395091702138438820978869842057395e-11
7 17 28 4.61437364035210957533454833644500985268241648442413159978714852341280289651723e-11
7 17 29 -9.638499393834260845941536788793949408079195973173446220808868830936976931014975e-12
7 17 30 -2.606916308285643365742937706010654085212102645179205032486034403767028768134072e-11
7 17 31 5.726160052371803209600225313384981934826036321151045668085166028123042653969151e-13
7 17 32 2.792200379982786830790529314095009540266453219731896538975195035821165554176481e-12
7 17 33 7.564469210740428668303237200547359076821337570040427013642936382343328748016232e-12
7 18 18 3.930608506223164886022711463038793805505305010885301568121482501898997543280821e-12
7 18 19 -4.762196800309366214660723577310045714751550258281973115744728324300065190967754e-12
7 18 20 -2.241802403212546643037017750373411211317100243189948849138322561230979771505972e-12
7 18 21 -1.172042349860661965482483676218065388481629065223963422905943249574595711950761e-13
7 18 22 1.706853942919896764597705196586445399090602140304947184352165869606064975263303e-12
7 18 23 1.674030456600760766477901896169367891637676123847538362628327211802249868003288e-13
7 18 24 5.437033799835141775947936364945128322437504430586567009087624104569555344293597e-13
7 18 25 -1.358972021478651592379002468775221103008709555198508013898535452827180391710663e-14
7 18 26 -1.056033870162389740697747482701369209712322121584096220819886880800699458017326e-13
7 18 27 -7.112775423439995812187389361572380272229406071286825469757063298850759907913719e-12
7 18 28 4.434341599932724642659731538825960621470040414306786563662927210825615916803811e-12
7 18 29 -7.177717559496168831048431979454969241134055542084524999338522898787357296203182e-13
7 18 30 2.454390789031799918646335046976687375866820541038431995005295387007079418197111e-13
7 18 31 1.05840363677185321481181341151981074705912301207659757125399988709302166615881e-13
7 18 32 -3.584902397210798694289152607494041484829475903765667436763919226334957872074133e-13
7 18 33 -3.755651511857216395725953849984857113160194995387212934113900814173275567880204e-14
7 19 19 1.228046334626618384623655143143211614351528728945891235865404117227976711242322e-11
7 19 20 -7.918858490096494010746590029727432896149307310084633754246428051142664281141413e-13
7 19 21 -6.357078012445846972955026729809064392828870248719013523254765579887873902908805e-12
7 19 22 -4.380754837383996649167399594035030906471345076002258677942153796935784009043526e-12
7 19 23 1.191988945867631003129185692480269827874331898986225157359325621614121286149891e-13
7 19 24 6.570859694871817433523261728332480105350321122633999417558929622169542262894129e-13
7 19 25 1.652380472721321988863666573962788947999625448420487977208956527610443524046803e-12
7 19 26 1.53463873032593427296103833223177426790136562526704682875205047829511737537169e-12
7 19 27 2.067531919907848997377702092373681601378434817792045753494471986888334248574635e-11
7 19 28 -2.117530041678622483828816840318810298593405131176375818226983274041188635657328e-11
7 19 29 7.276936083380606640930357407703476503820577838976389653685229725280453629245137e-12
7 19 30 1.072482140553521524319252444636820201394653738657165270677562939688984056001522e-11
7 19 31 -6.76063456177925333965582056086182415838202778208294898447235027112571285368276e-13
7 19 32 -1.417990000680565889092568040528074923987742986403684523155832449826665721120169e-12
7 19 33 -3.206550404151995958229285392898984875688574107175662942400514847544961430755903e-12
7 20 20 5.838619945709963228454438345843316739209808229104086221041868148829376523618684e-13
7 20 21 -5.251175841917669594757009663140163159515536512522755566958433532429140194010645e-13
7 20 22 -8.390600864046693566952884857050939655813207254758381704909259430897696405233934e-12
7 20 23 -3.546833601779218451126254275091886238578427611505599534595080330473777015888162e-14
7 20 24 -1.961796866374421927060889196544791482999427542271770067021718886695895032084331e-13
7 20 25 -6.529747184344261018525225005015986586823736256690536854135819945584064137484294e-15
7 20 26 2.570611550978868725874708820620459305403957944665510688130876606213067045506325e-12
7 20 27 -9.787335992024534555822644009509381589825155985830657668554760076152030933811186e-12
7 20 28 6.898702263113921272231123034336117982167902930625015057981274843038530955178487e-12
7 20 29 -1.510721280282332050276456935500085021299499296317248421547397967581985944301862e-12
7 20 30 -1.713236241943889280569308082623683331952230355137747687363920630589378442839443e-12
7 20 31 5.062105113093716642561235896298671406080432102951420761396269272952622860722751e-14
7 20 32 3.368096532533786027700958353510695227508542759754913277555795417672437452400701e-13
7 20 33 -1.979542597575971262948707266027585205184030410233485598222935099233161327382832e-12
7 21 21 4.542548193765075071182709007552055364282167109026773020360105422008892383025567e-13
7 21 22 3.264578201729993041265773484238171932983754492740718567809400155089506272266439e-12
7 21 23 -2.241585824836626704949984598043000636964648950070813044332906122606179093393849e-14
7 21 24 7.468891050145232167589090061047101983555367547858148855797172527086111857005453e-14
7 21 25 -4.105472355347722779136271384866290980559905084983516823461889372462640935407329e-13
7 21 26 -1.018163986071655682366433845563782231417508783179984626817376253890836838812425e-12
7 21 27 7.533823092852699795976570362738247195786498565302865466863224822668292252137813e-12
7 21 28 -6.528873609915417863593905736531240336325118428595495923552822698786573219668025e-12
7 21 29 1.565374916285095893988065943783466380576177375289329222377619174752824123729472e-12
7 21 30 2.742529028323415019366225661667790664913340748601407093042941354531647283020391e-12
7 21 31 -1.035474854189767305969916488921169553182375945376708163026411864606510318632972e-13
7 21 32 -2.957121964278215833481501686877716694936968602111187748905696197318403595069074e-13
7 21 33 -2.015472422514827348343163364888376609741667172318321428176360369982767310682281e-13
7 22 22 1.01248393837930844993443687057120158098348835495942088751371664316233164687205e-11
7 22 23 -4.464459699999810988930641262646762246233320181247728724552943333592475498762145e-14
7 22 24 3.142067908004120128911972201757436593215300349599757314213911927649530517569294e-15
7 22 25 7.493396851364383892266175239194263948444238298723830894135764857187867822583746e-13
7 22 26 -2.965446224500105516256037924687246574856171583041726692865319824159441983239097e-12
7 22 27 8.901699565366148512388752373343717008407738369548372958136478708076319187420544e-12
7 22 28 -4.855280473894319708751618550017685167925612363367162968806814891199849077508453e-12
7 22 29 -1.918131229875809160897548391716086026259382998233745653380178236858545013289403e-13
7 22 30 8.174086165087103303377340384861738025271186507579051156346799054374308321712106e-13
7 22 31 1.774470510161998551169369748100186964783117612843429744559590695925777380571895e-13
7 22 32 -1.420381895927690524688321944735016793177966409820093040170623080871619548905838e-13
7 22 33 3.153221571005621038091809729737490698348920953543049129682993815669316909117828e-12
7 23 23 7.156942577776913161726376335645015763060989423273203745027911269744852178905063e-14
7 23 24 -1.769037521620969820811834991179596269309474516102674694526433837464693249947851e-13
7 23 25 1.358729384459135614956567523448123073902332095358038102446444551049011636769189e-13
7 23 26 -1.155387202885993600439660768826954117008051845172146627343718545595748620561903e-13
7 23 27 4.80336380092861865030891765530768690664781818197952320795611333597993199204102e-13
7 23 28 -3.922679141037981797539875373929190245933962565850989601652861037508550300755222e-13
7 23 29 8.195899982258146905283455626097618297786254089768238619980042028756694369332485e-14
7 23 30 1.958239104398354041434844989576854562812708901271526440591201853804881647801257e-13
7 23 31 -7.032529977359420602656548169107596793462849487958840018757536211283978730704383e-14
7 23 32 8.521991874664243182642370823920071653588718697033700148600455507092187630086556e-14
7 23 33 1.698376817751383856997180885536859151629701897785138613613973851935078253714118e-13
7 24 24 1.467781236644926560310505255083502888011667838992660810930585503604262024848318e-13
7 24 25 -2.119139116665404027523938777418579430643140045109839830052609495029944076689551e-13
7 24 26 2.0382177844220197010231348996214659907020546936975293609937680077781931455125e-15
7 24 27 1.501911796198297884266075055016797800887792473824210992726021977906408829371744e-13
7 24 28 -3.9836464045432986581276702499988257820861893689770217263545214781400410728075e-13
7 24 29 2.121234184642998782711938748899654943616061939988225216621893733726095833459972e-13
7 24 30 4.066193137752249165598089101133552662904534187790618878834431921249679623995723e-13
7 24 31 -3.306898410346677200679360988167909166020374576606965705679957576310444227562212e-14
7 24 32 -1.118037353520331033930944666317898448801659773969662274221452126320914495557232e-13
7 24 33 -2.830357543312993045875922945172271375865675984849851387477453427575109195587022e-13
7 25 25 1.752380647651357092610923094817734298243238655653389259669711299813967990298458e-13
7 25 26 -1.130494875332772194966955377660298113852036390344390650099908206611769288477274e-14
7 25 27 -1.292799999353058678993280737358730134339482891935516559903107715711519204774709e-12
7 25 28 1.523102023748865809329519916821576175238291931842489982144283076983999240672603e-12
7 25 29 -5.369348095313361502481102733610565678016636187450653287051462155080481707414802e-13
7 25 30 -1.115872566111625186442647029935456308291084277984885888556109931199695532940931e-12
7 25 31 5.802353883672667597132148114939272897289516933206104694297546188715516973330526e-14
7 25 32 8.2327228898138270777869192603601965349290331406519753130021872503267051926224e-14
7 25 33 6.761791209074140081271928347648862507345673084298443438166100106851889843817002e-13
7 26 26 4.524249785490088223831658125488651414525304599434876594421402648126547508898523e-13
7 26 27 -1.935621647702470642439675984203022995776000052377662524712053258444831703298278e-13
7 26 28 4.18645972648411462935135001391613901959313892898722399903023967914096399274554e-13
7 26 29 -2.085258686735440525846144802934248487865771403458256529212376926748959832224378e-13
7 26 30 -3.95438005162509403240853569053909919140204930475901372335498787490807316434759e-13
7 26 31 2.223162394436499946245593901440357712645409985026047901779940590731412782148715e-14
7 26 32 6.78026948395061347419469993722027676309368286936037194440183734480732572000548e-14
7 26 33 -6.352801237573951159770109266176472605016287113796348666689883148445007390407446e-13
7 27 27 5.30762668266957004068122225068460120934672328577290868321143971796204312217722e-12
7 27 28 -4.362593222513713007453881628836163611799583026970772320698885844644394243478126e-12
7 27 29 9.024529048641535077456618174553508864321893003703847684928641046884300936092514e-13
7 27 30 2.329048198004657766897705054867169981444433577319527625571605329826223312941421e-12
7 27 31 -5.449925396418102190925961107328179371091071759205931845922712786293356752478866e-14
7 27 32 -2.477881078206263412519406980004136850474432147974510445955642712557403686738656e-13
7 27 33 -5.178570472212316888099345655601860758900649618374159230054671681030334514870428e-13
7 28 28 2.491859924561764649675731277118474071309477112938365422762998818004815973972052e-13
7 28 29 -1.76790352695007752887479382465727445349134100283667329527002182181438458125675e-13
7 28 30 -2.559536872092064677702524183642941270213779155627782555053694336411908907683166e-13
7 28 31 1.99355161926750148517474838155311036096892462660681949060724563635041087189331e-14
7 28 32 4.998742978233034253014301664527275488716281339410120519820141339039896722742617e-14
7 28 33 1.740686397442096598871006109050994602090845732587265205330080136827080733661383e-13
7 29 29 2.751002560867438711430960540259987239075087824867660087662945006265786097746674e-14
7 29 30 -8.781855720148318564289753625549013765982912697555563060028699310623367690518604e-14
7 29 31 -5.345249154125723894106985449637928995030030491457472422590209772127464250344519e-15
7 29 32 1.364076415960038170335875422733886020065473418349170241948473610816580788952003e-14
7 29 33 3.451964073334119240936221597530070186972036763904618114449069823581079013189854e-14
7 30 30 5.950134565546081695649244259738164368309916407330737991426154807979009650081456e-14
7 30 31 7.283537557781784265222540402438573101070143202968003292012592341932126306350685e-16
7 30 32 -1.53992139012390491902229741406007985793072430883288267857171913524191194861755e-14
7 30 33 -6.136677839679669864312279818055340208376853461618476922223351639519331593659078e-15
7 31 31 2.249157249583833987873101958988113939404427590110915043992710493764657265276568e-15
7 31 32 -1.209156681557141437676729561952865350841838688495862403007554057678674014533696e-14
7 31 33 7.658511329230653447643898051753838215043245624072115570033729166167104071256049e-14
7 32 32 3.791757040214046405525728725393412158082874603481115104777273389639143220657781e-15
7 32 33 -1.286505218950576798868690870714529669049428606191005663539919301320183932140011e-13
7 33 33 1.021693606065468962685240933426518596421039627128524118831027307168396992203368e-23
8 0 0 5.283352085533082153991349997579942034865258550392229914496144037495876658610108e-10
8 0 1 -1.058690193460442301635731068393577845700043176937547631761848255388505299161296e-09
8 0 2 6.28134426456227865048248391425923657973542748285672076783603516447658567073214e-10
8 0 3 1.809004527609323153735578139885703359187934948770478731152914964004023118374069e-09
8 0 4 -1.017989072895284307638242865391375897484365811898888872174206160271188335566871e-10
8 0 5 -9.01729711822248708088386571403340027917094137830097230857846251581816058583437e-10
8 0 6 -2.667790262443404503301786403461468132764432189612148221243728725172574394882629e-09
8 0 7 -1.110789372316635867747789510899705734712975241765273106412833758753356831663298e-11
8 0 8 1.523436031008194022482887556231154800049018592442742511925738496703285130222083e-10
8 0 9 3.111427400601931689786139771918756348328349044178507585800264245464140922707144e-10
8 0 10 9.061723981498134905996430085996046351484399124090481163753055540990884876144371e-10
8 0 11 2.313900223473114926698085775356282294998704588464265189210972076659369628323134e-12
8 0 12 -6.505560920187325677276545162545147113821820101273737598415950470979989096406292e-12
8 0 13 -2.823838836541938833045859058356748251919211586434421149434379513493521554561001e-11
8 0 14 -7.59783200560662749914691697509647206107086812132689971684932418715329482526108e-11
8 0 15 -1.536330624412453861961047021280765280514673172484131189156610196010955882943438e-10
8 0 16 1.274251577781624411373257410274617102412554143782974333774542699146269910760144e-10
8 0 17 -4.562297913084609355520782272890366803231579132941847259118707722858870418191489e-10
8 0 18 2.920008578714134734886770584953983052574642689786652272411230479764514507105734e-10
8 0 19 7.104928815378715117556109798581194304169595112148304409932168688207177614034298e-10
8 0 20 -4.866131667747173589961907309755384282149791377574639508532575979106750640868221e-11
8 0 21 -2.526773011534642917250556948675244904581911307849881487273672370682744109611509e-10
8 0 22 -5.57055554390893445086091477653230713286577001136944909438235472554781279918645e-10
8 0 23 2.557822757270655939512759473034897987525410318727601333106605857377818286179814e-12
8 0 24 2.071414742779759668094710196647138503724672125581337405057344664383667348053424e-11
8 0 25 3.964904930352948125333316552856248280619233542149656099363051129314656094549995e-11
8 0 26 8.617881316353790357184804517622077757666411857292802179698548658856054627266526e-11
8 0 27 4.775897057281579662568510571269655996405605799569647787041259166845421292467143e-10
8 0 28 -4.153694244181834929425593684212541304947701937484701366201246826048990892271599e-10
8 0 29 9.750699236470185913755015819837690295520922828427115914274677233003545444463287e-11
8 0 30 2.245306405100920199640930238964495756446062798740160315443151598132797295679354e-10
8 0 31 -7.237510591966005746753622076985247650143819813116562266934998705075867920258952e-12
8 0 32 -2.372414469636198081842935619636420409790528282281044508474636186038398934603659e-11
8 0 33 -6.200940769116770313487450250382543743567093190271200467584483983591711912259247e-11
8 1 1 1.001496676818779764193715236316506602789424679291668368943089122599223071747134e-09
8 1 2 -1.573846055980118201593867663205691675375070587050230894898914103771931143543876e-09
8 1 3 -1.717741934908914663329362572920963112483819373889233194223762543699901620919311e-09
8 1 4 8.498660415211135594924806872696267005346217074581285958669971039000310371054292e-10
8 1 5 1.185797385424642422969662088884422447117875701958223541020426778981513514377767e-09
8 1 6 1.477555475025087143595886973032259770038024828018684794264593510706215333517494e-09
8 1 7 -1.819290404695158768681997590754547937701570091772412476250436786072108357061962e-10
8 1 8 -3.466509536429669398069559298386062269561467243334193043285431418697589890641337e-10
8 1 9 -3.038682369193358814697608850312231692169902567229838810480613355660876575483381e-10
8 1 10 -6.018667031511759750014209512918040122083404534920857433473978519353724820983276e-10
8 1 11 1.328288544387833489951268896007972146890677956817457958393817302472382586968002e-11
8 1 12 3.029679787011213621686158051112383501422497789052906368318057744988288620120901e-11
8 1 13 3.583163718548159868051633988087937818677138529390599537104521587550749731233502e-11
8 1 14 8.620641712372234978786060867646288935091298073550803171361556189037933547850186e-11
8 1 15 8.508777371255996105603244225280414720852234774834186662004357860608893203088153e-11
8 1 16 -1.138438572915360869283467061952098286649493909150004781967131534383251754484249e-09
8 1 17 7.796764405741064306347722464894647445140724517406780800931807065234194138607486e-10
8 1 18 -4.735604837313323467822500879149271557272725410393834146222440926922927893665562e-11
8 1 19 -3.595986851713156635110447290447495718017208443985895710326768974319136950210037e-11
8 1 20 -3.531756940526051164998310898312424511243780885346771976303804404251734441761444e-11
8 1 21 -1.55799862386391136456365288964347843332776805561644164540629582834989722494009e-10
8 1 22 -2.130922760176547790712661941439348777989413028491178391643285291034824169013254e-10
8 1 23 4.417567941180456592491005120766211015079244477791253986129835672574781013185085e-12
8 1 24 2.437120517314850370304958051146456531020693924833018343371909188866409253917386e-11
8 1 25 2.479548058441925201458781763104650142623082550336731623608941752434171440209306e-11
8 1 26 7.577603870996793581308082999226780043704404295289151881348130724631849684617448e-11
8 1 27 1.256906133962897224298592278298969434258022395896119088360448709461873579020651e-09
8 1 28 -1.14763007771646999868533717082136299003460122773487577509530638882441254119307e-09
8 1 29 3.028534443815501325141399880204182307601786888887535520911289091790899007130875e-10
8 1 30 6.265840774910396566698260085133007569871195738359874190910409190078674806415618e-10
8 1 31 -2.452547025332245572410155893619038803420201680810866329520810998961203385829894e-11
8 1 32 -6.9474872930889225379020757659275434091777718370596978233221272460532974534927e-11
8 1 33 -1.990924275692975088600493868541291468794896045043040087404319583865150172776816e-10
8 2 2 6.746757587500526383840943630000980831200025581038345546313153192999300792482956e-10
8 2 3 -1.450064552872476604588215810432791304304712353614246262299921158451895407574756e-09
8 2 4 -7.158091842489600445476868163361076455219522595491443788356949162207933096572996e-10
8 2 5 8.11796528052551938297608979850681936427954152511197088598185199186937748623234e-10
8 2 6 4.256753938084403608156903996227280608457745344680357887083775793825464050309689e-09
8 2 7 2.272657802557456621547765935609527661212248611916718104591660223633346543847848e-10
8 2 8 -1.628835036481667856476561799400529847687743254457186233874493916554941346597657e-11
8 2 9 -5.336031329914850417907941747098474712253638464548590468288002683041665349992165e-10
8 2 10 -1.590628780287548027468683669206678469945543392349991965743100700404255197437573e-09
8 2 11 -2.054109059110706070232365236813549055099470662694495027833930568961772823605562e-11
8 2 12 -1.528647720284854963087755303408565676433440037232401924608460729825924541560483e-11
8 2 13 4.512618528908150261263860979523791651542709312989164976801458009708099566056493e-11
8 2 14 9.699544986580256841064446795220787350866922107580538095093302079326003036256032e-11
8 2 15 3.288330306554423626248461823812876805041700164887888362521038886349321440215274e-10
8 2 16 1.2117417589911017694751420057958864444857811468728546095723272483797081438262e-10
8 2 17 1.112548220367445555914338658564290446488396889391767911823034436868508630878342e-09
8 2 18 -9.296773907228272425463824795226310537806586660418131352493864150681429136827438e-10
8 2 19 -2.394356407631137040432938887708723138322166928548346527538526559086662041271606e-09
8 2 20 1.884625809391275913649475246565472579960466079999665211077729792229778311439863e-10
8 2 21 9.464297904645661133940324062713725107523966162038757119295715807737735188518842e-10
8 2 22 1.96258847510462204186936383804347014040390173150585546192398436633301850953039e-09
8 2 23 -1.250085578321280329012799725107804064436897844727268972288425613271288148717911e-11
8 2 24 -8.623124591592801844373711602635598094182205937622993179386060587246011848098876e-11
8 2 25 -1.455624065889887728198675236610571110062125545032947595911745839697596010141839e-10
8 2 26 -3.36222810467135189556074860318243310974550484145829862732426818643551510174182e-10
8 2 27 -2.437806532994134483390279195433895034890843251356909790195614168674357568564453e-09
8 2 28 2.184998240977386716596520551459121695390911262564734600550317448220663833646338e-09
8 2 29 -5.573387351255370898778181066469135829147335593862113945753089259657607404535796e-10
8 2 30 -1.179557981535267194750888682685281555202001773418914719621142402005944852651956e-09
8 2 31 4.447505555297051943509897364941185850071826816732018692164514657630220625770602e-11
8 2 32 1.28254743879244040220046785658002103589864432132273568339520459388098044135268e-10
8 2 33 3.547251466098030407246666036305383522267845507670470424473098644300256397826532e-10
8 3 3 4.308049663602655642489444496077425197707289967877276891999760543477179758499235e-10
8 3 4 1.701331944905538061898817899847404235036106308350417220680412600956862764049919e-11
8 3 5 -3.53264302493758204224689759176488093942459417048914664186448334898752613784297e-10
8 3 6 -1.212523489631867567839821026813180503187934952820887733039278053426119284278712e-09
8 3 7 -1.164290618124264560072290544358627061802749158428357753286374381760149926584438e-11
8 3 8 6.365360003627934513377142512977246436345645558382816027938720376681383739877416e-11
8 3 9 1.86468683664422735666779971938329714519789050441619342896103162471361903757982e-10
8 3 10 5.529310247465581802983790429250712558195265828745780919726752691033736618499075e-10
8 3 11 1.331029084687255868203952209672449480151189766164172812935147288592133159483242e-12
8 3 12 -2.28171820301324081795262988381825273495852511799486544531284583361301040256738e-12
8 3 13 -1.82180381108941266870013593347602857496663730592941106580732879513419298449104e-11
8 3 14 -4.657214968026924701314660769334980532231446689419015844133982035811485171945317e-11
8 3 15 -1.196372752081246146865230641798914575060116900852126222958577900565666448530793e-10
8 3 16 5.818766901841347557403446962690499443803910247743517743634618413391799120598377e-11
8 3 17 -3.260330491777459126783537082563772512907087350185780161836952293746512845044588e-10
8 3 18 2.187333178568341361827155240431370367541670860091313002512051137827686321084862e-10
8 3 19 5.217341151304199239189626065196527694798270620488074167561892231942723180113978e-10
8 3 20 -3.482493748164138388870187002100744776165975277491373908853547562145537737539076e-11
8 3 21 -1.835659843538715755326465921097326269573077147913146418356114041306497775717179e-10
8 3 22 -4.442191338183070793421874017607562136098774780024484306444443395958336276381641e-10
8 3 23 1.848311543262126379752241576732191903352546929560411291670138960057917635038734e-12
8 3 24 1.380351947416023589820575645001605520389310813735251493379892604452813469416306e-11
8 3 25 2.952145821868482063547375165438615764406270447379078892256586519872449821497121e-11
8 3 26 6.773234547547429886749225076688172020502553834947377239074017372273798705185893e-11
8 3 27 2.690319063572138222399462594329128874494828961342749113796588792594431810220469e-10
8 3 28 -2.272752622915384954985986793901290921681909055762419446646967076342310813104035e-10
8 3 29 5.041472617671901498147227078292584052514689188844668493307332672262245487039622e-11
8 3 30 1.217050509760585208534111506967505893210074636637546044165286563899312595059541e-10
8 3 31 -3.752276622915857718471890401979796068173278082325360762692579343050424551798218e-12
8 3 32 -1.213435071957670174394097210336297565026621135281758260337453108744447791637242e-11
8 3 33 -3.336069146592825656358163692869981030789912331607433970429454262309253443748478e-11
8 4 4 5.969763903206505486948134961099245281606336045567251028388758126201179783801824e-11
8 4 5 -7.906773464590103141533460949261732760960141071481816224387764000748718944943646e-11
8 4 6 -1.724193882450429361999427355889635934613639355130772828613661668315696665494322e-11
8 4 7 -4.124523495403056971720968554037833577315548529235374174684517249398636701234308e-11
8 4 8 3.251793403491057557757700428856796386958371944984708803851326055295358244401852e-11
8 4 9 6.68633450327858510827242519311645991829553494251408001792402532504520796920012e-11
8 4 10 3.007308624753055256172254681648246656314119757004694829829236424144159719137507e-11
8 4 11 4.930480727179506521818274810963720077283360710008758217827911884648739343395669e-12
8 4 12 -4.611468323925673338440027472496044802692451821689646248156338315252666056052248e-13
8 4 13 -1.047574047086365713013866956505120707361084853850079088818038267514496177318182e-11
8 4 14 -3.58417560095276271535226854957264040327089169811528509174663463140629185641259e-12
8 4 15 -1.265953507629863309582361611165723632552446527620630170088909651670386147365307e-11
8 4 16 -9.470222424618946720409314597117277352477110259966288000009604120374840358719629e-11
8 4 17 -5.224622346061038479799156393474461977207618134333462828712011445820212648612258e-11
8 4 18 8.337116565582629450993208168547230269340200225114698228379228345892141066813091e-11
8 4 19 3.270309834241600730444129900955931454266120106193776802450120508579169810609345e-10
8 4 20 -2.367497041297484203079105862879686068207385239987315605960909149482813921375535e-11
8 4 21 -1.494762266829845384617479900399579886650093609071997554531387715714806074672696e-10
8 4 22 -2.567245231476770425450805400201170483478073488944013276592395779866965318454605e-10
8 4 23 1.849270718064536177729211880495622940115803930538942065496716701921157754800307e-12
8 4 24 1.547878574728526743472430454453354273874576278466847556096426189821134122179466e-11
8 4 25 2.479963609031031746784375980955672185547040620050165530976014796036400487316496e-11
8 4 26 5.273331342164170278153210912541375808443734931041953457267578032913807486660947e-11
8 4 27 4.12972431176839763331303473681660313182937492081462201985421992148367426800366e-10
8 4 28 -4.00369184662728181450787826476491181866520950157375522111441433096232750318981e-10
8 4 29 1.208341314101118454103652325562823234784983451506066774607428393515251913424385e-10
8 4 30 2.116079541929362162421062618031791023679453612944279071359650888673957924100358e-10
8 4 31 -1.061591629978780092454077516985950277878047118442389712540366364805969677858569e-11
8 4 32 -2.504842230483693826825663058331640240165714274277627165121611535580540906645978e-11
8 4 33 -6.954395256980465547010542560149615228138601025773969916054299042212061141597926e-11
8 5 5 3.326147521144231543873158629041228842080124598741418824712959560644760245777746e-11
8 5 6 -4.300345187932161897720303020931484096247637500571165769415253463515703157437903e-11
8 5 7 -1.338949055748794806254329705309435846468412222935617133515651442255855031448302e-13
8 5 8 -2.375071640893585661352946925448582067041775349810642784555548352979029262213063e-11
8 5 9 -3.895319517579344504657835351098160053361897435591942046904248172364859371397236e-11
8 5 10 2.260499948577039432645146338365787573753735706536486531824424149308641415078973e-11
8 5 11 1.085767256648591635300930289443887646954940353464009088867100432807600090947228e-13
8 5 12 1.782926676117341617181893583832699666210621220775787242371082722232934141994676e-12
8 5 13 9.514795446760724822737432930085130122791778626016339897223149835822923872966773e-12
8 5 14 9.939500711775479722470860890192542579770543014947649596528357657611524480311998e-13
8 5 15 -1.564394845593664706156689418682348330406035370941565545874659208701881828045026e-12
8 5 16 2.422558915486776703184467628181289400044934902209016530484110958360424596384449e-11
8 5 17 4.69588251057758382092717209964772026392241272871301789984160396142012076499016e-12
8 5 18 -2.757899807040470082644478493082333862385567719333739265726358474729869766018734e-11
8 5 19 -6.679531222444268353516735851778276562846850125236323549412979623801433725381129e-11
8 5 20 1.37000119282100003624247033207165862177516799092531714296017460989978686356994e-11
8 5 21 4.08995487514483248799453674141264107327687828601157866409223529371651562440748e-11
8 5 22 2.414212074302920355484738316692885730218722470952352675471147574180327692506708e-11
8 5 23 -1.368263625845303958202907425643075576852868392957617947654671836082319493664059e-12
8 5 24 -4.662584154473313878010781649698564925349642894612322857455252452515443357386419e-12
8 5 25 -1.111878501920233223510882795517223399919976477180994594965111097101168922994326e-11
8 5 26 -9.707431593893977426229234215681681843221679251074205035517705230843439088056957e-12
8 5 27 -1.043734040793861504737458062131173371920715459583365467748282371679911593732347e-10
8 5 28 9.837713138533116836415467612308826147085609289497671254009521591583433797219919e-11
8 5 29 -2.846784024854102530821818831875018541152943992196201664653074747346833102287493e-11
8 5 30 -5.271166599242426737307887187004859089731340679670349009187178327169202973021972e-11
8 5 31 2.24119330522619556576201757151165216182680712192227890287180655439885182507193e-12
8 5 32 6.524793958819614615167297293446398244066367115359611459000327010282883702727687e-12
8 5 33 1.689407319685350008214219332505740145212339541452736642621073854788877434253497e-11
8 6 6 3.058790427713257777978563213836906307100150129340626154173718458175792040477178e-10
8 6 7 6.056736142112129097244070531112161352289625656938004572732544049331448662342249e-13
8 6 8 -7.332552906284260121687005487085471392869996712446068178264848951571428984523584e-12
8 6 9 1.293555761356390701633569051540255585294968559279723793630365676577013731367159e-11
8 6 10 -1.203513391096006700719036804616285456421702320233663496828744241459152427037736e-10
8 6 11 -3.056108593674036183178803796957132352180735236698913921513131388195589367377979e-14
8 6 12 6.378650463341643341341073042226394872399685330641352539551610204353583555622346e-13
8 6 13 -3.226985167107449533274359755144237845135071915096276926838484607346493179438294e-13
8 6 14 1.253393171279778385272625597658075197525577789379707118475234638108715210064306e-11
8 6 15 2.231208226052793484735981892330569102922790936873579550181412996630958292406255e-11
8 6 16 9.648883705854356392693232254724757333785667054587059851140882436468278209130722e-11
8 6 17 -4.431950247432405840799676128560034368066026863418554597957849050409973795242317e-11
8 6 18 -5.563224992336910269232272510278247156744429992864515532125793871430629299471018e-12
8 6 19 -3.162394275612102208703656521463889230846633856150680941088681962153076949253655e-11
8 6 20 -1.466003815011714701357603641666202883221532548254362830746237711508869165464689e-12
8 6 21 2.358634893208456233542067941339419205109540148067101030913660677527943140059449e-11
8 6 22 5.728626853022227332820225942461342300250887402745297376116453018369699827090017e-11
8 6 23 1.823822787663646330764999169193737774304911212035312063188871603977360967577965e-13
8 6 24 -9.186435365364569046165703931539508476707535153601980535731799778644906093070355e-13
8 6 25 -6.035352792850892320961431497330616594049536953979163326619659394886876029713558e-12
8 6 26 -1.166913297928157346561022217975818085371973281836801899163216913312370040320748e-11
8 6 27 -3.876889348372042520373996844219677346264629458342489044109151049676783672849038e-11
8 6 28 3.316826368014157712616523755117578085498520377879368239317263294334009488110666e-11
8 6 29 -5.655100040003017867007811805792893784036980658187958780288862211496809294895651e-12
8 6 30 -1.871384637227548338483116190786450977177116210510011269832314521325825736000265e-11
8 6 31 4.325902049380742286606026193524464012635322778282184289116743805165734771815338e-13
8 6 32 1.310766973099071363252286452680831323501836406748346144443899238787265543917813e-12
8 6 33 6.440920067227094722862690351716205097863407250314594506123061202147516553430191e-12
8 7 7 5.573633237968280247034337470697689399344885799210889128795140269697095786513828e-13
8 7 8 -4.72962465742637775562056983661307061304340399246224468298252206611473181210518e-12
8 7 9 8.449526756706162639417605650224982588755915456515728616354414121598226174906737e-12
8 7 10 9.706722307497014318255528665537674557984790285079327327035327872504747902361092e-12
8 7 11 -1.593734322601903264710003646889558560143243875175352658948198470910991382573909e-13
8 7 12 1.108598732437506913228888575827340790644303644374839045515236916575192438894514e-12
8 7 13 -8.976028499182112298878085527597764538956625095509810162807782207119889427569118e-13
8 7 14 -9.161155072400244372120472691977928103915704392634164368799015549669441811121771e-15
8 7 15 -7.406609221656239430188154815693960748815931261890735381235785493222549976569877e-12
8 7 16 3.779271175086316821898452021616173415893448934443901378581334945678041400398282e-11
8 7 17 7.017751952355985204492238349820163753786268740943399957353358537160498702623529e-12
8 7 18 -3.347953371813644881834128372108401491728685113361868818021260285800254336564133e-11
8 7 19 -3.656485292147622020708571813441785606339713962291453837208097459810177610743772e-11
8 7 20 1.224014393218156329528149061531551822634784921612623128670454330856401928526984e-11
8 7 21 1.983498552359969650025214871236196906349671070086398506167064690786574115005099e-11
8 7 22 3.131031719661114688980739695959157427855728662332497699506312820102351399565126e-11
8 7 23 -9.407044532594504093688526835706568619872094887489156069086745531620668165128298e-13
8 7 24 -3.502022834297005181543334400633903660159212948198262911053555633114146369334444e-12
8 7 25 -1.850587718299632736560725194012332831765199414562392469952959497994912138378759e-12
8 7 26 -4.129860140329069837129854183110807681914316769246661390815535241433047273280218e-12
8 7 27 -8.003090454472617446099419654711182784553473049213245446899632393042835880507339e-11
8 7 28 7.016988224063062197911806093142070895192327364201836746098987873443053441084412e-11
8 7 29 -1.729067142622866259381549889116842999707301376571186862079775495515513592328832e-11
8 7 30 -3.819921017945643805370116851534342101889535118598542287674618550062100654239884e-11
8 7 31 1.1869092889874265360965550293338957089539435459107059767752263284521771529441e-12
8 7 32 4.541101071530205692658585812857792959302173371713158276811438755512345077991109e-12
8 7 33 9.022288015816059182596055029602435470013797087225060559840343452105243565350519e-12
8 8 8 3.926911115921156655762074899061448433050861619090325007475156118187433870114878e-12
8 8 9 -7.609541000374519547176511938417676149772901186138730293975089578750879018981119e-12
8 8 10 -1.564081645719908303303068350427062661947451300725645425688843839238160849902724e-11
8 8 11 2.678418093823101228543122366143977821597400878612774130173725524087177083180935e-14
8 8 12 -9.160195291794035012706482647392062720792696370083467692816206265656666732556423e-13
8 8 13 7.285734288155138056543987142901195718091727002735975164748018895104288944906756e-13
8 8 14 1.347700364127836498648310294811587017243947404080447934103020542318971651891943e-12
8 8 15 9.668552249345139018018957967749568104262102224528224166415539623437801272532216e-12
8 8 16 -3.488225022983615681429379394025371137170494954375180356714220487775957338807961e-11
8 8 17 -9.992643706205597816181085973302705198745862791320060953055935449842048905278266e-12
8 8 18 2.61086991654565493590402235479424490485070160865878030457416266550909735784764e-11
8 8 19 4.962228386946844842619964279596320265908792054564474767139722475912724566947522e-11
8 8 20 -9.414963178808807205412747412591151693826244484040037257705370947150566973431504e-12
8 8 21 -2.030740687409448987256829051862832156672304489285784490998274522482874352938001e-11
8 8 22 -2.358483543911723466490556642099176303833773246316125970442461502656886194283692e-11
8 8 23 8.645618412039259914153184088816481160758056087658190538428908187460752439845305e-13
8 8 24 2.803593626396411802074838169937898315591240758183162330948335170369801804507641e-12
8 8 25 2.635157514639701382343564074636327230542900258423603668507817094727516970551756e-12
8 8 26 5.284039126751049922008133525765156267778403608986725615604249493862275259960685e-13
8 8 27 1.167193870946372571839909278972516847823426251466838201738684437331380475390713e-10
8 8 28 -9.578428611676633949274747203760464954352962907050485956429561567721632337813061e-11
8 8 29 2.283691833800570622724088802172997244914327643995719689060773740918235187692518e-11
8 8 30 4.540200366171647035677043689309783141875339380704857718693710152445859463994305e-11
8 8 31 -1.677913847049640574926525774170543647436271545985131298902798805383296100526701e-12
8 8 32 -5.077246243793790836174245707029940360392405811936975446467884119320078530782567e-12
8 8 33 -6.8524668134240680441618840624592971749192524404443909538064041786974960076765e-12
8 9 9 4.864576198919381013003067950586616402276208993010640503103167603572617729843545e-12
8 9 10 -1.090236462830475641983433479101409064741058296259348568812121208106943943336839e-11
8 9 11 -6.227157270086201571038922738124342660130529906947300355426286525403763299624184e-15
8 9 12 3.870484909732371749860340913167647245862187469780943714469002457400450548430006e-14
8 9 13 -1.131161442273380792453413025386117048153158746476754604153198772549305616353875e-12
8 9 14 2.503969377556198045797106818708561417515046660442966082700709840436558073781794e-12
8 9 15 3.611881292937664875175790584437838108693712636820625157065851868412826779511158e-12
8 9 16 8.314194104992804224724818981939963137067146214283985372822062458817408489483962e-12
8 9 17 1.680831727364860951573529802253491867133550499850889877903822251135385593959338e-12
8 9 18 -8.493326281191183702621298915398642735227218063678270715481621769220668825339833e-12
8 9 19 -7.8513464550453896190789562267452617358484970751766398149414159328360168839869e-12
8 9 20 3.433491669036982473335176218313138459630908295663495440496971469320314569415848e-12
8 9 21 3.689102299449729266035542262584265424526437457260601066937273115665739685699933e-12
8 9 22 3.091451380827514686409752209338907647759298588039212400288667150924830014975101e-11
8 9 23 -3.031664158643557682827340296311871928796824328975397313927472356837390350636098e-13
8 9 24 -6.488066162302365312450870966672820765594850905673361401896190610394428196556519e-13
8 9 25 6.722487832457348207603246791986017328965718664453420185486379913527721927796808e-13
8 9 26 -6.908638927720207414980601972894742648927209064985083218518193754454032170351223e-12
8 9 27 -9.699840641639136845895617992208361932238325822904711077020413182130817505131686e-12
8 9 28 1.139233291262269468654793512963202938665324121943090635387725681921712464736544e-11
8 9 29 -4.01797034162759436376371501543978987185710281392632704078627084159246099010249e-12
8 9 30 -8.498348767386270480871163256620042413467488609264600580514191168010736210718414e-12
8 9 31 3.776157541120986998656193331276687725595641190877376754842968396825963009172809e-13
8 9 32 9.905957565899403347656565769666520604578880893756095248777582573595733552662832e-13
8 9 33 5.84785048288648851423352768772447704096934309320510894202540776469893474202976e-12
8 10 10 2.203557829477691791893690400381804306334761417895289594722771897902958328528625e-11
8 10 11 -1.656587702633724696968458625448023176930543578105177467313195917069198904538386e-14
8 10 12 1.938926509893291239028400517448562696755276356463323042647827144496985284209698e-13
8 10 13 8.322332649086399008402026161999335185788155874460573880094097081317917177136621e-14
8 10 14 -3.660305593492207525494573044624569861236076817961776479843609463198270425921987e-12
8 10 15 -1.087289678561632762972904961757378320074197250470740892351024530026749456287692e-11
8 10 16 1.587255166542465228636984381757365701000715540212463982149196552034537100157564e-11
8 10 17 -2.349148746310477584649519730288907208407940648914800493285427827166703830140791e-11
8 10 18 1.752568287794171450952890604165266768556396143634582910594464855216339543533487e-11
8 10 19 2.054998015007691544907474863259331761102315357864530144484497489340277200954724e-11
8 10 20 -6.518016064329424885336115346579018022082761867526269325790567864224270539371046e-12
8 10 21 -1.054775798188943947960696794880778459209093629672984653871104884737195622702747e-11
8 10 22 -5.468035250318543085229616719178639184492111011949794386364864140536574761131995e-11
8 10 23 6.103004099871493256942941808935695769525585332928279314901872246374605609867429e-13
8 10 24 1.337728818383238074629239073577952779976412451914682510641108477209958366050275e-12
8 10 25 1.210128915082615419008098399204129871045909550412121962719939131097195520377508e-12
8 10 26 1.41283072900008942963692275684637667104727426743268034167186309723926514862914e-11
8 10 27 -9.474320153637176280131729930220162630897315279946644885359486568115739421616329e-12
8 10 28 1.093492662924870220700641094254619375163443123656507960147219572251587396759734e-12
8 10 29 3.187411078870257048173879247547756732743501349787113169209493326953715629223293e-12
8 10 30 8.217072420344047495754674502804352359753032645134405994120365303155051481087722e-12
8 10 31 -4.337026511367470109974471256044964956156688344276762538439460209499079906858604e-13
8 10 32 -1.319613316602068328806968884021533223196837575732366478261139935073918626004818e-12
8 10 33 -1.073557859004777398703811060820993155476875643820038660543834501465507713131198e-11
8 11 11 9.389291820750752643944219864084501951458919873971169579833784240654843994721105e-14
8 11 12 -7.492888268348027991075231727907059633091793780384300374225031544670897926695999e-13
8 11 13 7.017701935098401785801207713597199748260440207784461256718115807947054365899803e-13
8 11 14 2.507999912462254054696916099555002154662599777039260645515081288396303693538181e-12
8 11 15 -1.718468928243221899402583420048126419119635812300667559692653223347167546238953e-12
8 11 16 1.317120582100677105181346281462142998773983158933159747414864724623166536454278e-12
8 11 17 -2.200628938886027742525788716589181978261057953323189252184098020550343839272584e-11
8 11 18 2.150350435754833709244808144259601127438425115985444622053101191523326148731002e-11
8 11 19 3.921584554167037407169668191832478688083319493131698492972039438139633585138558e-11
8 11 20 -6.323713173381282984218070587597201093130784625910383298996871655939343962162061e-12
8 11 21 -1.783088219283917052773621477638472278873437651531552949645570734548016106003157e-11
8 11 22 -3.612705896934224320304234615985695800694615835668093626215983574158181532682253e-11
8 11 23 5.079703068142877661209750944463595317324302246040634871457850333512421826607265e-13
8 11 24 2.464995683129463591987301195591893450437829387876407637197321372851930169408671e-12
8 11 25 1.260158660381308262415468625311807408541976669549301596275087912459880352742767e-12
8 11 26 8.194547998070419403285495960225179041497022238730370605248558253232189628110408e-12
8 11 27 3.284962507562768696304110569021008415262698513510018574721524452937994597196317e-11
8 11 28 -3.386398202136639319186429724469735051048100707629339941941035198139820509939473e-11
8 11 29 1.028967891320542539538508497591580932582384170774253937684368969035956608080931e-11
8 11 30 2.230452742098749933342686928495139056973817172594023212492246856191482357585564e-11
8 11 31 -9.711157797760900253622896669835807617497936449234071661869574166493828703594831e-13
8 11 32 -2.377896668793413553299999714458036856628893988525224019830835165469754126299276e-12
8 11 33 -1.230800866564675489989132396462024332411114993971672454576549297204598381538941e-11
8 12 12 4.924680153231655091408429214932977313930874402980583243816719524914188024086633e-13
8 12 13 -5.04213157294088305604352393312610917125815271192849454114427338852565173471249e-13
8 12 14 -4.024743548080900203862643978088785967425731713298579897493724424153473055010046e-12
8 12 15 3.853839510424441365880425978847366190322730466286481398051689509963666871893144e-12
8 12 16 -3.490870305470753627640812876910169836413499425096419764220740686880539193678195e-11
8 12 17 2.557255523951511502783781823605119572166967152822430877967746361615549691462104e-11
8 12 18 -2.935076296575523050431457984738318398507796286089227680454168859443689902524561e-12
8 12 19 -2.132639042904743589011227882818649991018371208828513973244071441397757493168915e-11
8 12 20 -1.885684353048380044647125990850655551051440971145882189259886998434569483499045e-13
8 12 21 4.963125748742645730699851508534219565183365841505054333134681973997932574782149e-12
8 12 22 1.281799335286850959516363726093749270363346455607963377510533393625951056116806e-11
8 12 23 -2.752153004938472387403015280995933659858066134519999308192890427931054028412307e-13
8 12 24 1.926744941959836138870914222088340295031552131885190345186826034721592050515223e-13
8 12 25 2.49499472831546032733500290564051253633087022000236721896963096289566940409184e-13
8 12 26 -4.229291780509469488327313237370716292668851937813371051315094799176787836255549e-12
8 12 27 2.583832176974244470318615430348114152776884351011040008808507425830047877259126e-11
8 12 28 -1.459080650033393151818521283001946954597946952422787633608536379171803487778525e-11
8 12 29 -5.775145536591436164493156208137311178011422190063814714524893376652864541180891e-13
8 12 30 6.802237246149926141639452209302853363470212678263547382661817276920165498079278e-12
8 12 31 6.406945210510358264594250442644672859143040475513582728965176212621617440363014e-13
8 12 32 -1.245428323859907192657289790452652415185126505550677672061285005451181052748478e-12
8 12 33 5.47883083790038136552407077550244582238930594290185204040565529481204739222092e-12
8 13 13 4.272500023213105797801490962135165974183723241995872202341121555687885476938588e-13
8 13 14 -1.676359040488575568232365786011780844114058854437008094813407778178255675287241e-12
8 13 15 -7.838412864016900316266465582673120720442195289183684174851779006092231923683341e-13
8 13 16 -3.604123401499146624011085812324756354434438207326238716231201541153545816113307e-11
8 13 17 1.222785904556027471955046632816526460958822261999334844232073911223738523865351e-11
8 13 18 5.311756060611939654073419177556225864966713634503442461638417345795270471578666e-12
8 13 19 1.70159592160383040018040722374561438402934801521778687937020219568321763734336e-11
8 13 20 -8.942862508135233653537187778403787976635390621212581113701322378763823123998573e-13
8 13 21 -9.128455857704481359393678318805988705214988218471372759457858675768129768300398e-12
8 13 22 -3.118768895301864978908682442030926287744868602034078511039986860329508144906665e-11
8 13 23 1.028786955272025788643168876370738789270544879581870854696110601617553386822723e-14
8 13 24 8.660662023815532712991199708191888567910271187220090776127845260118752400986437e-13
8 13 25 -1.499225191558405086901450870709438952574796881058366880423278292996200126888675e-13
8 13 26 8.553405540879611556139739617010595086533326076442635862441697981843956273835754e-12
8 13 27 5.473947255592339717848788514834364275245424892770585259556086839360553278070523e-11
8 13 28 -4.714480453724298493253584473083325647997281660148347749001018022875348122765347e-11
8 13 29 1.114270325704992289169815905067824268991147884546015233683206972100863344042404e-11
8 13 30 2.499671681672119417347356161846531914436617319064879061993325280505909987827462e-11
8 13 31 -8.651440820875256322528930910329344578789531503440695788304872087180942666246179e-13
8 13 32 -2.301498677584278162308431849566321945467240970329354245482735267218009427865691e-12
8 13 33 -1.188114566306480163423768468234439384694264478029197648221467792852444959570823e-11
8 14 14 4.393450641597033155636635382426426327282720085119403707797305598020410790654429e-12
8 14 15 -5.380888357163555369043162356149585705741632430090726650374183710460129642348205e-12
8 14 16 3.022255797016973494030247046757927042693295521851683037274370378197901236473947e-11
8 14 17 -2.599453544998717813767957988927896002973631203667428342678869888857576532555788e-11
8 14 18 4.775548638455077493536627693491468128191915983612126945474194276621760542023083e-12
8 14 19 2.002526416101781984082424917746098799346500289688096384312485756785077344329388e-11
8 14 20 2.033334105744024761846320784229789524650139100777977184173956720981556169302543e-14
8 14 21 -3.882365584561135831447568986823017594221962280439991352940304618082392672156425e-12
8 14 22 -6.159825519324608109930022458646373056279392216892301113679421827321981502641391e-12
8 14 23 3.088363145886708094120949212959993220350440905331423206745525890422901654671504e-14
8 14 24 -8.852096365677588649607437618513396367007006043287474317092709465544909697315699e-13
8 14 25 9.923817050054221393971534317024033316012297092102967713291684086330622112475199e-13
8 14 26 3.004810490823239803973758937641985381270921736655830061246002828817974713599895e-12
8 14 27 -1.424942375069195087838024632141282872289535108115431708000426879642041515096322e-11
8 14 28 1.158661461500453801905390654506025443799754279675042783187398374863015074501882e-11
8 14 29 -1.933546123995579687591200397831918258599556708725218422367827987779145990129795e-12
8 14 30 -7.337024594708185185248383277736788844599273533614446559304813286310916249236083e-12
8 14 31 2.670353085729308317484291304947438981749627504350820098754217937060645270768535e-14
8 14 32 1.617023482338720293392302497035739676173725911176083584033481801733740284308356e-12
8 14 33 -4.080142938974444593075442302729161159749440907039905467535996573076612002556604e-12
8 15 15 2.360781995636976276418555709662532492881462802217944447129105291821961679641782e-12
8 15 16 -5.001414119819309406843224981315804779620990406591947485537925542750800247606599e-11
8 15 17 4.412949036840698085059294007225395736120105291614236410472218959175177935901183e-11
8 15 18 -7.140198706457154715813145461855398738283383850824068790389602894255764055642378e-12
8 15 19 -2.8644663759157885741955056986118626567649796483134755792542129730302167895321e-11
8 15 20 -1.522981384379496282955907808294383895708195842700477888785492885681817864111218e-12
8 15 21 2.820593984430070699798472288768483588723823093816550293131137589765774017272861e-12
8 15 22 1.023126257418735624650007529978231270431983133502699424533785990995663144504134e-11
8 15 23 2.52975043915324650553533532669757496545876084917838823815290168985125729611938e-13
8 15 24 3.167872134779394125636855493414920978949519573202472933274778326567780736690965e-13
8 15 25 -4.698900144528017597856185961934077267134790530916272487475701934877008229902733e-13
8 15 26 -1.878581244838298982169124995099266837027030788126408906315064898356335421459057e-12
8 15 27 3.421662125590122984989959190397570660058790905098075954620390015011472817061101e-11
8 15 28 -3.189030745272851909486133361616960847810552756179420008815862091000492938232439e-11
8 15 29 8.353641161648491892491547872537042563918228713724269341661255707887901972293963e-12
8 15 30 1.978616566945296575370621083270279138143845368428952843036526260000611843690516e-11
8 15 31 -6.602919078640218801092290835442063343876650542717187588402938899493060798994715e-13
8 15 32 -2.233087142690823020594103188465629802023748129359612601970381163501342114535751e-12
8 15 33 -4.330163916792980410986171397416852049785113637580785440416346446562689496852767e-12
8 16 16 9.388152068361916101144201967120084799487319085764618994143162325834333848294256e-11
8 16 17 -6.418297400290554970455371991728580952044978223154360587234997842973686852141086e-11
8 16 18 2.476919683019433606377881504217062547978275280347163056527239137728021592705974e-12
8 16 19 2.404288302663344934872110335726044596952298217585768656879017286676402042469293e-11
8 16 20 2.931835268325406443505162729709714517365204598141515822187757561106771937066461e-12
8 16 21 3.142447178326111756754933286026708289446551815950476074734289188837494041601596e-12
8 16 22 5.853057829577312846308002400034487029053142520908217942972666369184201109775034e-12
8 16 23 -2.621123952003989258607724164923753872510122880920981461774477597292632549548833e-13
8 16 24 -1.079792845465161186206585238383777710710462152026625732042291623229241604375257e-12
8 16 25 -3.708181298844156832670010370062343878202470066843869279295232432978053459789946e-13
8 16 26 -3.48916989391865139010021070111848441974108049359286812539270893553368325140542e-12
8 16 27 -8.851609369136610068916972626421929836592449060329449200569376448629116018041924e-11
8 16 28 7.431362313612774716171019740448658183724128691965275027411348991351188570067123e-11
8 16 29 -1.588076272488240077969328085795790641255386926291233858130894445195428059579111e-11
8 16 30 -4.194299197189931691873632395142233746088294780886749554548989037618841594717909e-11
8 16 31 9.743500624251743190789768052286185686795981651715909581317711821675464237419066e-13
8 16 32 4.402135211795875148241500317175366988207874876932719666407590471455642819143319e-12
8 16 33 1.317099309905661548381745361323022505766912667658862487744750793413925953351111e-11
8 17 17 4.655564244893776810233115357161536041173135398248048882186457381803436191800871e-11
8 17 18 -3.971068735363799930894407827848709419718116854827564792893307220949909698854562e-11
8 17 19 -7.37090008058133333252945549884925627739091011927743172457843713840989851883945e-11
8 17 20 8.498585945185363667803467535353169858957114694384223641934713593002285849531054e-12
8 17 21 2.890798810916970394270306201158098061602808645172701176888635410592874483875512e-11
8 17 22 6.331180289821131246226841026888801970189309380149821206862740808597052416171507e-11
8 17 23 -4.669598944925351340518105059409577263821616175917932420906385945189768181492127e-13
8 17 24 -2.761206512292280835575121987986601576889478097687892090616526199384561947600582e-12
8 17 25 -5.124223027154331065829314142267433082042798139203785314987906894558143327242937e-12
8 17 26 -1.018243794825412676461023237520170763376774893424295668918545888688501197991899e-11
8 17 27 -6.796952200983523912842133527494849816080774480680852823751931221671479531093494e-11
8 17 28 5.464110584704557927883686267810186339369773731501782656189433644747295514679861e-11
8 17 29 -1.01671074810189479414163126467315139481303657052183201865837146965239856214625e-11
8 17 30 -3.148076754186588965505414596640343768840450956006411602236816215713688324010088e-11
8 17 31 4.240805328273936267960451332562152450964652118475555364475807011191325097055032e-13
8 17 32 3.467162786795535892522654766551217289819945531643719527342775300510253875436218e-12
8 17 33 7.779339560968435288344288956758782678564384698353085564003154016218286265858604e-12
8 18 18 5.83346013504483451423631473278064223567118246574602108960244153703187199339664e-12
8 18 19 -4.857195480692077266595494823107705942393098600863403467640878442826707486741583e-12
8 18 20 -3.172176522706237457661726011997730780214502016126552348090193107587539418090245e-12
8 18 21 -1.1874776692462510974229860236850582044284212840053290341982224400356254130324e-12
8 18 22 4.070103781855698998768817969181067260937905961540476542625899883936980177920553e-12
8 18 23 1.325071055886421336028671096989679657682695069008845887426208382498241050220647e-13
8 18 24 1.00591715193735985362307417145863144592377650723062414577071628207151860175373e-12
8 18 25 1.123145685314807961369512892188202711517387581132276949235955206033160262855198e-13
8 18 26 2.034115447291017682545128458517991608963693490751270295537715051209587495648517e-13
8 18 27 -8.766043146812901094660522975015030668466525600044779695763742470517284160663477e-12
8 18 28 4.405768003785000132105281137747373706775546782923363432061233975921400832852762e-12
8 18 29 -4.556145840222162097729492098433501098709871009217678122321735862232568234712627e-13
8 18 30 1.19723416302453923556817267876568075486991207004308198884165884061458828997714e-12
8 18 31 2.101430696778364953150967830746757916351719641524952206544757342628214954795428e-13
8 18 32 -6.944065747687548565832950520997555164987727479254327718757585649463172938404981e-13
8 18 33 -1.570267069032196614906569883965118703419707406709576174703215496531322390704299e-12
8 19 19 1.444819835127048588449099679234664328493725432914576012935748522076633330958447e-11
8 19 20 -8.856401143437052018913235087686082128677314858861850854298542963665450373621156e-13
8 19 21 -7.10599675392718005575317700642766920382718029642134418470086958906167378546728e-12
8 19 22 -1.26710607773166662643610192875657353025062228816235753015250992477383736479927e-12
8 19 23 1.723395982042274031803208788824108494010895566006013945895388156096621559151272e-13
8 19 24 7.851921321026107432131289423465510528417851262934707710751446472843431961050081e-13
8 19 25 2.056264170078421182128898224534547558188449978181274068082430990141277033588659e-12
8 19 26 4.543360570264246495886237539260208905004614910605685061098940759015366322132344e-14
8 19 27 2.669020104998501944630644777737269665380923640396112483549637957886724119038467e-11
8 19 28 -2.662711135248396954245544493915995119991635884301191923051713632242825343251203e-11
8 19 29 8.835285006059826299531515532597682207360106590994702129684845332327171210340916e-12
8 19 30 1.245825627224348971756779005049950980657136891842856041527751948493262718810388e-11
8 19 31 -8.375056089314633355140194656314537264957216967507760655147096383289781427341478e-13
8 19 32 -1.775013137287825642466152433051595486169968112079738073162564552817121375984174e-12
8 19 33 -1.261549879709063779646625466035563661035232512768744784415047743666997107688757e-12
8 20 20 7.438357693820081156695777263109874610010252628260533007900471218364846825895877e-13
8 20 21 3.89647584391676990881212994271325291794245282278792029662057584809061365311223e-14
8 20 22 -1.658714803817303231741136544886220050203911377451691848548976117131184306287797e-12
8 20 23 -1.095229197304940352130778286366948905873155443827073835695183039604167342293083e-13
8 20 24 -2.343161733141152302764021990297353426241877234046739086576801162373716612139335e-13
8 20 25 3.608113029908559588010032284893642189263776338623997903669498946692110637073578e-14
8 20 26 3.523877952808898338234588393251395119732683607008856394376298121969785602984254e-13
8 20 27 -7.308681158017980436764638368087779978708789797635073814761255105990011885455401e-12
8 20 28 5.826550469535170853913106867775465072880184419308416333185400416419120452539699e-12
8 20 29 -1.904704795233106315210399471366831607784262113131977768274535518360387920737514e-12
8 20 30 -3.003387287523670813662224241145357906672989761040106224282909204360684595921027e-12
8 20 31 1.805448250258933594224365722005354615174224758417348376603904200110708534882093e-13
8 20 32 5.059524524003569547850085282147700252758584236683850493268656060197037356057293e-13
8 20 33 6.018593680609108307345990723597189660427670337879324563389719502860319507811373e-13
8 21 21 5.132885634891909772798520441981484051996862033999728796272116221515857759411498e-13
8 21 22 -2.72044019844699175204182608029276980556687400385090996016322517620351250744705e-12
8 21 23 -1.043268549820905631251187539633659613864592916034194083403655165198117599857432e-14
8 21 24 -1.05980584258656096659326495517650252569388652928028814676667653232508330924616e-14
8 21 25 -7.838828889356123740338592398445321672318576174241212117941996832623114032135926e-13
8 21 26 8.649873382513038285299901992480882255976000251606892529721862545772812013470063e-13
8 21 27 8.762992292800567865715108594337111467467574080945086643276221702439266763418574e-13
8 21 28 -2.194332304249540843468692050795466187347656375897118948419703091513139369644609e-12
8 21 29 1.234700359147421263592139697245342660951373880151656775755090813894315762784854e-12
8 21 30 1.086567437994021965843130693763101604984751608183018613369951065366094692146994e-12
8 21 31 -1.532298052823105118462217167465346417228326105337257917580290112491094920970783e-13
8 21 32 -6.684363804166618013694019223674888746499611521246167647556546677671857755984068e-15
8 21 33 -1.930720954968685746062914348191468099653653148480440899652250157375542263641486e-12
8 22 22 9.196232565257835982080093535057482455239179338382748075993757929592682041310366e-12
8 22 23 -2.150750893138910019079461283108417139120626756516691382607711923046135274441027e-14
8 22 24 -1.319242319174623508669368799398456262254989973377873004325431263731589022038436e-13
8 22 25 9.935068769328290997150488182000698853400891252294465629460224279713303862071969e-13
8 22 26 -2.952741608621165403332512029864012805620438411076733207410404378138549552258368e-12
8 22 27 6.769831711215250139393552990675529279530594370976753083168888938381021609412907e-12
8 22 28 -2.600457889400121012733680174809625413828371542627342788743924522547804006023123e-12
8 22 29 -8.990236240893417353276035086921113338583240632003218496787432347507903924930265e-13
8 22 30 -7.222518025344536269768577278030569395825185378919764162284875603321624494972467e-13
8 22 31 2.293224794201784966974763023948777813208416755161209353103506301317437583846179e-13
8 22 32 8.012621221727951608001907682158371282089997547471193555032570736496358369793836e-14
8 22 33 4.318283948010877902066268596314660541565166343530874741373404420680319835310092e-12
8 23 23 1.430378265084853449808179986199882592499043641781229073945370144480510279375717e-13
8 23 24 -1.741548319634000958859301070323023598363636058906485442627389646768737354689129e-13
8 23 25 3.152532176416978071054094560767270544006785034896783778294301233828779868148285e-13
8 23 26 -3.299906900038362495747887612798506132501512779412009980170062507571146461923974e-13
8 23 27 -3.719652506767159891960446451961119782449179140941592504594291458729827298775959e-13
8 23 28 3.726248656103763828576396910008914034586035905433088632626294262346423565890073e-13
8 23 29 -1.052320162044957603742127891402927922640015489421409727260614826649501191823382e-13
8 23 30 -2.47611452987486127314469994517617734417472421625682942285156456006744308705412e-13
8 23 31 -1.284834321931855689005113855857807454096877033249001042304827891554461679324266e-13
8 23 32 4.27878409954642610334817668097320677291915380707054945086972121393936576745421e-14
8 23 33 1.059880424020738987412546479144825707406219446091551685658215205290466023240249e-12
8 24 24 1.906671268522627861748203772089199824343081269874250022755397555173194909796263e-13
8 24 25 -4.860833838635463972870008694848966947576689166639623470521395388002232468246894e-14
8 24 26 -2.253359374456492196304313630184459720482283934733481835130523926746725415054525e-13
8 24 27 5.959068855120174352359100543443733528774230080590299961427678340562321683520697e-13
8 24 28 -6.446590817691146557331770783787285393199018633665819523778404235808650364430708e-13
8 24 29 2.020635841326504206372082630762824135639076946157754065411109306215904906468741e-13
8 24 30 4.759857768071484235191756632546999523563066520288677020242498828353144614288572e-13
8 24 31 -1.990551026043801895685010718003884231069403429847859683087354629818790483969707e-14
8 24 32 -2.393700731889234272113481696566392372431365456037452509622980051097997697680017e-13
8 24 33 3.917391158126022287078520962405743485706266488524269901596384000680642821111926e-13
8 25 25 2.720024769700532214495509961219194618011104179606155815995510928275339402677587e-13
8 25 26 -3.282780269536979520249785167891838356064607915876786408574895689235562380687094e-13
8 25 27 -5.896771517481497965930729501606789756454070743526665937904554181688670535313872e-13
8 25 28 8.528771150786111335569986553528909715962455018856012691549078309522219397539416e-13
8 25 29 -3.568453179826271705347360486848476573093137884422956273929998532773786549152406e-13
8 25 30 -6.912257027792472547304978792871337112744058098203352816825738878346086492113533e-13
8 25 31 5.074114321569526640061877289157606430626069075769106824843316571171069465781806e-14
8 25 32 -3.183126130095578811491876167391219472856956404170401341391815969556154428828219e-14
8 25 33 1.335630208835597900167714590342585604109699530990372741594685400680238544724709e-12
8 26 26 3.035967000727784684795106160353516553963310377936585245863376150428246622015426e-13
8 26 27 -7.972316927363239385249256234511530261547949179897621842973197043830516096268093e-13
8 26 28 7.646442292146917671908611554044245894417491216860679799955369020432728106903209e-13
8 26 29 -2.040039725571958838529045307361875136923016522467351363691610289692563173796847e-13
8 26 30 -5.136452092978636795162552919932890871014437797816983075958947701276260618851864e-13
8 26 31 1.532385413304595238363280860149576454591044690510802850305812694523955246092805e-14
8 26 32 7.422452299174093199225925012361232293192611656429924043483260260332896804026138e-14
8 26 33 -6.047944566676969027473334904877460945950173983065209004045838286288497666313449e-13
8 27 27 5.848147164696544875046173379274654285123883711784550021161020899073425064897483e-12
8 27 28 -4.891503238881938578435900113962349582646345355534130652594323557848047489455226e-12
8 27 29 1.046823533787996378043817528245034989044080968259325400907499788654744228669598e-12
8 27 30 2.693304902087451376845714492668271286479074033013841584146026490391662317486947e-12
8 27 31 -6.462272907522619360443266680999564063915033946065129097163759508734505420804254e-14
8 27 32 -3.002489528099436864319494755057971638075409907106297945252144436283843796749986e-13
8 27 33 -6.368849286338846959019396807846180624188653693806064628425930173726615138757738e-13
8 28 28 3.509393639878402763760524203927117865997362379424681800372642212653309956120219e-13
8 28 29 -2.434279605168512278631357433220385568426212284770097362710376079616587477105824e-13
8 28 30 -3.995569930793215839581268716801125129578937960940623253445662449678239436929503e-13
8 28 31 2.594080646805348955172428600145476892283740146055975917672618738736904684913938e-14
8 28 32 8.120819863320049917849871134770480897586553395513374220417624606249974460855181e-14
8 28 33 2.864271847261802335205344232627441823595177475677933952094095882565539864970438e-13
8 29 29 3.660509541926056517525431901230884527379606045886256793142192587096079592924476e-14
8 29 30 -9.967031111303300541601733245715818836727943563120623735996318585359752791104748e-14
8 29 31 -8.905204256439522446426901346971532768501266554621686998045226042476779603466297e-15
8 29 32 1.725089008835804422135395482678980361181074273025900145844329506466224901478872e-14
8 29 33 4.07066483279321063363856243682032630653748380751908121620923014908246345828176e-14
8 30 30 6.122691804141960655069142660499833903860575438777263655382456962017685814308855e-14
8 30 31 9.794067656437489907042874194809267910923441843156042200032378328536399806496645e-16
8 30 32 -2.155061020109624414538981243025259325843684449408986472450765180622770920306696e-14
8 30 33 2.249325503430098583703897155527877445324941937675341644126528093253440706424658e-14
8 31 31 4.010897860038219899968939544504974248527183468416709043071908261961535173660039e-15
8 31 32 -1.22558984693247415081249570748108842228759067978858351554527807308810628334666e-14
8 31 33 5.536535474291366064903200603720498521311900987639639844170674919953074798557346e-14
8 32 32 5.625544978943490066824366311977790599159248417389791161922034968461186807283285e-15
8 32 33 -1.257811262547437745166976700880165715050061981902743152117101622180355286147027e-13
8 33 33 7.733819342072092311242296675257796508415935094602004885798443909948248035460559e-24
9 0 0 3.740307268235810239869836641029861374746585760378364761740996203452784119770221
9 0 1 -6.126304065076003227822941229211037349239569687521402546388156547838388928891036
9 0 2 -5.844086248503402041611879501586826397688846055622718288200331620849455910903037
9 0 3 13.67252875063291504117158686244160791449142659787681265151113127343099681901843
9 0 4 8.403519547988424956957399861637450321196425333356051953026633137860233878987753
9 0 5 1.670381653027768183535519424957560394465942718588942854009106350084093663229828
9 0 6 -23.13086082359131117359917286761885738408334086343567931632132598203009894915124
9 0 7 -2.611629714859661535795987083780103071638891541007183066472396590715837178598614
9 0 8 -5.936733063927217249536610827498837965174953974657391225992327033211725510929394
9 0 9 -2.239571821343392018152919006495300057897363598065162977143343678735262555764398
9 0 10 -1.611526884814899969184864326280375204243576068276217831978228976145087055379389
9 0 11 0.2091137624161735862111872289791704711012928149248216320443238024774973487032522
9 0 12 1.895738624075585288009835002413453777788789294901093202082067133252214851807861
9 0 13 1.016078077444042332798244390628875280466028619725182770756495851675663237977016
9 0 14 0.7893957014139900244551833786421551221552097711646690993159102449936094515933903
9 0 15 8.177007290433010186781101876413702114041739594907941814505060375014968416470108
9 0 16 0.002746377379069008781612419211195436328422774434732061322526811285480149189157687
9 0 17 -0.1480245380121190045767591651096445032434050414231672413070386346110325092127566
9 0 18 -0.1875854067222957321297532840566465295449775017091577287348755057052148482133414
9 0 19 0.004995253514739899474684477467437339111074400105384944991894098034539458943747067
9 0 20 -0.1240018388000052688007190242195276072884270482473543755706168512508406091840541
9 0 21 -0.7772127916814383115843084934080910780453211779730277540249623922961557013253821
9 0 22 -4.277560740484582168739395217473334088151452712608072159182348733995076478397776
9 0 23 -3.180512981290786223863920608566493956400554657166725209309787668706708681938304
9 0 24 -2.707731684553706073292377379325789427751530132192332211162962536015723149622174
9 0 25 -1.801790114057505516202046812450945169452431526792905971385455003848409077650146
9 0 26 6.945992960259284337822296145965207150648336189667657706608508086603319122797809
9 0 27 5.110274805787109816431689123541591028356925878756431723493578462779753747534103
9 0 28 0.8990092826312906417783958742079530458353692325747466192812211767493037010107343
9 0 29 0.9184839013590847621096342809770283356210423466530419667715485312183113147010137
9 0 30 -1.754790165608613857430980194983825953742664541047642436945878218710624511983775
9 0 31 -2.665277342230162650927671555826962345007811476836193619713859116511932078105014
9 0 32 0.3278347995410928336918169780679914527843697189371684633942490478929227374460439
9 0 33 -4.952127259261182002396199543577677070733769783364290827327829718109182213263057
9 0 34 0.1519918075521776412525357965534031793288923228936687741200108876308455649195493
9 0 35 0.4050607852030016788586354881683958017834934435216577072318835060718682907616487
9 0 36 0.1580827841335815608039246962004225996117015089156118112909679160053559963305492
9 0 37 1.054297565792840669565044881448498207061274398959890859934772236939499131339483
9 0 38 1.275639878946688641688731623333255236521501814261084826603195934865296107830203
9 0 39 17.67832665556626929316854041555783490745588713196337521777005901283459967726805
9 0 40 -11.72120711700270365302495119436972649598676762174529998353375399625569472401681
9 0 41 -0.8546252449921069940393926935490379908481258560654797472368801149510293674127024
9 0 42 4.927917851139662340891727447430278495606955742165314941140854898652168571061675
9 0 43 1.311064595878169006559184940897630968722895854303962000272402142052098250068282
9 0 44 0.5534597686665292645654612895984760690840744570781076239449827804753087522397824
9 0 45 1.712723873023867200316556118058807491994193444215142980404327893695591196009041
9 0 46 -0.1449452110634720831346741785319160348035609168864613793392419732711554530262359
9 0 47 -0.1977775800055522791230738044013588995264968378949812057172338255891665238425503
9 0 48 -0.2347117643746596639870655034647504168207893817891361313399391265250242919696958
9 0 49 -0.6380774677281771438860096254847779711569209432947631439159943095415616080318935
9 1 1 10.78081367344483762059184351184337929497811396661955107117103866565256607452367
9 1 2 -5.472057847373502666415991328175028187433671003126840894199805669044662519808856
9 1 3 -49.23013666430310797790897937190854214379137222700427520853397463579460743331355
9 1 4 -6.187030406561046271771078724321666355479391171067823596107731837792575721047417
9 1 5 38.32543882736397029191336548912115385757963601209738528765428369991937568409336
9 1 6 115.1909180377349029470412337971832417941377620451053480592196158441603132220482
9 1 7 5.253676540167594527087223860437696103879176114237052778197457388880799185611115
9 1 8 -9.784866374809604470468732489630397686623406662328458146285729411588097952300857
9 1 9 -26.29925830740404686701082716793185559639601590786802429041692775596054956892402
9 1 10 -63.52844343352439598946630038550193694119609333734672941259390273470494800653526
9 1 11 -1.255024379596287519778616891201285874407262281359367633185418012648633450166404
9 1 12 0.7502037158796455840771298937421542855955904226517481461701137091617500235080224
9 1 13 6.163597765704231449730422658926991438445427235352255890646450718743438946992486
9 1 14 12.54454700828696763164238684349787500821360212963622105211877710341637736411665
9 1 15 20.57747397910004773328002251967295121609311088764981032583351568407580703197309
9 1 16 0.09162484892495440693356920697433625961434710187524217402157212898586930292934197
9 1 17 0.04905322945952288433619704098531344158670854480764178168169407311957515254250228
9 1 18 -0.5046926652185857876159047712033616060184939337075986741308541396426910411120827
9 1 19 -0.9004851736553244849224263022125840845126394726835892615387119097153481858305119
9 1 20 -1.027833148802530156576264111887252512874713638914235445598411882693534483453095
9 1 21 -1.833468768541556673217455107359130133349535611951814305804049273325555068835203
9 1 22 -1.690256112831870340426382615047244092982936082553031605485136947585552633907228
9 1 23 -19.29432809667740280773910921361046172862558584921828395964845481808991681541691
9 1 24 41.29085127496796726791982685518081330832598798651230577299366664256418591477887
9 1 25 -38.54602123911570145056366646202088322560307459218784061294382050636219714148784
9 1 26 -72.5795189907275762326921258738923224557642651386153282690683389845876784220913
9 1 27 16.69746435124140689309115795235071955529292979785102799131761114043784905604339
9 1 28 47.62287776327750637079830984316071488754318876459297022462347816772081184147273
9 1 29 80.85914748783634807977100976231524365783316841479995703805515335926058704466813
9 1 30 -2.989410114303166342195290442273222116605848889108634162323866138701546428062937
9 1 31 -12.28507574209165400109189832253471789846537460505508306543042374928864105388978
9 1 32 -18.4664003030400944067512396000404133613051823184309112385817434780356041820432
9 1 33 -30.49939007010820164455549247083301238157205828453210010444803225227670734325764
9 1 34 0.1631129806705990927271016734800099115568570068828684611533254603886854784340153
9 1 35 1.030916089066120455174532404581076120011686293276763116853123067893279689766675
9 1 36 2.128757169827317589886918495643178641075281226474586983892498935608543232930629
9 1 37 3.750649401778661629281815067866711343222396769401447739723100510008115920023544
9 1 38 4.296096073876696146543405550048764002429806582949155991366576495735590858615121
9 1 39 -22.24995728698351236185578486355081203155937164352141700052515434833453410683783
9 1 40 36.72949318883097393331614507146129516608435919011041279357337840316623106174385
9 1 41 -19.73024139650585997388436745508572678316506093817397825360725292006271586960995
9 1 42 -39.69683967623125557866839366129865243241159053132197008096974467610755836930327
9 1 43 3.931912872082480983862359311661863487411058427050490144891740482810483239082853
9 1 44 12.29021617971313693621936851493588058296143570000623314281374017955956150967478
9 1 45 27.05483712106185398357855656869576067699170528554701636156493489653075821665633
9 1 46 -0.2357790977874032584813999915342081522618540797537290079376426563720131795242443
9 1 47 -1.171794030091047844625727768954280046369692472560950795049466009974237702503683
9 1 48 -1.608698503808206323161982792002146290077957134578047197569242114480118080441973
9 1 49 -3.638487789963554297061030836723880510401244619242475706474349448569457189888227
9 2 2 3.524183358273237777212705124038456101932465264408357834834079918043374595842701
9 2 3 -8.339593682231805121934676825592008535924726069361462074639902876538083239571145
9 2 4 -8.111931733770453135975096699690696543677306348745280580137778944616078471036114
9 2 5 13.47342113352359972190816855063542806576453061772079654453576702287899357883978
9 2 6 33.2693769011103011407285970375786099940746940761320133433475636466746185684632
9 2 7 4.739894385185760422799403450915358773102401870825261995010958076883893931575296
9 2 8 -3.371322751335152035733242895137783176394351114752444810464348730821996472005863
9 2 9 -20.0082793730523552293813336052661331899458658007199670669441695598992169760767
9 2 10 -33.40665826045665798865460031237817123608923186573040010475436329745854308130535
9 2 11 -0.8376797472364855177031161246216279864912336035100745593112545921195605599152782
9 2 12 -0.5783419888847945706234697972710694034998902362263252662876483463205346537708652
9 2 13 6.268973455168887661691526454195826161573873942226650986751228170855718234585164
9 2 14 7.506733900461892058691302364060904765829842951648778191915907276332256305944218
9 2 15 20.30762158076201973252558784059868937673549315399745612098497220235337019241875
9 2 16 0.04789008360126685187555675689352960969867087081801832717723392963967130337634295
9 2 17 0.0670411001896148098690148831467221521819389638668068295475866150529651862281715
9 2 18 -0.1765327157371082252808814176738521772638691165482905516166014790621365983810215
9 2 19 -1.662574670528569036913543222879933781478434769736267639771494694783997702813345
9 2 20 -0.1383153752350302729706673201817207940195730633451082429125042514164693566912777
9 2 21 -2.6815831872158460088558948924556740928553092318681771620496558171318235158712
9 2 22 -4.622481421984118542808830956685999235697959340478320463346255326831060117732492
9 2 23 2.220545319313245769280523457378569359631108111735490491234846254329020422899775
9 2 24 1.080459397114021449865760256224178113725379622584433531986122926415671040445371
9 2 25 -8.386050898687986925735284896421258966187913535609258862309742076156312266777572
9 2 26 -24.72931232212447259925408081142423988947882008637548564811708431969178595246279
9 2 27 5.355622678994578038857456832750378520588090141353397280360776316026917046812819
9 2 28 25.3164654106732553340171969483337079611407327104770285336408212779433644162131
9 2 29 48.50198223919688257032429934329671938132958774717090038108815205158670998854697
9 2 30 -0.7721529872028826149265115931405759639122359427412960274360732691770490957065203
9 2 31 -7.341811264577361179954533691787481051480597710507212633994613677739282633906506
9 2 32 -13.13652282673982935823035367754305746354009100337809729656080422411894439761845
9 2 33 -24.11379401557598507391910813559205542334685716739336845187009132372469993981916
9 2 34 0.03010208140127502903693292844054195149601917022158381904743201206097879895903206
9 2 35 0.4080180781011393411223022408577598900116740310039123617366683456444145451879409
9 2 36 1.972591457623913547459047228851824967728911969393469852887997794088578975644014
9 2 37 2.830669471968988166433200102750772140941430675271410155515287491122256177058976
9 2 38 4.951906433465411020618677845823816091913880267540375522615574966441718890040556
9 2 39 -9.688206983964986447336210785143043730490689627501098832738176427198989928564975
9 2 40 20.41495525853302669333870188739886781480591946125191844576390352865890586848913
9 2 41 -11.37313117308625149785768137316201883274284232678144623317551827899736306350232
9 2 42 -24.88610669660706577583175801846129313759098089729336386506028269755262393765528
9 2 43 1.780307654430014160525311113570947784771603111948287936634037165448179532552579
9 2 44 7.986452982732088648487991607108982637892618271213548858702787090650271409304066
9 2 45 20.70453904680714406593653431444003802274298623028219006696407027917345807190484
9 2 46 -0.08469712973959874306076720305817470156386942623914231026538618767390093442971658
9 2 47 -0.4550653538625746621581234401772629544789202004472025295301131383282762596240448
9 2 48 -1.780843331975190757950469387213837221634053586786896684138965642096123614633384
9 2 49 -2.952732703484152842198043005929140484066958763022173896556745722110195773876637
9 3 3 2.019432016312760765559936135214499282008382421298452865712187665841615763357497
9 3 4 1.933147085204896088519066359860769622713401583270482138431879371168593715393325
9 3 5 -4.532620006743849283509141971721695530778337060232212359622386139462536771018175
9 3 6 28.81017787151878176650221612358220474993197610932744157138242043814138202814939
9 3 7 -1.997647620372353223803128598432216361911842461304801549768302410742633809813084
9 3 8 1.080003330785660462538101623815864994985204347308630678784171848200905645167702
9 3 9 1.915678008528280893700534916327486368270455248483288768426130576063675561271113
9 3 10 -17.5483453272601205146243916880497773645856404271668463940184871966822944082584
9 3 11 0.6069736888760189820339431411615910379270968474907032380869898331474671712775188
9 3 12 0.6504616059554349148377990922327153559848375886656857935205905205923602009085727
9 3 13 0.8960333387724343887084764880741710529902355122604564369772154681676532965659097
9 3 14 1.21696684901105622967895881030189674891375018778214678973052977989539936588956
9 3 15 9.44400289052569679727290751927632790106254638456126369635212021777372162636607
9 3 16 -0.04550320310545993648270455306529480109359047828180797734205162055499076296202247
9 3 17 -0.2130396664406088257605376830517349380704191741423868584973777634556716064184367
9 3 18 0.2964152889014146347318447994724320559145309485901535330250228979630948834948522
9 3 19 -1.460453368666516207789943337813128918745860515002772520101699548565905596658179
9 3 20 0.2156487896690209410352750672640780636031204050019973660886250516313869543627913
9 3 21 -1.176028447928067903843382381238781080257598724572518410518160677813599278187008
9 3 22 -1.763262217165248254675983780977275846263865513448681084760577751425197720955985
9 3 23 3.228545872396777372208106468384536687766374345839071360367802914085278891615974
9 3 24 -3.997993905476381385297142404455769189021630133945141680937475391982684381795131
9 3 25 -4.09118783687519068833710646353862259039102882715995001920771339390981483881111
9 3 26 2.412576701098272985545871782157284994470981555183096131468751757809071977652441
9 3 27 4.202871047957567417164540024833491083223849205194979073050482580620079140536967
9 3 28 8.715476396625299888598283811341239778683415474623601638752592002725996836077216
9 3 29 -11.01777554021148125331497454078125451444640947016442147452107937484902671122828
9 3 30 -0.9134422164258915171126582091105914351975306225102457406611870071992961611974296
9 3 31 -4.814781574013923087789239306160113706279802789718033438493269784135187009531127
9 3 32 -8.016025990779845131709177815927066529563631391080480802241345839420309964840945
9 3 33 0.4932189370769298579728459012382349079036723900195792067478397493014249645493036
9 3 34 0.0643088914515629251605767082736893068926028942461956355842904382080768178630128
9 3 35 0.2671739149792463095942872081087154238295562458602243343718892488798873227082786
9 3 36 1.862996530998048915744225739319145224997565322159458085848793965086489744437825
9 3 37 0.7040647249531015670774287278056438867753185288763296708161335385294469066391312
9 3 38 0.5305356252498504362834427736692348027666930381449162068207385815968121334778774
9 3 39 -5.512721113915228228268370903116459284266145720838752106177331181265593040611482
9 3 40 9.66146661863956685737139763159767982767202998726053859680286451966939328688345
9 3 41 -4.411213012781396250760264489897146419916910972404730979389699563305268673586571
9 3 42 -14.38602253317700604992532494453559472986184165289714072892948592548312182264475
9 3 43 0.5285342129138343128445984065117908902500701931769406389465394664264750687882711
9 3 44 5.194649396479737029212791373833869651414160901538069074821006859451620417440294
9 3 45 10.83028028373667479930916995491242817878261256132378758201073673168095391772251
9 3 46 -0.02036279220146659394961376166130868202062004563815858368997657658888978112715413
9 3 47 -0.1585886171421850765523482887029572908362265131012159703340106184293557299981134
9 3 48 -1.870033759624389371850861788223566059932649973139395582602532477686044773242396
9 3 49 -1.75618363778968691492532915284660875001036398390451195826858684603185488255602
9 4 4 0.3022764486928561827404396364339861920570616753675360212566057281023209428009934
9 4 5 0.7902304608247122857348563144007358089565883320071722810982512347403476405590435
9 4 6 -16.50605566879951891058500310997522864952395856758861888740074880509696305217403
9 4 7 -0.3922844477960715923590260167248683118448999650301909461515227068891790136448123
9 4 8 -1.030312155938527712043178144185574039939562440990826623809464900294846236559624
9 4 9 -0.05211391641078386284235250722033850829949009266380018414480676615022562954408688
9 4 10 12.90529343725687413763698005332969069767647231774359249434222422522598121763464
9 4 11 0.1589835921909992565348175526614809975103953415619741366162308278543262149143202
9 4 12 0.3565327882701376932787955294686385931053960215029877768772971575041930828573174
9 4 13 -0.1190564771335613610913977304925094095172354465895313086537920911116302733058328
9 4 14 -2.545222600485898615912654863573789023575465506123402563319012603053952542103302
9 4 15 -7.670380173186598263556342926316542199264131616913779613175708415407605135408582
9 4 16 -0.0232822746044381257508036685278403930117683627131715026461299688947807130790045
9 4 17 0.04325525186810982834607218790216284519534690689929919650830109260854071484734758
9 4 18 -0.3154525934356571362516489932877187461892469848217642569667850652143601339182655
9 4 19 0.5853201912010805905867304249875696673119263813734532048134795671407450073741828
9 4 20 -0.3355407490109556500645638182800586303109039853200152122516195706993832718157133
9 4 21 1.358078068193216669331768370578568928583382570759100590443020863604874070188692
9 4 22 1.884639251076655955026230651146918231500930089430766922017827798253767691352752
9 4 23 -2.481099017637883743422076648347123154336340810817116981063949729236035349875411
9 4 24 5.120405677014426692211316661038462251552943287833444685795709353253624887124329
9 4 25 -7.759434437303200508701323288470255930250908097496881961342844832004306893525615
9 4 26 -9.240089445943914361293301675266521155766001758248779684727330681160500789171942
9 4 27 3.945339021571093324045614479438399840982260221153586154734567213486918771879597
9 4 28 6.899854701077921517278469908104058683481401824398763099698575893405546552253208
9 4 29 14.15983127957907433522527889421303898051887381750365359315173612081337483683338
9 4 30 -0.448406667287460776951191660427391167797449709536076749142896801635619818475108
9 4 31 -1.419111897155205196461933270238895121438550588118609955828314522850165921470907
9 4 32 -1.078796121580008627833568616783680303525471934909892020655367779137308984483922
9 4 33 -6.971013127908418032405688577926391440702932833872511223537582148260867623717062
9 4 34 -0.000664096596092549822629968714856990284234373833681623818991688801778010392109301
9 4 35 0.1573116675763982170408312333989433377174051705347515404133859702628953044301495
9 4 36 -0.2537147809642393332659399597055153588380298040691215589256948044879858815944757
9 4 37 0.9184797447621687620142597507652668718371213614610703975845081639844601908565884
9 4 38 0.5460160571221134713555289488253452583058466374348191370277136003135230562893785
9 4 39 0.4104345574135441325086828243963508247313966398294151871045966330725191805455744
9 4 40 3.833133292336015753112442269277410944487393839670871334332593048359489572445978
9 4 41 -2.751806769303343619959172038626517393678996155487610469183052856288939463434134
9 4 42 -5.585531323384699831296201423378905583634322772786664640639156000815681228823635
9 4 43 0.271743579418614229306036727932146198114191795179346286500100414617668702105163
9 4 44 1.358273516223170952423829418004658159618959485171025675924849173023979735924727
9 4 45 6.636025351970354439654281694597640797703579306006329762976204873395643616819998
9 4 46 0.01607961783715485054934272021373300250657436062627752523830629007376644855036368
9 4 47 -0.2212730998910039550093370641655863170996145801336987411341932283746782547650372
9 4 48 0.4057919123160649944794459675374469507730405683249136832325121204970039653754439
9 4 49 -0.7002398756203818878635187316866929550549178152587030628764718133508656681220674
9 5 5 3.442423244771616258312869926007181370836941664141113041796800450346518431864927e-09
9 5 6 -4.046932855378457220138224062627483282379061034214659422058956118097128520902426e-08
9 5 7 -3.852598593552906854976628604160272930812665578804033808124108181522942117061027e-10
9 5 8 -3.264937250122955729170094615618722096466155726110697280741596812073105182141131e-09
9 5 9 -2.599027740822546223562734684617054069613022405837051484067682437550768533816915e-09
9 5 10 2.929415935845594153696277125285070910347278992772383315035609918521241840720352e-08
9 5 11 2.840024073844333068407442610194687974309025143131304810514024223266428291163611e-10
9 5 12 9.151558734771714978975142250713183591497899222098861199475669445481910991072686e-10
9 5 13 5.604227065578764462828453864847985909124482001527611076953568173830998316222485e-10
9 5 14 -5.561783924414960951068659134763285808349617455799469574369072195250233016676051e-09
9 5 15 -1.684797080122177948026252623071235585700052694225866152936043184445242068095766e-08
9 5 16 -5.196778439032243546069510013738067116751635005392097591603002828556433421724671e-11
9 5 17 1.119119118314824600692967827021654698737613717937871533458250636167263697045831e-10
9 5 18 -8.343248057135128889251786061644299066378389789801433160965397790793885017154269e-10
9 5 19 1.25029688297027132480470871894443820271196031203019974765422497365132952243458e-09
9 5 20 -8.841995242626308465629956314991456349303483198198456969997755049489849398762888e-10
9 5 21 3.097428753542090464159151821353703059824855487868944775560873785876648300587202e-09
9 5 22 4.093848569751900228935567994393771814346140077813165143450360558524893651639372e-09
9 5 23 -5.832744694533897643036088379100508107690529755659888693985108000513594368646515e-09
9 5 24 1.238365750919928273959384479057280490535786734441447098068702532782911319394496e-08
9 5 25 -2.041364442030862585893601199336776269462554210416443274755528409617210402999799e-08
9 5 26 -2.642439199686085201647773753435120106333144011830079157479507733117506582976484e-08
9 5 27 1.079363406374674811242616723327455227918978966911737098954765863688324977234642e-08
9 5 28 2.114014257659319297122021137526942881841934026516120649561057450917010189939635e-08
9 5 29 4.29124941802425194788608370829087320823951606788377025304697915907988241817706e-08
9 5 30 -1.288906299202405664521972301122951209457724210360186548173866479962761167388247e-09
9 5 31 -4.726671655240394869446278401749318563172064606729413191619504748955535075347441e-09
9 5 32 -4.647797865287528392932590707034333936803438559107477989987240292770392577733522e-09
9 5 33 -2.146738207503137182646604969262016502909495591038692555023656156780602789330004e-08
9 5 34 6.82054362293518114208510038396955412082423002626334750355141227371779737491995e-12
9 5 35 4.686389966210384145529917949789222304679809395804342584941841718808025795244092e-10
9 5 36 -3.519177033713926445169186883994554002934336187335947171265158792647401065714865e-10
9 5 37 2.788965045398753395557059094099717086850831434646465543603619977840681111060298e-09
9 5 38 2.168250464908749676973164882943154993376622784721400256226962800732000687475614e-09
9 5 39 4.282119420471711984942476087793784991146807508543379743550388022294007936498811e-10
9 5 40 1.228928811786708926385003506821003585806466694217190282900286958211065182809411e-08
9 5 41 -8.782005939283650502955799116163817233434177814866142841751425311321472466268418e-09
9 5 42 -1.758692368859218924720989872532753113844309579909905880174551425769598075425324e-08
9 5 43 1.027440034767996372033979774316687722330888588078640778736544407034543699516213e-09
9 5 44 4.601259805884076008717958177904581278791602041540278172653612160803515937961716e-09
9 5 45 2.008035267090739069314089969883190562864375560720974409030934976340947319151475e-08
9 5 46 2.124436275560364709231789159969016291790770916826977887408680592917569959384923e-11
9 5 47 -6.33276585250731463755331211844837569888590924911895511974356675113194944424485e-10
9 5 48 7.74311021527018947499881708362871040661878741471048126768538356993707344037266e-10
9 5 49 -2.240462224418224053833368187279823453280694437823170432141216195985026794993388e-09
9 6 6 4.300716159175568512127559572303800009544726036929459194313265824423133259274384e-08
9 6 7 -2.419875869222124599655676093443893432138499114676551130455688216187908458868553e-10
9 6 8 -7.420102572274623805007356803199615198244294850058012416512173143591118924937119e-11
9 6 9 -4.102782719893479706162583296633225724687230137081066832958687257391676182984429e-09
9 6 10 -3.321191483702539856336491436720346022689854641106855846897890910609257553859863e-08
9 6 11 1.515253176360981506134412170040857214529670843752703437281544865150219379767413e-10
9 6 12 3.506780278614390581160740203561086452391254726874514300076509405827697351298088e-10
9 6 13 2.60821306561492907891856722091722443114900967882198164814410913637112150696277e-09
9 6 14 5.099230986154013967930218452878724176474905165276923617611232483927249911374979e-09
9 6 15 1.952035501689536522722913798825858241648366203429697069344738785964399102582046e-08
9 6 16 -5.550022099638011232323346379274196915543064855468380865494865609699544465560688e-12
9 6 17 -2.021652005167180474107368944631526344391652100253790724122253036830065703695907e-10
9 6 18 3.918969312090180678295715353994160909458772640174758146915991741830795249086608e-10
9 6 19 -2.040875029794178617160816777380980373787200674252392599958721268709734851334474e-09
9 6 20 3.327117153393597789165899669212966423599218032784296374077382489374312520593985e-10
9 6 21 -2.728024115735804019894475425970269129236872676039426284202278838496453955728761e-09
9 6 22 -4.427090321168241407129602876297968948328419844532543614085221289228606551276037e-09
9 6 23 5.178569296653576513974098681299053919419384902030671487711383948456667997177509e-09
9 6 24 -6.956612045177802031960397203458929015230581923732364986036984668525627090890301e-09
9 6 25 -4.234889340697838730518288643115879670751137117356250570940408848553121455322168e-10
9 6 26 1.460551525583531861983374695028912246605463592127209052929734074108066915817388e-09
9 6 27 2.633842290345985713774574978160823871750143079932985857372500324971524025352646e-09
9 6 28 9.78435775573196696837329824129378803610487107608087696393523901960219645408982e-09
9 6 29 -4.223323921455808695001360940984694088918477120748153889832689180384287263046336e-09
9 6 30 -8.231164836309627397748888730573668834644844007897354456609645474699965246164975e-10
9 6 31 -5.246549748067754389446537884372639673184495934500229342004378031816971614039215e-09
9 6 32 -9.468573052933321342701441218494823789449318398363812388259735226207553166756985e-09
9 6 33 -2.24238053848133074140665415940691313266200330789331252070076003949995497240388e-09
9 6 34 7.714231139401612350159758586607583411057609267267742011140019057174577842971972e-11
9 6 35 2.620368321006817865482730946765234806635060244189521013813866140139206578254587e-10
9 6 36 2.250367894911573301325153887202612999788095262680762327091805795017331468637978e-09
9 6 37 8.344169582103001344611376220622268307625406622573865441211380486497620132859615e-10
9 6 38 1.592230705331127366183543012482800584156876228472221390875103039702876151299916e-09
9 6 39 -6.489290128277757133071880888541665880732853922861153093444976919916670436054308e-09
9 6 40 1.045908254476182000889915734370666849388145453266670942365369480719411022549902e-08
9 6 41 -5.204953077591819964171093434926858217100403103027555743679808174526560263140614e-09
9 6 42 -1.455755638917926959180529203488556149869551004909354628109596292180328043514379e-08
9 6 43 9.305807741248178411110818283471805265245195830259281731071386131982033403005717e-10
9 6 44 5.561869236461452666813760731764202773370306751832098770022887355845015346766922e-09
9 6 45 1.02327106061321559518435616668930094185777471333923983394940831511391359481401e-08
9 6 46 -7.06925543715759674713103511660281084202846723486856533424644219399718548317284e-11
9 6 47 -1.236855627372034505030862708017494582582249239658678099852710380089399943387999e-10
9 6 48 -2.303075267830635069856181412634911151304902824351174302566881192558465647143946e-09
9 6 49 -1.819585505144839986942370851307945893821840277208381496528723159186545998467994e-09
9 7 7 3.466333067827285867620766566494724104262663641879478774397764503952461885877001e-11
9 7 8 -3.182851599506082510886071392545949040643332444514102839916549993470122744367894e-11
9 7 9 1.129475141964513153715744360894296826267895389209382873411831147534573750139844e-10
9 7 10 -1.560750595293915512735084713108984407768427671066455644827339522526737546385994e-12
9 7 11 -2.366736340255566150852977599630655000107530014982494392393882182499103877614476e-11
9 7 12 7.602315101792687882158817855277114958945323663157703577279880518609422424675265e-13
9 7 13 -5.509559666250263358680869730611912187349727085489696428119309090886409821816956e-11
9 7 14 9.588969350857038250819304989702119220090484077283695163044918965533496540785359e-11
9 7 15 -3.116959976056306240146502157047034298166887131262188025764459704025536142571746e-11
9 7 16 2.868613272168321742963165003016189367226420429655893336266750464608986211597039e-12
9 7 17 1.714707380525958302946242870543357608613361989015283362919591157692824003956561e-12
9 7 18 1.226259919690736032854239244489197055330261588633987535046830624747957914438008e-12
9 7 19 3.031218579321453561660097944014757460124168258904114395836694897251836005894497e-11
9 7 20 -1.735362482465575681660038003353423094262375945521337117731579462656455308145175e-12
9 7 21 -1.344882642293036770247081122975575385692500804049554696521257069720972361386329e-11
9 7 22 -1.30026098216177645261279284998983355690755524080019437659985359384241201927104e-12
9 7 23 -4.429922076966167716717079428836256973924929481313438842734511704134510334151826e-11
9 7 24 7.564510578331456519812312029564873975635553364735070287593732473536992883316987e-11
9 7 25 2.109606859534388343201567236334274436020472940921359956235212252741276328784562e-10
9 7 26 1.062902704162512608135499972789783020333818749186350250799062797369469167030888e-10
9 7 27 -1.489390543749480616471318430995843607044947563999146626031155847703090670718307e-10
9 7 28 -3.786332587499364061595833181568238678133711818931914588099512672678704845383428e-10
9 7 29 -2.519915866679320940054471174133878802682624138874548676902306304636018724180556e-10
9 7 30 7.00945444971859291767745978330805219955950807148550193139089465880725065725633e-12
9 7 31 1.399777215567605711053271311273870366239156688977546051657019369144484972199932e-10
9 7 32 2.222835803772377957266144391021041684437777028917385127508775083925134247524732e-10
9 7 33 2.83061546076298093180705715756835469999325429421618918221262444408925961842262e-10
9 7 34 9.65202020470577565981424184760388810745439200159025226424322342214807250557815e-13
9 7 35 -4.168875097022929695711795330597188441360758139225994723292940589268102330737894e-12
9 7 36 -4.030048886863932392371308363786288348853026008449667627916567385226751744805389e-11
9 7 37 -5.460097011088343409031734468953179984789224759104379550616839145360153596731308e-11
9 7 38 -4.845425321350381931373216562181711492197823982805386373474926488034856451851722e-11
9 7 39 2.028967601271686437874473721361582169564373754218384119107858437734804786268083e-11
9 7 40 -2.862685935540337395285125326362851223143016512286411578046137630597398927266203e-10
9 7 41 1.420802227902536884153534103082507222603475971996890536843972925816819683258458e-10
9 7 42 5.130888873787064616622020350073262712887853664457447063988832003665787759162738e-10
9 7 43 1.161805510366080632538708017275573303443219398043702255293295623838225567188601e-11
9 7 44 -1.572125321109266146617228408273961609631727711311841175857277326813901586185646e-10
9 7 45 -5.775006804574428683939313025939483589396835863767882889855417802881029691178872e-10
9 7 46 -3.47203506299910106688537587089248746769169865407504638258899891724183550281028e-12
9 7 47 3.103825955986382036402271462431401898699224175640808265696027604924871734367727e-12
9 7 48 3.87874396072328446093704612035662555129312843688208082706641987624132943113246e-11
9 7 49 7.800115597231452517597654413347391911289451947951738723434291701164352156741203e-11
9 8 8 1.880879432917258379380178835168087040410514278590241120882366733054891200563041e-10
9 8 9 -2.323055242007156065079665296120090203924432692133267178838316343420652028030402e-10
9 8 10 -3.942156059363443334440143962702225715076178019781592508194385474774607316117435e-10
9 8 11 -8.372412983048165158367900913164599399894071051000810242055939174896275513680358e-13
9 8 12 -1.217676527270267586972496514543026744787391260057894353320295327404027954145454e-10
9 8 13 2.847413047628661297716475338108843125727383191420989709499741344477042005836752e-11
9 8 14 1.033117286972938542117382313726909313747772590198988118928408570565292507960455e-10
9 8 15 5.339970061200378429318619628195197169540134453965397862448250761674124150692621e-10
9 8 16 6.529472307351504689656621904353007517664543443947747239908703558841001044675218e-13
9 8 17 7.47591695165987614958738577209824726530047494499003346360355773494672778633479e-12
9 8 18 2.743797810689073816968325548170348863397367750066689854395662203177018027462009e-11
9 8 19 -2.113072538647502375573044046378451873962876516905804639250330120021477005827155e-11
9 8 20 5.608615499488517956409541711678377047537406379407032712601422193245334191664053e-11
9 8 21 -1.164490276575151736461485929772410647965081489479842389322339548968690859391205e-10
9 8 22 -2.06038427689650880343387462087656949329591383561610158043581301442038034855301e-10
9 8 23 1.031784864981416773952521008855282094688371304254670125027091855612927827311162e-10
9 8 24 -8.248782295057634340694990031271713904098458262086672410076929500850623753330385e-10
9 8 25 1.385331265766860667653820721697665776768890627031531209541813902513757755343214e-09
9 8 26 2.149479229726424032432021840418336002747040456456218306050928781121711962123218e-09
9 8 27 -7.770329088475019662575793323941252692049244610706772525642379211747397342620727e-10
9 8 28 -1.722659631919609647731085873964946174120653686895426048631972750779981108188174e-09
9 8 29 -2.307833101777076015306753708238097734561251938484316061417237295279743437270315e-09
9 8 30 1.550413615702565004542328397568285899999912363885658153137000392259535322996875e-10
9 8 31 4.792267630306052246980333580639916319922344360792992418863980941748628841681729e-10
9 8 32 5.92085533970947600289231316531080339463241664576281920298521174273042874790781e-10
9 8 33 1.033150236776578815496795330561438482586528066700476682678574739195640283784891e-09
9 8 34 -8.87903270900828297414508659144059388998363803775409392492267537255905265493723e-12
9 8 35 -4.639261064340714413322221935280897211239532252025257560777548918719307659810162e-11
9 8 36 -5.600807876520976317102502263455880955479460530466178241838899389077695429703823e-11
9 8 37 -1.541871632152100678972455070594998911724009024671841880698867878175589733391603e-10
9 8 38 -9.591743475184914170366839557400622870501377301869992379916950420640514817232931e-11
9 8 39 8.645683019526564491179952606041880185182798244829896311083999812948106857042527e-10
9 8 40 -1.613085387646364736551128012138006147749630301005092441481375189825759941367153e-09
9 8 41 9.274288204679197826773270287587575479523685758253817043496256953702534311487526e-10
9 8 42 1.649143467474292163273016196457358026794888330559344612960445289699141150137702e-09
9 8 43 -1.891296800034909036309614727263060636388276828517698158057746364047096274596418e-10
9 8 44 -4.62741158591844688759903656829920432395651048895539541390850203123774158760619e-10
9 8 45 -1.321727691454337050411506707533279055972474775922838502738114807107093471928089e-09
9 8 46 1.091570408835122942179899944393981222715906448947394963708804173574314368236092e-11
9 8 47 5.056043072260169005480048530364381388840302762543665375852086720463838166358209e-11
9 8 48 2.691136779211705261079353303880722127963951179116592966086172700514544370407659e-11
9 8 49 1.57106408078087636209304577250071770380153094093234181261972547514318149294438e-10
9 9 9 1.262115657305379697447172967741586613011718664714629858625442954677930997413516e-10
9 9 10 -8.100691516085890133810783530548946446445111893755208695064662822126610866308281e-11
9 9 11 4.780322910810442829344895316759412275854489263726957430326307918346482972106631e-13
9 9 12 -7.444971922180433474922881806035808568003761268103916275190496408718817531914152e-12
9 9 13 -7.522790811126089049555431021397560216768077704204594546243617424718391202576334e-11
9 9 14 1.38236246705483283679086581490132671329061168759968093262935442425469440720555e-10
9 9 15 -4.162620398471286908010786194405123943441662288039704114260028778599267594092455e-11
9 9 16 -2.085165851354421408904006831028323335543744431606786189113081231718771692398898e-13
9 9 17 2.51658457080010724320861199751157777068732241226237584272299510185423345733827e-12
9 9 18 -2.120548284991727828508426046214435251177249795665561359253377313891088217918565e-13
9 9 19 3.919377341997086117281795988198377346219900382051422925136914839648123077341497e-11
9 9 20 -2.161092159423151459340637152823980018900057210661922560878671573456145435295569e-11
9 9 21 1.313005836136643934038841339029115246297671972916850035954163212006353791571e-12
9 9 22 1.859728117372518305871312817638394614768430855043236843083176916991966504545317e-11
9 9 23 2.513443816513589486867591634584299232530802455844567184391981784375870160132606e-13
9 9 24 4.834359735083943716919907475631713737483485252079796045489369110699927048095457e-10
9 9 25 -2.939356962776331120190425336441042402934617255434392614391960897926848965464709e-10
9 9 26 -1.192571759833036635162252691321005691568303036556881951450999687323965665171245e-09
9 9 27 -1.694483293111676849390317211166257976561572805447763315838104304615325802922929e-11
9 9 28 4.260684708030470451221454681132394695901085289044063051198591627751717840575126e-10
9 9 29 1.772527651367372492649539204671721417406817914291172501189634437167375998806977e-09
9 9 30 2.476429992199699957080515468692868604231073177039329331791410596294652358336604e-11
9 9 31 2.583658728901500956663424228646365550405294844598987123192512977579088306024005e-11
9 9 32 -3.797212334906528739410137119914362087754543116855930164558138422445776574816556e-11
9 9 33 -5.31598147495599031809463650852186601575606684151062172352653019204491993745482e-10
9 9 34 -2.567040018538926247837062792422667637907582381854050480979582918684196413657039e-12
9 9 35 -4.446074619463224898726507834683078694953593101649341265400914544831215740334058e-12
9 9 36 -2.772918330720575520884432242831131069699834682208181757113458029750450569676574e-11
9 9 37 2.105416708173040431832257803099380068827867390717875464185458876728890754042729e-11
9 9 38 7.593393687430208649099771870787209243462207883806580241348038216117494127446494e-11
9 9 39 -6.561513945011695642093144696308766405896302940067850393181225074567401644649256e-10
9 9 40 5.896851572820888722020500017152837359821289238033501301126433935253577748519426e-10
9 9 41 -1.494387937783190138861611197655443226778194353579343092900241500543200487657936e-10
9 9 42 -2.819366283394352160280514194248750348500041352493033363014533149000628817930984e-10
9 9 43 1.053651872858033805425678546939308436637602971413251139350416671325983686203095e-11
9 9 44 5.045798731280863801563690071215476012693184303931757558715626414442060999554231e-12
9 9 45 7.288341142333776720818122721007691501369904122066937208772344144053332593759706e-11
9 9 46 2.011366988714368031804001212292487144213941676146014708564445561044735843200949e-13
9 9 47 -3.042291071985757731288034873678756033169686352806765782035610627696224773828587e-12
9 9 48 3.243244333970616498833046653026714768461256090080998804475322677273061164080751e-11
9 9 49 6.985470891619743028302551401339400184619141652193589816664268187831623959509528e-12
9 10 10 2.157297038901426337602705150857799821119001481517989724681611438580570472162542e-10
9 10 11 1.333999755232467674118656881978586483052073372251340902010481048243332317100278e-13
9 10 12 -4.630274100540489087799245924755115293973940881922669402539742356006072800052686e-13
9 10 13 -9.923334846458749835057763171065539892340301715974309503890540511186953844044268e-14
9 10 14 -1.727224381776337099699648417056135446203465275735634938643196954978613496847249e-10
9 10 15 -7.710187199352904746971828798243746627076090614517925025718300996374937880667197e-11
9 10 16 -6.467814263022161217390391864410251880891034110378556288526585490588680744517063e-14
9 10 17 6.553264104861701307573250967638518370669472587719411513876648175182029787979699e-13
9 10 18 -2.653113540452666588720573605477167087919136809433454343650020734449093318896137e-12
9 10 19 4.868033835271638813336170468008590001709844420760854663475763306449955480960629e-12
9 10 20 1.72451780877545911804712477753358549854752083701379793405831239732545303704199e-11
9 10 21 2.82792805679894593530839217529850226250609703329271894867920456366911894601807e-11
9 10 22 -7.131447536921760640827867191460678274464587857570221536019570681660053148395866e-12
9 10 23 2.990771899722383899764193916741072144169104006715717167712139656841411783245415e-11
9 10 24 -1.133949573670694290196979907101120767404439817755610204039861906871977464426276e-10
9 10 25 1.496159282395559121865298670410681977123274976112652712554465480793407184957457e-10
9 10 26 3.228567397916885563167709603803180656060487943031729393896055443390560659121824e-10
9 10 27 -7.095379552460390592056195375253611485088070427771933449524867259987702850343368e-11
9 10 28 -2.836975664338494032639152327046710739090298652809522131893271786355137925032874e-10
9 10 29 -8.54390306027785837147291929279707090075806495313423055715887199077077269237833e-10
9 10 30 9.865421402571236308064299592735759122638410320109947187807957169596334565106668e-12
9 10 31 8.76151557056152012845667057571169243611864838525278849051251118465244646986719e-11
9 10 32 1.463277184476245576904686070223079455311807833667367843795895853192733797474801e-10
9 10 33 3.619456393069516725872902081358328463060917571449906458341048855483748807662869e-10
9 10 34 -4.038446649719562348257951849524945512634624185661811508429301742274293894984934e-13
9 10 35 -6.581051500373949443779680735489945828143784953580989906003730526152597689027649e-12
9 10 36 -2.013614724984190066370667215283409955327091707605341185772974644333484424653938e-11
9 10 37 -3.878519112155984361811450665580080364573893725240502381577070084326003373681458e-11
9 10 38 -7.721876179363998779456506544349264009683151731073310483173325058165046869332752e-11
9 10 39 1.258886058706212157180375357488089270261192865725560149716388432128134713319279e-10
9 10 40 -2.230761010449162951331635526227272347244588677707477273235602770702362417814979e-10
9 10 41 1.199259604875823510906041728369505284494671720829653174777525957255085242522304e-10
9 10 42 3.142070120748802455542250403737105795904077952633951398984706552727115751066569e-10
9 10 43 -2.112188399330651049288781714333780383611155940179847667508206898078348639284549e-11
9 10 44 -1.195051884863606480374966843948667789947998851262004991852836173597004901445101e-10
9 10 45 -1.688689758341791974448663724450972555256808746223765789873270716824027426399996e-10
9 10 46 1.286829599359654559990043821702069284577434767376872688912216350390658994830518e-12
9 10 47 9.871303982538886869425852496456131325254609115696817875815094366595514568591965e-12
9 10 48 2.332552138681049103228177032391404816790756834926540726011709844793833463738492e-11
9 10 49 3.125134502913689909041141443881782717880942994610783754713889020565656218263531e-11
9 11 11 5.173420626828225589995970296217884480371071642314587922107383043254423084329167e-13
9 11 12 -7.950698347583353315149021060440440076644352286674484532805284683890778808907046e-12
9 11 13 8.12248886747280478284853850579505834742661941890026675635373051613086443286948e-12
9 11 14 9.236821970029027195662286794820587470520898912227939177695404979419952586121813e-11
9 11 15 -1.10068477812939060218317503876360181274336161813939802827428994474989429847782e-10
9 11 16 -7.524720405940067461973777621380512013225356082824619471473729707942497596145113e-14
9 11 17 1.020576124537994570332698747119570595060062504052133503369788052536573194535612e-12
9 11 18 5.657685786743103915293673937737160738647823995375969824094367173707329349153767e-13
9 11 19 -3.595482989349466591559409504362437900514264043633655509059322207326169486018295e-12
9 11 20 -1.062280309932870660244408372355961543714010160238794017703500711948452543428844e-11
9 11 21 -1.724206189989821588869000689389911713299164569198265810509892412323879858365108e-12
9 11 22 6.986480054992182927302823944167017299040760070442159761341275339589534238125526e-11
9 11 23 -1.866153484285647898564058002189585075435684521294310082553673509052927539729614e-11
9 11 24 3.744789304938552227753051653394352351496819769659643453847213410343322643390218e-10
9 11 25 -1.843737178439808487726519012761877589987362877840381026854779355645826638376002e-10
9 11 26 -8.481058451662215166660997181333999564141039545151737997288740116913676047605385e-10
9 11 27 -5.95522878447849380417060889410176739953354500818344144946784156834512923982644e-11
9 11 28 3.50948805928635172669443225129392935152996136102759774384844507395455615190593e-10
9 11 29 1.043813402983791134167634553946800995785511051472982925569246045817287967528614e-09
9 11 30 3.492988240055841834360397147593875352244170278670209527549007406466260550345371e-11
9 11 31 -7.074920037334286425140883006197630880094306368967727089465238990989979530489354e-12
9 11 32 -1.411717570061164966369366165469165650262769400980358505137224690518787362571641e-10
9 11 33 -2.573579215365109890640701462952390822326268494619399748873531291093425547440525e-10
9 11 34 -3.484283447296033627581354259790414997958820631660823429493411176624495520530081e-12
9 11 35 -4.854701800751930460764441684325534992566842801900136381455880024542272224177445e-12
9 11 36 8.190325078981461355812744485219486679020502219414091187508858294734767529213003e-12
9 11 37 5.725266364933275376378553962073973183537204010639283420351407625497730675335675e-12
9 11 38 3.83658234172845795142077183892005552618339800887768244833129312233513843737171e-11
9 11 39 -5.095474250217445588878164395700278204530215136158661316273875911900150179069391e-10
9 11 40 4.189225653610573757636992239099010047186743558409803609334313306551412834349442e-10
9 11 41 -6.508733971615649999899208651234211989634508044412841377676295881605919897310918e-11
9 11 42 -2.528721036571226391756999581400608214230142169050906869050224851243944147918466e-10
9 11 43 -1.057226996061644726209171213393973555415419413840527924211298343108180307847361e-11
9 11 44 3.267336205816613515826362911796908007518221716892760374774532401177285008043794e-11
9 11 45 3.378711159876647081013371302073984353028996355173400707190055603288850018645827e-11
9 11 46 1.936029298384575486472796980105242582716296836671879539080637743156638967718911e-12
9 11 47 -2.655404271008990460276057503185412258583311398476544179013487818481729266889731e-13
9 11 48 -2.172922285113254765758979507629105768528879781783358807933300614596447687128237e-13
9 11 49 3.655591787494111632960446536692033288284342587409224588944589079150270543361692e-12
9 12 12 2.390101814342629149934294617410308657881534357020702995422789031512278260243993e-12
9 12 13 -2.714140101416579695541624379280940849657965908844681399856074542243366293029365e-12
9 12 14 -5.977800460682651644311710709617890803547333960799745991159290656835822582713383e-11
9 12 15 4.669294663357224148756276124403064715920988964046268860792269843271009203458817e-11
9 12 16 -1.286305323350560775984209887844890393429988654953501604007228718084165210590328e-13
9 12 17 1.211507829694315344853436402439093764598209466292548360082019398215233151850631e-12
9 12 18 -5.961495668618611890377836596459409000741271153611269069325639663000405375289013e-12
9 12 19 1.014066742869844964002187233847787436091527137472036372857018914563208340409756e-11
9 12 20 -5.929076400892347071832543415699221880133443169186480762521376044862620689324736e-13
9 12 21 1.30463574894362487896971515841122064691935685058727233167889020936794299016971e-11
9 12 22 -3.30736142702062551356258886835624119446571976039370451128945121069681309086867e-11
9 12 23 -2.799571206724698438279984280873563528911378892195293361604244634293296319355327e-11
9 12 24 -4.671891045648340004867387968739950603044789369245905629354508767345783924034687e-11
9 12 25 -1.59733297631803645445722280209524373607698385812963528721602951200753216312245e-10
9 12 26 1.359357281602298548543942861695471416228926550018345088365961883502890644744133e-10
9 12 27 1.495259709015147629676030434828948860033362844306068800719410930937016463301944e-10
9 12 28 1.061064576942296536521305700616877361429529408231748682518467350987561462935925e-10
9 12 29 -2.261027297012940380767885207562685042872040299688189079290219755425351335655176e-11
9 12 30 -2.820069899215800801486585182204258916125717216371782735367632072025576909243245e-11
9 12 31 -6.857062072338753300566692968498549292831807736754570139885682897674189098097817e-11
9 12 32 -4.907314778279974309036047288346215942124358065490271315461080941545320346054926e-11
9 12 33 -1.154262575944188277620785353145301795275608425708289433417805830902324338289864e-10
9 12 34 1.334613610241966679970399000448318263993117485296505141087443614188627207416239e-12
9 12 35 8.496056032662723223809514412286363185131636074765273867199851829772861721940265e-12
9 12 36 4.092382557383475456560775849343224543638316279332218518941237435648658509374022e-12
9 12 37 2.882785797084206501436586146502527931909907808086810986429361476381637091750978e-11
9 12 38 1.311631701903695713323174447882873782098987507763095212455436404119398052947065e-11
9 12 39 1.804396633013789925577261908109604587785424600921796526734392309933926372339635e-10
9 12 40 2.255561027143847218770607816718951334574279993458931832229375038316410039097323e-12
9 12 41 -7.795911617075550073791130192195929974229092283788070141757944912950008237694364e-11
9 12 42 -1.957929790918162163019349697890872182999603463838770056183683542530745437143149e-10
9 12 43 1.538399139065614076857468953161954565750836574143976320003551867458423102131833e-11
9 12 44 8.417339774827581028574393481598573005704781680810334236592878964708707159070829e-11
9 12 45 2.407851007617934737986002443945605109048173068153527939085084188082016633941732e-10
9 12 46 -4.644199828121782880128175665057639721138141114236966728307287185523754307210695e-13
9 12 47 -1.040043746769215235931986699682898848392941853394726238199568943059945636925428e-11
9 12 48 -4.458554839591661799898325753329863122459338612527868451711001857326395816728508e-12
9 12 49 -3.54048775067344342044578609964381385327160574979180217889458128210686928695983e-11
9 13 13 1.623927108659522723026907540495919528638348913953771215726743122880786180346364e-12
9 13 14 1.226353825880097733648598979533594614513135621714992149713386889001820031495718e-12
9 13 15 -1.068973796644899241789428344502351796679950029558807540388861128772706442198237e-11
9 13 16 -3.085108096849781062558198699633572959198290364520134882993906042066851375270825e-15
9 13 17 2.886318072395765769451720682137503869320275169084422197355316465711679765302359e-14
9 13 18 -1.541524870949742510913164594365149581166606495271840964792441904367185410501159e-13
9 13 19 -1.144617744084785927700816263657171293679362676705065588019478075469929222701093e-12
9 13 20 -4.723086776953210744005593598249194534760315677382541610040746002073263146028561e-13
9 13 21 1.658890129611134709876772165795719906757396646683803911322763005722331895064506e-12
9 13 22 6.698502638569654259386920260334652365980652027266545704363512532822724019590043e-12
9 13 23 1.191600903026275868532204297583355412505108956253896807268948867422563626122898e-11
9 13 24 -2.044855729121576370323258860486391339272857140529695006367000997661350850838473e-11
9 13 25 1.531601578448792368671920909462702957322343313054939870092676725499929346284487e-11
9 13 26 1.020781836416017741015838462746464241950463837272675013942712145941027427519439e-11
9 13 27 -1.604062386649716857037297950294506316306173058716151338718439880333321086883149e-11
9 13 28 -4.02857531870904337408931467128194450767990289660087321211356110633345717880351e-13
9 13 29 -1.881621705841908933085174264966123369933072192293045116126753737303333554142283e-11
9 13 30 8.006421605262888283314264995584221034048900936104578096502769433028392554642354e-12
9 13 31 4.606832505170430444019540324303028000208237180305261396717574731839804118594782e-12
9 13 32 -6.490002354987026755229212061882998861841218410485922096073801894811752158346617e-12
9 13 33 1.11641833180107686855393515974574186844882335607007348496485754644581118810036e-11
9 13 34 -8.807923219054634383431040270864634954867267178571727601833627504471527879344435e-13
9 13 35 -1.299541477786235973843477267887422366291175419641671553680165893444556862683395e-12
9 13 36 1.079335483770870299427817394038776219593687818624061287479292191933240453490471e-12
9 13 37 -3.560326478816785639486055771245485314066200575401381348334647550809665064651437e-12
9 13 38 -3.177164889182297936258937632678564698005979191507133782975278752272578684315272e-12
9 13 39 -4.647511834608048441656745157791794506267497939139413687636095233229529144144319e-12
9 13 40 2.974003357230869699432136096932366093653454810465667150727140335396149112383007e-12
9 13 41 1.019361614719288844520737774793190489730666495159548904502698518288573583620707e-11
9 13 42 -2.744557032117676122203196401975601686048947760154985549197062265514043771441295e-13
9 13 43 -7.172447182410797076118812944014597309160041478456618514371420897966672856059777e-12
9 13 44 -4.579373989103388511746684513889255319771475487260657400768401609464374411792341e-12
9 13 45 -4.984912760882122039776353937936324713656672351254772576573315279924462308451358e-13
9 13 46 8.412026108165384805769707186986413445130590628386415214859636069847662192468969e-13
9 13 47 1.243983897276890949256809144582300496169396615026855504236651943477846355907183e-12
9 13 48 1.428669067996419259767543412167674842788908937653762796754425776854051222787708e-13
9 13 49 2.394968552987533158205524593420850810490286470968615341511559696073475433473186e-12
9 14 14 2.564163117018424385562154552118727585841956100583963924676198087446604701543654e-11
9 14 15 -1.301832340501288352124927386128027904816170964351995320895383660605938448080935e-11
9 14 16 7.322170884771712083227852059473147129425649297951644560937563723973730317020944e-14
9 14 17 -9.28447207074616547312622309381722925907813720104534090111598742152877846295653e-13
9 14 18 3.619678343154271710220451549788011052618413022757465611709933636016155814159728e-12
9 14 19 -5.65336842871642738835931512161595836174788616881907747990086615609752677977803e-12
9 14 20 1.724851129672805934570448144835396655210819752593912363735963475897882850159303e-12
9 14 21 -8.294929752818043988230619948392638169597657600350829934314344068850675879826582e-12
9 14 22 8.124748923560141579711556571013571900770318712355856713945177805214803726834269e-12
9 14 23 2.261276518995272827613189556808515992812000909370666040023281947200220551221232e-11
9 14 24 4.89390024162773499343827439658691274054992174685059991651522867693133132315447e-11
9 14 25 1.003588740924056200281199193539750965135730857700534295512708979130622007968681e-10
9 14 26 -1.193211290910515906369125512342890464305723106825005396191024953942812958389718e-10
9 14 27 -1.060201823074497752131721082797270688418585868415865141354898883473708235324602e-10
9 14 28 -7.094700323020674689821460218631489950516880261737392343998838240068280024570163e-11
9 14 29 6.151160591897409811724827460912786890538114598880726397235331908486697719903758e-11
9 14 30 1.906978992891076370358919640261874020971139559624381949641122600009274783683282e-11
9 14 31 5.181501027139898396010376329221715596899547567921082502504793780048149532838969e-11
9 14 32 4.135312264707970141561490396703694635615752157536019215152482494556931568375714e-11
9 14 33 6.53904755140123149560355250247083566470775229429023828324241268884286206587085e-11
9 14 34 -7.413728515924003583484512323503981934668387764250333003599605728223699317947618e-13
9 14 35 -6.29714324599307165632066269512180800034668797774729790902382375008314202733628e-12
9 14 36 -4.563777889469683244261414508281802942851123680796150300354305876720414406676037e-12
9 14 37 -1.992041493546372470444863539382307694328322021185974694891963657317240116559094e-11
9 14 38 -6.186585104155683625524947746397283951950882284477097481931801482436589650839675e-12
9 14 39 -1.404080402054227896381329091820247470637275615804426576545696371643920610226709e-10
9 14 40 3.077405806583433489521988406333559636686435534605866417294853006893033950326075e-12
9 14 41 5.919383506166884714661768802704731224967506196283443817576383717070087737821016e-11
9 14 42 1.418718741928992023642964851285466688128789715434188157297495856448184907524984e-10
9 14 43 -1.045963798008871308893075555196206946811785580993570893245631145819496903449715e-11
9 14 44 -6.584131369181244736536107225862768422132641690943182674332414988552333336884195e-11
9 14 45 -1.65454045993237009969312975798512560568202809657524812943824909613436367443208e-10
9 14 46 1.376039803198263693449826341371298685381487731076342914165361821341088200829054e-13
9 14 47 7.941121178469537659181268770990941665023553606524635913952358302597775951395745e-12
9 14 48 4.959309925028053690667087548672116888761447621500631747239763460484148110843827e-12
9 14 49 2.534764208832416425966729561602217722116352260555719833826033695688009158496424e-11
9 15 15 3.360305804795634678752513531017317835098703686497137449741039402647229549900995e-11
9 15 16 5.486403092830375629573801656067997306906003325554667253522816844744293711813999e-14
9 15 17 -7.116163487627746594623398248447380410287693204058826011521318987095057569043012e-13
9 15 18 2.546890095654196158896973337985592554923346808598678469276553155298847934015421e-12
9 15 19 -3.480882927937771310506122026935789624280277384805569268644707196172728003616323e-12
9 15 20 5.46571903617843372310412757559953187672606186506904301791297053958716288490142e-12
9 15 21 -1.050944109730602334645550345580759768985471458187177811888422021930828105473663e-11
9 15 22 -2.872256227242460549427971529357211677998337439661471714432145405006665019938498e-11
9 15 23 -1.062267707707673743142883797493076939811478396873541033571011893147112300662027e-11
9 15 24 -4.207435612917002853832958147018864178850904898976097078446571592721583268390831e-11
9 15 25 1.225376462035943572385888430599929358773233820659908274712024522361452900458765e-10
9 15 26 2.360788800382870129844905254014629598327607810125886677509550425207454581409885e-10
9 15 27 -4.092786449982267746940802191927202433850170259507848161452250835267523517151611e-11
9 15 28 -2.200000341032301134976781224234975146593455032702884172898683670070359659422399e-10
9 15 29 -3.186814870774736474148714184649649388805235040785078910772612668550558848628894e-10
9 15 30 -1.010382202088593785416004200393889653477887766510902276641495521788852642845503e-11
9 15 31 3.972303061195748160675784838412288791810530665771362613158225292269966344816712e-11
9 15 32 9.171907390735087104254347953625797224081120603718773890684410301120072335675477e-11
9 15 33 1.545040838154458675936459578251255023674567392482085509726492163154527947918547e-10
9 15 34 2.200442469406461812723989194138778359936498219664333756580329161671912512142937e-12
9 15 35 -1.461826648944435578973414590874356916700197597713132997910466301856623536498929e-12
9 15 36 -5.622982163077553377212844174817641115825326319475881042960229201441590826092701e-12
9 15 37 -1.632032892424116117838665080442181050557507128212835616257437464652372100400048e-11
9 15 38 -1.158990444943549208129102005849792580156314220462120603222074411787178049742262e-11
9 15 39 1.398016691561607173971738958401567987044275576198918164948721167026863887299006e-10
9 15 40 -2.484641540539924295738406755348496164871060131193463475092181223084562599004948e-10
9 15 41 9.916571322184466748703942188273042888620064491134443471007150432678573276375934e-11
9 15 42 2.720687151305349839623510746169577304452958211294840780726197240399809179373274e-10
9 15 43 -1.94794581119559836031840064719868610766109666466159786637711722286913460642899e-13
9 15 44 -6.14354279789600991112451134701138336804726746906962204546597373633786895579223e-11
9 15 45 -2.321477167887680564524751937400537633388086494397936384414467324341984006782862e-10
9 15 46 -1.683778673518465943767636607284047057726538583875554572070963991424620124610848e-12
9 15 47 4.804885929585877795176014993841395065136208602301695299596371210213971275370874e-12
9 15 48 -1.081437346298848554597309653492244211420172725293139732639801588121289466368464e-13
9 15 49 2.200195541839552229985235533286507888707757971494693110979835944845658743519988e-11
9 16 16 5.771013160620408430514990571427768234791130107346976361366681522314669076491625e-14
9 16 17 -5.991787269324243283793960473190093450821505194157260399540796658119027879240959e-13
9 16 18 1.763313763319003900743447752750714256202032006368853612302957601117544328631965e-12
9 16 19 -2.338096273946083907572827738217579691713614768299902835775174968973008840714449e-12
9 16 20 2.173975263451224433655037004980711569371709624356625951400382607638543672616887e-12
9 16 21 -1.14662532163368318220002655554420165472224952443468674555500619206137347862272e-12
9 16 22 1.103735971720728721865897640198163767919081487689948174047706886105726114079972e-12
9 16 23 -5.35423146938574482208312530826524745117986691113474593235087551450252011864325e-11
9 16 24 6.096713681244751026322385281643629520747118386858380888835361097939127145950721e-11
9 16 25 -7.383060476879174774417834248590295635507360183341884900068444218850046984070595e-11
9 16 26 -1.548381184510293118239407939495826368225364248054246424300754889243524418065707e-12
9 16 27 6.393187658432390515480555187312989230669205297502742412404413502204249200328101e-11
9 16 28 2.384530741722585302256868734997410101972803451306818303744403993776576289582255e-11
9 16 29 -2.569674327128568236789136323105694031473697513561157689018660852819667460359069e-11
9 16 30 -2.234009376422673365004797532401609843067667787029013433005441325734132477704755e-11
9 16 31 -2.902406492899054714954693044106734292659861872804163096190415000469167519075172e-11
9 16 32 -1.189089719313691485180169176757279535046001075948933191009403687926454856003114e-11
9 16 33 1.184193506634138033147283792119661964853819485206611494520118142961438492862978e-11
9 16 34 2.084343276993748857328674843937270479511454242835165197446363682511425143458461e-12
9 16 35 4.657519213667807214305462983740258291768914419870766380639392242865098835086333e-12
9 16 36 4.357854692485105320231361154669575834056607223365632407087299313491921248422852e-12
9 16 37 2.85614628776490391901658125898187714175580889445608570228770442087520595976881e-12
9 16 38 -2.581807830127377959817584306951983571076300560819890937122989426105496000812271e-12
9 16 39 5.050052555902335572724842452609087318218568863247822691432433581940820562911753e-11
9 16 40 -1.389339144536515557810460949579780186182018074436016637695869245822258791606154e-11
9 16 41 -3.184439429511761046199067464846647577805878425149007711005481006962264180545571e-11
9 16 42 -4.008967870079486040920029543976989016406937815524028379721308890184578345034251e-11
9 16 43 1.69911593906218764967005673941292862894071318697049405907118908177013393874809e-11
9 16 44 3.316952177569187165247588097510735707597323171070024199182223587503969011977839e-11
9 16 45 1.162935839592099499961044011597164783005290739386040438338006842707748801732589e-11
9 16 46 -1.816781043141926391387402677014384033866992993022154403500161855659668194033009e-12
9 16 47 -4.300712044960518922056918180572050648053061465385960327208051988657307633843091e-12
9 16 48 -8.479986576038800498862081387956927575907924124754771989335114913286956843189435e-12
9 16 49 -6.279754013059591507444040187949425608361337130754974750532022554774233771013884e-12
9 17 17 1.385033644811535576904708843662864834368738768161850981791816111863285322978153e-13
9 17 18 -5.473423104586822480616925778916856722094239762122310693676446688913926930726504e-13
9 17 19 1.011483236005072119588666394348913730663226538690228166410033840016076462378552e-12
9 17 20 -1.878169045624534370948532918198072839183590609620273537960719921592536414719606e-12
9 17 21 1.982028137309155371667322155942605209426486555975800807782829375484344450390975e-12
9 17 22 -2.566296475636174543281301605882124008187916700561120202074682879121738943893876e-12
9 17 23 -3.75334789159811310981076714918234791238913625604947306981608081409337837517847e-11
9 17 24 1.248600030549433717071955879042545872955457746469769760597506263627152291285722e-10
9 17 25 -1.37875945348625355083719776355940175025693177809790555085722117177618259697212e-10
9 17 26 -2.503435796747355210231408057101138637216064210916049467831311802019567578910779e-10
9 17 27 7.077160717194461465543876282590855436760118867956412045487054869039110367698007e-11
9 17 28 1.701278658993551665397913804790726837080508059667088501365588048553032743368082e-10
9 17 29 3.724392299301171323111328209878601081339158285838077595412372688474150634794538e-10
9 17 30 -1.706527825154189279961971552455617592292283550835554237778646040477243491357304e-11
9 17 31 -4.844868367760898877233607771868905491772569572897540530940853656549343906981325e-11
9 17 32 -6.230912986659691904224703376933639182746577638872164990234383805417077226410841e-11
9 17 33 -1.487010481294421021527732565087951722395896612641715290829568876478932754399806e-10
9 17 34 1.18429460218205748652040203623839138894612482436955635872095788439109756577506e-12
9 17 35 5.427238258777608435488704467534631755608925511030825408507512560045627481988241e-12
9 17 36 5.998121751565878722588057610332359035042429245028258931420289190245919762266574e-12
9 17 37 1.989815333948797452990080719016129282333851171775309091645129193018540770575837e-11
9 17 38 2.41028165103013330456898046148380095443312659039812226093568953371449606173359e-11
9 17 39 -1.238290249674478627527914950823840920600085756123293620566418910578132590684106e-10
9 17 40 1.889033311600210138455969289803735203673261489800874209921231219011384418268654e-10
9 17 41 -1.050821523015147178325286290612016435325229285038706183504240654344446843123045e-10
9 17 42 -2.015670554302498622044083486282584924607751088900411534007118577191415696621374e-10
9 17 43 2.48073045257555879645020846948798349656257460412841409596461561676506484174325e-11
9 17 44 6.720846608200548063095454660696558536506710863955188368704408564747556063697585e-11
9 17 45 1.262252305952102681966743955263052620585254809920729317919771676522087327797365e-10
9 17 46 -1.755412243052642028011628832883542163525145961526820728096281116050594479417184e-12
9 17 47 -7.539744393630138494128336280325795660639637777695390110343589472519972104164548e-12
9 17 48 -7.578350998841685329183627190175261625694046633192198218220810954081868131780637e-12
9 17 49 -2.001497253285036091055918323312205818944480308487313641946167895593019814893948e-11
9 18 18 7.355267642688642012534108018969850133660140100015863202136292563734942724497907e-13
9 18 19 -1.484189214635738928344675617470335286714138374576901534308120352395565918915603e-12
9 18 20 -4.95543874159713159172358415212477084163131647725058794508307895055708090109289e-13
9 18 21 -3.087411278427080541996423509944810548127302348803141123827879264909294530345315e-13
9 18 22 2.009851389639045817305360038877163127025342639007628285257192122850744848492373e-12
9 18 23 5.720891998085829457781965064366460327877915107248528127200473052190091996044465e-12
9 18 24 -1.546373931272802026133945216728200403750654861796184732430581392218211036657147e-11
9 18 25 -4.645510523404021607438169347022131029508214674403485561232961431591726162316135e-12
9 18 26 1.238285485768651223350197489596343233801478457474512792882667614717667945182412e-11
9 18 27 -3.230918478485086919818726902938545019508556014506642662664492493557131481859752e-12
9 18 28 1.181495524877865700074242800270057397053325043332501706557039008625835937765403e-11
9 18 29 -2.518671949875485109883493561869139243167040034980192855050304696408996775626101e-11
9 18 30 6.781082810441063510337010997680035914187792750292731597898918404304686950166179e-12
9 18 31 2.295073465035723539764816855577816982686115773097587450745163500620290508470199e-13
9 18 32 -7.24979793559188796436541962099483471661637161736055246593410712758236088266942e-12
9 18 33 -1.638283807227426743906065594166289691041417047426932566628240226532626614191954e-11
9 18 34 -9.336225897275938343264954802001835687400458542292023264396571925385254089433581e-13
9 18 35 -1.522982128851773156943715623391267914416706389716600304630227217468442391638841e-12
9 18 36 9.407742792815205155841640034808535649800784953050129304167587103708576531768831e-13
9 18 37 2.4639864234361026875711265267985576799965916296618772335126566247209862424423e-12
9 18 38 5.945887203710601312508590914571168550089571230576447819756833786181635963345112e-12
9 18 39 2.711590225032013309429699940976707806857408980461706252044147590683757480235254e-11
9 18 40 -1.778040032459990706272700328643982643932343490055364838438725077603207352927292e-11
9 18 41 1.434840439877305320360492594276790608192178534541172641288786864305293286820242e-11
9 18 42 6.17502851788056486458405227142696651251143769421556983838643240995439486162886e-13
9 18 43 -8.761916948250389233973025946819612280191497431113555648699749120772296211413461e-12
9 18 44 -3.896766948282455318249196693805430410707320383178911880321269546064157455885108e-12
9 18 45 3.855774142294669485380076499282315166362632145501006438476039820754677611747507e-11
9 18 46 1.041314391892165924575328338427770700236140300991141162182655932079279631820499e-12
9 18 47 1.904295909962722931316369098077709708953413649897148142206912188238262520461473e-12
9 18 48 -6.867366839647132635617822461904246295929012626091725379534980114460085864478941e-13
9 18 49 -4.991537567296340056027194986771423810057290264981847075208031330714661946250966e-12
9 19 19 4.85153144676474343049594898537689929377581411929359122625669348309229813175317e-13
9 19 20 -2.751631366024238110280634978889107669136741158501428162673055309951371309779094e-13
9 19 21 -1.078226534301805316088909339462739448808364195079110834300318460679315195526391e-12
9 19 22 7.64058861733019396168556245027657553490851730853342769726467584981964837903787e-12
9 19 23 -1.814913329656679776182034978403460807541117971332315008729160495769020958723762e-11
9 19 24 3.365393485327516275601738229491455871251084912252363466659685646362573767518926e-11
9 19 25 -4.862212997370719143586680840227139451164975314317954973860280113802342538712032e-11
9 19 26 -5.321590668451087096580284307198793009006464450570938033245685915268949545534468e-11
9 19 27 3.445804826197417007089684030055612831582345307377845558480150171172278537348308e-11
9 19 28 4.63848156402974000241638995200398857366510820725001831683302484691077285813431e-11
9 19 29 4.876808662546745458617960112796343790772539654028169056094493331144799665848146e-11
9 19 30 -9.77341202433463579373654220254420009252994309348035133726394091736493258002643e-12
9 19 31 -1.709272336048391999338389540736354485817169675872006964730522077550700455857026e-11
9 19 32 -1.636894838859511564858644466716699732669743176996143883072872250079014673927299e-11
9 19 33 -2.619093524942160277232235616101048573508005221930019436803597718514540216482245e-11
9 19 34 8.299079714751187690253412131202386850484980793378679949333710089538305953160772e-13
9 19 35 2.120430192726026294072737098641920177354027804830513695068428554161681681639825e-12
9 19 36 1.158030623525444978004532872981202716368093206523041211949323022517461283065009e-12
9 19 37 8.987217277615134472657442078413417200754336174125589547816771163524142343321246e-12
9 19 38 7.954937806880102229675052637290573054819002881945630299796998742867223257039895e-13
9 19 39 -2.159908074797613709905558874132675663643755818595748093144783673007326974408921e-11
9 19 40 5.623349654544408715623176345995109429238673839609851399237894353974479612981513e-11
9 19 41 -4.04920077175304450861870581302576471232436400890694711476427365777931441562941e-11
9 19 42 -6.87000663194332808452960038914076983624458543266530932483081151854124140842965e-11
9 19 43 1.038328861480038840970589640203744318700933183526089223351135346479968348615579e-11
9 19 44 2.380896583943188431702067565776703344963884679137410780617213394378528408538603e-11
9 19 45 5.565149846803233092213863768018649977192453727739096395082731664415499005854502e-11
9 19 46 -7.7628610340811285159722521468204394009111910731680502045593355792662637905718e-13
9 19 47 -3.056604424293450167235835041659808908537764295216656836273302033492540840249844e-12
9 19 48 -8.434638089734370127557499996531640168122140888719689328856208919948277507164428e-13
9 19 49 -9.447953897714851028637518924933077235642143682555871958456366493346475381716796e-12
9 20 20 9.722861323647580617867948290460816219083219850452456600095779502066545516031495e-13
9 20 21 -1.1128097671007200387099700002376074001147717187754023150712224340144943223048e-12
9 20 22 1.694714054342396123594853233556728577508688738551490129580831766994387965413261e-12
9 20 23 3.163910725806664667240292258326197861148944007639977020914387051128636353224845e-11
9 20 24 -8.417354671880858255468259151425198712369641209237177002706700377898637658271753e-11
9 20 25 1.001565905689594738364831103252869971760271660187579067997997832644355532226928e-10
9 20 26 1.674636413197306014785432460655307734006562045303564628826378429351353361726673e-10
9 20 27 -4.40445290635069009371024085081425957345128489868125498477008501099768882353843e-11
9 20 28 -1.25374122250951473781095890195439942291757392917440292897106112844024148278959e-10
9 20 29 -2.384494568419630623988418786527900661142984262486030833021372688558411293587099e-10
9 20 30 5.333475930383772465921555321256441389066192012605383012277777918022394753357089e-12
9 20 31 3.214379196201438497670387496274609432018741764917630201271194250586267177668717e-11
9 20 32 4.816423893446303627768337075332321891909919927884006088715217196904373815540965e-11
9 20 33 1.148315585827618623712339391439696240052567800834268644151207735922981493212144e-10
9 20 34 -1.042959713591536674805128872137319556337032636825113608437276973041302386089301e-13
9 20 35 -2.473892377873825472180004187130516074362231752946987025572687079655942526990652e-12
9 20 36 -4.612899280202285115471946557395308022413682425809076126873285633738838107144119e-12
9 20 37 -1.390754207437898930847322073844098121604396983582100370032837569460326311744942e-11
9 20 38 -2.253085227027508663294858555112521734446778642161213811558954580762398680728919e-11
9 20 39 5.680930732847909284162493807772723408957402888247602623183876704464410240051156e-11
9 20 40 -1.060416493509623886529467409310439676844551202426846412851690387384416086522418e-10
9 20 41 5.556188788755569863433395246529901312164472190395263594704463933702122275248683e-11
9 20 42 1.305564946871932937560316972123465503237998267410710447906769092062510205180086e-10
9 20 43 -8.80548422871702491159745033843343547802575268436113079876380304506001512746307e-12
9 20 44 -4.130985951391177086078848838585077826169485016368336016996074194406666955543876e-11
9 20 45 -1.121255583794633090203133491357781570319387374419538158189512475146765706008222e-10
9 20 46 4.206491266297497170403783384216446532046779100332964504512740556987811347017821e-13
9 20 47 3.423987455210834329079696288030059841662559135400294219050232843061103365800706e-12
9 20 48 5.537130476762841146482967070455687314928104948181005385586656993125396971497311e-12
9 20 49 1.700954361780532710983757129629990531392664516877476378885751585057059461871406e-11
9 21 21 1.327761909834779670143264215911608479067333956038594362071732940840564494362656e-12
9 21 22 -7.463658659332812022514255983100933725086017677933721896360894365547476019017616e-12
9 21 23 -3.010706713633852915516902420575540126732132862863976796832513702187426249857479e-11
9 21 24 9.095406737676135883114443136288682699663456653351422274495553407238290175394656e-11
9 21 25 -6.912788645950623198136683227206888249041934267142318759689775242511313791320533e-11
9 21 26 -1.67130355620946096782125297796089720511613633574694502888516809119544007583043e-10
9 21 27 3.116717366661932358547597421226308970594530138956396426940723453899027128852433e-11
9 21 28 8.8948426117836986885997930147095840176561004469388109402460567294014368331593e-11
9 21 29 2.619420821951918297381903347128889052102628457934337313511606380247372475965103e-10
9 21 30 -1.039474640803987935696908822018504180334511097408485661007415636396360480513366e-11
9 21 31 -2.420469390578973071119123658236371030609952148578986473889274420412447587320733e-11
9 21 32 -3.082626109087687454575757195818567942083577395259887834435342377040370858379666e-11
9 21 33 -7.978022998647334728497913047502187955841253719122294883269492753169480424893004e-11
9 21 34 1.05743759239089240013239824712740133020876861555034592819635183951267089711346e-12
9 21 35 2.629380075810274310259019485449561936349373740745013708608570425410179444246944e-12
9 21 36 3.541374763813897793383469364944619088820360238808944590720309153900228713906999e-12
9 21 37 6.918128780257519885091614165971260501668983623329651310936052428311591818548959e-12
9 21 38 1.424607607727437438469780167327510222001554283655778891827469423354946439595796e-11
9 21 39 -9.983176554491888364187147644624193188183771198446667763179348722954249039787223e-11
9 21 40 1.212844186470636151206285560594526129177802968946654203153560227003287318673373e-10
9 21 41 -6.379891065792314119103130515380853332665811893870429356587338184104349847111462e-11
9 21 42 -1.101435264406643239371212006767529630912606860509359890623943444307050217844396e-10
9 21 43 1.780716388396193299970284564921438550262828937954974553091888584088752121195193e-11
9 21 44 3.785710218053711184229464352477382927306278005111661488489750644493753058377415e-11
9 21 45 3.289529665618703500134317816258315919262726756252357609156001638154311538485274e-11
9 21 46 -1.62834641454797859015175754134443792969330931592332910801123176433341660548003e-12
9 21 47 -3.944425865866556079456544914160453197715440151185130515434085759936897284165485e-12
9 21 48 -5.985361986654339658712219502431991291489352005703366761192580650007543079901159e-12
9 21 49 -6.194845177348754173009481866680035812726672865613627467407442535937758598155861e-12
9 22 22 5.136767928698400341098209751326771332129044447883547175007792630199826862197539e-12
9 22 23 -4.266471078113987452928977733485180377355265710860479162436493104901086856798063e-13
9 22 24 -2.160149843608144941069052511355946003232677092469991592647720185212341495600405e-12
9 22 25 -2.227489754484268459417182695012085406057304099064617109115826831447992658528274e-11
9 22 26 1.747292628263711934762117174671184583681072203499851534432815928289456565444803e-11
9 22 27 2.556733125248016079410651207918433763254178082541271002113987698277444746237336e-11
9 22 28 5.85598115930971215865129948351104723502049935806999502097847245739370364776231e-12
9 22 29 -4.322285270228612603098975226212571394824589162051917080317242140505001429037374e-11
9 22 30 -8.33173376411748846934848447460315288136575699925036234647005966541027726643468e-12
9 22 31 -9.572398635697237779944861757151006973910677152889487651386536431065891477062186e-12
9 22 32 -1.042820969024171871171954680327098154610442296440411191580398032191352749541908e-12
9 22 33 6.953719559011989760758288886602589157218046006146311763747608824591402866715469e-12
9 22 34 7.510664706336924922970357016559562315691844728923976112631067529714232940882357e-13
9 22 35 1.504129202345385312653028788153435019026935093832666384084123249830901285538953e-12
9 22 36 6.542293598025113903409999275229618932770989694165685144123988245600506824617522e-13
9 22 37 2.798855879786817297443884170696995337835572355244927469031635712737114162284862e-12
9 22 38 -5.177993742402168330327155799408436731263849791617855546136609412612705117689572e-12
9 22 39 2.299279104802934619242618411978086253951336172418060438861717548669734604977427e-11
9 22 40 -4.772090651082314456008029896302029628705579688846548562430751441657116673188811e-12
9 22 41 -1.210994363295098108809957926805580612859301390720969349357314187599485407625397e-11
9 22 42 -1.159871833819152700735561635400494810042256056313493309464446661972453765199464e-11
9 22 43 5.235859265657493900397867343982187478344892349265419204358196843674361227468407e-12
9 22 44 8.303850617408685732230178407547778161184665037959855633807861474753854351375766e-12
9 22 45 2.155807804518398634310856866068840891577213829552223527120099471500885769790798e-11
9 22 46 -4.834485490629008025665926639189251561649661504453202655736271708835788768090201e-13
9 22 47 -1.443889021917946138529727832730922702448841067322598694161903592592665991246534e-12
9 22 48 -5.344480442380391523214863365513740321030285904057691528651365974764222661272309e-13
9 22 49 -3.241491433424693405125672823117752304830111101392412327371880854505572296081011e-12
9 23 23 2.127006746009759408828058602094345646237875857116509118427706915420275670307082e-10
9 23 24 -3.028614152975388187167925086386656498582303636933752937609256593978291257820774e-10
9 23 25 1.452328669446542142966669049457323663893692710319794168616291267459697967825935e-10
9 23 26 3.419149564049003419846149697183716703347048214926343050258825456110023631084679e-10
9 23 27 -2.596384220842097904592049230238115158094350594696755659114678438393479146919461e-11
9 23 28 -1.216241388162711792305489878530584955040416900832246215987787987787915270936185e-10
9 23 29 -2.789363816788857015161961721946765296150993765160094494938526456410160329546201e-10
9 23 30 1.160419397792444581842591553774293091281646007001992855037523585476201874424071e-12
9 23 31 1.460165723798735569521602438303333223135917726696891045936425676082650009475422e-11
9 23 32 2.84431249050427269349968207775891349270568063158631527775162447361523565749293e-11
9 23 33 6.336505892113731411920607329212649009736482085567796807723765217532840774309419e-11
9 23 34 7.753432677293476242398883496099299175271954052682722725406531887003401297717177e-14
9 23 35 -6.133712547648928158405225570231162717081015882586217848242274426922570599300741e-13
9 23 36 -1.392787206214056534062032868158744736725311232254753249109263118770053547300384e-12
9 23 37 -3.302692808282685914830992447377880099257184451542180177234029074130447232370149e-12
9 23 38 -7.107260432315936542338871167344931520196907458334607714125264390095264952969738e-12
9 23 39 7.03549178801394895831055898924709117177716695217024044455977996628377870110336e-12
9 23 40 -7.170103399625337102735120642550838940210457296687580889600912218572764116860552e-12
9 23 41 2.369290418508487920252370437263130019396364427979155421280127569162579957760088e-12
9 23 42 3.360807944477732168427151013561826517536805944365701253981825607462947628991916e-12
9 23 43 -3.210255428427776592906875400560659980697167274779442597530137096464714655277397e-13
9 23 44 7.961263434060228311131385055729765422413676600768571707780838139781160639082867e-14
9 23 45 -1.415519704720870492010807174691619523295129018201580012860797151813348506188809e-13
9 23 46 -4.48114375008414079642614908383835519837698415969185662744788031939870675488621e-15
9 23 47 1.524236837728379087884219652909796216121129735479782521829419010349530728939745e-13
9 23 48 -7.042531516469428143740568849667630933451556908167768286989057486003493679686855e-13
9 23 49 -4.375070823369933805393193378057084884842297003926263230308028404006179333766115e-13
9 24 24 7.915281766331624711946967260215489361286650305420383264497796296296693599169984e-11
9 24 25 -1.180302379060495316833669590795446212035968550123457247339810315073480738309079e-10
9 24 26 -2.006611225650148892654082225203128305438265147556096528109627572881998785058871e-10
9 24 27 5.664279277038882374593734043064537191622875070799969909380820185326607797711919e-11
9 24 28 1.491317934324673789535781477075974047274289337289376357325174490104763987657827e-10
9 24 29 2.797300067086323208075441797489445891171697431943035949783985573219155961196047e-10
9 24 30 -9.585168810742371185912249501145868205617436716359355556088616366631104377369839e-12
9 24 31 -3.929808782217577393444352877598219150764499483123992288319233811615044268198556e-11
9 24 32 -5.349061219655536473783555687101070939079507449750255844757182263372613835290153e-11
9 24 33 -1.214309339114212814080902667521372452347257814864350159850147192499191560338097e-10
9 24 34 5.371753966425600950608708104894563351577675240962154332426276781474880449602379e-13
9 24 35 2.99249106562662692485866977304595127851155343142696737552001762870188811873131e-12
9 24 36 5.816363141193109945435987241385336752697074990821174437245087551156160350147648e-12
9 24 37 1.417253451053407190413022470856334000123114290425154383332304389934572755231082e-11
9 24 38 2.200242348536544966495213739692265959069477635574686117999670204841417331725372e-11
9 24 39 -1.033739173047727806261446185613740755571538920466204374420664477803025258965775e-10
9 24 40 1.583291723703920255280773915240146366811163933503887025832633259419123182986737e-10
9 24 41 -7.869910401384472839254963065646529394700094852745438291553806443057418383716851e-11
9 24 42 -1.623184110047930647497145413313993555988981379506445267334126566974440996740626e-10
9 24 43 1.417263466286817891141060322675289014878025150008703050584560382567572724520759e-11
9 24 44 4.668566002634963225016246024386372629291913183797864237343081278752356299998663e-11
9 24 45 1.220486440628650956500988175092070819277494878475185881983960755097654845283348e-10
9 24 46 -8.53140380697189146881179885876684695888843397406467837212656259118047886594382e-13
9 24 47 -3.739328808154558472271033363709738194024231575965820930688502431131824473426441e-12
9 24 48 -6.09190813478865765765387473901480648118425026779454040115079236086827120165783e-12
9 24 49 -1.682477158001779189196931355276815399933222058438159672730996926738330109539681e-11
9 25 25 5.758369284040710508022414064331551028114660867123831129587523420322730800810137e-11
9 25 26 -1.812568970570176195790314233995158527477934087493204693353158766326889714689006e-11
9 25 27 -4.451936310521721091993112615643585806560570198126585872135265275676273181209236e-11
9 25 28 -3.375404564829838777659185768382700695218748177759576789618144669647211807764803e-11
9 25 29 2.324761712663284611947403324116865115433432197689641396282340195769105219735297e-11
9 25 30 8.022128918190368392539432731062121571253055423215516652467942221631137815372354e-12
9 25 31 2.057939061415647503814466857529699040925360319178211747661879371222477749621267e-11
9 25 32 1.189063774949601380863403494590735430555163097499853876898105595752482965050344e-11
9 25 33 2.418681730355260110054289374296763717077310267514619805971323459340831150261619e-11
9 25 34 -4.008713870109078661583610803735871828463264526964258087826450429932464878131673e-13
9 25 35 -2.02707495968115014636550568206020132020447851951319794435197519172347759148486e-12
9 25 36 -2.232931724815744466642546099172691789735024633972383952247188933296334840711073e-12
9 25 37 -5.418010011017574152227861516632190487789278862320530034095722575578799026538507e-12
9 25 38 -7.02184483895925391148118623951849941875967324855883948718236070549262358248428e-12
9 25 39 -5.305178271222518447571734460489526225688443687801103355675103806617315175943236e-11
9 25 40 1.165469431605322079172803018823701703282312657253178364950394674744494328388421e-11
9 25 41 1.394623163442187087682414207303728925188031574680206034929466744889208078488309e-11
9 25 42 3.588578257256534649514300727807581774142088973165137848031320753707540618487968e-11
9 25 43 -2.866432755761131360794412745095660816052862640028010051978965613509384583115298e-12
9 25 44 -1.778657309139484556539120019506508500371063237572233181737077493388972965401937e-11
9 25 45 -6.057762818254560049984786772297144017591124458770832788454960970376439571126897e-11
9 25 46 1.300244535234464541185363569781571221860893115477734033049488291180777717984126e-13
9 25 47 1.357125819677214640842859259705508305177872409612210222324384910783947925130963e-12
9 25 48 3.679543117877205898304301965235822659234258730132801286410854094551999559518365e-12
9 25 49 9.788049269557261806504267830942482378752695902185097160472393403280205015622929e-12
9 26 26 3.98760171383556634597491094398248078902115382293105286758313982680345901004929e-11
9 26 27 3.544432206288221179204243511008665689400462089637710329176183924892710036423749e-12
9 26 28 -3.361227590952073966188458692861460539039209736090845016843950990348886221415489e-11
9 26 29 -5.241059584679625317462758354514977593090902377477922748836779764142447966857399e-11
9 26 30 -2.574208302760594855433647325978652850735104753754021241037415793076830452274842e-12
9 26 31 5.111718810632550958119943351570264802695904617187711594973288271402464497412715e-12
9 26 32 1.981824279371760764700200341058100997890846687470953701883638585518552112461825e-11
9 26 33 2.697266151288869546313638757487769697745704036939946043472644257491997151662616e-11
9 26 34 3.153786669788953727734740197067224924781409493335239463464434490752056315297207e-13
9 26 35 -4.791294134126922602712590401252350587268912928609820074386902210226472674230393e-14
9 26 36 -1.810244135968453771165224224253440290789379072988870594232592043063895401565942e-12
9 26 37 -1.933636487901887871409652042449586334273085411836138573246247499990854699504374e-12
9 26 38 -6.22252169097918837691836956738999855520452532638564767658677881989972873924541e-12
9 26 39 6.652118019878996407490212984510130366414480248861791173554473842536592793382981e-11
9 26 40 -8.643886556886458207107285239752267425932614499462191442864586111499326748894423e-11
9 26 41 3.538472813654206144283610275336712599273875747791508227658168966981690623093506e-11
9 26 42 7.90077364255014155732116821931981937995356340680101569422790443544568602149859e-11
9 26 43 -4.485751053200532930374849354889672377928202357204744597630721325780519070228727e-12
9 26 44 -2.021955530847712339026772670188088579913589990774811786935325945178122167770755e-11
9 26 45 -5.189167268448016420482420058250771972401455737181171467696403079655681384466501e-11
9 26 46 1.20512101303961611028450781650823969078268310436461561721394233772071110815652e-13
9 26 47 1.548094180186264613485160871631963364004108903402759500371824326893175638437481e-12
9 26 48 2.035801954399483314849622627235218858748202802959924726423682322181338838088354e-12
9 26 49 6.281011543333799387870280977319021208090612869117883026957503733335226131452012e-12
9 27 27 9.266359340936878643636570906140054094185413327562878480781573707731401700588298e-12
9 27 28 -3.27509456757696519411648031836134423798679678773251033833563654345244123632489e-12
9 27 29 6.970193233220370825442977982690270402096977750445956094131091486665055405010015e-12
9 27 30 -6.16101818954126765925136875671073159743625887793659388334187919540736828280272e-12
9 27 31 -3.506458224405847496328382722460619332002485090483400640101490026105262314369498e-12
9 27 32 4.087634674082307034777516867426886361663396267593385272643438859710472159992909e-12
9 27 33 6.206172488855196528062046881196506811364957274975197236216573131351049236122679e-12
9 27 34 7.052756586538467991471762454488368386312851661741241361766897782609776344986768e-13
9 27 35 1.048177973340689938453963854157765548595789735038960347289158828848772467860887e-12
9 27 36 -1.393214331200463575261895189631480485656591072630668427185925633231248617765515e-13
9 27 37 8.867575480457335893658805967250556758190533453288238699080944226052001092679744e-13
9 27 38 -3.225736516381376689800449948307957722577318908466996362438033844438005349629779e-12
9 27 39 -1.348805145184915668921725758365628622945160791194288588446383719473278993630547e-11
9 27 40 1.868775782749965249696831096821422790703375129225622304588067834892117938192429e-11
9 27 41 -1.780559841397318032010178911725191658564614205730632298923062154275858448292858e-11
9 27 42 -1.095889920305090430869674016627472303000830098667740869886228987841080037498295e-11
9 27 43 7.571346700855964588014084641959808084651058673708361071786335070430004566060602e-12
9 27 44 6.141434581647174640728463225476499440266174295658956829736565580776439601739196e-12
9 27 45 -9.723912134792257573525272487996174102257787237606805430617786522488158490545868e-12
9 27 46 -7.710260322652246256700361042147445112267536597068941201184215608981108115113455e-13
9 27 47 -1.292791004208942385299403739959724447935559626392535187339554595425333091740834e-12
9 27 48 -5.092207599408161488650701694380974386539827548146886129056902248632437557230339e-13
9 27 49 6.268744391627947462425230135984361875791678556398054614767546873362875942145671e-13
9 28 28 6.357675300403132021393246309156392781680354383114671885442145145890052414570964e-12
9 28 29 1.106488454268328291153611035222548726273864252919093292376689415470941319135275e-11
9 28 30 -2.98935093222508300403003116115564479693405290580048263704723261473718848404182e-13
9 28 31 -2.934705305185672190861745552127368630261909518477195390904440777374224460384969e-12
9 28 32 -9.882235782699745819622067615649508939204093795252335032770639520193741168088266e-12
9 28 33 -3.075133909544563611074237666991895944323721960698982194009399532453611640213887e-12
9 28 34 6.039433544337299509826328958194944454382938048317374824788998780744324737044618e-14
9 28 35 1.537337078391624256587442621091751510358443851523434052240476181296085838171104e-13
9 28 36 1.777854868299977790393104778671104584764413360805535802087352577598832469785692e-12
9 28 37 1.025434989593947421800015449839477747317442778730723243237294135993419293353452e-12
9 28 38 7.199707626829637488137879698366998819312892809887862761089394383914214889926024e-13
9 28 39 -1.65899204893807401886137314570417240575740758489773878104679808366959164259123e-12
9 28 40 -1.320901939714308436111529120227694851710589519978279539713031137869193943306536e-12
9 28 41 2.414574548318966980224237319322094282222472420979738231907803471716542177099626e-12
9 28 42 -5.940438489123498965798514370496348000608295832793785706958334479724384259828474e-12
9 28 43 -5.247369839439310296957649044801327938986821866727654920580434669489064824587146e-13
9 28 44 4.003782084147433662352032268749852764815946017900620760919888191991385750210596e-12
9 28 45 -5.197306769714922050646191544726811712204995281496192102023062016944566586136688e-12
9 28 46 2.169202129757493849401994378504723266387273905910463753467704282551806297710286e-14
9 28 47 -3.612968186708671568622157193863247889828876255643658166673144930934965643427744e-13
9 28 48 -1.24336229626573442128301437303486846503484071046076470287048471005867009539891e-12
9 28 49 1.695881542434187298442043514256777381179726475695721667159803969741960271855202e-14
9 29 29 3.493322623223946264556142327820481203254829795847020142155818581506425285641559e-11
9 29 30 8.4643729970640762346232809216880450243525791767271660285475031430482132538797e-14
9 29 31 -1.046987656407045872143206577352554840644119174571594080676215874448802750912135e-12
9 29 32 2.445718531667097927749104680571089109482474299324712454566817973135344842617138e-12
9 29 33 -1.436346096768543105568016750761755157862070809530162311565183453487006516464402e-11
9 29 34 -9.956492221476208827148623620924347268080911716880098281791899700657145872903304e-15
9 29 35 1.547520328689509320397621961749755884483022954131068168083679727951838881155987e-13
9 29 36 -3.336329839057788559895504243656824020009391332310869504882006889605851824566626e-13
9 29 37 1.946652943703061051888504111655415117360767617477355581379137666436480121680635e-12
9 29 38 2.527744693868238513666534918739596198549218406143428416934628001504192822498831e-12
9 29 39 7.020957800523787762421528824049522461681354952032564672606901944641237166295872e-12
9 29 40 6.261999985563196849743027794937031269430296889439604237549753866092718664834474e-13
9 29 41 -4.424892033070955872300803447066900558224434035856917768629581901648102780410086e-12
9 29 42 -7.501821769259703569928141663681144496341396607847012514689435449725424100517545e-12
9 29 43 1.27090230535716809844114043128160209184086660187391055116392198682676013906882e-12
9 29 44 3.582778533917291177181735803297682680177434505788778189090537874869550826606143e-12
9 29 45 9.826968053331475226926813493942927257962435011535684749567701825715628525387072e-12
9 29 46 -9.847921516429338782068545066995095948722383407154092410642974065120975040057705e-14
9 29 47 -4.061938138527253778148915628085249178870644207189340661013884513154261027454176e-13
9 29 48 -3.431074426644401823798531247633067302939538041843456743736707784389425438243349e-13
9 29 49 -1.861296437964019993550453219891929615985909801400140148192674629910807717519779e-12
9 30 30 3.626694632311256196865841443767082781606929353562305753004471973006111838991811e-13
9 30 31 -1.151731777144980489082463400245607743354504932354446722693602163421792978989214e-12
9 30 32 8.583731941306607338816102582874311466071653523242942269108770366907825846721281e-13
9 30 33 3.178019528727862872121972039639826782004742985213850832050381834096982399683071e-14
9 30 34 -4.860301916219577930006756903829052150708850489890251085937960769994013808772274e-14
9 30 35 -2.227035780869497999917202718682586926737470065207466030084485384072752246125466e-15
9 30 36 3.519681256584653194715102459102347026099025575708455231773946544145018666818926e-13
9 30 37 3.533214382453657133155722401561437392468055507461351316220086193163371828539689e-13
9 30 38 -2.977139090491155156635506501751790257336162457257125036167932473761488526474215e-13
9 30 39 1.399622339699637377579007606846850790334635355002132031185431253482111048219814e-11
9 30 40 -1.642465892287349106886360111262065832987864044805418184798891140544592059884561e-11
9 30 41 6.7049064892435077742524522642020083530679416130501110310244405030103378816121e-12
9 30 42 1.604458005985414496613416023127896162269763330450892889554821775139432129969717e-11
9 30 43 -1.509540223630838220043565277531041133987759150870923440292521522598577413791682e-12
9 30 44 -4.325720380520298239053257642428065780083842587946669073207512110804096658575511e-12
9 30 45 -6.955783202698322035930340721830358551972784661678035313358558222487766683646261e-12
9 30 46 1.185972136718827418466872713669984752609404612194064265314114519720438965304429e-13
9 30 47 5.300853924990379216692356776276038906692301442246091261892585107134214061309595e-13
9 30 48 6.001573416648011626631328556789688085807727843937176733282949076098413045851156e-14
9 30 49 9.365146392778771157967412337360258165412667418371253712689346580270076824441485e-13
9 31 31 8.837063654733196714122433899858422161249121620744408622735630061119222609853641e-13
9 31 32 -1.797147302608902861438926727411196113751879404153697600242100051851590297207847e-12
9 31 33 -1.032283898042702857868065523069928422482941289449523751877767953902595693851579e-12
9 31 34 5.131180024200080487869455688941380850700432746933849815449619795311414841937429e-15
9 31 35 -1.475378057098796420443067193173947781109187801659651208985810567475093390634175e-13
9 31 36 4.178522029617912735028117258139652768823033280544573407549324083703940979327152e-14
9 31 37 1.510519996720374539512038380942516035906649796677313382163711320594280330083994e-13
9 31 38 8.370476778129554754061375197064558527550606230881939752607795258471078852114994e-13
9 31 39 7.743708881025446015905284294404646963838937285916138699962530908768901461631136e-12
9 31 40 -1.694620380401975026253745001923028690980600435310128248629334324119519014660465e-11
9 31 41 1.063243232024394851008847848806841182607975098228452330358824240246971260879392e-11
9 31 42 1.739659283505451004856084647720317148937480779629015705828661800656324788952638e-11
9 31 43 -2.360463537932694834874308801688258190882200872726711704868746753121297882375919e-12
9 31 44 -4.903701666756582300878620156545074064259952242934640248603540941420420954468095e-12
9 31 45 -1.548198547179100619355406654329362876883316020000660194107725293141550155464449e-11
9 31 46 1.63038304395911700030207356845574132372073362950199071020408190282987247481288e-13
9 31 47 4.45174246211903975594849844870595404923179918518635787368937767432169992112731e-13
9 31 48 6.484570985064048453843586492700214739861848460080116467418582866528005810390582e-13
9 31 49 1.724067248763500810883933774588711863281059954869212449518954892836817055981196e-12
9 32 32 1.227380696971058138697796126521644355110764093204470045605468258275867008606695e-12
9 32 33 -3.495759989588533631859860152132403782596469055203492630058140906090594674480128e-13
9 32 34 -1.199809432040844517518166572617584979684333303567242974606782525505356162576312e-14
9 32 35 1.150813509511629588203477128307684491138225784712269986025116213101142484302586e-13
9 32 36 -4.158008966120760543254637710950830298615074083543970479408086340634662209256679e-13
9 32 37 -3.812319725580260044370741164968419100629914714721289004409539535659062829793502e-14
9 32 38 -3.254963955387434495339697698681940121485933731248373137856775767069189254352469e-14
9 32 39 -1.904370710210798337173799526674859774572724961413955164122411499717282187428839e-11
9 32 40 3.02535023089597926107875628072247327458777165124906286807073463341046906173013e-11
9 32 41 -1.62430303978460244217177889510462012535531924490727035713289402678024648355087e-11
9 32 42 -3.113437129395169612123112386373066138494359763545426414057395658897969056506424e-11
9 32 43 3.410963692205240580707267996118006592828331585744832542785655510111070446555781e-12
9 32 44 8.973761262410045060828358640079906240984466019138759389892893421702728425572433e-12
9 32 45 2.371206824518587735185405022664181716976875814656993796030179742758517923238232e-11
9 32 46 -2.307284144650672223891545664840434822305290063673218542957606192086860149727421e-13
9 32 47 -8.748202534589580277568341659103740342008173583301953117563707314056423736523915e-13
9 32 48 -7.898744705482426056700786230519130877927707078757788415191217596267178922872129e-13
9 32 49 -3.234553816424714614273231280033889986692477575539826669583742518829063849680519e-12
9 33 33 3.49586847243324482401686120903264109367332345194728159819317319144241789747338e-12
9 33 34 -3.863269615377668663120708978688415188840238345336390531982892870661573133929441e-15
9 33 35 2.188913474699971241924303362003351006117174665682068809708139621064760966046367e-14
9 33 36 4.552908421638156640304201606553191794244997085053576938342490658276224335781645e-14
9 33 37 -9.092261920464544297157375667180992548674802339024593225739941549761872948215578e-13
9 33 38 -1.525442548234622476802577660992253747660108635658088640253395152991152814742676e-12
9 33 39 -1.03519849286497914031980602929198822258116353413238722515470920700703188629758e-11
9 33 40 1.508848326547348123693353507648394351331235643379811752973577933623680889763796e-11
9 33 41 -7.18956490760471891410812265581192394151134110101079933837081002921310017372136e-12
9 33 42 -1.352359102835452272090958845129699896570898752054714453584456286726218641616317e-11
9 33 43 1.231211216256662947183769423427300788024132527840365455946553462995477577645783e-12
9 33 44 3.293715049888584227003161650711569784675093844610848465976032797586042533535678e-12
9 33 45 3.66074567462416270272450184059719564798198207344447900599156371542350626375142e-12
9 33 46 -5.665331167235320701876392974985962119241799718267485127903442757298017772674233e-14
9 33 47 -3.412814280235818893017530843708205793238429868827291333823204364795038530853175e-13
9 33 48 -1.84556005148270046121303215496560882292049257144130116065006460149361804169556e-13
9 33 49 3.619306730581567181896700872795242671183397251506611473028295509121061788320275e-13
9 34 34 4.37313144622006120963424989692058803985812082997124634513510670610707744926948e-14
9 34 35 -1.928998583876718384492891163585362192955658254167999684761322321060566202272702e-13
9 34 36 1.106136935645081047318074167058897524653948946643710041033618604593905875112497e-13
9 34 37 4.156447343469545260411466337447375978518011688387080928234831271026437921890106e-13
9 34 38 -2.190251234600708245763528301631864936782362451411277119093754090191366263926535e-13
9 34 39 5.168712250038268162167137302019207256232537515467469428502836671792610668018654e-12
9 34 40 -6.711829152330231386015555558842975220279031323386858274831981739752650816833035e-12
9 34 41 3.163639914465930801578872106729357346495768759140893134620188407609307346586137e-12
9 34 42 6.616399139296321263649797333263887271261728791838277950771171224581471519057962e-12
9 34 43 -6.523479181148111373206278614625174444055682933676550740025046907978072677085512e-13
9 34 44 -2.092345471285704834593892672123781239391448883688515913108073859379905395223358e-12
9 34 45 -3.437940634968250982510962504052744965279844071057173505544522004344827051520001e-12
9 34 46 5.897977843716672485350741777625138542758474015303923854072879774881991552002041e-15
9 34 47 3.643545076102001987220913835634700596105109408121636250297894373381425534283301e-13
9 34 48 1.734142945452751924638713267826577969864746101701792204122311909949379021230553e-13
9 34 49 3.145029962449603285521015767654461057643942198036032657137004445280960744282045e-13
9 35 35 1.071362145309668151667852103838276528184848033795828274084216772034725351815889e-13
9 35 36 -1.647920333640014154374565533600397182824969783970079887953341512572402604082637e-13
9 35 37 -2.6167897627952181024273811345718692985585125313517055755082700027348970347939e-13
9 35 38 3.28241177729368301772515917711601147115099003611481557001516371015400067301567e-13
9 35 39 -9.828178322237653950140568105180944278303619974825658084689436180860604770588282e-12
9 35 40 1.25822703600020536726050979834889108817556047918981603185862122409056123988854e-11
9 35 41 -5.882892615103566524540395540695398069565406471140453267022012796896453800661224e-12
9 35 42 -1.24005500422692067355947628601886566325626781653294546035547354683670715511245e-11
9 35 43 1.220125328657139349680192290587532187059210611119025407803639400966638638811908e-12
9 35 44 3.959995697448170280801855020372163047895114183138475408547121309416801163687609e-12
9 35 45 6.238730151303356706244689851265398300520004627355894297492337195712220701372367e-12
9 35 46 -9.437637700007624450269219976831304215144896631004446105629514899460658269099771e-14
9 35 47 -4.270273569801747533019841653406342663374304036854794938295175561340076650003853e-13
9 35 48 -4.551361406422383554535689297227480274100484471591138466148946267357982787012147e-13
9 35 49 -9.794690328676582498169966163936506970247061886808568653747096408067998790993692e-13
9 36 36 1.599733292519412639526488547242229407217069500474397537475164940153872480605072e-13
9 36 37 -3.79348320868466170089885841359949031149184280923691016822822536040014393850072e-13
9 36 38 -4.140509513257882590122182732602743586477026801593456424632364127054128088641456e-14
9 36 39 7.896585536963118031510283272763864373746625476878085830447080770538084056835399e-12
9 36 40 -1.020500213819788594042011310762478260191640125254434969007736221517477673709283e-11
9 36 41 4.767221529133843044898632808599666729880243621724713860615038816066861776348318e-12
9 36 42 1.027196741115531745613862304670764692903984227589573151198051315393202044695663e-11
9 36 43 -9.696654049019061206854022504647028466749936800400404104227743892158307478268063e-13
9 36 44 -3.323540606847041459660935598684876222473794342300769836331966174232370448600566e-12
9 36 45 -5.387270181021090476702387967493013125489540229243968374428871448026799112421907e-12
9 36 46 7.261780083445560702172034624878462698031194203743503348597373265815729028380394e-14
9 36 47 2.840671008245825258830925007585569658941189405249303685870929844295531943580652e-13
9 36 48 3.267321497434340557336320218268211830300671320050788470789114071488270774302905e-13
9 36 49 1.226202431104713561290201324936501783650215819461220596937833306876029998450934e-12
9 37 37 7.509206414512093594005214968997815715382674270268966630158209823870068749274973e-13
9 37 38 -7.421961422101982569226247736810861144533884886254878104777433783576014157297517e-13
9 37 39 5.653896507272122270118367357750854073450371181394867877914433869821995119210791e-12
9 37 40 -6.26342336786083916894266031864022356505919431061270081666707221031269913725537e-12
9 37 41 2.819905151221092796316378003281230482401177884727933029863294638873870932018442e-12
9 37 42 5.517429976235310223975983488544849453638791282843429294882147156118474112545233e-12
9 37 43 -7.028589316197100139340847203194301816572086064726439681318553411132527336921972e-13
9 37 44 -1.811229223038445352067670120620389664630047431626564948117420806173177216989452e-12
9 37 45 -1.095794593948068272385767021848820920220325275666496206551052130107637009559413e-12
9 37 46 7.069632882720082324893359884832030789361163069667500276433846245110427257333177e-14
9 37 47 7.969799350652822433700826681360845100059568318856863298418568299517635641990205e-14
9 37 48 5.465416655129008104351951502806152947366737498999841861477243937832806988305678e-13
9 37 49 6.953692786321533811069876900749065199850237166848328324236801437498230593240304e-14
9 38 38 3.930747517921587903376659726927628114047362370575927753981150119985737597279159e-13
9 38 39 -9.405153173516413453907287207158663008890311462673881099444400598453309644894459e-13
9 38 40 1.722820997890482124401216097237108072487651844120080576980487864404102362047588e-13
9 38 41 3.97446377604656180019611556570776157671805214936862622813143872090548705116346e-14
9 38 42 2.599578084076960223146300215677920919208517040836248003922080755052065821826509e-13
9 38 43 1.141647099237938000725180448853109599958742178231240383902429693311272493049881e-13
9 38 44 6.369062875379049851116250509138436783472575457449275898671621755889880862856096e-14
9 38 45 -1.886464662293243306353282291355856101225674381684627492342805264903037151291426e-12
9 38 46 -2.588457871629527292471830224398526535836520385160420446507283093783772504383617e-14
9 38 47 5.007114807609736232324137308010471656871361259682720210904736283121779577227766e-14
9 38 48 -2.248349424816164497976446519566130010626034375942892583261666784477029566328794e-13
9 38 49 -5.515722902458388955900557231015402823487772589286040503347512190640856985616586e-14
9 39 39 9.789044509674608023823971454240367268740616567274157823884808473233785675893529e-12
9 39 40 -1.311642461322667071804620715814373233404501962528939244375911819181156890958382e-11
9 39 41 5.990487450982906068002678615821597090221921414058633336892493402092423300851986e-12
9 39 42 1.192062761991576036241683876836296844035206193886711849107644709952134174365235e-11
9 39 43 -1.063261227105672194839087998144369800425119278005333513733125188962666244178015e-12
9 39 44 -3.178500364419661472086371763554878296037022657004050818792335676388397488990128e-12
9 39 45 -7.449489640763068660217605700911099838863071839865290824873175244728536548172421e-12
9 39 46 6.128791194960369657189542521728053457254231163971710726592965064594369020383699e-14
9 39 47 2.818905090086766089719821827335947672311261252571253950894843050612976332913905e-13
9 39 48 3.213677259432735546982525313835623158717468659781052659707483968323510644794138e-13
9 39 49 9.039081811726542538959541290388482225308787745816951968132613197839109099361111e-13
9 40 40 1.439016953531181381947401571346834260784908670047576368822358482086355449394591e-12
9 40 41 -1.070558622907188436508435543842001464752814921768706564921467984784088434084344e-12
9 40 42 -1.984102532361257869901863158198354861895529808788031018126899959006311037285603e-12
9 40 43 1.692301601061492472296156612233834314526367503809227198363897396641891202513553e-13
9 40 44 5.436815735211309774586488514623489757841126975483581748822980716448350196399704e-13
9 40 45 2.010734503317420727576207614701721819517728941135234249532247174402897184885833e-12
9 40 46 -1.346473545854548728453403145550954237128264003222248125547688187269183316640455e-15
9 40 47 -8.347926238734719024250256563443052204362689180817762795358877110118486346890211e-14
9 40 48 6.24433174610978110943950651551554834149283447385365423216587934245163406003221e-14
9 40 49 -2.018027393738672245593264684743775975491802616396009951399936481367349324694022e-13
9 41 41 2.231004561269159082456054318921648616667937018910417537122603400156861128092181e-13
9 41 42 4.343492599718437094634422418314890505640297165868130104654932024034361635137894e-13
9 41 43 -1.605015385310416548028587393795751092412421167286254678697062000965932008456041e-13
9 41 44 -3.982027903454052642015807284022376672407575618628624093538234330318356949321773e-13
9 41 45 1.18974516268966006970128604918401699606228452223879751715598938227138986677637e-13
9 41 46 2.404721309474246746473940880978761267904103631912903875432296278050088122145102e-14
9 41 47 1.178907265774668265427953613405051826111670958111397198061147452296557909783322e-14
9 41 48 2.094954025764899424655578640140740978074990594441867937472115980759243567094549e-13
9 41 49 1.048653817777184015482804047864896805412914212415713141231524990064642896879081e-13
9 42 42 5.233440362052305329676325362940771374495800155829777973745107998023112977683786e-13
9 42 43 -2.208686666257173878645478639918905192114730244649664402696959936527844118392245e-15
9 42 44 -3.420263006420557160984762468410877772852280974311098360335768544326751924724799e-13
9 42 45 -1.425575100366159632254673762629520098112347579327989089152443709955152239453436e-13
9 42 46 5.387361225673602619642647148380589588968355400514496775891165092360940263810627e-16
9 42 47 3.267999417685407817318896832927232822845807504893934298292097169713114632544482e-14
9 42 48 1.10316420190277665109211171097244119022339313829624189154877915459457440958496e-13
9 42 49 8.433662815966953101896761267913135343709528768801612773433959537539910109592156e-14
9 43 43 5.667985477597812142964082282675691722778871744501291437110803208394374534547289e-15
9 43 44 -1.76377128353975478510305537598692408593739945458867125480979337739581393653632e-14
9 43 45 -4.520577157714443091651127405368418421326989315349542483489245768580750030728836e-14
9 43 46 -1.280626486459672582298385828024789371446621532599474296777203289599375156867408e-15
9 43 47 3.887224788522075662697424011081783149006800854208080340354440639117548309295196e-15
9 43 48 6.656271810361850488116919582800010421382451235315340603788567624764047719553264e-15
9 43 49 1.196301153438191965538181623975636683241970834126387848389737135984682398763939e-14
9 44 44 3.312928291560791002823289308274820216853128052257566641851126201902932358143196e-14
9 44 45 -5.278384593064313694395525826902949636348397583785053446304012925944348451278438e-13
9 44 46 -7.686448801186852823493956461810883638350944980139914896901431456247691961166902e-18
9 44 47 -4.842363528617517664654910063572110846942276383754404441512651395047492436582627e-15
9 44 48 -2.389193454536125082736001579905794141963336813864750915855224314046619024833122e-14
9 44 49 1.057167487259257956667392254728715008994737199027880100542744165303372528410014e-13
9 45 45 7.985386458359548761256337786562833387915771360125527697236285715646507130368605e-13
9 45 46 -1.871780512413280979928963804893763503704035292196958652580918693262045609500523e-17
9 45 47 1.124640923362609016056709906819917900497522876480746980541515071209058500215168e-15
9 45 48 -3.61727813227774518428866072395790069038627684036152864084621370040039552082012e-16
9 45 49 -1.711897704000917369173592413281901006041281872801998668005056657703283205604794e-13
9 46 46 2.308147385284280069077878257724803459210702204172612568160835508776771392889482e-16
9 46 47 -7.621694241383943081608048653202953820122924742310860944262786223082337819204586e-15
9 46 48 1.494558744477533551826074547545729436595463065090384216250952518435302589623795e-14
9 46 49 3.829495784969597648747260917217044183324933180780853870567382647764366777159535e-15
9 47 47 2.934536478079788732944310246724624543002600173483962682828359917338870432562787e-15
9 47 48 -2.358611301749741399619812857624842291065337092572906017459569817533189917042234e-14
9 47 49 3.612053063648261376486431700311956529807096553575776308162765327038504731317777e-15
9 48 48 1.250829763239707519906217721267152875834075316062964698194061065837090095652869e-14
9 48 49 -5.205434927922092734135452134150409149112878963756541350579506118569020165840417e-14
9 49 49 1.069210140001765185240520391184678042661087114763703186225866275456679348005198e-22
10 0 0 16.96133050950461966001511105869380560032850068805733361402235426322088940882101
10 0 1 -29.75059373364046182465458549043140985612158998595577433035380832190827824874481
10 0 2 20.70996340009069754935006145130714559063394614046867513215817733529554571012329
10 0 3 38.19074512818196477499465887792318728626380823854730802779023679316672858609906
10 0 4 -7.442505720788147964563366527869608109524842459565401267614231774795604840370318
10 0 5 -17.9072837599671651704567718684735082983447138903538633821479193264813418602397
10 0 6 -37.03430199873596076660315321750606455502196543748602309226742006463344102456334
10 0 7 1.460499966178516738556562090707600563056139384164208190205788483232864871701614
10 0 8 3.890430351339473347625354306999339913514591730935078695838803811493497779383188
10 0 9 4.876286202096829667469322108722131489649367197878553896725256143672942316244943
10 0 10 11.56777448627530695520421927349659262701231676422866838445030076900376788082349
10 0 11 -0.1467899048741821800216340873661532760673765700811462391812832295345783842720995
10 0 12 -0.374766146297218746380628965370601972711206977429709491511275668335378519254085
10 0 13 -0.4925196899272216857138620573115013314820346897798980980915032644532282510244904
10 0 14 -1.69676587823456033551281636595568941141872724933948718256135703693371795679535
10 0 15 -1.501833280677036789680805091850887481359613207542884449047846036441129594807459
10 0 16 0.005731836646720154108240256865964315143600014780912511223461195891544318897676528
10 0 17 0.01357725623958741465422736462394588701310629978401968148339389917660753378154461
10 0 18 -0.007050259505403290358281425337336924168417933542077285967259892530927409232394188
10 0 19 0.04385144052899308006903911735023745774631661916434157227930413945229863937629994
10 0 20 0.08720207048320993280589214830605781740769366801183243972046781843329988701825632
10 0 21 0.09175541117131753482065015004648451683577678958985616516387069599150061622605214
10 0 22 -0.3075565090635775429598146829825766261135052965324180279763510656091860173932891
10 1 1 1.615530049680828391730081003423716955510395143091753281702331417931900182430022e-11
10 1 2 -2.207908864666450548373825334731115920041189655826990392059728703797465063626261e-11
10 1 3 -5.598890532829503747820450501912172546260361012955574103712897568737243309054575e-11
10 1 4 1.063197572476115782379196415693608172403979166599128744947525056114465222969671e-11
10 1 5 4.786779011212329635324245262308740929870568749355667043704738480196304072432737e-11
10 1 6 1.152392134921933401959388370797569143383848014439957406852358030272775156745976e-10
10 1 7 -2.288931032468755188754094967538445157416801484689778721842571228817565205908271e-12
10 1 8 -1.541051683050652963876604677804102851248773032927501572114362054822612298437315e-11
10 1 9 -2.896810473063405880442630257887999949134706215449392397638009110912865306216176e-11
10 1 10 -6.698493892671606152246845855881430311754628902904109070155130796695726436592524e-11
10 1 11 2.220281645202883841740412387292054797805568717823279973685594305308074097559731e-13
10 1 12 2.151938322450474879399668157942394792860061188500909865373365059873946872960019e-12
10 1 13 5.920815633894148964096320844982761723033624388954297507423037958048860846422296e-12
10 1 14 1.156624974097371710892845064106102307635179243582815333298025842551647833447773e-11
10 1 15 2.752329045649969210703790115011591246175273519562906994316486654686373206147607e-11
10 1 16 -7.873571610120717287920530307924835606108997125121979825146758967029693180698983e-15
10 1 17 -1.059121194301296420347353327246125640002397792169449322610660545550231037092681e-13
10 1 18 -4.481102494491751160736740666968347595386751568864666080247364593917063082396027e-13
10 1 19 -4.624185207730940544001437176989373936001172476561000900232270804913918597546006e-13
10 1 20 -5.890933304287506769356424160532084897752609865635405283812260959919960870687093e-13
10 1 21 -2.427702027305423637417238862302544732044579626094660536623119109206551456964527e-12
10 1 22 -6.351664027322958285610826453713957847101825295298994166084105583076360933716138e-12
10 2 2 9.346556436629654651292719383737536214263851987342730163585108102532747429057166e-12
10 2 3 -1.879984757308755862642365528594176936816158692449713584962460978881786843521442e-11
10 2 4 -1.177042330100157872489913463176924094547329196664023857627089276245685948752452e-11
10 2 5 1.198076370872110342931773500427426904802256609493655915886145218236903758157253e-11
10 2 6 7.930660452994547069593551077646944143724368308045515874267323150770227112885246e-11
10 2 7 4.878433862017923213463043364964744788851284856709741068189324102475316202518488e-12
10 2 8 2.356806495874434508334149666773485371312265565420114904340209439983847481426126e-12
10 2 9 -1.498308605830331733111500480300150305095782435846821464434298693285507980265729e-11
10 2 10 -5.197319815099195530701413582522019510598499528295907446270440351659907455530843e-11
10 2 11 -7.913606461482762367876839857532066549929984147527456834969822969253431382347587e-13
10 2 12 -1.925163265421228585568121513969033480646434524923405258629049979782815034129314e-12
10 2 13 2.812487666472473046112382372509474641584605291089314605785447785440454372990966e-12
10 2 14 7.02951214897337598373548455275168397225812667641523608991970021802584141754269e-12
10 2 15 2.799226789202129954410685241945994425789539176797414814640403544234088436581264e-11
10 2 16 4.164565820603278722974283479704673824870965592981066360406590622081937908387406e-14
10 2 17 2.409978157114529159311122172070516188648585688937590555954559638781224417725256e-13
10 2 18 -2.15022169430546337328617438088372872564913568312354521150410080475467699709304e-13
10 2 19 -1.378116013607921941575871031392200542090333233250950181055531684096924528272724e-13
10 2 20 -1.48093274753318609414209960028745694131088459500598864119734262000176867563376e-15
10 2 21 -2.847020100014788432590507659464012209046172670207650152155590521898499024447845e-12
10 2 22 -5.854109684755965940415351426604458197785998965375255741151420488806871860287495e-12
10 3 3 1.409903080933256774774239748460370771062827377543181359656913836410383382397597e-11
10 3 4 2.702262067690360174294740258955443638396265518517219319831081363879012703441906e-14
10 3 5 -1.771989984280519230716954549916565635680336992371940890606642746145417059434025e-11
10 3 6 -1.76757188118549071578018597636213285809496726706934233466968865473298553228589e-11
10 3 7 -2.768274023777820153952530550679131009384086530074667334326601863020146148862503e-14
10 3 8 8.380688699390225463103960601440261355388769621554669645220860418285542984395021e-12
10 3 9 1.363048148383517287468818717767535456700149656827944424903671352155508889877702e-11
10 3 10 1.102631139974666688637865946835363464893841883597366796831268102874105729601743e-11
10 3 11 7.070474241032422387279367690005145959469771384098629835597297751774663761368089e-15
10 3 12 -1.709603648691247521406094844389897941149166052217633911702818697219078299384257e-12
10 3 13 -3.547159880380843368443821504538236326502381244938024141342139029148228353386097e-12
10 3 14 -3.637707951264349093476718060406209654983065735152492842561589678546159301944299e-12
10 3 15 -2.360875066214693751954780747868612223603056753640633763642610113292410222498539e-12
10 3 16 -4.119330564459634284062060840313213526960896973343450754421933566520002114774509e-16
10 3 17 1.190345635216083428166340094787154177528220987109511155029857482969875560955278e-13
10 3 18 3.524683251735298480077342487140336703534013660094354514974390686530947630071943e-13
10 3 19 2.960070142312704028805036867325142124843935207883774101361319900698386348545589e-13
10 3 20 4.536206678264774738015508331652963297244852307232524851579539120970774940889928e-13
10 3 21 1.158314899158954552985465308125059084570584003669802043041239070057925518065875e-13
10 3 22 9.813246478016007117476975733317839023125348414906549902113050080394945421382175e-13
10 4 4 3.374163752944218826575295995537101559093934636314412885049666529977370009456336e-13
10 4 5 -3.280980920935266386422332224167351394539733238368644557239518996542581008879178e-13
10 4 6 2.562692354164990882829034700229603243483421087755089607144035153663970650543988e-12
10 4 7 -3.195530615070147746917687969152132734464189244595085463753049908494010215215014e-13
10 4 8 3.205188028697344804558318784040532546276822767568921001590019505465878118408865e-13
10 4 9 -4.170236806236547651034038495829674832325699714656743834801447232648556939901473e-14
10 4 10 -1.734425845271050306333968575920220783750912683112132278773544361681167505499513e-12
10 4 11 9.43592842549856121184233107185023485747714381582298528307905923684055415287537e-14
10 4 12 -8.714169557325113701715109056280211673582585459048798113784353697022827195297483e-14
10 4 13 2.185048882763958583041497297459722746663494561319201223629376584782752927523507e-15
10 4 14 2.304826457095245594123656337851280506611441358569090751743389027029743876643363e-13
10 4 15 1.073854956670973388747014298627986055053967910342261955559738795555494857368956e-12
10 4 16 -8.747062123057980529003653900677972720619488450722733389941704665970894744903657e-15
10 4 17 9.332383510613778993340182958876332860643465287474072755117230898771938477828711e-15
10 4 18 -1.453088434478716508136532647002765749655343371550201145877314901313945583510869e-14
10 4 19 2.795780079620669571875165984351534387858028901692939489804793307244680989129887e-14
10 4 20 7.662555228950123925663940916952834527776028388329068562711697734624088200889681e-15
10 4 21 -1.363821356279494880314254945994055857025897137494949330313219971046577925778029e-13
10 4 22 -1.415782082307098445202726423125149287094135165251889353421339479783029343952496e-13
10 5 5 8.640990583899948502056645636894189620087608548939359815684694228733822570657972e-13
10 5 6 -1.177632239611702352517517953611474803249713499529273728945069400150559851699761e-11
10 5 7 -6.08290849256417658861038363793029671285188355114847733985919616332664998300723e-16
10 5 8 -6.016934578360741784683433450540009602854418985866983182218479374544375744486266e-13
10 5 9 -2.144849097268469650323131096526668814067576933316447580449236914081261756529449e-12
10 5 10 9.125998894753844893955461269719199460806574174948933250401981744734338312101169e-12
10 5 11 4.04088185369221167718976574343745747918164500417768897021942593077512125119199e-16
10 5 12 1.217075614863060178071305126679954059791903555919047969154590025806099787297492e-13
10 5 13 8.555797185242842635546061223056810344871310287961586654174824357790274275853583e-13
10 5 14 -2.288951249903457486278245238101769432253931927670249029326660257243888854793861e-12
10 5 15 -4.390752443743141969649827890869065128947113025948540167195618274416206842581041e-12
10 5 16 -5.163341904095068024990096197787855014174569527222769350198947412896909358444616e-17
10 5 17 -7.824991337565554687967898888667966421410821558431570622286145343362133684147282e-15
10 5 18 -8.999989289483084644091206701324596135318339060353433994271735707694258648821229e-14
10 5 19 -1.488407284877329791008887715319396810946250819328793929078138943461865155088037e-13
10 5 20 2.172226922575353952356500966647801592908055382258889214133622692662497665185922e-13
10 5 21 4.634732054686639596916046733951369989897226592583056929461693542051767446888754e-13
10 5 22 1.078885651562502609391153462415298489937964497474839368657871679035908622282597e-12
10 6 6 2.258985078140725213463159893912067660366763433775696234262956963426804614493583e-11
10 6 7 -1.621434024478535246357909643099409480773801082697201511433153788702846709246787e-14
10 6 8 3.310497714167329298170724909516929622524348156339653763619028658486563764082005e-13
10 6 9 -5.817114016758127475035468610462229906964644315440117005662413613967842454802594e-13
10 6 10 -1.943214239759073591698783962935563227288470188663532418714048120690904133741819e-11
10 6 11 8.842792596314379856259513240394399980021012391975278862278187595947263451869397e-15
10 6 12 -1.822341055163686371829302663480430036388708954721829554479814773204949644290654e-13
10 6 13 1.417574512772796620117629960579038634610208890128521750996801653684078974976616e-13
10 6 14 5.229931695103743336134079964014805756834757011023355208719261199725803735309759e-12
10 6 15 1.03524484690622742933959274158594954136729610515176322132845410516034964788212e-11
10 6 16 -1.142568772184086179141481181021759269328350542812026442467410692494095248468563e-15
10 6 17 2.248769150798283660063158577678500701723230457229459359828341813144291923988439e-14
10 6 18 7.614694973204835202334879510183393782229308878050702695066242364177894358861824e-15
10 6 19 -3.543026867697270945516735269877034993550853828656457336918973887389431072030251e-14
10 6 20 -4.141397472997932044521292887500221986864936536170056734142986797550190959326007e-13
10 6 21 -1.466200924954451387092088106549943164090224106476922095023052293244464322977821e-12
10 6 22 -1.197803753633013347656346110734691379954107095409362481612903268882403629951831e-12
10 7 7 7.764509655793159620422766390275998118168565467802750575273128683014539683957299e-14
10 7 8 -4.68125803409837686529134753644059941039519052866727496082044187577367922186948e-13
10 7 9 7.933409201136758739927817742406491667055894036143836915162334748902412541211363e-13
10 7 10 2.902099669261037699119123472771787868410021910140984308096175452723720718866824e-13
10 7 11 -4.137672580443514339865126978719464153071013884492872472086518448142420456517585e-14
10 7 12 2.052713435377522628050916096938840195471093045560328756970164500641167454152121e-13
10 7 13 -1.69148428928365162056547440286612232595589619531034269073202130514579642287089e-13
10 7 14 4.49116485158767008745688755216061108684564518448229857684010575769875511687056e-13
10 7 15 -8.434369837177272060464263631979817413959991524173602961519242440509767510173573e-13
10 7 16 5.24224703513106822208444615691544992000938302311042953449948376682704397298357e-15
10 7 17 -2.572891306484589102240179261186927876761052070347196427164440222469119178028607e-14
10 7 18 2.928848260240348227926455803801409393361758209274874456138715583819530571148132e-14
10 7 19 -1.752689794238143661785002902588177683739004411459152541655282567244836273134859e-14
10 7 20 -9.503627078907380293224280131699730226361961943621418741200490948765855619422875e-14
10 7 21 6.097855688052149359731996705955004319747303018335183044266523351162889477444706e-14
10 7 22 2.805811171812090645433703176247176732420042598118138804669128204436154994458596e-13
10 8 8 5.202553662839406435511522020951046068752393139265198319260012992445138308156225e-13
10 8 9 -1.168055786532870036899390840975246124654586345513769005904116899111204452791984e-12
10 8 10 -3.822302960369993451464285966039042717899182921687907610372441082795712830241253e-13
10 8 11 2.453339886564965742053166031792804610006106566470210422630662872236436890459522e-16
10 8 12 -2.945760031487840424023737364949025075229699563759399904266197149676574198912976e-13
10 8 13 3.714180102612023825257333706299902186803136379515362256926056377792126224679935e-13
10 8 14 -2.416357081083030910431876107660574734427768475591008464454217649314206413796069e-13
10 8 15 8.777358468009391028278223989691171038856806823024718892784278257032486588274573e-13
10 8 16 -5.093110083022192205793484097375071426695345183038538310825795812644659718837545e-17
10 8 17 3.454865319720602520431870823015094891482432840860763317955891659329685165004289e-14
10 8 18 1.493560079292235959744888358928052388348919313959330006768988987758981194687613e-14
10 8 19 -1.415758680002863616673813444709599640765896562982924683874153245145651728572729e-13
10 8 20 7.276342290183866020492150198383462054304533290135890409905176634893260368040295e-14
10 8 21 -1.189187691681055033878754520577973240736485596552938666762867715194706242599176e-13
10 8 22 -1.459922706915682840422692461887977049990831775440432833239699968608878743414488e-13
10 9 9 4.831596686791653847384031777685313054499620468270811217138682917192554652089038e-13
10 9 10 -6.931744814338915578901659471429818674704916096012654383259885184984936116855226e-13
10 9 11 1.094099233583454759523566899606914707931271698255885772145996776711936831769776e-17
10 9 12 -9.63108220305150551702140435337242654749561166483575926547175283575109314131244e-16
10 9 13 -2.764485626277818417738749813333198593197482264334464876427294777887339083844805e-13
10 9 14 4.909945991075835800655178496483951298685800030838343883568841222808321107910206e-13
10 9 15 4.004074180075581757789740592347267386555222104137588323204478215357639883017873e-13
10 9 16 -8.18405836701824321674512459344495212846216351421512514997187827051731658304744e-18
10 9 17 5.893928542870112709557564548418514112739472804490239245493678262845450716624565e-16
10 9 18 3.706073719653241722637033546585726537683137110490459797908118637962328758771587e-14
10 9 19 6.578355701359227005005589638461786147453381565225180621471934267875266821996873e-14
10 9 20 -9.682833535735719058911413883821861848194646205501651951076639129224736744813268e-14
10 9 21 -2.664507491754646029770795114599234658917331146436135575385517309204406311035283e-14
10 9 22 -3.282230816102656503487817304207369202519268999485664803587686000702673732290809e-13
10 10 10 1.550552331657407225701085013112386544240949448778426347430908196277189557324183e-12
10 10 11 4.6844295613741144046033019453874698918501299737362127239571827170826226212407e-16
10 10 12 -1.77232741144994031014386214557621119854772297983624008298806909214344592995075e-14
10 10 13 2.553755314134376404156964628354903919863323298364683920137112979483614543606622e-14
10 10 14 -5.462815606920276845479556632620187679295108271018867362055028688235590948936324e-13
10 10 15 -1.891415453211810902165301551574578231352648522103094560783049966135527887218699e-12
10 10 16 -1.045589239135557459629027637849860545448872967028683967426422030080561907324754e-16
10 10 17 3.59300999992142698111927218971644498449919996039500290050221632280572518674883e-15
10 10 18 1.639942297564524728942276652269202328387695387691880821399889958430211982609696e-15
10 10 19 -2.237134799174721048337728652620930544388706155725856785575513415606994967339745e-14
10 10 20 1.192480402381901711736860797498935771482727463365443402876523727109041262983131e-14
10 10 21 4.206554947454707499159040239755167729862711411705332502047956032950269066290813e-13
10 10 22 -1.394828916604200281810715968203585424265826562120440732574630073794747052976313e-13
10 11 11 7.292101435808736834680772357781639121319092908391714009869000071281996340502837e-15
10 11 12 -7.488099886739126243197190527836211685455453564320010225730363754546035821410978e-14
10 11 13 7.392074438457178805910705309839184921018796374648382245588368153338089983850568e-14
10 11 14 6.273202513653318443375816682673439108686947746295588994965688447812057364304272e-13
10 11 15 -6.634811385390625430023909864583197798924659013106223236179984729932864285818307e-13
10 11 16 -1.71799621060423807279740138541330253206653571709483370294149506001480425636599e-15
10 11 17 1.706610937577007979172946022514134340018198229700137279588301037839306826866882e-14
10 11 18 -1.110333168969933313519185237535243951635721820082247956211739319319380628968939e-14
10 11 19 -1.446114565904377148019475060058877907496233350011867937835211268667738952593965e-14
10 11 20 -1.038878605291192834788267171868565742340219896585801318988355200450021101738845e-13
10 11 21 -1.077307784010118357251379653119388794949875100620215009907539481422264160413091e-14
10 11 22 4.505974297721148385020559901155211606222543230634081188765842311041801404809085e-13
10 12 12 6.816827644506435934228315587634648253273287359996649231043525024162870168071232e-14
10 12 13 -7.675167791630967032985379882353976158831748514172348795085922999761353021104985e-14
10 12 14 -1.222273473433787359146974898764139473126648082247816404834883098685394403225642e-12
10 12 15 1.358650271659406679741586761187563120672834168186608932197041310088839838636291e-12
10 12 16 -1.2669527089818951841358435509259966838036032760353727673616517026067827984621e-17
10 12 17 -1.299611891047416401317153870009030855213812185689252805435718867737625801197484e-14
10 12 18 -8.755485500219965705455801182940466265065518460861450627180105915525000653674123e-15
10 12 19 5.214841587901178678382720748155813766883889567697092522211366395214873256461195e-14
10 12 20 2.106205148173461607560776594520128727567455508908037657130285922931669202055636e-13
10 12 21 1.587966200712982962192330205139702159877676028629130096033240046139942699375383e-14
10 12 22 -9.67800009525806532940618589246128298874114521539565705467069215130782808559719e-13
10 13 13 6.568261684003416722557833662270468926071435503796959803907777995031419442825111e-14
10 13 14 -2.283897215106085380078750518615649058475743056032193984345070746069299540453549e-13
10 13 15 8.839851980303105900328885956940710544687870973424541327375763981333227717027619e-14
10 13 16 5.674815672578084216383151230444156090559582201876927402417893971435134114027697e-19
10 13 17 -2.20131556902186626506926800706943912499760884397105299374460283862282329698479e-16
10 13 18 -7.330002871061480864113679670373260313950747206574877541566450133494565980411178e-15
10 13 19 -4.949559224305357076894978923219828388740252608980378643493652103471449625070641e-14
10 13 20 3.567421006015590729981492639645767914709589809958322244790167693556694026261409e-14
10 13 21 5.698490020218449076012836636017690663316972962685727873375152056271779580594454e-14
10 13 22 -2.478489034750037159994590207841858583061811204169135491788368258654926333238898e-13
10 14 14 7.086501680236862142481763800023559307273133960402330198797907438845751460675168e-13
10 14 15 -8.740460608488413533486130748375351460039554086079935014841878678344079785825711e-13
10 14 16 4.205049751833548272117263561145924535213416855623312036760438659873412753421696e-17
10 14 17 -1.974776428257780632459576405487439912927909793367103832540151578454870639438274e-15
10 14 18 1.337561321765596690888605159238464059090896886282515927603019752792639968634635e-14
10 14 19 -2.510445620993776900779123484876085850629733594196585330251552464009396795282778e-14
10 14 20 -1.682388074822627249869935993135834085841857289684125169478157548351077604612898e-13
10 14 21 6.466281592435740499553141814906668724296653811971774335288474340641494357607829e-14
10 14 22 4.655730612228931579564931949595767205263593136371652758153529974347127451297017e-13
10 15 15 3.295680389511304006157324805076479597303013440473893515844906901164405998414788e-13
10 15 16 8.430054793363118132815267656561006520003345958344677505068199768783585000557278e-18
10 15 17 -6.103060587158486080380246836746141323256511330588172125173857560579269223475285e-16
10 15 18 4.551611367478111300864427759165914070675915805966535139808743587174974438390303e-15
10 15 19 -9.171849148695067213155283067082769610696471999613867505669252570328141960262666e-15
10 15 20 7.864477576958282101262501320405139204734167823297466124330123942337831134138623e-16
10 15 21 -5.213256128162691724475287464306983157249838299862831781602705586899366626826456e-14
10 15 22 -4.448988700669156022559258823829000895036966001309072546164671331224569949183245e-13
10 16 16 3.35119057535762558271118921075188136125620763148740260309663124779832181478704e-16
10 16 17 -8.920320231583614360200674121415537446592692946365256881850296780381054379229074e-15
10 16 18 3.914243707431332014429698554093321940998498220857431725420343627811622660229768e-14
10 16 19 -6.150227986763853315927682191771144326486945993903558902334169464868530382689094e-14
10 16 20 3.770766402829507768501068266380227823352225227957398446328570338505976232257552e-14
10 16 21 -4.281546478529508025456893747079740236615522473361250413342070847784435715274227e-14
10 16 22 1.219135650097902351861409323427984951334430573196856497507125682688589899236597e-13
10 17 17 5.311328280461315756817758617823746425577938954947170726697669943370020916012457e-15
10 17 18 -4.629602408932466062479699065771788410620471601703717693663608465423078819224445e-14
10 17 19 8.179985571371956743745904299617847937810306918900447275039116409334506589473949e-14
10 17 20 -4.696610355241579062083543767664366485082752478757967041882478802587379376502699e-14
10 17 21 7.193341566328570553822399385460702694451338525458691122808295791883927355703337e-14
10 17 22 -2.448453334825442406136767116582902558582436569621249114871473285450225117558144e-13
10 18 18 2.456496239752863115176467986666029617125022956190449599300268455297095288683472e-14
10 18 19 -6.864531198281495853579761894616165557488086374237912320986547647679136151761937e-14
10 18 20 -1.20565540636806919484799211895999196730950993065202972557533767386308569818645e-13
10 18 21 2.174587306223163606576285614551527377633429691538527209122371941806281952313639e-13
10 18 22 -8.984000407970838111325348922483827357647903857469833930757523492915530148744647e-13
10 19 19 1.871852890578758705984840056850996982252108607334337546683085055886436410033287e-14
10 19 20 -2.14287510807028479334106405424335778064268221199053127323037329935244166990119e-14
10 19 21 -5.767251696135009950635455733191537249239034438166323134170248329378257261438022e-14
10 19 22 4.241806467885974932706327898360099041851376752216744778840044662174458801367224e-13
10 20 20 3.583782180479602462911164205771899712894891992264254411642395702916714631088134e-14
10 20 21 -1.447465441595559838889358879509878782873153968327640849259689898634308736697896e-13
10 20 22 8.208428845019132801950712680342453083526799665251680376071311810518874819729982e-13
10 21 21 4.499368768079224433674045253141314697632791095894631589877729146439339994155446e-14
10 21 22 -6.150208960647484886719940705652618394224599638318721944711013141243335707418745e-13
10 22 22 3.253254005684691552447761172005017260675604773301442741031107084156442367609457e-22
11 0 0 5.351161005887248736553050245136816094866635301009545750937429866781649690353512e-11
11 0 1 -5.940449260006600560607109787803733963053241043428051962428829301533153121955713e-11
11 0 2 2.369913636769407179669761295401574784502512018889266571586455041949473155360569e-11
11 0 3 4.74790613838955123368537474942019795254362395937300494959475202709823174827961e-11
11 0 4 -4.004333976744920864004577691358044317545772536653001942888496991849800155494063e-12
11 0 5 -1.198490938564358238039160320942018759994944519147964029362353169314927955016997e-11
11 0 6 -2.48535163220361794079371333073091818980726514716031466045281974579138195062315e-11
11 0 7 2.339853636926994317814904666637111642369052415717762110627997216257977018468309e-13
11 0 8 1.010936129912807922524164893510532601881392133217837038551031844542068852804325e-12
11 0 9 1.314125206596244326189885332413429248851050697988827793039544531730327235553576e-12
11 0 10 3.017781597326242545441372829299499452929552144046920537778900871713922078253412e-12
11 1 1 6.890768772616435618183432509873384830591519577645964600920001018940907612570318e-12
11 1 2 -3.900473126436747942472570988052255830903866588748922344220325023985039958215109e-12
11 1 3 -1.384342810930739798165221255666806263701140117928714945801003138864308135386027e-11
11 1 4 4.197671084813494065376764114050096975418897553352274207966311165397350506826649e-13
11 1 5 5.192527317520403535160193810678628430879570744990572433335470354670106368061681e-12
11 1 6 1.033269341009807418814416696806740330711198855100287640138972119518548184641536e-11
11 1 7 1.267945605875713334587636782796296665135898088212883990461771639530319938157168e-14
11 1 8 -4.745404793943614449564667578798328102654358892299254034211642325683645967976258e-13
11 1 9 -1.075261013047535285858536287517741464772162640790577763908477426878128124854197e-12
11 1 10 -1.452926806183460912031245392456975667001467383484809777003439090271416339719778e-12
11 2 2 2.414449851785914949233414144068697380009837714240145880828959552734223014454883e-12
11 2 3 -3.084260991722188342302132142298557918292808118389279350475830477046785490824662e-12
11 2 4 -1.393712589156835393788124464807732137849698778907377732284431023068962780183465e-12
11 2 5 5.569914216565281956333327687817675707874783911826524210677825764448226927952077e-13
11 2 6 4.134909481818312632137294034536635618550136319298938385311821978687743458000852e-12
11 2 7 1.675782911299269058461908886693145260764560281693307240123839903535695324319419e-13
11 2 8 1.245805263340693766230772271083845483565250320743468187837569002237393937474001e-13
11 2 9 -2.164182919424705951866731070274667331548805584792339513034969435340060886596455e-13
11 2 10 -5.981461494580984333781732362075973970540711415063268087633411757510691552702823e-13
11 3 3 1.472524561913369097300128473178489287154381017734074696605464596351801434340683e-12
11 3 4 -3.741530494312109894270618937086850359051357969690698310456767598432323290972482e-14
11 3 5 -6.286360453580416003304145133249564738732883666755044226030976243119631588099427e-13
11 3 6 -3.30837412076489594392233265418455411340943567655522489839974230183621052021815e-12
11 3 7 4.313509584779681733040471962973594741456819406881920953667811217487123455746692e-15
11 3 8 8.226489076605716148910596076105875295808856309024434373261680659925057879311987e-14
11 3 9 1.578370598475533322007103246537028445242679916873410845243158360202164796364563e-13
11 3 10 5.309439836543200696487217291209472956929769663850981044911188926124082082675007e-13
11 4 4 2.000957433378580790106715463380540526755049582052293533114266014962171349024743e-13
11 4 5 -6.446453501130071670991977783521260191200780589200919788780042303561661778580968e-13
11 4 6 3.354735921357632516506263883572648218387709708621375473826458774321115868528666e-12
11 4 7 -4.978844483417208786444978650861243400207285409338017492261243536971490138391301e-14
11 4 8 9.247075041215461752538013194803411972259039493673857776930189315995724028090236e-14
11 4 9 3.259981487986220732824305192748830426227035924723966726787673801870732597388105e-13
11 4 10 -4.749790432402992917673781022927288871177962374247722747814865458827705684654481e-13
11 5 5 4.227523505106710781453792145887252423455085637565795163223474088933412050449216e-13
11 5 6 -3.086409193840100809103393659898257412845058994011748195270617488833923902598659e-12
11 5 7 -6.881687348765837412437152623570004416754709267310623812730527100298359387244168e-15
11 5 8 -8.374696615137572313152858346650262230353324674303610044823644567707792112877278e-14
11 5 9 -2.148504666343871261446527442008261802941276158992648343752406148537980158566347e-13
11 5 10 5.370351685891670527010840983409366332432945755112939016161227621845977366835782e-13
11 6 6 1.180601406157467154342741431986034937532118915705791477109676731618366861996525e-12
11 6 7 -5.897014683470272527099132206443294230170397228586183221680933352460935404989386e-15
11 6 8 3.45957755672886557565927872519658314478007446807640509379137021266039096485079e-14
11 6 9 -2.599715948231507665674195298263982999795296222199411610767796960718002545434223e-14
11 6 10 -3.835629157226046969013280227141016190611069158674607654285188586386309192347671e-13
11 7 7 3.395223859196379019324473747918111783298421167859809897981471461079409930447803e-14
11 7 8 -1.748653572309828726738402362420198100959301446743976668228202152063720507368037e-13
11 7 9 3.031741638613117989339475179214267720431519503022385928034827085428456310771796e-13
11 7 10 5.694253878336799508375547658700160095265127961900456703676518351515866680140257e-14
11 8 8 5.130140089175733427413074100118014764938791511752884182852887896404664295910117e-14
11 8 9 -1.563134290658091652622100988662125168251000671055211668056536170959146311595377e-13
11 8 10 -1.719794508328012934184400383592456012481061864219901073729438370884698917353303e-14
11 9 9 1.184689588648841498189114179713120831836158992764536263038029874242708765976831e-13
11 9 10 -2.14436933910185663347398017091430624366759089764019444286576793423960070923732e-13
11 10 10 7.709333960661677847082713596640976126021967639603537206691600129136432208945919e-25
12 0 0 9.529401094370463942038184414444111160983597213422670269088151002006948252957332e-12
12 0 1 -7.627616282442864426237517456298432835794730766634397290754740880998950529092814e-12
12 0 2 1.924612740512973901851320999659546177464112919558141468242250815136284015684771e-12
12 0 3 3.531819263323106369891954746054562217212911253672481279312380012393419049229676e-12
12 0 4 -1.542347288821571233836949523623901682181918748539581318201155690714303845624093e-13
12 0 5 -4.006786297263904819442428610202584376382818491559483300928870282633595855353921e-13
12 0 6 -6.996346106761074197790330179979812415056122314604598690250267021879008221928292e-13
12 1 1 4.412998482789910334826042884428367134535266709534480662550085885199276206200254e-13
12 1 2 -2.190261703721115469143791792395634234523092062077845600360929913441667519244808e-13
12 1 3 -5.55733700683499898858239144716945594998117788023856158792169600004573435537641e-13
12 1 4 2.593730791827628661236767501407381130586837917664667010878687548174047385918605e-14
12 1 5 1.032285090557391181520662745145431923104856231255684196921755427843499056317061e-13
12 1 6 3.285246442141824231295986506314937528962558575849503226265795361378414677043096e-14
12 2 2 2.081077573053135758539300264384097783462088327681870229323909338060366127682319e-13
12 2 3 -7.151950967584912176605754271592578976675086947205928343012031168697615579981162e-13
12 2 4 -4.263579287051509632628041312133783307591250500320630870242709218825401876372489e-14
12 2 5 1.035636022427021856643308140963648278265491399867859135506449886882835065755351e-13
12 2 6 3.109336874511773398403246794653494603581862198307183771772218638743526226109051e-13
12 3 3 2.62276988939821437069062951622469976213492496194724532468697070382185436703338e-13
12 3 4 -3.517390102148561940067590734769903452262639661456064318004324772158826925593742e-16
12 3 5 -5.566666182231744898987189792922606947494777496478051984923914967736980984391062e-14
12 3 6 -5.088392294085993805652043110909106485913814166104893249490948586320026880137878e-14
12 4 4 9.022861146805102203071872894802949153651053532840373336035354904009417691932863e-15
12 4 5 -2.995479266289947255740203901843172980709842834979710103727937004433505924037098e-14
12 4 6 1.429021913355556485860967953524041582081783756042062187775324024253115706928744e-13
12 5 5 3.771693509406521717375477442223940589578582864333247035662317447099876351792737e-15
12 5 6 -5.924093157331632358338081589986230232003441658050471591107934392535527938563346e-13
12 6 6 1.469969905041582893889799168527080739915827252249076953192426681769686664440654e-17
13 0 0 1.679042824861473228864429615447510640128497229364386339103295366529465883091454e-12
13 0 1 -3.632875312954911971238325825401237495668294974053489141764812055470842679194359e-13
13 1 1 1.436307583365144020949620485584586151746815349674923706892699383439280890356478e-21
14 0 0 2.12115064805837537901239447580566769138328345696763044038480306440107875521296e-11
14 0 1 -1.46111406908686865807675997465182170582952759179958357525125575159488861087216e-11
14 0 2 2.9742700277560829828648985107972889359923329465639449409748957643158639198434e-12
14 0 3 6.688988127941647393934851279533134635940570265312553802762983155622541735065813e-12
14 0 4 -2.106256154690359704716162627647965245329616446093668783636066756449892978929937e-13
14 0 5 -6.522788233174412807186608942644306635778302860327387576868671419606525939727748e-13
14 0 6 -1.471200408817414149152373000323123108224438513087170607860220640464001645654355e-12
14 0 7 -1.711725880914842706116438902113139602029532519942994296452007960702639918846833e-12
14 0 8 7.811751657753310494149425516157480120736605921027272183226020359526034568087039e-13
14 0 9 -5.320255651877614971269316495045665431696403286362442997650724168861820529992317e-14
14 0 10 -2.258384493574155222809580717398461791507996088806158306928460860919116682834642e-13
14 1 1 6.909049154025120736782736122359624378170941266289007732621129826014128726412561e-12
14 1 2 -3.378437012527858657390637223056910774107047280447785610857818382876955504346024e-12
14 1 3 -7.130799894316255942729271271771237097664792160170271782044024994576410868943477e-12
14 1 4 2.498232281256266958286009714895838750042585836545817564460874891440932612745212e-13
14 1 5 1.38091611222773749954471418823829073614619461283146168530223810936688437718806e-12
14 1 6 3.1635276471957570806521259069559296623924927166498481868062568965189160142938e-12
14 1 7 -8.283401368864989513816454849733754930671618881820808027408765737207901427350183e-12
14 1 8 4.168573919627806723440117258430306216390780618812933926429546614597642742048014e-12
14 1 9 -3.376988277894880738077303686260129936546598985589366220764652826910874201366802e-13
14 1 10 -1.268820306052895775277648062089358420163596465098265578150011633587784173914148e-12
14 2 2 8.278831303349964584674806518223540011941916682723205935827021404711135082841465e-13
14 2 3 6.251971399280315917718432889972398598194012459451136784046187920248781438116078e-13
14 2 4 -1.779886942903690805574761846142854974726144477388955819515453166237737682777344e-13
14 2 5 -3.37280900377677259234527381912608592475415700051561251012584930289876977417136e-13
14 2 6 -8.594454914571892507503035732838573804791613214178444747327715195792354689958559e-14
14 2 7 6.444306400740768343308343196048842366342742997563353971104617005438230183910979e-14
14 2 8 -7.664400812316611683718781842366890484852937626301909694172108030306827054445594e-13
14 2 9 1.648383181046207992301532139230021358191405024318170178209799614531259547544759e-13
14 2 10 3.14165361071830570383480115111099755581849712903661054186850928881890241756228e-13
14 3 3 7.541398514839556466305341784236154220405879577845461931088454455157315179891673e-13
14 3 4 8.838536049255545660711442738240163037698835556092383913820134123387477815124544e-15
14 3 5 -1.571779325980461949843571641128890500557975504568274452933569344186352045643476e-13
14 3 6 -7.348042610504518983756071609103191883627781723406047069839855992646422750853799e-13
14 3 7 4.481885399476626992435838027231751781161452528275935733944177518353012398835807e-13
14 3 8 -4.157580467019100289413482240173958439709415386019852053427537181616711470138742e-13
14 3 9 5.95383631774578826765345297210462682469862510501584826796533105101848519994554e-14
14 3 10 1.495699542629077130286463347479635170345851980003499911586788115995931942760285e-13
14 4 4 2.360481839060192038507083100477555446175310483756804793125484978929847339674773e-13
14 4 5 -1.513311482147852176503133120847039183903844081755913946045942596367001370316683e-13
14 4 6 -3.431048948088017258298580848378472641260375694677125168538472561542741355879606e-13
14 4 7 -9.903693252758866937265320681866122543918824780931198312542922255908153978743691e-14
14 4 8 5.293689331234003453874551088114279343882293935454803464360615348854806508282956e-14
14 4 9 -2.490655654726417662992637698159246585797229330848281649266822596429598589063548e-13
14 4 10 3.062802502616612698746056391927190739606474103885337507326795910865811796496738e-13
14 5 5 1.048270181205053216660272809432431823231684961230087086691646940820854125759089e-13
14 5 6 -7.702324948844209301062704766077460645865513701368402270449339609634254318726102e-14
14 5 7 2.728853262025852496397555595659710612502614455816249256023291971083503548643145e-13
14 5 8 -1.474671344986766399092851930352037362229502872729188460609864124620282675381872e-13
14 5 9 1.88269540097558517471557999095085215734843143638125435785469823118437335842598e-14
14 5 10 -7.462206277277113806926447370168262934833394692785179055740436712425772426176692e-14
14 6 6 1.251406283425652476111320313899278058882965847628808863068717626819320560170942e-12
14 6 7 1.559207285264439188806560866952754021281191977399098247017785859163978144097917e-13
14 6 8 -9.263883895901383795514685187377264381703044210149871687150060244349307964432522e-14
14 6 9 3.466256025949897362276527573434174536421884345268622808274251055782449779337957e-14
14 6 10 -1.358028439702294633665083348722560908480332296346441446764086355280217786297224e-13
14 7 7 1.270642258098833116113985547646924073513783135615443953437808957909039127598823e-12
14 7 8 -7.045713107871371117997295841036474507607167087309526824841701515822933950604023e-13
14 7 9 7.840632425062476364600528853290719270214077818142343351642032284544216560507257e-14
14 7 10 1.976110742365677820866404277059220897749353328956074029282335949559364373523745e-13
14 8 8 6.643994060773698697772936557255309131321222814554319633245877977345668340326986e-14
14 8 9 -2.2386942883621294749821836943755136912072494566242215991462140978022042320741e-14
14 8 10 -2.047452954595297328755180340293620026954986253280917578809748198428791757691713e-14
14 9 9 1.728235149886883491908513548661359769767296296428031628368941910980295078942015e-14
14 9 10 -4.958930928282685224145635687819385425155655344895712386167615086423055340745703e-14
14 10 10 2.884470433771383745089283732898522739062018418903829180654850421293583436269945e-25
15 0 0 2.427188349317087410903005333324350587703299111436362252542369114613950463437269e-11
15 0 1 -3.98457163380297643532320596417702051113521898581439908427543964253241421357034e-11
15 0 2 2.637090370798510625961592522746721771103843480904095991370405229059644412033829e-11
15 0 3 5.018396028748141156337215895469382531526310134377128445844549460007978446900483e-11
15 0 4 -8.528788088981885708458938753874985101267090513551123560715655850326486417680902e-12
15 0 5 -2.36268746509477124795862290371813665731913464856897148449052226858524674449717e-11
15 0 6 -5.099187764702562302714757739478976592722160253697217389326843811619611652846195e-11
15 0 7 1.31797751460133043609048424215694541634978300605691912797486527896088793176049e-12
15 0 8 4.845033674485118070819806707533507654975061133727570228556358813176322808976844e-12
15 0 9 6.489894946295016557591854657398089179184706645881554044076689945608984112392977e-12
15 0 10 1.720733762720513744975508815671270974305454654867544914738610831837222176702832e-11
15 0 11 -7.724471400986858490109196552610862385190630358212583404170684296290647273890421e-14
15 0 12 -3.594239812351308244073930347322297903051359775405445603159845433925493823953306e-13
15 0 13 -5.658609065441284490661875138050546186365732699242337052024108253762749796633591e-13
15 0 14 -2.047629265245410952533967581060713787344949509022752696587553139511834260969773e-12
15 0 15 -2.597747048687165598309526762596486394320195378894506494771489540033607448239744e-12
15 0 16 3.192524125809448837888210701151850743868351319117704923550338124242177036213957e-12
15 0 17 -6.003331013245968996036006710907866429485729680477302542333520028823258321099376e-12
15 0 18 3.262787950473146623500490259764197794674309475231006001329917097997255227042218e-12
15 0 19 7.069719109559406964019770112060182662938230422198154710005381184351422047637344e-12
15 0 20 -6.855362268820613475472298018515634086656798609646687555070206838820968443636789e-13
15 0 21 -2.151499524289964858672819400662159631136375271507062989646289788997155044030056e-12
15 0 22 -7.064234749876400235847335155547096767259391954267963125624725629591939404538688e-12
15 0 23 4.939281894359672149992065104093005237214806324029585043761025040635734391986576e-14
15 0 24 1.958371514446232011092239089737201247755601632505824959539706910244601950057874e-13
15 0 25 2.681588212758974793168330825967798711434947909273886934897376005569552027132905e-13
15 0 26 1.170994278622808303710787009389797864439821465536126242510137585214151559691839e-12
15 1 1 2.72189284944478805380076317143797314128826009033255502447955723006776342476259e-11
15 1 2 -3.369259444081106448993941631076663468348799211093950887975689990638410287515996e-11
15 1 3 -6.781203719947274523150901603889184830934370103275670763414168273381508686482428e-11
15 1 4 1.644703160137967902714269489456663000872413999090555556188689455676798990716719e-11
15 1 5 4.059523892703380392173843428185345720572550130738181911896446466624730252375605e-11
15 1 6 7.431033193960679649493977185093501386182501248545975557687782432529262997350901e-11
15 1 7 -3.467771737202753668584677878931746391710925539002711181708778812719501599094358e-12
15 1 8 -9.837627055955093702337874038988556066969487984232230448349549467727390013272363e-12
15 1 9 -1.199877760959139138771975775927968861390039953752155919533974667516161374628435e-11
15 1 10 -2.737793691683131546777512084640614275963431831672273196674919020440952774414914e-11
15 1 11 2.515340919805589691814061768627177109365799225524809069333497186696217414250059e-13
15 1 12 9.016009006878500207282747743159251219520885156186295754359141261388349032281797e-13
15 1 13 1.046304322307474109057109685424710145844965267477566908186468213445395011912494e-12
15 1 14 3.055417574544019837816517309251256966142416587208023551509521978192266793011386e-12
15 1 15 4.388721913977043603672554603470372709720663233439135658551069177583380805737599e-12
15 1 16 -2.774187174768836688184196933803780028143661008857880704897022964653800205933979e-11
15 1 17 3.438825809465263285534832516838763356169306106383698144490986327465686002882134e-11
15 1 18 -1.676671182300761651753490843592814064162120775239993048081741294508588682826093e-11
15 1 19 -2.450824914970987808430389453251636038727597148391249106853378601833284749571706e-11
15 1 20 3.530186097108111441792482874600091638789202192999678032218958166185476329241682e-12
15 1 21 6.342791493550835550807834153984431887899007777751670278119960050560968782783715e-12
15 1 22 1.585033966503304371684239839606323751500483861096958287034649821130076255989386e-11
15 1 23 -2.559374352463425761557803736094136148467520798620124730976776025084516273732215e-13
15 1 24 -6.332979655795565175644744065677386668543387248032926705265794326228883395599443e-13
15 1 25 -4.961173486329694813596073533063064371608617940864264748176785433565818831513835e-13
15 1 26 -2.108019768572227033066575360002817099535074244482053379794484451044681782959075e-12
15 2 2 7.32819633747133156575923342951390989058183993137908997113613626841143127424268e-12
15 2 3 -3.150744141778108659217914453858245029520624817057105117041183628985329881366546e-13
15 2 4 -6.402854268970856861987712751492489736931267637939682991800164044144726435926135e-12
15 2 5 -4.294091913252301055023388245374736620105988348818906937330770160329805390129389e-12
15 2 6 1.230685412310185245753515897450283695782185056370737682738745097022492201179373e-12
15 2 7 1.750398001160029846794833684364863713782509704883717457484387746017005046584764e-12
15 2 8 2.260048686002992562078485544037285309366805280664142090496223562009200161943386e-12
15 2 9 1.409775558106950596350325078448760441950901115586850449688032295075036037694615e-12
15 2 10 2.055475757424483914558750913207484876828668212177319980319161754463700757496751e-12
15 2 11 -1.541902067309527921522135615554951947038780635266979635448917887731887751206688e-13
15 2 12 -2.630310164339817738019408060009943177524844692149116018385584795250510458239534e-13
15 2 13 -2.235134719923539420426863997523842812115700834132357592972301323012652569660339e-13
15 2 14 -3.363402506246909527923565102253422161537595710972565650712060502575833701851759e-13
15 2 15 -7.388402010145633919836635656931289114413620694241513478835534964811598627847446e-13
15 2 16 -4.027516080818736062922220399922977595774750005923031608695177144339784742434774e-12
15 2 17 -2.174882699385032612167796019823681175862754961181597860735308062106837255805823e-12
15 2 18 4.217534884713917728094075437724774151375917185477224351291999721113928778834618e-12
15 2 19 4.595600292787642589859718802191686580623502037497571377668680322459344761708835e-12
15 2 20 -1.38506761114564912873605877618159143345213041215105766540939078681312688344906e-12
15 2 21 -1.940686288383420222597887449117312810317220576341865339977832860818148902521593e-12
15 2 22 -4.663695532855660872737770307542880249187798870593554483694775883242779938989185e-12
15 2 23 1.340687289965978135410308921462191786290274940042510717092737581076625333590578e-13
15 2 24 1.988041040823143844250212683290804140927348675986634302177086391060125441007001e-13
15 2 25 3.045607332400095005739248300855794724093549138142643007591626377602614767035278e-13
15 2 26 7.342367590391589496450743447124198940845735493956297343345732891362196630497187e-13
15 3 3 1.553991320457512874414716343223766258394631956588564940670318635450701428502233e-12
15 3 4 3.024412406648321238261287743387524600948071895116108278234198580675814281505522e-13
15 3 5 -2.04637960393685589222313869736346308097399894255473556614189224254345853938624e-12
15 3 6 -4.092856652512741431571827403376147191708251904881944281206011520298129465928062e-12
15 3 7 -1.509206685429131197625053739123741303306524345598955453345785406132132711185957e-13
15 3 8 5.564312639906920428164419045981538967176457709279173520031432940620390085199955e-13
15 3 9 1.414644232886268488918476311533744784229288314579540405516469123186589871602456e-12
15 3 10 2.234119851944720347945663876483354565512585591300220387474585274056819501321641e-12
15 3 11 1.843285572748988601679732590322703259626293289917611009890053186962288417632243e-14
15 3 12 -4.283758827108017303634126784103102758474042672532687923258833504966572836068389e-14
15 3 13 -1.789389405314924669115430843639620637531332549001304449573519078997990510818997e-13
15 3 14 -3.631539755041009100783618091757680429249325485816804767488607595120416490950254e-13
15 3 15 -4.587353951284709981347629533058028182438411681190311404101374650808975422781321e-13
15 3 16 9.898176536980184946536078736061292853584407734858172237410974234364724487997917e-13
15 3 17 -1.35919611835566999402916922062661895969031165071015020516413450476761759004361e-12
15 3 18 3.213810528841665133511676261628207197060650406391477359471569055873782768690716e-13
15 3 19 2.424105046867069590175784510649194122114113632255648851291584554022107126506811e-12
15 3 20 3.563463482858116415473702357727491619349309424904487614748095742697290340141082e-14
15 3 21 -7.763497309834598457597739774832909874898965180243407677078092601530095862945462e-13
15 3 22 -2.106507204894021695764958100252484296401533605182069651586845211471660039613105e-12
15 3 23 -1.113142943706360708181509845855363753545845798505664657765811906206985745694005e-14
15 3 24 7.156852495543247611745741101555197872119418767561591939704194592193924024076852e-14
15 3 25 1.144524904790693894158826750046247322982847578147920822220894758235980943950163e-13
15 3 26 3.582550126935487181687652782079023072921331158659470447711862515949643003425001e-13
15 4 4 9.642124720536952557468291740371895442223343996284841492759502059590594295825643e-13
15 4 5 -1.43653745060141791039016618623379277226829575214777007332712882388445997278397e-12
15 4 6 -7.980485464251901304991138650176031965713017332281776739276173834139172488284542e-12
15 4 7 -5.053120143813789382354904432844324640608479992912038554990495407351160544450504e-13
15 4 8 2.697982871687944323204188185274547601381685859107193492267439722243329646156544e-13
15 4 9 1.498573605274476192458108927328917088669422094446114183091975313370018528986329e-12
15 4 10 3.53787422610369792714422323232953532703610600085181208882015689522735937813265e-12
15 4 11 6.294580150298753473248810783269930242910807551818210828600135489351197861965205e-14
15 4 12 1.79075063891755814058303420924413551284406321845238002706415688712124291291155e-14
15 4 13 -1.965985931635688895785882458062139088988606149375418129857178056663278649672001e-13
15 4 14 -5.773045561350637899637704671799795817418935329329846486668443948955051820647932e-13
15 4 15 -4.950538637586797314963740671011692773991008241209693767609509050564544926776503e-13
15 4 16 2.205142021834257788994429607031641866750666363961400029150662337396241673310942e-12
15 4 17 -2.745723461776751015072490603545191364970793990126219656152741334836336307526509e-12
15 4 18 1.578059368858680113046606779024903989518726624467063552786418543065915659124804e-13
15 4 19 5.124316899247268633574386261803961623820854148352357109976851607235200312735288e-12
15 4 20 3.269865252838113321595376179034628532591703150791514078007569814391780860919907e-13
15 4 21 -1.538947850344091877598811327229404914549300621672514700349337952622584697111408e-12
15 4 22 -3.083386528427410646289037560477889641642971744262909256614590074351292089476618e-12
15 4 23 -5.38742945249869346461808668908274501633648067982295678483550225832819119093664e-14
15 4 24 1.141670062431644998015722251724530885151606840713012660835459151108202668639475e-13
15 4 25 2.48193900104152092991326831137204732610498371044155513202493422462208566182091e-13
15 4 26 4.794711586798111096604879470959462931621406394119151199793425884343868767502229e-13
15 5 5 8.3828517816155307654065131982319868308458434782855477211622941737757827598011e-13
15 5 6 5.806539427987831216647611041731339266718002603498463242090575794977564865242876e-12
15 5 7 -7.664082219704565949830583944597850768757794634112523107611002104794159802809249e-15
15 5 8 -4.777030552157019769260531359504770997842589963993781548795382000715043964079843e-13
15 5 9 -8.786198892859601871333157286971790068194433310750599420193520223594240223066171e-13
15 5 10 -1.982024949995515300304683378295934819450645228162660109540060072957429161799483e-12
15 5 11 5.588300937140908192966346049409378736981801514444189065132539358124645938431825e-16
15 5 12 7.360612631021691674435113757980308745210124128917309600743509693197484505599138e-14
15 5 13 1.506069340165398462307205601870838429637028170670842329610736779360851090430275e-13
15 5 14 3.747911363203114558697830707078146731622648463142564810891740524725033444783856e-13
15 5 15 8.741122176782141839076013824829449493986567531310681073608397437827952528330518e-14
15 5 16 -1.912265436668408491525032134687390062473885759984683364289920353141300956247674e-12
15 5 17 2.363622707998496003739290776791516294802615872467770689817868059644723058098944e-12
15 5 18 -9.572742919576103290161580820273599862216839980486272481370829528227541156299205e-13
15 5 19 -3.530068499753790215479525571247059991823974334725345105515283375583858541072185e-12
15 5 20 1.577917946422221019523079435696807081896857538766495594544897075613567480888191e-13
15 5 21 1.313708267838641460519882308651305926120576675785451692918219533227344797384705e-12
15 5 22 1.098039995248208033198970470062469724502023901921693528915218490175273264453415e-12
15 5 23 -8.017404479850031849076768106625878565529564671161650654147514453792143098526546e-15
15 5 24 -1.557108381990916092577544741903624407227294318663283398441396477117988681394661e-13
15 5 25 -2.1164517389208290820176628626849374478673874932765520512430919966039442053174e-13
15 5 26 -1.712136485702931344944972873202171556185491568960799680343367536390148942736948e-13
15 6 6 6.813871913436406034403427092243995050745674947207019001977260866983505790899592e-12
15 6 7 -1.475595690619116259136203253723574892472981414715406574106424493644169975667351e-14
15 6 8 1.35527515451674531256840178384185049267774919319719810133677936589543069870911e-14
15 6 9 1.091188894008692959943002578425955315107274019454000664604438653777996597978868e-14
15 6 10 -1.911877577418987689245416247690845481752316550964712486822362991208946738783616e-12
15 6 11 3.506966362831780765571489456111126592607450851259556112300452112084303841989042e-15
15 6 12 -3.728580291524339098411924973244875371372744574767820705035352991711420702075497e-15
15 6 13 1.984341435499542367847544070120576149841590353319902459871989955494773965603504e-16
15 6 14 1.471267429242547408023425239809063543015532082641507346323248218310586892306738e-13
15 6 15 1.927624340852033817078281881032672180146093729405504493915012746975275675637919e-13
15 6 16 -4.292959891626111843841851119460757011311665825368796680811295735335149268924853e-13
15 6 17 6.243976682113398158765848230845735960690261058403359159120465682911787223952348e-13
15 6 18 -3.002891860695743101955114890096994602863856954183580725274647559880399110354294e-13
15 6 19 -8.251229688659179126581411331564432515959794410754683750543601227751192610083191e-13
15 6 20 7.254347565487529786420853365801325029131311419707444868205424643714251579131751e-14
15 6 21 2.741851376462040852267294452213087163381602087124813220889647135179795990894232e-13
15 6 22 -1.348183410684995394773911265433472268700457240497895370545581623141178582371595e-12
15 6 23 -7.305499785252820998236771749178568316936267824299535029559801507053673676064498e-15
15 6 24 -2.53964427888450066327528549027957951261225190969924566402364000100792338822096e-14
15 6 25 -5.40407567176692136441534340019063383549749384099563821488669328083744422671405e-14
15 6 26 2.66079568730105895158646441203591487791126405576492618858325207107479970121531e-13
15 7 7 1.152722924969729305496071446126385427066362487767219734484238516133757676441926e-13
15 7 8 -1.887124358168935218790944746138416924229974291803675926087107097873649417983487e-13
15 7 9 -5.076286455439637405472903239528587136527806693512527137068343304564994892740219e-14
15 7 10 -6.967670898709396379567084893346656174538714660544307548430758141568852453879596e-13
15 7 11 -2.20825422360841412439598887539812670499296103346751531858237498394321789475553e-14
15 7 12 1.392740447162314691551648243441219779227814420872085632973814829090194272057241e-15
15 7 13 6.353559873848268133989675399274219868573950403254553628931500121821589746261122e-14
15 7 14 2.493473726855856508289106054992683369699833725853904789409959173139911855572834e-13
15 7 15 2.763961691531297431412247620371461725857585511162831969491618033163903135188827e-13
15 7 16 -2.177510662657187421654730102701908433918511431166354387128412901612343789788194e-13
15 7 17 2.808508715330801046326969874066555080663311285734831566001975728378231437665326e-13
15 7 18 -1.203333276495470253423660224827337406304009474199476081831200264255314134858994e-13
15 7 19 -2.750388769577659020938757701859929035136702765171732975954651219592456343470624e-13
15 7 20 -9.309682829792626368232626105845442346061417610808345432805655761173358005849523e-14
15 7 21 2.7722817287392278915486694752730635635717389190499338304110103120302168714503e-13
15 7 22 7.813017256751056135711588187760234354962048721471640588527821357450854444600896e-13
15 7 23 2.051600905478936900451954838375886502554332520245253496205508514017531778897325e-14
15 7 24 -9.566208176665034126217910739307354432344056219161770944126336160126283604422339e-15
15 7 25 -1.191627374118027333414457578938858236507052375542981630890976279184631335539253e-13
15 7 26 -2.440928411560874021970009763617213140518897407831128877243299892941634319562727e-13
15 8 8 1.978074619498457944772635472229730868212255907501715722536061089179110380342911e-13
15 8 9 -1.159484172419809016271582627632188843596383360348802389753930952916108637179079e-13
15 8 10 -1.896861717305434383755614525082727306686560669425686097558891325406336685484924e-14
15 8 11 6.020808056391497006203873109405055627344358459957043424886904284329524380319357e-18
15 8 12 -4.305053664207494783934969344712460512028678899698248175172809487515945854652065e-14
15 8 13 -1.411544740834423871885119257299440435833812665658381727184762893958222458556671e-14
15 8 14 -1.509087723773665784889908152470622067180352994098923675003980393097867752853552e-13
15 8 15 1.423520494189541815817537797971700319873841785789145878541255406194938763284318e-13
15 8 16 5.599630531618604365598737160951422106048954776977025072776998796045704067657095e-13
15 8 17 -7.137840316295479204842193534636173633625367770912378281306841218164340172140137e-13
15 8 18 3.03508835740159393965856867275840514792136764402482334627913173310122833558764e-13
15 8 19 6.767047768385537210210425159472579105843982164363293598981864372922151986857489e-13
15 8 20 -5.398763817795842245469244632794132143210723305891843548550752661692365102099842e-14
15 8 21 -3.212415325341508107777150748412317567592281928633354956786502960909136684567738e-13
15 8 22 -2.100979277825293526058455146643568330393135684417915155582946809396648304300324e-13
15 8 23 3.512113569416110057824471823815187033812397638383893068003431568274761743603417e-15
15 8 24 4.740983159540762975980697898763879960774003434477929069373461528487725163114558e-14
15 8 25 7.06512334914768943372601962535303217850273511954349898184831620957374716973247e-14
15 8 26 7.424655267462673645243023701984127836544851367539591894572872796109585390177133e-14
15 9 9 2.831505316496949204482791587081801423441871629531968357597103663709814247065866e-13
15 9 10 -1.902344113443913342129301858007445800217035950054707711852547834022813744741066e-12
15 9 11 -1.161904163653444676958507463640227012846107866354634790943214141598470599272278e-15
15 9 12 1.059444004827503865975511446408506581557071546909217451791330035072780803769994e-14
15 9 13 -8.030561874932426200540167818025775696584359527346141620510926191628098477297882e-14
15 9 14 5.074402094918656085770252196992059057215634848029915655517518997933480733751798e-13
15 9 15 6.324114950509374468505593464943543454810830753680566432997254534448922090664849e-13
15 9 16 -1.171663342923575995472320418136932631800384754818598033194702144730508963614033e-12
15 9 17 1.473585128332825421320106278432344865685094247809994504551008126841229706320675e-12
15 9 18 -6.156992937919644383281945551302928276465139270280266930332843897317379945588509e-13
15 9 19 -1.452708344725707578092924279860861824219000556983092254075048507118796737537835e-12
15 9 20 1.050199354004349165286868238662392958934506163665182717557393051623348430671954e-13
15 9 21 3.281121560414441195673134378093374803078006986558081762613466579208918422936925e-13
15 9 22 3.798889291370708754753551385201856040844462856453813090070808945899498117127523e-12
15 9 23 -5.155986094553662482788758577739087032519669107903290870771008426915197824954353e-15
15 9 24 -3.250590327539379357831746853805090601261651001341700088684254436962994743939897e-14
15 9 25 2.17131965020920351064252353145805390810689171582704226871040453409786180592832e-14
15 9 26 -7.209311989563824872383868730335452953467477947485000126348957187231471022886753e-13
15 10 10 2.707877644814870211631651912588949857354825226418387726670916319167033307616339e-12
15 10 11 -2.754654452351932550532877070221099627205395320523770624032231304943637228246229e-15
15 10 12 1.784210472971547579827635780247542695322699395208719247063389728394601216800118e-14
15 10 13 -2.004435736025262936347951184150939711008496984065857194905193361420647495801296e-14
15 10 14 -4.691946665507744400769852941780701971104050818087853033624512757842739498573999e-13
15 10 15 -1.247718303695565799825670952076541729430636220884262744867616115670865403650574e-12
15 10 16 -2.627667457435690983093351050106971493898484869618880527235886605169753169390093e-13
15 10 17 3.406079076570820526850256599179586403102533909196282201129719478168077250780761e-13
15 10 18 -1.531729543639826765287830971638569813074592509891094857574884566818258333267004e-13
15 10 19 -2.619454716724648813734084322755145034788162890462587464489698632822409056892902e-13
15 10 20 2.935210780289744209595697250513887114794462618754494323640145761867877516679276e-14
15 10 21 6.029145663219306998047697245640525196924013350824816248598511407602352039792848e-14
15 10 22 -3.236569485226267997504800282704982187303363685604816407694485852061309260937929e-12
15 10 23 6.991219777327508446146945830693501821486413653330248265007348717146510265941535e-16
15 10 24 -2.508667698438140435295313528619761869491072388535829398087245038826119859438157e-14
15 10 25 3.61509372018269219094823197207402578812234655029797492659814831321052056410525e-14
15 10 26 6.717519709969375254655674305581487534791599423473847929445895649537909226454583e-13
15 11 11 1.415673385970120137313419824033804596556757557647946254463211210819714320556199e-14
15 11 12 -7.120814693701090073736780551582541477987413034653591567755047018808935709918239e-14
15 11 13 5.624639775590332557205887128385662074460123658659094448567943798037085984672704e-14
15 11 14 -4.266849524021440470007584588076014880628849667008355406284438584056634560742767e-14
15 11 15 1.176369140308303595154664412965702678530329597627423828821527914037216038876543e-13
15 11 16 1.67702047921294515684080806263816022161404853277742358014511895130254922227431e-13
15 11 17 -1.988479658708144416102800472600711321861957804175576197453483575659766678645732e-13
15 11 18 6.931365738234184331152904055514333934752761000560682076913328663416422630366842e-14
15 11 19 2.077929020707285881292190117377705782776593394700160853908167988828551896299618e-13
15 11 20 -6.721636059801889404134323190901148588840329247979197618919537542954316610219817e-15
15 11 21 -5.980682563855521065289848503880937626569025520840927248171264345862366982923539e-14
15 11 22 -1.532586766128219771252161113622423026106126738222561481724904183660180757790748e-13
15 11 23 -1.433982099637008485019318521143938575279161728353404195103779788276304947062438e-14
15 11 24 8.700641714334622642382015872542795038934978275524734013712136166773983057859487e-14
15 11 25 -1.201412502904442831563486082205782220135836732142311841073303490928993174777073e-13
15 11 26 -1.921275242774954450054974273075998923977423010065164692623726774086312014476317e-14
15 12 12 2.633812291950643948291679138954007976666057210152513468021573013278205382660577e-14
15 12 13 -4.194569665179983077256094691593259567875725704330387936738906168171189633631208e-14
15 12 14 8.345066872612840343801180229582631626344230913365017911192085775773313244959322e-14
15 12 15 -5.982958382127167199289773244360776048267829465850562261202573464854934294683185e-14
15 12 16 -1.06218500820286222405906472808691709709338570259141321727036263753595651011148e-13
15 12 17 1.15052385446557949020961379606014337109798024647611915499644897374767962845027e-13
15 12 18 -2.964554378960646010811135580566255302816218231318223620680268545339744845179086e-14
15 12 19 -1.262650782490497505263514572575544387795215938045354364177854773220388305276133e-13
15 12 20 -1.269429205709462948397461370488522113133858836336642921745789851748191523081341e-15
15 12 21 3.787903305944881735377951249892024034391338557440231604761778643894885052246949e-14
15 12 22 8.900467386226447787377929424171254245954714201435045773378732898935138306552224e-14
15 12 23 7.70650308232304894665485875801025495447942978995390121701324784577131154461062e-16
15 12 24 -3.373392838908937536853814600266359920155703095517684019643993385143949195847641e-14
15 12 25 7.451558621785133273022555898788971981666464623307474364977642833993342922364653e-14
15 12 26 -3.800657846201213006639271861037057062106185580226510098049329701197805399631912e-14
15 13 13 2.852578096203025050169013186347372037706896110022923522776377225343397249046099e-14
15 13 14 -1.60939478021136666186133820360396457357455978689051665427355611584282919604897e-13
15 13 15 2.893008342896596189180292110270112899294378750812629908417242662147178307919001e-14
15 13 16 6.655190976676042512765342419979547100439193346923813331375603102731120663963174e-14
15 13 17 -6.898439776359920242000910436738015418244818093979880168075468621224876257971605e-14
15 13 18 1.368760808378974763522373594103915577509668481878508680508624370761081156549735e-14
15 13 19 7.560482803794554129742659723118737986002735754502342908256867656841828529939363e-14
15 13 20 3.001698673550243254756933056756914476373691898333310078034553300531543262984126e-15
15 13 21 -2.236187260354661274734637040053454605205643816996609502824601485770639003340787e-14
15 13 22 -6.478405009786520037303758666043287367823234319260587767499839471202350305043624e-14
15 13 23 -7.964182335351135987763290043203419024235453139290049191116964230638058465343548e-16
15 13 24 6.234590249976895796699611568119007436093723584284725623397383543226976643192269e-15
15 13 25 -4.799011859588567157661492290104533745568581093774873216182204559077430005761345e-14
15 13 26 1.073832620677571619825712362995053705299146895822988587528552603802288018166867e-13
15 14 14 2.82921448233667632089765177346521942392438609282167296812160883274811425262134e-13
15 14 15 -1.946553277036768504952344232735678518103757634676081157527129006011932060369147e-13
15 14 16 -1.685702835147555725654835353213140222122292934081938623195389647928885670223051e-13
15 14 17 2.488336217657745601217310260155297194354249350874582009582336224770257669181917e-13
15 14 18 -1.250312096687065492510265861880221340002598142173018827843076818752121450589888e-13
15 14 19 -2.65301909356085201071935617992692290603609723729874323905328513369302433158205e-13
15 14 20 2.55121615707341322037353863763900768795730874631607848973265014599299233471004e-14
15 14 21 7.583643938365710621768646215626653626380325960149765702607679332552406272457179e-14
15 14 22 3.202191394136228489598600658296033781924737216532903677689868272778280620805443e-13
15 14 23 -1.754788809104479682744250737157182169699035884247413680199008942382126356042426e-15
15 14 24 -1.002660073555688131770857639305080668002122546715129442510432438328244521205656e-14
15 14 25 8.348470627426346869732445223524829581109171102085092980742830280784828945955949e-16
15 14 26 -1.608248006783301211002066575925554545421618715705153384117242326578849093376385e-13
15 15 15 3.153083383851388987149957357694939870112586236883129167098894002093606450267206e-13
15 15 16 3.657500555035340190485822786609664682487259706304446429805476338726322064792231e-13
15 15 17 -4.744073586801640281840677138419217657955524587793686292881452229138243026761408e-13
15 15 18 1.961085334343278967136412749205429013335843891933015519504625171642734200716257e-13
15 15 19 5.435384377609653164299183946345866544415116588230082487822075372393992486989304e-13
15 15 20 -2.994466937636261144420842238158800833950827730739828915892893005969899376435699e-14
15 15 21 -1.677338941055716437792601162995586617575795795125138998239821760945765349566666e-13
15 15 22 -4.967380242580270058857814543882548155732175116782527101629894405544655512546826e-13
15 15 23 1.229811384088215916573435020165836494635104881271301436154942458687639377848631e-15
15 15 24 2.01649232654243461799029898456303951084024119812333490793689154722982777606846e-14
15 15 25 8.804533247819590268610807879992400095967456408963367751878312722952895242296418e-15
15 15 26 -3.195981578873203868458015737615552489059519619190357618674060005851056976024298e-14
15 16 16 1.930063988412822967542082474958388379620556725006459029754376096733322217775339e-12
15 16 17 -2.506559450185692738995096200892250928793425406395608366575196250589963063903907e-12
15 16 18 1.108760840435539023518302484792791889329332497128221098322358046365492931826783e-12
15 16 19 2.363995701883764671265501471987985352261119285055065198112534299554532511550303e-12
15 16 20 -1.993047876531996463053816783522388816080674110191155575935743839106383555916117e-13
15 16 21 -6.58268505416350538369710888297191023372563413407432041873997040980769189710932e-13
15 16 22 -1.511405530991688375711413302916098743128716219698510798879004358539002107904194e-12
15 16 23 1.235388051022887597548421672039572348910650682020194712530859517659051597323621e-14
15 16 24 5.765041298994820112833902031336318979291451364082680593945836620169509215489016e-14
15 16 25 7.944433753924986672383505809204151905579805234450307914640489723296904560427503e-14
15 16 26 2.062186530516113687741614610119557616777216038742234133469585794375916568413476e-13
15 17 17 2.276252198974564215242276428564971273547870361817048480423531808394748006460434e-13
15 17 18 -2.01538300405320774307716034994392203028669807762593280869155738940965583380339e-13
15 17 19 -3.127767693498251323652369141230220230818153734292990278854368270895492137588881e-13
15 17 20 5.641902076307023562606936219313684413430561485607571369276466011660899461859754e-14
15 17 21 1.104981117291763483597950170635885889750359090428583846185443484815063530574794e-13
15 17 22 3.261882733520858380594341203056479466770322952616603076398342799355427104109955e-13
15 17 23 -4.992229679893835947921645867331584447026486079710968220812621255309700228581507e-15
15 17 24 -1.092804666927115868209346140496439885621082379589694339277997285413780745901306e-14
15 17 25 -1.679094333255821957253171499442459517897652495678449616869897187691311856169199e-14
15 17 26 -5.167192212631072263303022548112454985334187483522801877112396462796754209178328e-14
15 18 18 5.5601110080348814753477926128523329766086511880369139410576829401423771372844e-14
15 18 19 -1.843422386998631229358982908785363553518973964427197043844008392224949045156527e-13
15 18 20 -2.948469407140939363905343120032927549029571788460239848698830733504840369598454e-14
15 18 21 6.820083445435042769018792905406647200365859527322006232304248127189944505251002e-14
15 18 22 2.72317090955792977036066285267221838520230761572845107680507825402899313383012e-13
15 18 23 3.665344521251557714658387345223706248969435117385101780874499083011785934142268e-15
15 18 24 -6.625835389223888764733575014695919381872361910514466204606134965402340422393938e-15
15 18 25 -1.068159373848135322227880578165625504615148215860244655914748354219784861820934e-14
15 18 26 -4.772960418508859345599159462299686245810459592557605591966725787288498707324833e-14
15 19 19 2.000168385223420258806537492374253151240738384426293678195459503459165530127549e-13
15 19 20 -2.139240689063998316317810957056225040950488842264495375047422980649685088357784e-17
15 19 21 -1.142081071236889247501157320948317820614666329421490426627949293391482373820549e-13
15 19 22 -2.174489531139018195126099385865050017547067930977108019319262461482047507768842e-13
15 19 23 4.369035990962733017128653676016933878294100103420131317676657959029891852593807e-18
15 19 24 1.370931390154659857445155984893835399585954227558207844775594277259306752076812e-14
15 19 25 3.391057307649116656225021051495438369157605063681232847100152066845869073627067e-14
15 19 26 4.169054852755852941416912757301838431477378814135472351013521100536340155914978e-14
15 20 20 4.866854034781427050235434056489559728655322851550290835431840618071692700599627e-15
15 20 21 -2.341905953028965287593812559173658212716775648151799144183401847242824796414738e-14
15 20 22 1.233707275407298040840984020439790497544983889918277212741446691858159310431561e-13
15 20 23 -1.122961490564180694782532931079796598667352339127870952020029436615712241698702e-15
15 20 24 4.840626957025857954573926175343216186414084087313768682986149155871199519326743e-15
15 20 25 8.400832434501424848046667315072216122209060234394965404937785902386991423788886e-15
15 20 26 -1.875635431294807187289741176800708387941637514119275647234943770004716176311496e-14
15 21 21 2.932862829398048739457654541683735932952851409114884295879006284653413752971359e-14
15 21 22 -4.387026735864313358305519087936821883061371071756039438794457041613579479992603e-13
15 21 23 1.476128480592259880635640905829063486958638433159472449481783909170795847464631e-17
15 21 24 -6.525320030725895053647230282431327152789674114268163383113250426445073345475343e-15
15 21 25 -1.26852761141983640040192348505325405532798280104525916093222784147971229593472e-14
15 21 26 8.289218674175340542273011974946361396869309703925949127668086951627752868776413e-14
15 22 22 3.457891218026829446866201570847725138532855562198370172176328523435958000646979e-13
15 22 23 1.417376094762411835452090075704892802438518079269091227870650178380583669594682e-17
15 22 24 -7.077108446940623672086459204553379890283269582249757972930555056885577777680908e-16
15 22 25 2.539968955297545934926576447468674942723855907345471649846660562404573158938238e-15
15 22 26 -7.674808185479674432784671906892992174954203967213171142719979120172212267961118e-14
15 23 23 2.524146726471577215368113760297868159446014809689320060417939594596245412131389e-16
15 23 24 -4.946467725975792927946640803078939996741677004802736390275229553908603882655167e-15
15 23 25 1.126797354819109128321258669939759915478976621675585703337656335967544921415479e-14
15 23 26 5.643010992251407626200594932654299416635490135738058994395971256650967274448197e-15
15 24 24 2.078340985503734418571877019654644125718662569199769214817038701873410075603668e-15
15 24 25 -1.339408879688071762463870488506574194854303101717549563597214889120632944124873e-14
15 24 26 -2.057112920208274317761624889485804206724479311007737930965083218863979506348433e-15
15 25 25 5.537242162292130159393163306425670391259955199717198492489057749222698560324709e-15
15 25 26 -2.915536664828056011377814842408572948059376549297314130087796908652085043793216e-14
15 26 26 4.647910972326598273332245945845706232835564549293735695137467424312691578601993e-23
16 0 0 1.897495676162360208887380330562874848268869136577391999419771506898423483961933e-11
16 0 1 -1.95844298330894273042542198940957178997408931798913938971484612130882277410236e-11
16 0 2 7.364808399912298302730904352587058935143527735287646854599301269362505482867286e-12
16 0 3 9.991841293501468939069240561797538271477754437539120193135592563823632364494745e-12
16 0 4 -1.026723859679472347289957186586952693374187079063116994936875306735913041575267e-12
16 0 5 -2.116729911280528997231542945350919108401098178068545816905296194302838645568848e-12
16 0 6 -2.596167390555272185542950680434425405507311278394975058348524388202129187876818e-12
16 0 7 3.394319975583806224414343779043633116998889593859262552990499495388927015973212e-14
16 0 8 1.203715984787071704642391909161439693834313272657409445058338088284076001197391e-13
16 0 9 4.091229730679669176571185302665603330619775917938526060117898312144787055604448e-13
16 0 10 4.950482327357417069786122834345997274081981718616483949934933793708377432339825e-13
16 0 11 -1.159277631600049616227089180560837864393631424050961502431525846601361078633399e-12
16 0 12 5.400629077200859998567174654691845507993392960207891551077097894138866751325608e-12
16 0 13 -1.944237745698969982910436042119166686024016248896442834228202493634495722794696e-12
16 0 14 -3.184188576497853236615165193082356323192873195105857985464136755662121407533407e-12
16 0 15 2.056783664570163162860416562372346613712939328391495902498208223492371563013018e-13
16 0 16 2.550744862546039011410568709961412114976000140166351032962139660838372536870479e-13
16 0 17 3.454522376412448884717775733352352194852049911363816513585049553150380170958287e-13
16 0 18 -4.591212216300608940502065907105692763484361476421239107395659936575396964930861e-12
16 0 19 1.592617184251669097719628558370315992513269374232977191017639692070040321392797e-12
16 0 20 -1.546669785028286600157529471173678239227355504414108938796165354993546254625529e-13
16 0 21 -1.07788239361111765057953506133912917925158946365632920105644636253009737688499e-13
16 1 1 1.618690023918105268760451723092833314986652402860039017956802508237437879527467e-11
16 1 2 -1.176881649053144116461556319585627602760640216350123762310896292181543271593726e-11
16 1 3 -1.164972781379417511293061424816497863315064732759135210357175540215926677261503e-11
16 1 4 2.442405671393184333096559100842441629911227129578797671992133420135108406037103e-12
16 1 5 3.719701241724317933204401441004930686134514073404627529673468772295404439330106e-12
16 1 6 3.130579102462031810203415407005305586232009600629334514378188785974098396654179e-12
16 1 7 -1.505440332766732359777374738776485316332401878314797603307877485728541337730844e-13
16 1 8 -3.256621736249013333653609495263078697866506845231370589241724267872156507403453e-13
16 1 9 -6.766897281997096838176072644247051165328701639695925756285441046297662126807177e-13
16 1 10 -8.419226514203969068211711581693561569398037706665199171705691620043923833468741e-13
16 1 11 -1.679596043374640974052751785004211017804719188985941137068758589663369382877151e-11
16 1 12 2.94420421201107982351203474656485058006259371212152346274313746813916779003773e-13
16 1 13 2.087933133732904606111633270750046552595507242304441481584378067282552908256288e-12
16 1 14 3.190631231839079279890830156179889970924289525005762285948415999510052472979564e-12
16 1 15 -2.977794959887829034672829927364976678697835698265222016219759818449362752168671e-13
16 1 16 -4.134567529669166399831699549455104750227983754269716778643330455459153023296412e-13
16 1 17 -4.452074959390445486705820300778042955152470586756160967628578866388666607574441e-13
16 1 18 1.194414823499528309528181772282146369115690669741925721479916299795788995563856e-11
16 1 19 -4.642242951699350197921354078911020950386456582131637524294972904941045899071848e-12
16 1 20 4.563485760895986967360791600136558838338725093219706700228977753723681281400443e-13
16 1 21 6.114557902564532114650335355844940688439381524028486652143256886391887746275199e-13
16 2 2 1.744348087885356906242298651927458700591960232311816198095789344319056212724377e-12
16 2 3 4.389495682635444260319682296770341469026624645630028320418741459602501577771266e-13
16 2 4 -1.033572021818053058140606961018794831498861129704735708827575986286100058776184e-12
16 2 5 -7.762948206273030983888317110790440918182388259748929260714590503884664675637265e-13
16 2 6 1.911079081932078612127952309194297609472115264697825291257437446255384340611634e-13
16 2 7 1.212534266337464400866796471631264470389006909674178808299378684107784995726635e-13
16 2 8 1.47254912182271211636644146427391246771722483698180089612985726539217836236759e-13
16 2 9 1.966869773208483843625431793666797764118703886451163608277659234147269219453965e-13
16 2 10 3.223416729458978499382861507971889084581560239987111249410306695694557576999164e-14
16 2 11 3.190632202277441281486484199731677823756660087349137655412179424467066771887298e-13
16 2 12 -6.529968233864566718764172520728155114335022187995770920674963721587942584278841e-13
16 2 13 3.512915830569684023658081132460163345335609752518432750611119821231618817851471e-13
16 2 14 2.874670420670544571343388813628633482325457892636708053333942408759290647736771e-14
16 2 15 3.656090737209242573288857201465184901634651506992125286592306063509011619356597e-14
16 2 16 -4.823801957083473188859649051235252194972199861611419012902723105348118853045069e-15
16 2 17 5.446099261622135355672639679684106328304377231031379521337458555729059306553411e-14
16 2 18 -1.091946391650001097908385481749849658336164683236613387111776736044384739748823e-12
16 2 19 6.117560875180588085431219078393438131566743795740960307324549894768900732873524e-13
16 2 20 -1.477519740618520440864438385436935407961637710751842473214692335490296816917052e-13
16 2 21 -1.025961360184473668688808681868296204493424763475623577419849615730971905760029e-13
16 3 3 7.074751347257316415884783730566895746501848959311976315446289240824351097600645
16 3 4 -3.394804688538150754671313623878564822778038943961311304171629124341331396522914e-27
16 3 5 -1.715213852083161689267666522747269709055926367678384774033017566987406124328987e-26
16 3 6 -1.524681005158595413192839984869019177776721358591289816432458741757586518237646e-25
16 3 7 1.395515562715769499796234982632597794196711024259405057474366300379074794216345e-27
16 3 8 -3.933931372150912748855557804654539228459180457827901189174725311552229564803908e-27
16 3 9 4.792158255540258327135503617820104059329176837456666951058413248334725694917097e-27
16 3 10 4.765568919038804590507278242559320370353917712847350775162930373279224661255367e-26
16 3 11 -7.370995946681746184119505192056959185774488295900885610791040114682489856936047e-26
16 3 12 -7.07475134725731641588478347239073222639993250757591597626859760879297546792737
16 3 13 -6.083156032686342717290617272478210379800768612588169374192766400558909214336481e-26
16 3 14 -1.699144181334167109862269617150233614200813095383088638521664975493286220341402e-25
16 3 15 7.865267647685558690728202877044921189311467577872403688018777537585508846276543e-27
16 3 16 2.494093121788674751557903259680566902473443882867006520945091663545579451636289e-26
16 3 17 2.144123173696801675586538074067387119748039888140044720689829128870749269384332e-26
16 3 18 7.074751347257316415884783486234405268688158170125710885331041973897777539972279
16 3 19 7.389604347471339170500069367035710662981744749848072820177485971389813825544898e-26
16 3 20 -1.091555895266482695011644836633370024553152114375148254022827880837688403723635e-26
16 3 21 -1.08389102075255523543894446915359265175014018882284738256401589056509271461279e-26
16 4 4 4.227990872281333009718770367915926038537165717235331213623468765494134993744277e-13
16 4 5 5.090934274792677665848734748050871973807596579454557968998466907073521629897259e-14
16 4 6 -4.745302133802999691659084033597797739514095693083358846371061064890387540319169e-13
16 4 7 -9.32800935568310529151631207149791041012040865117915179390089068104954240446798e-14
16 4 8 -1.097008870271925955731805126025917830026734526459923308637346318957917065672638e-14
16 4 9 5.507675746955356255293971598054531084520783472965670980071824144104788214442991e-15
16 4 10 2.076012160777071344906780750926585613478800392629084565061280542281297942779422e-13
16 4 11 3.284732755977130667261035063714553953995616458958149612978991857185444774468764e-13
16 4 12 -2.282280260402364260594431181804461193978441346551237074718163380106600178311376e-13
16 4 13 -8.544945111123446900791170620951643618732307339528087585645012982228232201538627e-13
16 4 14 -1.207945250463792536116345760448877106061598956148085832842146773255024882753799e-14
16 4 15 9.385876160391954722300685507462052769606458200682715726466615995510171953132031e-14
16 4 16 9.948774791555693605373496591436848314349775003067697266810308671595823099395449e-14
16 4 17 4.053885407777200032815348038776374730919971450663570023405306599373669020718489e-14
16 4 18 -5.781091940903314632081502645773576105471248308091128553535201126213888183491657e-14
16 4 19 4.940278812713525900377938852946886981216900289871618444136262548091379376462052e-13
16 4 20 -3.284617855511391656618202843410372208050361938859728800562115414160402356767957e-15
16 4 21 -1.996057977534966881984547147057119287091839684352908513615234852530668726428737e-13
16 5 5 3.063457196091509383398746056701093600913188284178651048231702237718873727677134
16 5 6 9.190371588274528150196237705260976435180622164342912205542255509091452831042139
16 5 7 1.673088312423034151193633492131384150893043969477943857935227575251325076972642e-28
16 5 8 -2.065186925622455775004996811053354321803337761534947121809096302744271669035884e-26
16 5 9 -4.199772840768876473984216774272782897715667017124233829479004538474282895781185e-26
16 5 10 2.268254399564078608174542458178107772454057772761130089067586916656527589679442e-26
16 5 11 -2.267130012316823410579576959511902754024232666845363712921486127257799675348983e-25
16 5 12 4.553511824482075591208316247982789609059580076660690771181970048145002581505687e-26
16 5 13 -3.063457196091509383398745967703744695510829865464241617151317543492428273148331
16 5 14 -6.126914392183018766797491970184786737906561084555527935576741546177967624133488
16 5 15 -1.061081259548973754585326708764729679009747907267303476638354628248233878837303e-27
16 5 16 9.636668960895544892863740250192474104640429529991293033764299547608085333014113e-27
16 5 17 1.824090482678477709937918344316518925421808497799631412296088553505918871222916e-27
16 5 18 1.615365831543306756728342276888085676477199746772626234792649676472076476517596e-25
16 5 19 3.063457196091509383398745906422922303199659869394862763999479226243696718225194
16 5 20 6.544912961930342807097269429214684084686690478876347500802133578069126337876744e-27
16 5 21 1.174158082533817059940351703062222205621895193666054144243845850395676366614325e-26
16 6 6 2.648086678409148046138123306782448404578650946137322161479043133554398117773311e-12
16 6 7 -1.048750071976352607051098967082594371154352766578145384774874793533914951587173e-15
16 6 8 1.088215157822956039013924552026260347078673010549174077906236636616595826593831e-13
16 6 9 1.760964215373271520952316905312976654373063598793719898689405749345023651442054e-13
16 6 10 -2.802752868973624798799384909773059358294466952039889219881093229183813540875584e-13
16 6 11 1.551486189416930591849175723757031201533286312247844303091044168576147415868179e-12
16 6 12 -1.052063036768631005613006207322085714499188396747000495702687816857789337797111e-12
16 6 13 -1.056395124815400466588735379092380726856514323338691612153798289786577573919727e-13
16 6 14 -5.940301132552426052413293667420336351989654529339553543347831042258445858968793e-14
16 6 15 -3.390936965089100766161098492003354551463464542347742378135989581325755475537095e-14
16 6 16 -1.308067185736187727441435891070626134520734840211314421353076784830718174284784e-13
16 6 17 -8.745325679410297389416986355543601149885916369627592222962604268210234917132712e-14
16 6 18 -2.020934282821092946526660529793039254539165006081028772392778064611664854137864e-13
16 6 19 4.353904449142001714956938861489365912789201069165346853814240474714606356576507e-13
16 6 20 6.737682890557095572791461747583742154873062435022031959998249315682928099754894e-15
16 6 21 -8.712336698529886762007888350056441727062723315565653815630546980545263330856656e-15
16 7 7 5.045104774094119186556438971485395449037415991260670597699243173082801875599557e-14
16 7 8 -2.283458516417020140604564762537618020665600260854570985825514400320714568771338e-14
16 7 9 -1.816279261517586358639129985085264884246864249039378183170678849417394260425809e-13
16 7 10 3.892884685923187568028798045382284831734551604611770828925708382829864622259076e-14
16 7 11 5.331954663710401490459294929599401275711643660356808971907428449155576884111534e-13
16 7 12 -1.294421137356033007027622740444379961601632050516962983779099355417945612134018e-13
16 7 13 7.572543889704803761788739837414565009186864215787369907550784005126049856565019e-14
16 7 14 -6.00790862416897909836557365941882666617913127740671912004838734643826926520435e-15
16 7 15 -9.111550270452333900079403843639508543769912630700180968524066950766372930993764e-14
16 7 16 1.339844433402573233070041047401527318060973345874971095840323363059325336448279e-13
16 7 17 -1.111746994095379896087048802770873694019434203477130836927484616871196593540236e-13
16 7 18 -3.837648296857123878033024483403111784372631167094742957316193212705134234015466e-13
16 7 19 8.001951536812721628822541707527282494188877874185972315534465073006276067655621e-14
16 7 20 2.677467894067231003196773347531097825770873218871959201193868117886167894644916e-14
16 7 21 -9.576942245506176101577349849022858460973750822982753961031547618747052784047735e-14
16 8 8 5.817047697573398398706865117318405929958361106155856678795305038385853481489355
16 8 9 -1.090696443295012199757537208551356105321829328589760151012714490130860939861954
16 8 10 3.635654810983373999191790698541007978097544009314444018342209384029302762913836
16 8 11 -6.757869505398496892310846607563195619828914405431936672095909658059705914022266e-27
16 8 12 3.903118745640901574029707812220025034012427070284997275591036857234866641386972e-27
16 8 13 -3.877629822305296929304994800493725287824181078579069978486690247192375627715499e-27
16 8 14 -3.463909589426657630440181524967567053477555770141712366527766390529944910882146e-27
16 8 15 -5.817047697573398398706865116313041973625612240968608234698363234282712861083829
16 8 16 -4.726351254278386198949327907281074902207567132597431369502445755650787873013268
16 8 17 3.272089329885036599272611628662005043587679221656667908368807670933894087870954
16 8 18 1.678951788113960287569202356695870054113637241124615056697869998711615249420187e-27
16 8 19 2.314529221126546278620563935622921856834544620606739268962602567294284988106194e-27
16 8 20 5.81704769757339839870686511644409253213780514179997176612699599207261635056432
16 8 21 -1.090696443295012199757537209825719622317788158021999781984849305614843489500483
16 9 9 3.063457196091509383398746019558398498488992068069919027135269525674725043192274
16 9 10 6.126914392183018766797491935871488368380126681421383943951828750860042193033708
16 9 11 -3.009639629447835317125218041059404521953895033810383519016503796987977522791388e-26
16 9 12 5.585955094694743940001302257260128753954670492061637912615778869633358196277668e-26
16 9 13 -3.691538601033752638433787328026681197490253275254676778515499904339985288987852e-26
16 9 14 -5.497993141380678161966586583593143791883020385053348087272747889411821885605874e-26
16 9 15 8.36488061831461024822730708201789997284619404493525190877787008809917970834706e-27
16 9 16 -3.0634571960915093833987459943143800835923612082482443276429353696026336488797
16 9 17 -9.19037158827452815019623790082679055495913760124877689957924503374010263712159
16 9 18 -4.237690938424500611377918461438435178957731708187238504188369488512202229295152e-26
16 9 19 3.613811938459202824717406432779630750480213355863205770674665222188379893929577e-26
16 9 20 -8.303934829813994069399103366399302677412607449189986269926403762822016373799261e-27
16 9 21 3.063457196091509383398745993167258036046786695636132823298768437215040764474949
16 10 10 9.138003714909091045437366268021776879052676703607040434478252612358874862984278e-13
16 10 11 1.745607728415450166350006821556841032122917847984274323598959657201247358809618e-13
16 10 12 2.873103314859582558548437762033002959760367995601038904984787599324869343566266e-14
16 10 13 1.999197052516092222336690970474508624037079535447052672248824282970566534536045e-14
16 10 14 -6.92765480082073690052283612152302299101771908256114069699985145431857854389742e-14
16 10 15 -3.642997326383604855394268418199304464789900112928390488462542760897047533231843e-14
16 10 16 -1.041148343632241895515032787396425164801404292780960940022661577801827243918936e-13
16 10 17 -1.160087264463442570341070149605868957212580612910070957592197170212124029191546e-12
16 10 18 -1.778092643861532793947426015730664712140220302473558569890755895369976886681001e-13
16 10 19 2.379114765582840568806916367484417897978392568660993139085176728740078595849745e-14
16 10 20 3.133140279788139910908190997456192628182575315539019264722776868364865738159019e-14
16 10 21 1.259951413997004401614749423470281634768159386123115392146012792040133654459508e-13
16 11 11 2.8424417595948902305849438981694683431439615189890981667319169323357699391278e-12
16 11 12 -1.282502684473589711430836488131637626678585953759583029806449273342499744983967e-12
16 11 13 3.768309654311050729902933488521827308500926952697206429234549339705438896896192e-13
16 11 14 3.524061048292213239954961912406690028997592867662386495988719135694285047087604e-13
16 11 15 -4.051488829254317899827746422560555668813572534620374182917965199283147589117845e-14
16 11 16 -6.689136479420847536198641261891812919117700675508699296710074220475452742954652e-14
16 11 17 -4.134781901325006224269679972906873199121488643674832197343679095977598856012125e-14
16 11 18 -1.155357464069734810943542255440034687511410383829661113658744745864375809899975e-12
16 11 19 2.829381829731697453521023725235898994907843441126480279125904959455707963438437e-13
16 11 20 -1.540000005825387436346883445324783424694671681487169257123395617307574098893773e-14
16 11 21 -1.204933175630001326884814962716636613766635267889133612342184395215960215117797e-14
16 12 12 1.41102170684874146025627525457860280331883787325057213760988553203294956161577e-12
16 12 13 -5.929084238697232602899190372804115589828887038500340501245374772750908594657643e-13
16 12 14 -1.376990793033715048988842204694178571209562640100225993978442650972998173315085e-12
16 12 15 6.127765592038138379439685710858562596856534254104978350178220073989859192001352e-14
16 12 16 2.317273641475110000213615285559840431512563074736483271216188770092653169231331e-13
16 12 17 4.922814077846825717677794016426337863668038657386252629551753151308193246993365e-13
16 12 18 -1.714658614482290982215335131651743985652219733868968827096135020983669099414914e-12
16 12 19 7.59221998483815632462518571734018764196931237311703967671890466671211261967383e-13
16 12 20 -8.070727445313317732519534990575832114502851707257967724843962156119723489208585e-14
16 12 21 -1.820187774360552196676953398523869955049579147989576668148260516201200251878144e-13
16 13 13 4.565095133549476709252565626852230598264585065356287375917766911162416328029421e-13
16 13 14 3.379279023168191836755553266463223124308203221418438456135002127686712534127338e-13
16 13 15 -9.037066053145901409505581217501019046567757367246728052349540786795150113581834e-14
16 13 16 -1.75308115723327894559063276766891725746290688481974411900832997042885402769401e-13
16 13 17 -2.467433759688828123827429298545561692264995717485654517770808327493672811340427e-13
16 13 18 9.012446752734486789259241747284283477811074355291576516696573095303776255279486e-15
16 13 19 -4.488862821897624960418021359298472597722493498874031668504901046966094434664983e-13
16 13 20 8.78892439401284138695652317679456649288042386078593453062312092273553321210165e-14
16 13 21 2.023962904160627837088833519484852474871042515873534374464139079893409792493803e-13
16 14 14 1.129536632595081888018172508461439570012481842953793430032708782933276175125947e-13
16 14 15 5.358285261838088079162273535114611664279579952608342170649916054489813856888803e-16
16 14 16 -2.617619818656332747581254686362464212426362711417906048218042060634968755400242e-14
16 14 17 -8.733783540415600179976664213002613046173652254197452040968555441971029451625335e-14
16 14 18 1.651509345535321226895937288422084143345718661870776486375063967203355010906858e-14
16 14 19 -2.978300147273111009139893645251055395497382476201893491261188432642984636630289e-14
16 14 20 4.547999649722181524113670803842290070811283522132258810451822190820953825062636e-15
16 14 21 1.603368591479479978453717600370019066962948595349264832098744409878818278016661e-14
16 15 15 4.792123121255166147405422961753109331883537120128244181521466355721719330215213e-14
16 15 16 5.618494120564621498814427336581591662954275089670789688711023083953115406967441e-16
16 15 17 -1.005360714701758747732364652302381531278065001143863885617095214685461103457196e-13
16 15 18 -5.24776482708360423110203790993832676004811783399342938784746316233958793676724e-15
16 15 19 5.448448785854586426132926789648587545936396095480363525608713985408014134198262e-16
16 15 20 -4.986509963293678806360207669298460173109752916455648620418849689295202612280985e-14
16 15 21 2.667629112070196169598546839538710284088016585819749135437473856949332769968118e-14
16 16 16 4.271586078241589719311339715358215677112572891244143538650316330920819156095052e-14
16 16 17 2.252016901207909448491224528447691993163357005405818485827767262232630682996017e-14
16 16 18 1.911325854497232733756335692270611688058493503338569946024385308571640623347844e-14
16 16 19 -9.279180301331788171713662188242296811352913565586320007202169120164197799117435e-15
16 16 20 1.93572425885849029749442714001301653654449641803200581778986040433319637575445e-15
16 16 21 -5.192879067473087993915216288126863610833611908563776651110391247035456032287167e-14
16 17 17 1.060429030987511082431171407191847181902986672683374763951147948874982397381867e-13
16 17 18 -4.150544028057984717309098451703279557834753053874312136255387551816437887878246e-14
16 17 19 2.277297039691263171486442731708462202410555733486204644911734376780398389241814e-14
16 17 20 -1.568963215915028945188931718354743772562178054637045596993999772849570577695746e-15
16 17 21 -1.517911365354174631516902156643384306078085072184127215636927654747814277190792e-14
16 18 18 1.342727027607798638937867971664704974896400993149041722855035210921768090603088e-13
16 18 19 -7.428826916957621295485432329250079255150583784105545465751166410079616718119067e-14
16 18 20 8.848466154342151576490754026400876547758270864754516981229324982403876641537305e-15
16 18 21 1.985814281047735261657277456050706396201141070899219677100865840328363937460991e-14
16 19 19 9.557201855213665316790877601011097790619861578071025992039123424306025180507486e-15
16 19 20 -2.075156832241077573568110753894801844354147056394962112158831369753343730349835e-15
16 19 21 -4.568542146214672768523173247750407940328262613628525612558694006749158766181916e-15
16 20 20 1.57019523689390353775682250659019606310749719805253747471635425652979755520664e-15
16 20 21 -7.82548898037411088715698498173525175590582441762851564604887363952305853902609e-15
16 21 21 7.19747210833776519694191900638189090838376978212062037192887257562165242147908e-25
17 0 0 1.460850241232848103465203105219388457472682384600946432663619415429246467359036e-11
17 0 1 -1.770311948017756251760721502583100666892173100552929368806622083880993077938097e-11
17 0 2 8.16206112076363347927993121540426398016810160609455140003951645455140033029706e-12
17 0 3 9.188032397620091531754278250922086851831981723798247390448171112367773045428702e-12
17 0 4 -1.524336166931195446928019538837848371281027330867529845449161947392069649140201e-12
17 0 5 -1.989546765735720447955619360669386573213176221195637084496674073816176227274825e-12
17 0 6 -2.738806627576907469262928499536673093666397099963922950527670687534397979841057e-12
17 0 7 9.741095062956954127659956848165811209602523468851413825494287664898917443061005e-14
17 0 8 1.441860238763820977267321490151278799525687886124149907723597418907457838129924e-13
17 0 9 3.154140419285990100405101033480076650889532233593229184487512991529436354727842e-13
17 0 10 5.49953290290985407621222950436009663595939713607770714358287717647234696972258e-13
17 0 11 -1.393939320908215822033706392574538134458665049123965545166488488250614499924663e-12
17 0 12 5.137598360416013277929036041145570518435408846936348626754004787360952321571038e-12
17 0 13 -2.096145442431430765242088653414703281050792918509499244789523415278353578536307e-12
17 0 14 -3.220226845278042892601403940115811427319709904535711485893581420348609507418577e-12
17 0 15 2.277697249860152631270884203092043896046435712736979128117307306737639075578531e-13
17 0 16 2.881065755964115799282893742220555484141135960929187514930664093695510088459557e-13
17 0 17 3.295951123338836130924106377399431530877641127445498339710025434831811172337149e-13
17 0 18 -4.050434037204078253825242209776516333396572877059995077138632547865139854096625e-12
17 0 19 1.669367515478926305299508325633079718522154793566047260630258790434331700291782e-12
17 0 20 -1.782630135849406622925773049198776055297513344580910752735785059533354011147257e-13
17 0 21 -1.38428709912507406077434716778141984603426715739489503300396532629915131775397e-13
17 1 1 5.676691095457141795003209796760305602265895321538836207678488178808424110501451e-12
17 1 2 -4.2537114607226862828243085686843636913801900285450535824096187389858075376227e-12
17 1 3 -3.74997612833446880384488126364097702957493487106553449733509616458744773229273e-12
17 1 4 9.846678156957668316187925578567721232711733954017050449225750292366932721733293e-13
17 1 5 1.55056436644953539737920796382685880393187073338491819591448655224152863091027e-12
17 1 6 1.866270303818291763008006950685339454587092437781267391638985471262971308332482e-13
17 1 7 -6.748692427949813064713985303829354668383329297693679091600913583618186295856067e-14
17 1 8 -1.642902818704961409488651143608292452262762098557265986962237158050125713795295e-13
17 1 9 -2.734767646658105785836443302052218125625657137572446944583601878502762090361797e-13
17 1 10 -1.090052092610532858866842291988346782044573362516056157633360818048563116471674e-13
17 1 11 -1.066934551433054121316779210263106526037505303627456952892505204655147813529305e-11
17 1 12 2.342702428770597759668543797018420958364177369965727555431373590742654806960427e-12
17 1 13 -9.589514107473987305748777868055683693822572159598716671618440744006712173097709e-14
17 1 14 1.026352045289613034146093081748551625203029855504338047299331332981739659480971e-13
17 1 15 -4.182673365213043348841109606196612615408899025169787813101553286328489623721131e-14
17 1 16 -2.875800798445943560849278377379846848118273010767850803176668893906813194918074e-14
17 1 17 -6.155974125179916463459715405583249739462287067556880762443476992840206452459878e-14
17 1 18 6.092678557105066563513425060659397987939112240817231144174232331935675762485061e-12
17 1 19 -2.001070189611840192509879211363307152205618215317007555087134125682091475483888e-12
17 1 20 2.027107494949595577386454637238993287954618258318754542436045810053330954200858e-13
17 1 21 2.780499514480602208447285426615952083064290432791794647701567593767783011727217e-13
17 2 2 9.563412563619293604549668236217169371164099839105737637558319864031141131343894e-13
17 2 3 -5.689465054965002125636013322671666794893326889511648164609990737931556089263791e-13
17 2 4 -5.463563411526700721881710763074572724894319195410271307270627893723751190763492e-13
17 2 5 -1.887751154114094310523240938251648251275805767255974403894029003134739531137361e-13
17 2 6 5.713760273063557712866075946036077871961473329317772899110793482073391358072046e-13
17 2 7 7.229625020935138928314882282865499351521179651125383973417203260887975074327847e-14
17 2 8 7.237244897143849508747773644212442454274531504842833723856232348839212552526413e-14
17 2 9 2.466392356247236432102421901836819440833030854176570079742338443022029354955574e-14
17 2 10 -1.400037177431120456595113660207335378770042890244869740140840637859877239424671e-13
17 2 11 -1.226173546335972993647376278856070763972481510524093934639707071797848922854527e-13
17 2 12 -5.571469037343985899340579350990565028579286811988967219627381268976414299334209e-13
17 2 13 3.101632717337949357528853079706095589797882719595012249404277471768003498546849e-13
17 2 14 6.260535282049719027547810586388625126696376260047607350781781452391538701004769e-13
17 2 15 -1.931770655156215986202961562320798451204457986375484669777441861223309461008972e-14
17 2 16 -7.829915872318386264303455384858904307719039172477896137792048409110321405285317e-14
17 2 17 -6.837896814091807837568692160039183174103856595775402142963114295128603862269992e-14
17 2 18 1.179960176210162262954339716811017663140400779672541441843136440520354829401605e-14
17 2 19 3.691736163608085845494873526267604785820210194066006367771393979507880630251865e-14
17 2 20 -2.998559650307247193303053989318791425497599763474116960896912928709402443051192e-14
17 2 21 -2.809255122218637077209680562666565695462782006216249468379565536041818444555773e-14
17 3 3 7.074751347257316415884783711980833304540824380606941138303696581245527246682127
17 3 4 -2.377609840477340657543579867312839256910924422836147322303215081976475397142023e-27
17 3 5 -3.33350231577207500860047884528642597089814839206969502887079038004395533988217e-26
17 3 6 -1.0251157741915725304234666444616679108082179116352817771980386593819694944648e-25
17 3 7 6.857413487236367321728439008786104778238271861759060942754164665103264142723479e-28
17 3 8 8.248699744698841611067631712088215039428502701138161764015840511740212811410934e-28
17 3 9 1.061997655806137093715419938157102340599633690325699425893558550172233393841597e-26
17 3 10 3.431665658748367006845900603800882120392912059606514090716404905565080149254205e-26
17 3 11 -1.478580491070614603754264163619230309258578114394800437745953872734673512935086e-25
17 3 12 -7.074751347257316415884783477021526037899905749686520451874437267859258205023412
17 3 13 -5.340205763449598317321197384184476283899646397708000015114824052931728227818741e-26
17 3 14 -1.194749020637382420817228892559189703075441254554546013756789029387149185110075e-25
17 3 15 7.667565541315845037322528613159030184615837080221000449482436201181760696752972e-27
17 3 16 1.877828914520502248091737375348044356424586085276086133911344551630770809828195e-26
17 3 17 1.667772839836915617607850923837361996878286499378207842326618436398123640749859e-26
17 3 18 7.074751347257316415884783555947768008272147999339000603404269814309640075908217
17 3 19 4.851789365322004187662702259226943283335386275520061803710025629590684446606134e-26
17 3 20 -8.695671875432686711361570492647287279666128927742983842903956776103916076476766e-27
17 3 21 -1.044181539271622006536998404787477761399439787669051053175740874727009217094422e-26
17 4 4 1.795067980164835295845128895172638250427621948956611782189538069423899181119753e-13
17 4 5 8.350864767972274539240292367304053356040748470521052449726720723349813706840232e-14
17 4 6 -3.023655941506868851968205226833453294882088301184719951840459295504602464944792e-13
17 4 7 -3.771643288355880498150887826871996604102510510950331670292173664618254232107152e-14
17 4 8 -1.212616050080606482982155978895233514053302195991321405640692959897833756253608e-14
17 4 9 3.363576905504893445181018755369423938612945951310288977088876915345053882506945e-14
17 4 10 1.101417228390462127946828298210484421200385078456399178777199523473665978234525e-13
17 4 11 1.972505472543915126976328220925730035020944590884990282648200256589646633960801e-13
17 4 12 -2.212159298232240196061431705399739881753335832407499679843606955997122705753342e-13
17 4 13 -4.684655108560725003828863118887939768977626018714305212400762247037852940936305e-13
17 4 14 -2.290833421750629244861557102836792724928806017193712508523877852539756856334999e-14
17 4 15 5.177730046462470283941586951989985169596783374394723240784315798363896288144124e-14
17 4 16 3.450893770873925596433654904558885843602805622153788020838649467723421765332687e-14
17 4 17 3.988834550406925753060645925604918231020738262519120348288175475403124185976457e-14
17 4 18 5.990431645220730445484511846045840774608946966065080560741715085066307280552862e-14
17 4 19 3.093059554812528249179411904314656235078802834162853251632491494308431699922865e-13
17 4 20 -1.172932416487618916110885146660739684750959591708522420045175831561316111970371e-14
17 4 21 -9.97452405121943314850199203820547182595562710625086803414904577157341080643642e-14
17 5 5 3.063457196091509383398746033355979358939037538301294248534869919206021154404387
17 5 6 9.19037158827452815019623782064657264503200467595445670900330556832047740575184
17 5 7 3.254117125644551522783939337289088126335428432513128144829995568524197453143631e-28
17 5 8 -9.013386548490081341198502646035565968901149711650617007804694049956929718079698e-27
17 5 9 -1.101213079015169319706897688443250504069132564854739013471911358087730806799905e-26
17 5 10 1.773490587363509400462260721130009865470510872530714404221426237370814139522764e-26
17 5 11 6.19192492208601230944071440294939045151093248463345166192354238648580614894426e-26
17 5 12 -1.271287701787013895177210248119883900727476555791966444366939067772038069952751e-25
17 5 13 -3.063457196091509383398745992932207744116857527806928552532878816144623723453817
17 5 14 -6.126914392183018766797491940179058572416054435159648762642610150943721309030171
17 5 15 4.332989236446235126237046160874134451285994235897511055725847554879624248602502e-27
17 5 16 7.605435306997018650815807439411835085884874471062363991340217994900172262010898e-28
17 5 17 6.730487974608607342050438619330353874228358642860067056503393227694635659025648e-27
17 5 18 9.615981673502654451670333951311470281451682783161652212804887074970215088243304e-26
17 5 19 3.063457196091509383398745991915853794694832377889303523410951722848974353664197
17 5 20 -3.627986557999075671943333418243908953494316638653318495010022158382753154734759e-27
17 5 21 -3.505673502592970920803336635401267427910224730855282834613933437002059601702399e-27
17 6 6 2.143990013541720727160660046426536898886687555233627284648494430788085084359918e-12
17 6 7 -3.444622048385553692195534291444427451209982920335602012138157013400953809309054e-15
17 6 8 6.396348377796022499600492775264002609387068837601733723228824699509037488191679e-14
17 6 9 2.531899625672731174829096791325370023914582461329323013570780214466250533477654e-14
17 6 10 -3.019999753091851399480609285031184102047389986169648451815847825270828408145542e-13
17 6 11 1.769853892443476212266357378851312806798539416714537373395311197745527977509001e-13
17 6 12 -9.949037391842641706670379058857565401490248442965707192755960156624582757676412e-14
17 6 13 1.343362829640304836216768904182473136061495752184981282784846563210754385064857e-13
17 6 14 -9.439299895388543594091264224695406971675218291874449356625004725437501611319214e-14
17 6 15 -7.276908633682521115428545452940271950239422692852051326087541401203715766511886e-14
17 6 16 -9.522316598723298647182772998922463503313323151784198835333552827505524358158707e-14
17 6 17 -1.328748529397269391223130234374524604546440002524892286918346255412941377929211e-13
17 6 18 -2.182193757039650852341498458091466623159044937559458834346812120259714483544086e-15
17 6 19 -9.836468242293602319087910947874452347642534582765774129502558338883992126463833e-14
17 6 20 7.004423920716671732594281623185102957533695998201348252688992620626321972524925e-14
17 6 21 8.483322955522916430906408879140110377326344372017665447840852703724583111250641e-14
17 7 7 1.851676497255462758332808442969232404357042851470061712812896705844399321724207e-14
17 7 8 -3.839007985229125476177370369085176615023173070675474397712109847574799175153589e-14
17 7 9 2.104032163297582955069179788287956631028156492622551090049585312972343405756313e-14
17 7 10 2.88788783418826688469036572168811281541145762608577701594798854871235454088514e-14
17 7 11 -1.080274456339024072567438200474537335577245907842482169191680058097782622291266e-13
17 7 12 1.441114762035939773538327592579691667749581596287616022465088205264554125101453e-13
17 7 13 -5.867956562347616086621121059191222359828773522783326974811952656828280963167692e-14
17 7 14 -1.153089610959678894251291124932559993731175325723437616133732095708224605955791e-13
17 7 15 -3.927244864781113273438166229771842561515109361835043021421753628029167786284494e-14
17 7 16 5.388166039145429505015125179054416495397673130612467370969716164565753250441474e-14
17 7 17 -1.529635510628421811100713314914316336525289947274236401632856754032963228357103e-15
17 7 18 -5.118752952925591986464739697446725117763330798009274474250485269349122052194888e-14
17 7 19 3.766446906337916536039145834034455457735035765785224568451736470644971630507443e-14
17 7 20 2.412041325405174823063963596679637733494206815454870922278604091318988172455761e-14
17 7 21 -2.950532445717213762765000047084060667411050643622390474447039441653974209990377e-14
17 8 8 5.817047697573398398706865117254056459284973698463174337965617883643245172546028
17 8 9 -1.090696443295012199757537210496701439923148922635134256580590022187611940303722
17 8 10 3.635654810983373999191790698717983145142020683693137144059531320686924318811652
17 8 11 -1.893232523455389091580931204694055839200555440392737137619113365471172105462276e-27
17 8 12 3.057067608423525216778424121403953232981243555250542702771204654213387278838165e-27
17 8 13 -1.843229269860398694022123796779183898345215843168639103738003701108705607840917e-27
17 8 14 -2.289440147542874761936618997105998764207194631543047289083006363808116541534649e-27
17 8 15 -5.817047697573398398706865116852990246465669095684094750575060210923932583305722
17 8 16 -4.726351254278386198949327906486409077752173020592834507566673422750283149118826
17 8 17 3.27208932988503659927261162765012636505240307071909834811917456411519826843599
17 8 18 -1.725436633925196776797792524446642229284749030238835856912510845477288520726979e-27
17 8 19 1.441642478629749752393601571575219695602989212356503283852168709534824178778893e-27
17 8 20 5.817047697573398398706865116871621792343099570381063770119238092884510062206333
17 8 21 -1.09069644329501219975753721047529483295585625317816268209895936380042637536989
17 9 9 3.063457196091509383398746006240038144887513587819983276683401477465366731637777
17 9 10 6.126914392183018766797491979241828008449406222805534094847013905196878535593275
17 9 11 -1.569385928462332368129368706039923705073776420125384164149222794285921246829327e-26
17 9 12 3.856980448445457773760575290599505958808476285897137642820107823766376371254404e-26
17 9 13 -2.090752111648927210227845682426118543994386291913771613321685460913597815717984e-26
17 9 14 -3.880541148886681611197083450406331166747260952998023264171864109125227272358535e-26
17 9 15 1.96359365843907618988169947376081334566007772432407620408803044204845207865811e-27
17 9 16 -3.063457196091509383398745995123352576779681561951873987283393913416175296899813
17 9 17 -9.190371588274528150196237947108442284075653448988790490926594939023252521629609
17 9 18 -3.925978892125095467919855327913058019985858999673572069817131821599167437843052e-26
17 9 19 2.543360818517467260316132815345376402776163412827375871557086331032493997272987e-26
17 9 20 -2.436056149210029667165869473374205178817399543199218092478742833949741570314812e-27
17 9 21 3.063457196091509383398745993184561811710265606730763846229297105466185307358428
17 10 10 4.940651425570029571438937487275810457661712545210609386462915462807152774757792e-13
17 10 11 -2.961108189975527026101924752241397693049420191768454930458174225042685498445196e-13
17 10 12 3.590489107704008492870421372089422913066304349990761592867693314784286230311484e-13
17 10 13 -8.740149936977056755610451213016670388721785542451983422556077194422109323788904e-14
17 10 14 -2.13062159907739509303622426538560261833889265109900316020356181166809764595648e-13
17 10 15 1.331170128050076642627906463869634702867610798342358381177071005093266177778058e-14
17 10 16 -1.882085704446158237489692990106522759129971080129465341323733524888718884029161e-14
17 10 17 -7.395980609212007922330037200675495423892406410881703260059243836817093996477915e-13
17 10 18 -1.065549356592002034629043257790933385529164045007854744351049808046305771358046e-13
17 10 19 1.764966466194937913075584087678828555597278463963308871827468046495551662797894e-14
17 10 20 -9.678498778771452602067451784021860090569095701603150729013205067734538354542078e-15
17 10 21 7.176157000825570877206804168691280050901190986683061467521680750231601604862576e-14
17 11 11 1.223866549726236307899067226855109051796953208277475969051486759114909258806938e-12
17 11 12 -1.603659268631477131429986762940040956216277072892136985995508560446782652815273e-12
17 11 13 5.523892688094017175941247149080815105608923587392818652437431278812622241191303e-13
17 11 14 1.151835267699834483996464049478455762486412156623356859525617203895750695353361e-12
17 11 15 -5.233911183860303895208570731184774732878134440365283395499900676509820111237477e-14
17 11 16 -1.813255904486378738469434502756874920853484042225264989099904185372440332075709e-13
17 11 17 -3.800117404927687202691623855356107553009151092731150912950692914901981520245615e-13
17 11 18 7.712202142955948438684274918678766947521276409938653017665499797306593559813403e-13
17 11 19 -3.901897608149270573995645618560270754000980494876558475046792243463459920354901e-13
17 11 20 4.264494805823193091348006646638097650235668552926002948758978531262306028880979e-14
17 11 21 1.049931694423559954042654253790653903193146685339740533987899602948153238440934e-13
17 12 12 6.051075478792743308486560610093122964391920350756229142459839878490188860994516e-13
17 12 13 -3.853743800219176428113710130928210300042351204465723256848002651390882620889994e-13
17 12 14 -7.07810861530138991938830586300185911148012656503864082998653189644922690363614e-13
17 12 15 5.094941763055298137275659867790375743203754129563502881963315789986759011245147e-14
17 12 16 1.53368983773113932763712144201997468049114705721713935374060062303923389201914e-13
17 12 17 3.272262466876369742719107112744994684013443434383404088160943370687028062730838e-13
17 12 18 -9.006572530898797151160334417491131399424473167264494918636520192297143661736338e-13
17 12 19 5.508032981324922179264339998427227137619883680582844298203115856572125036001172e-13
17 12 20 -7.029955613408725286348688070279438622991821734781027652181446147817391654194838e-14
17 12 21 -1.656988966032320442760949750240506977357636490740413959111858356021504736946028e-13
17 13 13 1.913728479604554411043917344569788460565683145364893406384569936119202653476376e-13
17 13 14 2.650907736245513101640253615284900370003019860772243332014724609166735694208517e-14
17 13 15 -3.905804973824192010775409257094549040516919173757583171946047730805691445623376e-14
17 13 16 -5.570546528680283923275530962717038969043952657270319052035246382496238369516508e-14
17 13 17 2.831020381140563423329865246096085518638152966346959826698484441578265936618647e-15
17 13 18 -4.294583262691125683510290674997807000080278097172581315122132555942787696716892e-14
17 13 19 -1.443961232682541799422123671429802077965538202181375368757673483281480430097883e-13
17 13 20 3.10843100389352991487437548040272210904653893010287202331891838838807389813681e-14
17 13 21 7.725001605609695546605685468284037797580557644489310884049504744505480269530658e-14
17 14 14 1.264594498615204779911566995838199891386340498473527032825196293443635478408102e-13
17 14 15 3.488768191508776530985711225997709366274708828898290237838136477339546576340117e-15
17 14 16 -3.484448793853799556667712868473041608753046763433393663745165926951501459706923e-14
17 14 17 -8.176947110685374673284744262255591994343223464875594751418784490548710108693269e-14
17 14 18 -1.8895550732466663189193523937441965216105158449475588752772170119438361269426e-14
17 14 19 -1.678791597440655105200540395147762627150599492342549661142706062072133856786136e-14
17 14 20 1.343975684262428274827018416306832515611432256318889341652425607924497300137123e-15
17 14 21 1.817691604648102654215389946831732841990100641198329174613756039868793872889201e-14
17 15 15 3.390010085410963778647811673322251237860352823594765337300255091942147113910709e-14
17 15 16 -2.063270717679536675583762010374872528175954081329974054526294646577280337612715e-14
17 15 17 -2.486564294041626768642688100567664240302211405510211965648792750932614567810535e-14
17 15 18 -2.933940660757774021728995782803521404031624424710206208081640185897532622909434e-15
17 15 19 3.160752737477616327110304157541647548386906043712344729281215078314418837008038e-16
17 15 20 -3.586426643037862446780049960264213639699013788153366366319759401714978750994808e-14
17 15 21 4.061805554454820299673147527003753372566419108072154231399356197802218251156578e-14
17 16 16 2.53928447875702661203322165239542469075039429623957718314057260771525708563875e-14
17 16 17 3.750883584844301245412682794061477732400120826608390052441642968179509743018627e-14
17 16 18 7.521185199279115639761031725258423235774755262994255239548630646291682420312907e-15
17 16 19 -3.5135290620789971946837118985918218398805229082136743310039198964855147136892e-15
17 16 20 2.386513908180407600441617211513026249236829353273442017933874450842358587973547e-15
17 16 21 -4.189441008213982742985449097030130539783621155735326927488361758812831791751243e-14
17 17 17 1.49063915041211474212550070616014890907261603502161502087975018262521157356986e-13
17 17 18 -2.092532442857734042983386375420435689994201524684951462853407323602464288640351e-14
17 17 19 1.145865034412804501381973833308043395585367007400941502343261372395030622499318e-14
17 17 20 8.85217973452605720612618692526688916935600128620835936657476576428235751768755e-16
17 17 21 -1.841267874263054350059372364325741392435217850247979637219477527442609620748092e-14
17 18 18 2.121572514612681855084893287094537710959752847487095052143945232086299338560567e-13
17 18 19 -1.216807115658011005097211144983789229149082476664705891126335881968195800399615e-13
17 18 20 1.503366751801753038630539580617746142303610871791504103139897695981212723809997e-14
17 18 21 3.359284866007803662641072593938947512301317946279443799478083730806200604749893e-14
17 19 19 1.485215658422653312659114857748492165537148528306037735901926889538231322980582e-14
17 19 20 -3.750849272215712323706412736286201400437669750071430217685560557803737715713321e-15
17 19 21 -6.979180098298183984806442892851201038700506229396814618020367630796057324764406e-15
17 20 20 2.993149510623634949274597489469416403679441971730698342109905726205759885409498e-15
17 20 21 -1.247381784880224076031882600110129493396974418503891905852294919495484640383819e-14
17 21 21 5.075813940569119125451441034473642009503695199339801830078250689356707757405828e-25
18 0 0 4.902666660519335225552805716112324558410884229346260918572439895871486669489504e-11
18 0 1 -1.03622377779006909654610986915147713044206113798308644109022546575519134766403e-10
18 0 2 9.086741884694234870544794476809913600954658685779596988600614867922334190093853e-11
18 0 3 1.229720211751677315789269124224029673376871920938830632343837029419668492190895e-10
18 0 4 -3.94494482376829470719960966338958314890163661943880436153093797769845188309309e-11
18 0 5 -6.149461967869428420404264020426377033072085992831354228962426597704370824634514e-11
18 0 6 -5.861752858325471319931252035269048705255335812764002385620705086688577587806328e-11
18 0 7 8.267662722281659377782980717305458538817996342499360744389572838379528082478494e-12
18 0 8 1.343946147245203507287351607819046635598178576014009983150593748240723552180237e-11
18 0 9 1.77009159462303660577169535898661987568631461303520941675597369874002178315693e-11
18 0 10 1.638008552239642865963553070729951993525902011800347445777505272392004649808938e-11
18 0 11 -6.226720465081785314926729678537637525039287404560982043146886560424359539889149e-13
18 0 12 -1.305702682843658374611976277713416910164666991688184972760250373186913043001936e-12
18 0 13 -1.424263559318717089350595733280673621028342359472678531016313695036907032370686e-12
18 0 14 -1.619420111221577997642097972173736578014741343381738401180139227325120040723404e-13
18 0 15 -4.201418841491748869836214461615204031056506099411837940782228345700808028131305e-12
18 0 16 3.54070785273932215787513889843442283872218513084124943661599814034501540314635e-11
18 0 17 -2.646436878889634833790646946070446416897512175013018365795166458182785610565615e-11
18 0 18 1.120937477039989622575684074993404470634445706017867751361654938187441392238309e-11
18 0 19 3.581839279596438814870692290379618608093566018285046551536600604193839321948895e-12
18 0 20 -2.610070787846621584502754801446041052685035288748647589587256534014421709829801e-12
18 0 21 -8.80132565972066107118175331911433285095365037356579649709998541817475683935827e-13
18 0 22 -1.501175516084471931490085730746898531642181130418603214306855284980188499960676e-12
18 0 23 2.725993914162014334863621414263727540578671101122383138171215113559721823943726e-13
18 0 24 1.038614819216150712022989576872450983732138812179090911577844348333012022697863e-13
18 0 25 -1.636001989581441160010627050512464467523039940877839619438518555280869779846409e-13
18 0 26 1.541486248470307940657537729479403170269198575064324667588595850398589202136552e-12
18 0 27 -2.959395545786931903206321940406434562834277154861252353667028275688917148265905e-11
18 0 28 2.080257036703418699088172546161616995900571263073520981515791169369254953983341e-11
18 0 29 -5.158946675025252106603530735582855587824418663436889445587085422240765752868925e-12
18 0 30 -5.652783693838891555366090417416262324027366716816902948716284687091213676719292e-12
18 0 31 3.607894225224413684976834899172426251081582657553702610859209793737034404707445e-13
18 0 32 6.781702897305065820177278304138756170933976505810613278768496514106996738210154e-13
18 0 33 -1.820800477788445780369382954598164241330942331904991515133568378177461794672166e-12
18 1 1 4.57939874962693879344582410120217379776039324751592704874736596847746892340546e-11
18 1 2 -5.439803063923302850421623773039514314833499763053472519695797156213478392558197e-11
18 1 3 -9.180533735917820585559852092006306920225243059805775017873774537400700523707107e-11
18 1 4 2.441403791723685082872215715352182166459044645839773037090878425877502217949854e-11
18 1 5 5.371909542881583037501869604041189397984582458278417468436455354890862834948944e-11
18 1 6 8.682885166404642726181250369048060024860371098811247889766918399414594749132551e-11
18 1 7 -4.953891398909888699599519555482009208294225882135678774466655725379488265496153e-12
18 1 8 -1.181241029379874091761423892137607476849172438897349702394068230264767664246124e-11
18 1 9 -1.739509017142887550178148641504666750546839204399519250296941723791985431052204e-11
18 1 10 -2.852662423650408154644859175645047064723298936461577007123747475766684063259642e-11
18 1 11 3.573479676291085470361974084354194869936228926057485111149932436139939147493482e-13
18 1 12 1.034296661406998808846722143350162031540170796042038260002674161929898308040241e-12
18 1 13 1.500940383526044400789587563339297099700242787070074220345426982370392358825783e-12
18 1 14 2.16904692613935002672626926589005322839890891605253793879974713527414055323583e-12
18 1 15 4.824671254679395356074261706334298021676218486107447612035369144214623006642397e-12
18 1 16 -5.07827759319288813577161975555844739206733327248861015902914359454665958875328e-11
18 1 17 5.302094376105204663389151351157747643825753824624990245543715665379337005502448e-11
18 1 18 -2.147868211145532946471225065112829346353895074340211020090627225667642282428588e-11
18 1 19 -3.525630561666038429958688086990086992133993539866919139160706844183957267932616e-11
18 1 20 3.871913749001703833786198676714531344810684569697989227583983667714635345470216e-12
18 1 21 8.57679782872645736214267957999680884395821718823654857681290767647211663455816e-12
18 1 22 1.776625204403736643602855523927140240211859312689960682295124388938896540715875e-11
18 1 23 -2.745422760300664663189669675783669625666113313616069211741738018720723230405783e-13
18 1 24 -7.197750710954863261429873683054023771760085519617632986275439262588205297308912e-13
18 1 25 -7.566705029769419936766035942827269006948699478828127085310379859757896051261108e-13
18 1 26 -2.433246621972463726292135099928410762491114636220090408780841280882460706318193e-12
18 1 27 6.624070339452458119383228460912273652284644329861101227784642720814030765389495e-12
18 1 28 -5.155249755257574546037559604879569710339349739150495566118492215997606318629757e-12
18 1 29 1.528815338502210182319673595773883846493558698306381726039971849013213771191355e-12
18 1 30 9.969471563592335714995635929268274947250160001717665563981005834700109091754637e-13
18 1 31 -1.167790749192887358126934992842473904720062016911981659744965021148248459040134e-13
18 1 32 -1.5288992400208435728562642739505740084303649550752410897761433729184703032466e-13
18 1 33 7.762151672833802478928671579842294966195710172138494987243565355767984173598071e-13
18 2 2 2.772020514540304622472886081332015292997205818463953032840369952442128874958475e-11
18 2 3 -3.866256741826768388148250821278634662558238782714699517965695547625864096618868e-11
18 2 4 -2.213979155439695510920827070257793159456829232148430008684241502776981507998484e-11
18 2 5 1.032685807253031888843938170523142979807064472546836735494493947856895434990639e-11
18 2 6 9.645358130393644768057795499039736328750737661263373984185119356861726919052761e-11
18 2 7 5.415689339240949957528697215270102209055043300722674664149581166508209744630279e-12
18 2 8 2.823952316667828265635363468687154979535202661979557524216731525469363476453753e-12
18 2 9 -6.0189901392742418552625115219220804308284983960687417990717935906056162603427e-12
18 2 10 -2.890960267661818164229103347569421548190494385060188564469272538247166025378531e-11
18 2 11 -4.15656900834765121593325306014080244918327863241443907583965194038733588344341e-13
18 2 12 -6.344699577777859875112912137171668357579045062155769688776862142895653176149427e-13
18 2 13 3.313490390829417080192157893470581457895763719758494889531462287676181141163536e-13
18 2 14 1.914390432822462553063048707886582850105039387368494687909005215133038062480262e-12
18 2 15 4.68783559587502281021873894775463979859427971531796530134286316856816968872502e-12
18 2 16 1.728676581295763636272018567194019349958205239976821698744300079223558321234561e-13
18 2 17 2.075398742589045591870656774426195537044731339186517642160618432769175341362403e-11
18 2 18 -1.415371905333760801547765147638055073240208620188234665487107262548299429404799e-11
18 2 19 -3.540876788537303371206136215805278717849359145390587266819767352235812156199764e-11
18 2 20 2.810518425326617377599282694538899332250406415949322450425566970661405325766208e-12
18 2 21 1.204359914524722253791991801967483825491736468764087119643287371173516613877067e-11
18 2 22 2.510150595640539539542715014163132360183808799229277028076052457157689375692162e-11
18 2 23 -1.358388377888026427574499514099503369151040189348141505293762514113126054975705e-13
18 2 24 -1.172148643581635480456563613984278642607221922916311672972058885573706307624356e-12
18 2 25 -1.781193903008855755128341610632381754676929595133733486343030736386127546965076e-12
18 2 26 -3.622567564993374219766996879542081425502644380918066203008713968026502997627867e-12
18 2 27 -5.006052223932149357859716310237641703452509542541602358622254854414637323147362e-11
18 2 28 3.765823259510465630807163338996551347349859304422717627689088690458879255259869e-11
18 2 29 -8.613384932101847450856189134438277844183415432705832149079226949088182163874225e-12
18 2 30 -1.745974407471262608350607472836126146070146249587259851900121434907411647682405e-11
18 2 31 5.865269526986177536422762421012322533207792860280174718960159623952272064678451e-13
18 2 32 1.942471383915012900848900449197901652949072358163794029705278070614083896717655e-12
18 2 33 3.857201559564455523315798561886575542737942605398268648541485847727120114428234e-12
18 3 3 1.953193399120902681668974613932550476816094961608464035964554776377883385929827e-11
18 3 4 2.669631292182075650565201196861151453890651910536460627777537775212069737229487e-13
18 3 5 -1.31557129163265407071181127213068488867201185527411515129113584055330161285716e-11
18 3 6 -5.096337859789031837664918354547947503907751861268579773383588867216709460720545e-11
18 3 7 -1.59463932324815719338005321094489875750977014925397105396184032499484155381646e-13
18 3 8 2.410983807460220750935843480169172268268609390043376844219097324541561420277126e-12
18 3 9 5.918757485980639780968788704233698248729294542305558666620498302156928298163218e-12
18 3 10 1.955460241950358574753740558670280844523084384119604248890764808727525998942996e-11
18 3 11 1.901227876770958149855900292304893800375574575181660468829307470339120684016546e-14
18 3 12 -8.459968829540790836698665516065289693981029902886833751865288786186140691414028e-14
18 3 13 -6.002900703615468212291610359240698598638973974443676102575377302079898354666487e-13
18 3 14 -2.326060511796043254896872603404432117295651953811139903347165541934124260107924e-12
18 3 15 -2.689848983766169746888911661710903248097322351168044620659622746505193970466457e-12
18 3 16 2.618030400830158758370466805282600523032221779054482448710889927703185469235833e-12
18 3 17 -1.461527433662056077484002647180814100114796337699475552711308069072334264024678e-11
18 3 18 8.032174410655450679094095062460792552524294668665517573085465647056398671797838e-12
18 3 19 1.892771839730150717057746714113264159927730928925269315168430950207833574873006e-11
18 3 20 -1.119702827426452829325674321702582474971590978019189789762625443492410704827862e-12
18 3 21 -5.539204010096388789458096642201284769312781657745401087471757699478228183773393e-12
18 3 22 -1.261062540289438682575945044606140115963736054786511635414896162491987033259003e-11
18 3 23 1.096611143559169693303048842620459057633780696635078732824957222867630744539611e-14
18 3 24 4.583424401253635787201953374275873629536578088448287957915985704605452541848743e-13
18 3 25 7.726170084051391533996091099428858826640898326343144825096683632144309720840431e-13
18 3 26 1.227039462477164808147253083114440859820473314997557505517561654576003383341589e-12
18 3 27 1.252424168743477637647566148431636538757066673951133417556597670340962819384911e-11
18 3 28 -7.849477123865765467190855403192329578881139134621340772967792013112749357361215e-12
18 3 29 1.266821559053826909506875515429469331259402277972616279902167525822103396537459e-12
18 3 30 3.134328048810702452878028370791315906443719275954309980271163519300044293755531e-12
18 3 31 -3.27687641161583918116122859685492726193037694923890421013883731680876780596639e-14
18 3 32 -3.27448620790872156588815559585290856116919522223107162747656941189039839494075e-13
18 3 33 2.238164971446345589325650309309281529448345630043916329645539338077132604948608e-13
18 4 4 1.753718869793124145581517552762643124770319637672293251535430595545227638735523e-12
18 4 5 -2.88573166986957125375336289738253561653588384021620130781895095287881051414558e-12
18 4 6 -7.855981408852871127300753106867017531399304478731089223723492835287351311468431e-12
18 4 7 -1.060541377516685903539869036835004841987407930236780829311176609855644317523225e-12
18 4 8 1.350178627351008153732287797439732064654518544079800098054681964036798710161582e-12
18 4 9 1.557739187651628589758161666153680209676053558937893728204853964338420778449441e-12
18 4 10 4.221532126847114660698677358342209222650501274828761004353206970434478677312022e-12
18 4 11 1.266574891445695060759139794074818855152108162711321686955215691413480799010555e-13
18 4 12 -1.384170387135148648929506408709565634997778578892055581988592296080816262929538e-14
18 4 13 -3.521921526105259260890619201448294573598158311188597555736789888738207796269689e-13
18 4 14 -1.003684380022520881147920791754656256365338106496281671945990757261561036373028e-12
18 4 15 -5.394868533503092545556506713459865857016957671053758020701521302771290594872166e-13
18 4 16 -2.110891769019691706859812263915878264527926757385091613059439747531091304204921e-12
18 4 17 2.195096978079692325281808639769200373890195526615462993966778371055436562051583e-12
18 4 18 -2.041273992608744121138317646328621232351271687978464063163813836679667790925648e-12
18 4 19 3.465814297937180740358740118251602642895459352917484509601364661734297213834034e-12
18 4 20 6.529190183758035989383813320576845906120220753317263788777545728452999653396151e-13
18 4 21 -1.062175356962172907013738321402100298284197466432201670697485272781763442229227e-12
18 4 22 -2.64523479998488157762189890120848058928319526717568806744165758357468319741957e-12
18 4 23 -7.503575679146772835109568825877801536605412623549180623982661880772485792365186e-14
18 4 24 5.092440182533870749294150795922545363267680266696652107119200504274296474311154e-14
18 4 25 3.087345421737017641069433789051570122758508485392269781500251536285709084527918e-13
18 4 26 2.887743323835344069637133496762261530493586671567022379918579076080267398596457e-13
18 4 27 9.897493044188270361933501315180038849729768977104601530893708980662264509742141e-13
18 4 28 -1.468621876053685663401940915993409854298166599302096068967634655437277983678525e-12
18 4 29 8.192138731350474489827169758239705991325086391063041756968706423022775040891668e-13
18 4 30 -2.440175198431301168294650859026672705022517430471647161365005700006931635775694e-13
18 4 31 -8.507172912791807058433681345712954736671965792410075316090447369389836935214469e-14
18 4 32 -2.319034111049592819838086835871058873747123764717550655914607218490153947153646e-14
18 4 33 5.788683253012042132290330800165999849363424626517808149713114339509550510524607e-13
18 5 5 2.921123047684792605374437096911986685477984235443284913050947034677133759354664e-12
18 5 6 -3.428056409882815080506064745566019220417445363543128044819069553497341281789819e-12
18 5 7 1.699244173682359888958133553008919279839556659271188068051153610663930322762308e-14
18 5 8 -1.809384152616910919895292531745549864945282299288363805988565031021088404056202e-12
18 5 9 -2.039863162272994020842097970806496241599925302101342899657843309783742657530055e-12
18 5 10 -9.768526163712916234426007162326693101143393375827382932256379159198677154192959e-14
18 5 11 -1.470817924684502358844516304230794421063887527715458954127061276195953870371307e-15
18 5 12 2.192309620063295238792159673045610764921616669465569256118811889251382176174128e-13
18 5 13 4.240612561196517975785982295649810205965285385044424522314356473911159017931008e-13
18 5 14 1.791481474583844123550658045443233436655703093897369988423806345686616599690324e-13
18 5 15 4.418509255444593353735037979392327099466251715904771255197796627566215309786459e-13
18 5 16 -1.458431782290942384354731608440043134189395881911784386581570457160508744142329e-12
18 5 17 2.821590987295420849179927183501649587443709834588729051340520075211048968293772e-12
18 5 18 -3.403220388985533657237705561074325935365569480429215459082523414765799478649693e-12
18 5 19 -5.709833466019604884591577886960406916013109041105901131660460550022329201143469e-12
18 5 20 1.40459649517219868362702827744140111025249690594548796767396768763956387463201e-12
18 5 21 2.858452694392237998593369588518794291181389540674632207134207756731170266736614e-12
18 5 22 4.237161068920884616507486667220844486409588639762901012594501108756455016994755e-12
18 5 23 -1.635588096808444965557868364656065128437481147154548282535838771004506300871393e-13
18 5 24 -3.650997547876675845540026016809690589445583947276956064944155252745140989900094e-13
18 5 25 -5.489492967833275583425260578970168486961198373155498957209975915801912767113292e-13
18 5 26 -1.023576946234088285425640786213240716879182906864626886271546940712416202456929e-12
18 5 27 -2.041079985310863234513791897439131342252481702783250703475081111579965234061392e-12
18 5 28 3.292521339054348820951692178751366085160852316377580622530303921766294018013399e-12
18 5 29 -1.411223190728016269942120848230184481472637254623698219756231892765554793153964e-12
18 5 30 -1.887258115547699264356665042335641541777965566819389393987509458735547428218766e-12
18 5 31 1.639849290999413119865918921622902488587384644207435370305552857859622706205454e-13
18 5 32 2.625686408421333724282132989851727096975805462545865212964929971190080432850619e-13
18 5 33 8.510378770228266265248384766719009890098502957922584803993408912851658053670311e-13
18 6 6 8.096337873174720602857577538273563678701466097876668695408788772534502569421002e-12
18 6 7 1.537706123057922553589925774967116224930451117160480558739184689979006325875327e-14
18 6 8 -2.440769882828914901794378201439258536930899386269316934434417907766330523670779e-13
18 6 9 6.824680711845876314557121131416751652030091397092766136695631070443477264176425e-13
18 6 10 -3.212909477688994653807944906080245178798375812654213967424027173730609559502328e-12
18 6 11 -3.438606655815784742449531027122971159520439532622197798911735285130403827029535e-15
18 6 12 2.317508347325995717279490141433102791209771770133481280089608665411195888556813e-14
18 6 13 -6.919934240417235067922166264978615387206910036664664096369922892330350196584748e-14
18 6 14 7.440623486140071162308770035653447892413060786605597752967704991455507406503341e-13
18 6 15 1.735055392579625149287685696763267943637714082689133447421987315289279257892469e-13
18 6 16 5.046539790425420898735678262663525287991998936174111709263230718590837747390547e-12
18 6 17 -7.261030224752111664308824250006594808673936711892844404238038385214919035247472e-12
18 6 18 4.103521574240438231888635191090154300628944279214957571481821581681602417813392e-12
18 6 19 5.93116115346709725456912377820048242585743745105427721150520693729218412161728e-12
18 6 20 -9.021520283349194932730009844550208073797845356768648054782257295518915938017154e-13
18 6 21 -2.102812332264651194889276794617337115494553929839034418615990417812700810080297e-12
18 6 22 -3.944410157154865315243453796352489740459843625067007777516926809157926882874082e-12
18 6 23 8.651546091424716048760607384424850575607302699036633975602041901925602769368503e-14
18 6 24 1.766912062763622207586414269235314581119706467606273369397719752952431525787697e-13
18 6 25 3.320947124694014685015365455438064501878131933357179588799762249212277491993074e-13
18 6 26 7.093060041403580599925103079910244962039756151385933615867418143849998099553799e-13
18 6 27 2.275030087202324405688878354395781068159281014296683717138498745997167820139225e-12
18 6 28 -2.090065807069078565768245058381549658788052186928613570386315736981064120054428e-12
18 6 29 4.810189565715413931161866516128127526742101356239002691495631105954536569741967e-13
18 6 30 1.75072430439873961320648407832336327542165191538577978763934169675251341312732e-12
18 6 31 -5.146822507672651890813980769585158203467306350315272925823897620125995914529645e-14
18 6 32 -1.863322285567646232640937073139145773741141075950242352738386217508956056775284e-13
18 6 33 -7.885655223997964371216054389642664329295287793938311029597963929211151229930988e-13
18 7 7 1.777353873198072633022149065298841286100908898640082807754549795286032577436838e-13
18 7 8 -9.483953272619154147996505030043513486209679129023037323772020536690804869279496e-13
18 7 9 1.320754070447588509413849151283322999111553476840913744506996722763505622564297e-12
18 7 10 2.916617711665489722194670237987774061663102625551458676702868426870935520404121e-12
18 7 11 -3.310103378462413727357804379965406535109640815927526820487349562877066698444857e-14
18 7 12 1.217465765719147351839682150043563507564932228388740335849972396936192630699412e-13
18 7 13 -5.270261168820397749613068609707239377624067432768058059394101551244510295219939e-14
18 7 14 8.129385927412847195540075032125914482217431759034655281119779502398630357752149e-14
18 7 15 -1.711625639833964129781389264470729701657241762696516474879457556855693504405177e-12
18 7 16 5.110500170124096246872287879994089905171266013745476956005139889694013654597639e-13
18 7 17 -9.460412830796231611396798894728326746170908664195184238917995459447995799038966e-14
18 7 18 -3.060033187260913440702976770903033732363196203796383228407298000640554518019313e-14
18 7 19 -4.368856303065913774014185115951402574606530801000097215156488105535866133554276e-13
18 7 20 9.401135989158091751512653685064246854110460675819366758500449250390642545543049e-14
18 7 21 -2.631089775746502037721215180332117548175682501945498147043439619133420424421335e-13
18 7 22 -4.074923800253305768280510546492537252310044745122825760016005775102228401700417e-12
18 7 23 -1.645888055452668545415840057603346773936346616025642253046705773446650722258333e-14
18 7 24 3.914874050216278840972714145664810269731189269729686926650160928388667614324793e-14
18 7 25 9.042084859290273423080062062231264001520154803108380879107803290998165366358468e-14
18 7 26 1.157086099112287780891790376876687184044769918052921322378327437128725564460227e-12
18 7 27 -1.111971427130302366321483686191928346433752083290854304904995944795304534792872e-12
18 7 28 8.028496893918598584363222843870464878701689966318926002035397472168664137922456e-13
18 7 29 -4.587291608127524996638313344778656928571546187188466737418787503348808614640241e-13
18 7 30 1.006397833595494517420905877146421559130216926561043742134996635126378083462676e-12
18 7 31 6.454994307887007033007534355651405477392972205753237333575274519665546922042496e-14
18 7 32 -1.327141833238402889025505495885757851975800378032444395252520764790334942999265e-13
18 7 33 -1.175062454024537303600958773388956702370864491498326536335146331311965783316667e-12
18 8 8 7.060429015204922854472478552205217302462176584136947106919877324739026585196256e-13
18 8 9 -1.699908417311928090158766452379165389099891134700025248881672084555331759027047e-12
18 8 10 -2.093057581241161858907933319825603415371999629841857139057891758937784093321404e-12
18 8 11 1.117191549417918439682926842103085872092457231331468336684657304650248022494458e-15
18 8 12 -1.689237047993015195546893896893286100822640294468029889164972059973483516134316e-13
18 8 13 2.393651272920280909955387909520567950295639486537946594689351668791505888999949e-13
18 8 14 1.396218036563785631553197025078161028496641473922893676833554884991542428969933e-13
18 8 15 1.159806111306052265969129269094502107854494911688002238843550949726178054549886e-12
18 8 16 -1.053233767035577347600769405631128616019988835970847496899322419609768528495018e-12
18 8 17 -4.526796782959740038355313456127935249146201778211443029346558310916483302732606e-13
18 8 18 3.281422715770665134699570681824341387443804905388444288785607888748278406501501e-13
18 8 19 1.895498524314023679065406010486032902616786941712783491163961239890787131320085e-12
18 8 20 -4.165225950262699715470107457825652486943360219429818057058046301576225959393815e-13
18 8 21 7.980208675730491250683309732995311049302816516421771723742813524887954693054966e-14
18 8 22 1.27449559737860851959812801091677616584503083918963663714680645605840339232245e-12
18 8 23 7.524073983126001861869821352215072351493190025623965937800695270027493661876148e-14
18 8 24 3.240042456149844791073242703457317233358009186050453203600938838748058684397611e-14
18 8 25 -2.485900889903115281187266149784813451001534782971542588394796575107400658995529e-13
18 8 26 -6.462141585526559337331152660371677754084451698207815829629240364724237615345671e-13
18 8 27 3.576333077154246825107342081481361658501196533652923045600122233712557524622367e-12
18 8 28 -2.436157428457671005784409423226308387712493520550359494122449593640247637371894e-12
18 8 29 9.353106891028033817199854968537244129201182927408125310056802809785906827568439e-13
18 8 30 -2.287442485474069604275683642819916125892305669146571451620298574664676023253312e-13
18 8 31 -1.183706761713853658646282620861568002884268604487776607154402164495778944972215e-13
18 8 32 4.788398891666907034761425758898627149492180178785964790215248179366260039541102e-14
18 8 33 5.783000847232764916145538064110145405291522293528819751235224652347780202289891e-13
18 9 9 1.441672296874732941768050104263370488163387428838242009486427283257900197277823e-12
18 9 10 -1.343622386033484691965314694473806615831284136893854422354932793404963193294311e-12
18 9 11 5.64051363636980582553385153203413602724791773864128572588190923853765560685259e-16
18 9 12 -4.586220836782892841013718369901203463259633606184628115717133850458975827165703e-15
18 9 13 -3.165995295219643456019947584646928732006349626572931739742356405912582135493239e-13
18 9 14 4.468431907363527170210146154128679223940675034242777188844458702580822943059556e-13
18 9 15 6.555155065232421982819292265074743068053573480401330610518921582013486723514529e-14
18 9 16 -6.158468374186027584158253316932185438084915240687877851585999437718650914341711e-13
18 9 17 -7.632169201305714504671133196762536827483414034695427077805139131561939612711738e-14
18 9 18 2.864296795848660350923615233488710645595936705263136969341957043701265367632424e-13
18 9 19 7.982761447011169676885297739214757382744435325620061568586246867041724742113431e-13
18 9 20 -2.035571175226445255917570455617455757037978190986322508015880566721264790788512e-15
18 9 21 -9.370791964629130839996935166574467275414147956922572099601386062889563313262315e-13
18 9 22 1.189294967293547033845840366924673128122665050217630148533032822188757094485859e-12
18 9 23 -1.664757964832021399148454537971522462805006348628873978334343068727621041388766e-14
18 9 24 1.443490623019182044125137033549334686395539316890281381004541804043937390017987e-13
18 9 25 3.076244971056614345356044556222095004230213087516755376293284687418325757664177e-13
18 9 26 5.352625838782592674213509875997281010350058369416663105026944157373472071867208e-14
18 9 27 1.699270129021669660310552382327224845291673203095230060949700126980924247641423e-12
18 9 28 -1.337524572459109124031272244515573788826285356995399145002491577324163338495081e-12
18 9 29 2.608852306926985055712463199148828690585146525911849271836857144905077309553689e-13
18 9 30 1.061212899939449421170746636039946697269464199485059414227550054523785695925184e-12
18 9 31 -5.4917033874642994365412229694474252307566577424851933875106783760880690842594e-15
18 9 32 -1.377451130743833003778756892174055666273516250170149294674077835537754845102929e-13
18 9 33 -6.555559410027402015989866775897054549088975233155545668119317441349768123064115e-13
18 10 10 3.023152874542529748898426811976269965686810996570097649459873644484883122673852e-12
18 10 11 -4.796398450151702985685810682044666281960823989323690588448280746570619102417217e-15
18 10 12 3.323548068288933791247208034351072270691936396622414354929436690120095164313199e-14
18 10 13 -3.019051117478058082897002319567490325376737590595476813998115779975874415016155e-14
18 10 14 -6.471277619086130543297311710657878431012767175790697932918024117608226633713109e-13
18 10 15 -1.183399147753195669402115080818218830747703485086996599919067362190179059771085e-12
18 10 16 7.511829454665130154319708675910403436693463958707191161202646516928839001597695e-13
18 10 17 5.648410721702931399665174898647336950336507441000021650337835165275236358973322e-13
18 10 18 -1.212413952963452522796759940299520066485850882995725826637555147035788265150014e-13
18 10 19 -1.792802730167933760054979822731893443667197120279466708773032018137295701542496e-12
18 10 20 -3.177178088803451622238249579156939685488204113182867649102497366497569094610628e-13
18 10 21 2.059220626121932364260758651505749658564153007703746203607634458015746761196308e-13
18 10 22 -2.929584475624389377862323032954417098749096691661633524752575580878480398583678e-12
18 10 23 8.160276515005758334572017253530952501200660998521722518815354653082658173159956e-14
18 10 24 -8.249724824815768671324969010717179736072679940835232616701969565571267901967626e-15
18 10 25 1.324652585644949289100367958113478812723000306395848425806183506438955754558735e-13
18 10 26 7.979404539626388452851214550551528345911508306534507208534310569444468130433756e-13
18 10 27 -3.050065393168038580789182078899675174398494653381848208185652912295692819103691e-12
18 10 28 1.845829296252980843262442021562030529315715141743880082569099933346454853251787e-12
18 10 29 -1.206209909072343588426833941517762357708720868671922275021659315719943950146485e-13
18 10 30 -8.96826760378457912299674569828894814730582183256238172446983953472969437713088e-14
18 10 31 -3.966333818224536676647036839018762405868016823596844666968217596082375528633509e-14
18 10 32 -6.899338096770599555692661801869604244193682017226422860841304570080340141955269e-14
18 10 33 -1.496399130003694843822589950169628802450434226150703065192158267024334738105305e-13
18 11 11 2.21946264577823333169217146554714651626862092393160698265411639722666164252633e-14
18 11 12 -1.345943305453069562051440129034178152996723878965835704898571586729877829479862e-13
18 11 13 9.877352335867923476251712803646397815029850775950284019931224286062337679203102e-14
18 11 14 4.90215866200302664506970501827529051431910959493696262129295562191510144910408e-13
18 11 15 -3.404304562799903053246812922800374399245253769082156924536316888803599162148666e-13
18 11 16 -2.13319118309487440403250593829835969039782713246905590664022732268143845715567e-13
18 11 17 -2.294522066616135062042433471444040904025646826171728928216885761574556121007505e-13
18 11 18 2.994044589735908626172364220496326769952768056624177599082818991323995806452969e-13
18 11 19 6.453662760184731404825655083528686728472784166996292363776316778723958766675264e-13
18 11 20 -1.297542562643459894364417540393322496769654910402794353365685029837356273670797e-13
18 11 21 -3.003510568706751894477317487846632096426597615452968917632905233978834136121361e-13
18 11 22 -5.890304224187404144229440591063044472857578145328118717244310827936932783880153e-13
18 11 23 1.23167181583788192591692030551799489781717769519266781656347377690860210659359e-14
18 11 24 1.095551049569860895821735769500273901002765711104855384279680395551403394664101e-13
18 11 25 -1.655999648106428910484552597798051161288349358277611067685768831544038588161689e-13
18 11 26 2.210711922970179575780596678425636328202857703205682619988654856439251613427539e-13
18 11 27 9.592363227293695956098864670309623224291387849952496103535143908608042835369362e-13
18 11 28 -8.144134505697105437451304884013400015273777879354988304673464979267971148241709e-13
18 11 29 2.585624920549715754455164626808262423218285798658369341333930007056907116532009e-13
18 11 30 4.57124000267047698422540020522188461735548728371572608898657984451075040831452e-13
18 11 31 -4.516192573936314255510102455455991392052197627013555010397878164058271832244078e-14
18 11 32 6.506727036958324342681520108109191175758682468157786989843546271464312413995384e-15
18 11 33 -7.274890176578096347930988107109487709618058786854709747351398275351688714586835e-13
18 12 12 8.002991752347689282484918758107132910504724393886186957645171813112546174213e-14
18 12 13 -6.149990586439132365384202235600277531867771892689973130561079974984941861695612e-14
18 12 14 -7.268242342305915080312511081383481671668407901440950749261958395544717623212587e-13
18 12 15 6.340693966604971641439523527697391772989469108886713635022454682375634842345076e-13
18 12 16 -6.026915343169884033366132727840925237207218873471091173287341603815889764801663e-14
18 12 17 -5.423243014686476906997166316540972859658697799289041811404000293516074943304531e-14
18 12 18 -3.066610889792663471519318518633004218267750343904346885197453504653951507625949e-13
18 12 19 1.205733501656221283312074005471031615299642592767582077708195961149199246889823e-13
18 12 20 1.717250524491007556957975618857249141348663842499505766368493460529573621780993e-13
18 12 21 1.643336152447420851269773918519171449390063653300291216699213924732432036904756e-13
18 12 22 -6.467079342293368417207472799440662947757410769747297633133576000064480031813126e-14
18 12 23 -5.40310529353027206867946808111174062391161273089936705051784374433046025240046e-14
18 12 24 2.034347607421243574978609625440283827024996801615656150178544874594943038841841e-14
18 12 25 3.81240733535127035529056451140093006177112057417255949092471995143740387399051e-14
18 12 26 -2.362868846243879480170566039362513876733047437713075911140322611772071178563001e-13
18 12 27 3.934450249954285491828389490829672337181527450046367839751407106058796327089434e-13
18 12 28 3.938804978494560070469176280666938298959345387200157366221318721170867736499167e-14
18 12 29 -9.806643491070999468432408325436011911279580546491182363356411703076198484264677e-14
18 12 30 -2.532101767772060191856430333621385623889153324088039799843876671477101103841816e-13
18 12 31 4.703270006508755726747371100491387290840870250905968131651232252580618036048612e-14
18 12 32 -5.907363936964544322473307576987233317127306249651460576251483601861379456750209e-14
18 12 33 8.494352983977295602664769638395777411244732685180704181592766784700792338161919e-13
18 13 13 8.162695741143241746739547596863720632804468938900785094780109656747632115340221e-14
18 13 14 -1.502933819372319422130664596284068826909361051148435512300522432977727225981335e-13
18 13 15 -2.95701980497059982815310753024539464290993517982186646299348874601067470286112e-13
18 13 16 -3.02628683711150529762189508744253243738180942036624757659820959774257475861113e-13
18 13 17 -1.453077986788679371895529296391072366186149398674831104659619794679670755812902e-13
18 13 18 3.661594027370924917460202228469278472507691505587769406935357529272975509660589e-13
18 13 19 6.332851208364196769027810934016321414256822121012268809128512793400987272778606e-13
18 13 20 -1.397041103473776110276644854164016488266846193611253930779122255294165972539301e-13
18 13 21 -3.339365305640113777680161963342471340053383557612299632227389903878261590532821e-13
18 13 22 -6.231428911591494968431120134176408835516569287652218886199857014774861682440557e-13
18 13 23 1.013325321400847403986163822037550384198159816849182088611927695130065449260071e-14
18 13 24 4.748955254124905586401927003122823107598998673768777293996601893746400563205746e-14
18 13 25 -4.437736731927879831214575049245172101051853879604125360625009196567087222124168e-14
18 13 26 4.202453463287448203595169353483025929136052691868349586880526692437731880988399e-13
18 13 27 9.181816937087447105766929002447924321583582368288763837208175784864503095999494e-13
18 13 28 -8.724121882108588722290648817770788322242948408875186288187555154633225475340536e-13
18 13 29 2.634050133536273419665206878068321341406406397050178230422621382333365619606719e-13
18 13 30 4.83693182126745545841720837678121187267343389411812125267473477123246092428001e-13
18 13 31 -2.062638566170362983030403166873853122982529370920545501066604698424407217416882e-14
18 13 32 -5.69718405426041186751691099286222891426165602567359658313510683107557351681945e-14
18 13 33 -3.806325347219709065848607629452663284892530046062715232596087961631469049738503e-13
18 14 14 8.901297252298079643338281793822878886447510770761441319716922173719289485597446e-13
18 14 15 -1.162477865118455958118298374751339758796903130968143149835282460149935657529322e-12
18 14 16 -1.882595677189439771927304336391133143812673730170941921734045022394805829523298e-13
18 14 17 -2.394489444334700846745265431766186555664967737161585634601602459905964016077732e-13
18 14 18 2.801951810678939762320897537145989812731524684281560622370738107265090539465773e-13
18 14 19 6.455508812943108953032164330706808184640444948623209032127578665654207244483911e-13
18 14 20 -1.101552732637524891095745548463757207297242133214355769249288859186520196733741e-13
18 14 21 -2.885869953752943179427750538362841188446484652228654149028488669646793049298972e-13
18 14 22 -5.917921760015674068990316901816175044829043199928933561366597462831201637263643e-13
18 14 23 2.175531559920935360426469378406835328149892569192495194689026464391430422825917e-14
18 14 24 -1.51490141615513165538172949160778160687796868677697124542805430524614188399994e-13
18 14 25 6.741076517776172928126721959913648978939008654479239906363886585424634425592696e-14
18 14 26 7.196737881458123374554612749982979313441182637637034616710033874695268156448314e-13
18 14 27 8.734697256230259467650364972315276182274209165667230891293936378260819119292668e-13
18 14 28 -7.238214195170801744483274240612987368282286312808965592850221670159663260576886e-13
18 14 29 2.205680185992730202389812986296136461732109524043380511059805378981373877494001e-13
18 14 30 3.970704934957821053631781824830741697406699530684661127931753689254174984927907e-13
18 14 31 -3.053098364942414206272168682280937292512319104218294801512701925655352563189356e-14
18 14 32 1.260729484725309354009528680800803834227075489696955502615140149539597818069736e-13
18 14 33 -1.562254036054437745864024579164160545053886116050335598702805185994342126447435e-12
18 15 15 5.334237305209918992642926673823434861782302842915735697046377807363983008917619e-13
18 15 16 2.896679017235746085680490313647084089294622160337871328614613094025179227164748e-13
18 15 17 4.674035649103391732169054712074961494365991825874656875393807726357246821328028e-13
18 15 18 -8.256790430820116806440304995714401286357047414643463959859347460256957015603707e-14
18 15 19 -1.160980060829082250975225140560453853376443547929699017084588687976839063567434e-12
18 15 20 -8.045480806288832354414543522776233114979733537594832429823648471027590366847199e-14
18 15 21 2.523256014701039040111899779689120929930591622344167064027393604987108634140239e-13
18 15 22 1.018579359759126403049951974968094608230552906898489200980658201770556926736107e-12
18 15 23 2.615708836139704912719759236895185307143976848887190114453196870150903555742849e-14
18 15 24 -5.080789130669732935290836241647472872836558436766963081177369895438769520511128e-14
18 15 25 3.98649168304894668302099600198625864640069534986084311320958250551758988280865e-15
18 15 26 -5.417501161280671119667739759759819192032966852041396175384930790367554768763511e-13
18 15 27 -1.616730375685672020819648740993387082052009593820409482726513362222182803110792e-12
18 15 28 9.282066161636524150092846246152628278169465263326408483402182355673990921445618e-13
18 15 29 -1.368158572339308293779257040594773338497136540553983073599518043875760224115868e-13
18 15 30 -2.322803726118578762202346404446684818250555820075675018673379587868899486940382e-13
18 15 31 -7.812997601401048190551726336132543224245392039313501911715868715062035918817806e-15
18 15 32 4.048406504105025734463419047037535771476023009638425752148184330221252332767633e-14
18 15 33 5.065427848773227483570474888394897659248304150496951491428339099396188495534579e-13
18 16 16 3.326103871722099870639413944277955100352672403417408776873033635279655105318001e-12
18 16 17 -3.515182165347165281714496359023447331112992982718573494043107727781707681374011e-12
18 16 18 1.279271988670153188298969911483766905308231350591311318169636421792992755053876e-12
18 16 19 2.46613846693394091256734647941245018696664713018154966027672762180490857074442e-12
18 16 20 -1.49777489423799586554798036708860237556255710917809958098225237801969985536965e-13
18 16 21 -5.245993436163337185261683946708339953161044375343331964116344239215667592521767e-13
18 16 22 -9.933870653574184450927529579530800119770459884712479576633357674683378017750366e-13
18 16 23 3.942986251055346269645754592838827529162667616422110018513887260102963179734394e-15
18 16 24 1.956590839837345392984777897493694818558323241523445266284368535076834074421309e-14
18 16 25 4.255053190043460244733191767849686473814756439526876477668073872193109000871663e-14
18 16 26 1.049508270634732782545143530384604200021957184416561599096422107861520540886057e-13
18 16 27 -1.385161888168584197280987548030092121794167839979702530087811155073361325890751e-12
18 16 28 1.176416851476932284380871913918248713684491797690062473710162464736128489949552e-12
18 16 29 -3.504025985761466285298250280918887428914649294395332209074791042374365195639793e-13
18 16 30 -6.079271940584017234563667255074724766297999256351386927405218397283135571732133e-13
18 16 31 3.113318201345389176825609018825676790248152729833941085870548234608318436938829e-14
18 16 32 8.975166149416624349422625850864261026848562906478663023398134525682219831368639e-14
18 16 33 1.109209179254967898582622862847951755549982210615745498609215435528609153952302e-13
18 17 17 3.690862480709386712076229636765394348477819458520277993887039735655254591098744e-12
18 17 18 -2.562903983811481653289321708108093959550865338462952141363408486929900530849714e-12
18 17 19 -6.086788728163779203345261278439855318387253569059715531259132964113121124146871e-12
18 17 20 5.747964328818542729956082736696346736842704298575293825344836824313980617744528e-13
18 17 21 2.10792516287974535148757604810300013121741737181031251061232114684879257680649e-12
18 17 22 4.610145615928376973087876946991250071755287967143333092302408306216569933952272e-12
18 17 23 -3.768315442480063716629579346635944779324668436126053383412526901397359574587848e-14
18 17 24 -2.253978083702530861615943671012667987755254894772707070855299199612382000498575e-13
18 17 25 -3.333318089675669430630020086674134368862711479354211778012123923371553123095182e-13
18 17 26 -5.940350834463366603204523403941807146144440639581628887859670532221152287251178e-13
18 17 27 -7.310019434651442085596974761149347157338970367115847775940817034880620353060487e-12
18 17 28 5.527517366339657525747003208760903722659609492827070689857406303729282243020046e-12
18 17 29 -1.338402571740149151968847427509561428566796429757902904281566694567948110258411e-12
18 17 30 -2.578275693768361607964642463868758604638700401905443750856714282013366423399778e-12
18 17 31 9.906977016515751023986739224253279626951202441434675084014934980381395075574214e-14
18 17 32 3.180820522718735643417461347457886225242350033707673358291906604308818013604037e-13
18 17 33 3.60168219729605647104768812888796930740043966464499480763727386478621984919137e-13
18 18 18 1.707634886430529756250389188400362711409851066983517709615945566571478640187885e-12
18 18 19 -3.844196877820435415064460689123275850328274754184382166572262354399059349594164e-14
18 18 20 -9.151453593021567404708981098659772984818434053348578694250138537774002975430258e-13
18 18 21 -8.796463926593559451425913563256097403235973059628754345133774638533853833007744e-13
18 18 22 6.025162371426267791962252449293772660150267259108333463153801511685308913171647e-14
18 18 23 1.054433074822310205143047291996566054565988902599396385202845782728541100241465e-13
18 18 24 2.263015730246184160724453653835457768743802088319040929356717339121856003653345e-13
18 18 25 1.916648179766059892124584514298727645430589944363684195362485438304869195653317e-13
18 18 26 2.276101215348642301264302778955666647142090594751750790048726586607549676094876e-13
18 18 27 -2.131116022291027419389558639861435065356882815096102763712680008945888000643094e-13
18 18 28 -1.465647713771516427969814294980925568296482297259046432617306151002940312864547e-12
18 18 29 8.380489523079561617265285718028850292750713112364651425345891084507626502999519e-13
18 18 30 1.63385780000341292118032808404573132786599129085953735629304816252518035486027e-12
18 18 31 -9.866718486466569227541532161137595231617195929782709892181000378989307658719088e-14
18 18 32 -3.026233218304892930784614676408698126286236363994786285655415511367046805153596e-13
18 18 33 -6.704395634601955600979626794550545508017336062284635274367105583946206909144286e-13
18 19 19 4.726523512111812606064770413099065955720683235677920930457404872303658366887301e-13
18 19 20 6.037302573385053879384220061420024010268074495766691866054553431413649063456959e-15
18 19 21 -2.5926784855752615230609187657209638747377196385601860575329416734050107433966e-13
18 19 22 -7.123350699810059622128008422600611178957240019920808757206760764201687074765491e-13
18 19 23 -5.997979674060351635195419731980111101068175733346321918646621986619515812785359e-15
18 19 24 4.611490036266779544298742312355561408250678749370911908616820346544812990060324e-14
18 19 25 7.373866887686810373631892435526913354685433989452064940174512988322742692047731e-14
18 19 26 9.114592952745119354459077175417947024543700881185096546298552175026597088864268e-14
18 19 27 -1.436605417570007065532540592602670473286636406219179535212484356727028762148338e-13
18 19 28 -7.095314732373320724918327878368518083689649138225183183110226786849286511467924e-14
18 19 29 6.617988980120587476395878374179062296208048948760172834361486155504105492574196e-14
18 19 30 1.502420729051865072025072176190182087859576721929626132813396500640608398994802e-13
18 19 31 -3.053584640853837363698219154207572162186096962979131858856093166262861845976054e-15
18 19 32 -5.045611621973396571247006575385570784232784251388699272403171387593074589998407e-14
18 19 33 6.84510168523097476635106663402505829668033371288471411188561495364787448403656e-14
18 20 20 1.886414426197836897651277062570785268559492357026514079961234497163904455275073e-13
18 20 21 9.268641833146477306146035420672991168117457838366533277637562568828816829024297e-15
18 20 22 2.99108340862153628461893582194366090817117293193912986487321554563337829201833e-15
18 20 23 -4.113140923030207613098038402273461907387285943377499084064988214318381108120755e-14
18 20 24 -4.326036306718801205914916417900063341835080565701297601331205271656732358929565e-14
18 20 25 -1.759358174772154862038874503466346622341301119265710191760157519245508101398826e-15
18 20 26 -9.339287507058240148448631111632576726916639994033154966314862134802021357256168e-15
18 20 27 3.179924447163045068580905381476034423653716179572725142565865903370103355499505e-14
18 20 28 -2.540692671860822341563350700782449247324118945191046220048697148894490170225806e-14
18 20 29 -1.943783078680337068666737785334826358363728641937213956444840560915921420691903e-13
18 20 30 -1.473116961755582525047538886583937664094887018947487691528304038449616390342009e-15
18 20 31 4.326701835099000762688581674094321728371345369822911322035395390075080316351204e-14
18 20 32 4.480419936969626460842790201032805486924558900977092786016745202278613556576013e-14
18 20 33 1.585245669436171450259829823722523074937125583461272502875692674836676428533178e-14
18 21 21 1.414106929446984726225179103548424912929961766806809022498061753804662881588503e-13
18 21 22 2.808311865004941108275918807757410147429553093342100786764531371994743238031417e-14
18 21 23 -1.51096839287598037372499953957557754322153991142182082059632753860471865824997e-15
18 21 24 -2.753160006196174531087133565435600002691764082489924060356085602804651513955859e-14
18 21 25 -6.765012860138986319782103145700639748238382477478336099513247762582309610515109e-14
18 21 26 -6.504033362616042554142047270900829414438493549929209555971190186941817095441461e-14
18 21 27 -1.472459738632082482986742682072391626940765010766958116707268983096258055432186e-13
18 21 28 1.178969508129386309261572690364370561257265237486530160921564378330460394660914e-13
18 21 29 -1.245064141789200798171715750253223424116494971782895484782978571769548440538243e-14
18 21 30 -3.314795172475217434802081531606201694760661769427200159047225121394065773112198e-13
18 21 31 2.083326839641538838751199710368557249978486107002551525399994307095891905341782e-16
18 21 32 6.15575141555590455808446477546257998739819318252296472659413945646472595671917e-14
18 21 33 1.845684520077676588385874838885912476160883994283860091601561827229603146336843e-13
18 22 22 4.108503327962209189024219007062066204930407889982238367796938318704711590389404e-13
18 22 23 -2.050577190166127465422730980139353398035298023006546909380114193649714656024431e-15
18 22 24 6.00539779394450917729539202492339622514320850361357240223009498138364545609612e-15
18 22 25 2.185216358326846909021215043583556715518388887404972626772994887993243826740406e-15
18 22 26 -1.103986884315655462793170213027750525506307809644653399424801999329179132401333e-13
18 22 27 1.581421967590601284701169631320421546833676555214678759131363837148595107524781e-13
18 22 28 -1.245383182808858236146647551961758454817204476634350637240149252880367288640666e-13
18 22 29 4.052338909631158096851363145874843086808942070375092580331230157799778390264531e-14
18 22 30 -6.050926112397804813733002425124395021985628900536039394229493101225556603630114e-15
18 22 31 -2.293285055364932918345202157497396996108118639351653883122649573389017160612928e-15
18 22 32 -9.675175542427034273077943150375256915092500855582523761828739091461268640149016e-16
18 22 33 6.650519467057220535179258005835825550833864975599441045657026728906340513659661e-14
18 23 23 3.854123481999663825137723478801630657684290318572736914769312168809097221416506e-14
18 23 24 -6.923833809343440790667232212967954840406440822494823887854962854520555333123187e-14
18 23 25 7.343044497754048263340931384230333792211693853474442975106446420171048966705311e-14
18 23 26 -8.525593551191333987666457964965774073413780326716411350460598974098697421910931e-14
18 23 27 -8.420666673108312907505540554658252036850701380011220596292427442615989211241711e-14
18 23 28 8.71574214923457800955635155363661922435822748777620275900994398407077603089992e-14
18 23 29 -2.598946104914088573303465623266761289606229564977913714353959484165169104116905e-14
18 23 30 -5.367804593951935076522293796529574936677650370582628818178135556028731504184654e-14
18 23 31 -3.545144430806027835884433558094972602436884945647230347450928238161815825847074e-14
18 23 32 3.814433840064747725472201392894937459369598839629473825074937291550405898413024e-14
18 23 33 2.61255398612017017649369633214573581478186575437405686793400583136828440301067e-13
18 24 24 5.194362880081824187840356062277713138290680637674947776952180761546239339662077e-14
18 24 25 -2.196577270990078468349222845278920328733942333355526214596665186462841410120693e-16
18 24 26 -5.134732156534644265726859692018270725859264718202720295069783334009850070234486e-14
18 24 27 -9.900425865780761353784284861497369297086662688433732969613811942482114732845328e-16
18 24 28 -1.109332046038999535991225257536345136310257837726666731152664076522433298082626e-15
18 24 29 -1.052062169721738165481556002943574224244216406335519310252290402639530529726954e-15
18 24 30 7.815693904447493230298601208920167426643688621975301516435840930102237310735458e-15
18 24 31 1.033385994531076653978747268295814726749510456756425807869653125675688988778607e-16
18 24 32 -5.321582711706379769409043487277397512321751639088283906055197717164167914506909e-14
18 24 33 1.188069786046573241965683342533626567633590030664819093354767004126826528289399e-13
18 25 25 3.887477133927623968832982054070647110430819320921294340790979325713070763406696e-14
18 25 26 -6.968694235835620954291230796532186907438342214651311019189068832441297711260717e-14
18 25 27 1.563533690782487584249832520267099548614482911056049019750311883726719860953712e-14
18 25 28 -1.746620689566886553547744361062163579161775542458134026784313218806974404755037e-14
18 25 29 8.758800620639193809425821038261273813099529666972111338814972946873830851656368e-15
18 25 30 2.61264335620258161327556672595430598304741418591312732995382302294617659189122e-15
18 25 31 9.513330906843672605712731780902567850859071385806717704857297121272748997025555e-16
18 25 32 -1.918769129054001297443808183147519458838200800844975011298504927504683840408508e-14
18 25 33 1.785290338155127171338719368472491416096657850252554562808924803267237875321152e-13
18 26 26 9.73643097734764963540103295147677032848480794102835555481986533615731390216832e-14
18 26 27 6.763423167973676496034248831041541580770412323092092966470474846002304273775432e-15
18 26 28 -1.579070013393742507521438263650651637988994414339868896955167683038942842227436e-15
18 26 29 2.933851095117919583049528315808001514980085719803196008847982818835174046118607e-15
18 26 30 -1.413557429563437745909704553942175530404539563416914107473046858994613677229836e-14
18 26 31 -3.310942472444356091034277504675943501070121813041640904162304084575141599917718e-16
18 26 32 2.461312926579358414070999885024191971158645936818706917044145812333652352106578e-15
18 26 33 -2.047551802877678749740534941092999325174377428701483620254752388698540186290697e-13
18 27 27 5.311902334874118829576038586078726259279989129411767307102104005408684206628018e-13
18 27 28 -4.556678899340160795130850044403685783292640107944533130504819348698126732704914e-13
18 27 29 1.248699779818865044297448993884592830642118336212366010639859561755851979455395e-13
18 27 30 2.334697697912287754450699917463009827064051592772032127898876923085818650059321e-13
18 27 31 -1.065737246524939360188490570166499005857728620238961582121409213758729906960773e-14
18 27 32 -2.997195920387190311244450594447799258580666859767207513247183796988884455477739e-14
18 27 33 -4.446789597959078199899026998010540616460243502006346034105858499410944769207978e-14
18 28 28 7.377710974235218754164626225238733482763568719511484067606096726630555734570041e-14
18 28 29 -4.23292182872996607830506086857729587971418877073584383509446436604957539515658e-14
18 28 30 -7.573434664918718209498423040096728024341384896338207694082007557142043810758126e-14
18 28 31 5.104588023078732772061512895558441822819507200974788220551680237856712339461991e-15
18 28 32 1.543581165614738070587960881662910261739933686692785786711660197889030405340449e-14
18 28 33 2.028014556392393498305449433333792064767211471008942727370320694413651300411412e-14
18 29 29 1.871541228688792254331459444254794986775315435887541258954334544724334414424e-14
18 29 30 -5.088355766272196450893897502438273903527598904928786359099177382985743196815039e-14
18 29 31 -4.053001428611422822848936240551887749298209874174939751193441614759173887949762e-15
18 29 32 6.901256640909943917024740035839049879768296816690436262823567426216801440526424e-15
18 29 33 3.4248412514190387242027198652198815191262722894428760205451229130550983593593e-14
18 30 30 3.300285559787110719695069166461738613072678526100069520249804074271654152420387e-14
18 30 31 -2.283910242656962840747361929828562781987422931729236810838673218233418726559507e-17
18 30 32 -7.35588405874863507173221052449695130852512049735907713098558739008288460591192e-15
18 30 33 -2.250851543783659695978705258482167736095868641518181077407838938377861410440922e-14
18 31 31 1.236292248892947823117772290901601609048720719606450002326478362149496851207981e-15
18 31 32 -4.803517145757193262600425235638360635972396110295390729087691258752360306219878e-15
18 31 33 2.704477364069613066814737066742622833298145047417558526376913391116635996738612e-14
18 32 32 1.751130099251651113300743802772451396535712649930933814385449403441543051627651e-15
18 32 33 -5.287859841104488878878415458589190847255913134200281329623480876092750982476396e-14
18 33 33 2.719575890030091358772437090776593875594683224597134484281376242386955770273749e-16
19 0 0 3.32579707544486538962722582818818600751575743448531462456647317548066379337881e-11
19 0 1 -5.652084996617809137848631668289449061568901469386393544016152543690369564005828e-11
19 0 2 3.795231472508403719789904726288225378019096250614159469259759894430778674735079e-11
19 0 3 7.009600918964039083247155622149120175692745500475885330610595114876893426022706e-11
19 0 4 -1.260402472740047960543628361886159905570251988815794221953938209476555062650313e-11
19 0 5 -3.169550740727276864872858398985688258636017791372855443959744067849008410775206e-11
19 0 6 -6.171399812418320607036488843780691509309468648249873177105398551013259033824116e-11
19 0 7 2.067138616732676772027718417988172641629244468005064347232801080547255953953431e-12
19 0 8 6.046586734174035324578386055881289351743004491871855942367981230253240182317487e-12
19 0 9 8.480742405672996901512422791106652424287188485533736694081669754393984244598889e-12
19 0 10 1.838770687913214245818224926447965825880699600164245743451949553993062540727882e-11
19 0 11 -1.313849378826427485556094877812549562667158885313319924349386477599716905445218e-13
19 0 12 -4.128208630278840587905265016843397696635272110370502932869656965173698202717127e-13
19 0 13 -6.583606652962675486887967441696755243268278369550325039519554768282945849861296e-13
19 0 14 -1.740303541090247619838039790924084584736082256551308067962123562250673852962759e-12
19 0 15 -2.941948327876990587492432452312832992455202469293939471909258161544856632349643e-12
19 0 16 2.926254825998316598537013334676053093547485832845107601131966303515182769940778e-12
19 0 17 -2.227660827183657243904282425219403353279942465401352815399675469866935051366229e-12
19 0 18 9.522199094753914681798097369716965426814430641349532817214086838420575389505732e-13
19 0 19 1.890207475589235798676581637135922416252533609577616357034248048510422967295694e-13
19 0 20 -9.28203285322568596927354720424782842015813629759273974614125985490234354403604e-14
19 0 21 4.738292466988419146800848249915012958416793935818347435153730183809121974999019e-14
19 0 22 -1.941505203496242928684839893441904602895950286140965164830054290131432219595519e-12
19 0 23 -1.952470201439994377854365675575002151997043635554301846751360291628718919846597e-14
19 0 24 -5.510085639866776002868781644269150258499111220461643464827823148018468324223282e-14
19 0 25 -9.763727752679378858339653036649999187355089949403882281547263710615357851876339e-14
19 0 26 9.044814207314938752832557386283703409347746374311937229535846319273567357908841e-13
19 0 27 -3.470926759640086695324199141510030917950697910687308994134814746868579329717005e-12
19 0 28 2.555906059964536537491150668158618152339379846794174707838261642997229188711641e-12
19 0 29 -7.775789778249764639384056661134790897273719560863724456171548082984057297041189e-13
19 0 30 -7.16005424762406589014351448807783488046345459548560386400609506954435266931326e-13
19 0 31 9.263939521891089520712472904028408483186457353616981202256978670922506907232758e-14
19 0 32 1.012009637625033462003109213831139322788402473567070697400492789164841146038359e-13
19 0 33 -5.622565100263263736457019359450792357251762569866687090534304711663588419586e-13
19 1 1 1.134578964754865415250674331937065026304605102038090059052038434095594045198052e-11
19 1 2 -1.290999827048598483262910589263836974225643518433408932131052710978252137513993e-11
19 1 3 -2.31097421357365118112053599919494350554097014516741989961896621376264857772103e-11
19 1 4 5.389299996696513294780682266981241074918643142901746560271846238085988460628207e-12
19 1 5 1.325817552335225163390940489175423523235372025006005013428696773104168019366543e-11
19 1 6 2.837717749503193845085730421623944352058640944955237080665038960293172998276447e-11
19 1 7 -9.722270065991829891079778093488032143294019849630028384406930166471357687174988e-13
19 1 8 -2.920115408172407227292059859519656960346521794419554393781146666451905555810451e-12
19 1 9 -3.984672094475722025275328651950255681705408622906231672367225715966015892324036e-12
19 1 10 -9.585439241309170422358935718190309638125189735411050809773141796403707441286564e-12
19 1 11 6.244586185693792382833638026991252754432499900093620677385525713809614691736677e-14
19 1 12 2.128315279127398952369843747878287214874023184211833822154369807855432278455867e-13
19 1 13 3.59914664728287630726355628201877926399360806180549141133053684420917942656529e-13
19 1 14 1.082011046877850130874349332193012665058518573039784456928559385970518615218916e-12
19 1 15 1.346567446857702265420247944788163083539898005968861322625219730630228036495638e-12
19 1 16 -1.550852856777632439871361275587064492512072892614734161139916389925476271568416e-11
19 1 17 1.270919485961917523880312122310284448483075644899259046326372780692556313661816e-11
19 1 18 -3.213102454316124681352195547326895569913484347827560492171391740650123158253213e-12
19 1 19 -6.618236158290327685130610508119593465293954098504088869848192599099202224431641e-12
19 1 20 1.665488201295833827107899958958322146108385413619614491138492403431157998298579e-13
19 1 21 8.113502603914248822589107176814540770111795575978105956502451889395669239587792e-13
19 1 22 1.911258383250343671327421933547569041470093425600090569680089563345534468157663e-12
19 1 23 4.290305324503818068204296808429595600717792844323344506376437641790171376237783e-14
19 1 24 -1.689617307480420903237859162823692388587534421945162701095391801683475312386962e-14
19 1 25 1.159636970620637583727946868454372947416611911032621936169309019261154733725348e-14
19 1 26 -1.116186259963887843209878778571623842245268217778027545817689042000073767812059e-13
19 1 27 5.601755553239935829232117103667168960496693883942054813417427000746204559667901e-12
19 1 28 -4.528439573501786205424924134614514635850704564419033216995700028027683678249814e-12
19 1 29 1.216861674805585033012593046386615461212101856098436889359757978434809448039503e-12
19 1 30 2.212142530057393044068295832481288810668941531575562279316197546085674011240875e-12
19 1 31 -1.297253801453111716353137859997365613859413542640305718891988030694028393938612e-13
19 1 32 -2.420293901399322338407661840519198992268808182606836461828528218790793014251648e-13
19 1 33 -4.96529733137274243000999502173030543038361193816537655887444996957725355910815e-13
19 2 2 6.398142268561958938699248220342450801223476101306155782746120642594826722934881e-12
19 2 3 -1.081324329173201196298679097002570723949348427281650617940180558650906225316021e-11
19 2 4 -5.366200167052621079029911654159400167847255417113024897533207044504392029070846e-12
19 2 5 4.225432592278096389846858047894702422776335241770229136439348592537230773739188e-12
19 2 6 2.806778929677913352445936112738603990683036754109310545719532409894465385007426e-11
19 2 7 1.417758611203217375615410978778052007979991927807542408299628587876719875802382e-12
19 2 8 3.169543519336343403047387990958218619079028410731125092877802055694369592276144e-13
19 2 9 -2.970930718733603825521172996837702553178532893717461713737183003245352526950677e-12
19 2 10 -9.785054891723669524707395250019843202242935548643367115463051383329232183804221e-12
19 2 11 -1.163527524944878585336297616047660851201392518755281645078028234151195057599083e-13
19 2 12 -1.74066717613466479252049040892386085081493429060373848794874866817236467321104e-13
19 2 13 3.335805572185333292125990340015323977844867415974436639347014778689302710314989e-13
19 2 14 9.73112596321948502624417981312345537681092467752008437483477400310489105220505e-13
19 2 15 1.520882289310188499666808153703121840401525698621690130985477372453000724420452e-12
19 2 16 -2.710585462074305596194035494904983329835032399895459805918359174802291070122793e-12
19 2 17 7.97857972803184035205667764083056092322717585985267659523393114763203498643899e-12
19 2 18 -4.841412716800297630033254083548697241536060117716686574811497680649388209697502e-12
19 2 19 -1.181772012677504368165978483325436340084332906220166879645507671684134589879427e-11
19 2 20 6.532200260364084568563299755461658219222829268053463056274411840347156673637954e-13
19 2 21 4.506366148670817508741653217287181264106427371778705967598535378284376457019168e-12
19 2 22 8.755158030495440937682864638594656348010135110953989011879715929228697359554619e-12
19 2 23 1.358650700928156332605700196735889842563778167844900387024864380186991628373367e-14
19 2 24 -4.322839007686082908631086725353993592084115050598829249347587200073639210654528e-13
19 2 25 -8.943968706639969357348522608055597849942071817951906876441211927080311267934399e-13
19 2 26 -1.259744912401626186196770922573956441056003995966229025720556144780068437128995e-12
19 2 27 -1.089438577990389808409820065566907748970319856753696602717470710635195528029952e-11
19 2 28 8.722476572975973555923461431308323328751595801856310491388006085535306926283151e-12
19 2 29 -1.82025471374415731092248336544915748935971952248814654399194050076767909920056e-12
19 2 30 -4.840120605522609533265305903255462385195147295701493629961378981506865650221294e-12
19 2 31 8.869158318510526542106031313639421311967698854982064692526571726248581908076213e-14
19 2 32 5.845223167653722898170489239854317288078896727512158508293536918341828388989933e-13
19 2 33 9.551530229052375249970456196138276810227089562710644038741478124961103946813049e-13
19 3 3 1.63375009467228709014894170550433694436331689640824119155294177994892447471359e-11
19 3 4 7.485294877010869928887007240190124548808754331667413729478246343582687996161605e-14
19 3 5 -1.175323067613965546105953206625710343406531857367746135412635579738868241656015e-11
19 3 6 -4.297633115960010993481258513275328059435104880571243267294325658367837070365322e-11
19 3 7 -5.231482157180646860280138783132843117582623672643339258949338225054181286552562e-14
19 3 8 2.511666470612436395920213178761391104432462766590617401182286799915542265225973e-12
19 3 9 5.730540751710420444435748667375532204824126867687308515835363400150079299971728e-12
19 3 10 1.722495956369435018692614999694463736196721847006840620066943041427291985285338e-11
19 3 11 6.681616195765373511255504216655953453137848788960915615281059832372172975891611e-15
19 3 12 -1.448068584937195802742932600656791931019796731942830598900288719974797739418947e-13
19 3 13 -6.693172564108041261862355711886695752260877551508315124977264736961938562380985e-13
19 3 14 -1.942199064991752266145009193499294628678055635176033207235007486533634782147319e-12
19 3 15 -2.771292789425059680775883594580746736022693284933075295758615701980171570649908e-12
19 3 16 2.510369410944461479641215437561544314536265469594962686589312072637841525816835e-12
19 3 17 -2.016993606045060749572815843304057046419678012280751893595046556342843069250036e-11
19 3 18 1.32670584409573466452578585959337316954878931251394283674360191267842117629397e-11
19 3 19 2.773005498812639793488466376675135530134228896169292143202621846716409843584225e-11
19 3 20 -2.599561352249091651929203927839939474844980021111870298881679074580045286457852e-12
19 3 21 -9.481718279074253104507852801505387809805894146190709651938267256848600064305285e-12
19 3 22 -1.933920829449747014118840377140650089974779644472446714197659680178874274173556e-11
19 3 23 1.383129641793655319698814694672215683663427587335156365642989512077857259677661e-13
19 3 24 8.955278410887807771455667918382823965738086688556936959230678681357473837223022e-13
19 3 25 1.520902213854624515729831193596708398791046171643755184781793945952212548582578e-12
19 3 26 2.518880082235365865593169758488216046937563495954413362548870861966160187687541e-12
19 3 27 1.694384758365772937670588368809778119854511077037012246180888581954563952692187e-11
19 3 28 -1.195466906952708530827926535946880359348227328993692454097160761268998366693654e-11
19 3 29 2.411225488376256146266253196692796136616171244696158376213298115351464712343006e-12
19 3 30 5.800526310085825056141927739215567904950847489303153331206298734567095489001494e-12
19 3 31 -1.306346039027551370653087904145129696551290829191422252811208106204147208464776e-13
19 3 32 -6.47178437877909183403961687360984893867052712785371945886199142895521313852737e-13
19 3 33 -9.011155348700874926593920181871063764188224488738464375208684579928052594976041e-13
19 4 4 5.307436396453262845632257913927632541965441561004959154344253680287963258133799e-13
19 4 5 -8.219598830024179186355211603289110488111243107958770088571049475583252985405709e-13
19 4 6 8.76103860264171733699217088617964041088359901146653891610061239323840980885137e-13
19 4 7 -2.952706571396046883708921983952907354346309313152974591346795780408154408850095e-13
19 4 8 1.167472993485681851886716646477376710386591412340009080688283343239794203260129e-13
19 4 9 9.089627306724993539444165809625641724496320804415378545156773566198986959869348e-13
19 4 10 5.498059325712641234604205946821746932907793815882410556611893391335413617472868e-13
19 4 11 3.46425008973353735045403651063409842072943127384529691606194186603019754948448e-14
19 4 12 3.487474207659431466563962902885209928828991880562252204236152626207591250760743e-14
19 4 13 -1.327850384985618181687604200020578453037571587159777480847322535081611772589832e-13
19 4 14 -1.651325347797427231602009244722358237033493732797161301673309249100588440007255e-13
19 4 15 -2.328362719000108050818975219747049420142596226883981652856348501807761029090363e-13
19 4 16 2.015557716240805919455786882921269909963838965051561071332078987691533939787511e-12
19 4 17 -1.876452338575799224104134495262951067457406321928572684695338205447445766242999e-12
19 4 18 -2.840331420941271670974336097561484960820105514076003400446353590532528210239904e-13
19 4 19 2.477808820005139583267676247317436544583230313275246719930967482326591060132715e-12
19 4 20 4.660237785542394197739506150387566701535040752721610460664348347148367238439204e-13
19 4 21 -4.440567727947461419860366970044005615964402957411886306034118736344101586396395e-13
19 4 22 -2.941005967618130038124960302038000803123624288389435543941304199911355764095608e-12
19 4 23 -6.191904933570965302105433356897496974540932484819640499786723889829787234807661e-14
19 4 24 -3.697487893049188141092697430040402356873217457181453873529046373849287873926089e-14
19 4 25 7.937799659492895164692671539158683646539387778358262953477427354534834171400144e-14
19 4 26 4.782816853896320635229050042741756167431445670590420941555685783847364670025638e-13
19 4 27 -6.516458804840582346530103175737410219522148670094077325112223427237265724821057e-13
19 4 28 7.938622191885165008085393255115589144325353049338267405904875531076373963485621e-13
19 4 29 -3.37541613493275890202112143102311662183539296124449951752852222694496251961781e-13
19 4 30 -4.864236215444557013608118030829842517424924809753330806287570519403729201742541e-13
19 4 31 3.591845207286254776816816018331848216180078649863558698138099082639984011894323e-14
19 4 32 8.115966077737171826193992621783519945395350002389352128034257478741998669636847e-14
19 4 33 9.666959879146811183820305413108319367851176958080697948484866223583322402587772e-14
19 5 5 2.361557509185845685373513800950311171564552895598899097101398538191466034504503e-12
19 5 6 -1.359412331916562853837583085706534886231475681787699214648238402058550083873534e-13
19 5 7 2.013504417207703177697389719561338880401842267911966434578424599420795263339794e-15
19 5 8 -1.446084091220018806928201848521472351815649713773967018572556310512970580708429e-12
19 5 9 -1.684980271040671678221983865720737390512018333193376317570341142633562691867748e-12
19 5 10 -2.075989254288621152053857159528278088025989931099748054177472451146499179645447e-12
19 5 11 -3.698123914024301582695368717865173110198156588909033521509110369589036969529858e-16
19 5 12 1.777583983608194786806590269768846222707544263323765919277296343765571918453548e-13
19 5 13 3.55111648817276218506563991649932981659220351860934209654826164707497862003339e-13
19 5 14 6.577489674681387209731318278976215541641839088799444180157724295965281901220121e-13
19 5 15 6.423066669813516524712814541843297673477861068330394450655093754298331186280857e-13
19 5 16 9.32644541127593734366650487620133484692473228658145233685868872760241044921949e-13
19 5 17 -1.176158559190940337761003709224363353111811636414723170179544089463643547021698e-12
19 5 18 -2.2792654582507590090747360207709458463917242406648673944783650638164454984291e-12
19 5 19 -3.658613596052814085963470639025856606246304998944572316068514726357272296921326e-12
19 5 20 1.635122378779640918859135027889648999473453189888264516750764448314452407192155e-12
19 5 21 3.051281531735765442155585346872041019601229462446299458582614020575286870857698e-12
19 5 22 5.860658133233434956291636121451250907971668366915085692199033029459223910805795e-12
19 5 23 -2.102193237165609182657812616499038928657526144526848014537854540621540034012349e-13
19 5 24 -5.784234922611637542029466939378063621096322515919517313123010764963089794908083e-13
19 5 25 -7.21268765018793747196708476690760078265623077230889770530234976015161285292898e-13
19 5 26 -1.474247056998541818484290184737658028114901655733408355489896443369869340462451e-12
19 5 27 -5.361728363426955825592492270584999183228210993831126056213182015278734631995292e-15
19 5 28 2.771668815157389053941096167654051163921458882219779066078618745471310064768586e-12
19 5 29 -1.71774990886043616619757002074369994689919112640716135449503735982443691788313e-12
19 5 30 -2.091406896779192230541506537295330956312207158298107989839326642494079142752918e-12
19 5 31 2.149599161745756644518630627236481968897234440643179965735021936478719294959096e-13
19 5 32 4.463127762249490089771240913016954062873478836857506986853291137248974595660341e-13
19 5 33 6.657638666715590148304026003074611867685605394784435942082257655023079857021843e-13
19 6 6 3.793248385566847274734723156753726317797624339295373192564568708672294311100005e-12
19 6 7 -4.232009337728639064796003123433188073519473128977323717038679355724909365220993e-16
19 6 8 -2.129745685516951987942735231068101879196418477598668103185762768581301189168459e-14
19 6 9 8.672840204355814066061931721112533799448797904336362012212643359757757753281771e-14
19 6 10 -1.955751332464639530154993417747013615068922667258171099226659661403868998625415e-12
19 6 11 1.2309013638899667195915575116354359951415471700659803742536860706191043132255e-16
19 6 12 -7.207092080959735298660723295608397295676479109625219356179724290708013467660825e-17
19 6 13 -2.061217863466747653551362569794289835144153156528771077335087455568453333321983e-15
19 6 14 3.077632650171783807734446771598299292483847125465446332758929290642502615970256e-13
19 6 15 3.241070525978527223502887192693619665211487959296228753808863582636096929937585e-13
19 6 16 1.376689678708666642015064624654846983239779422090551492265594532776093362853273e-12
19 6 17 -9.305645255368662478133151338146702477486086243675696113285962227144817602137364e-13
19 6 18 -2.208956099043974806949606816629693142183560732966030592001918120285852559125606e-13
19 6 19 -3.081423541507803967041520673996013147045101919516986354228081637764509205188112e-13
19 6 20 2.514327787537161347864246799567212830507538106768447647093901997072591099964062e-13
19 6 21 4.759080681500377961548462319533826997807135981176932243924558151870124863428639e-13
19 6 22 6.609264500498124853846955135406569018092382867139877985708216024171717448238374e-13
19 6 23 -3.096674618095695393760795540935268342538949571048283375630443132832099225596058e-14
19 6 24 -1.079374738692398640551059734341675188421885208123883553418932829778259846489216e-13
19 6 25 -1.33247530161485277774303664314436354866796308842345072079796004989902446386085e-13
19 6 26 -8.033600191259586261073498399207725970844860627691457687522748438454753832228706e-14
19 6 27 -9.948317679761374225399334306713093292309391981958708352147329529342861640966038e-13
19 6 28 1.170718555778628673058078553812774221114595782010095789680915899717292674182386e-12
19 6 29 -4.491171631384518337884219757014376359892411324750801108227543153242459699201084e-13
19 6 30 -6.772161880790979926499333536048493948465253453352760252009961907086476234555785e-13
19 6 31 4.567850687080726830181738469650480608781328404342030758126746755208722659990936e-14
19 6 32 1.235609136611650861692732923829319680054493788505393058317207523176165796771589e-13
19 6 33 2.946913342054474163449661277940117568697939233578467732719393667831864326583868e-14
19 7 7 5.002066369919086394296804723180100963447371334239284407486435292006979021623791e-14
19 7 8 -4.042487641210504612010844375935398357456474467633809598499584314296971177552385e-13
19 7 9 8.555080225742218667320927730780966375112540266006365602443794190022048934125488e-13
19 7 10 6.830974371825282719913417618331251300807075561894875827073405083024871476865518e-13
19 7 11 -1.135771262153090178530598591152929039236890924324342855660777882953176989454562e-14
19 7 12 8.238058947010630401598169964105285579195736291411505624450182279114564059381012e-14
19 7 13 -1.063429247963400592583867974683878475790128118402077648416304728261159786018564e-13
19 7 14 1.119881774445496224473053831466829128368792299606195261479157336270922732287221e-14
19 7 15 -4.548960388992150681226134499638909150365615545962506763544954206354696065430397e-13
19 7 16 4.275297419565058094161315683877838338016582347960122475721867474495709607959962e-13
19 7 17 -4.766489317331017015911900523668434987147985663774248851603853238491002708958164e-13
19 7 18 1.230148751201192034123382635542649844160646384550863334368667689599036051597996e-13
19 7 19 3.237704413707010941305045526831546004601917076604628459059164028153171708130567e-13
19 7 20 2.262546030840381298976587711828060081663335564100956991589433984727314223235589e-13
19 7 21 -4.804423133887657861393870737320677273280477174808563579781402726170530630455516e-13
19 7 22 -1.990502490404723148057015515261194453777831000357770196047383957871056646866775e-12
19 7 23 -5.420398597234255306975561935128123397528726909656974009835513297938655691857435e-14
19 7 24 4.787076452995346955338762056600695518255806937238875066242367310010609408536445e-14
19 7 25 2.081126643158704213374169580238135033959611665868859764754610820116860837237376e-13
19 7 26 5.642978033048530782289835168886618212230364034773241272173295231707688264630234e-13
19 7 27 -1.090202129185837220258774611909149000419410738356551052480793999170973912474288e-13
19 7 28 1.536471383312208259793857305561278509611200466019453336305476365839684719841041e-13
19 7 29 -3.30072520169440544476609216389092112938501292833168940562246148630776946533775e-13
19 7 30 7.406883719193863515966588198176385350234136583125413031693324575918648322213113e-13
19 7 31 6.922112050692490051851102932030415228177747900951220048404231820079140643020295e-14
19 7 32 -1.168647726641454105642515172226774257554715810383159839125126574580401652490391e-13
19 7 33 -4.557260722821085718343324022048318883175788244336660412524653520822423330008692e-13
19 8 8 4.645408696128227094641732324382362521716512623246207001976191920202803418903432e-13
19 8 9 -1.16309842485490293014788321359309273460375201799154480980869139766936590866638e-12
19 8 10 -9.492115031427226922507017866154938601886978059377629702257129043445730918520936e-13
19 8 11 4.239978707519087204724259530483354928543022467186033845487898857861053291850141e-16
19 8 12 -1.316192237018600286707021454299749255792120952332103464614889248093686739860394e-13
19 8 13 1.752826953247567361489081559410500763869922067594840666424335557870032919866008e-13
19 8 14 9.782465690014986715918832345046842111850403231459035225189550551196821323621081e-14
19 8 15 6.96730186485379235034622998539970140486599035359601402153957421793135122897203e-13
19 8 16 -1.288892100127692106736240677666676957982421089767516408047461564664711190209913e-12
19 8 17 1.595083950576811919041181065416803922849400614520476506442950438755809966236239e-12
19 8 18 -5.778926560382538473687811380931442232495046911478436850860561619726906252300645e-13
19 8 19 -1.355428336888973174282285883262736570974372600052629432396310455459694762057019e-12
19 8 20 -5.736231084241138530562381736355266847923867139026992451183446052840320900548882e-13
19 8 21 1.073968010211970752006437919828974124589264583870609983105703324051731924591212e-12
19 8 22 3.387308716843434692882444721844954185589376435954429999316132514386459031384142e-12
19 8 23 1.662821377655998234666050199902654262896626761754675978228829704303274639025062e-13
19 8 24 -3.42847616644181395773160421227473219774318839887686745092028317334461744450955e-14
19 8 25 -4.134592054784383274095839613374789630606700485356455846736226674691273657239091e-13
19 8 26 -1.143512277270047707615973978785439849892012060128464526155321057900394248158498e-12
19 8 27 1.018177383854247760924056942191017032553087759100320673532802217778484091278252e-13
19 8 28 -1.866714538654744672050430432899835301822146549097841117865227323359414640925673e-13
19 8 29 7.185719455608902763431062830517972543063354493852240733540073535945465345747435e-13
19 8 30 -1.176729978929699820365614521428327276999077707911026447467842522895550974562374e-12
19 8 31 -1.767349945540101615683557557518509142352585672398547640372865539209096889995977e-13
19 8 32 1.444398546565150577734722800164173655327205499851668997946659970119036339219385e-13
19 8 33 9.154199895531260678326682584857985662315117021654704106763078306665961153199733e-13
19 9 9 1.203221757724372714752011695997072666499884749833188729443560394995190468488709e-12
19 9 10 -5.393160424841640876885316603569984728212878162410714978869771618244974966524804e-15
19 9 11 -1.027867836706909358213609331769245991628897556799505586719762268538404816342858e-16
19 9 12 9.170421051441056090363608941747264886961226241062924689064646239425981398984602e-16
19 9 13 -2.832640071240712530016393787082708150703793562199037368247508681073646570169081e-13
19 9 14 -2.870145587626649202238059636323816917653172644225341576021397320742350634664639e-16
19 9 15 -1.518828269574245041606886988075801779328533037891990799410943632236404164941291e-13
19 9 16 -9.751843892120405644747689553286134285621113927656349929434417848821672519433177e-13
19 9 17 1.280525530441311847404434047720416426508491323262527296731575663435493220195989e-12
19 9 18 -5.251111316941763060628045373948789080926344425363609321599665284687388217506808e-13
19 9 19 -1.23430865655495414038604307695569580881122201979665201543610764670682190721082e-12
19 9 20 5.425160186009184725267387552898120705985834930719367542858763875352020481412307e-14
19 9 21 -7.940424252824107469308020261858748943353746459571009747306680350302876370779589e-13
19 9 22 6.013053091871698582764123471275923371844486992990753963598078733087024735589146e-13
19 9 23 3.09113277332497993031764684873178313618391799195203477950339586088947113020048e-15
19 9 24 2.378838666555984314549702040112037512731590703768329538374537878366585237132408e-13
19 9 25 4.951610029201430202739336080515812778618188702937061680895238892460232156937981e-13
19 9 26 2.637716826883422492673926193846695836053748014563617320332608917383128197787522e-13
19 9 27 -2.046473299156923259358253191593031798373882941621451459809119555106329804315022e-14
19 9 28 -2.204349202624720633251134936621957995641483373653910649378765062443430433757334e-14
19 9 29 4.316554821616254037747028969878493766829644989859829923282896117100284583729257e-14
19 9 30 1.096088164588217766505733438072174462443887931202603325445372582342442547066713e-12
19 9 31 -9.100700278303595776625220399441554250474401058961198425717078418989297926419927e-15
19 9 32 -2.601695337650844797603548082685462312569419517300106184547157196563200672762023e-13
19 9 33 -5.118395148403143530894559777532627004097294003164601463712263619719281776778102e-13
19 10 10 9.453725955545841520625609277033860805105850859441123735666206071638689378145373e-13
19 10 11 -4.828518444674978908691428588263739314601424000687252440628572819903305376011788e-16
19 10 12 6.797527284111903604752566370936457109671979277850269571629681684559808623478803e-15
19 10 13 9.493917198328167022078325043016377438639123208394846704666889953959440462351467e-15
19 10 14 -2.529375119817325745219693167528684109724937279994965077507240900729837696021016e-13
19 10 15 -5.029381283684218850522912329098082910454544472239454220150149986866609972600085e-13
19 10 16 1.90826711854389124326453878275171556082572829880650329575405762584580913326561e-12
19 10 17 -2.318461111348706427473096903924876330070283500268931561992927933688560187234418e-12
19 10 18 1.106833835553634374887357761941915891999307697838272447969194411165758351186484e-12
19 10 19 1.992486126879183626910607446831905217849574600076522562450241974342817418779422e-12
19 10 20 -2.769934603458043604422381999966933026419927165199904264481020363368780063088278e-13
19 10 21 -7.444756536248293380755849490075587422750856115854687202574634582018496220242301e-13
19 10 22 -3.562415677871887418060382410577557898747334997545536417492921703412673862531086e-12
19 10 23 2.359636150483371482105337143419249607345318322284832884590141675454402648617788e-14
19 10 24 8.479124193650713446052862719634210141537714095210497160982583719494264123105678e-14
19 10 25 1.302847220425747451959318778309308603634911884569335630340147767180751000190781e-13
19 10 26 9.278395503716873167590332345040414454418186233345268766088736600549533182240041e-13
19 10 27 -2.767240585696669542795641748065040548682108914902800752333943937174913719642249e-13
19 10 28 1.131554868221605485274212703651721366892884789134064207267732826221313178234943e-13
19 10 29 3.441718290299316162545525927892670025274024937759272037987036922968218945393782e-14
19 10 30 2.790929808315945175157663054112961878636943515284099193602807401455248468411852e-13
19 10 31 -5.571395868073499548148834023289569380082603334935870400097532865371975151491574e-15
19 10 32 -6.614007350747458499216868252110349046147163022659644540479792558351200798724757e-14
19 10 33 -3.434767877338452246648198328586887653813225663770703491369251263342500339206394e-13
19 11 11 5.56320766911614091609571073564771945893544613630848668753137730949839448994306e-15
19 11 12 -4.100439685185410557746084472967432444704035896561730225015016718559435039810317e-14
19 11 13 3.042091607638015164745196854204792157574597820157105587064350596518368525616125e-14
19 11 14 1.232699176416065551147447194057747044108571573790565536881086305795791282067714e-13
19 11 15 -6.47057836391657330797538304543660540647241894950664381892723690445263337212813e-14
19 11 16 5.656651971197349517129811923313223310994079931798575123910490093949509611594826e-14
19 11 17 -1.822040801966506794864137464456805077295393201070820692235022022600146671860006e-13
19 11 18 8.155844254667703367846290030634410246524452944409224204157698569443578915055353e-14
19 11 19 3.266588355102358495391700560223225275487702080626827033529794557292341531898133e-13
19 11 20 -5.454612288074817550796197504003553544929962118842406226385696368023934889180439e-15
19 11 21 -1.122917181091022048127781270265625864162785702204635582823431243580703847212851e-13
19 11 22 -2.582413486725843443778656615307397432644755871510298316570611989148927639108327e-13
19 11 23 3.70637043707533174428608190545303441304063131283460833606061445687544706148175e-15
19 11 24 4.730862318040086236788538910814544505810964860314274777343873938348112441830484e-14
19 11 25 -4.625783974679371985330788617080354963785247023754826209383702006799951738085084e-14
19 11 26 -1.362371973996861609430223010609275101919564092238329324223854183161232747091622e-14
19 11 27 1.867710595171058771588287477258115118740723634890902580562998108959973649558209e-13
19 11 28 -1.392407498293053185810652316149009001315222932999879505412674496382029640145292e-13
19 11 29 3.058998602234844585843291285959504502595436473479881558517615980231522722889591e-14
19 11 30 6.123783051645593592525299029687001403765857387566018437395085530011973178016104e-14
19 11 31 -1.220068696962861789378086790077928498733971795638481761250808409111724655399388e-14
19 11 32 9.063089419903699831796523108352394216363274847327104318183362377745795960666459e-16
19 11 33 -4.283116921688285811557166741026426465581585964370168324157639598920464344821353e-14
19 12 12 6.380986683816166046682242391430140431256517867334028539852060434965076192250058e-14
19 12 13 -6.314046914903269790111085088346778787798891956463481448926904964609275348545172e-14
19 12 14 -3.348997815272397865376671856434362468715685194504828066341889482393445148295696e-13
19 12 15 3.263920493870980112977013679807117858461010361378292945608563089575843632660928e-13
19 12 16 2.195457974951224642077794402134670121909713487585084997621514320593065033832018e-13
19 12 17 -1.182090312093417497768781450679799825825355786318189684605719261261762254636187e-13
19 12 18 -2.426276604505120691812010997069092502951004440743648695228480315817010039573976e-13
19 12 19 -6.92587257372864351686929264513753645347271721396208943919454373869539975825934e-14
19 12 20 1.195971192561865844980301659769637012722314253753304115973305069586731320656361e-13
19 12 21 1.757466939521785336132979021612819078135664296580934417647311187753023180306427e-13
19 12 22 1.114750941895222422514105123623479519740941698548496655689662734799083982143931e-13
19 12 23 -9.144001483547097847741922296891954787395867060904754796492123362903181615250455e-14
19 12 24 5.941428138421569232820841960910976843736776260738672484006625160210026647648669e-15
19 12 25 8.212141632637402495598223757832359306655403924475496034225663527395990421655621e-14
19 12 26 -1.480500590069903595593684585056510680899879243684461883343639926048742545748311e-13
19 12 27 -1.107247029023666297528914059028406692360288133694579508432864015427377069353414e-13
19 12 28 2.998498511603415365406771875424754527672442242538644051533865430347270917440937e-13
19 12 29 -1.175914956534044906777903835031231475624394578456537304552084341814939511928776e-13
19 12 30 -2.600316138817399873034838764896494001647639439893727658222479474541847046152874e-13
19 12 31 9.009662282980219462874155049230102741935384992745199307271197527981022148147183e-14
19 12 32 -5.575366218986228989202629145664324127065340171791287061028199344937113019335933e-14
19 12 33 4.622305081840010045705937090686502820635843151333890329017664823730451297910872e-13
19 13 13 7.944848938550026136532262231575971826413345393542051282272968566860906737260678e-14
19 13 14 -5.832893718896454425360316449438358827034123776525378563708525892460731202007265e-15
19 13 15 -4.309891619478812079272653216807730158186513620470509067817958774355176746097768e-13
19 13 16 1.6926206078727899577046891738923908160032336453009001083564902246143109341343e-13
19 13 17 -5.39536186892735551637031121214648055893150594562717007554301206140845535798354e-13
19 13 18 3.545339420716186890121482414790342508005378293234826161642640164328571569649811e-13
19 13 19 8.935456351353687841984817005393951643043733200660529795600918194375517323341048e-13
19 13 20 -7.538545527921592145952044228131835681233014013910377244851930045745531760661713e-14
19 13 21 -3.309053231598247497889115290694724105003358047356669816962694136415020434753359e-13
19 13 22 -7.692628201882270036197119766448200180304957667911763132534078800764195434533196e-13
19 13 23 4.319716642593544963416937247517075095649137338578632166298860432986316380598922e-15
19 13 24 -3.758831176580439323663230288738230637498107035836786382408660249233702881648202e-14
19 13 25 -1.240675651722970764869463487725687088312216567661180936502047689464436616126129e-13
19 13 26 8.258957990294371255354402340177524068866210576570279920544143775994337180935104e-13
19 13 27 3.904124414027353706692356084122037580867282001507130887675191965221314938590844e-13
19 13 28 -3.411708685931017671922783670397542098762622156987170539242811552352386831047655e-13
19 13 29 8.760223959602682310524029012498170211611947451288220051147063934562194122701526e-14
19 13 30 1.688013627207534203378120556248670761580239532955849623740252549391202463578699e-13
19 13 31 -6.510604905696188398713064088421497834541567382442155276758232263995610829105288e-15
19 13 32 5.792957607291797189499153247278795070718767588465764875100144330174917335611397e-14
19 13 33 -8.847905964748254034572253624900409408131966926131646684903809400788097719994464e-13
19 14 14 2.435838900283460513537430924779205070222015905399774339753676179582640609351646e-13
19 14 15 -3.853856216942317852465827762673098385407270348371067091932707461899276209419683e-13
19 14 16 -1.680401862470344798019036887378884224208899071558084534146457727140133701555082e-13
19 14 17 1.03834246358229135182147162829648152100667316278049352519913856480247421764885e-13
19 14 18 7.637106911481862869563536782349465012702664389880247808215844126550638894539834e-15
19 14 19 3.117472643088187352564092005846239972828897786084720508419190102917050845314087e-14
19 14 20 -5.237865977799488345960264221028898028581123252350490065154641194715777887334191e-14
19 14 21 -1.18676778033115564621662795989187624894133428806450411566802928710766930589651e-14
19 14 22 4.396215807384772060936529013356258304258991787636203053910931140719113517008839e-14
19 14 23 1.182774303114823403767658002240178725723520766652762869868398544069126499858111e-14
19 14 24 -2.015857097997556146181070653686128699997518917737039861276078478449210279784806e-14
19 14 25 -7.451210948526385160548988128597497786915768602333849504446652464115914574692696e-17
19 14 26 2.117776991117564942927923029351841970722913649397747025348791830815478645453378e-13
19 14 27 1.074606217612965318516296568998906795501390639431731358005338695832383434946523e-13
19 14 28 -9.519964300407076079236618083002619144351683699218028348026495566706412352654262e-14
19 14 29 6.722234700499326817725825459029552899909555459209380677215693867920045782744345e-14
19 14 30 -4.04543800984139842517284914125024097502145244132579877661352021136569786175605e-15
19 14 31 -1.264955252911769433355176622101662304666493100786012425254393978383789940362465e-14
19 14 32 2.036616424828383751403154068087851576605531152072182939979720304603469679377512e-14
19 14 33 -3.895618818485309307271262216395032854149166891505702106926468412943615014556489e-13
19 15 15 4.107774191910524098293635519349531612325199380684635395692927231725194318065731e-13
19 15 16 -3.504533794366255918183251225612028194201051638031885818318688743139697107454074e-13
19 15 17 7.427995219664746322409297087698201030745472688741383007303014218821705489455692e-13
19 15 18 -3.069017020643600636988245024688007457488701780428825339515383665639331110909879e-13
19 15 19 -1.056114819209714677242480215651105501677422597072052887925494498988817089447437e-12
19 15 20 1.509057491990383043143203445445894853353269607887980884300072690090643283936766e-14
19 15 21 3.051605820300725627837008159299113702664269324971263424466155186392010742698004e-13
19 15 22 8.451548932512396177886646480041487341309952609371221100567939173304717229206353e-13
19 15 23 6.728567194753851491972068297210634801768256921604214410509973788547494006825031e-15
19 15 24 -3.490722162652076618136953224407039952263549506892437334201917475473478558332264e-14
19 15 25 -2.157426339990245020243402470546210120497049720264921516368850321224578159936983e-14
19 15 26 -7.771905942776843353952795288027279336459714858647269029220720175152669569023682e-13
19 15 27 -3.957036070477046626078096697671151431118883818564127774196991557892333773850887e-13
19 15 28 2.342747787545767925179321943873924282778207369686045095517024293655318920634905e-13
19 15 29 -2.420932556088042026125782087201773361125628125246424510589919720071339496318018e-14
19 15 30 -5.339790641603041128783024056014056605186951929734835770631011410436507442101705e-14
19 15 31 -4.052651935682027319906907304008704342901318047460861879684049250201719703000202e-15
19 15 32 4.95980690821731049509899984112858711507114554796104002262511790436261915400912e-15
19 15 33 7.814597556778915200751002482937180186531921920291273498881959692999153146221523e-13
19 16 16 4.246499215433123759266910556486462777151301314354499049763938428909381557104564e-12
19 16 17 -5.247591862532964486141884392577031224541077902146887184627991567725343654535083e-12
19 16 18 1.825102541378101259902265614280235187893993019725894582188719096528243445108013e-12
19 16 19 4.568353678083490418208941133960773284297077108567283627435664394753028604711499e-12
19 16 20 -1.122665986718295529264915197195799193432312588838384255711720103176954600447054e-13
19 16 21 -1.052775060839601209135118537768656196782937858923490900025669562914546096031228e-12
19 16 22 -2.64345646635417474689339848402097956374874932017214152481001972050337096222589e-12
19 16 23 -1.676983558335264045887206926948575965213800585876603807756396711541111884935605e-14
19 16 24 4.799984423422108764598432068056127325065981986184861409837615042181524630193182e-14
19 16 25 1.113379854660897136103068312936280184028672068474593208047764532198928687491168e-13
19 16 26 3.545423369122042401658570588221868105958601179197210296631061002047107377443186e-13
19 16 27 -3.411877432828247853346824944240828743618943763557786011541128307435250748054794e-13
19 16 28 6.777762946644573109354338190751771504391771084502987216538507869451548535545018e-13
19 16 29 -3.457602726117330526392850454570557632137560555085861169899093173923216348686237e-13
19 16 30 -4.499146390881584544642459087713206865043219261460791912959203680088816968867854e-13
19 16 31 4.595821933618631867269177281847123031461558553497839547698881885489945980508085e-14
19 16 32 8.489879913884111007263342750381022186160204585121199086692421094791479143001066e-14
19 16 33 3.482699863410767704303526913066607051619825597892442101660925670802948427016642e-14
19 17 17 1.27399151509582776564826077742985145111433893800126130021601525852211885145806e-12
19 17 18 -1.213696833502932582758982378834417546587689775484091729329906275352058584296289e-12
19 17 19 -2.461678917407999702235942394806877579948280225305828471582201428868906106476201e-12
19 17 20 3.76810649106657270295545742412321885091122699227703503233012524037416897351529e-13
19 17 21 1.063687154602686420116009870121890304801543715452195560066154993246642649804846e-12
19 17 22 2.30998683940311245845175118836145607830902677951941604328029330152763116546669e-12
19 17 23 -3.371536785233958898509227113909403870328031034459420230294270632920134835392946e-14
19 17 24 -1.428264423791187159066941785548888887993511711237390673957305824966007847357281e-13
19 17 25 -1.858469796989896966281207802933943180932565103346192731644569312717704218221494e-13
19 17 26 -3.91587340287434308529411335342163323779214499572839144924089048792472120327709e-13
19 17 27 -1.550017489277179497812576521189518099812548932076929659582092614536421047560379e-12
19 17 28 1.492213122843405829022878680022169387196155735534879033780774913985181147426838e-12
19 17 29 -4.635532865846090626917729440524568441089684802574739434660842840513016052044681e-13
19 17 30 -8.539168238677172677929735584040794878752791045433308820878429350529408491004626e-13
19 17 31 4.207941017357883448131563858794532858149708800124876121048217307570966943731087e-14
19 17 32 1.289108750953471095637837705850052651517123998130763184362157557693968112652752e-13
19 17 33 1.827731746639993411578350037446554876272903713401586864246830509445023813956929e-13
19 18 18 9.977554513855990763005074297166817010062911728167367783382094669650786078614152e-13
19 18 19 3.00576722239538970070233658663044768235232665459238296368922484527860843988838e-15
19 18 20 -5.729840906828202696541429965896760668720437366807858592527402265424642893106843e-13
19 18 21 -5.551290129309528784444859688823576638750002174330959415978558315867363124894236e-13
19 18 22 -5.355081298674427770657576274527738422261864481096621820372266501882874666806657e-14
19 18 23 7.760406060139311066043172544617745624105084480843043803843909983707110708778437e-14
19 18 24 1.339040338739698040477385680131216120912551309806725107208405339154857237818381e-13
19 18 25 1.491813740508550789767522401853357783191497767532138989110174362049378927176474e-13
19 18 26 1.372399456876328538711059980620462999479646279543509119267017131096406143558008e-13
19 18 27 -3.210351931323857604170877661546324089188497303093497773451210466776095581719437e-13
19 18 28 -6.280974669089724050922094596713334160034049306297798634476231012700840759762385e-13
19 18 29 4.472201050209849750285058638032406157505352061241291233551069227728328947617501e-13
19 18 30 8.533926241804415042685951256896300890262758723580702934225511882360078155570589e-13
19 18 31 -6.466785511836291365373910888682795836604282738571435903399170801735471982204398e-14
19 18 32 -1.6902289645908788364198869011707580777585762216455164469863652701631588333093e-13
19 18 33 -3.076909415969926046553937421500571135908470138315056524697415982532628998280024e-13
19 19 19 4.097068136401287301005518158468644339054000720107003808396858470544550274070676e-13
19 19 20 1.201990867816573765821314226652809728180475099992141186857112228323470401206703e-14
19 19 21 -2.710023331739208724032460203182848029826134531228429593098697591764273766925487e-13
19 19 22 -4.905122247841785953340280193984150004269180543516234585891058205478074621779743e-13
19 19 23 -7.820120796066267190118566181098821624713201578784410535358407812095283152037326e-15
19 19 24 5.216726904653966235336305642768982701909192245003647476334681370528616442465769e-14
19 19 25 7.456209261647799353176423260077715214656396501478256283093900898369725723799224e-14
19 19 26 1.078260078927071680334840855215316485176971355894243315540731888792522002187841e-13
19 19 27 1.082526304808510748696716199498298903436078918386800562261610926162158265223515e-13
19 19 28 -1.684057170420844196534422437417917274193888647695961651612572157950724929986795e-13
19 19 29 5.465986635814979705419551574158106619184333932203436012062930741438192093317241e-14
19 19 30 1.754356014614104663207034789503589774657120240823595936916266366041443950964623e-13
19 19 31 3.298558996043639442511702310024100259346997770366320373042492177219339397689261e-16
19 19 32 -4.208568479209149805425541430959620721337811889749265773344162282905025873422936e-14
19 19 33 -5.188725023867234469944748664535930627554657084357396619132298213991586244051921e-14
19 20 20 1.663065379191913133308548437004796273886745805978791243715961878648968100762472e-13
19 20 21 -7.06152430509130414827709956841060549209686755643999984557207921953256750945873e-14
19 20 22 -3.700020850183627782629749796610424324374179284973863874161688414260410606792302e-14
19 20 23 -3.947708221022219840785525601774814121021876295209195546177670350178313920608757e-14
19 20 24 -2.103842703014324981055094510670115396089052456531896331589244743763427050709974e-14
19 20 25 3.648388761579455831734471226248152255152828353019247978936315444103380846092693e-14
19 20 26 4.38476067873010746148292736033609009826191121211531941074371859084694766051247e-14
19 20 27 3.913670456821644746721792640912055683637244367157014419185684406935785189336787e-14
19 20 28 -3.41541942419386380008603770261619125584124490462999088595202125789284985820992e-14
19 20 29 -1.600645207595034976477860253455345753599830426787131513542068955879187300037614e-13
19 20 30 1.404845523679475450724852863003562016600886180681360231040548819787089939433399e-13
19 20 31 3.945039775903783672033288325065231342089414120256638924748715502274789034225441e-14
19 20 32 6.337945104168730691181405956002637145485475660762203334394834240510449217438617e-15
19 20 33 -9.387220123658881224092796851670465922993649927954392122547039880147942339382282e-14
19 21 21 1.323462318080488537258168167070533088672110429235035247137752150353655675197069e-13
19 21 22 -7.093741772912583288851449490792459737875799746889077005427145572159587672663091e-14
19 21 23 -1.063186450171450898969487804309207570143614954252010618153902866788626074558326e-16
19 21 24 -2.688727989451820343929917691381718930707128836406047575377756137576626959914329e-14
19 21 25 -7.04011699947381880030688052402542065013850482988439965958586938401044364103653e-14
19 21 26 -5.236191193990291517646344946052121786896341690979361931343184373272678051375888e-14
19 21 27 -8.149279708910191407573702076534952063092157845328890668545580120922903199313e-14
19 21 28 6.379080300149695867655190521341845221466140947729702075055406329330180699395408e-14
19 21 29 -1.159613520216715976799821545035156788859781706179841354014024530397398612010583e-14
19 21 30 -2.099470123177327129573327687301970116324444782834170062342874845102023992623708e-13
19 21 31 2.72028743734926960123035830371734819042322634014364834965288070156940732616419e-16
19 21 32 4.313994078792804119610394491970153261557739274976571338914392073122465261498221e-14
19 21 33 1.505783729774683811215860258773677076169254650295863134878968170309507606641377e-13
19 22 22 6.894406859511870886098369853109043654023503419164211143453037978060426007871343e-13
19 22 23 -2.955180761687230141357400124157253265642731397546246556150162842152831104554641e-15
19 22 24 1.080473818020338264597075852702991450030784386480327298700577718525107484067348e-14
19 22 25 5.968298598635420188614549716741709828730594604169609207784070092898717178444486e-15
19 22 26 -2.283848409034314387058588606614183106381193260006856920243478286327706447269589e-13
19 22 27 2.955020845356317528214003745995856028903145920510036399940208868676267585571699e-14
19 22 28 -1.655031036538186054131367613059620925487653836821200444800978590780612518384127e-14
19 22 29 5.481945957759797093554498784602558750447011361411871856443591417216940654142879e-15
19 22 30 -5.267473448123175454497152629712093417822378897548128119316174144552583010742433e-14
19 22 31 2.136452266388378383173616566398665197683309398092900059866465872476390995352041e-15
19 22 32 1.421443117430074563153725420681561383882513684957345274410059422442612719733743e-15
19 22 33 1.528247530276695044546752068379045255499625625563087908450413204682771788901322e-13
19 23 23 2.399275001105092119619274640683337935566442561244170936633724741699702811344357e-14
19 23 24 -5.107045573466244667271273672768922744229187401167328397041693158749865202844436e-14
19 23 25 8.888004771874583552165694132579056328519259761930094006764482842498402043670278e-15
19 23 26 3.352960832622306834205236585760771944729084295723468916675744111230776095859611e-14
19 23 27 -5.736075515969543279974303418552700865161116353387921217394043388447512805178528e-14
19 23 28 6.502264950054958806491095591722371395990709433157699958589904588377597039828026e-14
19 23 29 -2.234951059144567345229269399694436288140162174049415628999791460493363318341266e-14
19 23 30 -3.829562097337792065304411530364214958029559417957398884295990007677798454521561e-14
19 23 31 -2.154199485446856729444859615632836412223134888625249738104818392558562575505581e-14
19 23 32 4.8696646543521076606978566362677266860430252410843247075064836471291467209667e-14
19 23 33 -5.683624309718724219622911172538248378942870767326934319930160256141482621142385e-14
19 24 24 3.627477175298574112139444148100970394807037224829405039184933956602828798412063e-14
19 24 25 -1.158682271343184221966420527851201260428492494786471017865938082819009831653473e-14
19 24 26 -4.221706741307696032937290819660247783829350282541755488778872422028246729157068e-14
19 24 27 6.64791835000034409440091986296686418861709525063586238150245827122639734387187e-14
19 24 28 -7.462828166294901986369755843849003261196300638630999835858458679962593786561917e-14
19 24 29 2.527693308766496640660280818589118182078763999437898129196586897145624426468109e-14
19 24 30 4.525209281790587834987673729048053179536680529769423730083759227436927045474325e-14
19 24 31 -2.821149452064193650309484975145885265990581041478506463575756709610800650991827e-15
19 24 32 -3.550520642477488675806628617572221192312404566692006007341298179204598219758537e-14
19 24 33 6.992661489363214440692416346332472289621506766846199415885217557936617146726672e-14
19 25 25 3.584666403432551550025408188894223027635685829632971124976270849709453799778447e-14
19 25 26 -9.382346872661305577902104567528246885334229914323623815864947699963949156582699e-14
19 25 27 -6.773212410123740052936886269095555830401270302625080777241381532253627710333258e-14
19 25 28 7.380200199575373008818016128676485540411482886043833133489912964399103501944692e-14
19 25 29 -2.491371320891712160387111664394182342991048265480519200204153295999297146224653e-14
19 25 30 -4.562547713309847013936568226331833964483674492966581987456054386357029818322653e-14
19 25 31 2.909458668144375120077918312018457755049563428079414521920657340627984507282126e-15
19 25 32 -3.123550599385110935996142140926876887307271278972462638920346186920287815919734e-15
19 25 33 1.762999039350602777688280399545176443871675500273718836799037823680046131745502e-13
19 26 26 1.312789289291367480003075798713381706260261741857920585619089829615345255792098e-13
19 26 27 -5.418706051241993982396097419374302314679193042312420989932511429368996541304033e-14
19 26 28 5.997241701913624865085515189284800749551441655230959745865730598522647363516976e-14
19 26 29 -1.922038476120329465182622935933121106950919112222439093516420337798796478858583e-14
19 26 30 -4.128558744707459157435708952699501715190385611820664887903750065651136177107636e-14
19 26 31 1.880260059346308232611782956713905770643300842444204814514450069046549934332286e-15
19 26 32 6.756015226005086410206778243057262293378447160095310818854097179016887685259845e-15
19 26 33 -2.310230285536588040640544527139564949690718917845282923638378203454210375058765e-13
19 27 27 3.98613893777451451682732829726582410468979630542158655125348456806511424314235e-13
19 27 28 -3.628569327823321600373255539251743599691700136717295916925511757824490041133844e-13
19 27 29 1.035287994179108532110316047403367241282393431882099948631281248592604062706284e-13
19 27 30 2.115561130741894289477376057463818403406186919515093313848737108761721613174453e-13
19 27 31 -9.16183133233676854404357659115747586862982454886417497356982188577692110250975e-15
19 27 32 -2.924681538919244960121098550511609188368887779487050017585602401040550252379924e-14
19 27 33 -4.726015190578323279421998419185168696209926393461919863445720109921004920706341e-14
19 28 28 6.753601699805352018554205740607961601254780425617054533890915359696042598727694e-14
19 28 29 -3.715584027538286076562713789290564702559883199008759226781735212350682716434258e-14
19 28 30 -8.359771897745728429240231151484625083198102657375819164833741617546281847055323e-14
19 28 31 4.641091181517864056934693041457355101627755954582491277433765581752723570146097e-15
19 28 32 1.599140755375106776269377237208000747108202603042638877233161878546334498970561e-14
19 28 33 3.20548442608217885084262129753088209530565061236704994625932381316110686410532e-14
19 29 29 1.010665925691446863492778277214698267001778982828026446955483483593192705079001e-14
19 29 30 -4.159035633301646051117338384243366240007181194322221329285555439947294889461187e-14
19 29 31 -2.443635549493130530463536943714579161513469494232272315699102353669335248311631e-15
19 29 32 7.704133573603869160085572661031164564369066905863857953312355919500182466373647e-15
19 29 33 2.543247770840568468869587300615752742081552721151718952608074200063227211408328e-14
19 30 30 3.585870281925422705532790914143175581684317439986747752416307281329183239696884e-14
19 30 31 -4.041878504470565791373195765384913037397841891298484319585243394664798524999236e-17
19 30 32 -8.357296004507023921904471475975022456223667633829874864836239119347564666022263e-15
19 30 33 -3.323702077960247050970576128203441655937474550939101831711795388823221020597751e-14
19 31 31 4.52611179598110948144369416112941003134062871025242469909373649318624095958082e-16
19 31 32 -4.676986974592168308851055096642889854607644481181104335080445152783623975821158e-15
19 31 33 2.732439634466793306903320231201466992298958898830508955906838834056029877425707e-14
19 32 32 1.927031091106447613934538767536825638944966758264569210686813640908020270102292e-15
19 32 33 -7.930018398170740274082410731679530534786919879434713498208252939974985834856495e-14
19 33 33 3.469194317392915929971451773284669115553176574487941393917623948082169438920127e-16
20 0 0 16.90233729407521520956303156711164872055203679795113563900487326573089585834577
20 0 1 -45.8720561846328418917668100342022975512735522027878303944888874199330885580547
20 0 2 45.34898050524530848982572159805575211874615322897957217814677765858907170694729
20 0 3 98.04530911770362415035721332780520222304319477829024895409698202049224834918195
20 0 4 -21.29099569045484578980317995826544235946522787135675658612163613766627428164506
20 0 5 -73.8746462550839350070860312652336282239727978593530436167498184073953130226565
20 0 6 -137.5061774484411156851500990053659194596157083205176505998138478378993458876561
20 0 7 5.080281335021704338734235001922386855346052336214313481196662631664265846636354
20 0 8 25.3795611383610797889704392039395766795705027743175470701017270522482677191994
20 0 9 38.54086015703542855659305424467711319026502820467772445889858398186623141628
20 0 10 67.54753585096607968951425435404578841297283462974890156072188251382198741803743
20 0 11 -0.5850701450666671274638909094542008727901380516485563520830926401745223099832642
20 0 12 -4.201464258126278259296562352741474607640185197326288643041778554587236925877207
20 0 13 -7.93980417496873955865820880349307492556780641136036096757778518949997203523102
20 0 14 -12.2392912728439241656979451447778574253238224261411820732238696146018189422068
20 0 15 -21.23598977261242742216247026157088787219364744908720923473077734492681407136738
20 0 16 0.02512749966020675419159557328973970097558085954277319693165192749515116584916548
20 0 17 0.2684667831666969736747237524449549700549024674940737568870809829785346501013162
20 0 18 0.6275503591025040666491616146877897738578161612829398484922901095127548147204506
20 0 19 0.6394821964175917614633350393795814090618277276444834045217928110286390406179858
20 0 20 0.8184856570375141602436524511646917025709495747200611587759594314763557996144176
20 0 21 1.503632548117688414311986394327226197646114248201061303045242977862401409663175
20 0 22 5.230449821663167352032141431743846241525561873383423415429414050594375404565839
20 1 1 1.681809588421626822682299729007561135461048380988913070310933897165644222000275e-11
20 1 2 -2.898173663936888314534129585556981453052574174894502229408094096888913800119124e-11
20 1 3 -6.691791451298998843941338081747784789828413558266366933837952936563720724721465e-11
20 1 4 1.864901823807403333108073714275777768457174326130098441038517756036886749628648e-11
20 1 5 6.828246558782072241897252599828973764468159099947330148111984162777632837141405e-11
20 1 6 8.746018353673832835518644200263403921767657810202621563803032524778039093478157e-11
20 1 7 -5.546599953570276438338053313550292806139308423528547509622250721059247111353988e-12
20 1 8 -3.004989104288653025518570689233582014879555139167983381386316126272289364092367e-11
20 1 9 -4.079477657786076621126326316545195898636595290725507655924005857441029464366231e-11
20 1 10 -4.600516361907229642123907766845382982873894752937239403101578888805757374913854e-11
20 1 11 7.523622643757637223965443988465786856693218626751493552585143682662499085205244e-13
20 1 12 6.08983278561655461316886131407588376730997306988125805712684859646629474716131e-12
20 1 13 9.669301243599543778488380050415835009866633313947952278978725398284650693573386e-12
20 1 14 1.068133236537929884079652878730435410849349559191520253981983527130831186941511e-11
20 1 15 1.11076542147048822630685973849569026382489921706886908989483515696790367946473e-11
20 1 16 -3.671401555572222668705264649429335536023016085765130337834326904217654671421534e-14
20 1 17 -4.489088832135339044027068174598350299754094994657232936068688636933157393717839e-13
20 1 18 -9.030198311146237703753582132918296742008264226306304285530277411397845532460106e-13
20 1 19 -7.740933931620949702693137917301787436501365669275231775249102678856671902622901e-13
20 1 20 -1.074527853999211535735602709449662281161427215356320492601183820786003393695548e-12
20 1 21 -3.473760568671798733655760449955076758153582236620239657656099202455961799555287e-13
20 1 22 -4.337966926303267126612074090690231227654692204125707549762116036835417769061527e-12
20 2 2 2.095829267318614870254719081200411658011564235901157781366005503088387273643881e-11
20 2 3 -3.954236655065869361733183373388523372930532210004434553422764983647176282341575e-11
20 2 4 -2.638114768364897733349479557443945086662501786520750767728319608450811275699274e-11
20 2 5 2.380339385154998425637585170613531021219332562121948502827963233704155355616296e-11
20 2 6 1.749419639087758824936417572630002741025437267743062808104103364715779191494159e-10
20 2 7 1.090776011738342356382322486132723889379959858484408652013360817541856904147856e-11
20 2 8 6.906679862789645676632107488151821131236571912590060581128695774767045305038574e-12
20 2 9 -3.212992940204270373888543657645246882407823876938715360593431723166240717554769e-11
20 2 10 -1.152756390181816329728622979871346285930144316295262498159872249187754762154922e-10
20 2 11 -1.759290616767306345184516250250044508443078038068911084109352287841220697146883e-12
20 2 12 -4.741346377336825279815037746170112581707370042885686427645742524759139756325974e-12
20 2 13 6.047679545682221467128527920429276967731098341973808594034050504021664055790429e-12
20 2 14 1.550009747481364267814099947200461532941496804441265735700447413792047093125889e-11
20 2 15 6.282516120516462188660082786451775871227522499017487238359625931200156636800233e-11
20 2 16 9.138348308312008415298039080642723683561484725610877324639693071403790325340302e-14
20 2 17 5.826577571714924394361576000471116047011039873152849827575739348754758770912893e-13
20 2 18 -4.763210917105277381783783447189658709561020923236879123293975276914280896035577e-13
20 2 19 -2.741420382683093434895069692812558550953393756501026717370538664393825193357593e-13
20 2 20 9.223212263878190847382485088891522204442527880547623448637398703354260874499005e-14
20 2 21 -6.642126093757601510049839766359402492108022624219875709946483988414058138212366e-12
20 2 22 -1.200722351683854866537313890346055787300465323511672373080976795806226203874399e-11
20 3 3 1.381531539487814587996384078463132907199268060765740250171719591222516194585127e-11
20 3 4 -8.793945714337530774922952012517017514000025862914758453033483907397307914790848e-14
20 3 5 -1.741529024169469894002551220557384670367396776004290514614802546172684552393621e-11
20 3 6 -3.093067962817789554512968673581768113833764735234662998352576603660120310200739e-11
20 3 7 1.073897600850672853287171463307635151874142054243786572736178659184610859137587e-13
20 3 8 7.940419136148247884703531731852959503638658314667203966586751238466118665896112e-12
20 3 9 1.42901158604060915038596152285343548697941904356258784501687528450343706206896e-11
20 3 10 2.268186147198223804737454886260089648376279731609696632750460002182293980635973e-11
20 3 11 -4.061923680728085386984932497463417596972313631756333960099448347201277563458543e-14
20 3 12 -1.500135130956268578144974670567170366722614883216369202386831494934538321085923e-12
20 3 13 -3.797129105355168953899068784187965175119234259448604564084525126015963839816953e-12
20 3 14 -7.058918639018282616280481712834545021803059050246737561272112902175353076904181e-12
20 3 15 -8.490790032012361594711313873938361533708900505777595000227619919248717896515255e-12
20 3 16 4.761812674233357958074335515032617699318067867984403446262116039972922199125787e-15
20 3 17 8.924634261310216048861617917045401380535991373811064756942063807136290225479415e-14
20 3 18 3.898237044280867110218440736820653171834670463706259512441566032480325200642439e-13
20 3 19 3.067931698243432250858678643606703627525648619042637595956351389879071796698622e-13
20 3 20 7.381883116121272601734868794890215445819005721673291168957007897151265047675507e-13
20 3 21 1.098354343900873390857073145143163684135289713441654810585867903461973326017157e-12
20 3 22 1.171443928739365797809856124841399043011332976420281465290895733527931253919159e-12
20 4 4 7.049917111987052927406769432625790894796865910560473961722759833437639756518691e-13
20 4 5 -6.733709916254034153128096792814742857321028445368891192199293255745189696211928e-13
20 4 6 1.19217811209995966298037937344753008269886895504469562508022810138566866714704e-11
20 4 7 -7.865234235801066236810240148691819640054709138968449786618248982740860357530424e-13
20 4 8 1.440427667833492816492432345332575021098812995510005853094832442244589568398104e-12
20 4 9 -1.435189266144796159306321314140655370879827487372897643365444371678504036974883e-12
20 4 10 -9.685744030287038949315521733397989379366477053594005129942365530478573582098365e-12
20 4 11 2.641854576574241934632533232360821512923987005642451923971648124853554353113886e-13
20 4 12 -5.727653516918965145509153356766812757415579218063763275192118825681209978241465e-13
20 4 13 3.395156590872914329677131188656308253163380267422617087609373485900317489671397e-13
20 4 14 1.739045146321792140800923955494545500633553574998242482017612040406345751480972e-12
20 4 15 6.036222109536022537818775496718033954895569586690252780151580681452518940427003e-12
20 4 16 -2.72014385569678206253257618387547551375331973993352527052241988334391929335999e-14
20 4 17 7.231150859911711510608012488701349122039993250270698630119280511611338572869286e-14
20 4 18 -7.41436608222544039130780188982141844015475761077272126456772573437053240258587e-14
20 4 19 5.908434947423836112306332388409767831206037861568896365472468960847850978062601e-14
20 4 20 -3.042795004686172597141420009612788447387455459073848056647078340310040945123177e-14
20 4 21 -8.103342146865034542466981870725975632955469998653865892890933936769921425944885e-13
20 4 22 -6.960796340847706532500343350442758277213351211825007651538890172841745397894901e-13
20 5 5 1.648529702050203245362934752913240484206121469844156965913044156066883499885089e-12
20 5 6 -2.802691693704284056897228088889121514312781942888720363888480997371421133907613e-11
20 5 7 5.480407516484671308872297301294845773420718220908648973102628614716147200178246e-16
20 5 8 -1.062804579984300415439447358339699449209351925304786855058459196871541143439758e-12
20 5 9 -4.810619440660990270413171914897955242637068055381443653815195066926724146913072e-12
20 5 10 2.281822955191268323111054836731030351235326824300061943505287662012077720984595e-11
20 5 11 -7.690917325194676746422360887502433390559388494567047440786874344976736033311236e-16
20 5 12 2.025516566351585382845327271122653435748933524734110234656936917463830476495394e-13
20 5 13 2.007486866641700648055555363031182813135694420944941317154383907535015873857662e-12
20 5 14 -6.705766628078919043790009193381762959135233377851956771663513216531324650397079e-12
20 5 15 -1.06509916354473318870604793670556694553157567413548310055079720917449437422887e-11
20 5 16 1.81401760640199204263648617803717945121067617151427754013327887361501187080548e-16
20 5 17 -1.418521369742494294504282493066801774703778445068032413395594587739472297347905e-14
20 5 18 -2.087093040838884153551823713867436728070475804293016520591227480484646657025255e-13
20 5 19 -4.065873513294502644365231316694724201813494245527708539360530127819167973768083e-13
20 5 20 7.255249109162663092665424209912088087295320657660759446646598415756901358231014e-13
20 5 21 1.273599272026104372511667601881751736922489866502592290613999693569089339196249e-12
20 5 22 2.178817992818514402774121950181574503607422340609231281552599884204927441086012e-12
20 6 6 5.223565967154835651616655758386888746554400672554061796407157294279968701043296e-11
20 6 7 -1.381601966765537891389547686430684113498034320667926852048209162270873575160527e-14
20 6 8 7.097741171909358786270634498403405893862395417220310268045556428896061995193584e-13
20 6 9 -1.402734246090070992113038533111779818043070961532222141765305390178393361719979e-12
20 6 10 -4.560366234927861009944591200875070007869529668408942223485687094216216144928962e-11
20 6 11 9.419536462922763797637253417591065124453784560882427350563692736486163881101888e-15
20 6 12 -4.577323458778369506124807080947525869003788980255038206431272911157548610781463e-13
20 6 13 4.52047888699493320359398901607908905138267879958870507973149756856307360910606e-13
20 6 14 1.350882132308188608304535552171395457007020668092950840790805752685689939105024e-11
20 6 15 2.350549556623320911510216801493490773118198942951137963374227613051044347236028e-11
20 6 16 -1.382377979016335113553843750210664500248475221642013919175807016627043778643932e-15
20 6 17 5.8497866862370034338947800371020605736468176592769428723611425232352517831391e-14
20 6 18 3.281801777510906630585939887345370927800949696463229393006286560175637416124067e-14
20 6 19 -1.694406077229285815852030051185872981339414542856511677598488238748542269254114e-13
20 6 20 -1.168468934916402517709968931789702224600955687811531851247608220809709694290079e-12
20 6 21 -3.627894423635701368207736528631272765890235818422978690038980253370795480835155e-12
20 6 22 -1.565152337467944748181521174068524492385821618286289589786980456350005814645725e-12
20 7 7 8.449834448101044520686829043111974042839071311604501851500124901927874051026967e-14
20 7 8 -5.685735504218259695214535261355116714885399088131313666713905444005933321894863e-13
20 7 9 9.840416854697247047448867050487823884118888919923923993951126295454205765543766e-13
20 7 10 2.210167386390319593433254119722592696021040549620610696890951752664435046038644e-13
20 7 11 -4.958908191847445269514370795147410155342536070521271944201830901025794757746922e-14
20 7 12 3.013927292978505400194940812787910737440911803014256879443109742324670910300197e-13
20 7 13 -2.642503196435476941006422318806016860208675032896439314785154537972046316279882e-13
20 7 14 2.662726110354928473410782397479289570908864608496958690415954235284910605780438e-13
20 7 15 -5.345436428193434637317994798021134577161437403868423369662541812374967536864065e-13
20 7 16 6.820560414017399920142515340400725775572599969514677605175330704156495425461409e-15
20 7 17 -4.191382192705896608585133519805502060599291029458725252590010623746034365515667e-14
20 7 18 3.227161504435514259545399909048871624006048527786958177851234557970474040103576e-14
20 7 19 1.268287703781098210947355088336850115640722243504746589621686561078614747710082e-14
20 7 20 -6.703626667336696009467814484354809930119465454809866477640805055888794183832301e-14
20 7 21 4.960812754500414411997838353757157831425896775527057876022921425108110847233178e-14
20 7 22 1.251844301745931971180437851917228818397740481469620116790898735637016265484917e-13
20 8 8 9.517224817929786735524937044535053397159919845923573508930380740078848227553953e-13
20 8 9 -2.022615229351515385218438152411679227044193034288325139277834116470508023745709e-12
20 8 10 -4.099677598107918234401586540307703069765631093184904881309827760901987879357823e-13
20 8 11 1.666253933372155887423547086544342919078943201096374673369998935668417816111169e-15
20 8 12 -5.760826581570073737190973355121180248250146035889695681198611434810085234213176e-13
20 8 13 6.539940413411642867445835429457052851378750512040519568584489991930230282167367e-13
20 8 14 -3.275548028685074522130299046462458674412623564482142580756785121146815899399817e-13
20 8 15 1.024548405889911208295341261970431843731684907444790211920113859364501549565293e-12
20 8 16 -4.003777368816708781160411678480556980392303947821546018659714116141771565633849e-16
20 8 17 7.207798944635446380235698684679174588550916967821332149441606783455823779812532e-14
20 8 18 3.121810894797151777683684677838711224206452087804412889654864032565493627904685e-14
20 8 19 -2.548970268004594433998039854411596867629440207754197923192200718178599950089896e-13
20 8 20 1.167431887024435157634399799951776059407682607741876801348518740112192089470673e-13
20 8 21 -1.493723245111466233472540578740764496461284326184074397583589611639480522031979e-13
20 8 22 -2.090200990831009418525063664688781593106747746252623425814286927358593135288658e-13
20 9 9 6.4856050604494610814406761158488155361391814420889547792306845429558623300691e-13
20 9 10 -8.537184799972365690018758061130427196982963444928121805029689498625678651060143e-13
20 9 11 -3.238324201648716873895370531282554526687392313431568699126772243035862348536219e-16
20 9 12 5.232452824383033619052929211102866244905293548108104379500611936790449493701437e-15
20 9 13 -4.347832552066330612857580513506215756094461573878697147268756756500319236850002e-13
20 9 14 6.8877620806982889015987757868215588682898979936314043690296158067012575130099e-13
20 9 15 5.329882117567051539446734439135063280379474148320797005691699049718808588710629e-13
20 9 16 7.385701442295094096619317485623805706318611758002769401094769468263060740733423e-17
20 9 17 -6.076873883679471987127611268073768492881964776096786663997698193426330487988504e-16
20 9 18 5.705144162401636529840287781107479706412406870090714480720850555153163932497149e-14
20 9 19 1.373166426634431072656297450663431281266012614215280928297561842824884666316646e-13
20 9 20 -1.338084820443669008698322107944774692415263828609395384757269677493149178635412e-13
20 9 21 -7.139802659069149367397196386114997509234863740540136775218728682031756115046087e-14
20 9 22 -3.544473344997286482462542443248166968735940741740754599168588038616692165478191e-13
20 10 10 2.316435709431341990230396111080371510864612521684829626753950803058954887473025e-12
20 10 11 5.700539943803567329829232275723725526399453181214674474469789672887148902952519e-16
20 10 12 -2.104841985713103363939238854158572566016995916723890584627955959988005957914114e-14
20 10 13 3.098811331847340718481456956510316554805148980784633523237929027972451586314204e-14
20 10 14 -8.830836891038822522541647478421071627835680800736163824145610481122071624517776e-13
20 10 15 -2.935095382525548539053103173090975694359263175985872268256832318831389700401845e-12
20 10 16 -1.382748535270169979685714967889525710740170080024916131531036634231660354405116e-16
20 10 17 4.979921633046982010608158752436079405014445635652249783840738660366098777352296e-15
20 10 18 3.063336577650456587569921490659402695517640086884488545045577634235233689260973e-16
20 10 19 -2.833607746344481919960728998678602261797787029762273484766323935625534892679462e-14
20 10 20 1.127378709067993772757997810287740385449997580544072261288378223082092836750276e-14
20 10 21 6.918753208899999785050012826852468697350494105028259573987044586722254890487377e-13
20 10 22 -1.043684251151699869801944485043114437248072096651447420532549502442314899937362e-13
20 11 11 1.082369183302876171179567564303788679048404941206679138186813744513818900530049e-14
20 11 12 -1.071558597960998112213684586097861967342589585390101076579846280233833791051521e-13
20 11 13 1.069458060075777497951553104912492556019716074539880475636180571473544301193291e-13
20 11 14 8.523852548951985407149461282202261019079613651469873394614274423187059121899604e-13
20 11 15 -8.893279726499873989127275706138548208953347821859036757497681153662774875994692e-13
20 11 16 -2.735233253754549057113368311284762253197210944187241113109853333766648756203197e-15
20 11 17 2.527657958539179020209533003085623613508326070360875299611320398929572462543354e-14
20 11 18 -1.268782516533580706740317816769296293714478808567646650968534539421683286419374e-14
20 11 19 -3.181797456004796231336919353230883682337747482116292029788641464306802152391671e-14
20 11 20 -1.476819797688765547035524948089429551342989521199229564669273948524671119484903e-13
20 11 21 -6.300657748363693551539917806971259521059063210497641866204487403937585192648928e-15
20 11 22 5.531757854568360707772939175513487835225724175560785119020318299279143496302135e-13
20 12 12 9.615040527051925961729289995677857305580440341842722086039587526937607187893479e-14
20 12 13 -1.097316833799048749472187994856626416488060408412790765795548009144588569215748e-13
20 12 14 -1.665524074477442774875213818267284372805740880090736656021690855550738702830902e-12
20 12 15 1.850496043590294084790070449365461488948194252894040060907121874482786793257438e-12
20 12 16 8.378244054082563399159586314054660638644548980764076818973547273168825722993773e-19
20 12 17 -2.317189268168604598143163829930165173408306556636926762238078565892946325379477e-14
20 12 18 1.293634239585335507421787867022767783394250929872534159243802507088710994859493e-14
20 12 19 3.44359978338015969542703634379562033332801837632873942062864103439025499673939e-14
20 12 20 3.118199551650156353686615450820111936780128296372438107574827654746454993949471e-13
20 12 21 7.861950259231119430703595443914118753413498907355281965124578502634918967026232e-15
20 12 22 -1.36583625552232984973525569036722584433670651140675866520525732542094120111043e-12
20 13 13 9.192763959187577873456396077199186141719136045063723981396555959574502360110685e-14
20 13 14 -2.877852292022710780245215435974439866161081640213925173577296073267652442687043e-13
20 13 15 1.077181444506283176099591333477920432454715379411791198569523927985701854186705e-13
20 13 16 -7.726031834800149579563586383410966187898865934055123894005784648979819469121571e-18
20 13 17 1.37844925336242490282646864830408597752010343592548787449886990016731385857148e-16
20 13 18 -4.720470564746136006146301410078620616272128151050050767792404680699964833893455e-15
20 13 19 -9.990852372187390538166944516219664148911122253713467262427664751356926092761422e-14
20 13 20 4.526596809541521482659443456362039161968744038410720549216792817716919929710133e-15
20 13 21 1.932882226512637181063156089415070035622415155315586057641276159351302834775683e-13
20 13 22 -9.014522639353408879699661965715619237129458710520072066708217628590153760140442e-13
20 14 14 1.135603504468208274113957880424648609083665013425160189400817626440117491290296e-12
20 14 15 -1.432295583892099669588717926803720290454425445980103832105763978170642713978158e-12
20 14 16 6.741015657037638824197611968364693478111979715094151586337355316079477485456861e-17
20 14 17 -3.896138402922811106182294026497735863100002055583322905917916434349647765580755e-15
20 14 18 2.624500460146447111239401277045696153812768015704333037838469028489164073737216e-14
20 14 19 -4.857897150015373379902311731410008995603154915886851133199393280211566881097578e-14
20 14 20 -3.254187090411290182979788826801026444015985689323726586069304646273426187705676e-13
20 14 21 1.539689948783453146848329884321034496088912422954019215982361887405732436704581e-13
20 14 22 8.238772492646404502340704289582365983458715039067817017699007254465515293532327e-13
20 15 15 5.89854354568903791669590335753871674956840879188529083363880951619541136508335e-13
20 15 16 2.183070400973112180086724284989167311070013008105200609267853926980204295342253e-17
20 15 17 -1.488804272588009910706854433299788162335724892134457912681474467584477145233092e-15
20 15 18 1.215857715042157871358775012282583547806904652356615581518362350471193665569819e-14
20 15 19 -2.654632288049059710926831384257062771722918399282611168261447048329829578606791e-14
20 15 20 -1.898419288860848527546730611118803541098144579412740580586766830641841150262803e-14
20 15 21 -1.59238202285318654306273490214376067170432213715546066568104949053409701132374e-14
20 15 22 -1.493981171659286447853419037886080627550639570596071834433893462510853211331546e-12
20 16 16 5.845760632732576156727226155172205826865633468516148528421758160523297298282345e-16
20 16 17 -1.601924772702707992589704782653251827910271899511676684279459677004192956000697e-14
20 16 18 6.90256678075061541894899718446457581465369608522659168746089103765272066689813e-14
20 16 19 -1.07223633447554980472034623272786150194892220013793151749648393817858386152909e-13
20 16 20 7.94305555695371579371134178545471032934880187948152041925362369254091779145659e-14
20 16 21 -9.249604718897828662840766648124552839063708458793878151995415641859592026831819e-14
20 16 22 2.688027021491135134316956270412568433846528614815355484531274015321696829051357e-13
20 17 17 1.050748469051293583320902082644596279006304806382437490410026446263810205006417e-14
20 17 18 -8.657688481588828453958153976653810099681792023323452686205935477576750564215618e-14
20 17 19 1.504666381744526314112617399994307266948851381183756100537045457384484431312585e-13
20 17 20 -1.063814539594357851955739633003887777219384643141129012754052132845726497844286e-13
20 17 21 1.568514475412470202851924771651923440852198209676970714182554141083076494342999e-13
20 17 22 -5.247150980469301264851109605361139963815622501828501162856342210937724951629288e-13
20 18 18 4.65965377834278367508312232370337882091117469809141253174584735179590961972968e-14
20 18 19 -1.241310477392262927935096633830319206608169982244486879583358977303251481854502e-13
20 18 20 -2.105560867487052793515532705789013233266377153999097001751410117230336146644842e-13
20 18 21 3.669596120445264540847007931768349613595396617383219808871381589775960539549835e-13
20 18 22 -1.500063298129060537369228855938964382619960806417761828135797502165648721477223e-12
20 19 19 3.433312564178078222291676010817132252112770792742553214764517324871016521305137e-14
20 19 20 -2.779676924596306302643609296472714984436708504107490562409450117591101818269795e-14
20 19 21 -1.22229825761649714476757231571681070082915399010480627547864426515880586202445e-13
20 19 22 8.306861101519589458871304816185712705725808176970004320199340638942696696555623e-13
20 20 20 6.239325873422405446171636528145417961543378091735809621804184487777978469856773e-14
20 20 21 -2.662381435265006172469525519617103334179785820076246159120896815171505685001191e-13
20 20 22 1.525637375145239540912650161277810992575008579070205473034960307803477069560761e-12
20 21 21 7.34535012826306866014348766048954477688895235587820756189532924418979000861452e-14
20 21 22 -1.018449264580806586633864546546520276475228384757314606897549019092781910081857e-12
20 22 22 3.907871335782009558318848496236994272872408169239101037836406527610424864547333e-22
21 0 0 4.795437313923500697773233122840222506864534969291856299499876134152783210523624
21 0 1 -4.144039839220889230534858755084574339183605948103008736766521635797424396790536
21 0 2 -14.31037816637925998798114905772344877990090087085610307392043948142822561605033
21 0 3 25.97646742743927950476171020256212564533433024713916788539017685931798260763334
21 0 4 11.74765668826894724561432683866165442474344662346128659042791836880316745643771
21 0 5 -5.388915338706196679333120561187456790647526809590989017620730030553458503556995
21 0 6 -71.67595498236019531896016170044605913721791709866582109803115975694630311209358
21 0 7 -2.776290042491031401688841957308419600180109083921958452528612327568392967467565
21 0 8 -2.07117828599564398065476440519255935328783940404513922230945109473572155497329
21 0 9 1.672618658197826432303333920292771748631657766906215645107627151387747170405919
21 0 10 23.48674150058447491299795207406500932182977522565041854599554018116139261077929
21 0 11 0.209795614403547934566229093554766909441454289128334651311619941267854195663034
21 0 12 0.346345204886095778318861972740034272525031256150727726727457367417287974468091
21 0 13 0.1607770264644490343863197004092832900412383435061402846077119409219422415944661
21 0 14 -1.540504635010360730580851741623320481281545280244829499613758001477922874459561
21 0 15 -4.193161640535772727499069395153190339968075490590502036164199823085240190020691
21 1 1 1.146423352892136470966831871872944679251169439029823406942144269599497737930164e-10
21 1 2 -5.573616966566170632127536931660345689062313198914406678075852404386778040186054e-10
21 1 3 4.676094228805708072023479827451868550579188335617535559458769946841142462806841e-10
21 1 4 3.811519511510676521037338347744713784659551501657237761432935326012782658129517e-10
21 1 5 -3.540394666121676379484807010662723498384329457566938700533958692849210071390839e-11
21 1 6 -1.878340022939026069876981453399800152970680224961425090857627675748719202152093e-09
21 1 7 -8.63591378487009555816574384281035542827382612675391581268205419577392153082665e-11
21 1 8 -8.089038132723830532162861665053007338400448048242025941885990209493197284282785e-11
21 1 9 1.518167876034019670799519429734062426972635775781645576816952934064927387936531e-11
21 1 10 6.36205422639784467527888086478002570829310901806061536331560071069505266708635e-10
21 1 11 6.418120294276617410553871645949736167579231427651146929935173733805261749957784e-12
21 1 12 1.153236676108181018002790588654147140285923583168611567265772619005350777741938e-11
21 1 13 7.263333095371901217372191299989592831605149475757511952971057866384323833938193e-12
21 1 14 -4.334061345164846098497037850736558514021892694776104776328524433202913051133394e-11
21 1 15 -1.152454437751157876538377927778481140663554676824814379073899212420446145680959e-10
21 2 2 8.996186242916736674116917270121085059691696253880452720161204418749244838323737e-11
21 2 3 -1.525225903132498441236012526696949500188573039055667319642325663405603056631284e-10
21 2 4 -6.831672086226882601369303277410069712792274131673509117925405485554831030452583e-11
21 2 5 3.739892937435197129585363698241262490528248874391796540279414932860890558441825e-11
21 2 6 4.785194581883385604394184028620889883093554918950840860875249203121121002294176e-10
21 2 7 1.578547521089398443546892338015428607300304115261939047043134337822877037581866e-11
21 2 8 1.099439241664509968890234751197546020707143109433311081034760416215236645194509e-11
21 2 9 -1.209688740386124412333580711533274608144088811041626983657249463918983631755344e-11
21 2 10 -1.626055131589704216946550734794984206465760138271281655633158688470833526796441e-10
21 2 11 -1.181463850737973415729586199740048398795816232842783200714629466344095183346883e-12
21 2 12 -1.922913839375391495327953695232085137387573832830500548810775136054142426992026e-12
21 2 13 -8.918070693065039294404622664423166210954024768862756710684888477332636532063109e-13
21 2 14 1.148853017276189392116494762240556671276903060305325506899921804321373899920495e-11
21 2 15 2.917965130044694601137832752410496828837938515820412722682791727205039060639604e-11
21 3 3 1.778480929131640890599754701567301199409647693197966609189637450726321942744723e-11
21 3 4 -2.794305742752386230402946180350132222561010790956614582779761918161674367748598e-13
21 3 5 -9.430156014143380297861831002505156952363918011538102652643575986120609234214418e-12
21 3 6 -8.523355792523897201268299961557470496801207562520899044011806033276761984466829e-11
21 3 7 8.79171977200795556890040058173906327338124275820831772872836441481370293509962e-14
21 3 8 1.487676570197186290658980836774158366907124216646018462267332326615051921565932e-12
21 3 9 2.080297552295455184052055459415575228105749395508968657603677660487340627221787e-12
21 3 10 3.439408400423254465541568306365855362758296254881100534519900254732626629542719e-11
21 3 11 -4.553793766181086803940030465841866875662054612375499770563193895207395035912226e-15
21 3 12 -5.966444988862812731552405967766150620142927925868144007339723473147805792278255e-14
21 3 13 -2.424280843709141011501431578913965965387995296812479350074952243299996842102263e-14
21 3 14 -4.014346061403100228839120025710114496117313415154059854861553024657986893949439e-12
21 3 15 -5.617441960791571754233718003622167439746710885117127925244322480470901541451515e-12
21 4 4 1.736526175995474391084267120403005942193330269995465377877519900466322502629822e-12
21 4 5 -4.218599520918772889130017358677995081979653598601696557893769247646856970633397e-12
21 4 6 2.006518658878122428458822947460040372952892383942343648408499726288537824303517e-11
21 4 7 -1.023085213090391068839091862742872022676508764417842618964025136194322941447247e-12
21 4 8 1.694407928259961669054929519076787231307801800046063011712112891444228915624905e-12
21 4 9 3.606754290432043046300567117550019391830034348999180751143801475903610851082046e-12
21 4 10 -6.015459989228612910069050475106215079838963235965113905290420952682948073709958e-12
21 4 11 1.141191626880358054437586012930694956029430771345492602066779117549062809376752e-13
21 4 12 1.491798104788046056224917767694001669293946974646999596323109008001828288916123e-14
21 4 13 -7.021640135058024691888369392029293445192173510980143537871705611585745841172684e-13
21 4 14 -4.934640416262079240565703494673790090215364399819092599185066340412888306514148e-13
21 4 15 1.810599442988550480186042426151613075345691249632406025696788468211002216063553e-12
21 5 5 2.660359164630937854973437805984056293552849510180330248877855355059872858157744e-12
21 5 6 -1.868899810515219519752044809838145216864361116014909227211181728042397071835242e-11
21 5 7 -3.284773878702243321119758025564782750541210999677649425257372296370739619522821e-15
21 5 8 -1.483181115707707367296559025141826917763467972452159142651176553290322070093181e-12
21 5 9 -2.258660446544168662097530618995647266400377163642699942029456828825332762387905e-12
21 5 10 6.698269753198194659021050969321212641340028553929894247384652258611686441257781e-12
21 5 11 4.335892984473140286288044061015772638641955733915599316318422274905898788212025e-15
21 5 12 1.4123559692403148946523208652295393704779114964053551876444414837841431159971e-13
21 5 13 4.613229177345907090527163368804145760766557578677262836895917746929950758289621e-13
21 5 14 -1.539341219397951921253754519696391937625299923444630516173047058015773981595027e-13
21 5 15 -1.568693318630780684912890990075538242492032890133697757695814224450438834872451e-12
21 6 6 7.353384948736297635665989942666056749521217671481250551354602759596782689940865e-12
21 6 7 -1.230615540059169243686749637403526184236173942394575014543824267997653210437006e-14
21 6 8 5.588281223936858117628954952174646649333134448369128815008564983580960172283535e-14
21 6 9 1.075746858343172605590992387303465144748570872439615458065360454143419113878249e-13
21 6 10 -4.097968653848961466035531748684447808580705325004985721552751555194709915146911e-12
21 6 11 6.357521300560988407180589373797164600976428550154098424501759342568520881656451e-15
21 6 12 -5.544833751793078802802036182769334973590114515209083426135533057323121819117678e-14
21 6 13 8.730226701222756874570486166214179464370391002353284037514995128505411331197294e-15
21 6 14 9.874067719962271273205955480718458360449382033870598252897977642437736212489318e-13
21 6 15 3.985547969665972948250733284290120388370333369673659157672950088254320270554199e-13
21 7 7 1.650958582941766836793532056139852684413977104964755301074212491083182178971723e-13
21 7 8 -8.49099107723349045666271468961474066256539496640999450362067330039159866946733e-13
21 7 9 1.553602483956334106475166475784792065365705483334918764919643057788736054335852e-12
21 7 10 1.288238714793631646159529849784418799469612348780922810869962377748813939493507e-13
21 7 11 -3.314237773989944067843934643048113833328629819401610075185334680504028627075562e-14
21 7 12 1.238063938196837858463111294373953876857368049337427747883722741587366683871918e-13
21 7 13 -1.381941022349751587719110305811331151170113943198659167540541251084770264473613e-13
21 7 14 4.934659266420287807969872967411597679601771779543299966009406846376949937503624e-13
21 7 15 -5.278755114415330186770318276275582669651652826564007983534262821915142647643709e-13
21 8 8 3.561209699073163006720381641369410469106861744614642014069608308187390672764231e-13
21 8 9 -1.24253751676204844537768058936997767829566771837924146042954960939966541811941e-12
21 8 10 3.842776929662206959488038104312552295933793439262775376817288206511003619038706e-13
21 8 11 -5.534059621675007308489301969777346234140305557430774617300902038070435325699398e-16
21 8 12 -9.754277747030721537157316718754070178479504427828656116462412527211933512236161e-14
21 8 13 2.128418190140339795713871415317142333125252353887327498186048929532306417267199e-13
21 8 14 -8.657261826821736263690542440681580951998977475305686169872118668924864438253654e-14
21 8 15 -4.391016743685892726974022097627700015849416594329924767961528193849531454768263e-14
21 9 9 1.167890772299365998692538976191241403329998075549227524849173125200464235608289e-12
21 9 10 -1.335472340857120250721117187650762246770732236739004850322252183897455544709961e-12
21 9 11 -2.252570102387993063409206602762034864470650734238143855339254100635787142325198e-15
21 9 12 1.281658444117741815446872203727887516147516349017551448877881526420425281471804e-14
21 9 13 -2.740917639402341144438857045483495672705360921266303124548998098157959259826702e-13
21 9 14 2.687063758963914284871690536059296390036109328236445446490164721362502073343267e-13
21 9 15 3.796995393529745041566226317489947909301699109081182028534173114640624525433766e-13
21 10 10 4.92358712431952234520848412954919854280642496121241958488032585682784437393967e-13
21 10 11 -7.388756414986045046884333831613787563386140217604562671984277209764247248655457e-16
21 10 12 1.677050839813678385820160862953707177554375622874113657759044240550452496031714e-16
21 10 13 6.237246776120570862907791617068055119158361968205864476049490126319146774401155e-15
21 10 14 -4.496496591126326197108964570319449697340276577632044228374918029413804162739181e-14
21 10 15 -3.648379608111138317697685476270334899452437437542547926700224805133347133189841e-13
21 11 11 2.110132896042403350039429448701409255743148885032678750337591625799491030081641e-14
21 11 12 -1.554306819677061348638246765186747951720020132706343327866800737431483322704502e-13
21 11 13 9.86879833747794616325781369245514995848852860379966072783118272412277389996921e-14
21 11 14 1.017035382417077922986922385939722184618591394999439583937760112503706849615477e-12
21 11 15 -9.540171206773252214713137010537256123598599174358089844371300599259249529825376e-13
21 12 12 5.160859345094458965758641239532515214621476925550660475601791915850299907307707e-14
21 12 13 -2.339621169874507248781652051218597951631953381641377675667469174594111636288819e-14
21 12 14 -8.800761707801517208851347826995599010106227687557128481160703727159805197553223e-13
21 12 15 8.834730426108843024024805703177493288691267944147573568514222464809147347187893e-13
21 13 13 6.104905413692096983415537327868481202115316045718005516030663447606863008479056e-14
21 13 14 -2.788743407567091145496037679179213407866205094452072707494558415801822206587467e-13
21 13 15 1.254608804990182130018253843034813502107672742345229260126619666390006638232465e-13
21 14 14 2.201174998270401023095300227690220738746536280161307191436938381997716324157844e-13
21 14 15 -3.900938151168867829387076981659143359752234974327771360172101332871557411273519e-13
21 15 15 3.864556813557724800709276328532775772426449333696709505804506889571866430043416e-24
22 0 0 2.106394571913677256176109664622137983971278695046572226922615732493564545936744e-11
22 0 1 -1.722562443751518625494754717634683761053397365652017177356392621614171607717168e-11
22 0 2 4.331721791908675589522939273706253286211437360364716669791010479275756841472733e-12
22 0 3 8.729577923071650547015444587999874534388407244222973238914130770739586033541202e-12
22 0 4 -3.377987087272249398251425516772401925005482721768100649564188358314755394583914e-13
22 0 5 -1.059339356473042655439469172443930135447749386502145284230368179833325094198725e-12
22 0 6 -1.315653776520727833958797136263020326779533224093216135503106481756488784670709e-12
22 1 1 8.134775718536799938156468510901374663021615398625890694001228429802273533222744e-13
22 1 2 -4.38641970902252247669364491191308598639603265653782446678839763121831972843016e-13
22 1 3 -1.107011763550185690423576838491297732697358496223938421140627872523187962403089e-12
22 1 4 5.571547794411149271147608534602825778469988235293266389513328336175399685257658e-14
22 1 5 2.15705093060498688876402304710851511233823620565504610213473267868098929001049e-13
22 1 6 1.291056424048440173769243828065674193148134600669928027881560692818542824904121e-13
22 2 2 3.116807664329494069449080454076712182955877460293247636679460361353734603871205e-13
22 2 3 -1.065183202375202451202143468269596714391299891967023919998406734144850441800066e-12
22 2 4 -6.912589000401047758895758528182662762835158183961128272469965640356252958350072e-14
22 2 5 1.69141237378405491798219825031635536672078351749742728953246878306767769644488e-13
22 2 6 3.266406446965620917022797785781929714288537873215281511037671131913707784274357e-13
22 3 3 3.638579561923485619764625692730201913648361748946465897211412413942102003032441e-13
22 3 4 -2.084618401848215942586095139826102429945607982743268227552212559937718522866524e-16
22 3 5 -8.301942162732951028002552341097521854849394664746063484933776749804571487245357e-14
22 3 6 -1.437748658777151463143361293109442754650162745000643509670528268924537377942557e-13
22 4 4 1.741875385411232207780055804737938898474777230840333142181354307531907859597654e-14
22 4 5 -5.698922776656382420424843125459906773259870687371397467972854675987105873130995e-14
22 4 6 1.823646000504909414408188632458874927840431121647874295672096228265926845517556e-13
22 5 5 7.26173170315693343761285019333254531932238939550106052159832516032887084209046e-15
22 5 6 -1.174837652300979234842055723401744197296649936996132681855487716597275213771548e-12
22 6 6 1.641672477419136392610777693358424371147341147962083604141208239217525328702478e-23
23 0 0 1.952795810245404882699171311934471757055093825134880099693481451668417330196096e-11
23 0 1 -1.041095875321494705797722747598568158212717425301553685771946545725700423853101e-11
23 0 2 1.158913465940105821876177368915077537733863916650433405525335371694747939600092e-12
23 0 3 2.60111426292306448458258972805984832985927691306446700016330235199623460938347e-12
23 1 1 8.064654924825510788495540971690788134902616902133989134239858415039538179666537e-13
23 1 2 -2.213328146253264572112226839970081904399953729088915027947453834589052506570296e-13
23 1 3 -1.818242460350097065374333336969879574508213046009571282495117073155693662150597e-13
23 2 2 1.635098571349053481140653407851133964929813807716458949777999924057147281792422e-13
23 2 3 -4.631100693109181565446585210822227016023352905389801399235960910708050589474443e-13
23 3 3 1.409859276011909349176698363789894904804424156362209155173627257235376925909922e-25
24 0 0 7.621754890199894735133777094963054062351271926877476892582304199327606299752718
24 0 1 3.180822521349647359389480949379392569528172495575335006384132579648439929868607
24 0 2 -6.086490108309946119165306835215041113162812271571385662979038828412466547699173
24 0 3 -11.97844186676586786487417103291693785502550045835042907114192575815596738772172
24 0 4 2.057532177540501922500467577834332759586097215489654658400277338788395485472637
24 0 5 5.110573419601711160509805692351932718587641460953647004529050675504807450753342
24 0 6 9.837085255544910936293973810335428739285960798300676936814808571481643933139917
24 0 7 -0.1924293959607090304937140115413689874840347985796420559656176125576564112464072
24 0 8 -0.6428920321082366287413929604044063865265262040472279696539125324249981814522984
24 0 9 -0.6506615006569512255584308764218571553417052565845721308623577945283148734260227
24 0 10 -1.940169810825977738762782697927454036265460142489428727459425953319870648879604
24 0 11 -21.7629313874198931963113553164680812100855980741214277230792878035439833686022
24 0 12 17.17687470155660117137048928601088724807983720342269541131447316950796245819817
24 0 13 -4.391444216947015460309919247163280964071163799610012086020213767389557985019521
24 0 14 -8.181038807260180529536579937688277957582538972194572763876902640983118207654124
24 0 15 0.3590038520089715773319659135212037367220907034255101888790328069263966199285847
24 0 16 0.9242404666295038903715870802923214914450202961008332524527956655640449775738456
24 0 17 2.556564209207680985966074516458900793162308300410730063450836906628931711249279
24 1 1 8.602233893507767337664369976699663714394768407339876236948411919030103863991322e-11
24 1 2 -7.264076498958541373573976192155130202811946384854175669702707011582788426103591e-11
24 1 3 -1.283823090427613516430827854546291384091754150260062953617397678130605303951103e-10
24 1 4 2.029471332437146189041600253518753195058381953158719516898394215343132918068616e-11
24 1 5 4.835389873230767726037083401771613222917080156892159149383459664080621729772458e-11
24 1 6 9.566573313615692420392177758835061882632815176179539646229511230378298611198186e-11
24 1 7 -1.800660923304875711382337895043401082743087617703490901190435212291204808805084e-12
24 1 8 -5.602754935557930412209814481515664442986782961314706348360640822193280549865997e-12
24 1 9 -5.981180103451644535715056843145543374671390885021207332294597307037878934721968e-12
24 1 10 -1.766897839850825669688925198969079329198097377797933398201906831771005688401351e-11
24 1 11 -1.450241798280723852650352934113393557199808163075523772377085577335764313191431e-10
24 1 12 1.144433860563036760394724455956317785486855685780761095549754376874548555472653e-10
24 1 13 -2.860674390778769004943378584660044511530612014738307627860171976148632653737721e-11
24 1 14 -5.785328642892556236907698685229979912970287214395729074984010405102947023665889e-11
24 1 15 2.338611677695435674294405475902189601765389689886493366395810433657778974706444e-12
24 1 16 6.475058235708029687028203433050877822319000929948973457282345004592310745351684e-12
24 1 17 1.964447541101655867904523149858902691676784426158763300807308986296675997732157e-11
24 2 2 1.361139344175618985539097313809572751216360282105102630411288091034066718693655e-11
24 2 3 -6.156925075043660185566705163670636645391104057089471320322789462269779532258877e-12
24 2 4 -7.087604976880676009783755662482246142536991842521946267681859643963675166967319e-12
24 2 5 -4.589264840008751000520972285575069609560535806293723458981029313146857962062628e-12
24 2 6 -1.112020832570139043822341304675682069424302670124521420393809050881888510692582e-12
24 2 7 7.703504316597970947743382939005219917025418334574224507942118758970894425693045e-13
24 2 8 1.546467541282672916697481277170980510327738242936205903304728984452884441455731e-12
24 2 9 6.100431478910549054033931918390809149363074101942310522065354374703808936088847e-13
24 2 10 3.300735439527587577794610066381200699052777708232959739617676307044437895394505e-12
24 2 11 -2.122712377735949913075742947340250729815713850281072654248883778156999737223805e-12
24 2 12 -6.308175843610576615597280543248544457016802048927810451561989312378602484539855e-12
24 2 13 3.313762100142523427547725072292707435913556244807221123977416299219638232286663e-12
24 2 14 1.016983257598146280213210817567031204294844094707366284434991954301380570679308e-11
24 2 15 -3.554012319662486247102952259932438321084734952201505149820730363862641779983888e-13
24 2 16 -1.618235162292107954209063948111301538204386850788332113142977948475182658537208e-12
24 2 17 -7.060898934149137513185945855470663306349111067235166227872202755448698515753223e-12
24 3 3 8.475771232330275843232913464491139359758746821736431999320090641484903583926501e-12
24 3 4 -4.652905430277430450482293674239531217665705611278722804753086244539633318485677e-13
24 3 5 -3.091386459116876974908102998219420044516401675391181359806715426343546135369824e-12
24 3 6 -5.594180805308730762805540712319799821327108559015946289435712357602908610734259e-12
24 3 7 6.542214189443616944813132854094813815805205814487690403373658619288293991419896e-14
24 3 8 3.624645582966248707070767413770917856771804284925127560307917959232456404946555e-13
24 3 9 6.168455389048617517741064558053499067677258223734965038863273468478414846936674e-13
24 3 10 9.550984538688168674596175224986194908801057005279676918328229173515822161549374e-13
24 3 11 8.861072265364008407854063636220376452988174397011045409844255686771503225159645e-12
24 3 12 -8.782336373729865221632555327356373404581765780149465879127066350373608309997919e-12
24 3 13 3.25992176082584611317232646905083290085149930454509481399639313743476317078303e-12
24 3 14 2.87023440361771430647041945657393230243557728848046351404394697904853186592172e-12
24 3 15 -3.280775916239900789328498260542668474897824229813768629039677091503832535320732e-13
24 3 16 -4.285346525336498930794042991580691092999073475583818020003336024926298592785705e-13
24 3 17 -3.554558826533031061169002649657527472083208600559545736811856708730422353693053e-13
24 4 4 1.307480798356890341773850358827996696119775051083742962705563485680856951817276e-12
24 4 5 -1.190887424108000314851587006963665046995943213776486935927473667404770618892971e-12
24 4 6 -1.5315296137489842639264453907802690406521250337528513053845993700942593964196e-12
24 4 7 -3.18896656249745124130645838522506854355431243517196842529128997434261960936655e-13
24 4 8 5.570805879111739042518786035267857909649421760877735756272796412233416489175923e-14
24 4 9 6.557567071835410101538289110566165550564397576535311193088563380815401888653377e-13
24 4 10 3.649926491222489451685664052961739863506059101386781346407688609009335259613059e-13
24 4 11 -2.712319383556002817031572330959359048569204203606865767955996240119323130544737e-12
24 4 12 1.99096088684447027594012380417503204592134624041364089652764368287893260316616e-12
24 4 13 -1.748732780017425941783054823270819025338828369588153645258478020764307416686129e-12
24 4 14 1.031826789134151814801181286421673290347019557129030006473904519219875535936182e-12
24 4 15 3.533598373373252507399717409578517921959540679189038162639222585162243282038154e-13
24 4 16 -1.760794142782692768101189865171123349038378665332146642131869308803532907993407e-13
24 4 17 -5.634295509779334181399772085890753805577809545082687393989216589453428965695304e-14
24 5 5 1.076835657528829452598458970605789450706339508591599833789724162545526307771886e-12
24 5 6 2.364181774114475144137640149972107016262968992602007985249208874439759646762536e-12
24 5 7 8.229495068304101085670529384326952956422239863864253787764150305793485617551859e-15
24 5 8 -2.07740182341340908455650179236794777586563254595770142228049446315802428750242e-13
24 5 9 -5.890238394718061224576819572571780273801273086227454416219295692387242852745329e-13
24 5 10 -6.765655092664058066410579362360851096368620181960436679932426456819069229674544e-13
24 5 11 2.171801445323334810434421878728270874394781425324494278594573086691597543995009e-12
24 5 12 -1.516111709840110644977069097115785723853766672780624619886244740739983815514926e-12
24 5 13 3.295408909307843134462790220090289788923221952958909808044655790899926348865443e-13
24 5 14 -6.470328186238476682681683576181813062500545277929579503985415550859527572960314e-13
24 5 15 -3.524559401694847244122794769447186969674954537262339127039971403541854886069074e-14
24 5 16 2.324957816588011493303942884709727986774285207476039647588623997389633412056447e-13
24 5 17 2.925345644014189496038726690962965081052883562981428168875740882402198654146649e-13
24 6 6 7.823497526014960110172615442510403679186920784366536131118577671453616994216905e-12
24 6 7 -3.713035359683822934303606536326437443619659241724101560926344940963245345433648e-14
24 6 8 1.400066304007401891681587908191887143050579802662726157549398816562164231328795e-13
24 6 9 1.610222332379153054711326046001334515556901522209893090146154898731947389409408e-14
24 6 10 -2.000043006147494414594167464599795908581381140897546812549940904446615666001432e-12
24 6 11 3.102698782336495469455215497902614311073118534929192038701234915690343070017966e-13
24 6 12 -2.450394800248740916158637016950720467704124120445378636421510496368002256282687e-13
24 6 13 1.826426960258561754749933418852564272063435080246719623792956882729011770758773e-13
24 6 14 -8.390871609227128808111023896241277512579031595976779593993072492183999158153989e-13
24 6 15 4.777405114873577430236782697691126914440338944012988921842322722355674020996819e-15
24 6 16 3.807464313567457212051922747824513640724263102479101162283155705632413390385748e-14
24 6 17 1.201769825091097585858560583893356661683458647758715804404855544168044534204508e-12
24 7 7 1.415692629506985175835002464224747416914871250627322439877798486630089989358948e-13
24 7 8 -2.034346500235903299392601795150973251379071167996964978096981810277273087388384e-13
24 7 9 -9.188152010962593013452402671027194537844820609137919154497115704902394265604159e-14
24 7 10 2.855938740384470966115892087615949620798582429234880222607363249354922404744855e-13
24 7 11 -1.495826686570247400421233080805951883720303508045727232375105464872726032069925e-12
24 7 12 1.06605261092272606441681195093756753575448847360201027088492122833626950430503e-12
24 7 13 -2.075905392489182932714758462766205439634719941725276769967790340804704625974403e-13
24 7 14 -5.096023933409250679525271887806339436191590072628502767131277914173329094092206e-13
24 7 15 -1.27225948193740510556791603229655012478495604126277811465171345146387523474907e-13
24 7 16 2.85005937832422597801387475780192925912978413364868134764019837586090637331782e-13
24 7 17 -7.054694453997640514590711358769663389877371441174292146433824146197621928728754e-13
24 8 8 2.378423353370417514576984974735626285181624315081347140788774676051927300074983e-13
24 8 9 -4.09420022146986641944838337467205518521276989461272400585020426225679433004724e-14
24 8 10 -7.053478774505951297857148192142392624479178810854572170002114926848351153049884e-13
24 8 11 1.349202036727381125313941627519236824778977003761348074600219225844404156058248e-12
24 8 12 -9.94902250246969666261996205375340185908519954888601312382620483187548913518328e-13
24 8 13 2.015322884513167936874592669662570088836347945040440148399577585983303501743073e-13
24 8 14 5.066714134796945487189182022295516021508067658092869055032596857312973157589552e-13
24 8 15 -1.690612925150192590032869109292063303299700604100530385023290286747815253966768e-14
24 8 16 -2.413287686760536752805871889062768278634241658826440064616463237860000351982661e-13
24 8 17 1.279554728027656542561695270454721008280972739872816018535093900510471532359753e-12
24 9 9 4.141204528209321840443114602099498833262204121803974703238961539245085987113407e-13
24 9 10 -1.187322087411875082350424711197078588076355740843524287773588788608335433203161e-12
24 9 11 -5.806353220301036651961378898739882475727789816068084248207920981988065873220554e-12
24 9 12 4.354135449154082505452980755800243396645334394403214787565534290835220378566266e-12
24 9 13 -9.271358199121394578149323146472167046806128902174229838914248887468382825356545e-13
24 9 14 -2.276903383855367137047216124809695883946233627718866697594716912405644745051979e-12
24 9 15 7.532388098667579490202544636074507496820620182767342446227034660046769462161122e-14
24 9 16 8.820331353567257412906714553977690654396455477750050370133965877019832943838459e-14
24 9 17 2.796322162424102484029888638138351098419905261475537092084413656776789598334009e-12
24 10 10 6.866968204164886364408111899793089771547040300524113159510517341840674267914786e-13
24 10 11 3.320947251519528160811734626957833227722803861713488575248229649151931206570431e-13
24 10 12 -1.459068255898426026001773658536229584008678350518792340779512326049117954013514e-13
24 10 13 4.412855212335805349284953805523432511240180689598399134184344543982196194180369e-15
24 10 14 -1.437557274229598244772914888044908482898374063547969846293669424994943741994789e-14
24 10 15 6.553730408621601081631594904554970777456580398860119588291847621681058272766747e-15
24 10 16 -1.149325697240731959490146213883709804878363298932932001027333098482179863492357e-14
24 10 17 -7.191058311892932093332502729309377466053170876908644547020377821996161783140308e-13
24 11 11 1.320889661537252981197734328927185244437685612337960714048670484253249204604948e-11
24 11 12 -9.96080253640669237878259835717491499879816013959352307910378041581193568784685e-12
24 11 13 2.222138090864172306776954499750224161497624459577740450840728145627017082643045e-12
24 11 14 4.987419680959550758797599790282074450495144720782744671600608943473801903859031e-12
24 11 15 -1.526311199873423197472026591858200319571418403357231205954944029643459802601242e-13
24 11 16 -5.445715318828571840701296294808082674930692937357710715329793544975520623250512e-13
24 11 17 -1.334769868238586270104739398210251213141923097453082175399370333905666133260379e-12
24 12 12 5.352625273543980747522502426436645689530121737747371380156886615421435918640522e-13
24 12 13 -3.242494690401054943229090768020344814668385020819045959810226365633552928677646e-13
24 12 14 -4.774660665607611898814016687101572086760376861950652583738419172179839064006804e-13
24 12 15 3.829700482947478379946271514078518472394733344566695112045048000376738402052918e-14
24 12 16 1.047208087914539589172179087226889857926659739274787970006614988500661136245791e-13
24 12 17 7.905343406375651020669609397441829146405478528479659621593691495484856474867288e-14
24 13 13 9.498329431018274311816095718722357176514202410294774170338804473147407730873962e-14
24 13 14 -2.745705233163355621594007418536707098366234656241532423844221478142992069204072e-13
24 13 15 -2.107923260142630362821284549451008698516177368705479893391273477908301540136313e-14
24 13 16 2.675891439097665547196259457675294503221983810912316742084641817123118468944463e-14
24 13 17 3.250314346751982944419737185169279414821383156399140657882103502852106202250973e-13
24 14 14 1.497498765253585408571337073451615384635708955830859996113676065394798497688853e-13
24 14 15 -2.95380120195534505093176108945294869378647742950608997259004909410551085638454e-15
24 14 16 -2.276340055101585344244907538100609410287909095719343535403474438738567879454784e-14
24 14 17 -1.844518466370727484456476692345718047610906677427385297736262834121226215383178e-13
24 15 15 9.741567110498121053640085440825957747094304792441834061435634523530357118033057e-15
24 15 16 -5.212584079491253190665881590449015566436797261121591344487608385648220775163915e-14
24 15 17 3.748920344656474611199203454005977019230422881896309545300001453898104104771965e-13
24 16 16 2.724221880930576279844388513708656534049354466678178413621994738763957928746228e-14
24 16 17 -4.086450931400637586995324315861062806946991922262320151764647712233585646027967e-13
24 17 17 4.829951048870407482232083327697683923943697065081316217250713659211831520932568e-24
25 0 0 4.13055686901364397559352781287813117460078605809646970108357050104205505499506e-11
25 0 1 -1.081747862901736796057747009055407119032791613023038301684006611461268838814017e-10
25 0 2 9.969479848567151233557660539065324099461073904885331892683383618596952460753401e-11
25 0 3 1.856501805232129429029583594504074176848644518673425297181334536074186505751716e-10
25 0 4 -4.347971410530258121117145663131582593491159447651628465514937779726540023511315e-11
25 0 5 -1.022678061062867904608227009748817871918176780480639237423442774623663402545004e-10
25 0 6 -1.883296206353983928935822365508242659831590195782087821422650351612810698778992e-10
25 0 7 8.7192475146978608325797138178903227418452989404633721889162924987401352288074e-12
25 0 8 2.393489100525998609650455198183774772550643677707227327808639725807506414924956e-11
25 0 9 2.888657421991063605275523821041799106641625554659950245588592499256075607595161e-11
25 0 10 6.855680017981778295863730965045527010075689164765345394247506859501536134815064e-11
25 0 11 -6.253255407180529181725743528475194185913548858913862178387612531919355291603846e-13
25 0 12 -2.101042493567685613109438768044120721081363251916441280254566967654867267390435e-12
25 0 13 -2.510129289857276049844551443751613223623768735714060646864706174362136586559503e-12
25 0 14 -7.755492871898960808365596164656680542301364215787641772796443036662211278726027e-12
25 0 15 -1.130370829138520131334223430884950695047349942488818813254733767287903799419077e-11
25 0 16 4.023514107768600447412986107352915375147628350456828426527788492325369754402533e-11
25 0 17 -5.788813674577436267817294005171599801912528233426126321649799546503677895511218e-11
25 0 18 3.146290833546219415417010464990857905560381320135998162606038912951908458926423e-11
25 0 19 4.533812289882457446638779127414100929287717941781699855344158622980378304357443e-11
25 0 20 -7.124879995407777892953594628698775711250572613014684357494577938909997972839475e-12
25 0 21 -1.241891283875617515459608904680356321024673642740351811362384804734860175552744e-11
25 0 22 -3.606023854280602258260638273719607892342397719626796102505207030711029570508328e-11
25 0 23 5.486108761515850320637441963753708970978819078216990597350373257110583356262637e-13
25 0 24 1.239969013587317543533390299799571347847689031379879911815633358373251853142929e-12
25 0 25 1.066591921021733329630489956495823980493425758087098557742465208716376342519468e-12
25 0 26 5.240059052781602577067303125747876853880582933396418925433054260574458205045543e-12
25 1 1 2.745887657604971228577362905310006459233843666212993985929282742399811237195177e-11
25 1 2 -3.08169966462407058236927567244417942450200602568654711838997512576949524786173e-11
25 1 3 -6.909237016922345440713073608893671391597936599574831916911102548481508297658567e-11
25 1 4 1.338194387185796173562490415522177931207645990503787128628034117815363510640078e-11
25 1 5 4.0635362275941151031575255659509422292594630239673442706957949248774607363902e-11
25 1 6 8.268085439115522906671065263492287919592732949177528864149494716147309950949881e-11
25 1 7 -2.498021792192668021988001534201587180052390906726721645117341461712010955086928e-12
25 1 8 -9.512239751678913804334578171826603278011867626022765155836486498057303115485403e-12
25 1 9 -1.274301176877848391555783041952403220936292356176951085408954358062581512749112e-11
25 1 10 -3.001927916405473029806534397609957262434089904935544309991442404394356620493413e-11
25 1 11 1.502739385442793570328552805760082569385533624325936889583803859972170506857424e-13
25 1 12 8.766756224043555799376644666700488384560419478516850513692261461662781141576387e-13
25 1 13 1.11752477701228672364374567794124302919872655609784273440836869448071392506519e-12
25 1 14 3.62623416420156108428382422125722303224997984031384100761921676187033632703434e-12
25 1 15 4.463984994905049377373298815347733298653546327367478109115325988591182615019541e-12
25 1 16 -3.292902496848527636508242622141875074097638003296280403013812334357686785053945e-11
25 1 17 3.785897320517383295081461270380699401976180884960105389690730575440532892501736e-11
25 1 18 -1.64127486052381138004107828470800910082896321320075765564280454519167452211957e-11
25 1 19 -2.843300914247641025084439696650133056975176605584374300721135857289676807662152e-11
25 1 20 3.022674475340029018992490204734031474112986562409849522720520544681106849250035e-12
25 1 21 7.406967120049244962715773144335756247302593794221060403844496447187175798721466e-12
25 1 22 1.752132421000579780156430620602599775565069760141385490402868229648968177102614e-11
25 1 23 -1.812204150935697739533546605030216677935878655051504086819064735556343820033748e-13
25 1 24 -7.607053400615377015303806711304766762045758877329641545066088720033329707699722e-13
25 1 25 -5.98933530674697237673085693558852573853048632614351423419202978903435846252171e-13
25 1 26 -2.393090568009254664889481830573208551773956559891301248764999690342286928586685e-12
25 2 2 9.344861681101294430057964527812863626793781801611950998110461192235537863752997e-12
25 2 3 1.326210121997718388002165364969806130206737042803514746997045397697278292047548e-13
25 2 4 -7.978571441197661781452232297034182874958284509445303400224244404376249224971901e-12
25 2 5 -6.511544557898454567121028701035309913602082767596645800406669158691408283270266e-12
25 2 6 1.352683018875532618166599512769731930184769863617626553917666000836704050755695e-12
25 2 7 2.127973540962956027485047590944289550269599591825539621540575297813259678586575e-12
25 2 8 3.232823568502004579435699301731860291361817103345525463682250005093174060357193e-12
25 2 9 2.558391346682885319716396796030028839963698884614690209393764444553328697335078e-12
25 2 10 4.730788943967268702625908222019755362817314469341997879294849250690201496271885e-12
25 2 11 -1.839998183269930401937541577208882288821896828748067158306879738120000606765328e-13
25 2 12 -3.613332767680620124254607961682744064867182963686160384053208294325427790786661e-13
25 2 13 -3.961677110516421004531983191534711969703336464876944307646677976223073419128825e-13
25 2 14 -8.744058120999088883028928537705009659868890378241186823758998498825721549282668e-13
25 2 15 -1.727869848376318516817513699793683662627681752383473712141108115615252578772682e-12
25 2 16 -3.452904177745033599522672607684564586955691677074345083571287716344335210973411e-12
25 2 17 -4.917314687667080347508746551306149704779150807633151730211997617558060546663384e-12
25 2 18 6.101499856264997142021296606170959589120753586663553295523888997936544253385301e-12
25 2 19 8.766464286310775106500283204510764565990728942887982365108014104243644084214508e-12
25 2 20 -1.816439584611960671721419700928875756827332731488283971632384989732410394119989e-12
25 2 21 -3.385454371382681011505308591570734366912942018684412413254727713168534671830387e-12
25 2 22 -1.066228088537708620924157275827721094139575155436672471716740346943868111150823e-11
25 2 23 1.672261504779601618494864334196196524191089348490491344388765840757598972064091e-13
25 2 24 3.293576474079780574684010137744464074325597555885954949153630078648252899633767e-13
25 2 25 5.337164648226078348852288787978059543194468618087746341230744759672120778346021e-13
25 2 26 1.780883488904996644824706122516704943694976195288724668551934614594811822212572e-12
25 3 3 2.82187488791308749264256530054378275315885742216765678185288772811783119548525e-12
25 3 4 5.869996867284470017987230454530717684405797433015282653386224311594936089245888e-13
25 3 5 -3.952145514014502746830148858191615019705729404804066715489811441420364067608729e-12
25 3 6 -6.659529778957449768489608826294684656450502275470155166285401781673489355026922e-12
25 3 7 -3.023624168009450268347220255699309179474555994113291045186934555771477957374131e-13
25 3 8 1.124507918748427268795430325756286579724180835509944073820062998777327558792404e-12
25 3 9 2.907987169092739525865174139709569008759100233476823144273542020448120024360479e-12
25 3 10 4.323736648319597176443442049609598810785201442830626484202387215626522541269175e-12
25 3 11 3.447102895175832493969498200672040301188301243112375871889963838528577785885305e-14
25 3 12 -6.654068401307643655555326870858294740971133545844689647863360498744199204721442e-14
25 3 13 -4.16281949776109218664292955126830040685623070721312429217741055655204069993791e-13
25 3 14 -7.209308354297205035697763740882255920580270718741131844359780647726276032029377e-13
25 3 15 -1.141584431256051221211934075286052151325038061815115361537701622097110359089558e-12
25 3 16 1.436772436456489598839353008154711708810698238695066744337396103426661379967773e-12
25 3 17 -2.043702284890589919096115003016831962890985947918238144287182894022819310288691e-12
25 3 18 4.194118004007336687201504040825907560132164214342211348846810586802956727444869e-13
25 3 19 4.073377144973487322962368009178433233177928838791553967936375982696265767107833e-12
25 3 20 9.643139651184243265790795897120784941217334390152191570884548714674621046552215e-14
25 3 21 -1.351364134221409796262993014146433429840614784507276425739370054142801917260314e-12
25 3 22 -4.312801245629997809373472334740583765537968838314341646113290174848606142959047e-12
25 3 23 -1.957392711279641755667443348590706013430040871870134884891408426940105192007146e-14
25 3 24 9.905243345900592021398779339390903137119850840446599783705372496176015982129486e-14
25 3 25 2.679866666201958547210759840876823997873160181312220070597208886574286398484648e-13
25 3 26 8.042721044535272352805212383392777133450353889325014089231957946537954923224229e-13
25 4 4 1.526268209955823480730636434588609884507221627872794809629129240278749256381992e-12
25 4 5 -2.101366507953042036031509012043361781125824926267105909088312497603352191561211e-12
25 4 6 -1.063741592490274233095635176481268881906994961772460512648305044871161093217628e-11
25 4 7 -8.774193970167849965269154602123287867859617780220272948808044291424496472269495e-13
25 4 8 4.027613904943229258612447047841986128591789270144767095795605247167593401576541e-13
25 4 9 2.186182592873371846834939572144815496659815468845758508102459192625041919986499e-12
25 4 10 6.534085440761683084990743362259431477246582678302443360959620534784906415057618e-12
25 4 11 1.165760521579656483808527358793123914045749751385420230257019580974025328374971e-13
25 4 12 4.25334665073527021454844644331275007456352365841717894950434145248251344893256e-14
25 4 13 -2.924198752458484775187446708653545904165089657058099670425456112121251796601183e-13
25 4 14 -1.178534793377579753748418451023036136136911373918749293664879665204662928157903e-12
25 4 15 -1.381179498398349666517398029408063020223451904061817597241690682767718596515128e-12
25 4 16 3.464213346938198026799763849237417018281812503852123465548291065670196293315311e-12
25 4 17 -4.294389079283595668960737085219559164775977480773122783041434370136022168614644e-12
25 4 18 2.063861546592658624089125159165750226549863712316634331663426014747098200642383e-13
25 4 19 7.876076583056681228291114899935157003269400288996326562733903201815166713881706e-12
25 4 20 6.08522761069100716219162357250304328931910932573814573672642574716786534054416e-13
25 4 21 -2.393424666949979316781516165955822130253915901032212069914011960113038886412301e-12
25 4 22 -7.181661146605245500159517953850968086489428656047468612608719196789824110000547e-12
25 4 23 -1.035193969799045866231192954308793256678246603916560643392883228518568090041401e-13
25 4 24 1.657262455368189343219325613723815591847630721190207254805848890034572944826302e-13
25 4 25 3.972070918342984870814628224957263313935577332877654169102531907223523126776923e-13
25 4 26 1.249991323565853501740265996407765518846404836206119653206267886163476726345854e-12
25 5 5 1.603838351002701535537860160360034112811741152006573544280726009377282155673022e-12
25 5 6 1.191235938696629287868149839025883536364804309664752929637608126027939583782438e-11
25 5 7 -1.768457679651134476867741878377279576475161358811874816006837826576416412603927e-14
25 5 8 -1.045428304233603170341185133180973490349157706702353005787849419914341662889776e-12
25 5 9 -1.643925680809233170164863223726666743017085797372830302100885436601102748216926e-12
25 5 10 -4.499212491502548677650739656705245900415460486492344286744997749921907471375648e-12
25 5 11 8.689343138143690804896739980957988721837653568392887364679154064067168797166557e-16
25 5 12 1.759443730144442971670415639071142240713562943349194672490822699677755091565046e-13
25 5 13 3.033574810878610852928698649206321864124496788789766242718056971336216202982105e-13
25 5 14 9.417878397909971282095559193471213748338683730802304383792536634368677734027219e-13
25 5 15 2.650144772343052494770990589479761433471849352204935719562428776223836285370132e-13
25 5 16 -3.918606115318568997724190454765425056110342093177486983907741597156488621742322e-12
25 5 17 4.828506921353759757960574936656483396427629744602508965338816125984428627889446e-12
25 5 18 -1.926916999533134621779862512121933144608450091239516499588494207389392583898311e-12
25 5 19 -7.192664949307376898715023487803354334360346541910809537353928231719337995168015e-12
25 5 20 3.102903866570781167471413154519787694407181325050428185379365135187665715199569e-13
25 5 21 2.767528781332270587656072271180211699359104668272038362896485129650620068520778e-12
25 5 22 2.622902892158399837227855380545212810316873434682177394069910506760882779626598e-12
25 5 23 -1.438574029042063739674911900857018044698112022463475399970953925079224999813814e-14
25 5 24 -3.448504175180003741880763785331035226306748549257356134116418834111699408332565e-13
25 5 25 -4.582262343802411597652629582990819186021876236812339111790914499610502123837165e-13
25 5 26 -4.541665669264000254236329896016619145530022370175366277520870118759594840591565e-13
25 6 6 1.307715056765061288596445570210721212655814828623543776810079748071065817698318e-11
25 6 7 -1.651136738960284961830712445209029071853012680272699214347201936789029394020475e-14
25 6 8 -2.707614097890891800361829606801340129486108114719625002297391767227750987178641e-14
25 6 9 6.529890925088952712504547214787397167521343863637486329209684309323434271775493e-14
25 6 10 -3.813014723090297043935655200695486278614422274688357570406771158917412948571042e-12
25 6 11 5.544763950579301999535271491541142303412513702756453079589101899531016507107813e-15
25 6 12 -7.258208236187661357304941927943031720160661770925322869370753026163995142571807e-15
25 6 13 1.285664398152793256985793871489765648991357650408365636477331759606238977517498e-14
25 6 14 3.022971459873924482989962141435456652724219371861079778465953715882765121818493e-13
25 6 15 5.22666001991811633503645041912293809046766617875222288516524637931132225531963e-13
25 6 16 -1.23473023042744196971363437939202976346128408903619548281160131242138368587857e-12
25 6 17 1.782618267548520544740142941736497525382509442446361626758119295833965093873049e-12
25 6 18 -8.953565317220868524709360053779713925530324805035839251732169016824178416160749e-13
25 6 19 -1.978589897355074220071326666369506281667742009924995621420362783580824321434038e-12
25 6 20 2.042211289571207155677648181861013078106745751375248659964858156468800177888876e-13
25 6 21 6.61477123636752411477883121513601596723370515100888938659032528426393934214387e-13
25 6 22 -2.622783897754991406731409238829416341432336187486567391492010793987450400404532e-12
25 6 23 -1.952537770206215841676122497243122418848578969868313707501886325248013140543291e-14
25 6 24 -5.034568162808591690535765856223925884578789453789223088637271429335768926491046e-14
25 6 25 -1.589510932491981022561312107312726027102407932728551645323940296933771600889584e-13
25 6 26 5.075606408696859562235524528736923081333346089567073048061714601152929751187773e-13
25 7 7 1.69429299483343843471612848285915250900394160580913787020291784819247285534047e-13
25 7 8 -2.753607489292900374701694152779869264866789773592401275443068245894402688449838e-13
25 7 9 -7.917080708823593893948632084725661122460212112382722576868959097454273578777595e-14
25 7 10 -1.740484359674417542876425365556113152374694142275099471112863671121218225743324e-12
25 7 11 -3.2873778583031410417143791615575004091875559181177538655268655197243680255274e-14
25 7 12 -1.03976703396113671331406873487854363048489071433045135904096701516059948641132e-14
25 7 13 1.21125728674569556821190800165956299273784650030796004925338542709102766395424e-13
25 7 14 4.244221680067136077621190649691763101447767238464254304626586736960076259864495e-13
25 7 15 8.011262204130520644357841146769158978331026530487178042306815590406257282932067e-13
25 7 16 -2.965105982634104414897397347924296837515255224222645867484573241767053888527726e-13
25 7 17 4.161420953114758680360375202639335909371849840740849967931403897733984288323658e-13
25 7 18 -2.077323378433418738181460561798382244320464812873370959000983794963757467156225e-13
25 7 19 -3.852472031352157299515660746315354646412750365289259938553035572501292690626849e-13
25 7 20 -1.22902768725123103772819726252824741179385065889005450768661411432564777403518e-13
25 7 21 4.003130789921423832332214628775259170808941840686895857728233895619596649487558e-13
25 7 22 1.991799015794548693900451315335857179477142484593920693104785604614913341029415e-12
25 7 23 2.888092416745672107653535340553040890694098109144086276385664485919081142993153e-14
25 7 24 2.326645372566854165470433886357531722756302235704468518421135663458239643519424e-15
25 7 25 -2.270280837728637078695023736947592607460398860652095636291231806911872703345195e-13
25 7 26 -5.115746571003260501408572633433720016614377907091593181064364273181026900334522e-13
25 8 8 2.986514274066316511803980340077439509629534466405140364761468011057999328739193e-13
25 8 9 -3.051835180689589678312912160930663468181449390452047935895228188912227263417745e-13
25 8 10 1.90771095536043020913957317036955355096995102873883947106584606657151712028004e-13
25 8 11 8.592013001678186610494166751048315243811425319954826181217868195695485896332867e-16
25 8 12 -7.292884542716759691080089241554490554895824501618441263367453803907705751265182e-14
25 8 13 9.562796604726621228464876494814852869225415327634854618665781002101999424678497e-15
25 8 14 -3.874944021949269575320900971593808706933420845790588278859832549137765408749068e-13
25 8 15 2.648932868475308663655400084040775960787757673640354513885299881009814671691754e-13
25 8 16 2.19290812924134146211512358016593871698676937763054173338662169646372521377358e-12
25 8 17 -2.880659191569808820797227226978164798914450479934563322588360266212344096265191e-12
25 8 18 1.290699182392672636562926720276820057717233981519645560684163332085081804453512e-12
25 8 19 2.730886699667171878942292404816602280382131552485547009572955991830182824786991e-12
25 8 20 -2.425613233071385276664998116404072726435737526453086502082586929237287158022956e-13
25 8 21 -9.224219456329524790704604919790518879702859568475875874235175340644735931356297e-13
25 8 22 -1.996414919821121006595224907546569154794011724890269196845140866590634493059143e-12
25 8 23 1.56818105121609918511972086944689455798786527928223559337482657055968279694381e-14
25 8 24 1.125453955709293435814062927774002702412216311061050092313712730087609974507589e-13
25 8 25 1.430280705578742088648861673773780158924346276564363785706320050122067913491594e-13
25 8 26 3.93046831408532097664235220671825574107696057771452446389529337125610105176355e-13
25 9 9 5.454708324624424524889039980971167496922569285339572554188743289126783361644081e-13
25 9 10 -3.214170571280844327049105494534244103589248346739432554107348925696522504399687e-12
25 9 11 -2.506737479714070537371665846790558023814922527126411823585256899222268444743467e-15
25 9 12 2.619308370946294195338948785906829698566972059605001806178107532949127329357498e-14
25 9 13 -1.739855024936959599949254459013403726237695681899754564376507850806337755780877e-13
25 9 14 9.830628488170301725896537372543079096913223694143682383669474655765870138910411e-13
25 9 15 1.000631106314869444398014309419177785616413598405705165103966714691179177916526e-12
25 9 16 -3.593375076978308681351003771038248003591947107136010451554742277248371407805627e-12
25 9 17 4.621894797006478043889376064200260326796924456227197546457089184929666007778966e-12
25 9 18 -1.996695265538931127163837795743857640830942456339300130762444520347513783443199e-12
25 9 19 -4.523928248796790996102709843453447677633234455575466637144665075600804108566169e-12
25 9 20 3.524345520115937887544651106563415209879348819299796307379712999862864289574252e-13
25 9 21 1.12625830831420244472390519043632453331319316458938011466359060356587991149944e-12
25 9 22 7.906777777617292871088343577799168831785954150426902718087865804469741153433759e-12
25 9 23 -1.931560259974751775845996516154029842880631670245354253482955669009819092800073e-14
25 9 24 -1.135179753313438917097756596913254362303095126746332411375799633670691800324469e-13
25 9 25 8.532854394126543540636050859908039670228999548696159189048345724287437977797906e-15
25 9 26 -1.486092635829598128314197718447616211352868714003280222587834545313342168932033e-12
25 10 10 5.277560358709523699103740562543946339577355018907700116345990561405973507326618e-12
25 10 11 -5.430625918972344592980899972180169592389511666516234953538112872665185198815612e-15
25 10 12 3.158129052310450504070246272097994493656363416076981794099250172947501531657482e-14
25 10 13 -3.585454842372773940580161146537094090380578086336631086416458064527262920295455e-14
25 10 14 -8.631367832907651771548131227221335611763201378513532517264621670616956111180264e-13
25 10 15 -2.582754900983654874937022955542503750688592502310684473870728739324579146277625e-12
25 10 16 -8.658419802228636707613884293368852330597371431918142881074728670487701339410276e-13
25 10 17 1.160583857234564674907486178045800422440025161837888526546319446593855230600069e-12
25 10 18 -5.366125135781289614729191280611406349155406315902253472475095874474443459431617e-13
25 10 19 -1.015655207424527489746239231694785563712483564261141379562928213019585905985382e-12
25 10 20 1.042536892503584005357275793739274709992761087114590903674355053761841285400829e-13
25 10 21 2.589160796021333373850872358441726750403401073996149486022483272115661380384691e-13
25 10 22 -5.778818772324836340701224755800168333376594161517659495549238769116170819618208e-12
25 10 23 -1.86015494692857638509410429890369014209343516620894289219174576062699594348537e-15
25 10 24 -5.866993568037859459647263356001518047569058113384439777436816279217455091337314e-14
25 10 25 5.171115483584847365729423424977835793140202929229248216827484506174916396219702e-14
25 10 26 1.242623642211905197566577434074274699822375386238252657507937240167921025491311e-12
25 11 11 2.687131334039067363365217444385775543121532416123888025096415709721287965900702e-14
25 11 12 -1.325620015872919064301924244488848971145243076673393847774948161246237073529557e-13
25 11 13 1.00943531068360589999191846269538230025150022304529769845689441347337992163101e-13
25 11 14 -6.797586338263055091205702849258912947452698825682426294774815289011060659434941e-14
25 11 15 1.877828977886959679994008747725170542357390374764517558283904362435564122418475e-13
25 11 16 5.221852264857964442263093245675479246917432552781523286825293878013083266352494e-14
25 11 17 -2.972985054241638609893910721067843686573955093963074795585289508272316845335895e-14
25 11 18 -1.77633419584565038001113494035148467634192242870474403516646372536614711508014e-14
25 11 19 3.438603795842966278199058201818064443351865149377675332367796584849411285666932e-14
25 11 20 1.225224390558027119677124645358031588088677439810351355514627632229168820454361e-14
25 11 21 -8.687394334989241039748019939371768042202184637610588324526594272126287663298858e-15
25 11 22 7.362328962166981319848655682983310205497322910193802137723463282124168801236658e-15
25 11 23 -2.857215228608558090886369401569059181515924224954279172529654817402719205171582e-14
25 11 24 1.523643338645394074384382792172496257195896271378835245102714564236751538347391e-13
25 11 25 -2.301294423640975083310199971928549289894890791990238207183393970530998588102606e-13
25 11 26 -7.812249321630104371850451344979527065057249897104204474855057108360439210061915e-14
25 12 12 4.874870377885550998602844640331528164994254213498870649508411620398740604164026e-14
25 12 13 -7.479595195748159120337393074998837200313768809546854762347204863913034130066312e-14
25 12 14 1.304663641140616747589292553484613799481341887471662033653949919790190167615377e-13
25 12 15 -7.952456342856019331286274033829692108201124421991963602279141162772364282311708e-14
25 12 16 1.763462269045745555460864211821200871631355636891184611259148389557315107709393e-13
25 12 17 -2.836108888780943070113092982403969792527161722328176647097659406707806456277752e-13
25 12 18 1.671501212399011003741955248268936008793597164575325135923673183678702658266235e-13
25 12 19 2.643757730091026009600464336542772670467017159751312981071441650832376897124882e-13
25 12 20 -4.225627040610139583133281024875422076523260139699723184462806128246197658107048e-14
25 12 21 -7.261653561253789761855059915930001992963091439949102408801998919488546288814001e-14
25 12 22 -2.351259246576136539053799058087834457052322833468350875728546222343492115764173e-13
25 12 23 3.875424438231087360684317622433690851563032450393158254006586129066881107334779e-15
25 12 24 -4.931847677759575668883592437069039685326348058879948076351352951360611301353832e-14
25 12 25 1.505442052975059665658357319697135390806965991327875026509741536955759304929182e-13
25 12 26 -4.800006835074098754778706579158616709954813347174165481648786135432950961257594e-15
25 13 13 5.232838137735429047485964458942981846107232696020187268056075925069375004942008e-14
25 13 14 -2.636841622196035650740843453134612594548360940420070500754255472697182738842627e-13
25 13 15 1.200793235593983334674782570370800574862693987916696833096116725297051505179531e-14
25 13 16 -2.786449997617277841651818549409527723194598221843878254935452218849507003373063e-13
25 13 17 4.135557115195765500076496606069878692085659738768339114195381597560499736884787e-13
25 13 18 -2.218289461243658563955004223243548315220144801342843730818382010661565382056035e-13
25 13 19 -4.010132071895260306722791207943501119049692999187659966838079041093079153176984e-13
25 13 20 5.144180230495195040399344619063824095965971857049489644401691865952037623588771e-14
25 13 21 1.14301870814867695024941557270138845597205238140238198098918722652475816739829e-13
25 13 22 3.048045600587383747066066395636399741517448448246353148570878299593063774469241e-13
25 13 23 -4.431133544226619793600422699117434178447027955692161982255438121075258871289364e-15
25 13 24 -2.500526717357394168948935408770850301281834228395707937098732688791656691729322e-15
25 13 25 -1.076178421980520745408380540790796299340046360109297707119830258382056370178142e-13
25 13 26 1.280457707702878543975899656109142790052305432407023955412092470261460399187324e-13
25 14 14 4.917899747225285709636613565674199624009199193954524721913041370103354640156318e-13
25 14 15 -2.780655788068004514108345481227453078973895742537756636608331295631913026540965e-13
25 14 16 -4.222058739315082745329084440864281874401050623445336840263349642288664085530445e-13
25 14 17 6.102929175589436221370057564355358389271447563625182031176817881372888192783957e-13
25 14 18 -3.068257988800434467097914136994225222651461463918004663718696522687579299464752e-13
25 14 19 -5.72909183904338687405901739897248867141499120285780948887084546415090888925982e-13
25 14 20 6.387022688691160476204716054437446332528436063406056569746169298756691361666506e-14
25 14 21 1.486955294152419786209062320144343745788308789073177546199924182601031053484939e-13
25 14 22 6.22221891068235869387691313893244847908676972980812553821346260624485886272805e-13
25 14 23 -4.570218646359001892154763309781795134214487306771806914991432385501872123495801e-15
25 14 24 -1.801794867691302428436893166227558329459432651955558087591754622540569721957399e-14
25 14 25 4.637079076593450418567003826630716571839890135258545436854909870520563092041174e-15
25 14 26 -3.08205644118595567619851383281010378019632419100997305120374467963482012888892e-13
25 15 15 5.844511662379600539447385662268506799060478088873758808293425718456778144775483e-13
25 15 16 7.47303690357453023178911214496524127866346517236527964017242736060493228888158e-13
25 15 17 -9.855438616763029262634724159359141095585431090357844531302110629766768437015686e-13
25 15 18 4.302419358524990479429501907498706749905805097549014744261504281756722109767916e-13
25 15 19 1.035955085863808466679881532960120011530456664237456514334489561799754846176998e-12
25 15 20 -7.349299125131709621112168135737435708749211985230028975290110384417731049720805e-14
25 15 21 -3.080868424888323794079476150889827814870712038006151793061492300152228981598647e-13
25 15 22 -8.22470055337683932996352755081282671192650019839536717678652015235013665463682e-13
25 15 23 3.914625528461752325082962001295231868933331459744906653969550187270709482877289e-15
25 15 24 3.73982411069874094402051095067109038576325734533907314161984657854426460707132e-14
25 15 25 1.031560618883069394207251591902537196142029929072211477837244650735600440827849e-14
25 15 26 -8.304558883919901866738719762938919690515875282199009288037787221003277525031358e-14
25 16 16 3.243531496876130891284143190976334342239119325606263818584610895493439426610178e-12
25 16 17 -4.372641708915429346302692170000393429910916903272456478072881904709351585246792e-12
25 16 18 2.019347908695436382738038207734434891241824599601242480792644029979913992035633e-12
25 16 19 4.160833435263412524580943449017921347975696402137280543796574859495660763528309e-12
25 16 20 -3.82617912163950811417884516540926030817031660686820956604847797216048408424467e-13
25 16 21 -1.171246767283246475611743986290664954487065852417203783454938017584148595235721e-12
25 16 22 -2.79942269341456652445976691495592426635767248005289574463214936302324976961037e-12
25 16 23 2.526367391378524542691586800485184149253719545701021045813688274813757532539712e-14
25 16 24 1.04645286387689556647452956692272567089276588510495226515044530227264821628628e-13
25 16 25 1.377461621423395634122098657164336368270999230858242494185926099211160551494802e-13
25 16 26 3.91746765483448022159583745798324125768465663553319455218341404183147278540042e-13
25 17 17 2.951556789555670437872381865724217543123738415392900032463522959775873796936058e-13
25 17 18 -3.095029300816286898506192544516804192156479816702181618150128062294056455289111e-13
25 17 19 -3.741185601155091595218625310032145791077340523156103881522097960727166503728088e-13
25 17 20 9.980916664630199726639955597991735604791678803794972816951595197518518466199199e-14
25 17 21 1.547060577539134474694617306714916812452968346306726836534714775909043419034896e-13
25 17 22 3.607184772762092317627940235183405430667946703715136825193610493433132284277051e-13
25 17 23 -9.939012451970869344757618699875413408066454030296849007422431344979724687387618e-15
25 17 24 -1.627032292616477427489356052510376564876265230144333558135689378525293391123669e-14
25 17 25 -3.486165684847153652502508780200634073746984923969074211099523248477859769015126e-14
25 17 26 -6.010607951955295297702503008399686631606835349577498348994699327854275901047757e-14
25 18 18 6.623048242521540679621633850774551018083020638727724863872983411623400676060588e-14
25 18 19 -2.105499629634890544228762515111428393024340897835704968355332165254455332108644e-13
25 18 20 -3.794028068150150784656150445916373429790286648862678439593092888537912231689177e-14
25 18 21 8.688909668170381111351504434291832698837121149277308958597211416935169254507864e-14
25 18 22 2.955921589725996808995460624988451164081554623285625771637393449097617493550066e-13
25 18 23 5.04948753064404132245305558724519545275610521722454640190353443416516673770451e-15
25 18 24 -9.317856433714378277560113190726170795209729933748575955486127991212616494145846e-15
25 18 25 -1.605434130525408404705760561410802491365395973409411761484233648546194657419606e-14
25 18 26 -5.437273970758982912478856277673302712362728196453633051884678638049720318076339e-14
25 19 19 3.460159601848854631354521814598248745734290784119943980963350882827037120386878e-13
25 19 20 1.215092412878852062617959025236397264191271696315621237106997171548485527258424e-15
25 19 21 -2.204476426968549517773524370968727449623955213171598879426629065335600702072166e-13
25 19 22 -2.066014350064642699511159655358958997068533127521548439809811062210629486403614e-13
25 19 23 -3.05792678014995032918620044161897725083084772475309781370280417871958725134745e-16
25 19 24 2.921720686618955074727591051349983634883808001993000613614333463698561414533249e-14
25 19 25 6.781937811191986598989798410935642075224203780339701325515497918748540638825607e-14
25 19 26 4.442724511561408051399595713538823614331151294206376314809905693426071451660095e-14
25 20 20 7.272755712328859924980542946331504252710152297437496960543498179399506116437775e-15
25 20 21 -3.172182744901739441078854502528755590917980956894504023965869188133812147661473e-14
25 20 22 1.419942828894551810997405191639408640672910475693629734435317758530547210205172e-13
25 20 23 -1.813332644105123623664866586681682006341446989475488649292564265106884635146819e-15
25 20 24 5.949728949434114993962210654181166794170188150831041760330266956491704859906483e-15
25 20 25 1.604230071955088645420215017691542696531074319969276095482013230780551523962707e-14
25 20 26 -2.236145525097725744605334097493919231997550468366907806440191349429850750663843e-14
25 21 21 4.052303996222649531793952640481025230124155780587826190955612257226642159161727e-14
25 21 22 -6.165570098771678466947410052983996741573591253254892381603655840835916171372004e-13
25 21 23 7.216950110241821736799960330336086764776484739486107153808651796208358123388523e-18
25 21 24 -1.002302351838959682063420584834479313147054241279828489633075305303121892664083e-14
25 21 25 -1.816764255287402264549095875823167861429352644831480727237076714936409752949848e-14
25 21 26 1.261535785220684172511148123996335053113312691834594490805720058818192708652711e-13
25 22 22 5.45628051575013390144170328784412387507870595528819912384185348255814539160692e-13
25 22 23 3.895730357652681746994793287441049715511701954221121039024958947085542900357598e-17
25 22 24 -2.325694008566199843970588652173283463299791106657354307764137119832914126825449e-15
25 22 25 8.144476475414854374362737114713856303131247807205517962691649013665035802909409e-15
25 22 26 -1.355465404119783763552306651268044614172197658680706227471233122517592002626152e-13
25 23 23 4.400028002334399635296012550766635169950993352861067934397040872154546478478812e-16
25 23 24 -8.537314695698474552597312657558727605610607883239998393743059235640196599169305e-15
25 23 25 1.878918936151188006434204673471630565090770910713246435065548757799079975587198e-14
25 23 26 1.097951672112775098717077593869634264124701134931534167682721324042659877132179e-14
25 24 24 3.847157556737385473173129630370666671316828306169479647422940701217796455644175e-15
25 24 25 -2.373784383813823358244216504091622915136214725186668079301980213041880965533613e-14
25 24 26 -9.564566708617062345187531554972407225413356879622499413078566836236406102728423e-15
25 25 25 1.134506474330273815459069513518058273632200164573185473152250031691225023519324e-14
25 25 26 -5.314457390168429037585888046438643225411121208302943944408715497169633241731204e-14
25 26 26 1.099278688760092687230291990098234580514397512748737039765615006735713169831018e-16
26 0 0 3.129470008572856031547475581042580509334508393908038822826331888478899356590099e-11
26 0 1 -5.102580356707318923540646768054336672325149008895931474838880250194471054956618e-11
26 0 2 2.582395032022811440033930655922814733906288739642451458588763741686163682572556e-11
26 0 3 3.023880123060571530224001150723168025300074568745982399958383837788406955433371e-11
26 0 4 -4.501530541555542402637745380362184373615907774297629694641550189768934017182952e-12
26 0 5 -7.826737021977246706601806339513484189992547263235397561717736156789711981520165e-12
26 0 6 -8.475105833843130200239553271255936232938782170862117758538439509442083236378e-12
26 0 7 2.090535198077192779800761932597144209940691280689500881444240928720161566983967e-13
26 0 8 5.819279725825651311885204203334201619545285911229066534530894092292357851540108e-13
26 0 9 1.608931579916658374225229030714977276200879039309093540207558314648803534896655e-12
26 0 10 1.911200496625844814598977677831343902190106334916474422905728455092133791761312e-12
26 0 11 1.477362648916747957487849472087894767521556364408675841175169704202865448917121e-11
26 0 12 9.83481477723849444293382223777931466758978214064328070846769563608163151279966e-12
26 0 13 -6.219842628637753138059422451769093364917068682441431363073463982450801088317399e-12
26 0 14 -9.5389891181589726539869269559418046967758782326435906721596450900349650461566e-12
26 0 15 7.75938891946671185994562087684299349672444385036506618368575427931883339153003e-13
26 0 16 9.165474793032408420203551425429148586097801759405393658891642660038395969196061e-13
26 0 17 1.220513191334500016613201553706753208869935796499641352363854704718756130284628e-12
26 0 18 -2.040398645336722085930618926945236558541096354676310071962393177886823140574346e-11
26 0 19 7.954233658550938861287189789628590130340068623489861687681054508134113301537026e-12
26 0 20 -8.006420979584979177725808679375498558624103620646065631936575544177925582853672e-13
26 0 21 -8.532455198616071115632245827144905953615041413108260308484670749437451539331021e-13
26 1 1 2.183483108780900552198558057442592775141391304289749664974840264962685808157057e-11
26 1 2 -1.649833357672232499073749059042996192015334165428314455254085606065885299598171e-11
26 1 3 -1.625216378045678342403917299456754620910082490008449292106087494031710726901463e-11
26 1 4 3.56523488940313570832098072941565856315791518781940909021598247583198008643084e-12
26 1 5 5.648262694373538739716016051834136717695116986457085121575036301429170253458669e-12
26 1 6 4.236097928108423839657226459891119377181740287807646208199234735412587215581647e-12
26 1 7 -2.224667944678008275742882946240671500235969364552578444960387339188425875272553e-13
26 1 8 -5.424961560776498431115220583106039510003453125527751347068652952180886794779831e-13
26 1 9 -1.173903570651618213584188960795481723880773450907806338632058925065957913980748e-12
26 1 10 -1.208491792026659361814728138422031903632904215310620875244652868265947660187375e-12
26 1 11 -2.465452657998441362602698953540910509836133537236173965349156210097797998393499e-11
26 1 12 1.317175790917097022964686044535219929332861356134631148039428134841863422909846e-12
26 1 13 2.836354459917930454114596682880266816720959539465740371278168225924720281499859e-12
26 1 14 4.240101949180426793204081774091376212790248351280091451094231598703547287896522e-12
26 1 15 -4.611707892194851309215204994489042165610922467821210276381389208345057339492939e-13
26 1 16 -5.533746092648935159584646952048657503866306860853286773685717773958777730623282e-13
26 1 17 -6.905609233918282003013164461767379250949058469634056477806132205380740454939903e-13
26 1 18 1.75693395713738804470038590391027661384336862560644938386854622693967781399463e-11
26 1 19 -7.03999812042002621816493520044447560693888160464189495112298079577713296527513e-12
26 1 20 7.364425496199305580462650020788658876855265919916071485569649034389846843600085e-13
26 1 21 9.658297752645588203512312039044660054752336530271627094529957545944288080461753e-13
26 2 2 3.295840462901125091469970908273788041997050110793877416874470025867078940487923e-12
26 2 3 9.65134990908280833732679245053365554452017602687446148495798255213936916651079e-13
26 2 4 -2.033050842714351947422270029902632886832734545174159182128801646519762051551276e-12
26 2 5 -1.431335135546232367646839870654520009421003979042645177819571384546261682262147e-12
26 2 6 -9.71334365742358419524856430308072149129935867170599875583659543281662740447123e-14
26 2 7 2.459937871712750203811687071517858854684025856277081434343948993273470553884203e-13
26 2 8 2.818659028486435156110756585213890119103683887482840490463200539262773973929365e-13
26 2 9 3.961291924330655922795142034229137229715052514619477731233540741740708390854032e-13
26 2 10 2.172304571450882207670135114186820660136238271271907004406005906883470740152684e-13
26 2 11 -7.30546891199416821914645605945255556903920575659786155185137964439104122467674e-13
26 2 12 -6.153860373947271039506108826552528749882089070339364810661904020478896102947175e-13
26 2 13 3.453569500414429100239373876633317827676853998698217863315577216977279048649583e-13
26 2 14 -4.051948964197676935542916791097266287211589398143161830626662508421614040635098e-13
26 2 15 1.167423455023484892408062733765216855826070147382143946534675693469671842222834e-13
26 2 16 6.470740166679131502282822408495839404014603114153988320916018634576362749843543e-14
26 2 17 1.755405676016866133980401777931713269325062052275755213446188279967212454701878e-13
26 2 18 -1.580521028303007937683290127708618429440226509633379845775548575525007655687818e-12
26 2 19 1.257702602470847416419650829190820179485352258913622197288333983130557155017945e-12
26 2 20 -3.176466128245919321144546724785909983012391697821108354399323711543146469739893e-13
26 2 21 -2.392610022513908785965924687958054801610882588213646986381303457279746454808828e-13
26 3 3 7.074751347257316415884783928604979136453325451013474110374564500080265369894678
26 3 4 -1.908422806447721311343756000626005234658899174503926376120995001784081876226192e-26
26 3 5 -1.022621649657876559024868954232855890859054930920585524757840695440502043662496e-25
26 3 6 -4.768351050856284565853328038959711832633158079971484612246037299216814707833101e-25
26 3 7 5.341131905247598360406941898941326736966444961775451779615580804403078737774425e-27
26 3 8 -3.572213979491540655242779747442835078662855017373453045437245069790093850942764e-27
26 3 9 9.38057208270003104001055351232709033428223315581879135857381375282953755829896e-28
26 3 10 1.758710193414810138751517223588649433034795364022557890952295823547077457940503e-25
26 3 11 -1.078486491519944221715124758378670754150798298992927634739926782746343824620585e-25
26 3 12 -7.074751347257316415884783115114258517305167396433098872967435747748687553961606
26 3 13 -1.827621184201608999281873320336676131956283291836443539070851523101455955661467e-25
26 3 14 -5.428970701404590126897104502016773720043297138473777392641559565069701986020208e-25
26 3 15 2.703675023218244953196151325124835146898073233183838121959549812465308851935226e-26
26 3 16 1.043540044735605001530032082079243953448548388851108280318779315806566209403679e-25
26 3 17 6.216684898157310471952995454847453314357050819365607272463473937774839293909099e-26
26 3 18 7.074751347257316415884783051358441963084185972565278565890102866512612557802017
26 3 19 2.642112215215941003506990288773453982574190132181972290087618238366543194282975e-25
26 3 20 -4.090805065624652353492425708627408756476817294278959302285337368317806872658293e-26
26 3 21 -6.182554447295221654372963865402208555507633380214036527676673091131216186615716e-26
26 4 4 7.082797208819165622141751361973701125864833615224807051564971656945173284845623e-13
26 4 5 7.231156547929474982691525387988300332000529831415599841269711250374829916002549e-14
26 4 6 -7.767864788960595144875187976950541525666937413342822950544732316535231881871048e-13
26 4 7 -1.757562218879209948767696650954142008295988696138082401355051726330127056886319e-13
26 4 8 -2.026609195149449569838414294234338402047261053636152132074160897552224633202738e-14
26 4 9 8.797710070464255620227753800244559337577352940354645713657318837760130002669122e-14
26 4 10 3.795208889158018907634986308664989755413304305243874588591348244026215153649922e-13
26 4 11 1.087607758446262275474689448431124488077609377020457964188844230009396943237702e-12
26 4 12 -7.414816629731448597094732768142059079612056195622780808924086926327677397171279e-13
26 4 13 -1.448471737663076057914152923101435480294538133639841245125499183062244869002623e-12
26 4 14 7.091967067631148880143940752896168273192999154324896408559620660841345055221569e-14
26 4 15 1.904338881712060916727969053926554700166439093257158811883299116193007512979351e-13
26 4 16 1.426111334410875197900214143990818795301797196495181824400021842557633842218786e-13
26 4 17 1.141161431534161524715904942928216712313801382338681494583864655614138100583626e-13
26 4 18 -1.696051956824665011260165741370219553065901898036969265273417743945070696430634e-13
26 4 19 9.514154748984307133243670311617673395493977747709510568118998027468145910357335e-13
26 4 20 -2.620977535201378360229616813241824197403419072325929055759535634232158837820826e-14
26 4 21 -3.62059315634910360524481902457896651234114256055543660909765612006447927450043e-13
26 5 5 3.063457196091509383398746195371276815177706199816884717727247609528626922914452
26 5 6 9.19037158827452815019623718476585231384200177554226399032858873791954238298746
26 5 7 -1.78249869039303332248453537804840732245576549506391000237189860968899011514112e-27
26 5 8 -6.854010052992882156046294386895161123797821401129749304342212220374926099179466e-26
26 5 9 -1.566007107237987265761756959888275305856524916960081704730709680775794916372048e-25
26 5 10 4.237102408944099413607105481123092556464863718110165829159410168070363057172023e-26
26 5 11 -8.126743509671621548394135053274441233574759455155167120874874622614061287484574e-25
26 5 12 3.485140455445466453492775040300670778095963930586582706358735130667447635256167e-26
26 5 13 -3.063457196091509383398745840363765025801952879717939699582083329570883933985397
26 5 14 -6.126914392183018766797491784471450870921804529779822245288919417017784523106236
26 5 15 -1.044537275372983357495062155516686205856107506876346960055337039432161458521789e-26
26 5 16 1.810911921565259141776246913224464140991731838672283477720565932340073965982085e-26
26 5 17 -1.38285887475061873439988930088478874087488496595967434047126405734857163609525e-26
26 5 18 7.298455726470557356661394802872136530091220454032225935515594806325544338487861e-25
26 5 19 3.063457196091509383398745609281592509556205925515098034755938056857324000249121
26 5 20 3.383282290241058526755765150100120076924780894499794633979919444525851157913339e-26
26 5 21 4.84820155180507676898037301145558943784446627746983387903878399441610486828598e-26
26 6 6 4.472140930414434551772469575747897375021293821584108867650212947232708653266702e-12
26 6 7 5.052234428533912473915139763770130183329509332685613836121150327266027403307631e-15
26 6 8 1.987669977360152491363390542266606801037717915817457906758243127890812950452994e-13
26 6 9 4.206374486010327819099801791830458098649823803135115573705293659544675619740296e-13
26 6 10 -4.958621761563185402333762003549563089110606614817844615487474264598375142750932e-13
26 6 11 2.794784155600640227263282614726297296763691384337872212683897137416258160918211e-12
26 6 12 -1.626305901041464991929637977923320219005885028186949842676462558440970008194639e-12
26 6 13 -3.172324110374487001362026014278993782754010557745535184268132065256017276415165e-13
26 6 14 -3.429717930698605988772633596877955805064204260744050250406111110248570884654847e-13
26 6 15 -4.750491435558335351587923719758073607859459246089108220952821210951211889707694e-14
26 6 16 -2.608418122214269223557365123681746280943659291004447698991490721155499863860696e-13
26 6 17 -9.976260123064430855873718889331863363094497031818939303075732057322870345283952e-14
26 6 18 -6.922028120941342511987328105010364891103838437118478273428240631498945993732968e-13
26 6 19 9.393788990308405977186703129200648240993344348099232719872553506009085181874996e-13
26 6 20 -1.125154815670698477457860343745973536567157646848013111017872345556761894749521e-14
26 6 21 1.09572877982444505248241424787362789699394478767898858467066734589011290018116e-14
26 7 7 9.252635110597393991236927258681791120589204756730416995745361589161511323432293e-14
26 7 8 -3.349878646348939712073318905149108218039303175056256097412266850616520712741139e-14
26 7 9 -2.808916440267508249485201249550737543008500377791850356170302083052884017071923e-13
26 7 10 6.322058689432369090231922779712386332046545504950382748428629318605796382942825e-14
26 7 11 5.570708526836097083366176272714233704007056600518857555603355013364759877729528e-13
26 7 12 -1.833636537468926082861731936812125979144885983193405018530122573708421141498105e-13
26 7 13 3.460228262536309757673568992074975480415665817950961855831482771775324118305353e-14
26 7 14 -1.877902702764741144395637290794236659292395766497580615494457053265744085387831e-15
26 7 15 -1.52394682485836894435443938811326692483763896930986170865673100409702945144456e-13
26 7 16 2.275489243133845763689595841694427315557787803807172745787341074512262202842097e-13
26 7 17 -1.842400984931181161486553030054554241581180883916364651977839300857626299354856e-13
26 7 18 -3.732555140194714339181112323188600222642692001519995885943855772096523440240539e-13
26 7 19 1.364658933677054938200931424672713124359830462387078716538874999135728342569394e-13
26 7 20 4.543244139671338815192960661248325793194245611125556532925603081953029515422793e-14
26 7 21 -1.707209009278663289331246554860975132586564305228631332052324512299764801551628e-13
26 8 8 5.817047697573398398706865117820406434519663613101425293439175510300310021576172
26 8 9 -1.090696443295012199757537207001152265219178721215788845050900686975192058776179
26 8 10 3.635654810983373999191790700693532206268576535403339601869597135227624410304065
26 8 11 -1.765286892222958335360020446939487690633801706887758580851318848873065422607553e-26
26 8 12 1.567857392945507183901717977632172335734647324799431978519878818252619405221021e-26
26 8 13 -1.312662206912314151149152826530205737673856592210126326042575507607156316926202e-26
26 8 14 -1.522925482898938212539054750303012502453253372499006328400743387503627529760648e-26
26 8 15 -5.817047697573398398706865114626559926509537357326479994228453351661126495679971
26 8 16 -4.726351254278386198949327905646406005868295482999389353938079634867717285875317
26 8 17 3.272089329885036599272611629557648648085287537235135637069290585545179632565322
26 8 18 -2.306964580872468999095362266578230851195048087274404037224901749391246599205583e-27
26 8 19 9.740005386029476379397276338782138678145699354557099719574486009665028411010408e-27
26 8 20 5.81704769757339839870686511488296568099897036279117012648561394965021253308725
26 8 21 -1.090696443295012199757537211359372208930407220737499462525045789172271758147951
26 9 9 3.063457196091509383398746072927657246764645109041334699674254834253296352546709
26 9 10 6.126914392183018766797491792533929193405548474947768223750389335051980679935391
26 9 11 -5.138293846226894085173291956225669950401066518245710119506429471911694095709162e-26
26 9 12 9.62342232664478509597029452658996794616379812009491109527206303053832302361643e-26
26 9 13 -9.415854435987885978735363779612278042800943906874034661723034876882480165164313e-26
26 9 14 -1.179550518053828176354362443946681362506585955012835728705881285165644234332538e-25
26 9 15 2.490837527243236628092537240623526977722251560245026875770871854982082452265163e-26
26 9 16 -3.063457196091509383398745996643062149960087310785468565763872483859756436395125
26 9 17 -9.190371588274528150196237694899900739883415255388919661835356215735216394888656
26 9 18 -7.876288082230224651837481173918137870463639143234766575891243260507882363369175e-26
26 9 19 9.530081689445294943239663453234794416053853546970829646455462866979975036483075e-26
26 9 20 -2.471474598941526534576467790285785029060079605093751803767147148049024090127345e-26
26 9 21 3.063457196091509383398745988016726125328381708777208504160281535665514158899537
26 10 10 1.733314642234678108548447692841892085147332226432235373922012085285221160265951e-12
26 10 11 2.303222292776673531927872398503076225791271307381524559153515719903972740352832e-13
26 10 12 5.319916657211619745125238662759770167698632099608622687717579967177322508654086e-13
26 10 13 -1.607657391385941888729409770634955584558117824081238823587488571859533564713581e-13
26 10 14 -5.733342634482332256420796459089068623099712931093372636052741623974921378680089e-13
26 10 15 -3.950941433320358010038885272788472437624508430416817551811917778653059280906987e-14
26 10 16 -1.215026659578378543505948506524597442653412413474307554714009457827975239306368e-13
26 10 17 -2.071595406358862836242094836896421989009669580214586847473574246325272603202454e-12
26 10 18 -8.162905508039515990547852611843185514992466168679619145502554536206890564756052e-13
26 10 19 2.689417280124242097978404328793469363184131316630894546548403393573147415844247e-13
26 10 20 2.558425241753849355758297601017550562142898968894690771976031771756910570075721e-14
26 10 21 1.88435173570444326812595043932044499340422323965037122813876127228851536626746e-13
26 11 11 4.198541516157544564593420518238497468312565547557150876057730392854628566114861e-12
26 11 12 -1.783183151968324800609062745425616483418662723622739547610851366369000989132109e-12
26 11 13 5.20507517513926248103934939808887241478671671824297408042498945251698732774347e-13
26 11 14 4.11427050005419618462479700279117554466114267047117776084073164069843846130313e-13
26 11 15 -5.63699625699184681229771455446116651046954454998562210124470926639138488377576e-14
26 11 16 -9.188601617831941752928102838666537690104047920800405996251913236429148892251616e-14
26 11 17 3.643979108614998917902162021968410702320645159774488348718713196086687632729691e-15
26 11 18 -1.908765828563901162694063541744413506818058844921010285298351913643645979820146e-12
26 11 19 5.065353081636943811445368231082520414337117575526497520304233160008948467576797e-13
26 11 20 -3.257145861458132485377056356261119655464520925801966869151758246244881803278945e-14
26 11 21 -2.919321258427606594153949178886782235109295261978262659060599622178553260132472e-14
26 12 12 2.597618545711323786332675402015150830487817684725180031075805956436643265224833e-12
26 12 13 -1.213374295793846361952369759499808146964464260708385326362146590654509677131211e-12
26 12 14 -2.67422880746687767823172674693080231207119877782457510342944113851107298418986e-12
26 12 15 1.437589569852417767988611095230570611466890728754228345662809964658553070509859e-13
26 12 16 4.875345897741483668226258117723390410106702650671271146177854630795510801989435e-13
26 12 17 9.840664696541713717754760836550156448517742786480981879078182754031590689602615e-13
26 12 18 -3.124561770577525900528536141594630611456538107092508858373129750952110289650215e-12
26 12 19 1.506587834599546088257089308308974467002748900546902677390724391764518520574757e-12
26 12 20 -1.787682664262759417434200217261042657313167608370105139321416454648220596476601e-13
26 12 21 -3.868356875457849027189071117395932309592156162388531719124025735735648973853566e-13
26 13 13 7.616707986521959394156403732893381392826018618106322401172728907284627545821024e-13
26 13 14 5.788263276929079176671985942283803984385358113701675710246505644224851568326263e-13
26 13 15 -1.571905769097750991534578568694598685646653730515070148884872064305379524394886e-13
26 13 16 -3.034929504821875394649789932008078055273077473003203449654534309465636368048133e-13
26 13 17 -4.589793599387541982376461357824099216789149976053191085077923717594962000106693e-13
26 13 18 5.879510119194593976106703107075957778778409172332483537869574962846733300343397e-14
26 13 19 -7.76171051999558849826698299967214879837511987978863511998917441120699540094122e-13
26 13 20 1.560192890663996624179897800873330030122325235987799982185843496114381807637816e-13
26 13 21 3.565051555436072319579138809739427759797931087392030431758237112281169108278914e-13
26 14 14 1.689107151533259468185116511430135206050139907859607798259012211605418563501597e-13
26 14 15 1.281162823800900797361485921017867018310740961615237058814842430624824610526741e-15
26 14 16 -3.637950875202844675357513165475808236021683020431087766212739944866341119561131e-14
26 14 17 -1.341699783479937511966569709235372068846289790152795648880323839381440001057811e-13
26 14 18 1.428181218841401649696692904521751358775824284193744702583014678500631337454509e-14
26 14 19 -3.851734154117098918519252813892371307309853751129666200721365776702354270952487e-14
26 14 20 6.736323600034629408663984958526853955102301431364223234742666954841881323150032e-15
26 14 21 1.423897072497920546249478651562341222621906999848991035420208013611099525051336e-14
26 15 15 8.621324515755986561070548196078765821532747339330852951343575254726761539475544e-14
26 15 16 6.107917581156841276509001731212458077468857271627557927260465059453939840168861e-15
26 15 17 -1.681002457272698811639335134639911325296842563855639258089414553811438010602038e-13
26 15 18 -5.066408470878204273527984142115041948280759947823104650669588507116891577917109e-15
26 15 19 -1.404742718779351395320668911724562656936667351662949126373838247123881692068412e-15
26 15 20 -8.914578688940204092040850217099816443709503192314053345221661822962375481067406e-14
26 15 21 4.103666054194772098102894323820725030750575685273685142831370388733410009949704e-14
26 16 16 7.884307241201340753095975127841625243492595531079948966711322611596595615349909e-14
26 16 17 4.036748030192832462499993710246158114816764782159782036559215734619128013421715e-14
26 16 18 2.745878635909697321226989646260551809405122604281646953877103553374167909806104e-14
26 16 19 -1.26605915937473113839057065877791046186855314340066989366760855904258589799711e-14
26 16 20 3.011881831947126846856146026786121295482729681871324932305898781519575234453532e-15
26 16 21 -9.696612968536152450492210894736511069877279330448936044523116507666682778519544e-14
26 17 17 1.929641581486191249870292433819210400176104470866379632990938852435881931280583e-13
26 17 18 -5.50911615957036706897490815172801252070272615684185545927056085211573232819906e-14
26 17 19 2.97926171719547324034320715845772196437088985532483654036161346466240114070125e-14
26 17 20 -1.324352318949132902695616017641212022399580754640785473747160658522558640255612e-15
26 17 21 -2.486599873147829532760188703632220866179546085009324846314246055247829588177998e-14
26 18 18 2.540233144077424922547743460243142359150188400660417808157505940161272896336798e-13
26 18 19 -1.459331016912351604472732001470655575924453112509571754370457625871687645676704e-13
26 18 20 1.801072118529434156721064862712490941333082854952619971180454705781860990769883e-14
26 18 21 4.043108179176459777360184957484282944866190778540166684765153528018690551593632e-14
26 19 19 1.40222391658556152657513519587027000987548570651253081045600825636068107820762e-14
26 19 20 -3.726917550161738108393897403735623298832405707934566191014362867813099882348889e-15
26 19 21 -6.874149476012953687096345445811312973844653271353208637477702252639760923955162e-15
26 20 20 3.078958698755622722176872275013472555582478501399086964533420495056686862508282e-15
26 20 21 -1.50707937428735115490984308849037826906336413916914005724180345646101489404227e-14
26 21 21 4.542620844523544998888326786092696005308381159724050828936030842402542141255256e-25
27 0 0 4.015707816855555062634676992820946205022813079881196155344166573221486121602803
27 0 1 -4.713549541228658794599532260261462735325141201718952862568815040928676958774809
27 0 2 9.209607480586751233400783335916853026216756747193787555083881446270505132256444
27 0 3 0.7602179032666028379393279150924365937119912977876052234096690642886781359754993
27 0 4 -6.747528387874172708491923108425824053905031355358610839133526968534473265288931
27 0 5 -4.506369626725009283124039699411408535183874647101085653520748581951667716534323
27 0 6 6.213870746822963043245189664558984812501671280190069631359358753875483619663938
27 0 7 1.769852628135553225096783648915379978021156126137728935581224128735055307583663
27 0 8 1.732039275152521695364875059028275997938862426926062972926603371381555223243969
27 0 9 -0.592511713498027398609135308649477028978384177130704235668860045506514388033885
27 0 10 -2.714548305084211077624493428774322130323578670002809562971514418638708803765581
27 0 11 -0.1528996185984634868261851765892190158335211100529800470945939024341539120041482
27 0 12 -0.233848406436304161187840421157924930270212649849648998198809688979502626533688
27 0 13 0.004941338699563304297932304003776319031657025657823901887954414291734940925736326
27 0 14 0.3781991701619749285124780338341819564311871027579979368479047958823592385794109
27 0 15 -0.1957240370396201760282388489163188701316236665279783271309577978511184557171454
27 0 16 -6.133143988267772710009511905364675231583475314008581352400087903141634059098484
27 0 17 1.315996678891180984118527577117384272719543552376967654899439614050768135310795
27 0 18 4.103521604298973383100251763321850226000051619134400116988448058389040492300351
27 0 19 3.950457926815142388730743717589257012218591192422522255494171810847587564719949
27 0 20 -0.968521794803067534535311671412775517396900388320021994604839088001864316052448
27 0 21 0.05920305445229314456865887240279182041655197515695693708517318576940997476214131
27 0 22 -2.19224694751086561373559809160617559412114701524396674415207455674943539491924
27 0 23 0.120803148930802445703764542185282439648189062916689568645431163211769072186049
27 0 24 0.0007552006871923766723083804973060473001912343495202202760777688133248942124668261
27 0 25 0.02865979104550353460081097024393347518027872821061908523856853770204046938144797
27 0 26 0.1813207920162890017105387161937575247852039384435010531388991060089475643940276
27 0 27 0.5557787756245781461791996620249476790075522543774520337873823876424190041796483
27 0 28 -2.130805155814621686049790095765181651883905188744257887446869180992174171216885
27 0 29 0.07319028958091499229296557073606243540436782977139296200528705907623001627942111
27 0 30 -0.4959294644138541427800132362176136723213475535756714386127981694053465046984033
27 0 31 -0.02279241410767594494856468999366853921259415477088135066620077155968311457522019
27 0 32 0.05082476186650464002859707953318555560037266912377593582787913960094274895289834
27 0 33 0.377044829055909177738777565110076394916827604985643954187787605530784085131192
27 1 1 4.282364173003510004959470719851034868592366999074258849740791898451815233975387e-11
27 1 2 -1.481520875675575343595806586282458456072857408631072578590497091277924911078388e-11
27 1 3 -6.173238423134854734699887965245084550285431321360857385621640451500635066431765e-11
27 1 4 -8.763354224577024796960411472475777876921867330402380424958721491524774065108271e-12
27 1 5 9.461257249336450687555152763152962360436728965479100521406997826229590061203586e-12
27 1 6 5.830083982644698091936967510667876389020089046677013746982287339809660722723058e-11
27 1 7 4.105994402746985970646091840638908429260787295921684211829891920585219195463323e-12
27 1 8 2.488744458644631533088696696268894411980276574245633992979839320184146782674778e-12
27 1 9 -1.281950914976464200319433769504482184939175548322098069533488431818424525048329e-11
27 1 10 -2.989242643819249284910092254268898184570886144513926952756179690763037563536238e-11
27 1 11 -4.401871427106863820289735109002911213307257312763987772969020243548863014040426e-13
27 1 12 -6.003697926092622696826828709426827875130248898795408760910295248064052093156828e-13
27 1 13 3.763994455926868170307570936696055505502047724952820227647918861701145835843349e-13
27 1 14 3.536417579487220682524339852551396759537572207425755360833643943792394587746155e-12
27 1 15 1.462717054148483681009702437884862854544117069593499371583130009290482118777632e-12
27 1 16 -7.408130279918436639701271387046569134456342061447195388684174107788473035904397e-11
27 1 17 4.402320490158951938762026212251019489928515328080771226230794511541961966683402e-13
27 1 18 3.238518694414192722702998079762733515224725916559457563446777113860832491653662e-11
27 1 19 5.231423904810305404197700696929682623743814479897658424997219319402480660401051e-11
27 1 20 -8.959173183147467719227002399158149286190695312038212643303671790001752491695731e-12
27 1 21 -8.932386182775809536594127886584037311967616135388489636324936928229195748877414e-12
27 1 22 -1.849853055747416914161243690588737786380743197239972370577465463143715476922889e-11
27 1 23 9.738125428461146864578534762363797597430839696999587375823044283691415855577713e-13
27 1 24 1.123213000347720811030478804613376669395194092449151315582257491669709792580808e-12
27 1 25 2.093451705369823283647256574456122212565229823700356169066977727478172075994071e-12
27 1 26 1.951161407685745972893295437314691816822759730759179706600058576525808395812895e-12
27 1 27 6.217261628036444254087508227367594745184716475053103079966898258905815129032202e-11
27 1 28 -4.735011168832935813468018334696826640391585162841225890338264485271652884635905e-11
27 1 29 9.512122613624584060191095560677900835570273425621384953814591554491093441167454e-12
27 1 30 8.176384170951310739964744176176614637419566332203267057436851180096390818306807e-12
27 1 31 -8.390222436841229153533247007589575428862692712297937599843682763793755916767091e-13
27 1 32 -1.162229486405236219987258846387120050542410091513376332623851221873604966674991e-12
27 1 33 4.88444353537262291883592999429828962278642661249187089057268527529899602826863e-13
27 2 2 3.179767587478027844698544502769890302337287545634500160487057363343156512977384e-11
27 2 3 -1.305279956983039621432769532613454587105563883899710944744649079952913822058282e-11
27 2 4 -2.823328722346464156726872991986353269198795748083914390078921389559746702956894e-11
27 2 5 -1.613715926237676615596417649240505644951678182175295166936827636071693254310874e-11
27 2 6 3.733651319310207763524250063479992632545784104250268429242197019899419714972187e-11
27 2 7 7.713067194323685758015270542820685686387176391972321317235588771549593928394291e-12
27 2 8 7.611761605128982081242062931704038188383478078324141097971710278456028189436908e-12
27 2 9 -3.761989768592276122077729179433458606741399325914494559250429693269193343600967e-12
27 2 10 -1.606139797531618497370270753500772301882866257303312117953077618763935524413884e-11
27 2 11 -6.746481225955071787194737230279828886894471545814914203139332437054693849577787e-13
27 2 12 -1.07737079150607657570872608544721063368501020244992072309616263694878949353441e-12
27 2 13 1.797104292602650156245243663697990238082741248649921314506453056914541036198209e-14
27 2 14 2.089525217692065496408745644294659590340255417097184660410199099624755575574012e-12
27 2 15 -5.334136009321340727731916554997690283989895466228516386554547322845514558208725e-13
27 2 16 -1.359086115554710036516367785511458664924591201055564540167469065830093745273128e-11
27 2 17 -9.762087397413255593033984293207560709416193103445526797879060010852258081724989e-12
27 2 18 2.491230004387127876479849506730450935948971194505570815010348348083465232909315e-11
27 2 19 3.033557090969541278649404925306496796497111821713714814723414495361008452407778e-11
27 2 20 -5.602530690952221340648117075154627161384200500933498763469710409839572647222082e-12
27 2 21 -2.201869043306218507793703175656878290371619697641278108785268818611524700717762e-12
27 2 22 -1.218522579665856359282549921976915777165043893350310535615268172367962301470426e-11
27 2 23 6.434260086371660051385180892663360418637617689318836308845714021156247594098746e-13
27 2 24 2.198393408321530979690925092539355898701470010327530493615959462610847715191371e-13
27 2 25 4.258529891874931174160045860746588082176404285220425110954573138543804534721859e-13
27 2 26 1.164416410935153618382668522444213472702477466235522847163121879229803092405457e-12
27 2 27 3.290712172417140621293711032926985161639445732191306401342385231147610880402998e-12
27 2 28 -1.028893845366736241197673183856027723742479289460715775919216233937864818776095e-11
27 2 29 6.452366359287630440188243524921793786893642922431123218943459592251260841353797e-13
27 2 30 -2.872760714057263216787056585515446960924212037289843766992040507294972220710548e-12
27 2 31 -1.488890767166698175924089603271773249213364278026096829431110992008700163428392e-13
27 2 32 2.701838646315572207328783120649191254470236104355216423676130375144966451667291e-13
27 2 33 1.697830011867287691155860177943982501101467012898925815252694512776892215015047e-12
27 3 3 7.07475134725731641588478938689768170503496374300335828354394537028976050570943
27 3 4 -7.596022572652296174574756751116062583889563986124735866989323400211662475629196e-25
27 3 5 -3.96667983482711801718058623767421721446671518023900851459939005211936477629187e-24
27 3 6 -1.157709142613397612420932396107136181094550828069348320581917852256921614829696e-23
27 3 7 3.752038596348746746845880013688961725616412321205957462742958463499961078853825e-25
27 3 8 2.079852595699183474815856774279978564246602001254197720013736124432628160575595e-25
27 3 9 9.51110809546476595307356079533098794400901476909503675543084545557858138302378e-25
27 3 10 6.517619027970305149632184616970097633263953330774798658176642630131141430932551e-24
27 3 11 -3.652505408366510653528687786003441364320918975219457835233246677060385179905668e-26
27 3 12 7.807682165040003056580423619075581230793806405823971821072306095242202521424947e-26
27 3 13 1.548282268656192131738154829461609821949990955975411185545796211219042258991563e-25
27 3 14 -1.021926139708730707477705542158696620757492076916128469630647308539739022026453e-24
27 3 15 -7.039862924207685685128145715374304893370227516314925550406770825573833013096432e-25
27 3 16 -1.542635204264475403760905284577713205005173228687384234586739627484541377567396e-23
27 3 17 -7.074751347257316415884765105189428514415737087956835757567404538003493925869444
27 3 18 -5.637248025490157720965555768848300486233985041969468224959242262252140346140447e-24
27 3 19 -1.55612609532328793383778975135964612456261310512061395961194654674335650449302e-23
27 3 20 1.20188341550082465768704132771539487084686715357373698059477548160959498540329e-24
27 3 21 4.514662695814063895823095754949911339579211002817385089985722690147801240611809e-24
27 3 22 2.948869082242192527041060701195656743600448398966452996904293968734915828637317e-24
27 3 23 -2.251010878915285787586504582715985825675388547413369038121501184785894561064141e-25
27 3 24 -4.83132432574531806632386775800837804299347394168409489757452618737345310250829e-25
27 3 25 -9.416373547011950439234791530535551607262594364087858160772901719032378074184876e-25
27 3 26 -3.977251150172732317410870744191577554247634405300709052218338344986064265476329e-25
27 3 27 7.074751347257316415884779228112573146230167313210859974226219681598351692188482
27 3 28 1.938184181273129992087182843284964665366615061924454304771475245287640900911505e-24
27 3 29 -1.009058176225334943603420458497141760939246476051090924388110481808742458171691e-24
27 3 30 -6.250789229464454176254474549364124905482049240656222075131382622938275068780912e-25
27 3 31 2.356157975922702915206935064016609549389295234846497972985546543920709343335337e-25
27 3 32 1.351392653819109808459573004259579560711862128990096647689525873885078465509243e-25
27 3 33 3.062611774034953367717274971182727339122638560339468269533356434912969625982842e-25
27 4 4 1.174043458034111331445646305563462327897086786927157862846492234776868692847402e-12
27 4 5 1.684593368002480262483738231181198798031299905772803214570119553495460673414027e-12
27 4 6 3.073948067163483721869547511886559673945820458312980656870442512632153416241933e-12
27 4 7 -6.137121435247973555003591679421380687224541771025805692018832284544675583748522e-13
27 4 8 1.523236322360533684567547551202560520033337014418754287175127558216379850667692e-13
27 4 9 -4.493679193036317174401569467246387624381859606217699290352763293983681441971504e-14
27 4 10 -1.38901747069133664524026826154844887667634916239790069664090111171315635954907e-12
27 4 11 7.174978359954156333154145735497179503766197645885680347801377376125520031872232e-14
27 4 12 -2.076820205320357254714526384988439298588393618126693298628689486721926163234695e-14
27 4 13 -4.957648254229205332211196977982290289401465999001110848562142733636555415179446e-14
27 4 14 1.26419427692794899390884516338375859176856583057748397325513886583841980766573e-13
27 4 15 1.40034555547351897940836394393389314377930825234738707925394746850810069948905e-13
27 4 16 8.491933207209307733026464048546671938105085412592541834909339708305702452115001e-12
27 4 17 -1.147961391617428821295760084522692719161452357144445711783713003005285334975522e-11
27 4 18 1.470201988561624910848505582922684492744270263480345345093047541372775402518863e-14
27 4 19 6.587362431638334953942781503900766804778548021103496454363604803754354044241901e-12
27 4 20 1.585255703900557633258152262880244477712893391965694618759922150108903368130203e-13
27 4 21 -1.470174023768789918655569148695855048594573228516798173902475542045539560193651e-12
27 4 22 -1.002593071889160221225508219136651940806340300515713556714960601798633334443803e-12
27 4 23 2.254765220741760883129586921966338022670072935715683675113263178343875582435113e-14
27 4 24 1.723532516699127118271304521443621342693703966012898565612328470560040509363282e-14
27 4 25 1.067604983883728530571084041490728762755927191001417843276868336839532951071938e-13
27 4 26 2.519912430528676056415431403588194106734083982368917999534560517555131438795697e-13
27 4 27 2.252408666615171131218148238125287914397179985714369722739681612704946250003358e-12
27 4 28 2.282989313669354728901667296789882634615777484187807041587061451139622538808406e-12
27 4 29 -7.495461492345087854624041597963777615026840235530704372497501122867939224748784e-14
27 4 30 -1.654981506123234120107541588336449241417077172076761180002847919662233913366892e-12
27 4 31 -6.586824826518244682973033805439187253733484305619048348308929551264831008866168e-14
27 4 32 2.514073241114706472386862825465133431093791671455927524295578573800131928085029e-13
27 4 33 1.119566875055157077007067459654300962954775726911065108516265788153749133620914e-13
27 5 5 3.06345719609150938339874822022589826218387493905006261495605562841841785819325
27 5 6 9.190371588274528150196234128798833522753368308898032486131666100940381051071806
27 5 7 3.662985136434680038312638814518161191784943756018648227260247266994061209119855e-26
27 5 8 -9.672291232012404581042516737567510752838617958791229220569112335426187257530409e-25
27 5 9 -5.33224367662040381554065918157520620711119268754256348409511855901249467058136e-25
27 5 10 -1.605776906558641105089750494819595505372759895904629873981974043118763746480232e-24
27 5 11 -1.1554433107491218035771190993056912053757725437548772870076199566447668797694e-26
27 5 12 -2.612017252059046044982202423048281714631586127543666887024033951270516505333789e-26
27 5 13 -6.148020370600161348747900910539495819279505410013842014268051312662644213715665e-26
27 5 14 5.675073487403881557322695266748185450589874213597203324056559856546523630959376e-25
27 5 15 1.363519996646769908671048410621167890086385804915855694401932297670256250085988e-25
27 5 16 8.188973043330071337117464065848269066058280206087121952588766609490434610696922e-24
27 5 17 -1.376261187552158593203445717409925918096987089502505227932000480987227861655851e-23
27 5 18 -3.063457196091509383398741578572509028385529709356441052538930290803310228190635
27 5 19 -6.126914392183018766797482086403862952414694197341887412650395599094611228525695
27 5 20 -2.170931785554252413869636686200216685428520164953900910512441461520211533547195e-25
27 5 21 -2.489724284189065164020908697962119666933727419691445974219774550098276628784626e-24
27 5 22 -7.088311397327339677012025130882582480664102588480471753361908593710123431826915e-26
27 5 23 1.253554680081242414178447662358129343743768963290998188734747886957748786840599e-25
27 5 24 3.167179806363789788422481167609066192713392599205027684310605089457629426189379e-25
27 5 25 6.463182451795735331811069049530891789912792164063022777672428555628073949770634e-25
27 5 26 -1.952792421803701870952455907806654194063573954899704574045047491774107919370726e-25
27 5 27 6.168120769418391025862475745153434457051197625907156408701055126959001870379718e-24
27 5 28 3.063457196091509383398744012580773511482112104462435635132843990041690365895899
27 5 29 -1.338114329846088422138664249113682705327747650647962952116533308849084087806978e-25
27 5 30 1.042404554670437237402319213606150333146609442734325778818967656576742850473831e-24
27 5 31 -9.931372757529447502228755280486123995827407680809351307954925025993985205156009e-26
27 5 32 -1.274425064693430086973302684027031323301873421997339975629263072091814065297357e-25
27 5 33 -3.316312418450471779623504318427822084149850252780995068084443136829302039722368e-25
27 6 6 1.338043576729461227752964321766065967152653938573559888117872136222419441543768e-11
27 6 7 -2.376309633664090758822002801274823473006232982051306489887165204566764355703308e-14
27 6 8 8.396994360242188135559311831711026206356615010924956428835443520135508225572533e-13
27 6 9 -3.800455866073809676155397293126447755538651780930395710257313471990931023269602e-13
27 6 10 -3.64596674796699085910029001074078786572060327167884832887650804042259272163681e-12
27 6 11 4.353596676073519831447358712235916701995418376679870561296396811740896540826247e-15
27 6 12 -2.85568297615585810081956902384550624346770309234070454819247235911839679482739e-14
27 6 13 -3.281215147212933014093524284204015622736297624272944831717995840331861676131894e-14
27 6 14 2.431250433945261143658079819076096522351341439659556510402771012382458780571588e-13
27 6 15 4.469472085786090008720742553182210782017032517321519757759687828964446582072044e-13
27 6 16 9.342777011903969254804189633852586971672593491302094504914265906295973971369148e-14
27 6 17 -3.217283296592058423010397525827051642763687091959370304063379203640698174208176e-13
27 6 18 5.914495187157292502481827015243435433264795600339004760654602985823205950469632e-13
27 6 19 -1.304504911607508873668519092741988160323748319732665796085573929746048991597209e-13
27 6 20 -1.057726970809177307810249033055657337321171536640925166024329641252898619162459e-12
27 6 21 -5.322939599493730533143392829205777872414769551464282538359326540238469185904655e-13
27 6 22 -2.248124783954475717043963504681978246439243209292998763498759519433512039967596e-12
27 6 23 5.87679120952659137129525136242730693707875705568194521788024566162820370573757e-14
27 6 24 8.428378518953460964739408661950710856922520911087041426921917283198541703586118e-14
27 6 25 8.270809119794142064207607894106110259655913672933577492600741483421126122459227e-14
27 6 26 4.788165673958700186385828790079209837617845607845393687733291726704649947479006e-13
27 6 27 1.19786090768261574622278750631335701195274336959189697291351974055663568013259e-12
27 6 28 -1.230299178647823836170066590471882717361749735027926886215799096916282725463154e-12
27 6 29 1.216246381184221684419770511593450120522293807786775432161418268381668230988591e-12
27 6 30 3.953107707285624813698899538277079804358653226623323950081141955243596169357372e-13
27 6 31 -7.151651634816700999726569142537441186044427099623978209015578098808861853307277e-14
27 6 32 -1.399992500969834121261172290921500233603984953771135807820662352736696019808854e-13
27 6 33 3.186935881726101776650862368969990556008143595005913536798494908554459704481236e-14
27 7 7 1.452436773414133193969606715409522091342684026618539621405295447436269933934531e-13
27 7 8 -3.433262084765587545632862650922615178095292842928159246621693778066431321108379e-13
27 7 9 7.450278452335188897264121370039396026396481418607958277592445986338866879847798e-13
27 7 10 -9.233535881627378554432691722827401042207142186369920877748529151131699222800721e-13
27 7 11 -3.016146421272705275982240482410832649456307462997687183845120851678928106471382e-14
27 7 12 8.527505525144985209448324612906684814576069235703836955199240781181903024541388e-15
27 7 13 -1.29807508947741880345014257896736570636520862162259805290738944523285598563061e-13
27 7 14 3.295658939638149532888836437168352033272530062078471510093269470461140737367301e-13
27 7 15 9.44405656859872620870851432886339724615828465345941823283120966620167482717986e-14
27 7 16 2.642483339008995459259072391574154503094211602484019198404723758255435916838737e-12
27 7 17 -3.304080486464954736356617577741807074010139931848319194614682598133380426675482e-12
27 7 18 1.436032001371255298021447154294535168547798554483250429260306655722966550974137e-12
27 7 19 2.328848056137291642208687544775251086741467584585674926254895548159267357448864e-12
27 7 20 -4.64111787219315318487450863296766215579543879992708255778530560412178906874466e-13
27 7 21 -7.823124179693241752258454895586559793691488566323136003987279156756654829035729e-13
27 7 22 3.416354317211990473074276940079722469714558723519354986047888454679991512090738e-14
27 7 23 9.124045135707215365159421310163828222007577847588318936242561215814423073085436e-14
27 7 24 2.066085177454373588252826691460849064091586090869097200920452768373201112010785e-13
27 7 25 2.44453553807592358487921204949038357352834418042571738186634941092838533289378e-13
27 7 26 -5.978511489140272968244063908190900101276580462519034181347640008172140738779531e-14
27 7 27 1.397673592076667295221789515703083547086836714608276857767972369493115083729392e-13
27 7 28 4.435958848386562915920955820902405776259474716475138403462883793790867295067671e-14
27 7 29 2.02555914506571162932590845195794270815507991194516784275180914141042280852831e-14
27 7 30 4.218575426389923601265090262052763005240681645360856991617546369472490699547133e-13
27 7 31 -4.024443038645042602145508608201869951259463764820228509120289551488766328525176e-14
27 7 32 -1.422600147740459339706795152338581618518549598753613896963873644896718519829613e-13
27 7 33 -1.542256805773899917695257823705429734743486298146574132297409905261829147397754e-13
27 8 8 5.817047697573398398706865146505200242117429623577742519165077887449541756011787
27 8 9 -1.090696443295012199757537244732426264466476493092282965343217649686522820625105
27 8 10 3.635654810983373999191790947709395596675406198541965061326169399643610724130081
27 8 11 2.568382963350261783023919633732148873401705974279786187887382785956534329989458e-28
27 8 12 9.058911027450499852443820275031417501310251095919396805157059128700268353623235e-28
27 8 13 1.872567118036145189573586414801415014911560945229754706959740466876837181474577e-26
27 8 14 -6.76859268707204259087241407084979124123456536432882282828938211370406660813788e-26
27 8 15 -2.835641264905732998773268696963107968868443312279042751262476112851983829230292e-26
27 8 16 -2.608222539148117556458958240489783232831371022170822861240948454607574050035294e-25
27 8 17 6.04030293076466051215973966710504453150574091992523330245909788961922091017002e-25
27 8 18 -4.117970246840802904606486524780567804974208524132832740190953329420267766154551e-25
27 8 19 -6.807179226034040158219280731154145350263803058008109853076804464544979367271493e-25
27 8 20 -5.817047697573398398706865034171433187351632953244267194584387713967575174029413
27 8 21 -4.726351254278386198949327679091517361602585432880645880775170529448528558248728
27 8 22 3.272089329885036599272611628258301439211619073880623514899229081725581176898612
27 8 23 -1.409285910511658227979095308616376894814458150328588985514986782428874475922026e-26
27 8 24 -3.755072232837508337897083870971302662367202433970343935067935871165203209025574e-26
27 8 25 -6.715359686584597391807079790817585671447552758107186408144256156445456338342079e-26
27 8 26 1.806483596945588046888141838130787816454460881403732677809833132922878255436027e-26
27 8 27 -5.3051060964406033667807526698771475496842852618062358064177698826957008422152e-25
27 8 28 4.506002565231842847787829323508465627867534833476095042541564663790407491828076e-25
27 8 29 5.817047697573398398706865018903686897376955190748382281788142678358664932664738
27 8 30 -1.090696443295012199757537445002977972852064115732872240097372587169310415669599
27 8 31 1.51364543344837102646818299588800028889644831137221849865642914805140208323581e-26
27 8 32 3.763076373803878961992091376415659632501358129524954640128660601658464741417456e-26
27 8 33 4.642124861851321045661410535093895785325741129412348955784985152182913391108499e-26
27 9 9 3.063457196091509383398746940276175528524351044749742937564059486947002674571091
27 9 10 6.126914392183018766797491325374634539704818339774522710221421048545335506863188
27 9 11 2.090715717779025748672291876240092740015114943234266094790774086119682418113757e-27
27 9 12 -6.438781968198327081803916021609776988728789812623358524610737269653809384107467e-27
27 9 13 -2.189795059328930227636644251261564087749594918281761938577610688627491564580761e-25
27 9 14 -1.392946419171672824087637292489942104963010281968818438098706798852611876266557e-26
27 9 15 8.412003912763814349479220305014307515366284576701586075179074441689819993306441e-26
27 9 16 -2.646009056606082538746888113302182200955319364003667379197020447059649576621188e-24
27 9 17 4.798712093177224686103207039420059291985529079830856280730751681523076456689358e-24
27 9 18 -2.575654178697298504545605512759386056189873838767757230634525599150774901454664e-24
27 9 19 -5.460516146585659544322835045058866587975999431725077926793316767290040738261419e-24
27 9 20 5.052030619716521802797697273521518211208622112516627219376631800606870295507239e-25
27 9 21 -3.063457196091509383398745077036409142315648668267093084814324594253399871461401
27 9 22 -9.190371588274528150196233491144796053860776580969827653227180018464248913541127
27 9 23 -4.172226140984117474114265630450585036647407807877141519652199548707057415919232e-26
27 9 24 6.300439147808284152562091760085969113205861737946101437229371878634757619635879e-26
27 9 25 1.17293783393185200861832189072885984173195136273976767065696606535478583220923e-25
27 9 26 -2.2580745426909771956278993832139518320344082712974138322376248901669182152293e-25
27 9 27 -2.642303735352321423054753996636666530115219724843574110664565302181689231253532e-24
27 9 28 2.084066134982614057444426301571699346207204636762676198923119149407881633956971e-24
27 9 29 -4.870894465191229259314423825553879680021253208011927498157048028873333006022895e-25
27 9 30 3.063457196091509383398745708282729101861426247893329648396682183252548921718535
27 9 31 4.165037622815672210720794254876001076131928948577504416847357804992704871825086e-26
27 9 32 -7.542459421269200362011919138207709139285095822537379492980325583992608403416811e-26
27 9 33 -3.099274933967358630575821413715382583570448501771424034523963576955135137153201e-25
27 10 10 5.551014569854213249891712439749887910237410810877855626265076545986488313173558e-12
27 10 11 1.309920384473720705168581738304320492158539082240684966919469608549279593765516e-15
27 10 12 5.520970641223792905170249690112264708955377888332298760595142107357474651445742e-14
27 10 13 3.467406004816047841362493800919927360435633941700524220659121406607997296418626e-13
27 10 14 -6.815383408159367293661045833988242144713541487243488335533621217374088244837412e-13
27 10 15 -6.516018483484872965905376926726942499773434522647019419213643337392977182008288e-13
27 10 16 -4.374043424512778038862341145299051497196459956147068978203242563508685205604319e-12
27 10 17 7.266907432439192579387215104520566323903773093542207076684929788802690839355878e-12
27 10 18 -3.549419768367022824387904052420802959257750435996058154856806189843385177790735e-12
27 10 19 -6.896998887048348869695902950387595335281185388804396693500966184981746846085358e-12
27 10 20 5.839490544829170452182587126546724037577234322283663659082672613713318200228802e-13
27 10 21 1.633158829968242091861558645012946251670262535037545090634560090034692471425079e-12
27 10 22 -4.597192100407353578280493739478919256191110376579642980736501639922374489412e-12
27 10 23 -9.751619803331464024149963434738396755615306341110255326483432607239934401003481e-14
27 10 24 -4.390187990498142321794262900281189097328811019437347924428811786436539528410028e-13
27 10 25 -8.330727993855460623449536188578617120131602756814264293865425402499217772912671e-13
27 10 26 5.512624106048130260036237998504668972797218396409243461545012931371044441246394e-14
27 10 27 -3.690018512809334767668537768432431131135829617478863603925995025732389914714505e-12
27 10 28 2.515654952563131881165586184078594537061834666426658391361236745849277075411506e-12
27 10 29 -4.551628090979850914626644957274601013195241717929738553377332879345848062166032e-13
27 10 30 -6.982934349505111912787820018484130015777791919245677777020164452054459677939272e-13
27 10 31 8.979363732056992789347616212219869009274611947285549510932331963197874767186524e-14
27 10 32 3.246278621472995161084264042772952385505743394674316392343753105794291030595838e-13
27 10 33 7.067280894089685991909000726577409397053155571599724109943852604375603178313301e-13
27 11 11 1.553533913194296003157955089780009252901757809908529955914104670761538641878899e-14
27 11 12 2.228542980524438490371711576952417463413241918693291767309188724042063537487897e-14
27 11 13 1.885925742175202423671107194167033190641087526349025468920626567521722888619614e-14
27 11 14 -3.219059719308522392550312722996026097359746010841519845660678043153929597429752e-13
27 11 15 1.376353562839105209135591020054250675821345084522676716938895349372477447931434e-13
27 11 16 -2.735041573174335945071101363340058348532279023299249640733213531823101459140411e-12
27 11 17 4.410322389871756818266308523550092403873043002704321142189779186167450096700457e-12
27 11 18 -2.172831353292772750521843897942732217036889451594337309858827291184048946177312e-12
27 11 19 -4.338681290712374400157906604619781392376937199366951665571772619031345918197961e-12
27 11 20 4.078480553759244808943982529330179627248614335628352624121930634268456524132851e-13
27 11 21 1.200251896573171657101011108476560854344315207203489267954988954920182299204553e-12
27 11 22 2.243595141136547037689804443480738240062625809516653891093163166843803962947648e-12
27 11 23 -1.555774365572794672351108549628839838303170850884271372668739348693695638770236e-13
27 11 24 -1.095102369188954589232678843327336312002562143667750655155201944413684272777217e-14
27 11 25 -2.301887026344032336037378837969161385711743664288436895550438061621876615199721e-13
27 11 26 4.90674017011808370795034401196540264899606633584272976701743408087483833986811e-14
27 11 27 -1.926462765341505284283631908369404585016860212389425684804426034548877102120542e-12
27 11 28 1.374116175773731577694521086095654899705735969954899767682838442006499239772319e-12
27 11 29 -2.982108545508431616201581341397892610412541995571197959055814446330140960036219e-13
27 11 30 -5.677610011422150660170247202193923287748343380168824558382451955659729653581289e-13
27 11 31 1.33092081876438841223876513133921088151501220476260239655553161472356820551045e-13
27 11 32 -2.351165168620292649456240714111283488118367780723634080096898996796765496353674e-14
27 11 33 -8.856795458272968383405566188577104109217383347942980988564971772892861402583763e-14
27 12 12 5.881034608081667133292637695899104712301628862959739369148541108734943830512772
27 12 13 -1.290958816408170834137408273661603550081070486400286159501558855378798042492647
27 12 14 3.299116975265325465017821136275289635424898132379435941671439480936031872410634
27 12 15 -0.8606392109387805560916055077587300358826232597761915931820372067618763764421318
27 12 16 -4.006044083719329835063632557020424559460617770258443746041532348513010535367955e-26
27 12 17 6.654944395298011314650687328865793822312138927751306474116698993208390538082699e-26
27 12 18 -2.179872460961664325189496144545065688209529269995012860733802667180211286094707e-26
27 12 19 -7.024148091031849364704103455409531512849946795612689076901702034146700319146273e-26
27 12 20 -1.317180757945765724726074643751716942238558628601537793105589082496174271325362e-27
27 12 21 1.50269700142282120268380692795236526872896271339911643153113056401753733791062e-26
27 12 22 3.580617901512343013630121462360027590387216165731189634997251070209634975041687e-26
27 12 23 -5.881034608081667133292637695523365899339033001339184014912899827431663691218025
27 12 24 -4.590075791673496299155229420775788775070544637705630304056158877476092469272281
27 12 25 2.581917632816341668274816544750559639496265038717663680224354382029425580632113
27 12 26 0.8606392109387805560916055197270882766072440590039511250600821128959552060927346
27 12 27 -3.747290137232234048425765822129380970366180009341403917366706514766434286598003e-26
27 12 28 1.877022562445285767191939681945564870798583876557262141783408086571253488452498e-26
27 12 29 -5.612411848634198090205976606527347931210919490915873032200153684644900728669828e-30
27 12 30 -3.493481833738239176169108578334446536087307172830309409457275843461351865391451e-27
27 12 31 5.88103460808166713329263769568989420306488925364712362716613534487430546074158
27 12 32 -1.290958816408170834137408275192008591867005700978054519500748239083021182788491
27 12 33 1.721278421877561112183211027485818312489867318689032373610421103513246708128678
27 13 13 3.314671596982977296050310325187474934408485128607868180702646099519444850260044
27 13 14 6.629343193965954592100620636711815250513617739044284391482502951927007621858112
27 13 15 2.209781064655318197366873570168594206807196208321519509829296234773579401023924
27 13 16 2.329152619932122476245476865075369122051715820188588189037210560316229892767708e-25
27 13 17 -3.678404545484321140579252421584103882597688863880496303135282157504214551932653e-25
27 13 18 1.838049882856657739916849190966316267872585777131198941907992625120560756337413e-25
27 13 19 3.678982741524589049263394123563678772797825411116588686717358107258977107290931e-25
27 13 20 -3.304144557958126886105735364708611568852029258955957370282693674621245561785642e-26
27 13 21 -1.120098695969204289423913627999022133311793048634016305011036271595184251547351e-25
27 13 22 -2.366244579230201099737359699368499625531752286504788481740705911142565488214013e-25
27 13 23 1.464900760193034608447198249059077549850457482558164937778622721466346700676532e-27
27 13 24 -3.314671596982977296050310313965394403132464563754460250724043331235404948814141
27 13 25 -6.629343193965954592100620634399464557707923176362001579465706274818965749819775
27 13 26 -2.209781064655318197366873525685372986354392786676126398489864201255040301069281
27 13 27 1.377902215543542741185221459828002314269937924683565072186301173998338330641132e-25
27 13 28 -1.027113796770030570255969605303264086607573759405530663849613537735917496634535e-25
27 13 29 2.06371030054924778515902452929096450560439178387403364960470934217806520782855e-26
27 13 30 5.537830238041594530940976274473027587690067648368744081557044716441803047282421e-26
27 13 31 -7.535400771272602236838402598659983481246147791747050703017757023905049309612681e-28
27 13 32 3.314671596982977296050310317779982853313900207130320083352846126675371468661664
27 13 33 -4.4195621293106363947337470958539671931615889949976459124177378088247709469586
27 14 14 7.751429631915960978675231653063143345827999304533628459875075357399961787738066e-13
27 14 15 -3.256554277777967660198370964202979881984167745259783716058756486011695268355977e-13
27 14 16 1.47589023855019235828960365596492324532157067958526636286956191241338117201703e-12
27 14 17 -3.820489903029130264699159818974495886848607462687648731364561680120735491317642e-12
27 14 18 2.307070470898936308540291467062128156091700763775581645812869080372115406622093e-12
27 14 19 4.798785143344568947310698192708121291281149975890422276377066590488732640138402e-12
27 14 20 -5.175088050071744331834511808508314169454868401138824408680600916672654704108552e-13
27 14 21 -1.526776289379640243559557005744611615492871553129453846900956528482811728881212e-12
27 14 22 -2.458748236180412505437912479360092201565444696853920290069317702602824434254903e-12
27 14 23 5.956336322885786579121631510863663965171821300312822343288122309815589775762153e-14
27 14 24 5.519048023598762213353969965865529522868334885220262382237847262882447978953814e-14
27 14 25 2.541987917082095961308305104512850613128436695426502114470184078392771743001852e-13
27 14 26 -2.744512088684260449551369046119661425545837127188383967912607584181556265279911e-13
27 14 27 3.833542119663237316481972464823960017230363626534671896745990952894615341636713e-12
27 14 28 -2.999722659818650142812568648980495373932228280329269130351822180069331940359632e-12
27 14 29 7.556741394759786081523626350779117809361358877618542428270366390964289374956366e-13
27 14 30 1.31926773952626186710844840016121089120083456797863071847742697331421442786523e-12
27 14 31 -7.994240832793724616177939136991696988183867226678458050212982098117485602201436e-14
27 14 32 -8.579544284649345009720067818023805379435433001089950480541935019008245199163175e-14
27 14 33 5.120421890937072106470019180833184564383593466211250255950389938237473280733781e-14
27 15 15 7.074751347257316415884783670150680170712163102977226149252709104358749397160439
27 15 16 3.408142645016649504910483754553788521141862223796299783451188501501093001168587e-25
27 15 17 -6.315705209272121073626723840216395279275271716417188925146641797091824815234518e-25
27 15 18 3.569646790129842574510361162584952365617044280638410204496951679468191404208414e-25
27 15 19 7.024362996144210475720770081778861880418002742369630484845502509206402360705764e-25
27 15 20 -7.029834792167594435718751740142987300581822508227681745239615967700164196233304e-26
27 15 21 -2.359394482912891213017500689511110884634108022383852070272421754821503679758673e-25
27 15 22 -4.807523879289385614674853714677456994285775280251807637249196051562503744960123e-25
27 15 23 4.403607747700987133424760479374294485022436734956580192196540155013884945380031e-27
27 15 24 2.159257589196694382878216353650743187767669726828726912478842371975843915685563e-26
27 15 25 3.599490105285067354913836799318918253458969398258094117395623392223389898808481e-26
27 15 26 -7.0747513472573164158847835870588957317546577454459337658056221948715525950879
27 15 27 3.624632670375240179966884477048660949141366515176922767991837869478212244831057e-25
27 15 28 -2.928677043749455762186812064162039682653430905482663899775199424794669961547494e-25
27 15 29 6.563778510174241685292293479413765377421683999546986189439020763400913610641912e-26
27 15 30 1.635791348605862225875373040753736759060253984362687077049384471344868701328503e-25
27 15 31 -4.386066435299643902767833906168843666375360943580769389969449929434670712853826e-27
27 15 32 -1.850238758480391639583463165660300732236636491315579435893620941948043540051489e-26
27 15 33 7.074751347257316415884783613231112066182449215812325743668119238702279658182394
27 16 16 8.744917507320695645636209777734696795459658068486346419568089539086264320370138e-12
27 16 17 -1.210194039674501280763515234188475895373440083931003022253885756631941017332328e-11
27 16 18 5.472469314347695342341167914127825842723832673527281772807471885410268102701519e-12
27 16 19 1.070440901273598068581012326770295784532804715388500277209591612799245715224641e-11
27 16 20 -8.908733982720468899598290855632641452075570048229434674508882178516399364698693e-13
27 16 21 -2.90346798400231624428243258667519764068067611145586752994181592877363160760934e-12
27 16 22 -6.051387716790781342554813149857185142471606116498852060092525420869669473715041e-12
27 16 23 4.858780224445609598607115821926702414030940827618055413090996101746497908524798e-14
27 16 24 2.009141198476157397213631534375777856387252964978911574752328424432969905453827e-13
27 16 25 3.724575715409805816749949883361609773475912950701238280970759610209043117664659e-13
27 16 26 7.302770548946237172210396414248280686075844621179763058480001760169098446964884e-13
27 16 27 2.192666928457258530641321298783147120292987499263927435366294165813153119971825e-12
27 16 28 -1.330365730169274743654355527306678119905992648368798685512737388497206600515834e-12
27 16 29 1.274713833356635057748551528802482441650104941489724400827860641854202293647979e-13
27 16 30 6.751367797738247836888022951729665833128273613601607183550815902999557454314711e-13
27 16 31 3.650158845395135146406109011098278364659641124222127707958202773983615553192808e-15
27 16 32 -3.782204646512696157306295100753615836328725108663002513182169323072971501007824e-14
27 16 33 -9.689238664528112040322758481681375965951785799014740028541870232450890498810307e-14
27 17 17 3.535896652331792854872809406641965187356810355198606509706289918347063455306014e-12
27 17 18 -2.61990266874235361029809627658673007067319488752206898417959282228250807566131e-12
27 17 19 -6.038416343460256317850824766864135379619864335699028594654002452425841426299624e-12
27 17 20 5.643362944000877608300920238666360530431670651549112538791202040857235884454973e-13
27 17 21 2.158697558975016721299006831234281744248666865799899655342505382998080053357136e-12
27 17 22 4.0970817831552078602152258740716842993315319901548344344605443147531959817135e-12
27 17 23 -2.926955316710578690796349248052195502128725915977723995676720327140103642699685e-14
27 17 24 -2.240805222208925883101607318381991887035579117916013679323291643360665667933849e-13
27 17 25 -3.336431292118292392550979447881651284297706340900188834352861142168542560573961e-13
27 17 26 -5.461258870967480615798327106068027860760118102811603645091532932577482725708961e-13
27 17 27 -6.659625226538414891799192245866528011046437242515721966415159455212103560973242e-12
27 17 28 5.218631932395857033150288647884134210422159144818392883710773399138945463772656e-12
27 17 29 -1.249715475619227804735941399775162395621088804574097088250343243999581803986051e-12
27 17 30 -2.412034854701747098820653308659119872567224121195887405688828696959676464606614e-12
27 17 31 8.629735007078284095914593810212232178770252555202869800113006410836870712042141e-14
27 17 32 2.809239698651701263664039861519224958108322098410540382785927765837713125801608e-13
27 17 33 4.13816734441758458559211618997736920775371173563326670650277799606798523425201e-13
27 18 18 1.212019164807356573744697494705508287484394912699532132880890903609510462398054e-12
27 18 19 -2.089527669903796908089985863965763064956358787423328699992439352152439761926048e-13
27 18 20 -6.899206339515731269710988786151977486137162783989864176577154253535050567217241e-13
27 18 21 -5.308595798850882369917408016689476654690029141229387082869025981055138087286845e-13
27 18 22 1.397438599173610515331263578244450952164155762603967560017170690633931420777531e-13
27 18 23 9.344609682199285388471712744204011450691078459866594893709715650347853027053631e-14
27 18 24 1.447627718830939659076106822198679275989076141149498043257444536875848063112637e-13
27 18 25 1.242969794256083621080122633176429862038766920563916140722025652081737488379454e-13
27 18 26 1.161237197015307016925943631857440201294208293435364126101331177550998193941669e-13
27 18 27 -4.940146122005115838530175267341149228211713321777985606369346992755471914832133e-13
27 18 28 -5.881633800595954407221717944776065715112785003906658134145719897278351043318752e-13
27 18 29 4.680179048857195422074143666271893881376547908904859206342596369308108443666493e-13
27 18 30 8.540429820194553798555112176016914696852122996981026288109488836180736269656329e-13
27 18 31 -7.124173420031801205567626295758286213539838556550193450973660177958647046658128e-14
27 18 32 -1.678380271729899571497986653891360940052787858822699113372991075009542358958446e-13
27 18 33 -3.250354832510320107159139918875950507136572675440433313966783820283493608029483e-13
27 19 19 7.441705725722318457186856890627103975746529797505307654492349575948796127748015e-13
27 19 20 1.989227892871870107018301141171557095396079833011359143060432197229922035394146e-14
27 19 21 -4.15111973278417333789291598979482601873260814978207033297222661814754055339588e-13
27 19 22 -1.225967890389415875224351151457138878481466966466132310748466228309757491168052e-12
27 19 23 -5.972613595538653852540006572980650235495570896053049043183270533429526002972298e-15
27 19 24 5.076013637728471191294818810590875011165619721357530536258626270510261564493464e-14
27 19 25 1.083008520722424372923607149372493630983560416762956404659361810469090041402724e-13
27 19 26 3.275717454622511981249765013584862128516386339887130634913993861669965793864978e-13
27 19 27 -4.922743063760006738689006108063780708937369202839495250491542173313521863150079e-13
27 19 28 1.962494347366973061536365456957853564372380261999469923071879293855524328018004e-13
27 19 29 -1.071392661495974905870786398046755132568540479317238546248031660012993730360267e-14
27 19 30 4.262393343197438066480245251544913413263648590404155950689701599793296610735228e-14
27 19 31 1.210449172372840934580727694403380290051775804442375828049355572889904836047181e-15
27 19 32 -2.32410659791107629297524056567587642014288217535365903353954316698222988960355e-14
27 19 33 -1.427164928209147775118058488475140331963892130039422215204205020453010195447546e-13
27 20 20 2.648056399646771697603598862805362053835885316987064786208625106526975253822534e-13
27 20 21 -1.305355486983819531355850238903964976127077261812048103787444967875365425976867e-13
27 20 22 -2.082144273388896987925087003136314473824321098676700512096670924187201755200508e-13
27 20 23 -5.635439631888065122816187598890953926727435038009275481868281247017094600099026e-14
27 20 24 -3.422620639199842590315097890757680003967591963079096602221407558526530118122397e-14
27 20 25 6.37050327292395363713541144398735247615752625127743239782327057789812204740936e-14
27 20 26 1.13340910499551115011081339995220306513757169341189105254665050807864928291698e-13
27 20 27 7.974807752333394248870222524749825389859875635422881613130763218086476752760737e-14
27 20 28 -6.940287861690469019019807179317640999890011966134344805979903732320170352350797e-14
27 20 29 -2.582817068910361821207770829078236542151219088392451306085754767920671158278918e-13
27 20 30 3.001135902423476815266250307020431578290273643757947563251872388342206259503852e-13
27 20 31 5.765598022067616680897160912647427118567596564618947461242550091207553742385974e-14
27 20 32 2.167931718600458232898384012210765775485872314009171588108185500190694689116424e-16
27 20 33 -1.948604192505870610194473660453366111044565760413031068599636724757330355326464e-13
27 21 21 1.893943496089935344806100807332999090406565615909997858802474962997518949085558e-13
27 21 22 6.716271519466854798224398644618213755509272410235223221824163553566163324817444e-13
27 21 23 -9.384430007310709438078087068716015893598197211532538307927355021743697221015453e-16
27 21 24 -3.12074894040970849363960367587855798293435211872517351989671820505919496656331e-14
27 21 25 -1.043417908850820550167736248153872637490435942391733575887625726458892392378262e-13
27 21 26 -1.81714167056663044034803588219541209064065743750655379506959394477490381988716e-13
27 21 27 -2.291482665776348127187526730714554005227313900051531031812433344699868530343131e-13
27 21 28 1.945776508369855400457935578956630796887188524296443304753322185965341762585771e-13
27 21 29 -3.629362231893070356844723221076527237271469764376049309138563436157632325645665e-14
27 21 30 -4.33441139356789502727645887314458226638963867501188485906907095834209886300434e-13
27 21 31 1.298523212532841288397290283141402541783791757106101337181409064024416152227112e-15
27 21 32 8.002004699860499568283650252590310115268731997395286645601294491138723979494493e-14
27 21 33 1.567642879819587047872972465747773609134318858421218777796249235777175749462815e-13
27 22 22 1.132392577909906175465023392322095371779853318057282149046343520471632579438732e-12
27 22 23 -4.789868043250179944376006678341218374075565260161725439962745720969459580511516e-15
27 22 24 1.586322874087042199311278914949017236326066653918936666866379205155426287674052e-14
27 22 25 -3.71793078285627799213313834395306535006355142046178754862111250681518351038627e-16
27 22 26 -2.958275194758410724257118156688159413015453701823576211533627806228128915117618e-13
27 22 27 3.36303731610882482347193090686751403515777188370741067125607076259769068174299e-13
27 22 28 -2.614304570486735015894745268911031043751245687642093535875020710109244534484215e-13
27 22 29 7.236791973360342256560259358134533548386283100123565150089303526646119902135657e-14
27 22 30 2.599911575898951907431918587476126724048671648028402628929534333754934088938907e-14
27 22 31 -2.287416936734899942959886760008891506142777834185966592379711356091558116214865e-15
27 22 32 -7.485671845482002331836493726327340261671724848930953084633519196611811377284388e-15
27 22 33 1.092547126805964181215672418262174472004610466204991154801703020893897573331961e-13
27 23 23 2.731332232520560374402838962142694161058839806673639536874849916623472715858729e-14
27 23 24 -5.730787709189799187770852987450432019452094992310809017997535132429542069662804e-14
27 23 25 1.910383357407981137048384524766359543688339061691936671113552340914502584935989e-14
27 23 26 2.675134697984047290608904620652071496224460839893691491865786400293957711695019e-14
27 23 27 -5.086727918747802569538614028851399206344652879554646175027071885197783141328375e-14
27 23 28 5.043370735126720435335767694920752665093003281971219769124064898056852330789148e-14
27 23 29 -1.469987526848491633958495112154010659130207698379667144917037043362196730894228e-14
27 23 30 -2.641894286405994170510542615513358960569919629159161934798574481908215093889771e-14
27 23 31 -2.52074490686494258264500567492062123309079617214721536001955778971029798533703e-14
27 23 32 4.721979908282449193927765451943382136554399850339479835104816351231114460937833e-14
27 23 33 -4.17377115225517663587630199863793529299159545505331711997022629016853619689368e-14
27 24 24 4.1892758481798958227904413191975384126870344515820802982184442463561862961615e-14
27 24 25 -3.082109578157896926707266510726975717632887557049539784310969399870896012749385e-14
27 24 26 -3.611866783153998749112130126436958035222228137387951550109704828337719936311643e-15
27 24 27 3.528547059291648644852576682751712024025783925086771012507670518678618769947561e-14
27 24 28 -3.186392848028164799668302840359841268961045162184665752082988224255667368831037e-14
27 24 29 7.328944261769422622277979176364721715379034539774800656638869219807068266178136e-15
27 24 30 1.758026259297493996736468688170977721630887175134088944013219677987385544221523e-14
27 24 31 -1.852178931463839473859215499030317638275967671044061548443935699937729110654264e-15
27 24 32 -2.718352744185317464728102957516866470208825530973531089338556942312042307356423e-14
27 24 33 6.105757722338706196528495907288441442999776571229611566440947578176093166015476e-15
27 25 25 4.985943938152123208783468418779741918950313448855486565236018894038233476629478e-14
27 25 26 -1.950613195495850256232914461537951516993699380018891608995542220524262582926983e-13
27 25 27 4.891781524000519788287054737491096600522999390621391178535175257126689522298915e-14
27 25 28 -6.063137500912102379488234775937183060829367870247746233820598709146974123666684e-14
27 25 29 2.374289320111876906281246464674668829331347849294887656032847001111595796607022e-14
27 25 30 3.48349977405018545118302375271029648508558877327404931469979575831423884941902e-14
27 25 31 -9.74245546124050316318571940278263674276071010350027620321442157809957106776404e-16
27 25 32 -2.385357236409537150408570151255308693823438035504873824273483425084826688310848e-14
27 25 33 3.439774902545318628197683815108814552787244316949807560816384483499597614233772e-13
27 26 26 2.059166980192739283926291965059097197266999914997701137702041741196479304890548e-13
27 26 27 -6.916289505138511631302588985896813902071056646927652562825902429300599239755547e-14
27 26 28 7.529372690999812639284066411884267658123406857211354614640371668298169358955355e-14
27 26 29 -2.256658846579246430948823707363794495478597705008117628672118770262550650369097e-14
27 26 30 -5.517338456005465821727307302771309097614982704964812447383712501666352630002868e-14
27 26 31 2.405071105780101448635731998585652660294410974801041234081307251127213533425357e-15
27 26 32 7.087181831960377437719585637145953937321336511380387619468558850374467486323579e-15
27 26 33 -3.121620200952107959302989582167536931768634095266598058433926973672025197099083e-13
27 27 27 6.992789333380234428783143306046635478226703250061327856355733722443649344202521e-13
27 27 28 -5.945516064894724567963709272745294782341700790680586496593353221016498651778414e-13
27 27 29 1.618352154047878009511052812163448931760426944042400756402866162250310356307431e-13
27 27 30 3.022269181602746598280809171325627683312214273414859890863589500124542125774261e-13
27 27 31 -1.369779900846876591828199022874272694994501728576058425164538024777346115234278e-14
27 27 32 -3.897268506778843723713941595335342578007361369581968968464777289021516637598109e-14
27 27 33 -5.150278360585692068667421292081343893441649453690077323716130069775938960624781e-14
27 28 28 9.008079178792041033042765318800928845096649685628707758251048729349335855858833e-14
27 28 29 -5.076219406962100605017971055620646937926607687898441287463219300925698395830467e-14
27 28 30 -1.00376493370553263832703074482986922738115022147734265059914780541331480748562e-13
27 28 31 6.000528880620236208503549504160801249155052537740608662390472774522814961171755e-15
27 28 32 2.067415942155371748787663768747290151528041418177887771855128521376736369774425e-14
27 28 33 2.417256697767376387117075521769598184899630674008836518948246514205363375222806e-14
27 29 29 1.915671079497806069735231133976154599269300027021675465626762198050647092079924e-14
27 29 30 -6.683689383442457176676756226733605718562193797882138422014688888043038395747713e-14
27 29 31 -4.197153877819830022626635530745656061805967877128919625595395418057565490868655e-15
27 29 32 1.047070097579986008025907736006617270740790899193986240778750444743763119379035e-14
27 29 33 4.04881860657341694099094758221004860832074622404000392702304701108012490718177e-14
27 30 30 3.942572203449468037259254723014597394502029847729413342305034235234315285662316e-14
27 30 31 -1.163105201287546284413620584248660550814542547669019523532585997734450796704098e-16
27 30 32 -8.697384096152236935971663524643386453067957937382575570794247861058275300663085e-15
27 30 33 -2.873246136296661785324009598873550032904438233641832972510791258893512985784376e-14
27 31 31 1.324544147551077045243981420694143163948708105371433251335322499279770706528972e-15
27 31 32 -6.219493081293270188284495032190836258626577867783506238444576325603524494449682e-15
27 31 33 3.444470267504575702459922069643323999959989849643841408776419100178036830770244e-14
27 32 32 2.020572431505619178760966842018937947179064065743706014238251050311462217662924e-15
27 32 33 -7.652365803340197668729921757827221851095706340579686103210629947170564328217376e-14
27 33 33 1.715352100737915855286983844073761876606776689940699716826814049916918278814168e-23
28 0 0 3.19649047345785022815295317704636344896141555733993402767501229086929010094053e-11
28 0 1 -5.256289430242934289891428602587019647206899120137379075367674042379207368945027e-11
28 0 2 3.247135449158187507197833363109094814451440805818266629770122577424737618106773e-11
28 0 3 5.935629613714204500679039842005095151638498424868620377294027339248388802410367e-11
28 0 4 -9.203832304700249682220773049743974157716654184533844862165727009945585176747252e-12
28 0 5 -2.455654133930239182675099938152223661260441793447762285900857578305705917121433e-11
28 0 6 -5.499207425139835532190561165850698521607458685973951329089816039971163706111021e-11
28 0 7 1.106212468578902347228373923494865972324676731964891074316643988970683654310442e-12
28 0 8 5.298562340383023919857650833604205128404406691435172559382430880163650679581368e-12
28 0 9 4.015810347264847538537104782338079611786882541586855121163948334920056400427778e-12
28 0 10 1.090799255696246501391682590952091046199408208505086471943145173402527916474817e-11
28 0 11 -2.582511576957898963642291409656276938396570679579701444344050347685257078246126e-14
28 0 12 -5.162931253863689870229231145695605458291669657375055445309277601511870376736474e-13
28 0 13 -1.534966423257145896478661473383577989098787168186884892617778861910557721047762e-13
28 0 14 -9.217783583242191789089604119144393693908158049952034385013646023333220156489124e-13
28 0 15 -4.626715001668050086504134679825842598535492398439304612281251936054381567980536e-13
28 0 16 -1.16983853648808935757441440910003117954094069795671041886321921568337195580292e-11
28 0 17 1.364521264368797521875282729579937011026149629532370950093206079001514056663082e-11
28 0 18 -7.109091387341077945949275293592554896378029331691405189470884502048914005082793e-12
28 0 19 -7.817876556221021857702137544471912897959082357634043430459706620366102607895169e-12
28 0 20 1.38608417510161202778793517302175986647551421782235838264115324620000290385713e-12
28 0 21 3.00846171972593227737864057747906597379636008603898439962113037183921766243608e-12
28 0 22 9.734969410420908973113945681676350228743205950623010570385875180919056570172725e-12
28 0 23 -1.496778831153363271355709074223666802942759600406447984055578410228346530248859e-13
28 0 24 -1.392333834812339400158236967980838278425672898222070436673706685425159265496417e-13
28 0 25 -8.477703948092749331207417934731018283463441290187847177541795145875643280252791e-13
28 0 26 -1.519635450294845822629288442022315425530746085196311244202032707837904576110489e-12
28 0 27 5.235487964592035300184205231927793927886039596931780141632853191874321986598098e-12
28 0 28 -3.687590464551477336487249468566699868613629253695938393014706433514456822496689e-12
28 0 29 1.252949439700532065966869136368920447352417055617484877125515266329291672585236e-12
28 0 30 -7.572266056682814577195101111426727128000917895747518436747000233888277628419985e-13
28 0 31 -8.871045482605114634297954809561301714349028185034996713557561976190509830353509e-14
28 0 32 1.28710643909460893185676725112467707262355114818041648785769862070510362808372e-13
28 0 33 2.225388861848909903879070022332898034343683464615304699073605717332781557598798e-13
28 1 1 5.107045393230234048862149099826575693596142981454988545635642364910849884894517e-11
28 1 2 -8.376694858333523793063180024477754525269205263750033637866348592971504392174145e-11
28 1 3 -8.647537604773427807752702444413503249156779846945167839064862179909987379181178e-11
28 1 4 4.536912718148375544361898874863472478067872617233100785303227854685260144298034e-11
28 1 5 6.295163308542576450143503809726869746595977784671712575070640979516756225868835e-11
28 1 6 5.744585533610706968549046685254297646836517386639259780982675279990890369876978e-11
28 1 7 -9.84698748018736686619659825250434959303893893292932669387635453044405422430589e-12
28 1 8 -1.774694113515127351590089213017610584823872217065471491619620254638623014318808e-11
28 1 9 -2.014911081630188024912088786632543983035708264621054380388929200358124310237962e-11
28 1 10 -2.453856700740017610508575392783323821948385257875339275087551169875384514109941e-11
28 1 11 7.237777828452793419890677183466849029140730405046545456191390945661819039870371e-13
28 1 12 1.738043229663931032152135551119709656470366895728479710235037636566840190905504e-12
28 1 13 2.058179396155219141882263346610336516360570961619490255766430226173774250480759e-12
28 1 14 3.166630547337191494587290742793620962794977614617268407009864238678181411692513e-12
28 1 15 3.664115419939604568203735158725656255451147415995508099435368061425864691035457e-12
28 1 16 -6.140620029800783644982693723582900925529820936717331857977589318313534430397642e-11
28 1 17 5.610939454573039322475989408853816248409129720512016293949993243744774163094604e-11
28 1 18 -1.971999768937583273200262185680813436245117352138299604747965372512639378531425e-11
28 1 19 -2.709043234108502779791901656373977470735507033160001238068965323839614652050054e-11
28 1 20 2.989916993289387726781128655405713010370326098844664763507317804791792724736776e-12
28 1 21 4.731652002943441257207048922305153300383758349736450677783679516646572192417638e-12
28 1 22 1.120819057023502842329859238640498669528179875185535764251010103227072846644965e-11
28 1 23 -2.000408196396488981892436360016661836802640568201091171198823359014413014660502e-13
28 1 24 -2.776006698929004180423131679613326828812852084577796517717879604656176632890964e-13
28 1 25 -1.924386729285164964649187694809802136369634389245198221039199048763613746523983e-13
28 1 26 -8.474326369213343549117901183504392032427741286768525138807440895230022829922708e-13
28 1 27 4.053480287329626253351901003855035052307789506013418280986695824776131336011682e-11
28 1 28 -3.180204469479182910650972888515512965879139147850960291811508978773967422174719e-11
28 1 29 8.174775323094211948916752504305370032279857171288355297987217183231882860076634e-12
28 1 30 1.330188368495181583429704709451116807951217300800878944679813377555307932672471e-11
28 1 31 -6.266641056818648587486324501927157620202892741825385833020510858691715627522533e-13
28 1 32 -1.489392506626805626003600622341640385462906813703117892374055629124219598048625e-12
28 1 33 -3.041709760198880698740153193053537028989697369895903768985604148584272036486638e-12
28 2 2 3.111850021113599263542697633961254652082490247183200722136652644312587557480559e-11
28 2 3 -5.361468808573224540200716225583669522449932258781257967755264432355786667575902e-11
28 2 4 -2.528202728399551231872782602905389132244333419651590092446319777876031514112555e-11
28 2 5 1.788084176474845804308773888464056250175177658447585471689913964128721193462272e-11
28 2 6 1.426621739914783612805785217281202018351258541561213882917732436061155099365107e-10
28 2 7 6.353706997481292766660356953979596606487012203982744381992018765258550482381788e-12
28 2 8 2.2707878764041175484970597083297290154169340180934997680549327547605853475674e-12
28 2 9 -9.333468166606804318896230215405549529737963343841789763206083672793268994342631e-12
28 2 10 -4.57143187952496845596222022952828525661283174008714913468177075769512573717239e-11
28 2 11 -4.972398303108925157236698050877051607223843736963706334405350076962711478722062e-13
28 2 12 -7.758023897187266545939916629039951979026931250004376153600083315639401203051435e-13
28 2 13 6.441022706212640841608157166681168402339461737886770786467707155023523954448076e-13
28 2 14 3.778341656555152789382807375936735687291700888144898521283993004527067256661635e-12
28 2 15 7.053132064757293649009897159650377638494205449866257830819995744872322593361699e-12
28 2 16 3.387532589852258372816058513688300844511050580955628988162749447027845534630555e-12
28 2 17 2.260678310442015960554945171334821923584918718637164578266399283774242159379252e-11
28 2 18 -1.505532722162069491039985412825934722020650340216802602326878954897671206443111e-11
28 2 19 -4.089186408875369276187787824082108879173796922309942191915735601003802907602337e-11
28 2 20 2.493433534425714842413280523385310276886821585623755531045501658236424438753877e-12
28 2 21 1.355361822023367044352987663367236056157512530655933480517810512514678558189887e-11
28 2 22 2.898041108703154471582912115178151677213723562895277353197248062709105680705394e-11
28 2 23 -4.633205109519831239972720204529561922170040154972730141356018904427379698792355e-14
28 2 24 -1.20991589510297026240160586003837270497627744769921706457116593030547659227439e-12
28 2 25 -2.089641840928433428640096884214574263455102814099070262661252171118737536620829e-12
28 2 26 -3.866337109149799135594521821834249066695391246452396955084086659186698703502783e-12
28 2 27 -5.729293378837617485012249540978173237255324262858970278258400097806206989770422e-11
28 2 28 4.205913775359875663847184913604803874240784385243456640499648973917659706903414e-11
28 2 29 -9.262213119167440138011371971428348755726171214883357941706100756500969158634364e-12
28 2 30 -1.90321867631752059667483585503684943787293471510118005732170789247867715638655e-11
28 2 31 5.804551615105483782377828304352006275191854426707191188838422227324014310962065e-13
28 2 32 2.084714006025694243546866380527359924360089299723482356166520072114515929324044e-12
28 2 33 3.69558462452641052085033241152410538365927854353205169597226275682951729298608e-12
28 3 3 3.055794410684368631013156647491722913927577233654417334695265324405343167321494e-11
28 3 4 1.578429202461685882224024617963503767407519293266902368635747479772763025300734e-12
28 3 5 -2.331207089183765925968041786494627423645397818421797614329550085177321198990255e-11
28 3 6 -9.214793603272067920282615442710269450975213203147255712187351001340236837899307e-11
28 3 7 -1.002949575597586563319085314671386245025799500796634911347883083272087049101615e-12
28 3 8 5.457141615778217068883234756004227655052014022027006137254695901406623669371409e-12
28 3 9 1.065900255730033857537744246027717190342421353661218411976965023390542079527628e-11
28 3 10 3.620456906096340669264163163528886012465334195137384819406288277773343942260416e-11
28 3 11 1.216200772592912512265934019056956337851494713145658717537090207146506254019064e-13
28 3 12 -2.014095815824622099727915154155839569335129892454250064671405691702656350451177e-13
28 3 13 -1.368676566420985747462269381278263335671270289341929173708433381027297802797054e-12
28 3 14 -5.200078694493507501927418202181842522552573833487213748649375458308496765570037e-12
28 3 15 -4.497343355531535651786256532503937185472220038335810571013863554677582457713309e-12
28 3 16 -2.529849713532522812397562019380841990500464587545237689172691655868117032251451e-12
28 3 17 -1.306800188865643148586462853978413003495467010459250885333781900356237444966567e-11
28 3 18 6.862529542421046762559222511020884910312777894704245168663674528193139518241563e-12
28 3 19 2.504007182045788182829139751490305106814868477825030518312306154562991012726956e-11
28 3 20 -4.252470227711461049182343796173530466593187632457185450024493824184938679308688e-13
28 3 21 -7.404439635661287140054881044453739286399797262997539793266187630318722540584448e-12
28 3 22 -1.614601881343532497286407687147887628072955308037799508491000428892737180974423e-11
28 3 23 -1.20007978778448717339511778718061371481500156017064214998545863669581833858755e-13
28 3 24 6.147433479321748839009909352883366963611707824967414737026416834423455143156894e-13
28 3 25 1.250899189780223244668163673872202414593050540039969032427674860509593048086749e-12
28 3 26 1.207589774856793478547962368540100121023593786905241521760574432202768464740937e-12
28 3 27 1.6421983683028457434278321185866035077727832490795604769043314508528065880172e-11
28 3 28 -1.039156155361178229125477994152051067213070049008697565144455764169486545807018e-11
28 3 29 1.931174447843486825823217597240182124553892126989023900162649617989939164477567e-12
28 3 30 2.788026097987616128204964526061915316408981009018302198314947429072433851083611e-12
28 3 31 -4.586783192097607697547146527525355580165343704280178728970394612118105827833654e-14
28 3 32 -3.494323868297494683861588370676168377588367004090831482259189492379575482231899e-13
28 3 33 1.692638083751014609285294143915705651047022692889452134982173737836249884319306e-12
28 4 4 3.438302364321015102233425231061789644686543470189391270950344325134470400672954e-12
28 4 5 -5.686868287598083246235785758165777161161825259982147564330603933774304719593387e-12
28 4 6 -1.411464633574951034514569547368251294081191420775593951826350115279453526365403e-11
28 4 7 -2.062160516001740106484433453657871829090806924885580901087192876283049432621307e-12
28 4 8 2.223407013977132622504477355928291836682286215458103015232466943504433675380396e-12
28 4 9 4.408852615324170406000441252011554728939147946006286639549375005878396993379441e-12
28 4 10 9.099154542785858529892558038744428939451899474435157773165753332726959263051619e-12
28 4 11 2.447421306964266325392072504474709593439127510226222690255095159057347547493806e-13
28 4 12 8.397426620772997409960491434688010022697759339808273376700410197332970964012445e-14
28 4 13 -9.044799176640236241621342105257510001747786339021433163768229030306424350637431e-13
28 4 14 -2.018385367633788671923902519534664503126891062625289491311872009414186866087972e-12
28 4 15 -1.953935130332733346990499256459769169933248875132134528968133598729759075268901e-12
28 4 16 -3.768076079886563070339190630407233988290724217832151709878389723748121739177876e-12
28 4 17 3.75787137199836501082507094921015290516455367920306835719094998617553334068306e-12
28 4 18 -3.763083772360457324225098740918377688050668666611682706980403843124643783470274e-12
28 4 19 7.157450059111213132398210626513583116713927345734812173651103339486967009239288e-12
28 4 20 1.410489043897276385203976070161522986843900147927330204766130840496143208624832e-12
28 4 21 -2.660362266726781104812036351866035658047107579674159758393632501784611838519223e-12
28 4 22 -7.442593605403493093403783078924048674448198590797328550640716386642472568871359e-12
28 4 23 -1.871775019748592829198446589484127810585977908663213937333218397610152678547287e-13
28 4 24 1.478369346897201793983780758124162753992359182609929599686655820316021635294237e-13
28 4 25 8.503878244205044584125444390933246151829897277007412904644209733245301141357495e-13
28 4 26 1.375923824315262946959266716189946975564580289271529570708684493298140997414397e-12
28 4 27 2.202098571937304485430518947843615925195502301093627586494457298463979183463485e-12
28 4 28 -3.010305851199890143184260427667339762513101973574846150237942214637566006186783e-12
28 4 29 1.43294186021096283143121133034823305732788984474077339562804614915465002535441e-12
28 4 30 4.004992928626504431304515849765648888458951146893043981629670906495354182983152e-13
28 4 31 -1.211789788756538577502350005855641947177027359491623817889451604755531891407409e-13
28 4 32 -1.724611872760448790151512878000901798926958459187374559702622614126116654659722e-13
28 4 33 4.082299443238145019703950292070102969011422263087091744835103162881973871209043e-13
28 5 5 5.420422998833752482590099484241500162505164355643659639118137726083280690473177e-12
28 5 6 -3.86431217190281403961376477225277285701211642388100628926996471468300990080298e-12
28 5 7 1.48094982000073354387220658825689967367941306014207846177156984403242178344932e-14
28 5 8 -3.225292091882247894191964770458706414249994746006933860717829146824886653319815e-12
28 5 9 -4.784413378757760668969220199348360247280317811963320975644109843017226038046268e-12
28 5 10 -2.502471672515022082273466651983648650105315007404363982489496095380197224150765e-12
28 5 11 1.534837073336242436488623865669480306449255587967539306048596939872075293345405e-15
28 5 12 3.788360059606228161271997834884009603731300202353814160182638513378794717685021e-13
28 5 13 9.942600252013374856234605185923101087550982522185081250528027792332510271997786e-13
28 5 14 4.572479286738959423524005485726755940878673852407434204282058382947388833336342e-13
28 5 15 1.957801177642992818910410337891843275346626652057316681755427621471428866466597e-12
28 5 16 -1.802208613074306980738894085240558718362726785273726136542846264334785873314981e-12
28 5 17 2.860528288160036966771439863879488596034029911529131441003465590192801275237313e-12
28 5 18 -4.945372164689770585489186318912278918294933829149698828242537075599080366137887e-12
28 5 19 -7.853739838544165679943389718708174418610437148849068210523488906709487551301632e-12
28 5 20 2.307917131541640598732565018379657037758301712247689164743143087015705354803132e-12
28 5 21 4.980298805623342307703234383853629222105523355326770463358648702764571556616858e-12
28 5 22 7.804021494774773355604581629544440067134675609399309734593238112884157365656521e-12
28 5 23 -2.854469291764908585179769171930400061120375403598865410394308226397191151059404e-13
28 5 24 -6.512881791985531017003741111367270307983237626082996641109951915508670329891541e-13
28 5 25 -1.158604504311790413312630525456397395914471035451988198461998400501438899521612e-12
28 5 26 -2.372952670527227025886935399713590267202873223001822754204024529669622927040506e-12
28 5 27 -1.147133988367847256136708280537447397551351944821086677192823573751630529933894e-12
28 5 28 4.168520411712917701996185643596677363729175982775755163232016014432691547092906e-12
28 5 29 -2.136325793736977517884329262049547193896227685473269851251029083118651491393331e-12
28 5 30 -3.285607240109877346191049985185914102214144364979870017201537315374021327622756e-12
28 5 31 2.678586508909616614407298941179424548046745302973708775753512592821362577585549e-13
28 5 32 4.753010406907564926444183202833189138476899296888997188337562987605467572126403e-13
28 5 33 2.18077365920633627484185385120213640325498248708091837259261806441830911622493e-12
28 6 6 1.23862119408966403027996618866129538777940617799797548286254842417101488641049e-11
28 6 7 4.85543231716011746162778253689910804404610879414087934846624491613877815024024e-14
28 6 8 -7.521336281710449901360563832858542268571240389043000630622899102164884753440689e-13
28 6 9 1.66399266070972319691110119052526708602537048520432579885689783798101249514877e-12
28 6 10 -2.860614600946514850959875038073282828456169327303152350338626883793718262493794e-12
28 6 11 -1.437563876095306892033330090498025211905805189446643752939489021426017513317855e-14
28 6 12 1.307849635461415758649259499426708456366169531986768891629701385404292338189408e-13
28 6 13 -1.885711431220737623164086606437269825890872310246001867301941975188633270745543e-13
28 6 14 9.830180714489073270271380569029080067588109434021365487804178994833622544667526e-13
28 6 15 -6.635470660530932784080727179210397489015295036055338620889466831605441223183181e-13
28 6 16 7.93359250742828252172879276560269654549250131472085632158255825135143038663402e-12
28 6 17 -9.191246788155551280329650374859418126517359600057697956830921031923596882395311e-12
28 6 18 5.382714017965722448991811678410503403448004514210726684989945835540583844584357e-12
28 6 19 5.54689172114227101841831099974582054629679821053728512535268982564682034812811e-12
28 6 20 -1.254733085101665414782908829171633008779228354330152572164057771562196926849462e-12
28 6 21 -2.510846036894570798184908246887117580976370317641805626405919699744588567753826e-12
28 6 22 -6.429139263236477084044016630196156791689287401558178598338431257738092402490098e-12
28 6 23 1.457634293232379644851730468572640983106595448953244607665614505002700261865726e-13
28 6 24 1.606084362459811131706899035641377325777746835221921349305964341242004187013083e-13
28 6 25 5.750524851653365310313526803783525435451214941700415453246509941846071042943203e-13
28 6 26 1.447070737386859652258296842804908305429567331112498965798819993972698674421914e-12
28 6 27 -9.206239689957447670264288011743991808953122128890617670748067618818443141062128e-13
28 6 28 -3.060902699891517591986811020898694934139116827300015091743879207612019580731251e-13
28 6 29 5.260928277123798915319185527914849183749468675570213110539700154345687069408994e-14
28 6 30 2.315033790705190713740196218320840728513757763989687787013019053043226193130636e-12
28 6 31 -3.723105269911781822763830060973992253238482494755223967113184500790408926583303e-14
28 6 32 -2.661093131988593562314769015470548185243427292788076275454772537383670019717634e-13
28 6 33 -1.493792719919352867226841465910653768293047636287741154452281900188528515270371e-12
28 7 7 2.589438525844743833232769251738747489013255718252400591412634214229843458114213e-13
28 7 8 -1.45441411714290754894631921841931415754330450057982015769599660096733937946716e-12
28 7 9 2.134233218163658184087985408327539135996629365048926447972787454547103550774278e-12
28 7 10 4.952091326011207201517290885376024614054630468758580209706134535993321082192161e-12
28 7 11 -6.391814868481329763122761228906739379904416301802565311296156142014703115708385e-14
28 7 12 2.672582553270815548526012813749508865188463594253429073858425883813127671736096e-13
28 7 13 -1.593815421617013824365690852637224894717263375071112673029685650710385195823232e-13
28 7 14 -1.17130423278725524370115083652457115326393615203927797284203098425069828614466e-13
28 7 15 -2.905672171843810528795912593821111252566457874152795480900716454723357440155246e-12
28 7 16 1.354786604025428766080411533364610110046194607411401570852551051659136957777838e-12
28 7 17 -6.168258281200459228333217356365013389693748600929540762174808977898067856894543e-13
28 7 18 1.708383641669882741419268390040006754804002808778792848618849256149104718171734e-14
28 7 19 -4.304627208633152415811540205395553745655537181116644463232032642519940917182932e-13
28 7 20 2.052451893353025765672830460973810925656676833402525993724959254612158578686997e-13
28 7 21 -4.789763943386956249355368981852589435031592042277980803782004395266058953715711e-13
28 7 22 -6.972055617929961488879880227495938630276343840218432881410413790596964132362934e-12
28 7 23 -3.106329128718330651346571444952300491348694239021540541867981780276391558034188e-14
28 7 24 1.116481050675812028557762012522496582310209480319082458103078449956241007435326e-14
28 7 25 2.970225023147426382011087635649750047447325312152278892129380029011104612052678e-13
28 7 26 1.988529923729763941171181526651052967350990403027026904956722988661977154290312e-12
28 7 27 -2.232982014486284088671477431133280862086441098654836614383082774321947399741346e-12
28 7 28 1.705317642600402268047978393089992169132387685713273499688926496455708580510681e-12
28 7 29 -8.656419874941909604207982892260873895224333425386195755528958202504651119635733e-13
28 7 30 1.368962942105723153729638600905180954893722222781721692873412638824689293782376e-12
28 7 31 1.267266404032693394389050054028549369238697234939577493093032384953205790619606e-13
28 7 32 -2.183988066251649654885908389616450162552013568702462231811943971805403269317039e-13
28 7 33 -1.637188007175793911911400107128489338049472051440682503656058140504021649949286e-12
28 8 8 1.22194418961613600761470491675205991947230991268327364830188413995373643973659e-12
28 8 9 -2.9264292841060666204358792457827277443115975272503632134664215182080810646717e-12
28 8 10 -4.814890531410997916127674451403212135864791694819904918616561491530588097982354e-12
28 8 11 4.896397097708058844170877155092362465684730330942364704220173815497016665294936e-15
28 8 12 -3.501705470536264256489040265441410023332613498382498609234864994671651236127885e-13
28 8 13 4.686749583205286764320215089131560722443718907610831428184739036131175338450291e-13
28 8 14 6.367136875402885232215399633872132335492838757898919071800208753879823193076532e-13
28 8 15 2.373989324400399270941078023373951372564417842831791616254499131206803735785852e-12
28 8 16 -2.939777030776960964069108563476478650443519035111380115769828554592219713726691e-12
28 8 17 -4.635816436525835466284445261865568015544821248032484932531163427837744518252034e-13
28 8 18 7.087223360458714466820432480603791219785774929886108740363359869525754725413676e-13
28 8 19 3.885587116132969082926208559801678905737743293352501479408586768267101619026745e-12
28 8 20 -7.099924310938197616678281197827775535522157996744909522386165940950539359603311e-13
28 8 21 -8.512042606149602330540360895991981099805906182545283616696628649287498921776847e-14
28 8 22 3.189688532656412111714667313642166890104281188860993488537351130040318200317489e-12
28 8 23 1.231371803029982374193726172063956668935064890117806210268725577199696124781871e-13
28 8 24 1.141736541663605371310521350963939735867878645796344550991231106391622458645892e-13
28 8 25 -5.254275746207002744996215732127126467532500458771981827391184389416753879776622e-13
28 8 26 -1.333645041648955577871524574839814705788297528030409367637806596243146485468016e-12
28 8 27 8.344020363063311545461761403873071409474698645850663110856440283482462859263826e-12
28 8 28 -5.855811322578634902421740729445789558886529732512562602554284927394749169988558e-12
28 8 29 1.952499625633149958367388765984132559573773556467218185995788414174504433728784e-12
28 8 30 1.862385086699647027127030499963320780568619668992229753518712481107659962154976e-13
28 8 31 -2.277439104497506378467335593611260488138544755619301961488300066692484598904087e-13
28 8 32 5.112399065650832341082554967911985371720548697286501676648757296372126343294849e-14
28 8 33 7.529463290027026252814916660626223326347519455787752506946704422097432034016033e-13
28 9 9 2.426887624301334758483187828797838584636358866575728118377706815559164707463493e-12
28 9 10 -2.433249141144915272165224279838011420923552151109762419866307472700347494241632e-12
28 9 11 3.789811212229905357902122058155427618025181708273981647898804565946850770344572e-15
28 9 12 -4.051164798317052213557348267917738149901467981006187006713015749893563596021083e-14
28 9 13 -5.450837925617151539700754926840259714835564935376540787612297983096746051446589e-13
28 9 14 9.826098308032462727197490779378854673592523366367875302299520820684617221681271e-13
28 9 15 1.845728004673168904680551948958947526571690219147978130306433174411563891645704e-13
28 9 16 -1.109919244467079955012969221367591749750660906620009703813030319691220689840396e-12
28 9 17 4.528483816114172437859265016188835118408917565192388602937613154960680797232341e-13
28 9 18 -3.674987528085400024945080867107959118244333253862380772683132918784489918394595e-14
28 9 19 4.086583594228530813782236202538117147477454490072596286771156024089135537677871e-13
28 9 20 1.580426335664355666321811815691725624820204544391945334509075826658080418206053e-13
28 9 21 -1.165910878239767562387381007839727090768139652608145270589961059253096678384848e-12
28 9 22 2.981458676567385649227728474794144321300567719610541556328783542549683328120178e-12
28 9 23 -4.331954604586464473537857392352405614420743758475746519884268333401816572669438e-14
28 9 24 2.139287685190105840404582404853460803782556113160919652083794256884175043985986e-13
28 9 25 4.242766993512078305502093866181063598709928735985510414177201000295081345047953e-13
28 9 26 -1.405120367057439785443909257958365026081937300788916888523877303567693633400054e-13
28 9 27 1.952174524717420144332855694962733924996954354762279748640542538248426443841627e-12
28 9 28 -1.419499221484509427447758249387185612670605273260628318081353466221511431765546e-12
28 9 29 1.916008760019515222386028370278843348304972355676953163029019133129249869342257e-13
28 9 30 1.287426982492631422238794492334479480314616270114545952058002267332515655716191e-12
28 9 31 1.022208764945137731546109055904312750257007697328871080450305105270703756764327e-14
28 9 32 -1.515605695204772978933202369349607619648392834280094755992651931418063279729036e-13
28 9 33 -1.10445977964463358086386698356333115733190524079187279683422367997955176557169e-12
28 10 10 5.380660519656823588275208083000402826738929918608654680131185399349166623751614e-12
28 10 11 -9.523559593155846124823574752681330847482940708345883883667943266864267817824434e-15
28 10 12 5.686792805226092176560230870878753102929528814930406434337035269961796218592435e-14
28 10 13 -4.765429996514096139299158470066133719667233848734290194566450193583412483503859e-14
28 10 14 -1.447608498645492074990369274996291541940217407143392061557813678510638559778456e-12
28 10 15 -1.753413955610012639853953966621162031011422267887723822703585094729006643023188e-12
28 10 16 1.175245420541035741661902366075510045888560206015701102991549721178106798566853e-12
28 10 17 1.042533866458868833557328139329275895386607417424627329781538607730212552856452e-12
28 10 18 1.133382099163452402590588851194451657470326887393093736252098596667626342173356e-13
28 10 19 -3.11310123069934599002589886950358362074008814749143001397123126723355545440989e-12
28 10 20 -7.241671458255035940777343116578233049593317983396061086518765239572892238792455e-13
28 10 21 1.585888552950286985182137683700591333079665900283035745139535678117017095198466e-13
28 10 22 -5.286782150221547334403471946680905205167492444461988792660000097627444754178603e-12
28 10 23 1.79533827458857464727703388491302909680524432348398811542429312219076039495741e-13
28 10 24 5.967414268454146810090482667661707371186925956430067643052495340465496511084742e-14
28 10 25 3.130053076553521277578302931328705374070881403303975406734516429251785895558403e-13
28 10 26 1.238417065781547249932837631798192196472688177730055219940353934330835545754617e-12
28 10 27 -5.129918160747673583689367676115344438733861986952828130836578793304447216988055e-12
28 10 28 2.78133379071416431836957162343289295436023217127239787135059497602863328334719e-12
28 10 29 -2.469823580136878615993814429537080777960418470907067484942105381526172085331673e-14
28 10 30 2.571178580409228194743568605786910422365800779299304365565207672953307112629988e-13
28 10 31 -1.04979182206963884741377965586927718489581165406586064415832549547795420629191e-13
28 10 32 -2.376158005038148045132324875508122377872278771092449502487417285470869389599485e-13
28 10 33 2.069451138096875007158116601689535198261386517445977968155548607319279931347461e-13
28 11 11 4.377580133153775588003363555801170073000153762624780502117128868883145100524122e-14
28 11 12 -2.673411986046345737160325460336166800234331792230564540860260362259349487627102e-13
28 11 13 1.986744293828469489931371646417664945462874707019051680089002805383092046238114e-13
28 11 14 1.058786662468415922530779541009507684007526552537372245437514047131372183459672e-12
28 11 15 -7.894747939810012501840684453006549636726032782079314365737734092086524313518199e-13
28 11 16 -1.797518529566816851899403002392741222061916854887336329838995259677760025411714e-13
28 11 17 -1.09175993738049742059477777408470723158721562398050359679152840135864821428601e-12
28 11 18 1.157302442418064354689895146021615738276875865695674202778100891228518641306793e-12
28 11 19 2.094841177174545429076161095565288315265202269911704432661092884681482912263987e-12
28 11 20 -4.478957911476918505806957826214641509847007083250349119006027947274109931236939e-13
28 11 21 -9.665260838102787817450707769560400276384665365408668554471132511175199186013422e-13
28 11 22 -1.713415058227425103271723460784364373201244618483963039178628654322137911016012e-12
28 11 23 5.222008585488073645232308507692543970394263085351779183315461208269965632766803e-14
28 11 24 2.38176395529633026744645650789756541510563791290796803477625021138380558608604e-13
28 11 25 -2.510577513270774844518438080143411498045606999461301886534083763046017743565216e-13
28 11 26 5.77704252202569066607232033217206646388059592185504757872850161588660629818681e-13
28 11 27 2.497150998636541697343971018693099254579607038071438679252727954662726557125866e-12
28 11 28 -2.249361790261467715733159619545811762264174479779820073264935427294021066229264e-12
28 11 29 7.305442615593015819334413594986566176425797624892874005373559970627991008925917e-13
28 11 30 1.313029304183042172331310541673989166784043746238164431861612114394909894825364e-12
28 11 31 -1.195239490547597304632543861512751891430970029622751162020737213640045777779742e-13
28 11 32 -2.511637639242843580838634128500804571229720299688624955936831833419536517854086e-14
28 11 33 -1.638708799773645099838025766573411950767736976272248175993411160869691603168609e-12
28 12 12 1.468988061712235207076399143801400337955970757292535393368449776128658110404712e-13
28 12 13 -1.129925115160913359848921152688408038693385993096996378524199276539215996229659e-13
28 12 14 -1.516889148229915291614339821669066643074525144315530866415268911365202920363812e-12
28 12 15 1.34939240034416835908900176724057048507199852389041848547457568937067309983075e-12
28 12 16 -6.247271161745969650065448379344922544660181885052841122878314590504675368687668e-13
28 12 17 3.879003286284240025003124103409498462350771192307451919887985697509996499510841e-13
28 12 18 -1.015042981701826989744101144117251642006249880856843128327321227429425605116292e-12
28 12 19 -5.963068570811786686564704583882541342831977089376632558327132992479026992791274e-14
28 12 20 5.010696953148989644739176973641633288947174122898149518506549586961387000579085e-13
28 12 21 5.041608032723672480409289807141764544095292062660923300523217969449433088641347e-13
28 12 22 -1.205340784139963049103309130503927984497500009410271976407613494157925635047146e-13
28 12 23 -1.28037677516667474041923019573195280214453749908731335968164668899865396997398e-13
28 12 24 5.062861641031464445406005890145579357354505454474392104081664350918145828257141e-14
28 12 25 1.886035774774169020655540366257437709080682665259457091599312926387737165801677e-14
28 12 26 -5.358339315037610772645985688503497635334441536514089012225587819226174363288845e-13
28 12 27 1.096033282271198151278838763757796898736218561214946093209578877963543931289482e-12
28 12 28 4.021953327945731467473902781492056686404104639948355729009064351880800749768029e-14
28 12 29 -2.600516514453700049032770345903568510879338250570254965148049611390799226294047e-13
28 12 30 -5.906110388352856274539609642284236557501594675288677730170876267269618950957774e-13
28 12 31 1.075196803747084279444264128217830026445598094400190309722162426087682703659435e-13
28 12 32 -1.230435248422033178891105484480482885754615215835269450827695316966752845485355e-13
28 12 33 1.861661349863807482952668633258828686829428030641352393359101623554127839846199e-12
28 13 13 1.526379751429590086032455592011683377340835959151437702011851965393765189190648e-13
28 13 14 -2.285814261937254828499447281391222871969563586717857358411490708876867691196216e-13
28 13 15 -6.770240066949880604531290076227348318748472244485304038282575357743730954635046e-13
28 13 16 2.57220680831511758966407820154082671900185279581421432746273901052013775798284e-13
28 13 17 -1.69561564089229291759995935096097833921778672623831214884548386498099096044105e-12
28 13 18 1.228171795507884983487780595384823417592841925060758591441244964498301923593963e-12
28 13 19 2.764942333965219109803417861447495133847637817939904322397429406358186459701712e-12
28 13 20 -2.96678940018635851370084452869536373381630887360637300189853771535580152198717e-13
28 13 21 -1.01359330951335238051380076297283592071349669097064729330888128577254686180658e-12
28 13 22 -2.155369087256808391125594440950481604374366454194842049087151591063755476350503e-12
28 13 23 1.390518588903120075103329152729003679762560676342403870417355118516127323594948e-14
28 13 24 1.046879134026514780913253724854258587999604041057564940797969875904159082538337e-13
28 13 25 -3.638290948355777835202387893396718612383734489086380198734974460405211520805116e-14
28 13 26 9.597566937399495243711036868374682414919610860782762329091341407875555157035708e-13
28 13 27 2.442359586146855512118986002023245663576314719019912370392837617939363311121735e-12
28 13 28 -2.010163296602228509365033129289119374574693982650065297201813020082490332257422e-12
28 13 29 5.254484365064053976110536395768980114981156790045437729254534103249474446687118e-13
28 13 30 9.721928863911180700492949691314846857713790409190661262926799804633068422680162e-13
28 13 31 -3.513184204826243747317608630156125321193698051938295713075541214179341068453303e-14
28 13 32 -9.681950065943225882446471956685317818853633878474532426143085675254451238135405e-14
28 13 33 -7.912130005018523745378229659873836152503611023519799367917088789528915278500955e-13
28 14 14 1.804578537940974824060693485099698068978106182738647177647429886137536601582078e-12
28 14 15 -2.334544559462983271771522093175634994804359810242076577743995156046527343612065e-12
28 14 16 -4.35320907706822818858564699029088301215261142137412992374444480941590954708599e-14
28 14 17 -1.052159639418594548729534293016653705221112137730972943126990935776243640976568e-12
28 14 18 8.579294141353827982234459384803990960218219694833724572512832777407130195309631e-13
28 14 19 1.90801852686774581954045062280503335223938368106117993262758364657859665007939e-12
28 14 20 -2.798042485598453909311200367378829208192447696013949885038910525565734203057985e-13
28 14 21 -7.666990704987597078806897507014862976512448557629702851083459011970878322039837e-13
28 14 22 -1.535841852962045758230381089088557311765752772400174328432874357722836723700087e-12
28 14 23 4.942550528769224571788706130161935950107895303959137076692311824200810439716154e-14
28 14 24 -2.958787177830601429517574783241942531783694320162269391925497394330793715805313e-13
28 14 25 1.657651292083683070485889934700544294312713926119024452650103460695681110013803e-13
28 14 26 1.478062347309061469974366717048588880396515940742939906593472947759983525128279e-12
28 14 27 2.038493005695060137298453291579171562786852064580564154564209040365320876287255e-12
28 14 28 -1.669348788444388779552159686293982215240254863131033357495523613567687477270832e-12
28 14 29 4.955527607189551643012975452048959430971420576160436921797608757879297619107479e-13
28 14 30 8.923738561054027973544192013773668283494248824904968560571124456509468183927672e-13
28 14 31 -6.723966356955224027776912420439082900936295765768641133768945673151629834685069e-14
28 14 32 2.497107917985065998706379394508977792954922857203832973887344312475883454623067e-13
28 14 33 -3.14791577950169210460796136829068886610101611210947161436450406335689647597193e-12
28 15 15 1.048537572908307061060362696663742665991805089085166598709468405966759561539746e-12
28 15 16 8.016720200139827463961561933978015676963500547181712334827395194209903082334325e-14
28 15 17 1.802571201817749819061083691541449530488606737499825403229887583152319213658028e-12
28 15 18 -4.56852442087812371683567849349441010602774465233454244317189102678255378446626e-13
28 15 19 -3.284934145490448606202220536930372434756149656751406196552067373849401317387256e-12
28 15 20 -1.563899004467631191815036515460075747319585768577869226200557386381077364089623e-13
28 15 21 7.192352009216048548623033743796060820273308450492348940666718303942397081963062e-13
28 15 22 2.655286139354622757102864404529873276651062970779458178044142804928954950576924e-12
28 15 23 5.092348499931478300976962858567951228340062153649207962676581613352456086385052e-14
28 15 24 -1.000660643462147688621838262212526676421751195252504767531403560153389928893644e-13
28 15 25 -3.013432286780635775750333834059595321539977364164217885592998717705808293321497e-14
28 15 26 -1.100596824101964093832112200168906691222982898616182089033473185377538681458903e-12
28 15 27 -3.676730811470116317184784479572882402147789629797485239743841797684103840431836e-12
28 15 28 2.047696776147217057047038680513572100759625144660814253055679127562804837775578e-12
28 15 29 -2.76770878706420560319545601996003827489741174533574841538921439975499118446231e-13
28 15 30 -4.642234539518600840399859555058220862415503996364503959522041955495103943105039e-13
28 15 31 -1.351002833746842313963129751225976114001024200897831061286050583994283721453926e-14
28 15 32 6.962033516418462429756030173411286345138502258642993853507899185115781121755953e-14
28 15 33 8.821981818633992147515835618606749181362144962892488502231197591740089065007211e-13
28 16 16 4.985236667814168907750790328365103022274989516953468572736181744391045166115215e-12
28 16 17 -5.65455934829653595474271217405398472234841699991423010563251292885946445376097e-12
28 16 18 2.581407985573263853066202804035084369632902376992808138370826037557067340105211e-12
28 16 19 4.439735912746074564889168397528656122240933563321767326068393375544913753956424e-12
28 16 20 -4.770042200549539156738818836868360238531543893222993517782353971012844895551152e-13
28 16 21 -1.274249147182269716560911625242631740522297004718865020832639478487634062766794e-12
28 16 22 -2.040271026594284582955646709431671778850392533756877379298729621410960711273817e-12
28 16 23 2.845957174347857647239494267774434601586804456568163262346116842855302012411538e-14
28 16 24 1.054663013717342971851459355251855007014221361529415380324587018358483672193606e-13
28 16 25 1.578117227212933456846738108731908422290748925867311447687466337958935175643559e-13
28 16 26 2.966087707352615552268596744715583021972811496988772141345043917577003438946816e-13
28 16 27 -1.642384722523869006592322344551824000530877569443251819504031386890548936647099e-12
28 16 28 1.063488677819715234569729090732349706255704198164512549554323672494853573836907e-12
28 16 29 -2.619220086671608395392163008207305126570992243426509053395310905935084971219998e-13
28 16 30 -3.827932815459530389198980619983300537681264679684647418956583892504143372553792e-13
28 16 31 2.275222454394385123109568063607922825125348572801991520010998502411456761958329e-14
28 16 32 5.607896378133879489140753101022153272322066418268245956532909197904797619604742e-14
28 16 33 -3.044542064575527710931585881707086552905047396111801745806254354641208855437109e-14
28 17 17 6.326895275112001778930496259115214242465958568855621400357066301399866802792551e-12
28 17 18 -4.420405450402231033325636734279359650298653250699765209745024098332698026467188e-12
28 17 19 -1.073978619204303388106252281980341226095450847398709589193688312175319763163623e-11
28 17 20 9.861753851935771734472100974892561700416093684148716948886177191234900696261982e-13
28 17 21 3.802673630029401214803470726761964032303842806428101712405894802202022945624572e-12
28 17 22 8.299307951921453075626786034362367138890464752854161253652727928313368548350499e-12
28 17 23 -6.323159093530273671236214707075917748061216651125066974900256569379421623298594e-14
28 17 24 -4.184518925162943712916288472608615661545546474486246515513599507410030835585077e-13
28 17 25 -6.378011074117112554078972335566667093473228106267722703391961468464326310778162e-13
28 17 26 -1.039400058765267990116457292989470540771837287071071560119812930644993594406915e-12
28 17 27 -1.243745605321618072902902565435730921785614298668167737845500223702408420287281e-11
28 17 28 9.542255855117318241577649406524607579349776581902179270202968152703895152453105e-12
28 17 29 -2.34144000408672948080724383491535596615668632150153274248789178318233218357158e-12
28 17 30 -4.534187960031383747561482094615061826468386025654524267851506082365527946909092e-12
28 17 31 1.742485816180407919161068042271538968342844620877551101394076951294568725141422e-13
28 17 32 5.842741550806289892192905772928274887498888268999459681148334739453232076860481e-13
28 17 33 5.047918772816858745542690909804574263429078375502736122876487781316343292987193e-13
28 18 18 3.288539571024188994870958066441940321647428605489144187170220625135329674492021e-12
28 18 19 -2.342446126142094544428865352812692707962631694598010062212623721314810656487973e-14
28 18 20 -1.83365804317245834115670123039611140404956351859520822274289715372344945920254e-12
28 18 21 -1.783340415643138445439552961623896483441684015959200393472750114468222130260599e-12
28 18 22 7.649256987841040457539276178140617742733304144435022570823167808157707593052689e-14
28 18 23 2.160530544357838325044388526415866727862316872037658059315116544137814194868515e-13
28 18 24 4.82851951318622565777435083483640752037215206777127939830252920118988048302938e-13
28 18 25 4.017227408166400896307954578324139782598678314883848356506304892645551514034408e-13
28 18 26 4.669453552906572578358579510860560133245757642947140293675619936793813413538538e-13
28 18 27 -3.801627789539223106207570787109712810097845448611117955405232856856623322830851e-13
28 18 28 -2.86421902229977281077893155193028632194715380089176127147697153384352136475519e-12
28 18 29 1.698206469778847788590554087499415598779908985270705433641379773855704539257261e-12
28 18 30 3.291443204521224431058688583725722517713260000427417877907790136175561439251752e-12
28 18 31 -2.040691162369986717661970606757525530197143243112208047602603121666731209893142e-13
28 18 32 -6.40944515175671216214183491016088986568328717701345682842669085281176430864884e-13
28 18 33 -1.367880137678395857096991392688598365662874975912688653337119328378459655353251e-12
28 19 19 7.849899876095529808120666798693267149782943393471721985036744386502708737052087e-13
28 19 20 3.641015518966140712867608896230216663342361980195141198870662958029142233370222e-14
28 19 21 -4.54894056323523980095873328952892300584324626524425534145030648197625351902871e-13
28 19 22 -1.308113189453636303089449916798070317325222006587920795246563076406615166322868e-12
28 19 23 -1.531403052125089011345934074404708050513141058636940931111583506321496272228421e-14
28 19 24 6.848117624916397075600354917862979733040909819123789769518966373605568293014756e-14
28 19 25 1.343294986464813837816223424717244620457694165530705487274580146596360909141604e-13
28 19 26 2.24967329684727065337290865408687833802931183846606366459384451710031034824641e-13
28 19 27 -2.957102543155642056526378018328060705456984337394585179376493459124445344776599e-13
28 19 28 -6.500323116849126224994447135609145849126558852321644894559056414205241488747119e-14
28 19 29 6.964293236688374747237609783849040171381202066424357253509274951534862924284174e-14
28 19 30 2.543777239619411505121838313422190599627941467779874603197693030950989676903676e-13
28 19 31 1.284590250339033815357042312655760317995317671063335315396296800665499321741616e-15
28 19 32 -7.449699791356652896640081940600274268607431712112394332586485795299623704032873e-14
28 19 33 2.451845128061544824712106921371960649082677476858623869064526709827247672586186e-14
28 20 20 2.871777413888110247805129583124408263612318904038845464392293208233806698002525e-13
28 20 21 8.945466947542529408495578211387859600120645498267711767175729604378461845594045e-15
28 20 22 1.614778389085420254215373722773337615324577975217906846721141659388641634488298e-14
28 20 23 -7.624680962517316209166340730834007024972235962044595490524330111865231627456316e-14
28 20 24 -6.831741961308444016381863926476911898330872643456579509521221424583446049889543e-14
28 20 25 -1.507348997413803329074231905867418493266289198009592865572975293924258723434441e-14
28 20 26 1.729205296246035950691682525834769256992893137738531174227198110593158971095964e-14
28 20 27 1.401779135069449148482266924146287583617094689394282011813382468836058076421135e-13
28 20 28 -1.258988997089753259496954712603350934048944520748830078323870810655042975942757e-13
28 20 29 -2.701404860817244249329902549159540200932431809338806625641550312612802867593753e-13
28 20 30 5.458749793719383476560098555084761065080725935545694054177460548028151455980849e-14
28 20 31 7.760200690627170722818305890113742464426161271760523553739879268320649260807693e-14
28 20 32 7.148784443663575073952982789726040399120817223380556188695030017409167404336989e-14
28 20 33 -8.13512343729325564921659719894163261277692727596816780269933128210570506412753e-14
28 21 21 2.273436570634768407995538809323158804669762694033491011527781423228706705003096e-13
28 21 22 5.209523197622460051358108226196193093331467329604263190948050945489682813847784e-14
28 21 23 -3.424177738207482057444460676749032638613392224178929203420364878884075085166703e-15
28 21 24 -4.342111442384609933867058655667069707105976795670984416597474554885793839570463e-14
28 21 25 -1.239356099793384419897779366013129292312172394274946233394291896618531673136409e-13
28 21 26 -1.386116817744705879148597680283214046058391271939228519993010103343058219762771e-13
28 21 27 -2.435415531184778916659897959221517019896739015612534902480920619816043651406358e-13
28 21 28 1.935388282840301258723322918784224086143493365265501865569649650462975632243571e-13
28 21 29 -2.265483995593328403933200285082270251527588483291381257873744813300051579461127e-14
28 21 30 -5.281791119006782480323137664783599046047540425101002345765632550833054113845638e-13
28 21 31 9.844101182004490314693334374221041086901117882168302950362881505989560287414462e-16
28 21 32 1.038637156209318520562240374662596985429631061888531804276903970685897816009818e-13
28 21 33 3.667042484559061384057334947430029776209754096451405987303743106454963619703204e-13
28 22 22 6.91982205483777947990793784917680513842918972830493433993993079613694342840114e-13
28 22 23 -1.67285231828992879223038776115916132523382466356238450039659404600662524063673e-15
28 22 24 1.531977070866248983457499729760039601237251513245783794460255327747758363721192e-14
28 22 25 1.325596793320838106037160965802779864921264508473064123271073882390559979502336e-14
28 22 26 -2.602619654883339813960325124387288088835667145217868867905775254779293722945941e-13
28 22 27 2.021326125415080841205735136322299731345597675536411634160516219778811882443037e-13
28 22 28 -1.50738248755038113743614584917466393830321032791649871691119012831063328590034e-13
28 22 29 4.82993854641749224495362839993235225991651239450759980652507862221732920204764e-14
28 22 30 -3.321754376871960965012802654297405146172093038728288029264885181081553234635265e-14
28 22 31 -3.812869218037332086126786934331241043902219940791142372052617517818863874353593e-15
28 22 32 -5.994998872689622856133797825074540661673601321604943336322281309957766285080939e-15
28 22 33 2.482084906334279986394166087985266436113477551411076856131891114271150262286706e-13
28 23 23 6.599733190602268429635616187919080556568992491390547277346202000045515137481585e-14
28 23 24 -1.170287465968525464202985533967584325590465119530095663144759625745560077248465e-13
28 23 25 1.226084299538869869474743936711754738080644645954916190874226911759665018756406e-13
28 23 26 -1.406789190067261503077865414858762818115864556588817289329225135122376360628966e-13
28 23 27 -1.348402673431380477265490806620230972785685958784329320850594098022250225029093e-13
28 23 28 1.412054685765541192297319810708315010837871144971159167930978205237681656256724e-13
28 23 29 -4.102578263233209553409475084903003606978114819046844544457031150169092029769345e-14
28 23 30 -9.213058689825006418480918540868739999512170241559570862539364978372611488304225e-14
28 23 31 -6.14131034087956579787049590536809595760484483519233148047556495112640247052339e-14
28 23 32 6.566050609556569342119549880441817117952137410527426062951192686351399794701613e-14
28 23 33 4.343454440494043372540611797277694997679566905788184619080143353555231806248971e-13
28 24 24 9.717717258823305514142078415611580107030667108861891402414935966400763527721511e-14
28 24 25 1.515895063156207987921098209529697120702954070694478885642555668707149101666579e-15
28 24 26 -9.926959836585982045448625665261807223191743823474558345709688253669163178561225e-14
28 24 27 1.15907337864652490918708487562056760877922568803709307263642419327094596009195e-14
28 24 28 -1.50065025342747653122279709499269823339992812087387626865913908813705023927572e-14
28 24 29 1.476706056756570812893774939775188955682701380874607288309459292184852708044319e-15
28 24 30 2.386009412989083395531140763901564029716613859033438690702543763735308877557333e-14
28 24 31 1.049516440678994735743476950170229200907110761146585888098237637923503021601478e-16
28 24 32 -1.021100032367431464725746339144585986859829113923727687170697078558848447723354e-13
28 24 33 2.30788929785195882908939919270171618717992226063281745543555270384552151702782e-13
28 25 25 7.005585246547582759166652391817782468782155733013356105240885148048576384301961e-14
28 25 26 -1.274813909508592414171452416153530436685980293220583356416021982671676124128798e-13
28 25 27 -2.060193766127900852690030527929951477517863929631534472959886783874826156946148e-14
28 25 28 1.241740949250405767986874451479114911950661307138400873286322059974805736376012e-14
28 25 29 -1.37123305692288502549665411967520146682971662070829818942587350617203060192919e-15
28 25 30 -3.905251483102487224761227872562920534838142344831923268631260766997185748108845e-15
28 25 31 4.006379406144365909433329532263902603214761828413060590630622576738247531430065e-15
28 25 32 -3.442793040203378221355303833585719706276283920556312619780797814629630330067369e-14
28 25 33 3.274432355382462571847000332197096083452728682215263454463809054456382920697109e-13
28 26 26 1.756757159724602371930288567001031277816140869453578439607612185853576038415531e-13
28 26 27 -2.2170653857700524243770985674478313892694146035651417808109665560592244578781e-14
28 26 28 2.957699358009167461264111737784206049116297063859257034429988080163058480397238e-14
28 26 29 -3.52521046633256516667639382921764514081499652473226661994761933410164181623431e-15
28 26 30 -4.714169992591851520847480733301051861436099402262757757874508537029312210189107e-14
28 26 31 -1.163785824873946956265294381902426710384913944912056650181247290833179797405419e-17
28 26 32 8.051726340462619307524861860579840232835180850378193029093414494218193106769536e-15
28 26 33 -3.692504057836617027262803574964056978585057235371298168473296794263744545969746e-13
28 27 27 7.213261004508825165374820604903072052230699438596463718696224333788199668080016e-13
28 27 28 -6.958433476429595975971281036748746507956050959574933948449328630257040038783364e-13
28 27 29 2.162356236915089903801745621422834393712385604008750698692338437603805865386516e-13
28 27 30 3.983522738925069483856722125637595354590551615439037960720512639844439397066234e-13
28 27 31 -2.030543978447627093742794289047452837181376520191787390841091639653220224843692e-14
28 27 32 -5.846982751003631149069468310416012686015010404093874695163798482760798685268035e-14
28 27 33 -7.60010265874265356752954399567902262224155240032228770733108888501165524184783e-14
28 28 28 1.091158993256290328902396773230278573319794659296651941130395768551776106396421e-13
28 28 29 -6.116673815348532057559865158587176162502975927080981711783237493280435780784564e-14
28 28 30 -1.395846661132630591276641800422548624111797420042581700389068496053811822701663e-13
28 28 31 7.42675664528428739529210704930872672791114896299719475430255160305136279873021e-15
28 28 32 2.806628762275825764916093153534894427336318264120257361476832034672569876153424e-14
28 28 33 6.23863999071139112800945417681858093704977706172623184705584189042636436850135e-14
28 29 29 2.796609150002644878855331782766103593509248642579367909946788165090389109919485e-14
28 29 30 -7.704574029241740183059039655617259475201075388132010743163538078972634015963355e-14
28 29 31 -7.098373732877879039133947192293861307263667210828837386593808864940458088926407e-15
28 29 32 1.254566490928115584529942879881404953302015246518862936605232275365973247660526e-14
28 29 33 5.017399286533016062278732558632025019645268528633384957637811052093116250827701e-14
28 30 30 4.798006141984150662591990216839905918581451467921335831198359596367921778374337e-14
28 30 31 -2.148463880122912515788943352838840878583092477197278448297591344347474156464685e-16
28 30 32 -1.157566864293077927000700302613148313642646579926845249739573787013030290447563e-14
28 30 33 -3.787317830225918834005546369886030676426031521500038766119307248490136626787694e-14
28 31 31 2.268807295419294848498377645106808954478913700724237900225656172983010443015817e-15
28 31 32 -8.606831882601776993692476727621847085202327777561122315437958631058545292744066e-15
28 31 33 4.429481514311468288645286094338219035328670887253883636857525985137415347865929e-14
28 32 32 3.276832619615796310524306159371547910245703505957806159503275102999965638815963e-15
28 32 33 -9.60839360534479628900168156563177360244326359038479506979320667690251767569285e-14
28 33 33 7.049290423068932716246167888847475365435831721206823701365198996004028823860166e-17
29 0 0 16.0621840789051570849165426368086813078102121737786018503083600189280340196921
29 0 1 -38.25778641843175836093415335380391500538305632241682434779001669401618500475821
29 0 2 32.3436032197501778585335613222519042489795887361436276852577001635561152418435
29 0 3 58.14578050498212159681568831416417612388039181648629619373601959557163699442037
29 0 4 -11.20427970359906189207715432841793645148414524452864355937761211217072827423087
29 0 5 -27.89310053967715811853359867031421907503182187053546186623902003840788716759231
29 0 6 -62.27219647104202404612733298039570567410690413504119364495685713836561924373241
29 0 7 0.9622480207284337539818085969838767559435092092952041309103186109903013987049737
29 0 8 6.929003199002062466639413239394213534883753921365769508122335038749576615309777
29 0 9 1.8742004883233520791807627019805455488139970907982122135873866833999169180939
29 0 10 8.24990915505618227642337527562533786770783255655217212889458066370340455652135
29 0 11 0.2499925283000478583185681630473232543934440014609718140615684722934915476492847
29 0 12 -1.370309306693843521713704602294547220130299356351246190854276484370455136326789
29 0 13 0.9962816251206087385379257952091205086342878292193221730969823560631081491714588
29 0 14 2.863520744318714229597285989851455713848081472242695833436603399585139868861656
29 0 15 5.376710195561653957807454666550769365391489984569055388186651692551803442208024
29 0 16 -0.03931515863630612146830002113072838712742599824937150940391088552629509067922529
29 0 17 0.2023859618171914149155955413470310367028569153450484214331101554857924333901752
29 0 18 -0.5565111398491770719736069805449661362673293105137670218184176387622247863994315
29 0 19 0.6217950945302410573869122834607190109373428504238261792470153113693724246826378
29 0 20 -0.9034127208183971986906758211902275510695860672901908691838383705269760873264669
29 0 21 -0.6145303903082259407259785938045186646594615301532429866281670983629793606089049
29 0 22 -1.679567998569549948093981891353927211263086043728535107676046557237795001755928
29 0 23 5.206113590240656478105532659466972303984510494815039417366380207542273373193884
29 0 24 1.158025053464861738291904617607960563038342345577952471296590689621070489915207
29 0 25 -8.328668185221871014477616606873974683284144687309841915882494338098224872543623
29 0 26 -16.7751055162437544160844321089632155481873531026478078167165576998506779506884
29 0 27 1.493355809179297110436391059165661170436174053531664124292931513189440140318532
29 0 28 15.67398331226832960392575790631300177702136245066415185623600199561180776865558
29 0 29 50.44808075472830414554894811588975534446404787373698819325866607597886821926281
29 0 30 0.7516484904122497898263342098598991166306041394910559399054319222824602355023174
29 0 31 -2.691509529736904303645250056116114246191327263684914527528990444666328312203216
29 0 32 -7.561914628879361309299020693693936309869013077655546716985926836803667740203994
29 0 33 -19.83197838915846707795878695078470518456626645662967684034797284583549058611395
29 0 34 -0.2211888013523947399364466730350362056857808952104975755154364550450580190639754
29 0 35 0.4705590028213202400123827158976667350072921746946942101794008690811023117528447
29 0 36 0.3113784338930637511365744956606709340151124458085159280700732178299306692322829
29 0 37 1.898863067410109467694334459109413438167184130995148887619252463291164897874087
29 0 38 1.991628668364490832535388477870379994270672428210428172035488434916049478681618
29 0 39 -9.948642607091996584205123418208147302264721792624371015535197645555303129063033
29 0 40 12.71017984796430312966844868515433595490864157900476504871092066846283715920756
29 0 41 -1.802083846384875393079191224551130276789206952747003916372677023622552013071259
29 0 42 -16.85924323730658163617532063865077924304361061500112634019706063839116081512555
29 0 43 -0.9793254257075247593854625090844319901896930843500493307714406971492080581854405
29 0 44 4.111863348645665976894954038535526618531805490970071291127747734913759042160714
29 0 45 8.937598669611875579749675168288678506243574173723247791179728539389960529618078
29 0 46 0.2565768693135456390116258974866795235480194264102703002382752557382632107293474
29 0 47 -0.7440012444156335788423340931349638280740124482398099742220184776148484654504813
29 0 48 0.3717381206782256497316355125581997921374651288244201709757822724761500528397037
29 0 49 -0.4289592690042218463594873270782754152206669995574578366075148218168004360772467
29 1 1 2.249374432883050090812459915713747110523674703458597019241690453631225997926216
29 1 2 0.6826550499452252526906830613343137646258350548113918119527542118088289440520527
29 1 3 -16.89019318804699218056057966668148031499854225365165588711072289556089468914213
29 1 4 -1.849059246629861265734980532329476550395615763806083076205729333808810854343783
29 1 5 10.53262128381483311173599017138323007026610878505349083829291710083041185506495
29 1 6 28.35956092271174972557891619521272388326611693543756494407152249613076402224769
29 1 7 0.7766615358642271964213235933634392544420396363849727254801743042503372222366266
29 1 8 -2.869563330548492568481432276031733957092434668087957256727691065868362951203953
29 1 9 -5.966295385075302023935516247900063456179762344366035379188158266762280811870488
29 1 10 -6.538723192944042096524498018866144123712749828107700695398363752935338251549336
29 1 11 -0.1307402554181806759870532104073387138241075964607832993635732266387868110728966
29 1 12 0.5011330906918462287211510772811848333308613120164954440400593653020108899851588
29 1 13 1.509946777012753656892459714055317173164406769997789762635583063435216620783964
29 1 14 0.4685185127055715349238472819106402166263572808394696982996791081160614726441748
29 1 15 -4.328796747447640438177612122058959029726602789725166354623348718313795159534795
29 1 16 0.008157949599162757024392725691111388453608362932894097305215733895880323811098929
29 1 17 -0.04019638161758309973104906960170145654328613075025798835543138622249717787517252
29 1 18 -0.1369635018358068466780263508891827788084562194106658382008701174656749889746449
29 1 19 -0.2924245707877278757715148026406765762924809874518691470740545720963901284730913
29 1 20 -0.1331051779719234708367364869787272352923093791938253577099389742529475679924589
29 1 21 0.9625224902668729628079006625525002347924151793353263469866495707580054454688165
29 1 22 1.924893879346450460083274420511480379883488049898215404646041640196254517439603
29 1 23 0.8737405736605541949268359516668982309107815370756016524595187834952397011345703
29 1 24 2.694484517238205397107910296618350122986740556509541714008031414207044278555775
29 1 25 -2.230482199795930683196931194900245520617319087048620563841785814219431373675855
29 1 26 -2.775435985386342892701619411955483814312721413187593390850521075705287842011797
29 1 27 0.6805442640360128773889251198065456073578814935135497960637567363837533843731965
29 1 28 1.971272375340059605789251987728980687099839000094726289778350718162685042732087
29 1 29 -3.115860295233242091016235066485439700791569075260697187791754277172338269506572
29 1 30 -0.2151107155143232338300757389695341765853333228945259776389113649781248381825599
29 1 31 -0.757171707260042115245497939574457607703074393108565167539012509672934761166689
29 1 32 -1.602921150225905544950853261920161632360334801640050468481522922851534121320491
29 1 33 5.018585235481641241140487325211560220329223787721123926602069837350956536526078
29 1 34 0.02260081380941259074558863424612836251065643738604917976266062718779261576174074
29 1 35 0.1030970728136765721466278927660781788696784115339760074010483807765729971781566
29 1 36 0.304280846640647662888546277804108166335767822404614684950804032130048758590345
29 1 37 -0.5717257616454905898809353298528341457601240487947032042193599293176298009321826
29 1 38 -1.771800279811322108280975337159169437564042648965491055819497248313885806203799
29 1 39 -9.16189198152754890912751869879887235605693048978172796261601992625324533105077
29 1 40 8.027920859501117989029028627061133071114473982085528248570740694062435169550729
29 1 41 -2.669338721108149246738712431822821112722760179912736734579000130189398175638569
29 1 42 -6.354337883177105174217597930174636859126928268039947462051307998557431653830141
29 1 43 0.5085592931934827601630467321305640868138525283419211329030790429788033339250342
29 1 44 1.781540359778811141425669277980406591276117104220468905634978900109609462431399
29 1 45 -1.643056539439393372495106716955181385667765959726479926168190558440000032100701
29 1 46 -0.03801729227264192082229963990740079205985966689859765570756383824687276568703074
29 1 47 -0.1847192949385780799920095816268518087661249126102361882457871437105096575080567
29 1 48 -0.2952086592262244321249284326154224147160275340459947515313029374153474396095602
29 1 49 0.4315694604325469404366193149656306459420682813360915151318766089063276298645058
29 2 2 3.031597233161882840597249184150925796435791167447037558099071204825009575447868
29 2 3 -2.747065830736834561836971316099742677904518928607139505991593879599693608218071
29 2 4 -3.420087741338529220564107459793510831370025852000899911502624642138803577990982
29 2 5 -0.6207214291072261797696912651094255984227077018729729846797906378347930449366353
29 2 6 10.41717392389096209768750650799385096294076318370196160432473282606596333187793
29 2 7 1.357024746419999550524651983077584106542025374302191239176894978414556231191886
29 2 8 2.150513668235057857941385647009859440533654489792009041839279304427443529725309
29 2 9 -0.6311652871149199163729027542659508142012559648140926653361962527072365452150514
29 2 10 -6.203953996603949683253137983621466519151509372101420074141975580410604184948509
29 2 11 -0.2250127766588509748798697345940173758051560470479761779113507993644286417323261
29 2 12 -0.6561871583207481497101943289370358080642302936830470516737090636709888365621051
29 2 13 -0.08815490503738406229424921341320968986080524130096050200119625877413039883287223
29 2 14 -0.05227963075448070255904457235681822819494534071975826934346755548590279203989584
29 2 15 4.332282124224831821738485494659986592007174802658659636562423844474812871407886
29 2 16 0.0132129923931646764485506277502111255777593282048392139980494498999914505072629
29 2 17 0.03578961074217245752618443784540797287322163596127162650977341557928182067948741
29 2 18 0.1439846480883898094758546981618915807720655680558198795533819113674147530062495
29 2 19 -0.1730291067590774559444713760784588020696174793968627763684543219844287651882868
29 2 20 0.3560559930183053184778135779874150411089150383341842262387393261597477213430362
29 2 21 -0.6750873409167133149427709550167139332743320873671060609805002399794635063107074
29 2 22 -0.9002136527896378376925619108953807612759189567437397309336910805969585693275255
29 2 23 0.03397397601478619835950477821104474505738759856902541986638565472836031825649971
29 2 24 -5.477278912724449180652759715400377183534273428485565484386627938468085384684228
29 2 25 2.471830213685606814594605955567554311284741594757004043369173218031873157824217
29 2 26 14.37360333003901928655452168297151256629716074742357181610929440799542585077927
29 2 27 0.4296227478260920504308148029188781517056177966523812520455410557555038758148377
29 2 28 -5.662206375800820312663353494474882823908427626766373183364320515546561189700432
29 2 29 -15.64659412171860114447875206888428087310565506903383297961940505838907395742478
29 2 30 -0.408681219587501999641679106983866188518054437169371844364538827074277913998614
29 2 31 0.6528938333556023085142770451977107624806646237539805448091092294921296071716976
29 2 32 1.472062335676159651136437233127965407339783072627070756676442510178948181636591
29 2 33 4.080392748622830987775386122673596334204624812226826628280802439582704933779692
29 2 34 0.08113881858722464998214244032591583752969148324768365932717971147437305669117029
29 2 35 -0.1433778828301431612234262546709952507110954188399675197552546255347241142108884
29 2 36 0.01068501565228700471384998865552888899731352205045536898076991952464788329362139
29 2 37 -0.3604929527392030300878231664522939764587738954175489794839856455442755574246302
29 2 38 0.02111015579256945902404529718222632984400213870113070487891251149000765560588922
29 2 39 6.394699018658830596283496198097973896725806673693457880451233290054139850667754
29 2 40 -4.084974932982021331127089105779142263552706832795084449968627817896912929836516
29 2 41 0.3172089184806684867471246187368929456092622855895536436074222028262518303453497
29 2 42 0.7600702464309088401964912223008217990441193663552497182397895144821969971351477
29 2 43 0.2888416110316377652927203262386572296359259885358967482177862197907869750974757
29 2 44 0.1763685561744586342738311014566842478095577048321554694157708683375124093521749
29 2 45 0.3336341894659420324738800273734930913555434473985610466031240712491197260976575
29 2 46 -0.07590359238173755425693071772827120257407800941015743860329829881118428491426195
29 2 47 0.1281660292615128538167343540891625956508741852373815479725782654334894601050373
29 2 48 -0.3205795603497676041092402820301545739411406512640349317092398972925998410341967
29 2 49 -0.277975598550416534704212332147459837947557142932527354940228018499590789289471
29 3 3 30.50656725101814941737757592368918577852414699875882453728383428113971824366797
29 3 4 0.3383783157577233126250156344735891915566745874033857600518610422454787976366066
29 3 5 -40.33964574387184222098012011826694556857877441233380859774763524738824862591697
29 3 6 -121.6758367730123220161393795898389171963989994706242814860886498570013884588466
29 3 7 0.009366737015545589883866431347689162078750020565009878920569972657730498958822109
29 3 8 16.83603666114612985600256586183590314169161559021945594650100009337499514420369
29 3 9 33.4410171687764498634624119490506857207154259158643962479659727549802509592129
29 3 10 90.65935267266522444053277868116662890027890207703449668435753991046330988638152
29 3 11 -0.07702953498672374813520659880428556898527868264430220750925759659768692625363357
29 3 12 -2.735747613150081253027584641894233403285020279827551812771553383078166352305062
29 3 13 -7.752905070934837158681926537271575094829034977451704443048792510876090944813848
29 3 14 -20.82001403532938115244246772244605968507856230584611713235976617612659794667524
29 3 15 -45.25237540159698442234009153843489654192940987113380898480511456852076782997914
29 3 16 0.01242502887342711821500687535156871164029617496463523023900239229295315098205994
29 3 17 0.1041560698766343163956183309282120975428326938971203036235950426011528839858138
29 3 18 1.005858025410976571631425454411510296263659203136218433173181603535922876299691
29 3 19 -0.2082016463007039505311940467939146127138117891107799768984887690864331574318698
29 3 20 1.664570725233749988283404293354226704146693447291244412310423024200224925447509
29 3 21 4.806460519994778911514564207627738335846878417551303219692928927632499832388084
29 3 22 10.67338878152726963007984400635084449051618631656017735774314883226357387788386
29 3 23 3.581071017333963639387878234384560895969812462653596850608655318911923937144715
29 3 24 -41.64952388904808646649929094356879755931700995116595410237405538298462411296715
29 3 25 47.72912243760819413583635889529361861651357915404123264013901460082741272096086
29 3 26 101.3908640548895519286037575151024915572966270739424440859256432856932837214341
29 3 27 -20.42222304216705294645875775256479160417636950393900842357299573874286959477081
29 3 28 -58.83652561476126034025835062907079924144541041325624719065675945623714051806992
29 3 29 -123.3274248684935883272526988344291322502641930109422923403397332943636314841073
29 3 30 3.563138782131579561475115230668406796517687386193497563874103643228989404253112
29 3 31 12.46608040726987807537970435751557564775156022604024968115358830065052871508227
29 3 32 16.91438900300572006658390096696172649664046527998701068289800351185640004408958
29 3 33 46.9608675029643278978265700382658923705125201016500345821326705479008608447404
29 3 34 -0.1629465902208525859674045176668275708453717907443389189184685442831969157877919
29 3 35 -1.28019723460763458689860066770622019625682348766367608661113198521887531411298
29 3 36 -0.9144532276878149694937288154506318466338420552687601331177089677761826959881159
29 3 37 -4.527753608124320564771609395166363649106864408668492434438510418253238695770031
29 3 38 -7.625695906130534437558938420759419986503384345748178498654596882150812850571766
29 3 39 34.22278859577441266825040551298133604412499681707686623562837579847837937413515
29 3 40 -42.56439988019121317003346634730856191932976888503543449372726748843544200323651
29 3 41 18.63432835588493136515101574194865177467946089557050024235905557808705354430413
29 3 42 30.99529103974626137077944211566150296893678249028183346629076129650148753992931
29 3 43 -3.240317907422784529559814233784257662720856972576826302130766340318244077344758
29 3 44 -7.037594313247698270429033312528498311891769559049991475946711439487486617644796
29 3 45 -23.53403280181437781240016974799284848958328765045582288626524767220103496107654
29 3 46 0.13941733788424136464551122581976214569623975368247943449427292088373916268809
29 3 47 0.9445101755183707364943227434596548224283101150949379147730032088045939078942948
29 3 48 -0.2964368494596794273581254064012167976541627813358779936524474970690621065059986
29 3 49 2.644893795977952830677545023091383199164046598563968278281652943561290846471041
29 4 4 1.303346290840460650685718617063641116633170154537527132937952394902217563970473e-11
29 4 5 -3.252785925845949628148364084989371472789426208208966277563528613081756559490217e-11
29 4 6 -2.56171452639829155274731415039183403704585746954519159999254166021284440696463e-10
29 4 7 -8.65135846322365163200241587589537254494230509240605206127200765967900124053516e-12
29 4 8 -7.236265913107942816817345702896275344571160046444955298549218337156901588568499e-13
29 4 9 5.158651092857555803896227796008142876071088046489179913850027715759564426396127e-11
29 4 10 3.045076288099195539290236585011759223816292397996794327769099765860310503675091e-10
29 4 11 1.787108686780306606924229183460541546135686607926238080327091671101391088117984e-12
29 4 12 4.660612018298469706141325634561347256907590837279970826297210149520227078666689e-12
29 4 13 -5.707417629504813135255223264820322385633932250167481918416938960185984569779907e-12
29 4 14 -5.71560918599048906049202591226625843109316274147266943105165731121143555054318e-11
29 4 15 -2.456346526684231393559054736984456748621987065774128262626176219677224085768008e-10
29 4 16 -1.118026482028343092251473500159737647925273393238195555435182448733724899721194e-13
29 4 17 -3.741898900746952462647386272466095796287970398494365996695775639303251547506845e-13
29 4 18 -1.417245794372013216867010936135644366382544086054146599380913175506973048062324e-12
29 4 19 8.381048426819163378511581516162323803690595395903575096406833209967670273902257e-14
29 4 20 -2.361149783508846508030545523250750846729514694457099965284466286376913341016182e-12
29 4 21 3.53844162896678449662460660623266399519531259667466124174320988067259734267064e-11
29 4 22 6.53777250444402154527544484970363218350568828910196120260046701980102067000679e-11
29 4 23 6.461292849910116431990202697164986914341797913610864579516329901250326973677062e-11
29 4 24 -4.786877732738128986886992087482631986813145248711606386041629892346870326598163e-11
29 4 25 8.777925167758224426446543662869168437251575823911376920088721444126180731138361e-11
29 4 26 5.141958544641084787725272665983344339876383269524502073502763935603049142712152e-11
29 4 27 -6.236138629451654595218378518675250616990967181700920859340887424746483609424205e-11
29 4 28 -5.433305391052586441562398037548934816501103284360106227389571985140894486260397e-11
29 4 29 -1.292229446802562729365809786554397903969634492027521140084109745611121185406827e-10
29 4 30 1.582645370423434602943328242879819081645151082357858531516193208710896295537678e-11
29 4 31 1.663185709826773145880310738063611040743828940810701342531938990130434068423418e-11
29 4 32 2.983597863359534977429539403321048337339939208798547153147233471491779280824409e-12
29 4 33 1.180394309121095657157637636433116735232287528155173262717714712094253124230885e-10
29 4 34 -1.791573261679506042624744329361501246791627782807215306620195948701697515323194e-12
29 4 35 3.096975728683743610336736405460404693698015725666899421745004907095631457264788e-13
29 4 36 4.08420317823674107996821767686913282531640959410512509486357813263860883849146e-13
29 4 37 -1.369069455348255622545245848857071125028643199258810455647000542828452332770744e-11
29 4 38 -4.156450254961095246884507198476200197731825850733205382361112816574647405345817e-11
29 4 39 -1.33564462299503858672741539676990754269264974669603924697138958082390603216073e-10
29 4 40 5.911563368044739839619763097908272539516294981066528417393299892800637717506787e-11
29 4 41 1.321160226233707831889119567697745442205672926900881571020018122995894938166472e-11
29 4 42 -1.510910756067395830071801892688449378957705828483307345815167460290714843104629e-11
29 4 43 -8.857540757521387025476322061184742545504300606251959446830267563674828525245041e-12
29 4 44 8.57851924092899743415779227324521494704249535380404218982667350717532043622132e-13
29 4 45 -8.194025971249924253689005265035870029195515057222970444636331382047921672393746e-11
29 4 46 1.461555611825078812343812852284523013887856073651346395693081064795500733213011e-12
29 4 47 -2.29928614781920482436966018264557012406917508444334426348661829161924647889172e-12
29 4 48 1.881746945329272156906326579422564164823374265081678462371656155525840666978134e-12
29 4 49 1.69810532816940982468590943479127963668291761608341619052745632424428862889683e-11
29 5 5 1.745449242666495847940516968163784915009984622585414907205895658211058801050793e-11
29 5 6 4.058047526197554073157222910222409351972461365691372424884746655586952884544973e-11
29 5 7 -6.33435490810270985833875207253040286842667603433223917939295676409996763587102e-13
29 5 8 -7.588594568859386732038211960307872009679389249580068355836021975117644627174963e-12
29 5 9 -2.859710540477398994768195274343380624018848724663475734381540049898297533089419e-11
29 5 10 -7.52856094930512371149313964117941361573005577144884529754796264548140098533958e-11
29 5 11 3.234186219405699676694599553779800069031987972685499011868639948468149950315045e-13
29 5 12 7.289092889829804089534400807506882384719735624014772492084813613623194584033332e-13
29 5 13 7.300294997896537074555479370879184787323593508869727945481044289595299243442808e-12
29 5 14 1.851583547638621627293120943996310580944935219070530063534611754479088093731094e-11
29 5 15 6.203314437682073445599978325070704824140946676616675067408753995125550070526174e-11
29 5 16 -3.985498007666237793290329477552150000859009727868035781155887864216412768043807e-14
29 5 17 -6.205362022939372688014088749674696764121404677694352459535728856892952743073603e-15
29 5 18 -5.527302027492209698337501362877889809579862390939496971286854585925979740117632e-13
29 5 19 -3.746933601953922359919195875112889714950404703734922626107479921721538035046786e-13
29 5 20 -3.508574908042326098852012504794452970063479982312015081079108318488784695324311e-13
29 5 21 -8.962386757890940566226636518086430569281259318559849578665375631894570449369146e-12
29 5 22 -1.609350691991484473362405740643595214155446119205513090796361032629661636849843e-11
29 5 23 -1.071400595163426135618351583855668978770348957874654641404385313864282629696525e-11
29 5 24 -7.943591460204460107673707905720718821911641327948673413584409593487601457572755e-12
29 5 25 -2.270004436599805109473762777810987468283402776512267118490710765816196903816243e-11
29 5 26 7.510940663610494923879632522557017903739191919703215311767646067397596614917931e-12
29 5 27 2.179156809661810215470879026072631781794314646008427605509229812513176871864853e-11
29 5 28 2.061983352821985382764538837978766866495434954356665523428443835040776268776913e-11
29 5 29 3.887502853863895540261838870938970958139672091903017149029572087252938965536965e-11
29 5 30 -5.637330967538840762680382782661746528807501409854189153471611051848021134511415e-12
29 5 31 -8.78348465421152241498419021463880623896927540504998132625634136520250073873627e-12
29 5 32 -8.581497327067497003144214330776261132848761744354367493613822525138609165148207e-12
29 5 33 -3.723483265073924187947589689732127316923175512211070328032601777522003843477578e-11
29 5 34 5.247494695059071340609111634483661246505398485763853936169783157214502518761216e-13
29 5 35 6.803563205861955396672265133045445360540875390885693051310485914207713801326819e-13
29 5 36 8.667800358694353741002610431044341201542726711478356450991165510299510070817592e-13
29 5 37 4.66255443402962748861550404936425441746517653854017676600045896097091009117266e-12
29 5 38 1.104580438899872900447253176302894448893386382450696318774245523021804854849555e-11
29 5 39 4.665977421560194969283116724795135829592526488165118099338630189417328102408326e-11
29 5 40 -1.476891737320578659275377855260669291235994176369703527920734322811192240349176e-11
29 5 41 -6.987945117950789348162041192929045065206916024181648115097293227967197210679241e-12
29 5 42 -1.012649647333668049511262397723823382463287403665557234372058858912058515293166e-11
29 5 43 3.106696167576662560788430838941841805194423572148848389551698492779758851167324e-12
29 5 44 5.539664609172973814096437556357172134751606464859474597509747343478497927563767e-12
29 5 45 2.714867137065528529401110483597027899633165195681065433846160716978192002914215e-11
29 5 46 -3.708541631376917279595076416267712669780036820981011554663366103163460539898971e-13
29 5 47 -3.04237713660137600572127586919100081981089710405315046762299215592532447958512e-13
29 5 48 -9.032333349499395130753879334848102304361069552090763163173918050300230931225465e-13
29 5 49 -4.86729938218203848474513794607748894681939802758641083087493768949740166973419e-12
29 6 6 1.002708146288454753919786465618570786809749622746070703209979341597671750315412e-10
29 6 7 -8.267624587502508218817899680501742514250198446048178801891903306023195692014387e-13
29 6 8 8.741887366292989272426385306936185081817653294307867789867260007553802471545915e-12
29 6 9 -6.837903856148608340737096518540902018253892731971718524725595981580195079174695e-12
29 6 10 -1.011126959996251854300749175156325349965025342422883074718127953156078041224071e-10
29 6 11 4.098444040046526241528746914653543525782043901820053040448717106063258890134772e-13
29 6 12 -3.85976178567576324198871698671962509332380705981625046217465829938123145286953e-12
29 6 13 -1.647135066489084924404974257276699003366709721173091257452795383959728398370649e-12
29 6 14 1.781482347527305356316700840031789854212211748970734234351293701011712699510415e-11
29 6 15 7.810338920871636954546442094401388169260710697487238937577154543194298215093596e-11
29 6 16 -4.779951911982067528760857574646981100125474764376156031276840914616916965240803e-14
29 6 17 3.637696349636294230771955272444414012334822828240424234104946983358933453058768e-13
29 6 18 5.819756076205500503150758714283773790136182149158144674756533354216661731195952e-13
29 6 19 9.031196642394516943778899181290024356731712541199452301742462303347409825137184e-13
29 6 20 6.788227102191156770693112129665320617555378102813400431386970535196075129712186e-13
29 6 21 -1.084291969956237133295850488625111412663678946708566046448936813978668650880289e-11
29 6 22 -1.981375043962196624316944494816106606562688522965488562832329331966380018800484e-11
29 6 23 -2.471204492331038322389613140020489657985846033706034337762480620855742047973109e-11
29 6 24 2.971212012412706466439434221391709496070707251624673782467933031253601216877084e-11
29 6 25 -2.860361542396278454493584084995034217296715660688015508020052183603618694514028e-11
29 6 26 -2.423993796878578374292817883985483452030582852635855371697700785515096478129172e-11
29 6 27 1.17686623210311655610530614149044023617579296006628828565750482598825376204048e-11
29 6 28 1.156790504918135538599596705161934660051932316066406100288012985157195267527521e-11
29 6 29 4.254133035259665690348567800647304214420704828271949001026605891012631038870372e-11
29 6 30 -1.664174231262846747836614095933577248564183597426573391298641806432725740165664e-12
29 6 31 -7.535847289710908615040340885799600718791473847089694338616624059463412068495845e-13
29 6 32 2.065614518450645783707657853248362448181779787576516934180944528075812929161427e-12
29 6 33 -3.282213259633670349025967530981009203094002636370333811758083296162831407981874e-11
29 6 34 1.39729409223461237546288661453388263038726993856731842977054010977615659075701e-13
29 6 35 -4.200716568251545989569742208791410338353128957922498719807861912858831898280432e-13
29 6 36 -9.278218333558571051098208160915350946149525396105740489027366762077529973199578e-13
29 6 37 3.024552076687750676112927463552695938500749025014493840504491968704319201386527e-12
29 6 38 1.122456169351106814921672698178578636786609736929975815534622634938997727019815e-11
29 6 39 2.950136770148678253886919938407033777189674321406040456882072296749442230347375e-11
29 6 40 -1.96825146415598084443185536310342871527413536742277119456085247177369860594967e-11
29 6 41 5.794858252586964220615951820686630416530554788814512389443678535544274533434512e-12
29 6 42 9.145719265348680233017899885338097150480527907437478890639782934466995076629733e-12
29 6 43 -1.217532175264280210399550712270964208545449201953429705239115702994906807198939e-12
29 6 44 -3.4274951748033939767252405253491651454234458234011856106376161937882965486535e-12
29 6 45 2.014808422748223601417967331492654967589450991424835057320234448340234812259982e-11
29 6 46 3.050450276131903930051639936529632680553698572462867469579607168994146105364367e-14
29 6 47 8.405813964643559274401697725689204573301839205914280478902709267853139071430981e-13
29 6 48 4.137743772860921780750085576227055633325012148532989838822868533619483224325782e-13
29 6 49 -3.799487756152039878788854051710193081953387318842629155494546085147458557065523e-12
29 7 7 6.661324360176804854174084495342020358470503020123301056933930090650150595617103e-13
29 7 8 -4.538182934417913008506807872500232168920686875256947262783499942644694494746412e-12
29 7 9 7.214849285447890455921337202847968235002756973089437855104276335211297749986449e-12
29 7 10 8.027772686858931869768852653860691249181131564809068421962217471717035110798648e-12
29 7 11 -3.587785013251445472338148473564869194669981724968135503668466180250451675779854e-13
29 7 12 1.913482431052959184003050965849101220207343941265975776452482917045770876578752e-12
29 7 13 -1.138477495746508158880756365651777050168928219133939941451572549170723114959298e-12
29 7 14 2.213118087758701991099625588551275627140126655430073741690473135635186793838425e-12
29 7 15 -1.266175713950431605286166444537815610798047265730462721517434396931421726500325e-11
29 7 16 4.399442460808674945148749276009957413165336066493142635459320171930169621118911e-14
29 7 17 -2.196697218102074333868707279871287599460387677884567532300888641079514867900511e-13
29 7 18 2.337237078874382190813775216331069017666667741305521711171617445947666088028399e-13
29 7 19 -3.823924071963623846952030908577470396920045788628806194436456431424702894000244e-13
29 7 20 -6.865278838863810645890289168459661551015148732036294085480382346615202822777066e-13
29 7 21 1.169863295510426497730241836461799546077961320434912537311697360721117777234356e-12
29 7 22 4.227881317396007662317631714110728037398231028499001776812434006067291834427468e-12
29 7 23 -4.043548370345591605886545267169348654112148049528751678750149230595454030806944e-12
29 7 24 2.522027638242241928568230839657310038476208929919389129348087497564559687991407e-11
29 7 25 -2.411653083174173269155635602355093201281790299269410006704859848583543630729676e-11
29 7 26 -5.51994898673122296381775410675182666874896840359183379080363154034413568380523e-11
29 7 27 1.046883095492601148982190428517295315981235673527908046850539785389055434236642e-11
29 7 28 3.013303311465783333131501990986646603275098176195990476110684963236381154486234e-11
29 7 29 5.621465889088029900240378782291057801576252663252235379366341079071142405135998e-11
29 7 30 -1.964826856233096945936444674314167549631552025993355580196599946993491947009025e-12
29 7 31 -7.407139721596753105818957306581620255405287676932921960046650637849652058718857e-12
29 7 32 -9.183419030714742499861026759740868643977841203317843683679698350607223697775841e-12
29 7 33 -1.622681409794134392652696080438150623594649135470185641113601599583140683168091e-11
29 7 34 1.500900126094518433765499117207102027068326908294070568269732242552540589422952e-13
29 7 35 4.81211603824969305505558308254639178259266758242755783285787177382523319041156e-13
29 7 36 1.129123518493557894708391669881023852167174446372910399461075312889643067940226e-12
29 7 37 2.036711919240510506606657290148412258104318892051368511409504422026847518439516e-12
29 7 38 1.878237150802909911211513565391209886640740851468406231626959527944612305765782e-12
29 7 39 -2.764709901801167351007363266692940576999875041947256247325530082459569997443422e-11
29 7 40 3.14863994977614723412015007119438574579483276602046597177708039528391752022929e-11
29 7 41 -1.472591399265585834234439164084800267536872051942509860968521224078482024297985e-11
29 7 42 -2.097798185905096579181718984031347079479730964522807831897993565633721823570224e-11
29 7 43 2.94563081211200251848776686866708059738834911846908974174181107030903182840628e-12
29 7 44 5.721704370640071102524642282520600307036200792617261427840549184338880729116589e-12
29 7 45 7.32047999038390019370520808912295057743561061021802575610330197724782110724514e-12
29 7 46 -2.280018170879031048034182240441727981901845444788498036933695570607493942938301e-13
29 7 47 -3.6270528798309557806448664262817027975372236663889999105359527476504030995479e-13
29 7 48 -9.852320279492223184477833430325296679018570189162988125705597257788465937542695e-13
29 7 49 -1.068965052901278604798961218111722743398608462196543055084491515544376470943257e-12
29 8 8 3.932764134276341866964822364885008410997930921983200314080456250570472879086734e-12
29 8 9 -7.265125648377589296577877332364011649421650366683826860946146045574839298653955e-12
29 8 10 -1.61463191624970899979904024849660598111505145544726847110505291314023696430401e-11
29 8 11 -2.314152960678564260676320627419616280143439075490637732680206058961871466580612e-15
29 8 12 -2.045516933422212926261825619362105864894262015603646474102225874531918566049329e-12
29 8 13 1.822085914165198791778869549873668412556539158044581843493528546926681254010573e-12
29 8 14 3.606080486580665272456106548524775642331506838188710867615296491724798000731285e-12
29 8 15 1.541329887212358156172427084796868611308789685472838683584327906323761837404854e-11
29 8 16 -8.669442244213653593195851320580605485710841545377504664558268035185004149604968e-16
29 8 17 2.355887952482340669002920291827588125740291770625928953089929575893554663468111e-13
29 8 18 1.156605440387342835653063378765794365469587497710441242489937769115511927326473e-13
29 8 19 -6.011856184232193608576449318249326014612018043442804701214395092475940129563788e-13
29 8 20 2.210839160483424548506652845511912864386734246936681241907612779503606944249084e-13
29 8 21 -2.360087739861558604640992543186269468359460494101734199815025579326147658118245e-12
29 8 22 -3.41810704777463341294750763840980119786456435660057352791495385907934909716205e-12
29 8 23 5.565473981893207689457190322586066673712427272696052191238497126134512919097463e-14
29 8 24 -1.55881957630243813753170209274448997068491376928902614744380507479790615778435e-11
29 8 25 9.282189291822530159898711467502653244231538188050456263568533428609819162628398e-12
29 8 26 3.894059590866103795022441315806910223267527541587650668119046711355336338688298e-11
29 8 27 -5.132396972201893577657833394594905039025491943865554533004531379989332291733149e-12
29 8 28 -1.300055261205089895392791035350424492566916134554658240356576653654186900999121e-11
29 8 29 -1.227552732647986660217919039776060731979496121605044656839230190361882989542196e-11
29 8 30 1.883325427944899092136486804839616055514249927349179459252288033406889651721694e-12
29 8 31 2.786673963078110100336888756520816857713315751369733581913313789892787079902526e-12
29 8 32 1.139688220821616353610114481618438732774442203182631809482321230077251201773323e-13
29 8 33 -1.202679224699040523842573670114559681316113010564381999337955968338620194677658e-12
29 8 34 -1.728776840502707535358299962651460602770908550203922589571101244101119379331506e-13
29 8 35 -6.216320486087070185977097069613014371226862219022072368048705173833374541602545e-13
29 8 36 3.482815829952788215032516756488036091809182632504258451500095471899296442553904e-13
29 8 37 3.339695744315259528296380635654540337841734245695704310434854805056895311195107e-13
29 8 38 1.396922308830802643941238197730613712428935162304458840045018584462317612309271e-12
29 8 39 2.019944820680539091443113375004397655679196193003706804056827634344839824497171e-11
29 8 40 -1.521672750624759914430335738247182381789724221479263136852567454126032124695887e-11
29 8 41 7.64453624916882255595038866471119670265282965097529144817967052470537728074676e-12
29 8 42 -2.362971447449670213442851274436358401336327014169421854098137604190058614807189e-12
29 8 43 -2.301404370977850590537768321246699259731081351837482707116320852486273157007296e-12
29 8 44 1.601420130871862366004475571881300339075271379453349093747459817793990988795746e-12
29 8 45 3.489023952084628449497907772234492528379477075621463704764065264371385925442948e-12
29 8 46 1.970567272406608152448962640511627593857135276512078660605780564515141066828678e-13
29 8 47 2.262612523943475693170150150580458359425433573580112712891863471993296721555025e-13
29 8 48 -8.920021445049639787803854990696148047631215668904856349049211627605900832234541e-13
29 8 49 -8.180062108011955696188060987504298786925767168493774904002560113612747675647797e-13
29 9 9 6.922679838898427395629575817165705730161044867612082501649631494653274454745225e-12
29 9 10 2.896618774411334852297634895908508916920647823985509383514527425165870153826592e-12
29 9 11 5.011941616433965519224302796796703605913555822513236731161411871316539194944444e-15
29 9 12 -1.646114499572210386191365654831161361561571576982043748805706026638929790184033e-13
29 9 13 -3.333506609422817761180740080022860345652894033475938356668375627336930377246782e-12
29 9 14 -9.982601239174441597676678033835534919806040541127312579098299512768117047495014e-14
29 9 15 -5.441381258128850703662994985637378952351513405256889938600187286847649300384999e-12
29 9 16 -1.24496514142942559575155658762297715265735791373762743505601619732373014500618e-15
29 9 17 7.964941870055252554985450121881645783515587909289151786916276490072000127214457e-14
29 9 18 -2.697562335196253365978189274317040827683067932639011465770191516602384953591767e-14
29 9 19 1.5186804128646551842937138859937329933645554190717543260106488497624473746829e-12
29 9 20 -4.573929284727233090476276922304659564527046781261050409367461715260144077332242e-13
29 9 21 1.551464861072194082823098687219827087770088710311616178173904959105352351014076e-12
29 9 22 9.19270604558421360299743996825745644531671514334500497201629317144952953654713e-13
29 9 23 -8.107850219502360693968193730766136235836175521385790751985423026298974845802551e-13
29 9 24 7.364505689058957867802441205662865787784629344116878372923293857988259063591174e-12
29 9 25 3.055475213638200097550521480169482781643831969944660128808691955379294945918212e-13
29 9 26 -1.726647828704182539717009967506790105959965558890145483125152608833570373761328e-11
29 9 27 -3.999764695896094419709540558972061179627439966798806006014587680997126257330316e-12
29 9 28 -1.579774504968681604679775739744963486681394747600884486773578472369192302604779e-12
29 9 29 1.57423083391396504511166029369458471956273692563481331289616380347549980102364e-11
29 9 30 1.607848184152636516190428884210824164225303056369120383240491139979780437712751e-12
29 9 31 3.614629114424963881474600684846961045321842963235994587247424296425651508197419e-12
29 9 32 5.055275263107754819089875093457916042985162812700922890248994570809244591246843e-12
29 9 33 1.380915337029647689926185498157273020332669300738729933713521501607945352457908e-12
29 9 34 -2.367841873184367195094027399063217195700788571077541832359148108336192035563072e-13
29 9 35 -1.000175827374822825209274304362747571913981107294039219897445064462790091155298e-13
29 9 36 -1.462758185002644096033442262675332886213504195357427493718123126447757142743868e-12
29 9 37 -1.249877908391826312495776608046484195933197418445396930475615425194209537013187e-12
29 9 38 -2.316860233913609435525608045390242047354062895087319983884946028660287293197286e-12
29 9 39 -1.203959717375536110689890905827741825926641936858552817422038245742997175480194e-11
29 9 40 6.485544634142544467570937788265208612062159357706033127107193455329314315558027e-12
29 9 41 1.056884292359885376173491260778953842639862004349559295467832890531085279425177e-12
29 9 42 4.750454275012847204979983460811648838875927990521813251375597388224923620495151e-12
29 9 43 -1.123047599204664857700477025700210041663682976536461381158856431995101223855184e-12
29 9 44 -3.592005695641920400434187621636743140558520311077036682136609424979994377078329e-12
29 9 45 -7.216924937051290925955626216504716850617951737248631676812371010431141500775568e-12
29 9 46 2.116184236076393429323459153800355300789597767812525207033410646791715026148646e-13
29 9 47 -1.450493291519645171722251101852783729260707938289538720805187967422832960711424e-14
29 9 48 1.692219706769769569916861506906711347382932321574872168464134900587151681004249e-12
29 9 49 2.090786506980743909274122022883860216765782285707209492141418300208900503780516e-12
29 10 10 1.48638768990557320984702757417870488857151667167966224571412976714641027268351e-11
29 10 11 7.374489295110695552038190618591943544442080077456227149252087774507226658960011e-15
29 10 12 -3.96881667109114566207333052321011602619648501455115810098360275876451646634868e-13
29 10 13 3.341759180170793116838481772299840062296754681440069493868850406412176225043592e-13
29 10 14 -3.389757953366557288772943743445220239241808106696637056503425401432665405272904e-12
29 10 15 -1.434102850242063217015634878776768181658464560961311387198135522076353777283984e-11
29 10 16 -6.108194132177069197776386390088138835737673674189346037234646181501344390893219e-16
29 10 17 1.601696651729741343562211543208348473257104989579794209358384789824178040564758e-13
29 10 18 -6.115692800985742049301268325008762752039149893441746341191303702574840540380055e-13
29 10 19 8.2123899410202921466654218734882856171276022079429690407517298372550992560162e-13
29 10 20 -6.554801163875878374639986873528876888837248886774692652741286518986807236543685e-13
29 10 21 3.068848057285410142661328344546659801279003140233052216146395098752809481751175e-12
29 10 22 2.750813118040814803105830274337833465690783032746888950491922270797505196616338e-12
29 10 23 4.626714213642158683233705491719440106003165687479864853318955563433215304965619e-12
29 10 24 1.847018395229845384063789060407444343473715511680938443129427488885051552377391e-11
29 10 25 2.756141567528831719511763951116130547949087858731382987719553063005461122229355e-12
29 10 26 -5.642892771483429375087933614978845314648382355194649096543130079294713484927232e-11
29 10 27 -1.247859547000854782282587511501906936021802451431802350222459542682190235861357e-11
29 10 28 1.620401015772712664449175722078599175073878701452106925109680769308927785364455e-11
29 10 29 4.770754725374283547070666090782143937308020723209124363533262227822055759126826e-11
29 10 30 4.660772645044883799520451026433978917620557576839431646865578666776375948640962e-12
29 10 31 1.034844369668340966175599460444954450244232660342830268991269750657422905644583e-12
29 10 32 -4.203335187585110932319033937944978907099497572881160197338653627934369383622488e-12
29 10 33 -8.83028450044956233448099373074505989505300868043042961142582863438334096624688e-12
29 10 34 -6.257232674770331955465752770655638201250604388950450848057131111707377053439842e-13
29 10 35 2.994991119585899388895054290033705938068579656573808417230384359447721489065015e-13
29 10 36 -4.589737361752791603674107302543797892217245039971081537603604668762874804824741e-13
29 10 37 -3.363392276638608051904538515620515013543223671647926027370512636030264146727769e-14
29 10 38 -1.424644455682381805115115211545171794661879315669735237738495773870233335353244e-12
29 10 39 -4.257153163848253278112389682322935747378423512295136763532761483462008704788709e-11
29 10 40 2.284254909154447985677425442891457239683742115139120490953610856089094359849335e-11
29 10 41 2.380614807489918655382324232554444572975785603186540865447301511175662115197436e-12
29 10 42 -2.487329238653621790821512554747150765185374422575722831984280452094303092129607e-12
29 10 43 -3.051096478699275027286958187663211058541387018377598324754709930993919109784109e-12
29 10 44 -2.557374125692083119835156729539961056272903405433089971600346888413576462995225e-12
29 10 45 -1.830331664366656740638320844014992104825626531443321681447599598069755313033648e-12
29 10 46 5.404905083588575566034203253931304668083210189315778914271216075474256460697032e-13
29 10 47 -4.276039898585203916139158443638814868837796029342951053908332114245573190085213e-13
29 10 48 1.917472983593045509114168339855577481489683714946832617047763250400247386066922e-12
29 10 49 1.637829336269522549478809344311066536641963308373630280336049929437437293538207e-12
29 11 11 3.517996574963759956102726193063692176057120003390624305078418606161367990129168e-14
29 11 12 -3.76895350091782605992788800513812666397278858943895605904168023780792883135389e-13
29 11 13 4.034120415489590787943816270499975945807404398668641047533549739261008661238383e-13
29 11 14 2.450872892120535708002933478746467689459371032502819774210886010120418252720535e-12
29 11 15 -3.44047126780036765855814328626451916444173051523101860411042246767303772977709e-12
29 11 16 -7.842437451466172018235817918854314186221109614516494340590680578590484350723217e-15
29 11 17 1.032192328855376887785149444918009639817682909820754986940570017336960893023811e-13
29 11 18 -1.770222877510121163672177645823129693295756415372405023398425060099877863451185e-13
29 11 19 7.983592431110744188589404993200468501811170019095609251154980342815565890195695e-14
29 11 20 -5.957578389675764075767417402258813348130254240302819062474173272355235220630872e-13
29 11 21 4.471793077753137066392682419453909616942366830054748141637035263509203851598116e-13
29 11 22 1.692198106644464414366904306818669062342460513809879432018863229306531599547107e-12
29 11 23 1.171315067115252714071328385840474008775407070283033510553648924536222374096196e-12
29 11 24 -1.373857598430490693782727399594751575302508612759562453473117701257561398209189e-12
29 11 25 5.874962691065469199681656153444146581517019771839274405061612745385618900989436e-12
29 11 26 6.311823895933809152058285586852652145783064123958315598286224046333949875779424e-13
29 11 27 -4.661659912821578422445893959641744064535348830312408590195526521786720335784186e-12
29 11 28 -3.164681343646573270274830160211646365803227392461393093553972972252737290861459e-12
29 11 29 1.036890092943562258068003789885183254877109272186513367256365322499833949806619e-12
29 11 30 1.337955234550447902061519040664446724630092569715630520769318112340042130642503e-12
29 11 31 1.703527533909299125742332068955756934282537790841947567725018559600687991053406e-12
29 11 32 1.2416487011672010575237784224739985387688577267333976841980658678055395243543e-13
29 11 33 3.148996199969363366623941233784185501674539490405040506052669253859827348317398e-12
29 11 34 -1.630741806149147840364544896459568716657770346779408035687263554979097274153642e-13
29 11 35 -6.011467472901552408725201366317285587611866583488750065131748403509887504406365e-14
29 11 36 -9.999556591046582395865022761239359170718172589393027111128743392760804260361498e-14
29 11 37 -7.967335585520742724765887385713184957209261057313510414897414825469365170450662e-13
29 11 38 -1.460705725258573269579549600829629725375461487552390079667283493029991017673549e-12
29 11 39 -3.343295194638773481528710700188886005083945048793178060460443086440043147296072e-12
29 11 40 -1.153791754763011124614150120090263412560165032403845180090985619634624884483002e-12
29 11 41 2.847270856386749872864352678689841559955067794941787874733105191396783827662773e-12
29 11 42 3.08014168068637182805380526905559935844853107978738885299824141861567603613032e-12
29 11 43 -1.088491111728413177437887198968972823037193439405863018744275090872053286139453e-12
29 11 44 -1.098109072755766823982565915806160646820476880329202979253876119221486765342488e-12
29 11 45 -6.838127757313048313138531834024977162680246869619980059547324950532620927699543e-12
29 11 46 1.562262024442108583509090912350259465436662260888157864524652565754103503785623e-13
29 11 47 -8.482490812726725200533929762526356943080198062988933012617287094278397258641558e-14
29 11 48 3.955827254377496878228546562953495552873789653498196281723817093582676085125333e-13
29 11 49 1.438029445322720896980156816623115106608740959810571303873342924260288961824706e-12
29 12 12 3.850770749762497426510422738918938021821834052235775586528490074363240278627171e-13
29 12 13 -5.708862874478685813416771983862822883716082325620771453384971361770260352797607e-13
29 12 14 -3.350605204287789453300532513776475728988800626688072855687414900040759643374149e-12
29 12 15 4.388798259305908674113210171948910923326464253566230408595316362831763551892523e-12
29 12 16 1.464472381180990060941163691697696789674691190853867341417719366954846736740217e-17
29 12 17 -1.216962720456958789087744795122220512791829580620483495918108566774569427373626e-13
29 12 18 2.16208916983481265563967914741952604366194619423587319022612690408624757954572e-13
29 12 19 4.097482246270165163761919843798034525613014754141903768670429509937429644383226e-14
29 12 20 9.846432776344641326865915215292826554585810862582847843983046070245732852299813e-13
29 12 21 -7.018385857157082931847091103361008266755491290833248348556158563262511238994739e-13
29 12 22 -2.014721666345465940997233368436510084615962668235461407799988679165838577954488e-12
29 12 23 7.909285360086540629802599288422319729038393270977506444576298814913324756286062e-14
29 12 24 -9.647328570291049135253477001114671068418890853621526875632582921748729020846626e-12
29 12 25 3.351791091376214327879820952847941460689022054588029443021643714179582899770762e-12
29 12 26 2.450427910932141686145756069216274426063796385725848012718286421848589858616669e-11
29 12 27 2.157420764184315782569839950214654270831453944981184365346556224758756895139557e-12
29 12 28 -1.088433674313462437466857542413374097907080231423260925509970563776041450967742e-11
29 12 29 -3.694091949349321418955400049810990236400721936807740077365501523928317874985845e-11
29 12 30 -1.555092787239724232639027430784058026391306345222940857365288410994696849340414e-12
29 12 31 1.888645695483831451849928531401481871067565256518989648034040450905744101443891e-12
29 12 32 5.087280508294370837570804881029339692010997030374289992947847327091759387294199e-12
29 12 33 9.185106159414231925182462246261090958225953550897110002307086626670842161503362e-12
29 12 34 2.756125759456763358253341281669158308633790701363237444276003926231042418164385e-13
29 12 35 -2.512546853204936471731970093674751774788890085825461468308975373816630593108319e-13
29 12 36 -5.895522548854805193971373022462627495271984383807612574462011579467516563933024e-13
29 12 37 -1.060119027327591186614920902879900306294593850369349779059822649742986475935459e-12
29 12 38 1.840717721697131920020902054057095559412588464212714049114626675668811374628428e-13
29 12 39 1.794880879771650242957485832736589153252923859039137097318548384543619111517641e-11
29 12 40 -1.393588431721588364938124998555560850356368072992260875013075601595387922420155e-11
29 12 41 2.264896449811965726993579224533034032910014369964349246715074070813776708103258e-12
29 12 42 9.705244931972651841626311866679989123152189401782183194600227900344231076218252e-12
29 12 43 8.304035047950230313223022560734897764070918433039838891083146856164701344978321e-13
29 12 44 -2.844343779132235578466400294010379359494358696293808074309422261477532800817463e-12
29 12 45 4.53726652235979463045916692511900936935585362626548900551598691543256834790465e-13
29 12 46 -2.368294862488564619576893816099399088418386803616677266551231189582986014968823e-13
29 12 47 4.834268650593494167445671474963843952991097393626889321566123396480155108153808e-13
29 12 48 2.183244036679735209667398157425720267759269214258770414249478297402359594369794e-13
29 12 49 -4.837829554468636866337507163463708480136796337729607799775076716166537399772625e-13
29 13 13 6.661207000026284205090096021320913821395624900136066057861137668208121293552241e-13
29 13 14 -2.575047303880740192213125687989194331100736317443631656473789094149241607832837e-13
29 13 15 -1.933349811042577727133792168247292677128282843209461798349033817977539047721509e-12
29 13 16 1.163801997200897352386685557059995277767328310166257565633945267271827404758722e-16
29 13 17 -1.278657492259753525193535294418598108688722108697207016517113473942840123699159e-14
29 13 18 2.697175053096903807412905122103612292113317466873933685530770872996431674965052e-15
29 13 19 -5.937063089455224019967458852419073872826204861381964669423843543704607319382562e-13
29 13 20 1.100774308196311176817615358114270459714753136719664310066821345374519810682716e-13
29 13 21 3.124320150045221912329254389857496730513200383026578186874978849651594423194318e-13
29 13 22 1.197624906858110744117747100966411974479938087408682531628416127139743714177521e-12
29 13 23 1.830509152382508875150197578324867200284449950042039558572692094455850382919338e-12
29 13 24 -3.757451803271197526263557483460582999608856156717367433435351288967198265482477e-12
29 13 25 2.226323926460365316288292892528154386676925557797353952092694540929005797177943e-13
29 13 26 5.706992164267678868399922787019646369609127913210154109531436051397891059194978e-12
29 13 27 1.202412170354253530543899330543318174934330064963995750152117461145429005620426e-12
29 13 28 -1.032291013862019057396834747009669869784673489188468567677673017299739480719649e-12
29 13 29 -5.698736869464757862830127358556011631374604712774383908132040273909721307753534e-12
29 13 30 -4.031473504309949441894074166601799040130363537146890163122426893775846306972589e-13
29 13 31 -9.441903860769556901982419956816408003703432017634222510175140089654331199740101e-13
29 13 32 -1.389586979153161229097320100823455131195382467409645197463231292533245824450909e-12
29 13 33 4.463476797277979001852944929206815945139786758220160819398892162661236527040839e-12
29 13 34 5.198693152063573720258864000239459991856949095466731438975503494631588881678419e-14
29 13 35 4.969705094093810921472001313965288461645328386005972156710697150190318112045518e-14
29 13 36 6.543510931861451189777720875221914189337488749105502674906476268932817718245183e-13
29 13 37 -4.493810554499685015079891759544355662295915041296767417304689932616087395864531e-13
29 13 38 -1.263363433581721803550553371613000014342016707822142638017127943675618870193893e-12
29 13 39 2.04531474190243037677797580584811795143697377987496501594897323479111073788205e-12
29 13 40 -2.465066003796720071503994346184572511549583643175552386824517566054449816542107e-14
29 13 41 -1.03693028213686363852187984612430063177271374085221493031114147706720686697308e-12
29 13 42 -1.420568331951028329840916225003914319025581837866717473587946099281094915647263e-12
29 13 43 3.572275469272411908626104298749839892929597892862218555038305044379185599316729e-13
29 13 44 1.381800392041361237552466358579875698619458369046500591013061084561566581402169e-12
29 13 45 -2.994741239496490701652817030284593237999432505769215272591481260100370396474064e-12
29 13 46 -4.902277146147507628146294872548409899656172840757260034103199565014411627176492e-14
29 13 47 -6.432828084214276015077506131943175268733875318997900440991712536974882912738628e-14
29 13 48 -7.26650069741822814296369347426600809954713625296740899945484346994504696142494e-13
29 13 49 3.597047107415941513956010403194900574031835648343545566532394926607217943683333e-13
29 14 14 2.865650591858925550411019226469790758995072992603346059364651986863311087740886e-12
29 14 15 -5.229677305488471072960917899531994849687529747140854823306273635541665248933142e-12
29 14 16 8.321310607704124974676290532603997493865196159790431585993646305476343265247435e-16
29 14 17 3.382747208010569995791131912652047177254607693511916474257833737545032934023478e-14
29 14 18 -2.274461463666332651115675794848160066448924467314687105207981431029442443248472e-13
29 14 19 3.165103266760893371520224585669469214367456736723672335114927494769692061194358e-13
29 14 20 -1.151500053355687053875008853358848723218524720921719850252301959251749678796287e-12
29 14 21 1.272647599851076840996109060016680722181752358493016238821383279926528289674489e-12
29 14 22 2.346622384588781389200497895898634199006679100315196634187331201439086280532816e-12
29 14 23 1.143663791526890535928576828156789899411712823287079922472080826790056938440605e-12
29 14 24 8.590077482997935106360003265173538021220067726257782243417643534460002589551387e-12
29 14 25 1.672063319389503172629209989346569183782667633486196743410610749663057739608503e-12
29 14 26 -2.470924786001397177136287526253243994635459631929650951469326416152535690856605e-11
29 14 27 -6.315040202520887196393867573399266935430482566513576084920954302034192044395998e-12
29 14 28 8.485646519271285112777848954041454430561264402445797582489769927454343387676581e-12
29 14 29 3.886553435552665678477282150386021432341984160992696294591801331627183773800992e-11
29 14 30 2.10322390914890935903819283952694117730024141743811050490490336783490552399169e-12
29 14 31 -1.313589126869105454565539216581360904797012952827663504084299579177522676362613e-13
29 14 32 -3.234403241278415889267305082538350144651307345383984870290529560371506420892862e-12
29 14 33 -7.198844921250786452354179663556435986876153982200936202935096808484029485541478e-12
29 14 34 -2.603981314283907651052301590520540940584831762603395440566081427089740343870079e-13
29 14 35 2.352245220973220305506305538300873182242856430178753721220284102444467449195952e-13
29 14 36 3.924730806487543302449038787605510980133243970432443304338736980232977947600345e-14
29 14 37 4.842486127558534937605925725072998760987640000340503175445858639001331075408301e-13
29 14 38 -1.523572260441416562181032228066971873795716692908174371184393228618759320500409e-12
29 14 39 -2.184283008102072852679011381684434456084195186491614803326690609709098269176037e-11
29 14 40 1.386841662531790752060505899374315036856665441061604465132318576311339038334264e-11
29 14 41 -9.275214840365965200817220177220214753817688942709878717535066291748496101931439e-15
29 14 42 -7.740242573280556449497241520334930661544579584961196258186263604459770950512357e-12
29 14 43 -1.081132971642995921154083125250744350582310649215776477285338354578238764544215e-12
29 14 44 1.034616837078021408900687639841216277043621757327605412914286789111082786876648e-12
29 14 45 -3.19740457368627870023928821366539622499634144917698614352437240142520710663739e-12
29 14 46 2.055431091271283578599470973586078044010358331737007613410612766021409581284799e-13
29 14 47 -4.330909611581739379873348248442350792863082460158440315806358888985149284515664e-13
29 14 48 4.69912338477030530646898021002970723534762655599889953782670391429389571479192e-13
29 14 49 1.358904780340211802787449129157009987604056346595489607507432138822988403283438e-12
29 15 15 4.836015492722477946820824072310036300085766435723917132278267954137844898952727e-12
29 15 16 5.629191968487702965404935188435814423740759704990188586479642169038888879447298e-17
29 15 17 -8.075376068626576052454657037082928224444813856311903111619931257782212089899049e-15
29 15 18 7.134143478729493488183918219789324086089999310936377775083895225900731276182019e-14
29 15 19 -1.352106220321396658942835851661607344463458365919072157208103088798988417191062e-13
29 15 20 8.57610242247103814680344910764838810670904072251167911632981154818525557614514e-14
29 15 21 -1.10848149048174067056288663882056506567220763083855356906018512645423221456517e-12
29 15 22 -2.960396050976696434174220169734668365940869189556313210400460076266374018472137e-12
29 15 23 -4.837971105991624552758423365499845732168783594280600736784223019189676325574621e-12
29 15 24 1.012240647928661275266372073156480489848747840218538135269203659058371509756048e-11
29 15 25 -5.549062677552257411604887674754532901812039652056787189235885124081594588849605e-12
29 15 26 -1.541281721473200317759192056071602838114480015082650705246446093269872245343425e-11
29 15 27 1.041427356419595754253537256335487798539482473199517965797298334309425096150972e-12
29 15 28 6.264295810233018637202313706158250142044797744649277481922147511500584362759368e-12
29 15 29 1.619847686724727195235976473036100740393529186132827405014771403807131452301845e-11
29 15 30 5.141269092788617070363078387692055601197415096559467133754625390565455454703173e-15
29 15 31 -1.124783919341061478162943396746633122742404791040825107383942146163914457297586e-12
29 15 32 -1.372845494276818358640734203091740278589887130529816240155480379604414138114281e-12
29 15 33 -1.234201124202979302988757785972340040216039407840547697764789729959926671885011e-11
29 15 34 -3.898187017252473768093368763241442227122143367014050958250696803522553811857394e-15
29 15 35 8.413615325765184931998030830431533186370183530587544896529095390623875904418145e-15
29 15 36 1.681856878837493453587452421860329396947751997677559391715064166694139164836218e-13
29 15 37 2.016418042707967568842687209430268415954317327202243049159972034355039591908437e-12
29 15 38 4.043378993068952505589666618655143754672090524122839265282437495120378358207262e-12
29 15 39 -4.106268049774196046635737501858058952158372569828163638434612170181886873543236e-12
29 15 40 3.126908538690185689613181402826841441270991677455069127585491679814452754842679e-12
29 15 41 -6.811744003884338716715756517000792479435890219181692493374954133763850946250287e-13
29 15 42 -1.479294568178836349165243340304103188289875000093848051136645246114536391377024e-12
29 15 43 -1.481275595738571528612216503312760838707856898863213806555491356122931861265942e-14
29 15 44 2.815783689911531231587452481126472795778337669785005211677873454188185615132384e-13
29 15 45 1.00037433125330496087866289686834130742342612390870969396678741741587595979508e-11
29 15 46 2.674487341017906878535581665392331357778776763420930194866598001769666541162829e-15
29 15 47 5.803248229654892960237262452243373124111140909995275949302696692134252810787254e-14
29 15 48 -1.765395409830799600646563336184764192039835894065593620185697536733558585202581e-13
29 15 49 -2.092489797354352764903610398670548361345862071312422792532895666240403107808187e-12
29 16 16 3.523147752152338212077199307768486536722083302581656944709244397003025969083822e-15
29 16 17 -4.431317530091052970019801368472756983399403160452469411198178665976615291765686e-14
29 16 18 1.832298576214150595042052958434094423060776743904552351457431493914030475579078e-13
29 16 19 -2.801693383015221441542704038767271438982960528649553465527995431860251767784532e-13
29 16 20 1.891668091255510305936130931147941404760882839258386685806675590300849862706287e-13
29 16 21 -1.84235680030734260781994615186347891994943276282251603958906927978713736268369e-13
29 16 22 3.054795370845509838441340909203855607030534688629498200254203610054512542997553e-14
29 16 23 -3.627378611794923819500535299232898874641230407923025966226135170848438962918378e-13
29 16 24 3.605219231389808530199798940878907287002618305909828212158630402831363410689687e-12
29 16 25 -4.149345622693646201188578987845476866514623838145877015446023279631013029036619e-12
29 16 26 -8.343908316818744353371877974807862845388314296056845484989737938630240910756985e-12
29 16 27 1.571659499278115237279683469501279188547947954691232900278572424946832257861958e-12
29 16 28 5.579807827581978582832705314793524080236778231460286039945334750439340341379142e-12
29 16 29 1.212381942692616640007463179478070840572859456296292076925535886750957670440625e-11
29 16 30 -1.603696277534182651369661985511445417858760703092774897293587281063729190718559e-13
29 16 31 -1.372907248869721073013699433468260960533156113380104449244091288772235690009094e-12
29 16 32 -2.099977379275050649202084554495232965173245613205612808140613384855154573707406e-12
29 16 33 -4.907148412363241700988367395339076095523359653645598303017489843167468372400475e-12
29 16 34 3.163621083250790115949210391328289169684507938679996253438983682548158078432961e-15
29 16 35 4.154414182889064377044267561307580429391645264941329152138946806639570171551258e-14
29 16 36 2.913241476806610606636107678485830826044114798140892350796319315117963505786818e-13
29 16 37 5.525488905203147649792187442470177896361086846529160745910512745850437009839393e-13
29 16 38 1.176489701730892840768933771570263770969521626650052634767313644026673764091721e-12
29 16 39 -4.826954690119507821205367575663832157840663248980046686152307307448709059212678e-12
29 16 40 6.062123944739877781628809976667609479507019384362833707284981364919130614755852e-12
29 16 41 -2.403061565670937319591891615961636131323330075267501670098147013033567521068407e-12
29 16 42 -5.975204012615193607890255921661289127580027031302389016774091965897065590865286e-12
29 16 43 2.961260821340366701729277903115039202308493978434210593849882653647368062509166e-13
29 16 44 1.698067502349846686317836948003721949432329505315178909976568966039309076885521e-12
29 16 45 4.160991819032727741655068301250575302896228027544301028298084238087462706130724e-12
29 16 46 -1.366758476603387899484685733889173405812723572519800382148150471592817386505348e-14
29 16 47 -3.945481048666351143944753648718760495287990494310110145336703594665529071924073e-14
29 16 48 -4.322712341224705448511283192754038135892741912769827955946725067746283124436028e-13
29 16 49 -7.368961382693819665670021096111736355894467730115673216754914539543353808680717e-13
29 17 17 7.47925761141296215834422401586627488845838467335563059617390575500217108866629e-14
29 17 18 -4.554428922487487150172243285165378197332121713034982844951365822499504629038965e-13
29 17 19 7.002917611560814924480218783366661110037326543054943472509090857966003174194832e-13
29 17 20 -6.863154351541190464403210084908394793710741985178044159034797681939506480446974e-13
29 17 21 8.267028058242041064139875871243584972876689842190534778276765157398940226374413e-13
29 17 22 -7.064518002506018090808618608570966986350269228285451711836884431366172763072156e-13
29 17 23 1.901676084323354297662973068358723309215960694340337515417472543942583691704979e-12
29 17 24 2.804435866634750898503095933218361543753793165675425721226565510057044324280641e-12
29 17 25 -6.036804174079507509022168415411170714060736337154620294209666187275402059967232e-13
29 17 26 -1.138168908282612147838739520754781331854865526191139795563171452281089905076425e-11
29 17 27 -1.824668702611544424917883387472302892768840932256406395992974902121490485501625e-12
29 17 28 5.648384141922318778721643904888532622584841181719616670889287931694204874191692e-12
29 17 29 1.905758749416581616707785934038274678031607151393043880578222486370964697292636e-11
29 17 30 8.123068486212960364494933179045487255083330534290688447048658655817516668966339e-13
29 17 31 -6.407961355453548220560772518867842947523548152094076375127799497937103803879535e-13
29 17 32 -2.38518200454813605547556961561370109519876049829239717477171460672455057690022e-12
29 17 33 -6.682148174268901898394041317199889288831699331907737681431092822751933389390769e-12
29 17 34 -1.878441484645778976077180569755245365776576316176791895430164020702430453186215e-13
29 17 35 4.658158574639518412735961632836777537621169820663489637198436226996896146505079e-13
29 17 36 -1.121423713780961582845081261578451220752372712962981637761047431108207077169665e-13
29 17 37 9.457840668828057669068259449626864504207639295798552610244104397048626941293661e-13
29 17 38 -4.08601338219110017003215711184875653691003429330834138581641911192374193793063e-13
29 17 39 -1.12754010983820027293451783794735867754995597551273191644886515483041500490569e-11
29 17 40 9.262499783032322923119145358121980924049681240140810759663354808361045114476584e-12
29 17 41 -1.516962222840212748681887106152183719075672136012654015909199069630067117364971e-12
29 17 42 -7.146322895528984130359453824165170398013496321369198595837461865708385933367517e-12
29 17 43 -2.885091085759074520206128753723166272949908389368719394114251966481419940093598e-13
29 17 44 1.496546964122685755095087286033316612247787959102491254576897579536603446064371e-12
29 17 45 4.504067070008065243968331220547159504123849750109717938472394351068949067279414e-12
29 17 46 1.60904468915207832134519424560590454083602804329169653951378697293108801698401e-13
29 17 47 -6.544216387887548584299447031871530649265986317928957638352772019041549387912951e-13
29 17 48 7.000928195149128545128069821600137247089857771414138206039489361704160147745008e-13
29 17 49 -7.299089236354728162711498876585782301902095346684238541199475711477245478955888e-14
29 18 18 2.817803695502084344943770689632519523660843263895111002033801169478620164172725e-13
29 18 19 -5.642603997848471001926983254612159715724013147825654733127660374847075720417633e-13
29 18 20 -8.097541032856008291542099432792465119656712284848500781666048043873490525814881e-14
29 18 21 -2.039892669522165661855012744239570514704344998326590526738636886949364480174804e-14
29 18 22 -5.251670020737848057068786441750019572612051351585418251176878038053736885162137e-14
29 18 23 -2.210088951300877864044471810972855842452999396178850555204026181942215318128402e-13
29 18 24 2.099370579426365104700465322434914015846557278017153624602329749466528135845262e-12
29 18 25 -2.749977670284743692053041070612431070195256797794429615636766353152958624630708e-12
29 18 26 -4.889122197110408907887136184031495288786388722537133003922142709722601724663766e-12
29 18 27 1.372965019282118822858272478886452314547716373294203030316106016691512514763395e-12
29 18 28 3.539533282275372123765501433015456361675049371003881109853749454688115504246806e-12
29 18 29 7.154378321924953140158273987534658885937959654021455053026300653269596784074654e-12
29 18 30 -2.637421799608042011810579913650290402522724228880357461761437535781264993379762e-13
29 18 31 -1.082357531274609519893415174111713762729804158287089994078660938620331206825221e-12
29 18 32 -1.32551826603040503439805233242581218938810721837490404191021513950144243813151e-12
29 18 33 -3.052431599650101532592743097682038290492619725487345885995061612542570326577592e-12
29 18 34 1.556159960137218642888487731804080436835064816423915351631803364638678822898977e-14
29 18 35 -1.562383769088353670860921274981266244095013118384227541732288395006524456925249e-13
29 18 36 4.278634464365465253388155040900692062760184440334542045026741525308529097707523e-13
29 18 37 8.274764283338358276883899820969366221547942385350141491201518299015475789686364e-13
29 18 38 4.966280116455778603001909726032894748011290121543586979310852440755068784078171e-13
29 18 39 -2.857945752401103820590420691308304163141222806478995464987859917329265556472493e-12
29 18 40 3.939906086149483818304144301728911836231956013338818826438679918943414506426821e-12
29 18 41 -1.895827979643642197504263731417948056532720577862203788909442196317109338957717e-12
29 18 42 -4.050386981509821298974392847528240398183269553720913568680729288678756204904585e-12
29 18 43 3.514958320911970788913211424110710459436543704265306796714015275618701881727656e-13
29 18 44 1.317723110093099190766867262742368015169660867914613338605048880518385061061969e-12
29 18 45 2.894693800080709419691917049887292181596909510894999002060135257103237389786043e-12
29 18 46 -2.035301253890816253504224687301795585390144007274482303199766266380990343812338e-14
29 18 47 1.294204339958465596990593060871672899479696466793181477168274202714070095960046e-13
29 18 48 -7.153857632270217440830370671230783250875242237826814549371482591221653490703494e-13
29 18 49 -6.796242234548452969468111601261740030510494616112899933983545785380766384157422e-13
29 19 19 1.873327163996577912142509842017911246846767794368262768920347227498684538627638e-13
29 19 20 7.941734330394096427946900477802212890048515091497379811268282750551765272472304e-14
29 19 21 -4.993120433853128113103979708866761873700241202537631018331955703968207680213208e-13
29 19 22 5.594637386536200875804480912698651619191484066293275198022634870764218260332325e-13
29 19 23 2.689869925192076412516410351272840417332042586106869438347433548054002617613667e-14
29 19 24 -1.633792854696731508249570609951843700523766304077755454293867775596850679822963e-12
29 19 25 5.871610332651393369874496848315678227084122334812293923781264218390288510337151e-13
29 19 26 4.128697315521290097362773930152786819551895132671548222499239436277103813842726e-12
29 19 27 2.813590840862411634708349879462862049087839076887044056400821463451228214285987e-13
29 19 28 -1.779870744701777783366265915005983651273907527215193886875390487139543508823643e-12
29 19 29 -6.154826444060679084528111758346717473192869716907301320943597400811920654472517e-12
29 19 30 -1.654526599402282404850355854357320469109571701687980216694489854996600800481274e-13
29 19 31 2.900161875923710417963660998460162065432291097856583966443081775915475246568887e-13
29 19 32 6.11106018766279049493503487814580765643723134604334789904758668790272997450491e-13
29 19 33 1.92790149193254420510880965531415560061282402531064665271280625875992992502845e-12
29 19 34 1.961378426059121693915298724387132845050344848311693056756708387597398340096573e-14
29 19 35 -1.71315541882976411284299473588260735300573874694815482814613073285251704478805e-14
29 19 36 -2.457517625810709707599266079313797725765534949300168822850731150794426599267656e-13
29 19 37 3.008023220878953165083770472998237732710286263353046975269691100012908977493544e-13
29 19 38 4.787241727784458972526856201812370233520278048900621880255143998803742296165759e-13
29 19 39 2.703483379925256126648381391755090757154970912915408268958264684316673367286055e-12
29 19 40 -1.970669603096777025586606064347543792383424657525111188104506462813895922180198e-12
29 19 41 2.996103349266430965756684921343134116839085514423851889215612270685256894927532e-13
29 19 42 1.181645863949169604801782709590595436578169212557097914561811118557363974943313e-12
29 19 43 7.004617057126851276489209898919117681781123080517353341023964582093761233186636e-14
29 19 44 -2.728932958182115061704910330232583687826093523156839080411072011888729721734764e-13
29 19 45 -4.903186773793730885513045172539666761799449281581540395315915710833255981318644e-13
29 19 46 -1.449322548821061028683110049214392041942038980263716766014493541241900701461271e-14
29 19 47 2.393879297886096700724420465236238857342465308384775278721003887075168835381957e-14
29 19 48 2.244241651101002892112111975188976110697563169868368530951616907093077257910498e-13
29 19 49 -4.568948426364421331871943843175322081523028782058271657297359107667430867171029e-13
29 20 20 3.169564888159817195279926826103815149887323683303533696979401460424504664639841e-13
29 20 21 -3.515718935585703256930564479131407786851818192106003210439697269486596312172015e-13
29 20 22 4.014288824198093468405573277485840629478128350784352342842926652620926472990813e-13
29 20 23 1.114798482102708238900059110610260392834074111466226830641273997603752465840766e-12
29 20 24 -9.121262083309137047741004422721196119439066384426578020302385783400664611269781e-12
29 20 25 9.566095386876446897455311099551646075335425920673397486945656720441960817566869e-12
29 20 26 2.090578672135163816813864009498439609352262798836933508788557162145034130515578e-11
29 20 27 -3.691884075346998326316529580744460634918353665817889237335835939899674675228086e-12
29 20 28 -1.343261456576105047867806295365263538087910366759155234576464214672006601706064e-11
29 20 29 -3.008021779471353509360208200285114563133603591910339619388127932153149449568551e-11
29 20 30 4.901753211463183016839132741245913884881766239249169935135436648394670261353917e-13
29 20 31 3.467820927146403443228665655650064872770116207311735086687859752855759591406665e-12
29 20 32 4.966823449092688531950575577478480595886308964960428050057987529244941419100105e-12
29 20 33 1.194090357968804124828414051624041551274701286790083399002288803750041173688162e-11
29 20 34 -7.521193899821547858109437192137632552868863913989459907645716516819260962780553e-15
29 20 35 -3.453286872041918237159891475357527047080479155267493504413109513042634600448477e-13
29 20 36 -4.921638000654312874931614892485833601540859745097938007917950684668988845212962e-13
29 20 37 -2.156341266236459918523747294801313142919516856598237573039306002789608294265597e-12
29 20 38 -1.236630561368634208107878950897249937926300275629317075673435333046853926898695e-12
29 20 39 1.223154046376859590344505304787365968774115420899952693949789562817087170266535e-11
29 20 40 -1.46699845894898635678943386816607087996573562660141354276327494483985666894302e-11
29 20 41 5.954031655911971307431617451516927974807151931644942497447170629576155845494559e-12
29 20 42 1.412011361869957182792591826796157456780372203919500010170866432515505224539429e-11
29 20 43 -8.685968291823806124682180175661383923307475257306088690079813519302640468918989e-13
29 20 44 -4.194662320446814639470888272287267980351817540945124491573019630550958045769296e-12
29 20 45 -9.875094931715969338770121428291895321250373456855893945441079575348452894607295e-12
29 20 46 2.7833539481879181743088681709691552308125119265221847957163822055295913772153e-14
29 20 47 4.432512732011333747868458879255170840628230575962600557903246522037471168978965e-13
29 20 48 4.402820733108823134891680904779621657824625268572886268307570248178507710338144e-13
29 20 49 1.593521665615874858736210274919318512626997668808765523654082210151114432429278e-12
29 21 21 2.885710202500513271433564855451661217376906450184452435993173364672792188518907e-13
29 21 22 -8.948073962525402441606002699695402735992413278390398458720437103675067762359186e-13
29 21 23 2.025035242453049013294496819015154451002328476571006763283937142146569101995505e-12
29 21 24 -3.305838788151656014339953073768604668733196059121645926780328069164957653205424e-12
29 21 25 3.668994889636970048883804358050007678710633899344746362465352350019899780287073e-12
29 21 26 3.90794363432397201463913271054755911864594244032107461208366772431520436879576e-12
29 21 27 -1.982712820300579596469488591687406875978559292330014637215192130418575884642056e-12
29 21 28 -2.638009403458724040395677068457873140712550498951947475347975817135604615401417e-12
29 21 29 -2.885886340927794422285813650722898345480147286386978635025065035119799934885415e-12
29 21 30 4.485675147307378615333640535899554912347811582956300946926879047119622740619821e-13
29 21 31 8.163209364552627363027136054200195333746527923337009006753626872086448211169343e-13
29 21 32 6.810078813155528352873471777790904579422465023222315875626641996545766483862569e-13
29 21 33 1.244480486539936270451228859330287668162359494432974242798394820571245974276225e-12
29 21 34 -3.26616554106862510047548369122843510295833574381767158636869095351648819006053e-14
29 21 35 -9.276229812852134177648962824129549761682956183191350498206669471019792064395335e-14
29 21 36 -6.770772913385444624369555090356839969001979423961047791780037418803211398297697e-14
29 21 37 -6.212483048979123524483658721048278973174669510284811402151235897493920975441458e-13
29 21 38 -3.800162085795637767206350070697593451876488343978721469204899533911373604023764e-13
29 21 39 -1.728325610788519750225959007295860820300825772774156225977721642039424215440239e-13
29 21 40 -1.434192965920746838114224806593442399105683128796585899557112026864795291951619e-12
29 21 41 1.319966781572269250913144027128960757648935646516056555464666222817242098427288e-12
29 21 42 1.9603896563989420001742146174419882910275694442839106659490649147023369210372e-12
29 21 43 -3.600992056194126839953820365782425630143925958969295448878620230323461713466932e-13
29 21 44 -6.87203252187099666805138889158645458221036941379266119206136273856664821243322e-13
29 21 45 -1.765193852925525495293512319171431903543645772981748684732470023735395844963803e-12
29 21 46 2.854134192971180024538578199869862729457919320811446493762463086809342808630658e-14
29 21 47 8.19713747883005393423692615748930542719075380160944276247356762190488280788302e-14
29 21 48 7.236416106543063663039534512740047566993967221366055690022788744998586792215449e-14
29 21 49 5.831395827648692591664510675331404708002893930297230707735409305901652380667034e-13
29 22 22 1.362278574320045554538045772285384295418596678112633342146891241395727869011271e-12
29 22 23 -3.128390521338237398666175449719851442913350970006111362011328562292449723486514e-12
29 22 24 5.108764269695487437904590548758929749642443553437664392070191825958585651412242e-12
29 22 25 -3.783756481111543009815900282026384510943336701157842618110969095891040959530066e-12
29 22 26 -5.992815138538918884105854936041370656838535902135437207043120678458324819608733e-12
29 22 27 1.644338087494993246746138840366163347759532821961851292231221335860199605391114e-12
29 22 28 2.604190709402791484033348683142541512157586402014310051062710315190177549941619e-12
29 22 29 3.942224535721957053540397986634502561294013331428323718278541140216231308917129e-12
29 22 30 -3.539022745707702390603663984139744468762899876955365841387414591127109219167053e-13
29 22 31 -6.614421865732183470325244157382453185022762046153788763690808137705333048192987e-13
29 22 32 -3.879957419934373080361061670443925564903060446692128347125389199040757783208549e-13
29 22 33 -8.581902743571195561400690800221582013889135323820940119074799999088834906246018e-13
29 22 34 2.962940918763593398138156686376448376011025303963861701288515038535279932588546e-14
29 22 35 5.756786243843345281987451501794869210762590672289457995037990197473344180066787e-14
29 22 36 4.559206313019295518058298110348972666084694041355196235719641269328498008400702e-14
29 22 37 7.842579659017861373472887581971112310344062778060550469080219448168969445986488e-15
29 22 38 -4.697453373527687385131151189163572239652594898435164044989956195592325733264255e-13
29 22 39 -2.079351140418640510964504214290407284165799385173707331310053023432353750179746e-14
29 22 40 6.964485032810273847025136283003711183858709644305494940435759932504103861097326e-13
29 22 41 -7.732874124031337506874792417487122872388234640886624911196216584275625616635962e-13
29 22 42 -5.078954077367211060014748556369352538845777314507233505371996326162284132348579e-13
29 22 43 2.418020468107547599593679399743711808380740742882766555116662255317682086459028e-13
29 22 44 2.394180297207527826623647043050742788144367674517359951564132569979605456044851e-13
29 22 45 5.096983978497251629895824609101514207906176979689245841317041115302543897390382e-13
29 22 46 -2.452193595807378453359338348274157336032671006609160695448963605280229455982982e-14
29 22 47 -2.471262735946585813064153924521885444965161263867064643939082054327710634234484e-14
29 22 48 -5.100690925640832329123237095067081637157145914916484270528315470205264618133416e-14
29 22 49 1.125749818398952485755872714154356637552463164738907027734559339769645454864036e-13
29 23 23 1.582973259102540571971043368152864370408196292798089252367643213642909595996488e-11
29 23 24 -2.816771525593536045650724378354844424269508640232361846515826376083305087257867e-11
29 23 25 2.214574289715418345432573881158989631784162259384706812389007000344898305017979e-11
29 23 26 3.809231820242992349309740715850265352234543996293155000831229883056690713291207e-11
29 23 27 -8.666683744181427522944352721933402713684386155443453194766641478933310795789149e-12
29 23 28 -2.020926096803946860496769556190900132941094939654744983819655620592805353522283e-11
29 23 29 -3.886421212848920185393613694373496975693236136039952358567336682822444141128685e-11
29 23 30 1.587049869415021710700330885869846251461142859045556396552190456466319975324539e-12
29 23 31 4.647933975987211249991543951888663587182829729074901384619064752348020728433391e-12
29 23 32 5.865733078325911500799644212837555701532919485972894024819344516846513427461069e-12
29 23 33 1.373606789791722140282949222278116226861230601124444891308498724780899195135061e-11
29 23 34 -1.06783075589355734331782148526814022380853604664935589653171619603265186486967e-13
29 23 35 -3.817770797747416782004408584077442203220214072444132466600084999057724836649854e-13
29 23 36 -5.416452945107668963665615316925785818433298756133438205222262278800879642673588e-13
29 23 37 -1.586998699774328463793604166988947887272553954707107253716856504199867743483276e-12
29 23 38 -2.145543144168402984213918009498423800865106793567965182050920400423293595263719e-12
29 23 39 3.454206656050862106762702904153634890419612101156405376236694571637301599290961e-12
29 23 40 -7.836077003265311694957876591581201181230289400426485087892889672536558590784927e-12
29 23 41 4.801522413104521180391579718560378860421286227370335188121545043208431430130508e-12
29 23 42 8.805406276816611952095802630507799514232768970204846428488722707455779579010589e-12
29 23 43 -1.103656509304254607655139866480032627859265935164301944124102393155855850946883e-12
29 23 44 -2.710750422607463375643124549922162371217299061003351249194067046846054543502608e-12
29 23 45 -7.602533304261353726429730493435051124398956862768892587863818716773670709783677e-12
29 23 46 8.480885364309852567563587969650800451259155330764687989692006274923882828696353e-14
29 23 47 2.543699885209586159200397659088635335899544157528905209929054701129281057804115e-13
29 23 48 3.226076378009357605986564879786314459454597186870997936103480381423557610730948e-13
29 23 49 1.165951877114469623977886693746881883605726198731903641959863083193929034510493e-12
29 24 24 1.118753983575549432467188551192653643021896630138189358409591647068530185035426e-11
29 24 25 -1.263645530603032561832614735363626533759425240085117441314370151981501602774826e-11
29 24 26 -2.808276946000569200414047811206343043880253638191891337862182913111917059978455e-11
29 24 27 4.79571559622237721835891029379145359673022641561268589756269333309010851775258e-12
29 24 28 1.766968240325165173668029026631568895119781635807396126501300703189384196316343e-11
29 24 29 4.126546010111569751505388566893634545097267410231822787158738046934181440307306e-11
29 24 30 -6.308998746644802858227600966784721228077125524391902896788019379113229990688374e-13
29 24 31 -4.164770814684303448267087163898526935505898483081530281405756652481267959264843e-12
29 24 32 -6.325333322002974489808925617914787751856921261108026565872700461289474087515727e-12
29 24 33 -1.535688906932322841467738981273132875845486226491672068743136163203908971346367e-11
29 24 34 1.031747563261447707365921817265180842799166559156546175328158428175651407719469e-14
29 24 35 3.461693530014197274054194610261810287018306275975948265957095950604210762891084e-13
29 24 36 6.2793467869534159247284916006653353948766980331739770299949453883715939477113e-13
29 24 37 1.873851680860715340405026826376369421895955747421413027300660433833100414961773e-12
29 24 38 2.364290190186216849412833537534134360689432342959076675633030042305264266227961e-12
29 24 39 -1.588041131882337968574299293326036458053711306572532314478397817434590163134046e-11
29 24 40 1.857827791765852378997562626672712428527296945375089073119858179923496279775137e-11
29 24 41 -7.27998283216746771320042229882883021947727520324106911453746974610131985692703e-12
29 24 42 -1.660084989901642157744041812986868031278045617607652237815284132218952664936117e-11
29 24 43 1.039639009192419091423922714404073433536864064941978636915073808277064008274389e-12
29 24 44 4.56655623943819142911691451686116301089677192745529052560968670913437948789681e-12
29 24 45 9.821764242757383680703277554479887786298340736731247723746640005674485595774829e-12
29 24 46 -3.236617655385181494630710606010641079352554658335610345764760091317200825833103e-14
29 24 47 -4.211663822952359732596673193441876193067360002676216835004083392644570529545275e-13
29 24 48 -5.211298566497829634959015650313885724543542614495346495024041605668619018664254e-13
29 24 49 -1.38471542690724571635438271815865862461314657823606008175499841881520521318174e-12
29 25 25 8.427184284432229220032775706598913682913428798351521500721208013822153648157162e-12
29 25 26 -2.427313478497467364444965781321512138043970269440441741105274226501137725275167e-13
29 25 27 -6.946840826820541961089054852830722958738426588124521642308858593247508687582605e-12
29 25 28 -5.794632665869958249966509390964599027661001061836666167320967101054053529278286e-12
29 25 29 -1.861029856001125643570855026183550815817534487752017851474533743016179064197679e-13
29 25 30 1.802015547270818234771189239486209053777344157614352436539377675237061372875512e-12
29 25 31 2.909217599687188485453046310498112947284893233579029461733764953238963992788555e-12
29 25 32 2.429909385759256352219596599793282068140292339358239733507493240007703891753918e-12
29 25 33 3.302421944097502371754924094737641102907283613778851948045801552639818270951775e-12
29 25 34 -1.49803655897574035856782953461906722690474405326046291336541507009587994732763e-13
29 25 35 -3.398184207524251215621455536211728586092425342570574817731422342895234765935825e-13
29 25 36 -3.739000328847181988637047342291595982157791732572189739709947006367735742623818e-13
29 25 37 -6.463110495328825621794612294894712082792819879706666765486137796654781950364485e-13
29 25 38 -8.168985003087525300427671335116459514446858271742132763222662617688639639565883e-13
29 25 39 -2.545412345077209646661509937004759863714479536614340563818552838909667724562592e-12
29 25 40 -5.171977758424175217255149449956545127397724713772811493891196179102550314076705e-12
29 25 41 5.571647331691828624770222225690781582755711510848688812109897136136961112675278e-12
29 25 42 9.117202492112078314106163889539273757543189481209682134964647937776418004697435e-12
29 25 43 -1.574899899062192496696431345680562169869102404767304221723690188784192822201076e-12
29 25 44 -3.478115725337190579314966749705171439893844756566146336999266598264777736758875e-12
29 25 45 -7.808984815900041889215956516401117091466440309525062088951335230250001093460961e-12
29 25 46 1.376526034532040285915748503740647466946662805255487887030378989399284339672686e-13
29 25 47 3.595032554630216538784675035287337916710185447673571086105683248681859535586896e-13
29 25 48 5.326966592308146342605896919225931980896929399606403201724790292252756786180043e-13
29 25 49 1.186854299226935236858383799208711777763415155158582443385574034878115233276953e-12
29 26 26 1.380780774979441438197306213828604986113920149096341269933300657797322762046185e-12
29 26 27 2.607368248146832259154873565716344305436285741805458606312857459752737460874561e-13
29 26 28 -1.857995826689956808032383753282877148883806944041652256040015204052845829597631e-12
29 26 29 -2.267902436014152453986690783033403961126307399759447817802114870147810579645959e-12
29 26 30 -1.268461139660034931081079860749600583522774360628193448854735634488975123480561e-13
29 26 31 5.033939672680181645911469583288589051404722764217527295143789339893866645336072e-13
29 26 32 1.29332007886055899487212710749475047875099662850742682156681543954360258446222e-12
29 26 33 1.727322214442419478796117201390896696821043705769604357392212927476298140159452e-12
29 26 34 1.403269490442777238183904646704434412942893331354423397756348506530632401956656e-14
29 26 35 -3.139547646184212530126912998842714310559652147699592101062384102819069386843852e-14
29 26 36 -1.701452723156576600089879860566500408525376016985225230879132026768796692212361e-13
29 26 37 -3.113257763993443053278733990821017936227925325063862874465909218507930019868397e-13
29 26 38 -3.990642075975378702827128197021571644395636913630082104920659386010498158830591e-13
29 26 39 1.248725142529712701552109011115188463765749339002365590963774988267436059973426e-12
29 26 40 -1.679150560244477052746644275695766600858728241322833942952463859520446369745733e-12
29 26 41 4.987706951351071140865720822892652958226315617751091181199099944221551624502552e-13
29 26 42 2.610098359152621279619550707254886315468651151973134884209552983966084493096907e-12
29 26 43 -1.223113238485578109962584014742622781273640687715998748527494579261794511136846e-14
29 26 44 -8.05073808132632079716152910612872847489709763722856651046936985821195181580302e-13
29 26 45 -2.764626438591368397452432891638791585607215284597021082436559809465489469054988e-12
29 26 46 -5.261446485193784712838456385909651096869335978867967279839085432077928856974824e-15
29 26 47 6.479790184845385430365052213443846989025391553587702288951382119595137098097836e-14
29 26 48 1.249728210899968179622195991930419316974559640130714182586155860184668104459903e-13
29 26 49 4.64217945438768085938812891574959992387094208204462251848132753447531947890417e-13
29 27 27 9.966031403474298576574081541797381350172683822037176099306983435003287570946835e-13
29 27 28 -6.385296489028803214769846040304072334757960761483374561226346162949302081566284e-13
29 27 29 -7.340274460946318671316180521708173071099603941575474096222107515588661441066113e-13
29 27 30 -5.654290807245878268278262172466244608829447751519752665803882494385653566157119e-13
29 27 31 -1.656069771598427142473994430904452703736957453317989356756600675690809515073685e-13
29 27 32 6.326922491349496380771199745665348444060970596446725779551167301324361142972687e-13
29 27 33 1.199113246342574911898215353873080932534752366233998785722205003267696844080617e-12
29 27 34 7.423273789404397550974726769443040611934998370737138922085526636038775278371481e-14
29 27 35 8.350291436222119738216145295981708434732180221759851019845581004717362711427802e-14
29 27 36 -4.352156320535381549103175501796987753892738581134839520300039088679121715624175e-14
29 27 37 -2.23906378834028848223526479740944555787410282187990951066601577168360591465647e-13
29 27 38 -3.118368518352780740194704421698044540478600907709402031812711083366549295217173e-13
29 27 39 1.307107462342960065453725070009816161734321538308954683724656149702886550827933e-12
29 27 40 -1.602634214020351469276288093140601021885117226940926415716106552287064801594749e-12
29 27 41 -3.616813009803312412402640340542742094838199271416238849182075509922251723847608e-13
29 27 42 2.631385274291998683731686712421305257571016233978022234100676574418559048031141e-12
29 27 43 4.699038301481260905033780269609913228557164124466643426708561374924623627427225e-13
29 27 44 -4.755269300559794813884765638881928363023719891723799239360584178097369852868948e-13
29 27 45 -3.106782384522049814363791676532539861282659629224552786666076070327505261099897e-12
29 27 46 -6.988235368492055041631865647035017470900001306923462375957401364478200062656152e-14
29 27 47 -2.044494095655823689989223315200756360665124579528592631574911080308296539136209e-14
29 27 48 4.07929583550550136475030252255712692998357064863613696810302764108393205997833e-14
29 27 49 4.811085264559343871077487349924396236145107578851531244290014959775741793507528e-13
29 28 28 8.250110123380101866687488158582944543565569425185540262441325477527781584375008e-13
29 28 29 5.604857883611609495521108509872893519718549519396752084862796390494061362301114e-13
29 28 30 -3.569570902684545194277160603574650161708399150565651482289889772137566722829547e-15
29 28 31 -4.626870395392413434184141822720045711240836389191588189207447207327533948457762e-13
29 28 32 -8.37935408392862724427144852051233294182441296467343541743375478474957485027289e-13
29 28 33 -1.234422732646852609207735943361675101739956600934829383099991882956825934018295e-12
29 28 34 -1.708517739719550772050074652104990670854450936373224919219745840778944182479934e-16
29 28 35 6.633669292760506909043719430777042805317731660538107672722730252930359378670719e-14
29 28 36 1.435170775158503430607443341986754159852564582550497381247656318337102896243865e-13
29 28 37 3.64892306642927157380836108688877582365007676368728150296105831021815956673836e-13
29 28 38 3.059387390508915973374710869291997795780322431458560771444327496443404117137558e-13
29 28 39 -1.812880201980500698990538436414696424745212201335109161411049883619734678752995e-12
29 28 40 2.193867246153647935742563071535426388710563611754296968032765404163874083257615e-12
29 28 41 -8.529116083394995661556498039293687709135378084639632119668636734933114671350258e-13
29 28 42 -3.379405411585349484848200769010542135459451335125651292670787774060954634474145e-12
29 28 43 1.275349276230126221472783323983719779166421003190599431955892091478079681989272e-13
29 28 44 1.253518300461482098699207308745817148414530337261127025806070544274977019374307e-12
29 28 45 3.670220649591438402358356039108744926452759188713111942759696787487026975064846e-12
29 28 46 -5.040042086236954210997318471283441202800926058962436185963005655909832873207921e-15
29 28 47 -1.428810429850397339733041243098257870518661936341701159225848914722314139894983e-13
29 28 48 -2.050026014699240160777778323758419017241652015910653345961705895335582704330299e-13
29 28 49 -6.738065701576253285631962809468610886047240095515595776090088467359261976367992e-13
29 29 29 3.423629432009699343788510458046185618087903011450533738784421104183389742348294e-12
29 29 30 4.338721608595703407019671841088986262759002170135028888984806545826465259410622e-16
29 29 31 -1.170128990278077289998422960121194800649667541387811636851939103714851414006394e-14
29 29 32 6.383825761463627127370749680454397703481851220348433981006819016652813917342199e-14
29 29 33 -1.896562372815141617911955130716045320361570864332847386079044317508119731567917e-12
29 29 34 8.759492457503395305331693923156405288015924670011028284487946342893926766806795e-16
29 29 35 -4.283740442539746386200311482388542541495827095357961553828592072061891467869904e-15
29 29 36 -4.442895581836638370724118638282932457700922759111326985509242829241475535849659e-15
29 29 37 2.962611901493212044511238340520726004673626492528006408581674131820023148001586e-13
29 29 38 3.948540620019599679156662238689173272013978433953851290920623028407765855419957e-13
29 29 39 -5.044249309466664352123393810378362758469321420428453254255017822511807050829498e-13
29 29 40 6.77877668002163726924546225846739601655209251331885601480664828529161842096026e-13
29 29 41 -3.022653273089261985725737311897108516710577003166633377641856711812952690506542e-13
29 29 42 -8.279816260516095940209055781102751146113547933478638959760335191958045003909355e-13
29 29 43 5.371049971081622247808344193525297560139364261051527811606922068196664472412416e-14
29 29 44 2.70989299065161617676083300904154171927026261839213643821685984031098617705173e-13
29 29 45 8.532716835241114104317636117291526336051604321832399329805280984293121544499493e-13
29 29 46 -4.188813038546780439456252342114137963513920714844144061300453889125273157678171e-15
29 29 47 -2.032063529314556599886840696999730471126774665836809237662380058180255230030573e-14
29 29 48 -5.244884620187173710379265769043799345087641438431863714705841970525069571175931e-14
29 29 49 -1.543385271103715621093863298245474425304134654308879369823813294992582481471454e-13
29 30 30 1.538247876531526639465596263002371128944548816005496643244955979638298672428472e-13
29 30 31 -3.120271889568267390383446105961723322317304432472896964162455495098118592317844e-13
29 30 32 2.649904110672828138426434680006044391485587492416569407709936427487296910136348e-14
29 30 33 1.838588822497268540967953238527272966536566976281719170979271719688945259858699e-13
29 30 34 -3.27961626177243271981129686707813937157529084525217588679477597646847631716528e-14
29 30 35 2.513726407209669791984877898452186473948699426353292282688321649668079128183574e-14
29 30 36 7.203385197066598545141691184015784987608660403486038809311265156031479330203233e-14
29 30 37 1.262197646988069365515038728146253403606936552919219663758931934000699408083095e-13
29 30 38 -1.064078894230026021618854227499348053349259983862848249671802343090332708142203e-13
29 30 39 -9.497593500851615651657131674388517165205456841714721522371898131832145059392655e-15
29 30 40 2.20065292874205623153188473828793557812312308122455434509255495468180551237019e-14
29 30 41 -1.803623153285567836109096040262291381039862346572200470236299928549849520572922e-14
29 30 42 1.904782279703001111586254233511970955215353245358520234176813465232253417799501e-15
29 30 43 -1.469417928661621598776033369148885970271622417214261577689604201560679173679251e-13
29 30 44 2.752479515326574568759473992589058583998081229345533795250916951537374787755886e-13
29 30 45 -4.978915624084349851683535632151420637884417943183911748163427343747651278841334e-13
29 30 46 3.191021789783719448721998495199713020081361908839963430301614564384248791285293e-14
29 30 47 -1.653474423003194873328134344483492010643472418416108173082500386395601703211996e-14
29 30 48 -1.392270302929985484937764626015552812913367509932102432641601075511180420682411e-13
29 30 49 -2.901513732841327029288362430221324241079158347618352284636357557638055114114388e-14
29 31 31 2.409022806089913538411366821017037470716138291992463598110383345266203609393655e-13
29 31 32 -5.04949865001840071583231132076563398596460417073754858774592681160829624201269e-14
29 31 33 -2.43189373452500082126883985634052924260547042870597651424576307998411412318465e-13
29 31 34 -3.822986265205028681584068912306043495987075447845183155727261303557769109063539e-15
29 31 35 -3.614445856736470390120048799928280851336719936564093631453643510071087908533654e-14
29 31 36 -4.729667059859998952971191702759456000978623594125823304466937419419125309981441e-14
29 31 37 -1.314471275125778844371715157609772726964761721009991861138617527045813042018721e-13
29 31 38 1.639558654581654781399420203280661191785149558352610245081116330630626895324385e-13
29 31 39 1.923226294010381648284564844553013134414418747677128320863900534821638806075066e-13
29 31 40 -2.487034505809914277953983639013965217143066716069998088635971220834098522975903e-13
29 31 41 1.106399777564959073251968260015122367106428354498683757814806745044575914520418e-13
29 31 42 2.182454053136159985725951022763304880567142853615165842198185177868786404525347e-13
29 31 43 -2.192054396683409551421505375011268207353431911015704135354940705197834976879148e-14
29 31 44 -2.633422947044702548406405091657825245057963113551137863537583284165948539023729e-13
29 31 45 4.149758067058077280974771661043631039549911627807585559498037607276555252974831e-13
29 31 46 5.525220670309828430747255439094305284704677163874166070386221720790803114095066e-15
29 31 47 3.320504647725514981935496620803735414322747267959484136905746213895919844895127e-14
29 31 48 1.080004571093896303137956361347591471116692474143651722711155360179789464525357e-13
29 31 49 2.994300541096110026716817811321848778617906175629951042736108438678333120652203e-14
29 32 32 2.685225827683537720429330468776622392794533996463815588357959758073365263731891e-13
29 32 33 -6.037329405378616029258594277911107599762594134884349008894874410250739164139602e-13
29 32 34 -1.046823823136623665950837708740021933805363154385058473312564266383644077058395e-15
29 32 35 8.690661959682286036816543969869396422978543312862896963945869811254132879318576e-15
29 32 36 -7.88372852137242073711603271488074816803718850595889914742013272614839960282241e-14
29 32 37 2.279203883344009629128844029526655271001688257563277158418365590832517973645284e-13
29 32 38 1.500743506658954603027566358770741905812534108285637755877447063344135093553639e-13
29 32 39 -1.426816566003960979249947429854152315928373379279376270332076162772499950859737e-12
29 32 40 1.808889219663521831698223996639063878522796133764812448314577521991643797589943e-12
29 32 41 -7.673283418973918772262466510000668739237787766233102244664210513863065263739126e-13
29 32 42 -1.71985038169431747510197212383329832825767036504849015385844867965986032357729e-12
29 32 43 1.336502357111613881734397792286253031102497008870440090480263225632567992400134e-13
29 32 44 3.861899424766817754800188542304783741365515851193912571829002297971144091844809e-13
29 32 45 2.505366908754648356181237133584073860898316199667522089008846604185315599073621e-12
29 32 46 -7.219459795064570186667666208196531946251619675938583811188388396312220576642376e-15
29 32 47 -3.344887654676764290520050844469128710372000314080857681656346698614978469567685e-14
29 32 48 1.905814434686628142170275174588674056778737641739220388836593819115879865366309e-14
29 32 49 -4.626971226600883018709732852732520877267500910795352159403972354601773098967664e-13
29 33 33 6.665506096978837377945396851924556402753151033156222167430591738486371752139393e-13
29 33 34 -6.444734310794530619941829004210783655040816189405631991252054694695691185057937e-16
29 33 35 2.892923846784150311181367068000026260257126102092753912236932177751224675182432e-15
29 33 36 -1.286479624935386353712643322321868621009634860479362292082486692147536296857035e-15
29 33 37 -1.322876089042566238575090572804265451106196318444825725518502470585958333047926e-13
29 33 38 -3.406882024070318652274137106667074603331140762687924127494490113240076504640859e-13
29 33 39 -1.32414442531620253302397913596718369272224332838659741246321117489211196395177e-13
29 33 40 1.53072300471548323312313285425203405158286201151589798795451738011887467514427e-13
29 33 41 -5.683110652837044332240593777605560867419215820525526809692744973533325863521457e-14
29 33 42 -1.490609646264449817678619863228127146862947554269969067671109651596476003718923e-13
29 33 43 8.137463640339605345921865907936094639325808241712397294831152630808877509503428e-15
29 33 44 5.134692286165076168434848215917663719915299352131665820767299716865809366595687e-14
29 33 45 -1.1933291010026868488419089562354662978287955932082104655130630304131223092842e-12
29 33 46 2.609260320699337283911866039789861240146826499782782652018201405900991248952476e-16
29 33 47 -8.755335400481945388328264888637134285661950919740932881470246165816135974159883e-15
29 33 48 -7.356513645865214302242960563011256661759660326856481469275852849467417504897097e-15
29 33 49 2.752593961070915921023162832832713711742579267212133736320049100577668435702598e-13
29 34 34 2.227353101689072654632785150710673926952964932164311717514969333260655094741534e-14
29 34 35 -8.451479998359292193302843821831761554932772528049902931516919395822949383603585e-14
29 34 36 3.155339517428158284734469439942040591562639422494067588216855452815395510935653e-14
29 34 37 1.739612929948527889000048866144289319004977970699712067258207177766687767711946e-13
29 34 38 -3.838072179910935303810371957880948414382974127616633411311886681660176977900845e-14
29 34 39 2.471285773942547434598628137763380592463913193944200933427349773773780812371648e-13
29 34 40 -2.966156492654372841292565415431608468757511354626039952677437058398614741662637e-13
29 34 41 1.097788669361376208862243999847410823026168191019335439455348661809486002783238e-13
29 34 42 2.847792678472400048343682951401928977629883634239458573749067638347360518186702e-13
29 34 43 -1.35908242038969077562206539885168571378797945155215747112515092019560831401583e-14
29 34 44 -7.639938812203606574093155581571535602605417417423296779970083718318352699224394e-14
29 34 45 -1.796329741595931847814782773356728218803076342556537192687791306920220264120368e-13
29 34 46 -2.204562047692054003342968409768812459413012600857273334062931408680517004447252e-14
29 34 47 9.375938597107089712324808584382549128412845165351672289643864031998501935189955e-14
29 34 48 -6.058232190976535105679380721806047974123935705254103630905988906934859333347446e-14
29 34 49 -9.965328539999047282580636997989443579963136781904973679953261163102290002816262e-14
29 35 35 3.361997617825053517129621703683336298829413170181681931874908200071684838055404e-14
29 35 36 -2.96443672020517337100877498589273929574408726113942782110903765272865677664137e-14
29 35 37 -8.745976154069516040546077217122661363507500351510099328543224534281277434789669e-14
29 35 38 2.59180362466065522072081854019257945735327507782377840545025749678064651201635e-14
29 35 39 -1.809964623222863212666276161214827589445267613660499668607004330993846889883905e-13
29 35 40 2.048126196435738017664714396721297068352948364170409930631936743328799074859702e-13
29 35 41 -6.437289392319638693127595888414632727938347813177001194378705614016295338002578e-14
29 35 42 -2.061681031990553350293283804937529665146593864322205077627343039481206477494582e-13
29 35 43 3.845392532300460458201353756715312557418913667038316814673234615241563049722248e-15
29 35 44 5.842865281070589799012150924621610878483344250326988063892147562270006258124346e-14
29 35 45 1.150180058330992144260682664831157082469285099568581150990818063240252194597866e-13
29 35 46 5.228260082757813569762948196650578458863781808872219103805592898856921642885323e-16
29 35 47 -4.227748303803035640450159209707474357479270028034308898044936106945267490784125e-14
29 35 48 5.294546401156323711788557910732407829881497195083626844106349045668581791622026e-14
29 35 49 4.531554980875620128129527145744342058445487122702352337412323457328943496714511e-14
29 36 36 4.041487570608061596947734032807266544178708808560971511430226287274164707744158e-14
29 36 37 -1.896738362121306542053018512727112017900886382128369043897240375975630045181035e-13
29 36 38 4.819113335356998952965609448596288729500071927884016956234202677906406965906403e-14
29 36 39 1.901927980234171417429482776760343518089023651579305784686485746842178232476043e-13
29 36 40 -2.137930278653840327159971854661886201483492076129609506836383756264172361067153e-13
29 36 41 6.389728124276902493735864037965791828143258703724059259462649061361655852007458e-14
29 36 42 2.207314096262379994664779952573163721351629311586419758055035286343961562181947e-13
29 36 43 -1.95513745464392864688593485952454176154093324979765823226237171530432996973133e-15
29 36 44 -6.38493473895048707173042881150221688362276831412229622427959053177548664611168e-14
29 36 45 -1.320778717365232132892760772014355522438618403734715348422182895869600547956507e-13
29 36 46 -9.038695094547522860182403424207299174503374613172108680408525636029916497091383e-16
29 36 47 1.218789921407372981728693113234705570906127346696050186830560575390262581775365e-14
29 36 48 -7.147329792140173059462199483956401862764889606803290038712979682149757860260239e-14
29 36 49 1.441590804872732538473865186649244642762692263022846825796865647237042939033603e-13
29 37 37 2.769633827700609867958652286368204250117921157500089748174778628872311315816397e-13
29 37 38 -1.506434237920860937362319157044582062491607125896059411552478281630396029829968e-13
29 37 39 -7.195055625745483705609708167546161715762065845689378222168092393291926610752416e-14
29 37 40 1.142240325638621924621415625503962930337664395251474889480829606407742335256015e-13
29 37 41 -6.304984416714363044302726792773974420840324110218541704427500740196837764369718e-14
29 37 42 -1.121662219792332286952897681300766706352746932506858361364554629839742642905556e-13
29 37 43 1.422992394747374231867040395313565041220912804525635686019872992705753425864529e-14
29 37 44 2.888990077110086658592529547517278059596653300258365552246674664365006904115799e-14
29 37 45 1.603382215399035012810743337848539974826824752249911851926071861512790377589597e-13
29 37 46 -1.084871374108947205513399338597218313537949372934376206381327635416761492031103e-15
29 37 47 -4.684524057585448087817489385699227432490066335104436364109177298094769495637868e-15
29 37 48 4.371492059183113054206222959118302420648573922767470298664981485737768448193285e-15
29 37 49 -1.772437080332443137741765601675195006772379799279897370573172707689769335930921e-13
29 38 38 1.618939532913454158808373728911363555495873772007467321535613727529125673569684e-13
29 38 39 2.000184478885473067766619692288896878974762911356652426735660440920928898661628e-13
29 38 40 -2.66002619763034479286819114841248417813933298785375947466167732506213052173555e-13
29 38 41 1.156665947979377258228708948268967248975454378685788118389119622357626726605331e-13
29 38 42 2.832023818791387431242457164250602378653093818939493897363663855318429057978962e-13
29 38 43 -1.925103877637248242593881907099970789334304007363378468757690207446544507721492e-14
29 38 44 -8.124725317546629491129413185663937413261506871482843164571345251337320053521593e-14
29 38 45 -3.212579737234896836236061887436167875724667013149499754359490970322684882889606e-13
29 38 46 9.314231628506106863766810679984081394810243084625100532583662889079084925299096e-16
29 38 47 1.067083511489603762879551818251494989648542617938865393802816485443292837302457e-14
29 38 48 -1.28219996015398044628645569593929875350610179848414715092331681010508748715874e-15
29 38 49 -2.602756462323703589217993168192743953276304679535082082537108470552758282792756e-14
29 39 39 1.94532753164309785302710756183608017429812640047266188960884445127061617704771e-12
29 39 40 -2.560592764990665668752469218958971023589059513847181923964581837537311442279831e-12
29 39 41 1.145038782131287214325939373242642140334916002066009883169055127480536502284544e-12
29 39 42 2.432954711690267818728207457468573723914771638725445270807269433758807826132732e-12
29 39 43 -2.079061025213394263124814289158901531396353159977776083582069654556989647582046e-13
29 39 44 -6.805616836386955939473826440405205251509807787132850075926213581985486603518273e-13
29 39 45 -1.569789296910959813463336370466422417378749960123258437807857263519469514903533e-12
29 39 46 1.300751771097665962957863799092458999963195801402755353631800069016899718211437e-14
29 39 47 6.017646085461705992733504338671102626581643532759321596266725230950045685055046e-14
29 39 48 8.098480007127422033569766557499760764472929868434341341555214808615824887410558e-14
29 39 49 2.147182034410299795946283598492551095584129539605673364019354155205355366663635e-13
29 40 40 1.952195012005653722681586951056157980445057176050953005830226384574975287451181e-13
29 40 41 -1.863630899336967014874096588051694614362355469624908685491941338577825356668217e-13
29 40 42 -2.560579798036508361714593461640216313681301027293384903729055026199198294005678e-13
29 40 43 5.560082830851323746728543420339185901703017218370772906348928956491286436298289e-14
29 40 44 9.632341499007317510039255086674073178452001256287432444841451891197875680799817e-14
29 40 45 2.498475981528331694344605880743118592195654454967418840586835548124006786636681e-13
29 40 46 -5.190768589839526463742049297246298692741230396719842926413147702033275585855473e-15
29 40 47 -9.718023588127602602957994658906959395869666573964198678698720043078737231099302e-15
29 40 48 -1.766103678781127680977372360415553460889135080583988761125300196844069450712902e-14
29 40 49 -3.942092044790700654121085003386246113840419460550928056670887915871100737992247e-14
29 41 41 4.872996011668340169775372360410355740153998711727518651224760841466195978397655e-14
29 41 42 -1.531599839678298585647796734144215364956029142195053256508542034520756917806342e-13
29 41 43 -2.649484581735314040796439207038870151044140499961136173122931006350226657883018e-14
29 41 44 5.76557349479485288020797295181767975717635055322543009163808910963718789867918e-14
29 41 45 2.243304012571712037486901144789797034464029279682488387290799203590259425514279e-13
29 41 46 3.368304266920673437631123931975646072622410639202235284399097418051100020893142e-15
29 41 47 -5.886862551043054827535644970804514437276959593704396944205755250271860927353067e-15
29 41 48 -8.643421508250266657585346193729918863123732560351044391044160312267611145538028e-15
29 41 49 -3.987185366479374345120261170373644877117824123070265736890430838573059611597234e-14
29 42 42 2.057512002431291194258259548279520371416540313934671990593521227455683407331595e-13
29 42 43 2.919493611810631182981194325568775495093943872193544953926636192877625124559085e-16
29 42 44 -1.223924009840527731959640831093523256185550020146443724293959003556374941765507e-13
29 42 45 -1.932872108531303756782867301670439853216231011176636934536474102959705114742034e-13
29 42 46 -7.094307776672487963319955417535931129397350016520403765700801045759233761117816e-17
29 42 47 1.521696755381504047181669794488722219119378057994157870920391265510974256759373e-14
29 42 48 3.680139116819637169030594524809253374845104568523520124400738215856282591871593e-14
29 42 49 3.809797518224684056122683803686856681789596585055198221076999147639655187318201e-14
29 43 43 4.713114045629458901415944567646247590223128812250891048115982007230540394321055e-15
29 43 44 -2.216632903521686432466232201341166604204103189436690336472964354895927838569293e-14
29 43 45 1.096296681690630853577803732932474083183743975313546240085071897264894087890244e-13
29 43 46 -1.109152019045050646027477700861053039771208495841719657364435253570793169514615e-15
29 43 47 4.512978628024088043145141693923119783205482420819642106733929425028157520877326e-15
29 43 48 8.703334121241988797793171274532282601608736798277737600944341155845345225361488e-15
29 43 49 -1.656502574747099265589979140722034675749595191141659329695899604177010923862201e-14
29 44 44 2.805240118086370023347066761383010845422603664490677413219436177392862578016583e-14
29 44 45 -3.99538896178787315601903438378377515426166675803187368975044296959825826598289e-13
29 44 46 1.186137420971647565416027097032556038680480762702350177631811806132174827916958e-17
29 44 47 -6.41464018893273529851638384704681909571414880171248650526876254195467444406907e-15
29 44 48 -1.23050654037743895039676080262108278082010781845492764001490776038461658161087e-14
29 44 49 7.673616744482289174543610990180151501685905851137553398722172807256711601138338e-14
29 45 45 3.454345025770716045006076371309257390900700596797097995689018674278768462184552e-13
29 45 46 1.480998565852460891612957217091653555445437252428560809089210091092295257435642e-17
29 45 47 -8.001690993398336436102880489482454818910791521097392537527646820156010901421312e-16
29 45 48 2.937121263038464440042393424859651647634680271529998773595444319143828443397455e-15
29 45 49 -7.999744966320072622053104963078589005965109822748668673727601322272354086280399e-14
29 46 46 2.537072630142585364090576255976215813760901764793014315390133845746369426869257e-16
29 46 47 -5.136882261334607806449169067361716333198925526758584275826891343084756805656442e-15
29 46 48 1.158298983651671144841728028870192248862046926447151970165710894832943830742503e-14
29 46 49 5.260440323642980435263094053017946791805079704847073512290044637570914311837955e-15
29 47 47 2.184965775978646414255580335682331489211163182741107244316228252076702830515916e-15
29 47 48 -1.416943710008301887569384695689302982956505937673605065157974504421949476465437e-14
29 47 49 -2.612016992092310524903302768699788377836968819674240727198778116392321090838188e-15
29 48 48 6.168338901729685659583980083508289572739774175361904415753437987505605896459541e-15
29 48 49 -3.16324805257779636563138762869223768256635037657200190986013495836977457183503e-14
29 49 49 4.267776270069204091106367972087304876544010142366376687431324475188756617252783e-23


==> anc/tcuboc-c.dat <==
3 26
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.210737902211689688711662606323596975386212298960117862161348769878493950647, 1.210737902211689688711662606323596975386212298960117862161348769878493950648 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.210737902211689688711662606323596975386212298960117862161348769878493950647, 1.210737902211689688711662606323596975386212298960117862161348769878493950648 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.210737902211689688711662606323596975386212298960117862161348769878493950647, 1.210737902211689688711662606323596975386212298960117862161348769878493950648 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.210737902211689688711662606323596975386212298960117862161348769878493950648, -1.210737902211689688711662606323596975386212298960117862161348769878493950647 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.210737902211689688711662606323596975386212298960117862161348769878493950648, -1.210737902211689688711662606323596975386212298960117862161348769878493950647 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.562522994439833896828290547164663272527866032224230440158323748437135713722, -1.562522994439833896828290547164663272527866032224230440158323748437135713721 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.346783589167567434842331428257339977437241500138225488388762607648456405914, -1.346783589167567434842331428257339977437241500138225488388762607648456405913 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.210737902211689688711662606323596975386212298960117862161348769878493950648, -1.210737902211689688711662606323596975386212298960117862161348769878493950647 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]


==> anc/tcuboc-s.dat <==
26
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
-1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.2107379022116896887116626063235969754 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
1.2107379022116896887116626063235969754 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.3467835891675674348423314282573399775
1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.3467835891675674348423314282573399775
1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
0.00000000000000000000000000000000000000 1.2107379022116896887116626063235969754 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.2107379022116896887116626063235969754 1.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 -1.2107379022116896887116626063235969754 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.3467835891675674348423314282573399775
-1.0000000000000000000000000000000000000 1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
-1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.3467835891675674348423314282573399775
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 1.5625229944398338968282905471646632725
-1.0000000000000000000000000000000000000 -1.0000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.3467835891675674348423314282573399775
-1.2107379022116896887116626063235969754 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 1.0000000000000000000000000000000000000


==> anc/tcuboc.cpp <==
/*
  tcuboc.cpp
*/

#include <tcuboc.h>

using namespace std;
using namespace checker;

//
// TruncatedCubocMPFIFunction
//
#include <tcuboc_mpfi.func.cpp>

TruncatedCubocMPFIFunction::TruncatedCubocMPFIFunction()
{
  func = new __TruncatedCubocMPFIFunction;
}

TruncatedCubocMPFIFunction::~TruncatedCubocMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
TruncatedCubocMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *TruncatedCubocMPFIFunction::clone() const
{
  return new TruncatedCubocMPFIFunction;
}


//
// TruncatedCubocDoubleFunction
//
#include <tcuboc_double.func.cpp>

const double& TruncatedCubocDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __TruncatedCubocDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *TruncatedCubocDoubleFunction::clone() const
{
  return new TruncatedCubocDoubleFunction;
}


//
// TruncatedCubocGradient
//
#include <tcuboc.grad.cpp>

TruncatedCubocGradient::TruncatedCubocGradient()
{
  grad = new __TruncatedCubocGradient;
}

TruncatedCubocGradient::~TruncatedCubocGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
TruncatedCubocGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *TruncatedCubocGradient::clone() const
{
  return new TruncatedCubocGradient;
}




==> anc/tcuboc.grad.cpp <==
class __TruncatedCubocGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__TruncatedCubocGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "1.997726649966372631613497074236082500637559025765563360584554416645146448442", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.997726649966372631613497074236082500637559025765563360584554416645146610692", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "192.9870566409337437262949044740023658617910437199515550786284283028856663054", 10, MPFR_RNDD);
mpfr_set_str(upper, "192.9870566409337437262949044740023658617910437199515550786284283028856663385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "1309.011279530928027742034151918693646436237943492279840245356495087904069403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1309.011279530928027742034151918693646436237943492279840245356495087904089811", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1580935862480568572377854807259362974461537712543930557860527047176090627683", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1580935862480568572377854807259362974461537712543930557860527047176090626902", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-14960.27941960289304828669611569684034573331813421013205816654271584949667079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14960.27941960289304828669611569684034573331813421013205816654271584949665540", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "3.898474882927134317569807097753471537164988390190353338019729094362417290124", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.898474882927134317569807097753471537164988390190353338019729094362417295032", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "3062.386689977963492527171838784293702498232984489259810574297973042621408289", 10, MPFR_RNDD);
mpfr_set_str(upper, "3062.386689977963492527171838784293702498232984489259810574297973042621547139", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.3464654451920139562522044834260185808652839336483338940589275108146920966346", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3464654451920139562522044834260185808652839336483338940589275108146920954291", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-139.1348628030050577939906081701020916095666239769139368344375926840692127182", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.1348628030050577939906081701020916095666239769139368344375926840692123530", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "107.5745735259306386051143028686599333263095086927701553741426794405867014446", 10, MPFR_RNDD);
mpfr_set_str(upper, "107.5745735259306386051143028686599333263095086927701553741426794405867352434", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "59.27952593015534845039110281773797262177597238562161122988181711662614319511", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.27952593015534845039110281773797262177597238562161122988181711662614322784", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-14.90730353779554713592958389057038545471018648309964583942635658109542739870", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.90730353779554713592958389057038545471018648309964583942635658109542708573", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-1099.564324829921754656629110546179268127768459024376303782243892821613452713", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1099.564324829921754656629110546179268127768459024376303782243892821613349493", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "21.36524065603680356392320359652674328534331352328581813620698726943081145447", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.36524065603680356392320359652674328534331352328581813620698726943083214238", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "205.7047289110494252770043260709936624215941880450034629813563628830014692444", 10, MPFR_RNDD);
mpfr_set_str(upper, "205.7047289110494252770043260709936624215941880450034629813563628830014704303", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "21.36524065603680356392320359652674328534331352328581813620698726943081145447", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.36524065603680356392320359652674328534331352328581813620698726943083214238", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-2163.857540958296722301867416563594318401353213121971522087927998426968444512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2163.857540958296722301867416563594318401353213121971522087927998426968444086", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "9069.384960101275485904959973254653331578642567835481001610042102977902146197", 10, MPFR_RNDD);
mpfr_set_str(upper, "9069.384960101275485904959973254653331578642567835481001610042102977902188714", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2527.208464594175038385955171485957795893335966590874250798808834356020500403", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2527.208464594175038385955171485957795893335966590874250798808834356020421420", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "3271.463399253688351539482492668142077184922559972843818266250821853205659976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3271.463399253688351539482492668142077184922559972843818266250821853205662759", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-1181.134260081390679221161275465373323096889360427511165249163275588114052378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1181.134260081390679221161275465373323096889360427511165249163275588114043262", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678318952", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678317267", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "126.1538058231097873631381372408324116790266822055360968904438563477965316744", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.1538058231097873631381372408324116790266822055360968904438563477966274143", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "9.767930968678636494907930137868431445864910812482795618648261363272077021489", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.767930968678636494907930137868431445864910812482795618648261363272077027173", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "741.5164213830374648222226566276239500288368431561411820751055399593186735312", 10, MPFR_RNDD);
mpfr_set_str(upper, "741.5164213830374648222226566276239500288368431561411820751055399593187657840", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-2036.839788323708288183131131169762330456492011975977947618397333054030032055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2036.839788323708288183131131169762330456492011975977947618397333054030016593", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-150.9401296162278743691073928403390734614315499083941607836835012069420747773", 10, MPFR_RNDD);
mpfr_set_str(upper, "-150.9401296162278743691073928403390734614315499083941607836835012069418795133", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-620.5958949450143074324057042672780772017475622469926515847695953026537156074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-620.5958949450143074324057042672780772017475622469926515847695953026537070650", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "1091.583810580650370794377374767479273654657546994245416026248016456398235158", 10, MPFR_RNDD);
mpfr_set_str(upper, "1091.583810580650370794377374767479273654657546994245416026248016456398271746", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678318952", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678317267", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "606.6413298669355939277627024164968744330324299843004562305154005010131060226", 10, MPFR_RNDD);
mpfr_set_str(upper, "606.6413298669355939277627024164968744330324299843004562305154005010131091201", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "126.1538058231097873631381372408324116790266822055360968904438563477965316744", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.1538058231097873631381372408324116790266822055360968904438563477966274143", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-60.00235077307115360295908195148515034611817978847490621697551464949002353522", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.00235077307115360295908195148515034611817978847490621697551464949002353366", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "591.2966380888379451415387961305575224714519668414684771254443722301896320222", 10, MPFR_RNDD);
mpfr_set_str(upper, "591.2966380888379451415387961305575224714519668414684771254443722301898168439", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-5525.340477438209036975437807410535609384424150277303034041167267352214673787", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5525.340477438209036975437807410535609384424150277303034041167267352214580349", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "89.59494419991330575526578028197093738948996300494499296869038794897127073440", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.59494419991330575526578028197093738948996300494499296869038794897135372017", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "-29.88323116556149099025409186331511875151731126144424363241085660686587974429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-29.88323116556149099025409186331511875151731126144424363241085660686587952721", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-2527.208464594175038385955171485957795893335966590874250798808834356020500403", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2527.208464594175038385955171485957795893335966590874250798808834356020421420", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "3271.463399253688351539482492668142077184922559972843818266250821853205659976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3271.463399253688351539482492668142077184922559972843818266250821853205662759", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-63.75169547303000225836557662348533747647781833878025098945025867790507600885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63.75169547303000225836557662348533747647781833878025098945025867790501767826", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "9069.384960101275485904959973254653331578642567835481001610042102977902146197", 10, MPFR_RNDD);
mpfr_set_str(upper, "9069.384960101275485904959973254653331578642567835481001610042102977902188714", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-572.2105355133522240915399218487762177879877845854400226247160712613001853814", 10, MPFR_RNDD);
mpfr_set_str(upper, "-572.2105355133522240915399218487762177879877845854400226247160712613000381038", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "89.59494419991330575526578028197093738948996300494499296869038794897127073440", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.59494419991330575526578028197093738948996300494499296869038794897135372017", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-4.197110892949441479195492313722091841923931567809532434446951591380992293755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.197110892949441479195492313722091841923931567809532434446951591380992292731", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "606.6413298669355939277627024164968744330324299843004562305154005010131060226", 10, MPFR_RNDD);
mpfr_set_str(upper, "606.6413298669355939277627024164968744330324299843004562305154005010131091201", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "20.68537175074183228862635194570375249858453422527252230247447262777155463518", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.68537175074183228862635194570375249858453422527252230247447262777160450661", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-4.197110892949441479195492313722091841923931567809532434446951591380992293755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.197110892949441479195492313722091841923931567809532434446951591380992292731", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.3464654451920139562522044834260185808652839336483338940589275108146920966346", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3464654451920139562522044834260185808652839336483338940589275108146920954291", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "606.6413298669355939277627024164968744330324299843004562305154005010131060226", 10, MPFR_RNDD);
mpfr_set_str(upper, "606.6413298669355939277627024164968744330324299843004562305154005010131091201", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "205.7047289110494252770043260709936624215941880450034629813563628830014692444", 10, MPFR_RNDD);
mpfr_set_str(upper, "205.7047289110494252770043260709936624215941880450034629813563628830014704303", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-39.01914984681150033055084806722120684712256354851132269365030764516497781945", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01914984681150033055084806722120684712256354851132269365030764516497771000", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-1.921222813681668277563512015820019475860527106300241169807345776454448991573", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.921222813681668277563512015820019475860527106300241169807345776454448991036", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "2.957034575554085310324983292695046383616175328003017261176803265355783249493", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.957034575554085310324983292695046383616175328003017261176803265355783276703", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678318952", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0005646027819700323296503153148874879647416248647754156906823975472286678317267", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-60.00235077307115360295908195148515034611817978847490621697551464949002353522", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.00235077307115360295908195148515034611817978847490621697551464949002353366", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-620.5958949450143074324057042672780772017475622469926515847695953026537156074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-620.5958949450143074324057042672780772017475622469926515847695953026537070650", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1.063689174878407658991512582376846424028476037495133208817334699411508443035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.063689174878407658991512582376846424028476037495133208817334699411508442552", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "-29.88323116556149099025409186331511875151731126144424363241085660686587974429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-29.88323116556149099025409186331511875151731126144424363241085660686587952721", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-1181.134260081390679221161275465373323096889360427511165249163275588114052378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1181.134260081390679221161275465373323096889360427511165249163275588114043262", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "18.64010464643774817717953855591783275964158831493420698051095231325334378821", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.64010464643774817717953855591783275964158831493420698051095231325334381035", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "-29.88323116556149099025409186331511875151731126144424363241085660686587974429", 10, MPFR_RNDD);
mpfr_set_str(upper, "-29.88323116556149099025409186331511875151731126144424363241085660686587952721", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "107.5745735259306386051143028686599333263095086927701553741426794405867014446", 10, MPFR_RNDD);
mpfr_set_str(upper, "107.5745735259306386051143028686599333263095086927701553741426794405867352434", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-39.01914984681150033055084806722120684712256354851132269365030764516497781945", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01914984681150033055084806722120684712256354851132269365030764516497771000", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-4.209864366965769780756616414148315892649001452785405541874092600893792022892", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.209864366965769780756616414148315892649001452785405541874092600893788982947", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "107.5745735259306386051143028686599333263095086927701553741426794405867014446", 10, MPFR_RNDD);
mpfr_set_str(upper, "107.5745735259306386051143028686599333263095086927701553741426794405867352434", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "4558.884785497051752927761056863376121391656104912363873165120442063478722502", 10, MPFR_RNDD);
mpfr_set_str(upper, "4558.884785497051752927761056863376121391656104912363873165120442063478768925", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-39.01914984681150033055084806722120684712256354851132269365030764516497781945", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.01914984681150033055084806722120684712256354851132269365030764516497771000", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-150.9401296162278743691073928403390734614315499083941607836835012069420747773", 10, MPFR_RNDD);
mpfr_set_str(upper, "-150.9401296162278743691073928403390734614315499083941607836835012069418795133", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.02180399934252695271687848865680831144370649508924388455064903490659268934306", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02180399934252695271687848865680831144370649508924388455064903490659268937147", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "1309.011279530928027742034151918693646436237943492279840245356495087904069403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1309.011279530928027742034151918693646436237943492279840245356495087904089811", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-125.6010540578149948921163127869806399743240451795977448557111286314828000361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.6010540578149948921163127869806399743240451795977448557111286314828000341", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-5525.340477438209036975437807410535609384424150277303034041167267352214673787", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5525.340477438209036975437807410535609384424150277303034041167267352214580349", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-14.90730353779554713592958389057038545471018648309964583942635658109542739870", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.90730353779554713592958389057038545471018648309964583942635658109542708573", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "3.898474882927134317569807097753471537164988390190353338019729094362417290124", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.898474882927134317569807097753471537164988390190353338019729094362417295032", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1580935862480568572377854807259362974461537712543930557860527047176090627683", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1580935862480568572377854807259362974461537712543930557860527047176090626902", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "1091.583810580650370794377374767479273654657546994245416026248016456398235158", 10, MPFR_RNDD);
mpfr_set_str(upper, "1091.583810580650370794377374767479273654657546994245416026248016456398271746", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-4435.836300237276770123465932825265932508247175271022069190867260275265529956", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4435.836300237276770123465932825265932508247175271022069190867260275265529445", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "3.898474882927134317569807097753471537164988390190353338019729094362417290124", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.898474882927134317569807097753471537164988390190353338019729094362417295032", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "46.02693016795558235123722420943383968001171790758672354006067125963731857730", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.02693016795558235123722420943383968001171790758672354006067125963732089342", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "59.27952593015534845039110281773797262177597238562161122988181711662614319511", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.27952593015534845039110281773797262177597238562161122988181711662614322784", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "1.592658975816486622921093654721647646271726798221874153380104199171207506967", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.592658975816486622921093654721647646271726798221874153380104199171207507353", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-1.063689174878407658991512582376846424028476037495133208817334699411508443035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.063689174878407658991512582376846424028476037495133208817334699411508442552", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "3271.463399253688351539482492668142077184922559972843818266250821853205659976", 10, MPFR_RNDD);
mpfr_set_str(upper, "3271.463399253688351539482492668142077184922559972843818266250821853205662759", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "46.02693016795558235123722420943383968001171790758672354006067125963731857730", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.02693016795558235123722420943383968001171790758672354006067125963732089342", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-2163.857540958296722301867416563594318401353213121971522087927998426968444512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2163.857540958296722301867416563594318401353213121971522087927998426968444086", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "4558.884785497051752927761056863376121391656104912363873165120442063478722502", 10, MPFR_RNDD);
mpfr_set_str(upper, "4558.884785497051752927761056863376121391656104912363873165120442063478768925", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-88.02698757202738790816315433002563916574409053995426252348567469633826055163", 10, MPFR_RNDD);
mpfr_set_str(upper, "-88.02698757202738790816315433002563916574409053995426252348567469633824993884", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "205.7047289110494252770043260709936624215941880450034629813563628830014692444", 10, MPFR_RNDD);
mpfr_set_str(upper, "205.7047289110494252770043260709936624215941880450034629813563628830014704303", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "18.64010464643774817717953855591783275964158831493420698051095231325334378821", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.64010464643774817717953855591783275964158831493420698051095231325334381035", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1099.564324829921754656629110546179268127768459024376303782243892821613452713", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1099.564324829921754656629110546179268127768459024376303782243892821613349493", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-2036.839788323708288183131131169762330456492011975977947618397333054030032055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2036.839788323708288183131131169762330456492011975977947618397333054030016593", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-125.6010540578149948921163127869806399743240451795977448557111286314828000361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.6010540578149948921163127869806399743240451795977448557111286314828000341", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-4.209864366965769780756616414148315892649001452785405541874092600893792022892", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.209864366965769780756616414148315892649001452785405541874092600893788982947", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.02180399934252695271687848865680831144370649508924388455064903490659268934306", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02180399934252695271687848865680831144370649508924388455064903490659268937147", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-572.2105355133522240915399218487762177879877845854400226247160712613001853814", 10, MPFR_RNDD);
mpfr_set_str(upper, "-572.2105355133522240915399218487762177879877845854400226247160712613000381038", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "9069.384960101275485904959973254653331578642567835481001610042102977902146197", 10, MPFR_RNDD);
mpfr_set_str(upper, "9069.384960101275485904959973254653331578642567835481001610042102977902188714", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-63.75169547303000225836557662348533747647781833878025098945025867790507600885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63.75169547303000225836557662348533747647781833878025098945025867790501767826", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-370.8735925231759408731240126636017935794131879510135794124210754426442800285", 10, MPFR_RNDD);
mpfr_set_str(upper, "-370.8735925231759408731240126636017935794131879510135794124210754426442747110", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-1.921222813681668277563512015820019475860527106300241169807345776454448991573", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.921222813681668277563512015820019475860527106300241169807345776454448991036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-139.1348628030050577939906081701020916095666239769139368344375926840692127182", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.1348628030050577939906081701020916095666239769139368344375926840692123530", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "4558.884785497051752927761056863376121391656104912363873165120442063478722502", 10, MPFR_RNDD);
mpfr_set_str(upper, "4558.884785497051752927761056863376121391656104912363873165120442063478768925", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-4.209864366965769780756616414148315892649001452785405541874092600893792022892", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.209864366965769780756616414148315892649001452785405541874092600893788982947", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "2.957034575554085310324983292695046383616175328003017261176803265355783249493", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.957034575554085310324983292695046383616175328003017261176803265355783276703", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "327.4178905838501761222096698303984446002643923486141902642379609745106799954", 10, MPFR_RNDD);
mpfr_set_str(upper, "327.4178905838501761222096698303984446002643923486141902642379609745106809174", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1007.598974558105029374102692908666090115742055527860968212776253713205674570", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1007.598974558105029374102692908666090115742055527860968212776253713205664447", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-99.21349978715505073686347997240879468581961754371238832910968225714507209503", 10, MPFR_RNDD);
mpfr_set_str(upper, "-99.21349978715505073686347997240879468581961754371238832910968225714500496355", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "3.094969541957758452066618594614841894363271982145508770897484793364079532655", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.094969541957758452066618594614841894363271982145508770897484793364079536119", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "9.767930968678636494907930137868431445864910812482795618648261363272077021489", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.767930968678636494907930137868431445864910812482795618648261363272077027173", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-84.57357761387822949405528189222659505288426015199273181088148601842729404551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-84.57357761387822949405528189222659505288426015199273181088148601842723199056", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "2.957034575554085310324983292695046383616175328003017261176803265355783249493", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.957034575554085310324983292695046383616175328003017261176803265355783276703", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "18.64010464643774817717953855591783275964158831493420698051095231325334378821", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.64010464643774817717953855591783275964158831493420698051095231325334381035", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "591.2966380888379451415387961305575224714519668414684771254443722301896320222", 10, MPFR_RNDD);
mpfr_set_str(upper, "591.2966380888379451415387961305575224714519668414684771254443722301898168439", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-1181.134260081390679221161275465373323096889360427511165249163275588114052378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1181.134260081390679221161275465373323096889360427511165249163275588114043262", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-99.21349978715505073686347997240879468581961754371238832910968225714507209503", 10, MPFR_RNDD);
mpfr_set_str(upper, "-99.21349978715505073686347997240879468581961754371238832910968225714500496355", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-620.5958949450143074324057042672780772017475622469926515847695953026537156074", 10, MPFR_RNDD);
mpfr_set_str(upper, "-620.5958949450143074324057042672780772017475622469926515847695953026537070650", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-1.921222813681668277563512015820019475860527106300241169807345776454448991573", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.921222813681668277563512015820019475860527106300241169807345776454448991036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "754.6072555534370122616631866733381008288816459421914209130883356998583916694", 10, MPFR_RNDD);
mpfr_set_str(upper, "754.6072555534370122616631866733381008288816459421914209130883356998583917080", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "1895.835635738128762451750424313145851920608419105655053158917355127598057593", 10, MPFR_RNDD);
mpfr_set_str(upper, "1895.835635738128762451750424313145851920608419105655053158917355127598060336", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "19.29955352238170227884985972060967225925800056966525641418338312217739287936", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.29955352238170227884985972060967225925800056966525641418338312217740905870", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1099.564324829921754656629110546179268127768459024376303782243892821613452713", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1099.564324829921754656629110546179268127768459024376303782243892821613349493", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "58.73368942094312298586259672229759954156936927037714500769728388097760611042", 10, MPFR_RNDD);
mpfr_set_str(upper, "58.73368942094312298586259672229759954156936927037714500769728388097760613518", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-63.75169547303000225836557662348533747647781833878025098945025867790507600885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63.75169547303000225836557662348533747647781833878025098945025867790501767826", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "741.5164213830374648222226566276239500288368431561411820751055399593186735312", 10, MPFR_RNDD);
mpfr_set_str(upper, "741.5164213830374648222226566276239500288368431561411820751055399593187657840", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-4435.836300237276770123465932825265932508247175271022069190867260275265529956", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4435.836300237276770123465932825265932508247175271022069190867260275265529445", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "9134.424476181049768228712526412015132665028194851554316275294485040711502355", 10, MPFR_RNDD);
mpfr_set_str(upper, "9134.424476181049768228712526412015132665028194851554316275294485040711505669", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "9134.424476181049768228712526412015132665028194851554316275294485040711502355", 10, MPFR_RNDD);
mpfr_set_str(upper, "9134.424476181049768228712526412015132665028194851554316275294485040711505669", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "89.59494419991330575526578028197093738948996300494499296869038794897127073440", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.59494419991330575526578028197093738948996300494499296869038794897135372017", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-2163.857540958296722301867416563594318401353213121971522087927998426968444512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2163.857540958296722301867416563594318401353213121971522087927998426968444086", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-1124.357630444098534592798928607606772759382245422150285178481148422180616971", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1124.357630444098534592798928607606772759382245422150285178481148422180564320", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-572.2105355133522240915399218487762177879877845854400226247160712613001853814", 10, MPFR_RNDD);
mpfr_set_str(upper, "-572.2105355133522240915399218487762177879877845854400226247160712613000381038", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-0.1601105550911702172955616043205735752392288402126637459698420260949942808788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1601105550911702172955616043205735752392288402126637459698420260949942807316", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "0.1022928773540507405565604062479326541390134402790686915729809025592895568589", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1022928773540507405565604062479326541390134402790686915729809025594089067394", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "200.4958138847092934526411562768131879433511893199635025643241979172683466453", 10, MPFR_RNDD);
mpfr_set_str(upper, "200.4958138847092934526411562768131879433511893199635025643241979172684892869", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "59.27952593015534845039110281773797262177597238562161122988181711662614319511", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.27952593015534845039110281773797262177597238562161122988181711662614322784", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "2047.430979262995311148086826405340513613091507802081178856281491162275053787", 10, MPFR_RNDD);
mpfr_set_str(upper, "2047.430979262995311148086826405340513613091507802081178856281491162275087419", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "741.5164213830374648222226566276239500288368431561411820751055399593186735312", 10, MPFR_RNDD);
mpfr_set_str(upper, "741.5164213830374648222226566276239500288368431561411820751055399593187657840", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-2.049824527302153132731475399997892376842487468483554028908755399505745373192", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.049824527302153132731475399997892376842487468483554028908755399505745372707", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-5525.340477438209036975437807410535609384424150277303034041167267352214673787", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5525.340477438209036975437807410535609384424150277303034041167267352214580349", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.2880529778893850661641963964977648758793149365574628846223468015354721255681", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2880529778893850661641963964977648758793149365574628846223468015354721253742", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "192.9870566409337437262949044740023658617910437199515550786284283028856663054", 10, MPFR_RNDD);
mpfr_set_str(upper, "192.9870566409337437262949044740023658617910437199515550786284283028856663385", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "19.29955352238170227884985972060967225925800056966525641418338312217739287936", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.29955352238170227884985972060967225925800056966525641418338312217740905870", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "520.9448335462330930320331273653072143064651650362594105840440386256571594716", 10, MPFR_RNDD);
mpfr_set_str(upper, "520.9448335462330930320331273653072143064651650362594105840440386256571799161", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.3464654451920139562522044834260185808652839336483338940589275108146920966346", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3464654451920139562522044834260185808652839336483338940589275108146920954291", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-150.9401296162278743691073928403390734614315499083941607836835012069420747773", 10, MPFR_RNDD);
mpfr_set_str(upper, "-150.9401296162278743691073928403390734614315499083941607836835012069418795133", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "591.2966380888379451415387961305575224714519668414684771254443722301896320222", 10, MPFR_RNDD);
mpfr_set_str(upper, "591.2966380888379451415387961305575224714519668414684771254443722301898168439", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.02180399934252695271687848865680831144370649508924388455064903490659268934306", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02180399934252695271687848865680831144370649508924388455064903490659268937147", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "106.6344295985103549415043586232286233063122468827708572525370504758791629478", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.6344295985103549415043586232286233063122468827708572525370504758791635964", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "214.3434812197227800184139746870028863136953560181556559184513031815771402166", 10, MPFR_RNDD);
mpfr_set_str(upper, "214.3434812197227800184139746870028863136953560181556559184513031815772773125", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4997859429176886711399922994935101650311689933921558600349932915822148092264", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4997859429176886711399922994935101650311689933921558600349932915822148090923", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "1091.583810580650370794377374767479273654657546994245416026248016456398235158", 10, MPFR_RNDD);
mpfr_set_str(upper, "1091.583810580650370794377374767479273654657546994245416026248016456398271746", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "377.6614208844458417269154393900951360685033706389844565020012255703686888921", 10, MPFR_RNDD);
mpfr_set_str(upper, "377.6614208844458417269154393900951360685033706389844565020012255703686908478", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-88.02698757202738790816315433002563916574409053995426252348567469633826055163", 10, MPFR_RNDD);
mpfr_set_str(upper, "-88.02698757202738790816315433002563916574409053995426252348567469633824993884", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "1309.011279530928027742034151918693646436237943492279840245356495087904069403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1309.011279530928027742034151918693646436237943492279840245356495087904089811", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-4.197110892949441479195492313722091841923931567809532434446951591380992293755", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.197110892949441479195492313722091841923931567809532434446951591380992292731", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "21.36524065603680356392320359652674328534331352328581813620698726943081145447", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.36524065603680356392320359652674328534331352328581813620698726943083214238", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "0.1022928773540507405565604062479326541390134402790686915729809025592895568589", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1022928773540507405565604062479326541390134402790686915729809025594089067394", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301472", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1196798615090520736367828656504383768006934659622048388849438517657565301090", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-318.8925660596891410745852739189397224978781452250838568997942251832846773378", 10, MPFR_RNDD);
mpfr_set_str(upper, "-318.8925660596891410745852739189397224978781452250838568997942251832846769519", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "42.88891103497300449288927460009184958744362065423343610048127488614652681111", 10, MPFR_RNDD);
mpfr_set_str(upper, "42.88891103497300449288927460009184958744362065423343610048127488614652683954", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-99.21349978715505073686347997240879468581961754371238832910968225714507209503", 10, MPFR_RNDD);
mpfr_set_str(upper, "-99.21349978715505073686347997240879468581961754371238832910968225714500496355", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-2.999467467773485746515851227329351404879393688533835638341447548447827796640", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.999467467773485746515851227329351404879393688533835638341447548447827795845", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-2036.839788323708288183131131169762330456492011975977947618397333054030032055", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2036.839788323708288183131131169762330456492011975977947618397333054030016593", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "192.9870566409337437262949044740023658617910437199515550786284283028856663054", 10, MPFR_RNDD);
mpfr_set_str(upper, "192.9870566409337437262949044740023658617910437199515550786284283028856663385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-139.1348628030050577939906081701020916095666239769139368344375926840692127182", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.1348628030050577939906081701020916095666239769139368344375926840692123530", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-647.1800345204714417807391437426689194031348719713459735255605651868526473726", 10, MPFR_RNDD);
mpfr_set_str(upper, "-647.1800345204714417807391437426689194031348719713459735255605651868525890939", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1617978665766054977540691936587943733999973877321603778449019662240918273027", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "12.59070897881408910026360036105911418134096605634855857720792781995431722412", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.59070897881408910026360036105911418134096605634855857720792781995431723680", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-60.00235077307115360295908195148515034611817978847490621697551464949002353522", 10, MPFR_RNDD);
mpfr_set_str(upper, "-60.00235077307115360295908195148515034611817978847490621697551464949002353366", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-738.0683090378502852736778966304732991182511217071749537312817278083256679616", 10, MPFR_RNDD);
mpfr_set_str(upper, "-738.0683090378502852736778966304732991182511217071749537312817278083256624494", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "1411.091332161255640154277136771912902042439534681723128748311805592362615552", 10, MPFR_RNDD);
mpfr_set_str(upper, "1411.091332161255640154277136771912902042439534681723128748311805592362659376", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "215.3032837990864498146268598599048864017442118176678119304896433265029798270", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.3032837990864498146268598599048864017442118176678119304896433265029808402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-4435.836300237276770123465932825265932508247175271022069190867260275265529956", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4435.836300237276770123465932825265932508247175271022069190867260275265529445", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-98.74771016753067073020091545836034116179414175883689146816430178566761131052", 10, MPFR_RNDD);
mpfr_set_str(upper, "-98.74771016753067073020091545836034116179414175883689146816430178566761109124", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-4.132426818218644218353478080962634523040738699123565061453751647488242102388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.132426818218644218353478080962634523040738699123565061453751647488242054081", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "165.5791639723485004414977696515697175901982865164533287935867412906218213797", 10, MPFR_RNDD);
mpfr_set_str(upper, "165.5791639723485004414977696515697175901982865164533287935867412906218423967", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "1376.821942289171445524977363002942427726910720859254533398267267225700394096", 10, MPFR_RNDD);
mpfr_set_str(upper, "1376.821942289171445524977363002942427726910720859254533398267267225700539667", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "327.4178905838501761222096698303984446002643923486141902642379609745106799954", 10, MPFR_RNDD);
mpfr_set_str(upper, "327.4178905838501761222096698303984446002643923486141902642379609745106809174", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4525802471906280864193494421360925252426977488610538030641884466023645749825", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4525802471906280864193494421360925252426977488610538030641884466023645747717", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-1.063689174878407658991512582376846424028476037495133208817334699411508443035", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.063689174878407658991512582376846424028476037495133208817334699411508442552", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "838.2265548631948025427352902197198341578521586253755297840635105035453975064", 10, MPFR_RNDD);
mpfr_set_str(upper, "838.2265548631948025427352902197198341578521586253755297840635105035454185875", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.1580935862480568572377854807259362974461537712543930557860527047176090627683", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1580935862480568572377854807259362974461537712543930557860527047176090626902", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-125.6010540578149948921163127869806399743240451795977448557111286314828000361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.6010540578149948921163127869806399743240451795977448557111286314828000341", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "46.02693016795558235123722420943383968001171790758672354006067125963731857730", 10, MPFR_RNDD);
mpfr_set_str(upper, "46.02693016795558235123722420943383968001171790758672354006067125963732089342", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "-0.5835847894566318770253521463056724899360247655379054343445111386890441135159", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5835847894566318770253521463056724899360247655379054343445111386890440987036", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4372113745575528760881886536018473195480031388062914693071990418546096918174", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4372113745575528760881886536018473195480031388062914693071990418546096915595", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "24.44467381608472586961999432370539066853766499821576437608626601307500615916", 10, MPFR_RNDD);
mpfr_set_str(upper, "24.44467381608472586961999432370539066853766499821576437608626601307500676233", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "9134.424476181049768228712526412015132665028194851554316275294485040711502355", 10, MPFR_RNDD);
mpfr_set_str(upper, "9134.424476181049768228712526412015132665028194851554316275294485040711505669", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-77.07336326806523495173529302385790421292265372189067772530735051704419069575", 10, MPFR_RNDD);
mpfr_set_str(upper, "-77.07336326806523495173529302385790421292265372189067772530735051704419050206", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-2527.208464594175038385955171485957795893335966590874250798808834356020500403", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2527.208464594175038385955171485957795893335966590874250798808834356020421420", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "126.1538058231097873631381372408324116790266822055360968904438563477965316744", 10, MPFR_RNDD);
mpfr_set_str(upper, "126.1538058231097873631381372408324116790266822055360968904438563477966274143", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-24.71582882625684633273889275645382618235274870741077141820181706908606459725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.71582882625684633273889275645382618235274870741077141820181706908606452395", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "352.5777585914297902753405406728036763761314579136579553075025053484440048769", 10, MPFR_RNDD);
mpfr_set_str(upper, "352.5777585914297902753405406728036763761314579136579553075025053484440065719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "17.58235209923014313325704737251606148610273668282196942683714525894437529451", 10, MPFR_RNDD);
mpfr_set_str(upper, "17.58235209923014313325704737251606148610273668282196942683714525894437531205", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-3.322839704908940077464536766704934740296131011058896284576310646699301919836", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.322839704908940077464536766704934740296131011058896284576310646699301918998", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "9.197094889787752178399815290748892049212092349795001304498769402494488780541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.197094889787752178399815290748892049212092349795001304498769402494488791221", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-674.3100678340057229368815391156586428275719472267446238232281093214838833258", 10, MPFR_RNDD);
mpfr_set_str(upper, "-674.3100678340057229368815391156586428275719472267446238232281093214838829645", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-14.90730353779554713592958389057038545471018648309964583942635658109542739870", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.90730353779554713592958389057038545471018648309964583942635658109542708573", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-295.6608781211831068932552523075845595087773831248837736055907958819327167242", 10, MPFR_RNDD);
mpfr_set_str(upper, "-295.6608781211831068932552523075845595087773831248837736055907958819327122459", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-304.9611311160116091756100079168901432220477910131889746589678320361954775526", 10, MPFR_RNDD);
mpfr_set_str(upper, "-304.9611311160116091756100079168901432220477910131889746589678320361953543866", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "115.1303046720334483729520075630669077334334552303587636399757515893688844537", 10, MPFR_RNDD);
mpfr_set_str(upper, "115.1303046720334483729520075630669077334334552303587636399757515893688852592", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-861.1120043167903969592848609420637250236691683306925079434872873063816532212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-861.1120043167903969592848609420637250236691683306925079434872873063816415651", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "339.2437360431394243207235833762740988226217153970498010030949284268533903796", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.2437360431394243207235833762740988226217153970498010030949284268533922986", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-6174.349811435685910727086280963749843573432848459771622905949402306246297216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6174.349811435685910727086280963749843573432848459771622905949402306246284418", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "19.29955352238170227884985972060967225925800056966525641418338312217739287936", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.29955352238170227884985972060967225925800056966525641418338312217740905870", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "9.767930968678636494907930137868431445864910812482795618648261363272077021489", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.767930968678636494907930137868431445864910812482795618648261363272077027173", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-88.02698757202738790816315433002563916574409053995426252348567469633826055163", 10, MPFR_RNDD);
mpfr_set_str(upper, "-88.02698757202738790816315433002563916574409053995426252348567469633824993884", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-42.74024777672246287714726030104263975362618876654690416120866230813814442856", 10, MPFR_RNDD);
mpfr_set_str(upper, "-42.74024777672246287714726030104263975362618876654690416120866230813814442739", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.3690591539363282143280765641777276550978808634723348530605463270222231229647", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3690591539363282143280765641777276550978808634723348530605463270222231251595", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-69.82650759715217517011640096126841199843066746306801108259705049629125995586", 10, MPFR_RNDD);
mpfr_set_str(upper, "-69.82650759715217517011640096126841199843066746306801108259705049629125985013", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "3.438516421498495948925422583537383737682222264123167726713479915927670150429", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.438516421498495948925422583537383737682222264123167726713479915927670157454", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.01337021331523812167260724861037007694619671462447643809252061752606801872949", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01337021331523812167260724861037007694619671462447643809252061752606801868889", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "7.226805989883063258100591281791049200653448617738364526151739813024835223920", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.226805989883063258100591281791049200653448617738364526151739813024835231226", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-1654.059912924819062746238842697302650269771951835929199341592623907433711843", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1654.059912924819062746238842697302650269771951835929199341592623907433611412", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "2.559100896154286154930549095800161469966550383657560985678935632439669191558", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.559100896154286154930549095800161469966550383657560985678935632439669194060", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-22.60453529008878875656298019488425926645861106184441459307702857048674879689", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.60453529008878875656298019488425926645861106184441459307702857048674874193", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "0.1022928773540507405565604062479326541390134402790686915729809025592895568589", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1022928773540507405565604062479326541390134402790686915729809025594089067394", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "327.4178905838501761222096698303984446002643923486141902642379609745106799954", 10, MPFR_RNDD);
mpfr_set_str(upper, "327.4178905838501761222096698303984446002643923486141902642379609745106809174", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-85.54606624335870147288998418309885145893734238061449546864113919011010099748", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.54606624335870147288998418309885145893734238061449546864113919011010077570", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-242.1451963041671356764004048222591537285296564795548846500607325476403289004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-242.1451963041671356764004048222591537285296564795548846500607325476401484808", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-35.79984326408600494956544799933401896546075230407218031031979221763052108551", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.79984326408600494956544799933401896546075230407218031031979221763052096755", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "573.1921048289869678980014378041630698611259412166604146692240366161541898694", 10, MPFR_RNDD);
mpfr_set_str(upper, "573.1921048289869678980014378041630698611259412166604146692240366161542978921", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-206.6372973704106386275313069546031495210175883112774344608112196233724586633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-206.6372973704106386275313069546031495210175883112774344608112196233723948148", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "1437.747190872787677298724258204479985768049157723929984145765427377434220614", 10, MPFR_RNDD);
mpfr_set_str(upper, "1437.747190872787677298724258204479985768049157723929984145765427377434220671", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "0.6364008624932077869491726750067941216074742070616955716647163897900467625542", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6364008624932077869491726750067941216074742070616955716647163897900467634791", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-82.92093160181667817715585008083154387861137552603189998523329026718805266488", 10, MPFR_RNDD);
mpfr_set_str(upper, "-82.92093160181667817715585008083154387861137552603189998523329026718804831323", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/tcuboc.h <==
/*
  tcuboc.h
*/

#ifndef __TCUBOC_H__
#define __TCUBOC_H__

#include <eval.h>
#include <mpfi_w.h>

class TruncatedCubocMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __TruncatedCubocMPFIFunction *func;

public:
  // Constructor.
  TruncatedCubocMPFIFunction();

  // Copy constructor.
  TruncatedCubocMPFIFunction(const TruncatedCubocMPFIFunction&) = delete;
  
  // Destructor.
  ~TruncatedCubocMPFIFunction();

  // Assignment.
  TruncatedCubocMPFIFunction& operator=(const TruncatedCubocMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class TruncatedCubocDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class TruncatedCubocGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __TruncatedCubocGradient *grad;

public:
  // Constructor.
  TruncatedCubocGradient();

  // Copy constructor.
  TruncatedCubocGradient(const TruncatedCubocGradient&) = delete;

  // Destructor.
  ~TruncatedCubocGradient();

  // Assignment.
  TruncatedCubocGradient& operator=(const TruncatedCubocGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif


==> anc/tcuboc_double.func.cpp <==
double __TruncatedCubocDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 1.997726649966372631613497074236082500637559025765563360584554416645146529512384;
static const double c_0_0_1 = 27.71700605776217133189848925064250840926795322163665492225605154977940953969458;
static const double c_0_0_2 = 98.94188932863756198995786435361030758587020958646527137117199187362346710323382;
static const double c_0_0_3 = -46.91925882190299767517165831693689896977269508473002171716231771234080909200158;
static const double c_0_0_4 = -3.178850132402111938113167214278179797800536726427816073553192930250202247575121;
static const double c_0_1_0 = 11.71546389484595242449827373622190715571431323845318992911529570834212129720921;
static const double c_0_1_1 = 113.3379379583242151458999587500766204761045147391125346671894147106161248642034;
static const double c_0_1_2 = -48.24937718645339109199944653050921753641990728783349754017315098302669032515556;
static const double c_0_1_3 = 5.612851440049250355028970128315082876203818358388882544639644705657008602090091;
static const double c_0_2_0 = -23.91198338662054700790315368721302235717394260612523057520594089719940810454193;
static const double c_0_2_1 = -117.0939660777511214933814284526723703810364055883661576264194254027931665267925;
static const double c_0_2_2 = 19.81027248330011181000210761624127639029642313513607079920307663572402987417187;
static const double c_0_2_3 = -0.1187365502459452361772203885152998200454202368979058819576752783469522560247239;
static const double c_0_3_0 = 23.91624661091902351839760941800203546483041807830108077184066072387609820345161;
static const double c_0_3_1 = -35.19419749122145909261798006115116048331413793970724394452766356441934226374957;
static const double c_0_3_2 = -0.2595819044855572270508890070371189577565974094130698435688236317947505120898042;
static const double c_0_4_0 = 27.20896058051367328375679595784979068206817619351964945864158820438491112519824;
static const double c_0_4_1 = -0.2241279617197532643795707405482553523562260540814241174102598199039718024912056;
static const double c_0_5_0 = 1.350676512069226735173710310866064711848082351597503956001406186127418456463919;
static const double c_0_5_1 = 0.09069270684761307207225071152991169587863880854031398479670303451895439726319125;
static const double c_0_6_0 = 0.006642253611171168110360274885779702872197908929848820504919510359338520694536413;
static const double c_1_0_0 = -4.20986436696576978075661641414831589264900145278540554187409260089379050535288;
static const double c_1_0_1 = -31.44045195130719813909924974144877636310189609032555192629245930480565947776377;
static const double c_1_0_2 = -455.1431743049409619366269503619058604322399450225589176961743529114451499795602;
static const double c_1_0_3 = 43.57437650011989596574156456459497504191557868335775523777304731484229341019658;
static const double c_1_0_4 = 0.5727176532010682233524737192614821677471329499581515970739758831505671059054983;
static const double c_1_1_0 = -94.91626348924914563836845786507847130217652726462899296211872233231305295677583;
static const double c_1_1_1 = -276.9357795553101666520777504491894717493942026838816376823427499718357274476617;
static const double c_1_1_2 = 357.7367910134175328185190803727491232278570131100667010252605646659929812093006;
static const double c_1_1_3 = 15.22300035855548215219445620160885261834707815700006446419906331830419701910366;
static const double c_1_2_0 = -188.6551672223076866765314864531540945805459994319403675893676334856741590745522;
static const double c_1_2_1 = 257.6806968292723747651357329682167816299374031563044481151880152513766612613786;
static const double c_1_2_2 = -38.7255620421856348180367172124687882926535714705738913812727268077198816434934;
static const double c_1_3_0 = 125.6178367079448931189591366593130915709117255431516988448111166172043855395715;
static const double c_1_3_1 = -22.65512371632523046885757263327726446288335506236173381350758328781324956533061;
static const double c_1_3_2 = 0.1650109880525931747369619794453574080605786742920795429202684056632020951215502;
static const double c_1_4_0 = 11.69935044297711525743588105254527960834554921304670365553045420602908236041505;
static const double c_1_4_1 = 0.696922047092689695670498980810213195125095977246912511662924113339886842749384;
static const double c_1_5_0 = -0.8777112957824790054437466144175176756390858664724001423363877262735627990022195;
static const double c_1_6_0 = -0.1398043878018665740375096130952571483199754804150123276017496813893872254667485;
static const double c_2_0_0 = 9.64977676119085113942492986030483612962900028483262820709169156108870049650668;
static const double c_2_0_1 = -44.98466129692847315450141609885782271540598111278695748760125333482815672336943;
static const double c_2_0_2 = 568.1912229200227751231695589285445414467883905590369508662606242215406645545937;
static const double c_2_0_3 = -16.84023892362023352415149723647786493610171675091832801391192445819922008583676;
static const double c_2_1_0 = 173.9266261576738560086661644121344900663050606976470236950692476909157210894934;
static const double c_2_1_1 = 1229.113932856456077563663041125507105243441480371493462838801710617055530017649;
static const double c_2_1_2 = -341.2540288840996358795009811106200026381938621833123403638723155416561779425646;
static const double c_2_1_3 = -2.655147453570358348475997210995048140725682353537544196196733519022970093491206;
static const double c_2_2_0 = 292.0330139316415637631121688426776402971746020661146509635308957842539635272011;
static const double c_2_2_1 = -682.0198802465595035995666807225005311235487283425217420040602919060793137224387;
static const double c_2_2_2 = -22.46749707493963231781936329063723933574607666845539595378654403291117334814539;
static const double c_2_3_0 = -325.3243906142068274217679186240382207616825919367886842856084469155840959668872;
static const double c_2_3_1 = 66.10908915439947290046475895165173432286034654767000443538831114619908274817719;
static const double c_2_4_0 = 7.487628353531608557448235906216749639331566035861026276763666362993364121291708;
static const double c_2_4_1 = 0.01155822762128079264961202764285088164439956451495591011577226523314918154641555;
static const double c_2_5_0 = -0.1519081420609816073191589571705616032560744053209885509066283759237478805343911;
static const double c_3_0_0 = 3.44756195845697204810439199095062541643075570421208705041241210462859660163745;
static const double c_3_0_1 = 37.72413035361006299143127609103155537544104369315540297779912371119690594676429;
static const double c_3_0_2 = -438.2455495413116146590921693583422471744422392452978329842822464442008868766975;
static const double c_3_0_3 = -1.972331267272925877056361187373700227735034396328657515423553380361383753081404;
static const double c_3_1_0 = 34.48133017839348621610670265951096219365546806577630624441977082800776599590386;
static const double c_3_1_1 = -1637.781563379602618177671860513387561497994245344328295692416510701148268495528;
static const double c_3_1_2 = 140.1767702597068267585215902179616733913958463714871125012231853010999389228042;
static const double c_3_2_0 = -939.6692463305975652107773119387252951108279480260527146081418983199537118591078;
static const double c_3_2_1 = 636.8928009861380015421533249674232128966864457154808188644248135097734861091549;
static const double c_3_2_2 = 4.515765318824147323530522830925524925460475303974983748025785209254443665847435;
static const double c_3_3_0 = 474.0256158194854235421845701334036985073207126430558780668251302125688710217841;
static const double c_3_3_1 = 9.168324529745853921719960340837235542371881574667939200393028670457180846038934;
static const double c_3_4_0 = -32.75247729421247413802529632062313819084923544945623134057497307089914558526076;
static const double c_3_5_0 = 0.04400765389921243686193454335636424420530437132728353299172606226552831182504578;
static const double c_4_0_0 = -28.97924661983280510639798070150175395653925899625124822488045953993934109164076;
static const double c_4_0_1 = -273.3189086430763481386149107544955986514884382547050564649373346243399048545582;
static const double c_4_0_2 = 217.8951712273451856468937603689787964951433249633543187944227265049036738757018;
static const double c_4_0_3 = 0.5935352489150446864998933765870753834668919622730913561624982957200868640740406;
static const double c_4_1_0 = -101.3352023561620361021073757512876066140462978873247304537391732672411123600186;
static const double c_4_1_1 = 1316.059724239395042415584315425264126662820370509539444003935212470122377851815;
static const double c_4_1_2 = -5.71656556541660369413760654545585689663114948241564689545116597743992855773998;
static const double c_4_2_0 = 1325.550058038495364326541174129319733322188559566134006975605408747750350878336;
static const double c_4_2_1 = -278.9468116653114016104417917421424139147304278362180932136671983961288012603324;
static const double c_4_3_0 = -379.0579832257884393715693369379414509934184284842882816656634646977071704861495;
static const double c_4_3_1 = -3.408222333710561220970006845999005809078841075404102747142380560771619917154534;
static const double c_4_4_0 = 1.070009062315688592923630977033501009108780886841787243717424676741227200308178;
static const double c_5_0_0 = -13.39293940463659226783723882998446005962761980387390416374998097526661298392808;
static const double c_5_0_1 = 424.3273153696849230497662841026887470111941002009392923867397383032638722100588;
static const double c_5_0_2 = -63.5215309640936322536348542829396860652002730728312193469567638489985926481851;
static const double c_5_1_0 = 410.1611097308960520353524412097696656883014077687313634614489682007791522745013;
static const double c_5_1_1 = -687.8737138923247240802142251443512680348325688597591479557463634900302899914197;
static const double c_5_1_2 = -1.438487761444853583870474701151364381507547584062694513451071649701090534662702;
static const double c_5_2_0 = -1079.115091716894781289318760462872947713921827129455861959866903585611270667067;
static const double c_5_2_1 = 27.38687042491505613097814347847038977816177867531964951045819784157155162720362;
static const double c_5_3_0 = 166.4933013805422152721396404542553223879001839143589612625539216803927544765047;
static const double c_5_4_0 = 0.9066948672914643050877069170774031375370904512420404553161044370392444859247126;
static const double c_6_0_0 = 33.23027521259462909640051036381547296643373583994011742588193058671312366573213;
static const double c_6_0_1 = -323.9099992937807029141070365817524513861266663090214679668809144733385089427147;
static const double c_6_0_2 = 6.609107795025974638024617107331048420213146896743101959680688087981077622560405;
static const double c_6_1_0 = -638.1403113930057721485614951288931738339263102372909593558181679874083791810716;
static const double c_6_1_1 = 213.898741419670303892174211275945938265365963203686980121797905286361954124442;
static const double c_6_2_0 = 560.4849760390751799984951634230596059023307901436087513251622527751497970087635;
static const double c_6_2_1 = 0.7372039390929473900668570330373673941442340103225359308221545321357062019546264;
static const double c_6_3_0 = -21.44231149985453726439910039881732128981530999989124214903374608906220459159043;
static const double c_7_0_0 = -67.69457151095841384673717181681637709280596733164794127287445887284538993364541;
static const double c_7_0_1 = 149.1972580202225561641124878431474169729888978466360843026576923161754447528057;
static const double c_7_0_2 = -0.1092122659126829362678620774437123321749145495360800769242180348131309191012523;
static const double c_7_1_0 = 499.818841268719686988171791971849454370958204360728898096438398848095035215199;
static const double c_7_1_1 = -26.18964647511508420750858577025630238142568312381414107815746428574184232760802;
static const double c_7_2_0 = -176.8078356529388051786479390649187917134989256601911069572986420553712544999673;
static const double c_7_3_0 = 0.1901008202839653887101396597002542321931148930162690964533249205212035483228057;
static const double c_8_0_0 = 92.56431900323508064286839891964241921785814303789381261164157311848829371341435;
static const double c_8_0_1 = -40.8436737850232691567652835035838079354242063382433347911762087395528423549596;
static const double c_8_1_0 = -233.0308662457481428229645566362863033577470593465922463456512902012790183088153;
static const double c_8_1_1 = 0.7931322320001769546191259280794680278417821732177895844550490149264832053357451;
static const double c_8_2_0 = 23.58312411675091718462850845879369190533991491439567580904788183219967364194277;
static const double c_9_0_0 = -68.84364921011928892795093734282583098088574226880310011063577929791364333855249;
static const double c_9_0_1 = 5.127616871684752996805908324763099651460457414183312479184279982988464479704127;
static const double c_9_1_0 = 64.66490113257850373626557135461562988463857667324018014036069619222148514430319;
static const double c_9_2_0 = -0.8617293754522791554061304965964110180653181001820893705688638868930049096139603;
static const double c_10_0_0 = 30.135590418038491513411300754643237820150340389284437849209138878152181948602;
static const double c_10_0_1 = -0.2112428410171361465050793260877233059967008351894627344765033584269505391866658;
static const double c_10_1_0 = -8.459250421998667667229995132012065236705668584147581718749580443246494550078507;
static const double c_11_0_0 = -7.762150647250903921320250148051135632776350503494425595417506899699643434532716;
static const double c_11_1_0 = 0.3665069697403701698549691468964409225755086740237551998052450011762179783233968;
static const double c_12_0_0 = 0.9881290231910422722950218471613422153155048859754916643329401476957226574795963;
static const double c_13_0_0 = -0.0449082593961707486618175289705659528054932463431335063100934897869093145809936;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/tcuboc_mpfi.func.cpp <==
class __TruncatedCubocMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__TruncatedCubocMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "23.91624661091902351839760941800203546483041807830108077184066072387608570495", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.91624661091902351839760941800203546483041807830108077184066072387611073894", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "6.609107795025974638024617107331048420213146896743101959680688087981077621122", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.609107795025974638024617107331048420213146896743101959680688087981077624007", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.3665069697403701698549691468964409225755086740237551998052450011762179783135", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3665069697403701698549691468964409225755086740237551998052450011762179783334", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "1.997726649966372631613497074236082500637559025765563360584554416645146448442", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.997726649966372631613497074236082500637559025765563360584554416645146610692", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "474.0256158194854235421845701334036985073207126430558780668251302125688686402", 10, MPFR_RNDD);
mpfr_set_str(upper, "474.0256158194854235421845701334036985073207126430558780668251302125688733770", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "1325.550058038495364326541174129319733322188559566134006975605408747750338770", 10, MPFR_RNDD);
mpfr_set_str(upper, "1325.550058038495364326541174129319733322188559566134006975605408747750363524", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "-38.72556204218563481803671721246878829265357147057389138127272680771988169171", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.72556204218563481803671721246878829265357147057389138127272680771988159478", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-44.98466129692847315450141609885782271540598111278695748760125333482822281028", 10, MPFR_RNDD);
mpfr_set_str(upper, "-44.98466129692847315450141609885782271540598111278695748760125333482809074436", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "-176.8078356529388051786479390649187917134989256601911069572986420553712545302", 10, MPFR_RNDD);
mpfr_set_str(upper, "-176.8078356529388051786479390649187917134989256601911069572986420553712544689", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "-233.0308662457481428229645566362863033577470593465922463456512902012790183991", 10, MPFR_RNDD);
mpfr_set_str(upper, "-233.0308662457481428229645566362863033577470593465922463456512902012790182177", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "-28.97924661983280510639798070150175395653925899625124822488045953993935528884", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.97924661983280510639798070150175395653925899625124822488045953993932680450", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-455.1431743049409619366269503619058604322399450225589176961743529114451716178", 10, MPFR_RNDD);
mpfr_set_str(upper, "-455.1431743049409619366269503619058604322399450225589176961743529114451286635", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.5935352489150446864998933765870753834668919622730913561624982957200868639960", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5935352489150446864998933765870753834668919622730913561624982957200868641499", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "-22.65512371632523046885757263327726446288335506236173381350758328781324985255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.65512371632523046885757263327726446288335506236173381350758328781324927279", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "92.56431900323508064286839891964241921785814303789381261164157311848829317615", 10, MPFR_RNDD);
mpfr_set_str(upper, "92.56431900323508064286839891964241921785814303789381261164157311848829424436", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6969220470926896956704989808102131951250959772469125116629241133398868407331", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6969220470926896956704989808102131951250959772469125116629241133398868447645", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-2.655147453570358348475997210995048140725682353537544196196733519022970093635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.655147453570358348475997210995048140725682353537544196196733519022970093342", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "-21.44231149985453726439910039881732128981530999989124214903374608906220459569", 10, MPFR_RNDD);
mpfr_set_str(upper, "-21.44231149985453726439910039881732128981530999989124214903374608906220458757", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "140.1767702597068267585215902179616733913958463714871125012231853010999388153", 10, MPFR_RNDD);
mpfr_set_str(upper, "140.1767702597068267585215902179616733913958463714871125012231853010999390314", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "-94.91626348924914563836845786507847130217652726462899296211872233231307909683", 10, MPFR_RNDD);
mpfr_set_str(upper, "-94.91626348924914563836845786507847130217652726462899296211872233231302680081", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-16.84023892362023352415149723647786493610171675091832801391192445819922011696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.84023892362023352415149723647786493610171675091832801391192445819922005512", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.9881290231910422722950218471613422153155048859754916643329401476957226574517", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9881290231910422722950218471613422153155048859754916643329401476957226575066", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "149.1972580202225561641124878431474169729888978466360843026576923161754446621", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.1972580202225561641124878431474169729888978466360843026576923161754448410", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "213.8987414196703038921742112759459382653659632036869801217979052863619540745", 10, MPFR_RNDD);
mpfr_set_str(upper, "213.8987414196703038921742112759459382653659632036869801217979052863619541740", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.8777112957824790054437466144175176756390858664724001423363877262735628075455", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8777112957824790054437466144175176756390858664724001423363877262735627898787", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "-117.0939660777511214933814284526723703810364055883661576264194254027931841547", 10, MPFR_RNDD);
mpfr_set_str(upper, "-117.0939660777511214933814284526723703810364055883661576264194254027931496030", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "0.9066948672914643050877069170774031375370904512420404553161044370392444858015", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9066948672914643050877069170774031375370904512420404553161044370392444860494", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-26.18964647511508420750858577025630238142568312381414107815746428574184233068", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26.18964647511508420750858577025630238142568312381414107815746428574184232452", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "5.612851440049250355028970128315082876203818358388882544639644705657008580970", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.612851440049250355028970128315082876203818358388882544639644705657008622030", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "7.487628353531608557448235906216749639331566035861026276763666362993363890700", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.487628353531608557448235906216749639331566035861026276763666362993364342930", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-682.0198802465595035995666807225005311235487283425217420040602919060793183045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-682.0198802465595035995666807225005311235487283425217420040602919060793090423", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-4.209864366965769780756616414148315892649001452785405541874092600893792022892", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.209864366965769780756616414148315892649001452785405541874092600893788982947", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "19.81027248330011181000210761624127639029642313513607079920307663572402961037", 10, MPFR_RNDD);
mpfr_set_str(upper, "19.81027248330011181000210761624127639029642313513607079920307663572403015066", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "499.8188412687196869881717919718494543709582043607288980964383988480950344713", 10, MPFR_RNDD);
mpfr_set_str(upper, "499.8188412687196869881717919718494543709582043607288980964383988480950359704", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "-23.91198338662054700790315368721302235717394260612523057520594089719943042219", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.91198338662054700790315368721302235717394260612523057520594089719938543331", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "257.6806968292723747651357329682167816299374031563044481151880152513766530900", 10, MPFR_RNDD);
mpfr_set_str(upper, "257.6806968292723747651357329682167816299374031563044481151880152513766693058", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "-939.6692463305975652107773119387252951108279480260527146081418983199537416177", 10, MPFR_RNDD);
mpfr_set_str(upper, "-939.6692463305975652107773119387252951108279480260527146081418983199536823851", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "-101.3352023561620361021073757512876066140462978873247304537391732672411536361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-101.3352023561620361021073757512876066140462978873247304537391732672410697031", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "66.10908915439947290046475895165173432286034654767000443538831114619908267129", 10, MPFR_RNDD);
mpfr_set_str(upper, "66.10908915439947290046475895165173432286034654767000443538831114619908282522", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-7.762150647250903921320250148051135632776350503494425595417506899699643435216", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.762150647250903921320250148051135632776350503494425595417506899699643433836", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.1650109880525931747369619794453574080605786742920795429202684056632020949817", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1650109880525931747369619794453574080605786742920795429202684056632020952589", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-46.91925882190299767517165831693689896977269508473002171716231771234080983367", 10, MPFR_RNDD);
mpfr_set_str(upper, "-46.91925882190299767517165831693689896977269508473002171716231771234080835982", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "-0.2241279617197532643795707405482553523562260540814241174102598199039718174282", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2241279617197532643795707405482553523562260540814241174102598199039717884661", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "166.4933013805422152721396404542553223879001839143589612625539216803927544189", 10, MPFR_RNDD);
mpfr_set_str(upper, "166.4933013805422152721396404542553223879001839143589612625539216803927545330", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.5727176532010682233524737192614821677471329499581515970739758831505671058950", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5727176532010682233524737192614821677471329499581515970739758831505671059156", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "43.57437650011989596574156456459497504191557868335775523777304731484229315384", 10, MPFR_RNDD);
mpfr_set_str(upper, "43.57437650011989596574156456459497504191557868335775523777304731484229367083", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-325.3243906142068274217679186240382207616825919367886842856084469155841039863", 10, MPFR_RNDD);
mpfr_set_str(upper, "-325.3243906142068274217679186240382207616825919367886842856084469155840882644", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1092122659126829362678620774437123321749145495360800769242180348131309191432", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1092122659126829362678620774437123321749145495360800769242180348131309190607", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.04490825939617074866181752897056595280549324634313350631009348978690931458165", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.04490825939617074866181752897056595280549324634313350631009348978690931458036", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "560.4849760390751799984951634230596059023307901436087513251622527751497966993", 10, MPFR_RNDD);
mpfr_set_str(upper, "560.4849760390751799984951634230596059023307901436087513251622527751497973089", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "15.22300035855548215219445620160885261834707815700006446419906331830419701602", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.22300035855548215219445620160885261834707815700006446419906331830419702200", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "98.94188932863756198995786435361030758587020958646527137117199187362344318290", 10, MPFR_RNDD);
mpfr_set_str(upper, "98.94188932863756198995786435361030758587020958646527137117199187362349116752", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "37.72413035361006299143127609103155537544104369315540297779912371119686651379", 10, MPFR_RNDD);
mpfr_set_str(upper, "37.72413035361006299143127609103155537544104369315540297779912371119694442617", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.8617293754522791554061304965964110180653181001820893705688638868930049096670", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8617293754522791554061304965964110180653181001820893705688638868930049095602", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-8.459250421998667667229995132012065236705668584147581718749580443246494550452", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8.459250421998667667229995132012065236705668584147581718749580443246494549711", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-278.9468116653114016104417917421424139147304278362180932136671983961288013832", 10, MPFR_RNDD);
mpfr_set_str(upper, "-278.9468116653114016104417917421424139147304278362180932136671983961288011381", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "0.7931322320001769546191259280794680278417821732177895844550490149264832052435", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7931322320001769546191259280794680278417821732177895844550490149264832054288", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "11.69935044297711525743588105254527960834554921304670365553045420602908160002", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.69935044297711525743588105254527960834554921304670365553045420602908316147", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-13.39293940463659226783723882998446005962761980387390416374998097526662572255", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.39293940463659226783723882998446005962761980387390416374998097526660042408", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3.408222333710561220970006845999005809078841075404102747142380560771619917512", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.408222333710561220970006845999005809078841075404102747142380560771619916799", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-68.84364921011928892795093734282583098088574226880310011063577929791364341770", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.84364921011928892795093734282583098088574226880310011063577929791364325903", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.01155822762128079264961202764285088164439956451495591011577226523314918139506", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01155822762128079264961202764285088164439956451495591011577226523314918170316", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "4.515765318824147323530522830925524925460475303974983748025785209254443665468", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.515765318824147323530522830925524925460475303974983748025785209254443666220", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "34.48133017839348621610670265951096219365546806577630624441977082800770337301", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.48133017839348621610670265951096219365546806577630624441977082800782935814", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "9.649776761190851139424929860304836129629000284832628207091691561088696439680", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.649776761190851139424929860304836129629000284832628207091691561088704529350", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1187365502459452361772203885152998200454202368979058819576752783469522560668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1187365502459452361772203885152998200454202368979058819576752783469522559867", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "568.1912229200227751231695589285445414467883905590369508662606242215406576522", 10, MPFR_RNDD);
mpfr_set_str(upper, "568.1912229200227751231695589285445414467883905590369508662606242215406714472", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2112428410171361465050793260877233059967008351894627344765033584269505391956", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2112428410171361465050793260877233059967008351894627344765033584269505391782", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "11.71546389484595242449827373622190715571431323845318992911529570834211398832", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.71546389484595242449827373622190715571431323845318992911529570834212864879", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.04400765389921243686193454335636424420530437132728353299172606226552831177190", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04400765389921243686193454335636424420530437132728353299172606226552831187649", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "-3.178850132402111938113167214278179797800536726427816073553192930250202247799", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.178850132402111938113167214278179797800536726427816073553192930250202247291", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "33.23027521259462909640051036381547296643373583994011742588193058671311547229", 10, MPFR_RNDD);
mpfr_set_str(upper, "33.23027521259462909640051036381547296643373583994011742588193058671313153973", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.2595819044855572270508890070371189577565974094130698435688236317947505135178", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2595819044855572270508890070371189577565974094130698435688236317947505105942", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-1637.781563379602618177671860513387561497994245344328295692416510701148286834", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1637.781563379602618177671860513387561497994245344328295692416510701148250383", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "1.350676512069226735173710310866064711848082351597503956001406186127418423214", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.350676512069226735173710310866064711848082351597503956001406186127418490719", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "-273.3189086430763481386149107544955986514884382547050564649373346243399169004", 10, MPFR_RNDD);
mpfr_set_str(upper, "-273.3189086430763481386149107544955986514884382547050564649373346243398926856", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "113.3379379583242151458999587500766204761045147391125346671894147106160682142", 10, MPFR_RNDD);
mpfr_set_str(upper, "113.3379379583242151458999587500766204761045147391125346671894147106161795720", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "1.070009062315688592923630977033501009108780886841787243717424676741227196624", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.070009062315688592923630977033501009108780886841787243717424676741227204098", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "30.13559041803849151341130075464323782015034038928443784920913887815218193931", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.13559041803849151341130075464323782015034038928443784920913887815218195785", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.7372039390929473900668570330373673941442340103225359308221545321357062016471", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.7372039390929473900668570330373673941442340103225359308221545321357062022534", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-341.2540288840996358795009811106200026381938621833123403638723155416561786627", 10, MPFR_RNDD);
mpfr_set_str(upper, "-341.2540288840996358795009811106200026381938621833123403638723155416561772345", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "64.66490113257850373626557135461562988463857667324018014036069619222148513676", 10, MPFR_RNDD);
mpfr_set_str(upper, "64.66490113257850373626557135461562988463857667324018014036069619222148515174", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "125.6178367079448931189591366593130915709117255431516988448111166172043731331", 10, MPFR_RNDD);
mpfr_set_str(upper, "125.6178367079448931189591366593130915709117255431516988448111166172043981817", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "292.0330139316415637631121688426776402971746020661146509635308957842539056697", 10, MPFR_RNDD);
mpfr_set_str(upper, "292.0330139316415637631121688426776402971746020661146509635308957842540202679", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "0.006642253611171168110360274885779702872197908929848820504919510359338520601251", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.006642253611171168110360274885779702872197908929848820504919510359338520796236", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "-1079.115091716894781289318760462872947713921827129455861959866903585611273034", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1079.115091716894781289318760462872947713921827129455861959866903585611268342", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-638.1403113930057721485614951288931738339263102372909593558181679874083831454", 10, MPFR_RNDD);
mpfr_set_str(upper, "-638.1403113930057721485614951288931738339263102372909593558181679874083752657", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "636.8928009861380015421533249674232128966864457154808188644248135097734851757", 10, MPFR_RNDD);
mpfr_set_str(upper, "636.8928009861380015421533249674232128966864457154808188644248135097734870358", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-438.2455495413116146590921693583422471744422392452978329842822464442008886251", 10, MPFR_RNDD);
mpfr_set_str(upper, "-438.2455495413116146590921693583422471744422392452978329842822464442008850983", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "27.71700605776217133189848925064250840926795322163665492225605154977938410104", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.71700605776217133189848925064250840926795322163665492225605154977943485534", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-22.46749707493963231781936329063723933574607666845539595378654403291117335521", 10, MPFR_RNDD);
mpfr_set_str(upper, "-22.46749707493963231781936329063723933574607666845539595378654403291117334081", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-31.44045195130719813909924974144877636310189609032555192629245930480571910713", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.44045195130719813909924974144877636310189609032555192629245930480559991693", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "-5.716565565416603694137606545455856896631149482415646895451165977439928564917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.716565565416603694137606545455856896631149482415646895451165977439928550716", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "-379.0579832257884393715693369379414509934184284842882816656634646977071709984", 10, MPFR_RNDD);
mpfr_set_str(upper, "-379.0579832257884393715693369379414509934184284842882816656634646977071699446", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.1901008202839653887101396597002542321931148930162690964533249205212035482003", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1901008202839653887101396597002542321931148930162690964533249205212035484495", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "23.58312411675091718462850845879369190533991491439567580904788183219967364012", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.58312411675091718462850845879369190533991491439567580904788183219967364378", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-1.438487761444853583870474701151364381507547584062694513451071649701090534915", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.438487761444853583870474701151364381507547584062694513451071649701090534393", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-323.9099992937807029141070365817524513861266663090214679668809144733385095645", 10, MPFR_RNDD);
mpfr_set_str(upper, "-323.9099992937807029141070365817524513861266663090214679668809144733385083138", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "1229.113932856456077563663041125507105243441480371493462838801710617055480411", 10, MPFR_RNDD);
mpfr_set_str(upper, "1229.113932856456077563663041125507105243441480371493462838801710617055580236", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "3.447561958456972048104391990950625416430755704212087050412412104628592438824", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.447561958456972048104391990950625416430755704212087050412412104628600753041", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "217.8951712273451856468937603689787964951433249633543187944227265049036736376", 10, MPFR_RNDD);
mpfr_set_str(upper, "217.8951712273451856468937603689787964951433249633543187944227265049036741158", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-32.75247729421247413802529632062313819084923544945623134057497307089914562005", 10, MPFR_RNDD);
mpfr_set_str(upper, "-32.75247729421247413802529632062313819084923544945623134057497307089914554926", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-67.69457151095841384673717181681637709280596733164794127287445887284539254584", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.69457151095841384673717181681637709280596733164794127287445887284538719473", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "-35.19419749122145909261798006115116048331413793970724394452766356441934356980", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.19419749122145909261798006115116048331413793970724394452766356441934103581", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "27.20896058051367328375679595784979068206817619351964945864158820438490965779", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.20896058051367328375679595784979068206817619351964945864158820438491263751", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "357.7367910134175328185190803727491232278570131100667010252605646659929789796", 10, MPFR_RNDD);
mpfr_set_str(upper, "357.7367910134175328185190803727491232278570131100667010252605646659929833785", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "9.168324529745853921719960340837235542371881574667939200393028670457180837841", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.168324529745853921719960340837235542371881574667939200393028670457180853899", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "5.127616871684752996805908324763099651460457414183312479184279982988464479358", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.127616871684752996805908324763099651460457414183312479184279982988464480045", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "-276.9357795553101666520777504491894717493942026838816376823427499718357657696", 10, MPFR_RNDD);
mpfr_set_str(upper, "-276.9357795553101666520777504491894717493942026838816376823427499718356894672", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "410.1611097308960520353524412097696656883014077687313634614489682007791370136", 10, MPFR_RNDD);
mpfr_set_str(upper, "410.1611097308960520353524412097696656883014077687313634614489682007791671122", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "27.38687042491505613097814347847038977816177867531964951045819784157155161843", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.38687042491505613097814347847038977816177867531964951045819784157155163602", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "-1.972331267272925877056361187373700227735034396328657515423553380361383755374", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.972331267272925877056361187373700227735034396328657515423553380361383750741", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-48.24937718645339109199944653050921753641990728783349754017315098302669728405", 10, MPFR_RNDD);
mpfr_set_str(upper, "-48.24937718645339109199944653050921753641990728783349754017315098302668328402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-687.8737138923247240802142251443512680348325688597591479557463634900302904962", 10, MPFR_RNDD);
mpfr_set_str(upper, "-687.8737138923247240802142251443512680348325688597591479557463634900302894828", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-188.6551672223076866765314864531540945805459994319403675893676334856742034817", 10, MPFR_RNDD);
mpfr_set_str(upper, "-188.6551672223076866765314864531540945805459994319403675893676334856741142081", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "173.9266261576738560086661644121344900663050606976470236950692476909156427778", 10, MPFR_RNDD);
mpfr_set_str(upper, "173.9266261576738560086661644121344900663050606976470236950692476909157987719", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-40.84367378502326915676528350358380793542420633824333479117620873955284236158", 10, MPFR_RNDD);
mpfr_set_str(upper, "-40.84367378502326915676528350358380793542420633824333479117620873955284234814", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.09069270684761307207225071152991169587863880854031398479670303451895439725285", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.09069270684761307207225071152991169587863880854031398479670303451895439727290", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1398043878018665740375096130952571483199754804150123276017496813893872254716", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1398043878018665740375096130952571483199754804150123276017496813893872254617", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1519081420609816073191589571705616032560744053209885509066283759237478817833", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1519081420609816073191589571705616032560744053209885509066283759237478793678", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "424.3273153696849230497662841026887470111941002009392923867397383032638691875", 10, MPFR_RNDD);
mpfr_set_str(upper, "424.3273153696849230497662841026887470111941002009392923867397383032638752149", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "1316.059724239395042415584315425264126662820370509539444003935212470122374587", 10, MPFR_RNDD);
mpfr_set_str(upper, "1316.059724239395042415584315425264126662820370509539444003935212470122381059", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-63.52153096409363225363485428293968606520027307283121934695676384899859267108", 10, MPFR_RNDD);
mpfr_set_str(upper, "-63.52153096409363225363485428293968606520027307283121934695676384899859262533", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/tetra-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
3.604126343923849460040750777368894482461151409332877489917444759581696064209055e-10 1.086702623822805693056789653626614266535262064925006104363357016237105437671365e-07 3.074449793907908935556292425589353101145206823465706307878627138739282099844324e-07 0.004064938236813547649262101657541279564611613750452200984659353462981572812330611 4.757823713458111144534805857231329895284942778457406920878964726756607913196753e-08 1.395623645012536685979670878309899344216152037699753276670357029531017264723393e-10 1.843577936943789453748031412724571243162964669325821989233942883500022094362725e-09 6.703463791712577562540462020818403171513425755017196220172808691870329303608061e-10 1.266270234107066722392316863912004043513085897494724979891964897092456282220944e-09 4.523813051222094077051913473165691570538616358386327034979693343957163305296957e-11 2.825949314320830209312043962944317526327955831692037300034605590273064139216102e-11 3.304009351151087177897818750356428996184376363452473104249635369909598998210357e-08 5.972646829663214898881190782682312528872114167344140756372306464521583483324201e-09 2.698046836555146557036549713404626890344317976419033525107347216145045281907787e-06 1.498078312624195585606321066898689924208396490424409024696595313311284253561791e-08 1.110764484381842340022656745592874664706231904232836397670538048734752847482408e-11 1.105649719310973328795531388413794526190894163741154730900470146514536561803464e-10 3.428333833988834091789943174912266992956569443481209100944534222462539774710595e-10 8.402213808527957776113423714683985293774275068735197250786099022438433018600404e-11 3.660785318215398453431727028364510348096265360600619936006643132050085993823843e-11 9.202367684599579277271774066078245793544242247819456070607991573167115764074944e-11 1.131365054394656759186394479709904879958504018806474877887499903812015247853428e-08 1.962470161703490955870193941342451876426900850356508030618716204649884541242463e-08 1.175466582930235212586605152151886244382694706251302586484578019405209841321998e-06 4.896611394928410226532099555488489195376182373829037680939970766962430897761057e-09 3.615366930811304877758486919575472922606234280039556924165556788895853778443699e-11 3.628556647185400064108991611735004376585558740752090376538258609494609472611411e-10 9.126858942646128021376742735644134810190358835150130289697747035256045402718762e-11 2.741004327151360577018913022189546685458631311415091292796081585564616093735869e-10 7.601483642078744097057492458302421604870968430227259102488670752871144055862867e-12 
0 0 0 1.000000012340912909759295616407870118434221636944338233374934140565580744636342
0 0 1 -1.41064308380635498713077289018680202001071638178136105736334674586781625140826
0 0 2 0.4515220833048414249717987637910447373789719100817236131545006501312526920471827
0 0 3 0.7634348227716811341410198637408149001486054179012975293890139768131651964143364
0 0 4 0.1485247705824993878455667077616084060690654114902234475642461440860528840664204
0 0 5 -0.06517800064942501758562656318281626332690477325391970218526420604115605619784963
0 0 6 0.06850387725177193019441297730016249377583251096515239505021866869125926484311018
0 0 7 -0.1086631013216405066611190940118332034491015333442871616449776832867728885122915
0 0 8 0.0559945370593735260926431809879199354987060314979701448579302586271748211177846
0 0 9 0.014879962008517711114536254348227187268727023329703173971838681573410902217321
0 0 10 -0.2049226065111661278787106642639995716003459742340475952239311420782002898985677
0 0 11 0.01944066394620841785455515094407015662186265931382430086084366126266993742091092
0 0 12 -0.02756935498982685321434121553891638616421985703379562138882410542568412153411141
0 0 13 -0.05123124501744013190099991159281827966539064456842490492535341142940573294481495
0 0 14 -0.02258634923491933482549392141124781321071581548106075746362751249380195357570535
0 0 15 0.05044111486353714965267004987621410797045573873594491630046077991141367558027331
0 0 16 -0.001104953279397927840974417071500623967987352820216870963732769228360470288249731
0 0 17 0.001080001654953700112914633409792548759611806083462137210256173671495789936521728
0 0 18 0.01849672303175647682157376733973095318009127973671590299861021986691527628319777
0 0 19 -0.009007816817015318659569755578974756095678646023015398549807917661799820643642705
0 0 20 0.03044637325308656117007659566060162572402189021305119357472136316547856720339666
0 0 21 0.0006458003236922007996533974991853234599280771259518741859006776984715031348007225
0 0 22 -0.001439205309368638575902721598360713402567996505279993787878418870699630427983801
0 1 1 2.258282183071555837870140817088833679295393726543178785909110136125334588564223
0 1 2 -2.825960146657935199464198635914039855248750117196159851131460221887408405692776
0 1 3 -1.781643757619180112746230843734592081699621880998942717342999424903462299977592
0 1 4 0.8625446586890290258390456499594674929469438653055127430245867176402594774961795
0 1 5 0.778903477402167617399638686853034235508682780697569773718125314361228491976171
0 1 6 -0.1241586286359536519253648580031942646920840962552979667045954613274978585108683
0 1 7 0.08934739666786095256250555689060119634790302092107395482818311782629029147683797
0 1 8 -0.2021742841563852341005837570194933445614040921994195404632576467105699923827095
0 1 9 0.1477810599713141593062883979434361524736910460032338518288068153871653694787906
0 1 10 0.29959272941859365777588257532889562308811573013952325360562878144498736872187
0 1 11 -0.06537307988284206767225112054412946666370029496880535675537220722236881981328417
0 1 12 0.04563253535484912399070372662356803675091966092257902773188861178700793822798486
0 1 13 -0.02555897513977362096097056859030485676534896784698278940357342780133486189297194
0 1 14 -0.2230815465816289964574302322097413620973347105581365219319225892202257151372336
0 1 15 -0.1161907761428012943209713082383450580502478191652896619536906687894680108158466
0 1 16 0.006171607479877618285157405162113122101372560734364173936852122987934831745310952
0 1 17 -0.009229035383506878019276390186477190369878504021328633880092929081665660799444159
0 1 18 -0.001707044291390082127042419578175016151855500292090536223434164547641396090406598
0 1 19 0.01255260298731574762942700878136069376253677768675257667200827553126039652220356
0 1 20 0.03596260025083080047195054402485674126328884420607556980173646722767844057387198
0 1 21 -0.01539599364027441694192196981750464008373674414704616467620884276249532826554508
0 1 22 0.2047988215614471223512069739404283744163972594781216581162156951107669082506068
0 2 2 3.050497834723249637909147542174606438080701549414926728078848224818155590224313
0 2 3 -1.104656149920186092329472152651734590090570323819827464324329075085659055605575
0 2 4 -3.399300972491116780334362218965063600328052826316144984296861711673942324193959
0 2 5 -0.3406999689471003166102654170267463790634484071424258721023278774246401132668793
0 2 6 0.2247311395456829611575729727939180624921626363584614017655796947042515458852987
0 2 7 1.314184644154198358165503993032770391433164682252553402375317746911684100177975
0 2 8 0.529731254555934369466034043821014745403553095665462036542351804679132770549612
0 2 9 -0.1292643177394293137074918889772893827000391162114591897647853896566428892739336
0 2 10 0.2153753587745987908132698656830816260378595536948069535267083684774797698077706
0 2 11 -0.2046147880412082882853029929031181153436609043737457330070896587634146266003583
0 2 12 -0.09785171906798183491538560991718741340584704467009919732833551527813534570539355
0 2 13 0.01165996373466832310321228045531808154284639139261491946759265940011215186100705
0 2 14 0.1702646749183725792516481736041415564669756745840867298423681336410037015234394
0 2 15 -0.1174005656851483607207796073326190668843202459586892220361874800095197947258277
0 2 16 0.01104938129970511695617393311284222486000478019268465806702463209217903166972939
0 2 17 0.007082746660880791215888103832088764322042543394322616059076817645126123439089782
0 2 18 -0.0443209293619476315730101517469762353222330714627700391061016764686044128603779
0 2 19 0.07822552571826030821710855598665606849060447662043583357808329673572695444412257
0 2 20 -0.06912000316183970440774365848312711813474332858235996773936055426434317773629561
0 2 21 -0.03504335817946600732615359870072456028619638364837022281233274887425384146678171
0 2 22 0.1460008377764096810616651264447138383975461123158923656872609200379989767296514
0 3 3 4.378097898714888199015581271387010788439874742003770080581936592477639424850928
0 3 4 -0.2510726675600608305346456608452472771706567606948775892230990386139224732771588
0 3 5 -3.362867761898655797627056979441619068037939476868618728060634137128482929352188
0 3 6 -0.2356899451732234602380815118958004430426476847377393480625876343957790125745864
0 3 7 0.2201823248586180637779663302600515563631254688353638231346277616071945688292922
0 3 8 0.6073117805376985368526541969521186244180780694183815451114075036175370828017933
0 3 9 1.869740232169546473061576270589243498664406601828125203200600044190352371939904
0 3 10 -0.6940861695264446724380466990521233573538455632505632653503796155443311602247981
0 3 11 -0.05989429143311386309148450073558802093348118513743895713254235563624398357068
0 3 12 0.04479171863145243068072585545817482197728732266390988089322742376857985473490349
0 3 13 -0.1804549421781757723759750900272103671726656977868005557518527030642553388792612
0 3 14 -0.02575836880514305397164427366591234098437498247217235850738123097268027802971161
0 3 15 0.84941172479400562579593849117601269942497673402651806434844366370109321694795
0 3 16 0.004900918975756877015955593398738941252619858882319796577269033697977236494804924
0 3 17 -0.01073554799784721438939996355631984377565580537164986641202251655644512457914024
0 3 18 -0.01631167865207620286565579500520713452878689697257093052339800190023645131401154
0 3 19 0.0196706563005983300735807383365818224570020634035815522477286552206301606583261
0 3 20 -0.02678603698368374998762554923358538104775187300947224299167089770470584223065611
0 3 21 -0.09747712898957870151131517614702480840198541756418812525953596181010056361944073
0 3 22 -0.1158087468888013009920522625346599774842002795589802499304923311958902186832297
0 4 4 1.996987938388283334093918815727984452269413525599666639142308930096382337387163
0 4 5 -1.069853581515430476998102765301324661561082658962545028529944808585362735894823
0 4 6 0.2654773845477841685716998226069373876830349817166286555714073575045129459407489
0 4 7 -1.75091475439389466978541670809240959684981042560586404598518391227424214660549
0 4 8 0.8747678522391046605448792833587472870648674251801428595698466832320750795506817
0 4 9 -0.189285298318124198100766600539821119957460889280019778352622192670914291062399
0 4 10 0.08928256315143148627352502756693056261443880886663210130198095663184814356819618
0 4 11 0.4761948889015192971279285130816187911781100292558909825464679476457886998830669
0 4 12 -0.3780998831981107655258110766174472418281753384030891439637978361834833047087979
0 4 13 0.144244235223820733736721883711966886351096889797678890423469276996511782305141
0 4 14 0.5232242158603285425443817096592427220786437976699383506807950276983229570770218
0 4 15 -0.4043474540990333942995906144588748430554565433321050991976733844816807216241177
0 4 16 -0.03896547600548326697195706688550577662767564961807763485594777820128315662532419
0 4 17 0.06382355894272605138814710372380607299261204210633516741669799704463609459005036
0 4 18 0.04719924782249220660954123613841745151883391998185406799967262219619481122052315
0 4 19 -0.1743924401926723154106857458851019198390714882676794254811888888351855302100124
0 4 20 -0.04559055212702287414593119977358809871930594105595806671160048306958644520103086
0 4 21 -0.02092392828987800991057376895705912148731063350280910243023814090679488278945259
0 4 22 0.1431450720913618442613959066809471109182074409749957062702890571101768160215673
0 5 5 2.58888320220294326610684400066340671361881508794315372240554362343220406023635
0 5 6 -1.155668279712410394911424796746963600654576783151946161961023830151688398552803
0 5 7 -0.002164810564104354249232686924311537674523121581064830530404694188016658012866308
0 5 8 -2.14677330479148645575932293915740810933732132806761031138015791814694318429257
0 5 9 -2.861657390288857517171586679326468922716531699919131742643305103596576500310558
0 5 10 0.02086336559548644982517494558554867935231879342999683410310273956065888641684454
0 5 11 0.001235754029210035586401107192615012629872221054208218452086808220552232871112827
0 5 12 0.5041961347572585136559140844075775378429477034112116569619844782887000086010826
0 5 13 1.005834101919111308131643481739614671198273208325383489666590029895576555822966
0 5 14 0.4693666436470092699253999602302351790888530947255917707402103155728774957736649
0 5 15 0.424713405654060751160520263566822429146716047809698706523666127619179002213501
0 5 16 -0.0001382973572077876912048799815028859123795849123603699585410176770368623682223929
0 5 17 -0.02253348680480892986946375830854523737639797801014978786725527798166979864346796
0 5 18 -0.1624689135231975926858186792252657055203495398627507899819520054301388925916283
0 5 19 -0.02140524772571038041355764549846902158821132928527270953941810585167372052642436
0 5 20 -0.2445975088358607445168957381124795960764916130796929100316663388715295899156835
0 5 21 0.03352589529802923289874865327036223859289118740430096076610575315492357097375636
0 5 22 -0.6339347290024001805906829687716000486782796321389428810298967304187759787953375
0 6 6 5.909012523618183299811836199013777638777679206563127508316017856477657685863915
0 6 7 0.02104452238306294164928386583478966669652135683900991414215689237951919812777892
0 6 8 -0.2194663838204256768689146318511554219368091487313986797008137608063135264413483
0 6 9 0.07754843980451035212210966001477884113178451282009121485454868203820575805343505
0 6 10 -1.625445427593654268170224202599962151910217510750801792864754862361309721036707
0 6 11 -0.01199696492329899004994071971268982446562627611883434715295190043085032111212858
0 6 12 0.1112441419438243717374449115941603741468124295798718947922270120117761184462576
0 6 13 0.0642949138099463644467489935637136187004409784312174853656484271733322682432245
0 6 14 -0.2745126154450670484589035754838062031047493294057853249621332654050964722722132
0 6 15 0.1586848771326872565367750906780155846744016422738345974493599243283236833573915
0 6 16 0.001338525569324821076857404298663224684792133244243338956662769920234140439678242
0 6 17 -0.01008598625252333513386664713330046353894956667210456706216417460911719732642015
0 6 18 -0.01705698359924700128030990824176875073962027697487977033657076942156373597383585
0 6 19 -0.01936093746176345689570296307865382542936345478719146217019931654119193296194317
0 6 20 -0.007535881748017588295972248096273959168005725824609240476890766161034702988875827
0 6 21 0.1416253047944462025869863186212587045087171948306948407638998115693257321351363
0 6 22 -0.1919118220038735014495148760154099559908452711502757927505647026813063755292274
0 7 7 0.3357464372616090103445416263245447948260746068305231117652783095642995812260622
0 7 8 -0.8449427819454588600938530293474025631050295753041119538298144355969924456250081
0 7 9 1.133892633607830304470684777628159321154146262939820538044744935982834848027513
0 7 10 0.0726565339584775213837178387466987982856928595607389752365507996462944774656465
0 7 11 -0.1914325977952157321818811723309713282843871521519014873871895991638722623238502
0 7 12 0.4526699608761231774231213440082101151020167725234482628993804599785030181598039
0 7 13 -0.3379072851125316847068686512266760514796330783589859349197929820130480763833952
0 7 14 0.9663425345754026698976955781647476996870120841136277365971703290841225444457474
0 7 15 -0.6645884925128740908383567972466242550301384053900566512120331563850827542554455
0 7 16 0.02136587801842040768118176970587987855479769336839661634661341201213286422684959
0 7 17 -0.07263605567173411955223960456803880538825222310686585275113126501166598522013952
0 7 18 0.0250612871109223961269808744632322466903422983395693288096688849524301107740267
0 7 19 0.1030435854369981727397514147464298497769146209661820503988615127799528365324927
0 7 20 -0.01235919867449110144604317882331472386285079201562452436285871543637821504738672
0 7 21 -0.2643157575249955008707626475223051749770192333635905821318869466267147159874491
0 7 22 1.123676405364146683565082485636916464817880930329305135426313338737721129617232
0 8 8 1.341981079158001396780145224222098320007879743728402603693143583426279184893839
0 8 9 -2.380806877758874628859207141146431056849056591242997455550747742753908921014546
0 8 10 -0.3207159604136681318481407257815960335819377213532064710845103732885756318355623
0 8 11 2.149920511433550397027919205136547595976498554983420385405065388717983026147301e-06
0 8 12 -0.6771292883881933529019959065980564730222464601220305536103615580985102709441555
0 8 13 0.5456167725298181170120648708308729251482013491280156097221294793506276230416264
0 8 14 -0.9121893816257212844762005610185803406270122244562487138119701446486147852905024
0 8 15 0.9513363079136966723156153124986462759435765631846734680301110212287412234713785
0 8 16 -1.225950708055484467704800571551009406388891771318878359741664584534473042980995e-06
0 8 17 0.04505725160373235713855928372910925150682700929009430071397297788104501864700828
0 8 18 0.08946271371767807691322928336845403706125094407498563007702640215709309220652778
0 8 19 -0.2355027658099740535292834740605943509390679943818048645383582796079874938216282
0 8 20 0.359790994010933341337559470621908470702006389613439651803249184768374699864762
0 8 21 -0.08258133602261302336050396300398702576906732488624688488741710897578170871312291
0 8 22 -0.3207127060341106811455511143892913218703928828583240635213973480620257790141859
0 9 9 2.207917057026727093620585203789111729568086691128283467733128924884618047508347
0 9 10 -0.578390335196680653274972577014046626206458748401299244761023284033490250733409
0 9 11 -1.324483758597685156828177022612660085972222925730395942391075630964896209569588e-06
0 9 12 -0.01434187293361714908137945268896574053505373907846020954252802247695848813621588
0 9 13 -1.03069875844474371458615860389508057132520021540781050855582029322937574083684
0 9 14 0.2772407909765258872020531409961553327268836416791127365005542002598659142919411
0 9 15 0.6472762323651416883858682984786872689647442348350864467761351043765301763201774
0 9 16 3.757118836398752978514587262945338223071903863661111308938501108452963072955102e-07
0 9 17 0.009951048932006280790345436454965993872112874028995174793707013565395118908944074
0 9 18 -0.008342781239912657543694901642660637054878070768061366829532333508268932507455686
0 9 19 0.3652751831718487510120636981219660691517105333227488719565375277212325698813699
0 9 20 -0.1683568326577096514057356583415194905173147977792034950125142719717456398124234
0 9 21 0.3543098020746697048681794082088683487719421380178384055922880233520561743784927
0 9 22 -2.230602328977049563516183083624683375267234378614787723591358655019473119872915
0 10 10 3.990001229094062456268256564819224839516570664073042983346187712048019371764997
0 10 11 2.842828224011617481237099199868447882000578741994607588473315750165870788892506e-06
0 10 12 -0.002286676121574777297377122175124592524630226690966324607512756024512248403287784
0 10 13 0.01445767079075808413284223104102155349022970562249295984343037115204444082929217
0 10 14 -2.14039819307998252651443696074274537231322645682338148355376071645919659203134
0 10 15 -1.761879707721882019253916095531596413605024517077900232039078672931948837904771
0 10 16 -9.802614700760953416929758534708463921488201672137021052451911984588041440864728e-07
0 10 17 0.001099287972655989606865234091027539807719355527387569083456626173892055323601194
0 10 18 -0.00718438264227307225316958497535526408761810713717493118017461786802424937118512
0 10 19 -0.005160699583236434794189890483141770859880597648658078937802947133051518479293309
0 10 20 0.1376018964307448753722457588024331623578440938682507558755629956996398709816544
0 10 21 0.4572084989034361309455129170649232735695693361413024357938251662005765498820039
0 10 22 -0.2893661167387684459419170915493167039411454585015792898391253472013201808786162
0 11 11 0.0003752751868415308144959406809963011507394913092106667690153253910595309263388398
0 11 12 -0.003426126633979943512625223755809171214926729128864026915200602430392889050149285
0 11 13 0.003178551101660153302521524470202546234371608624073790130451222920887053235110411
0 11 14 -0.01565872724039109765968846138676479791405743169637432881321747592429686782629164
0 11 15 0.01698324336398991776916423153782333775651586608862188419859451205246936777392302
0 11 16 -0.0001123402098221823846238199647580214946750136636071455469380783383607958461569589
0 11 17 0.0007020726428225537139419040720887755737370461018714174269860818131054595357031344
0 11 18 0.001724477208782105245582399076015042753141604157643873446342707697912742711358759
0 11 19 -0.004813641678438598281165419150717924887194783429580648756084308480258101790810423
0 11 20 0.005216898424750842944868021784468658762532334297114345710851272064149367297549924
0 11 21 -0.002637855974451837917585001419258491952336289517787618923012893770671608849721643
0 11 22 -0.001538968670113108051821295540815551751003736420389311874318191500571931137486401
0 12 12 0.01222131626818835137447792681692552283776966705978450220366128440081839754669849
0 12 13 -0.05855971277161641870067763929728997479338440711519354546712904740984121934578764
0 12 14 -0.5147032114720802473215219135344765307237912871512681659180009279223210644238023
0 12 15 2.515557511504271997768711976001631552110814374953156765411910301939844264705315
0 12 16 -1.141740679670701140690580694590288422556085061103277758570174043963287926977825e-06
0 12 17 -0.004943867320521634422496330711460556900709947939985829123301796044767396582949168
0 12 18 0.02486341672088053887168404945868889102851707952052079038561386514478651773023835
0 12 19 0.02616151130543062232150522545389911495458437452761418959245393524697467749463666
0 12 20 0.1697835844345714969060966990004509835564441380627458761230764071285271593514024
0 12 21 -0.6044754813079899351112763489374579315106360938122571917611246706728706212393065
0 12 22 -0.06155142074584448014079949643589612899713115722089803575211440668554268056577083
0 13 13 0.0328388084451339508099301863331635409631046960926751503678165351329793173419771
0 13 14 -0.0786798653420055576267507751412457923084501235197387583592170844033918723173429
0 13 15 -1.143833928750754204394958217880769593336814624717705915149023586382766454360084
0 13 16 -1.059739404034419333167467122575130816158253040077497569093100474580790828215948e-06
0 13 17 0.001556663265227846264393921263697620096849110074405508473057204394741323535013539
0 13 18 -0.02322473283280686437720572124444609990100581715404068964846733334027499142060798
0 13 19 -0.003452858472107045652033450828840705848767758576414740447250699264467197151733477
0 13 20 -0.02252005258281028090669799703963562666944293571340976977169931405841268419733344
0 13 21 0.3665337599760619792403100767590438151980832437062979788487689532188011989176068
0 13 22 -0.1840650055593932607462289140746337591009622271166895899236577903575983211150009
0 14 14 0.3620750355748637158525354068347241647230066057285820658113733971131045560648418
0 14 15 -0.5192985543069973506002095498324954183934669506347176529440368397250894443682185
0 14 16 -4.551016837027715066817375854757796260853600273128892041242362395334835400123024e-06
0 14 17 -0.0007980894204447008782045988026963458723631053682869621423228155961379726146328391
0 14 18 0.004275059126585284859732656707219222706715568530292018950426708451553020533113253
0 14 19 -0.006979954404553800596481075762249724685019493887168325207799754044497470805427537
0 14 20 -0.1070859592449575219087993193553773979673629596879985197589081993761353508093944
0 14 21 0.08091298955241897936101966385750939107528350882368696658513958649897079582856832
0 14 22 0.08472311354895810277923249300040124660921301361156953521467138569990563280079111
0 15 15 0.3241572254795742994939566938336621753593260132057316551938241578820171380949315
0 15 16 -7.931412686836418610460109752410819256624934959619073421781615477969602959256844e-07
0 15 17 0.0007134138451776942125433943084402344859345896471462228359945484406034639676999833
0 15 18 -0.003753155709660700546299135949523815145951209974643562099068165240734620932125528
0 15 19 0.006164282584497322804482998840220076083941215991001558227465402480499971378665987
0 15 20 -0.04105106261293119862494064778389309298091653158809170048986490165844738087240004
0 15 21 -0.008554056854250175428826188035628986344476881551293357942800854356250039866549667
0 15 22 -0.3700326590960074742867306141305389891748943732516443981928767971842042135492731
0 16 16 4.527432245507129154241812663221585784199498560145820434050721163746549407253696e-05
0 16 17 -0.0008187185244622362494513370868850630651063019161733766083012117629208253950277565
0 16 18 0.003117941713110499116467395146241827317352603831334633456400500340877070236653518
0 16 19 -0.004711671986922566495571651020072504975089903116139981035219267490712969160733371
0 16 20 -0.00140644862810710475920937551226605475447891443460022762928062528127741285949596
0 16 21 0.002140138705128493779860755840305188051162947834071249382645360618848834853591958
0 16 22 -0.008776500172302602967097800624011143538654617382991339554285512141842300626947489
0 17 17 0.001754274799161247690875973692528992796383640473866762452041733157541235637973695
0 17 18 -0.009109568343899602066982375175936502533360892780261208618151632242514614711192319
0 17 19 0.01472784321927503134857007749078922500041502403626469495332115358152312039475828
0 17 20 -0.08634512998447058291834574729300964120015702156418672721593036912079576136796769
0 17 21 0.09408345000657396923108798267782522348287345698788018250070210705793860288410013
0 17 22 -0.2894622515996158758819347709901463354854435476276106806198153293488142372658954
0 18 18 0.00381090139748867070021518799734887948868168275476652304961914339462426649734681
0 18 19 -0.007857533672084671292204533832938503289119249976643545870762309830786561343966162
0 18 20 -0.01006885323576800183377754466914573312044672131840918266607382305387252462742773
0 18 21 0.01138345809950066022067120525601838329771618329176421336216173736375273469884055
0 18 22 -0.03816627715285896483355506808481019498432811566537404587404756268897618826199079
0 19 19 0.0007079018123322690759024650543533274812703420861044038518341707628252998403335193
0 19 20 -0.001879644468250766374556983516548421865011106976078744278841481409042905990689647
0 19 21 -0.001386294421811570803819621966583072387536213192110734108165357115158694755780704
0 19 22 0.01596864706045098101773334939545131593574343291546617956397222828368815219023608
0 20 20 0.001614835361093851073715248425843412960258569678869001778869999395297683352266937
0 20 21 -0.01847479759440867386602942658530706192079444466532199826604405194871391833013131
0 20 22 0.1410466046136712495020523310807534860552619465481045051780907236284107858534204
0 21 21 0.005833287159582161568875606048808084065617696805707617556450428173098673349588415
0 21 22 -0.06446979400046193037834191023171990578763841811643100999061887907971682321596993
0 22 22 2.739206739396974020487728541861098748442175626227277304586040115010993811677797e-21
1 0 0 5.522345704308397759719028852715648922600831217000496296291568861222474463690383
1 0 1 -3.000619425236101820447458191362206844896325741203108545746433385460105184405351
1 0 2 0.2369903935942947261542133486639317752142120541481377263623063090467453722551748
1 0 3 0.3572892835884552538768416642064593912537346490684730399926830897386445226201185
1 0 4 -0.05116456447997955471588158185424229279026328094739473203323510445485281236715535
1 0 5 0.447745377625193292374641361934099128730301996803468406448902406766075436520738
1 0 6 0.179203603542023116119174891013603669688412417670583896008475858796896172359694
1 0 7 0.0342234330982973463082505690984156990249861309863882145597969808903881853083492
1 0 8 -0.02887580941420690817189288345158706499377923047968389223108739726160319339228446
1 0 9 -0.2635883292624463943445672636774546672878626269835073503958568648263710402456297
1 0 10 -0.103778400248615034188218043730910522907537185073110621131972295771339458703371
1 0 11 -0.002895012078186006320906047197015338986731418295808723270315806126042374048358896
1 0 12 -0.003292462590080132170213800591502321367183824879719685461383429765212559748070557
1 0 13 0.01677041371134805690947289844756389825668431616531252766677634308814291801760293
1 0 14 -0.042515769994276610925778702398771677450847016991504970572570110135335020513627
1 0 15 0.04282800645340053986988699300809861128184907617184630015226974978879204482993769
1 1 1 4.458501339789165218026867327416949983897067149550976463207699538573869775516612
1 1 2 -3.079234777342539570871710349629014624405140317833467514265109773830699205201033
1 1 3 -2.495157712369138085879439670857472864755294518831922525086268931709645213315919
1 1 4 0.4079594689018107575081394780443767369779443969099295028650316180589510573334705
1 1 5 0.1242216408519560352711917836011214270327099703836975179269135878240447612842802
1 1 6 -0.1621167635001404606284454145843590996416046660819340686817136179236739091996922
1 1 7 0.05465636210758273369543869557490442133253664986630646536964284770424653816830948
1 1 8 0.1237667630880178304364196849143826674585119370457918693514847182652290439217717
1 1 9 0.3790393426431302107880396239599575868654406845743290060653106551706911963447803
1 1 10 0.2885215345244098936158690928082201711116368923615780791494797844454154646132895
1 1 11 -0.009603612627976002866020114001575994552107803088723512863769447948955730074078351
1 1 12 0.00120059210569469781933386758596908078266987285096748728422277465385809183554244
1 1 13 -0.07655460814310261887568231892861821056364365430066959961838361672654070139012256
1 1 14 0.08138067352870388854547615542301558159206840498175813088672962493014686987277486
1 1 15 -0.12993942543312350650863667587172499397532132251934287240122875833133080462469
1 2 2 4.564174247743651938319315041398700960041990937702921199984554179695600390990454
1 2 3 -1.542381047653099089484031699076054755721506798887234924183871735115858755643745
1 2 4 -2.872061223981937075935621989988140639383179044812406561430895369954237894775125
1 2 5 -1.114297681256390648740103347569129590264311430651228156280516397838530556206754
1 2 6 0.5066398364351541533945828864415832571299301350232487684773538835326616199279036
1 2 7 0.4515391851837742368283920494039483101674664615123985629573814489679996946792877
1 2 8 0.6775549474145825219823681599256668987125329179982918893832776013239091194250391
1 2 9 0.05939811372919072254706987246421452051500221727705024619249591345458740121475566
1 2 10 0.4741721441877830769477687692366756727963958143767512624126760792393131310638703
1 2 11 -0.02614313553416318749510184541031000787548156506603619907925350176316296713046772
1 2 12 -0.01983968124462139252543376470292146994926420602478970762265557306439205459807976
1 2 13 -0.06709819267987940078334717568790838138832119732790145865388440060938724682174042
1 2 14 0.1683235238781253750629900060639111661895281882790892223222014427058873851113083
1 2 15 -0.2764106059189543117028738714860046642015501835885988377356102840483097003478356
1 3 3 5.358268647570496441632170483906106954246097794211387110944529580063703669266799
1 3 4 -0.01548755766515795644082406053849632484163532681561598207301874456721064681415091
1 3 5 -3.229450091409892968162123805874211786509474053168150723839495898996362711172019
1 3 6 -0.4994935371897093976777596681443617731857825944136750130729833737601609211742439
1 3 7 0.007275657534966491622736677478482899752760007623976041629207382684865774848470168
1 3 8 0.4393963633124988427792636737233380331451202789032051352099843849848262542711788
1 3 9 1.360865811114888028306753776107634745681603023722036743996743199502302861874689
1 3 10 0.1034986201124991382916216498408408496269292351647850117578161482095618071417595
1 3 11 -0.0005740797733710590620779823531947045751781576328156190347971842619094777666070604
1 3 12 -0.02551650065842562429469678780742422402360105079029451643011622881130367163372479
1 3 13 -0.1069897420154844699547163803910604526703336756324238345146892619334247462729589
1 3 14 0.3042172612168719282837473800429296475948050005551086378253159578490149764066338
1 3 15 -0.2179696377893246997718726194541831210889095114746291811801688755300438093811768
1 4 4 1.96040722164652556079116858185572993894393454354062848929881840206952439973146
1 4 5 -0.5633401212216023123994638825265544893703074145355713362639297176656484415441056
1 4 6 0.3282207159358517831771819429007157526109077384946423366671992172255558540937649
1 4 7 -1.03919378464314542126599257262932298165126133944964623649047778854601810080845
1 4 8 -0.04198507525004882219864120649549564111034375827568674574525862859821637614949561
1 4 9 -0.4749216775949922360014143875281932582645977889457369605580766954402062325189401
1 4 10 -0.2843743646165301396436532894637017755496327418124473043174046924952621385031679
1 4 11 0.0822111853575116771633517875518684465722192824738266054052323159786057927702184
1 4 12 0.07988903185922537215555930036394030636229080308656815047857203896654381670710487
1 4 13 0.05324269862242764044980500168186487676832770893931717557833517870022949062192097
1 4 14 0.8422753579901210660914976374127393430631045485250623250832341458577511512069326
1 4 15 -0.4666196644879472470918531354298064473087531759802756699314635878738431199986397
1 5 5 2.88867085451539970168214022343521566316546706567007994317787982912329422764126
1 5 6 -1.649084344238102639099793499883044273256452697088491519079842049942468493610642
1 5 7 0.03730093051500253398331633732468298595423561150351800653594935934712584699077936
1 5 8 -1.927761682852684024325523378322917831364250922447264969093893162639189464849991
1 5 9 -1.191969602417811004374765292944305970044237919548195018932803389034060626986712
1 5 10 -0.4535719187295022431103149690953356443918790323740972567767184212562810964079338
1 5 11 -0.01042751602523002727235621920838889999480437791493822667817903492163947467759747
1 5 12 0.1834731694584376968382574307303774906862297134728280343100562241469732469623832
1 5 13 0.2408698152809230648361355373759120098710961557500730319894645590355282128491649
1 5 14 1.49615027748195991342611682516579331200147252462907046011143696540813926364858
1 5 15 -0.9070453980664994629579529894862264723218335427800543407831284689476748351649033
1 6 6 6.666927379136472960710772784734841739297088474126615704381577142758208205905134
1 6 7 0.007142105857764319542228205997389957320065603196643931659706275622354337683297246
1 6 8 -0.1375132451644108819707707456883194495527909557310288938219211905165990395942708
1 6 9 0.1974760390471874847630074207361539960801009334098427276664582230761479147596616
1 6 10 -1.964001129826983866405781207025928577035058290503983169904793927921600382728116
1 6 11 -0.0002795365746599650188021411539005761362178597733310618195598461057320723407869208
1 6 12 0.007787094287093615310411967338771923795588398041729540169145271742371324941760343
1 6 13 0.001135973188205341147189008283784583218294390555852954050849932438752129352359411
1 6 14 0.206251656465343609855262248236749803075171395724474738611166399503956502127389
1 6 15 0.2327937460570948365619658342819150754135872418254264049921680305433119592655693
1 7 7 0.1612956647977955938481505601799292055970612685179126702217583086566297645473875
1 7 8 -1.608011421448814833776013340459526683836203024471371721449614260339812263596731
1 7 9 2.760966061647488168663586771657591648627895842456324973054859554731366673138702
1 7 10 -0.09997827346593854993008338076622737195987629896764186588487441857326210906738559
1 7 11 -0.05711005705844172819808036196050965147365707709331471627369554572076945931326386
1 7 12 0.4885654551266903630068076743278038902673426427851055205726573616805719223220576
1 7 13 -0.4362863857812675312072388395784435357281390735320976155291174118887496566084854
1 7 14 0.3493014094533205185773519607448291875544010170081807972682499222169978932098769
1 7 15 -0.1918863106544861691076677486433807991078697600783674262715622903702414711060568
1 8 8 0.3938068617713119861572553483195529893665408668250957323443718620629706600571743
1 8 9 -0.8941579882297842003466287647385198040662818112137010512876966105316502727727906
1 8 10 -1.316366437029948482088846481465166000484393154328166008146249976720109796663632
1 8 11 -0.01991824131054932138276430985969926241139577083713695772937646441863046021384661
1 8 12 0.1267757218427615777605139450689417904816348691950497976595828369129180084831691
1 8 13 -0.1134166025907515373982595880159422033217873931947449312639966420383563529580773
1 8 14 -0.01412163399553812238593579509176597963970413399209809482582423868191921110246051
1 8 15 0.7485787501338004217968543680432885386187360449003058971496306542999775083181239
1 9 9 1.380639956514009086377198060492017492375565439027883599242699208262633471772018
1 9 10 -1.314893023258290602594228637567886368445429367105196400965017346140725339305787
1 9 11 -0.002971184837517391361804317768383204789157029128706939692675158726246440610251484
1 9 12 0.04814802637520866655042864260141058985207433488207386881653369349762307018762861
1 9 13 -0.200647749495922612655834779215715861041407938528775070191427673897875973420104
1 9 14 -0.6746481987724116909717690460677576783869791946802435385400328597864251120906006
1 9 15 0.9487126878481199723467043363411172047430193807790413300423162854699759828732471
1 10 10 2.239033282968318420288744448191395509299895278034905571456186351456223929001748
1 10 11 -0.004076182835748053016580715810399872320802892742076249843742972339162329131828236
1 10 12 0.05878429661266980803917328442119040429222696428218667612659812229558370754734367
1 10 13 -0.007701077713266401127087499542006540606998135430858066736715111913463225300628977
1 10 14 -1.21654636507015650998580670934133246819166082457289539852134836132434198896849
1 10 15 -0.04826090395475798079533180312314927349365469418045064702465440647893270263590409
1 11 11 0.003303360495974993851942376763699861015096269458864624185203397441245402524577347
1 11 12 -0.04751137961030661065423814820585161896167618322178683753292785182161901109777936
1 11 13 0.04262384692236484596621134101630427154912256244287144055391566071233328879024881
1 11 14 0.136287981723467009986731625478286628663996951615630322813078077998790406066206
1 11 15 -0.1304727209940305780633885204117871227258051279229911722767896300546572603486354
1 12 12 0.003247499201956871682589034478473843826884805680701356313029124338903802571564361
1 12 13 -0.001858419997768807149587286466301464117844862468595803528934036305083452184809864
1 12 14 -0.0510945851861031882064969547019163704814092411536194477451264483293326651590449
1 12 15 0.05372774962326808295346070554991248126644186093661678405888825732531765329537147
1 13 13 0.005162822368461632325884491470469152046257635885869944357112730158196896676837716
1 13 14 -0.06049477699025852765420786498763266997102592700295687443799033325322499942341699
1 13 15 0.05488070369179368007893839030585119238809624831144720571454398737827268026948643
1 14 14 0.04563730073739159017625002269485353931267772610647586476813311422787612585780837
1 14 15 -0.05872037581686798196398007731470718893454254798134813597361204114046153083538584
1 15 15 1.098083919630549831694168341576318475491304340956527458499598627599135120875109e-24
2 0 0 4.665434683041392761175526806069945713035472813123128738963924457741652701089337
2 0 1 -3.573468156099641070769362649478766405425486168819601326846198361201043332348121
2 0 2 0.7859630834707682764912160324248478621937488986732781279167101645323424151699908
2 0 3 1.729116302669260465056905021741730361130554764478974557877503201675505936489649
2 0 4 -0.04639316159746088847975983355069447674637912836838512850407354046872376663770349
2 0 5 -0.1603523979352304457756328703136698311504458963896043278709702933569122285339976
2 0 6 -0.7251649467069514189001466090654430829333647108012539886981884574577757518826232
2 1 1 1.889709254879890925176545854607237727178703998466402353902325912185299106336713
2 1 2 -0.9509965904547489000539574520210423847071691972130760541311226775391985082386513
2 1 3 -1.861746058738870566709056714564794671632973687623559823895943915294291051462966
2 1 4 0.06152345871435367901890147333499677720918516182756224337378803950064419197754536
2 1 5 0.3059545649100958629709785648136480370389237428795087807432460038376795597083154
2 1 6 1.215701259805616353066624713170626096828630153913799694986305646217649726250087
2 2 2 0.1717566045116076033098171273977886088079492573250675546364120591326139820686254
2 2 3 -1.31282722656848088220465943248648993064541611446913413548628807091447504309802
2 2 4 -0.06587212734984884615577665435487621468857651306000157697521517089012414273677898
2 2 5 0.4295731036318900778628016175321101656058033270824705492019191584515162933108254
2 2 6 0.2972367248374502225099372810986279317595522611621559790281749988820877702848273
2 3 3 0.05323321514989008775011768124858331109153750061621964487090721514685934866911822
2 3 4 0.0009577805454443743244080645754169399758186547750597995371014764546208410734368696
2 3 5 -0.02147621226620913944653631492375623182463059730016066369053111234025934545493047
2 3 6 0.1745692439649344410762007663226128614749444274134180338481431444540425323833677
2 4 4 0.001530194873456715266230348903434959718490567757323353362593742541242969911923882
2 4 5 -0.003015981954610618073199544539160475211985621448896513140188826196912518731337587
2 4 6 -0.2789362150116044506842215008645289090320694403744779430512644598684887271113251
2 5 5 7.749071882496300371019680001122459281231226758027778378154662319312959244119471e-05
2 5 6 -2.182940874497454709829403342484092389498219413165138735628499985923863291020305
2 6 6 0.003202404432954369429340108988971566904500123515759175743810252000406564034933783
3 0 0 4.364467749234162065120914548979777535753446896751490699507196142165358852938917
3 0 1 -2.084700639651751298987250414013373013861186604921370397885129548910582040751188
3 0 2 0.1202503049852637521211952667025769886597408796075746276978157406873394758519611
3 0 3 0.5956681485103157564240908297403014020156101722470069485207672583618018160865651
3 1 1 0.5869248533016778231312196530022625343564035296938863118191885469905781504440695
3 1 2 -0.08794402126041826942831035981907731862776513802876521778370577307870108850877791
3 1 3 -0.05397370770659244137478806615044716198201635531692113521355962126141011111034377
3 2 2 0.1272909539489979998439089659658463939597106234474651480035637127475407915020762
3 2 3 -0.9426931157221450484456069156498005414833580611555013644055899765356903503873149
3 3 3 4.681286144159427283396829465602394991774640851464666112875276888355145958299942e-07
4 0 0 6.076689061070305891758328474462831927025706741158502149405064813030001920524756
4 0 1 -2.316979226938089476888187833125136620131431075667667502691573684723580982583529
4 0 2 0.1833043330465625439138640743735077590993564992819127604235623619894216816948741
4 0 3 -0.2697748530798113183519410699312983820629499246095424761358706389697807379342406
4 0 4 -0.1441675901573517755174519922861861338023752907315802927960319399083546077755388
4 0 5 0.1982707185065372759534082247289749340061862431165821764472271407343443218503082
4 0 6 0.5846166087835929429919262341597471239233230539347700309227386745382559232621515
4 0 7 0.01266182389233427781649671455616959290227756194068591236702466499661119706889366
4 0 8 0.003932875530686148447998374034667458595315440436261289712719641090084494272171134
4 0 9 0.001700102993533146121637485401809050436913251534995044408102004969531909655029916
4 0 10 -0.06515143836234152700116343709924860720933396017664781303706765344385561409769472
4 0 11 -1.558803761970763433241920194072583451872291354818661271422426229376114853148484
4 0 12 0.3671665864896516433774120960915460836607981131030030442708574775396970931145866
4 0 13 0.1433358594015657792340263387779112119106067457744819371085805563101468274247369
4 0 14 0.2133885747354405450105311710942528940847983952654889818666782354432495747430004
4 0 15 -0.01171363692620210619941234539383875662351931081851863372513986711512349085859425
4 0 16 -0.06816176496029354424735077389145137438484908432007758043542576854598837936409654
4 0 17 -0.1950479880404736143689516637706053430499679464174672993102634207997436982927852
4 1 1 4.005170784768418669274588873096273457446120336312165030429432407117191204196291
4 1 2 -1.163052154460076144439003139004644630808493203029090198724139292399129261582504
4 1 3 -1.617274228365749450734333274946707850401526025820244958462420237000302877047599
4 1 4 -0.3523677581316972900686747815170453479879819361384255114838968928735123253991217
4 1 5 -0.2052368517015664323899635979327987948402211232854152279293049309660067115743755
4 1 6 -0.3340288466207399593382897832586186455478015471647277085520779793621729446704195
4 1 7 0.04093793652538277750084838455952920301615531331057015079582760613129890848761071
4 1 8 0.09406612956445254061708438163367042819995029439558959332742193078095998738291287
4 1 9 -0.07608855307080440896537618185019608331251644037478810274387472323658732919103512
4 1 10 0.6345178170144265473995422742442995890139526108341101862088744431858592399946894
4 1 11 -2.077235505303204665338718699662975753358444122323086606443156008000926196073728
4 1 12 -0.4482814775362102023402418487674766485447154283924912042805774012603865088776348
4 1 13 0.7714494615953300884641903117590992239667176742404615029131423664097563109802411
4 1 14 0.2014823408536252289302685029758732585040659529967055743654965011746511828029297
4 1 15 -0.07839392072153910462267650149415490683235703444256599205324613997777467658901212
4 1 16 -0.007866672216602415834325428696637225674528632567801963488309546601669460826591003
4 1 17 -0.7319190239024688998249541498971567330759140749556443138498576826121196458416141
4 2 2 3.484713952380132079865611969044780427995336040718509256195669878383154179773289
4 2 3 -0.3037917318263953725886881826176337804659552110210180251649306184627569873363252
4 2 4 -1.696617520094707893013359317739863168607649365468620413211784907954382201126887
4 2 5 -1.343902047992542616089334376099906275307579436125143866674217982443561399157576
4 2 6 -0.698589742775654619186874663599377028657007984384748807063586254163480279325805
4 2 7 0.1069915414934444421465860650448232033582913832410552454820442238580084619193315
4 2 8 0.3815641115845137856147269762735643635581866549712546257591477023732959043778221
4 2 9 0.2988375464937776478062273858639488396281580144629325524175811324659281704048737
4 2 10 0.5057422003573199980792742391590765471634138492989788065059572642025528188215738
4 2 11 -0.3524943311015909528472600566304016944309767081356776682079068915314910321827952
4 2 12 -2.420872477584749291823578119753265132432054066311870204105369357915761285308972
4 2 13 1.224063386394967804168971562592201166541980969209473011685207938704907842390789
4 2 14 2.408769619238316958678652278432288030664385493969383556521616051495086809224354
4 2 15 -0.06509248360852692126385216954890447917556688438374850434680897845398742307269227
4 2 16 -0.4659863074082957680997716200752886312235218774671907193360868472981292876244706
4 2 17 -0.927591511150833118598355516962479952314939871421399868928474424842158493630954
4 3 3 4.245508507515327329592671692979462960798311228519612728244906108270551790210595
4 3 4 -0.06049196369449779279981439213783895593083488992830413230900193338669581989267042
4 3 5 -1.347173931971372566163907689967524615726259805577995427997171717637033617610072
4 3 6 -0.1973310236216486583703190141720330651732880309600222573772568471775789047341659
4 3 7 -0.00145670215500476076369705842412538971613827654981061536523799677267649054751637
4 3 8 0.1572475942341035367132163790631698290816018180290202377715338299575854526248758
4 3 9 0.02346432922324954932048312019930147744090723021385333732073261328008141900471334
4 3 10 0.0768525392666413236219791105667510260556423363315649806736786655547055590115365
4 3 11 0.0003751607721806622538418864267776035063367254453282381213906393519377406059472127
4 3 12 -0.6568392786678633344903538361039526146194201181840518957315105906005556197781441
4 3 13 0.4510859837993534376123569940926460350813038205247643051049498911187507196874991
4 3 14 -0.7671556901619852436391274945504671202969162937580169656643632293055990949979511
4 3 15 -0.04682283643122520334737777304237546905699905757872990236175617008548470467885954
4 3 16 0.1173113086259858332225122331786982163717884657353216639679585924627259950862233
4 3 17 0.3796487491513927589744898278271252676202529732066867772980041553104190731160365
4 4 4 0.6818646658010573598657020185240512290211106727027109016500378024599598557388575
4 4 5 -0.5607062017789717075173091216842444412258203419482291362070630947797377979780174
4 4 6 0.1787546718544996627135556588322456239267429419805934463011895566802067040806211
4 4 7 -0.09950385042980737746293216417816230425269083807795829608993642274403495330981743
4 4 8 0.05878166765245964585358838246602129444066644008583500740815007650963571138813757
4 4 9 0.2149224237475064302309316877654266137113152413092489059473361656334732310106897
4 4 10 -0.01641861977116357731749949727764713320498563834511926967144700090211313838734547
4 4 11 0.134161044314525730756477765231266806634152237816726440127612335192405408187256
4 4 12 -0.01592788034234058195344113376030144893549392546107961939308109237797596788698414
4 4 13 -0.7179955413025072373169543410825962205198117959903655120604298802614305041621225
4 4 14 0.9908635549476030218750388585870597977413561141505264045030427805479109642712961
4 4 15 0.1068888354198339068805909676190450248155802188359493911795564950189626207988111
4 4 16 -0.144795172040329961123410129194670007125323934767998766697537895072016475626804
4 4 17 0.1056913415587198894108737434332244275120873195211131274061676101655254707259428
4 5 5 1.381299909653456973466504261951377319081897612869688874769315495635821477935544
4 5 6 0.02766142904569632282061851886256715108860664613864599233550890208686242282395314
4 5 7 0.0198032956983846891582389003932019281389746583059357782482238714216052417317663
4 5 8 -0.2573834015221721132986884421975514173200665727350586059405447805232390114494284
4 5 9 -0.638386990677442880784214075636928553225915684926302080257988164244467893100267
4 5 10 -0.735907694501716765272291738751009686089293646781035763410732328418370137997865
4 5 11 -0.4065758749966096448520214285098274863135801405976026298247077727881930021317771
4 5 12 0.1667099256863732405537279023147473615691088812149918423789563121925463738666013
4 5 13 0.08156795379634586160048705457177698979330061596100410598517140085225682362768384
4 5 14 -2.059701022476956051765734293890545379869203157596666841199307363203438149654367
4 5 15 -0.0489040273311379773889623445722490068015570451737547357422219207055741015998503
4 5 16 0.4790756338778427030473270096974927674245812298832638748670706270175350579017416
4 5 17 0.9097916311080008253563523412852427619001135866293734963895248964507195981401716
4 6 6 5.045277145341497560469751430007972856358302254058175488844396757132112031744279
4 6 7 -0.01429745640062969689891233692080571944509152451181843009780638530870918487261109
4 6 8 0.0931200742639302423089674740439541171059592250318716160465856226463408679485445
4 6 9 0.06705268975964476225182229127572654783077027545487031982779898567789590206083641
4 6 10 -1.089687788165116451153463375477091990806544942693512781578122584037142393361028
4 6 11 0.3248086153381044718574710572618523587585813260978287282885547996150340216089859
4 6 12 -0.2134894724219852193258034359870954283706641248945771527651456864141859996371512
4 6 13 0.04840212791011470098475626087983902766575717143978197174420394507263976066086231
4 6 14 -0.177209117415633644657101205108600711342296312015365400797653269155081956907707
4 6 15 0.01212549608273669824338184155279362510470334318044964430241689829453533604288629
4 6 16 -0.08011667899810835195929238589268380784463888291897097391006843564471489530074416
4 6 17 0.6523626580159675988404680925509477397791009399450813448713496852493257291420935
4 7 7 0.08364184707245532270272332422010897710301866499450271647732744084139891092249439
4 7 8 -0.2433755438464913673204740095869336893485393482720016388004888113512051414079312
4 7 9 0.1021370554663906295088560107196641286298222011765171001269950390265152613307098
4 7 10 0.09210314298288791627108901921755486667148226675271563325084782726876198844046978
4 7 11 0.3603280633891260819833360490219509721388369340458970770997568995361123711194422
4 7 12 -0.4379151338265605609505916695426491375737255390701175891233064653606679738988474
4 7 13 0.1353078770673148559292346499649474527606990533533496803338032844776443226102418
4 7 14 0.2711666852549009490461373228085201259120925960238371434126990328255072834148002
4 7 15 -0.08327191692502150370657621095059910682139729042255404557695313512376150642675817
4 7 16 0.1567894221623128239168328585133674827544789476110083042897297469508977675782113
4 7 17 -0.6413744297530546882805284693733787378486248814985893345467910642761919447353996
4 8 8 0.3347955418724712406514227892867197556938086974467343406494756962822105875119046
4 8 9 -0.4262657146291663329274832236852192861503057464578364532387920179912026489805651
4 8 10 -0.02305147266505852824088570745090682621750550106597845580240381873630891546301982
4 8 11 -0.4069736333066045519741205586167958756416177239702288602800816767562656924149635
4 8 12 0.4990564645149352754580601800284095669033422322337243447633940254263493322747628
4 8 13 -0.1247356583491526537132780307708985626756236224443246743578286772067844142732129
4 8 14 -0.519892667497818525053601087126887423924909050082138726783139670438986527405093
4 8 15 -0.01595985331564238914843305767244416067951496800319209054448976099462109598259565
4 8 16 -0.05657073748866269184673270575435396610201200653773083981049567102801851610124943
4 8 17 0.6455622200793879402195042464070920175547800308523517612273942296331170453896085
4 9 9 0.653116463334453985783074777348270132434161761984735339493165446939033221647833
4 9 10 -0.6100270612283839659764296261513328546418982085988176357710781376251656775519594
4 9 11 -0.1797062046478089376883483689684412856731283611741262483959410279084828403323712
4 9 12 0.3678828217188509030877426166473745370010655168163937287108789601842850595329259
4 9 13 -0.2531375786889343833329962619989958730603427881063499865592373673007725782517667
4 9 14 0.5127766583854475964132154731826805240125746551740032356964532338633757425732147
4 9 15 0.0598380337807703204546057053014793064361375716920598822898547621054315229979774
4 9 16 -0.3771289507264557061993111757006494174402230484775119722483950224184937119030948
4 9 17 1.326678595186486619866251512793265846361367988471538926099252853928471108265118
4 10 10 0.8954548671684832093260646483156558030100182937657467708575207646697565443316772
4 10 11 -0.1361012574914699837393195794192587209745761083513225241911623900753359804595516
4 10 12 -0.06801920735927705488225118668377976176115899921456305963834905067611953749662896
4 10 13 0.04719166008828755426461238998979035878949270200693355249474331905567437041730612
4 10 14 0.2509206407984396671460946004837117894009464145297927026660093683524528830356053
4 10 15 0.0009144862569652140308299575322335676301124191743982141729344887931896373330180756
4 10 16 -0.04375867412738933457290320167766004783955750977207926731780721818591950053511344
4 10 17 -1.737241184518398521970794201399021611032868135739644734098087790809919673114861
4 11 11 4.883007038968691850982306992025451286695509591525956297522532719577767016284702
4 11 12 -3.239614569174625201231055184622761583087159961122650525696708685811914919519432
4 11 13 0.5466684685377770377293921160978565815684618415654481755209610370727719996250915
4 11 14 1.639020658653663844319094082774709781179925516817792407312431783098575292399588
4 11 15 -0.02479037355425255649257107840245848313541067249680548264188068366976994337739512
4 11 16 -0.1494771153601963205968798617120860052918616821000863738580957163348708344619934
4 11 17 -0.536655708150443365754519952820210258863429363505121968857662562022399799259503
4 12 12 1.434449810861705253019098045836035423671599204656997634130707165649845088071362
4 12 13 -0.7556831957560162385649753133209605508339855518698165689426263138086556266857474
4 12 14 -1.036467084438501117737585467115665563323906375944628181827670981345767029075201
4 12 15 0.05696650164465607124584981105641800594641292648275537948527973306625954379610307
4 12 16 0.1654684549373624019090063685320916670391480431632400947060530478903862371085014
4 12 17 0.6427896705233113419014694979395120364577251932520984355297386173912172165510304
4 13 13 0.05328163053624825410360997902475918499730445828143832312014561366276167168930019
4 13 14 -0.6480614942875839635923762520465983273717849837409804725770755176169884226321378
4 13 15 -0.007737020813600278296011547792649279784228869317861430506061692375146858116529683
4 13 16 0.06048233894609088460828977365974442029546309834934705485432560539524018761516057
4 13 17 0.7686699109376881928120387643318386490329625798559292307582797274279770861851425
4 14 14 0.06882128991472610756018225941509278629797747929339183900596568729792466689277087
4 14 15 -0.001699474473228437176202461360962429025173798913470428439980479717281195679357785
4 14 16 -0.004913615352372475329071263992139785826563737257987574612501109716278346907040255
4 14 17 -0.09451608889118353278769886509758353393151662033119671204970518006995020153857052
4 15 15 0.0003210691665968655543477756666769028337537163330397539336477667063548925516837008
4 15 16 -0.003537398200218456592962005937250229137583847871974661062801815501633867937326984
4 15 17 0.02719426542905557292035020984095698021254749214720271149108029048706089105182422
4 16 16 0.001592275984779617414953191147955644498420809962836373608883830584743797871562494
4 16 17 -0.01960618423867337510756210276673999060309717990073789992835160608444339473776594
4 17 17 2.189077547869727239284689738957829322426302196610460916270779595610163337526963e-06
5 0 0 2.789017349931319567894017905297969131232201764614270256456829470145879503402971
5 0 1 -2.198092036365574298351360533694954229064880067138547127018125234066355439588126
5 0 2 0.4527855645117962920658476978498717869606223400852656064853157458746117818956468
5 0 3 0.7628853412535678788306434360064935937533307521371213921236896754826396097559463
5 0 4 -0.03391836604903060923010398150502754192227576496973701502589815766166797501001595
5 0 5 0.1101710760362297789298583498520163838549462749496261962795313563924756726287583
5 0 6 -0.4150685551043368470023539705701554877310085279559314324316513796712037712702976
5 0 7 0.01446713025346426838107363516383524281360139734363694668079922668861705387267004
5 0 8 -0.01711064858807597859866792116643357093204777880971593786973755307643206001193914
5 0 9 -0.1386865093852380396753023939661629556407100601647205736635414100003307142536974
5 0 10 0.140585821340806260306770921454549278078501378103486296277292719662576798206118
5 0 11 -0.002279410049754382892967900343294280949701578310641590036098887617105655545063273
5 0 12 0.004405781772629513265973672536024310042201856791664068217926033271860497654444167
5 0 13 0.01830589556388671725992359576296646907280846958662786532842526425558391161491483
5 0 14 -0.008138680724098656822487716901859318908347618726430111370933370658370503612627642
5 0 15 -0.08038244685127502595877857189216421246097129984461805092571471842408370859003563
5 0 16 -1.093224507662471469909707819242802317811461173430252446904148732140755666177767
5 0 17 0.732614717489390454711635259315510776624331401883008566217703753312771638395712
5 0 18 -0.04658172177971340255263519110754510436816736321563559515369011829454184117839874
5 0 19 -0.3051490181597440378510229919141607220998307608204010593644806161466041147775351
5 0 20 -0.04022355375338561889325067758547038502971087454648799954001478696583395893112182
5 0 21 0.01095173125198393876372218208076496741071375546253535981542374961139665267080533
5 0 22 -0.06439516191796496746636321833536456148540290635746142589389024635199556878148237
5 0 23 0.005423335458779529070974577715406937716598390837437665796323504854800508903732044
5 0 24 -0.007513278889407329519925093158470169494289425403250120550646491081935878931082106
5 0 25 0.001481230433660588787551475629903383624878488818902206808769727641430291872558602
5 0 26 0.03985908768627541434178251629287737104764968463971659777657475344027610150385067
5 1 1 3.455385403905552357643125027301962666773023678459036573031642615376031482395196
5 1 2 -1.931148419832268717423865053337006515755649334995140676330822783040043058396631
5 1 3 -2.861175147820683137050570338792496291904933653773783454390197098005210221154011
5 1 4 0.005876912353558481761804501095936655956095365545708521921462586623699759592303972
5 1 5 0.2572636756737479745691062500149311809458844948981541038563661575066053394812584
5 1 6 0.2963630293500363243438659813300588835327898805032505501659448979236039175186682
5 1 7 0.09086139865806393560638834098993232504642153761117974219782516890168385446960978
5 1 8 0.1959418392144573209938218897628974593310790132363963746665351955515428044301412
5 1 9 0.08800103364787248474483299193694017144529760177327203910539324955261398309229364
5 1 10 0.1212137659573460458899542493507062748648504235654862544291818459092324520230002
5 1 11 -0.002820309233262136073541132308937711463873411686184471919209372013371492139582272
5 1 12 -0.06489319388461766229920701496125718901906872114535662233759466665050903126782161
5 1 13 0.02140411396896479563079001327423927037329266469787888079310293173936994793655305
5 1 14 -0.05957693145411689657719351104994693703829900695490559373673463011304110739251373
5 1 15 0.0846785370857000486218243646852055079814969428045851339147796213891354636545949
5 1 16 -2.052106432673790124348348664630012140477441670064190199497881224785795240342895
5 1 17 0.04911501417286496319994821803338772891293328193485006815122038881555603200269717
5 1 18 0.8669482882726374008066080920796961939222910835507698303954270497893274282485615
5 1 19 0.4022994980815695869895166924253540680793422000417086735804050490201401142028848
5 1 20 -0.2547281006270808841996840693125937500126986730954177881635022320888506391196278
5 1 21 -0.2126924164972820800254311939475227487576548004636559148275558493413593101612406
5 1 22 0.04570900807324181748454256755728481179759111639675608831878446132096467275316767
5 1 23 0.01342546009843370935545642394215533821751595624662066314813823147993423884982988
5 1 24 0.06165577469556792712604111773995714587259981684982497595229996313911492814959827
5 1 25 -0.07018027789726748366109544684043496119643048781296350369991894662721064746055155
5 1 26 -0.04020616165018514440088404353745326059781911738019161817157421494955439361310335
5 2 2 3.036948094471198985598226072125200160417481279621125453620679425566245491634441
5 2 3 -0.06328348943789556676084382043206274972347971403405088017341198637745460444994243
5 2 4 -2.090946127120548314434439970273200143653325061747128771906908430318704060320072
5 2 5 -1.271793448391925920787963571255880000836513099207897277602239198984065500066531
5 2 6 0.3502451194218840337601279545157077306948805466001477375188706097912297993930733
5 2 7 0.3875976267969660895993707322799826119187455416944744038384559653505259365018951
5 2 8 0.4972036843480410259330641193199650437005723975804090368913107483476063131547123
5 2 9 0.2136905655739143688820905365580476797402394420063019025506802171560342370151053
5 2 10 0.5142603600896870436072424277687994067390928411417339475195803076473940958669824
5 2 11 -0.01757781024206569111307545785549942060639743184288388560318084643102719335009983
5 2 12 -0.07012981178174200168390774670009095568925871281055093497476982975878905211715654
5 2 13 -0.0006922137573877171971224222577242358041905265092855765898602936171805318833431489
5 2 14 -0.03210912123617348148141328436957170167925372750282182640885780242046062054876438
5 2 15 0.1607174754624878343228983326907138103160037690751552170078445459548578983999828
5 2 16 -1.126695642217985214415860589870037446716457620106086483657223152203689939218398
5 2 17 -1.029507532484312615821662244248157607748901037679488250112736189672592015012367
5 2 18 1.003322313347066458784727138330414246678540061704634809885395160175540621658477
5 2 19 1.655068371092251432692675225839654740810392347340584585451935442232483576285681
5 2 20 -0.1652399320897392485893739624147930024067308566465769290788550177001265860464522
5 2 21 -0.5212704825661836437453901942482668648393194833458586330916770867323318010569583
5 2 22 -0.935013137642206682926247003585863242685792396645276345567454074012076129971599
5 2 23 0.002453833937516387626951048477450783725480374968917273250919950054300761448332241
5 2 24 0.08380609379665626806484694691346633623482608766319714001991411946037543532052459
5 2 25 -0.01404019150199072399125996006865819615049215106134405262577480245341484205891233
5 2 26 -0.05239811408889527329202419902188301498862163941608148004519490970883746222875943
5 3 3 4.182076064219567311230052357985265935847945946896325702397782728932262810252747
5 3 4 -0.006924198328607970257917903933243476583785711582589972466504274426839992121523587
5 3 5 -1.88252610158326458639697224203971154145814318275855169829371312890831351227865
5 3 6 -1.288553947942802861152149060970719685362197300676123708745870056721176873532876
5 3 7 -0.01228887655214255608612401450697257244688661112911420929881412940923129244753355
5 3 8 0.157909600332105915515632485488974648013793113320820575440268753729078618987335
5 3 9 0.1786545891462327745845924836700328833650803163262905495778421853740636418229571
5 3 10 0.4997115517807493208514424081367673320108228702015832783308758605604962110301217
5 3 11 0.007773738508829703436291168029045830081264607334114254135088988819743363018613885
5 3 12 -0.05883870799902327982432360161705931716655540033889186191805671406536538798706252
5 3 13 0.08229543340597661667484121530285772678084352359016409356418255503244804439924686
5 3 14 -0.1632926135600062115632681403725519862817645322352244648273983331710113314708837
5 3 15 0.1382337801605398283340796940586223261272699963823842464849681588998016921382032
5 3 16 0.4501160867683290026538112311515634070304066982323215066573289593057135349163289
5 3 17 -1.020406003883143137470486661621868478254841152688324190422901296401421694906754
5 3 18 0.6601479205519208605879954029887910695897979675228883498663567160211861222082948
5 3 19 -0.7351271905730932210238718434850984168783373655277320599899602999917621553054757
5 3 20 -0.1441405808568930763346757007429785841963040462038408439012795196710312777636774
5 3 21 0.5143821898151064599370767300376244257653873643761849033852001633495145394786097
5 3 22 -0.3802296582970341348269465440437743273092626363412869142817482129303082422292982
5 3 23 0.00426182198057349777234120153739482732443922995046407510003931177433220336442193
5 3 24 0.01122794888133547791522281715091160408191604132325672732331352980620625087441263
5 3 25 -0.2249272650253662205483105496087121128126070439240963929754419736862948916197449
5 3 26 -0.01737012317288602503030767996884776189542145205808832855131197726780998848122067
5 4 4 1.669136077364767944699644911377383769785932990294916693011547585910717138040184
5 4 5 -0.3598603845772710603187558762666359581357874904601176645367441965156499198696755
5 4 6 -0.02895508903679289208474719531064410352236667074899877457057860126793421183736083
5 4 7 -0.8430874766805132596427885724026025775315317109828112819599228269653873684617202
5 4 8 -0.6106233401177383143798377188002464871790276069422875393681758182880322903495215
5 4 9 0.3583655463731295790260157463455412460675196498722054259587443898115180696575967
5 4 10 -0.07003004880258333672406315324217948357574661797510343624940736704136490994880311
5 4 11 0.05620238620215998382009306876476892196891371923535766051836678674772275847592676
5 4 12 0.1935034336645581419007640457100682655914604202507131346434754398682019445901734
5 4 13 -0.01435867345694434354097171843036975730437850612129897073345525322414382539604376
5 4 14 0.2758027927905021969225697115665555056148752551590994745937515709853338092697529
5 4 15 0.07299951463765707062252077058580482218171503206993469568730293381800579977551616
5 4 16 -0.1442737172256746778136462855882185392558379421559767500221487635850313364962508
5 4 17 0.2525059480509904313785380454561253155520375137007017144487876091367318889103223
5 4 18 -1.756014100013836179306991448528687112677704401621714064697171651713618460125612
5 4 19 0.7113546549381574004620685606546884376795854140816279148712266974758081459323479
5 4 20 0.8428786572288807907477719404959124363242812797006728062163596183632957777721285
5 4 21 0.3764712623199635765397426310924929831844945606259766984561553274282693750677255
5 4 22 -0.7784972203874014736444621872102416700495938994991791886444910249165294931241021
5 4 23 -0.0549709344027901927710770514507317569092984831839719760530287103024927014582154
5 4 24 -0.1825783530323288168384482549932162017738885221144213698866005177186449756036891
5 4 25 0.03004244973443419083078498019993488900502796194591304317129285383325953129374527
5 4 26 -0.1091163907168867573015175720254718817134442584541395771689551493457019014842596
5 5 5 2.482836336219350364692544685814808850266788459425062558103740382718265877885741
5 5 6 -0.540913306585761881420983034317541318158533828665340471999300649596849720828078
5 5 7 -0.008551470065313390747666707359730398174469174086040389234369903578175734261025263
5 5 8 -1.207359729296239724752121071077638837580380657114352425559972739393269890063325
5 5 9 -2.450292177015363381267897660543275389060212299854257938115671769585605211183043
5 5 10 0.8904161568627464726177671128309510754874367738674993771644632232424807612461644
5 5 11 0.007390542257382371955056815021079723446925280102513811641984364495349469111195104
5 5 12 0.02206881182597109862230808351729052972829287726646635202862215080883749763349988
5 5 13 0.4482850744344423426809040043287402629455748188544743560353709544936732004829141
5 5 14 0.2077924572475768169230956232627025255924925303214384518482306575191102176858338
5 5 15 -0.07874778208449553484754410582379861976775222216890891518415159606998967910488772
5 5 16 0.1043003643385727073054548846330412017778824413583426488928020033020313525629442
5 5 17 -0.2403676213940788677973336998251599964570602426479787980331881602093714231386691
5 5 18 0.1314403229293663121763634674336003746681753684155814227761240054882617629014115
5 5 19 -2.318608929723649822195277399596357831301106290261816831077510000138061811009812
5 5 20 -0.01531334503654799048185761836045566780013436974927071751483411955941693426161157
5 5 21 1.181457464735396595983617349966563424728355595958090329094369711235843268747595
5 5 22 0.2824138467228558703892904445999018694287090311739332777355327620993990230690777
5 5 23 -0.006010947168418916009425533870776347418656934906672525986351029979974613603783072
5 5 24 -0.01480173444696794831757294084152063262554920642076372321017317052347826852298255
5 5 25 -0.4271895608030116190717088464602522497609829845141726408389923329946513138020434
5 5 26 -0.3545822445645160738306897609141006722695194816483000526764969436275654625744075
5 6 6 6.426419385278060236509039453935329926154649602858738449448098648994330976756562
5 6 7 -0.003662176557504450783598630743186277026771473380786363390034633189453651160548962
5 6 8 0.03151950398953500790912939612883008219683120276115985127226876380855488470049633
5 6 9 -0.02141695379066000121521637749243435412853805014867776989006096757817336105273163
5 6 10 -2.461053664462696308727298247523354516717126409086098660868954413931761933509335
5 6 11 0.0008724103275238178333799334530359004652019658008026743257371793227173104027903885
5 6 12 -0.004859883230881984762296300241812840124555084791853506891806655106115386520044885
5 6 13 -0.01108904953166339865388324873309911654638579898419025044429717507266573900171134
5 6 14 0.075790398283126894713140084664367343928755529286765483099334276380012181808602
5 6 15 0.6374121082828762304958929467052445753334596445885965023464210873273282256967898
5 6 16 0.4003310527471463815628990300515238983076284819795300255928538893915030021488947
5 6 17 -0.4339987716159894036994199672283477213291626768172468356246687947152154269083142
5 6 18 0.1775498184511874196129251499595413324499377173219357812524460560766974915557747
5 6 19 0.05057101056880882702898585058132628494515321546798432943075490345383610448026511
5 6 20 -0.02925330184352065709911345518137070258000849973083436596250978048174472289510423
5 6 21 0.04011620083042309655027206713449808361360270791447449506488740744337381302743853
5 6 22 -0.6043270830138593019054411288564462481799206083927208278691909803567892481066429
5 6 23 0.001339980155452068273290107283596149668709214568458071002073917804606607364758737
5 6 24 -0.003415667426836217086471563320849869818542733577929847682877401318574412094122867
5 6 25 -0.0007748579883302758431622317913489520173966900307320590772748097429135243661292514
5 6 26 0.09928560077784194964178833981580691759586432223992618695183484850934096734877069
5 7 7 0.07248503356909179170662335546537780375738638188542124138530906201666626002015883
5 7 8 -0.533882198980701185505174014766816387616245312650112650196345040412954952801603
5 7 9 0.03312151709363391248475938230320625080045732209525621837355987899283408317454081
5 7 10 0.2776953558491811875466576241792879442921335751468637594171854621152305402869911
5 7 11 -0.0281223373743465232002191626633118949151077296035290398975442969601469989381147
5 7 12 0.1779191785143686151167976117691248369083106860745320724803998370218703432385589
5 7 13 0.1821754939256738045168101064380311804599262719641844009782471659929045397092799
5 7 14 -0.2489536215748264626840605199120929018855041511777642720810202496817597291126028
5 7 15 0.382819482962747392376948988518188419196637999737434054556039444221818979742728
5 7 16 0.07535063075260952220814270116877091675894645222897462757505300060984544642261747
5 7 17 -0.2234897552010563789856948232800954357617555414128881003260632302407866871764084
5 7 18 0.1022727624265553217206191106996165579893207159880743763445411099373529925430267
5 7 19 0.4940770260940959072883068759509562647447034146329061026933498421959111959763675
5 7 20 -0.0808589418769618035955189414747527768669779370924860414321749645643214310578223
5 7 21 0.2880420818387958342501603843875508347709817836391145458333793625032070592082445
5 7 22 0.2438793274801944385156406883953670657622279582139241569117655414703108895141285
5 7 23 0.02777421065792173682903367905071512594357912185857346682966328867618198197096069
5 7 24 -0.1418983465694553903029979640075647795909473140612154674328461997031767460757667
5 7 25 -0.3094538859466705952252716231653597403667900586930358600902765780845652061038438
5 7 26 -0.1049292603787878437195348814979445837533772580810560124272042279209124506293861
5 8 8 0.1167582095157544765947534639364051997223072977161147518818089691248417497447248
5 8 9 -0.566573495175747205245271389243918114546756642108335641826400707231901274666114
5 8 10 0.01980113373933630572617713256491416035804765858860174563856753545582199435563847
5 8 11 -0.00360690593089781627962719168596511182277553163615555456332525306155912903801527
5 8 12 -0.0001867238618002346329031990609526885916028819485448855196521666730613727507428958
5 8 13 0.1103746446398891819449905676314128628263094891227950643733700334248264494326918
5 8 14 0.03422768051929425657818257746518509907578627570498703051969263553667576059873468
5 8 15 -0.2198453509986576925410448104010242572886503205043415910707208328721669899027194
5 8 16 -0.01672945848003977634818749813696877973268272802538718963739565266682998033730644
5 8 17 -0.9667205226880563344460843902553660133536496110542387491767224283345768521687229
5 8 18 1.05044384259589519020077077726585835834570797486125979844508582395417762990778
5 8 19 -0.03728931930025329144431559843711860016298019055047144606451493755349693314160445
5 8 20 -0.3442880803532939799932816808210897469283255709916024640512069716775063468628428
5 8 21 0.2312758482345197956414313300168021980440712127417375376929934549713628104861988
5 8 22 0.1775080411346887648854568986234354846713479773707025221268048560085670566362756
5 8 23 0.03509845439468590331590507776287021071425496940024364724099113607084945173842087
5 8 24 -0.07404161658174083993278856726610598539359662652154756501678206233745599535491722
5 8 25 -0.08099104354326522047679061194253145318434454011076962587707620952365617295974158
5 8 26 0.008052358512219172183299045591419264072406268588258545632669516539293806273460921
5 9 9 0.2770835464316521502005725709467832733241408476314544564135552788801420780050452
5 9 10 -0.2222368546722337257302173968572330191839966921064697468944525093412586577355434
5 9 11 0.002757905913569234329766035984837818497495271734911024131261907438367106032507822
5 9 12 -0.02237503510435318287124060223270495006359297838107898681762001470065471815344711
5 9 13 -0.07657193145931995458150955347709095418020163457507095324672136483879796219867374
5 9 14 0.08295104417001927022138405531914720256316593680394890620816821733055953693719332
5 9 15 0.1459962299007462343227905814818128200951669316058145626039345489011303638725826
5 9 16 0.1291711837278886559400115788708586204929089920109438983073628868859796356766229
5 9 17 0.4009194868359022837764645627876548264379503133272350289285095839003290333878287
5 9 18 -0.5164143913682059620722116113306931730481241937186485841470990238276760142361187
5 9 19 -0.147786010399535892403973335810649220270813572633917547257679300826694126367526
5 9 20 0.1750537094452832790191465683253549071100592351871895443522389011645156977195658
5 9 21 -0.06648349307191427458146734515038318035412708906783498787632534184147119060730989
5 9 22 0.3014914114248446774925565187366398411196700691537575264079011860281109141596687
5 9 23 -0.01892514298193287356456015444096778559158273409213376273366845135516881633249356
5 9 24 0.05017604113661040997893519394793051164722168519477489705807032057961811662579154
5 9 25 0.05379888993853699823797212331040157889092673888958391546004045965476498182523056
5 9 26 -0.1232087560369906671394809536173867751453312591994546171968179764525655461255544
5 10 10 3.608593400344033677665903719218330241161852790462447036482588657323354220802486
5 10 11 2.973019158783743559400982625252592313130308316483032914812363157278643703523301e-05
5 10 12 -0.0003042070310252205471186980175790785663041730813164481783000199991417679741721928
5 10 13 0.000378679867006542124929112427630693034431989292413422603220266001519637327950526
5 10 14 -0.5269597303547798568859985952813856651177245572188528679572124142377898663733258
5 10 15 -1.418533052726073598070703772408218990972910769465952108092619760696373821815891
5 10 16 -0.6747355705422219013281435626841692456860130282352358859782133298470545343828563
5 10 17 1.06362569195863497690311645125663539819517010480500022670032357176452459061674
5 10 18 -0.5429035570605119089290064215125971324502862723456088550998194885891392616081726
5 10 19 -0.9202436540246202180313717520750734074440884930443176700726968264454104816055309
5 10 20 0.1075625859525282152692804996119029554393336880188455644626315884985352591745653
5 10 21 0.2158194010879152236207098619686289885200769276825641359715650766589239029248369
5 10 22 -3.223960575043589033917057643268571978888399812367030087498126636178559419314334
5 10 23 -0.007213801299582806489399989417649303388716412742900010210174290696727819540624873
5 10 24 -0.01175744063545021591781307924347500126167099373649497235486041717572949014750933
5 10 25 -0.0002433185463175152805987312518174965776748943762467694033244068209945809670961497
5 10 26 0.5555944725339512882169381167674954296194896558591078161008824107564547120886103
5 11 11 0.002736773916578271807986393083904808639160099690579185382908078633474362600179095
5 11 12 -0.01866977566118821093020234336811661587073337630433219629783214296736955137537783
5 11 13 0.02072029731209241507316593193349660216404545416301542078973488089162461169728512
5 11 14 -0.1300106665735221615998772453539336886236439730118966685986804731774594925808277
5 11 15 0.037673452104693142665774704000143216541456367386082359169997803678161438014977
5 11 16 -0.4329475041362098942924706083389864366719460961266927541587519079717488491126908
5 11 17 0.3689651884900040858707182097624182105535176914150913430271776292943414698538044
5 11 18 -0.07165114589992868752498546334744120334673078027775883051534046684767895392012511
5 11 19 0.3820748342516216464998042554932964893298872349993551118504010930255612629365258
5 11 20 -0.006790918986115427117987546244041143416252680034534582207264596026822338255871143
5 11 21 -0.2650593880282791796337051486675709426949015565084298521230887194640679464971324
5 11 22 -0.741360751449173822730824363386244004341549750415932769035020395519642947948449
5 11 23 -0.001111020665403873642860163133274552932270764940135516421025385051534058336470784
5 11 24 0.03591970143673985284385003390533680255209452730679785625269124076047264080965596
5 11 25 0.03173335114356199939831763427870345515927046905264159713307242722976614905140832
5 11 26 0.2739311177958671897930713613673457629518064755843708531013468626865626211622818
5 12 12 0.009669838959174754281010131093606504922190168965117592840825228850502725095835845
5 12 13 -0.01508441678698474276981203515625377864154171955536212580175185293157360291138432
5 12 14 0.09551211775466729136093258798092493534665685443422310588217019954399788033147553
5 12 15 -0.03562311627214092080379001353506405992855891790486874460583031910181497503905005
5 12 16 0.4334668079536655075698022308557815941764904411155301915538714246659202305645874
5 12 17 -0.3758829336832884093983408269924332856530973678023518974637090670221881425981953
5 12 18 0.0734565928500059524287694855236968206371595611144595629508043990940375424854674
5 12 19 -0.3502769653794585024027751949904969835359104668561672964769959876450108981858414
5 12 20 0.007512316444887690743243905206501515270016039395914573062873444884104745079976215
5 12 21 0.2511255905795285393510927047164469841323298946677984419925333272284373825103616
5 12 22 0.6823873584330814814144514839484209536889616520923259169596884528580931011422831
5 12 23 -0.001753675198565973435196530192967903514543758358636493289450524020631658349211246
5 12 24 -0.02421334033607445758101754668932269788675466046489400530867178793459040910355882
5 12 25 -0.0424382880821286726101940748114082221210797184447818173332580526179151386177263
5 12 26 -0.2426934789644639176673922889835312267222748631337019230290301340586555350607406
5 13 13 0.002601337102049838510350674255733530797511047502962223493090880896059495458326459
5 13 14 -0.03303310923018000490412601576833155544400798727903676944195658865376501774833918
5 13 15 0.003757874908981998174782978457255743684330159368649711297383084311545750534924938
5 13 16 -0.144036828223763379344769427411350886310922995167211555024760855517098565230426
5 13 17 0.1281446758168328941653668130488694353614017183589455606935245276563904502333951
5 13 18 -0.02767000531907241931074871287671461518190583882574096157460251997280755441443394
5 13 19 0.1004204596330720815689906199025646202637535672213518070042805499603591821898322
5 13 20 -0.001484404421705831714234712932434833913262837454026087707733041359333189924638216
5 13 21 -0.07627106366435082403560574861762545062098932352178231559532772315460826826571248
5 13 22 -0.2051587528204261323090146737134775945261031187787472176764588926787750049450485
5 13 23 0.0004925906500406401590011749457818498005188701528630992020180119557365326933290452
5 13 24 0.004367166541085657376350188442124818421021254377853223380815566026382122632507865
5 13 25 0.01744056634539988349748758600078870053195891635254169630033820745952205448479162
5 13 26 0.08142825482822920102484836933883549425385970154467384689668862191022257891670715
5 14 14 0.6155764960499576520705375429615131996603523862535340719381086100580471316003929
5 14 15 0.2895047367625970807231078769161515086218736863534120855951298231610808270766225
5 14 16 0.3815157493008469783897446872830507255238970150497315524539808077469946248628634
5 14 17 -0.3541368001813471428377030636995188596371653411758854425500517945264908784059128
5 14 18 0.1837186034026091906498759087982300194932718688154356276987022128916630261558543
5 14 19 0.06999458800195884450899311553489112320716657402726833078488711264304321755508657
5 14 20 -0.0551935539446915545220415537665617497483513333508582405694033946330928590954679
5 14 21 0.03156116246954116256159569230957999754518028871312975940894313548494710663413402
5 14 22 0.3118126531515953746939724133338072321439796498324881951609887037674230270991399
5 14 23 0.005189883053424219894547563940808053591015864154009973932407543169604773832579302
5 14 24 -0.007648329053661913133580569359274423566849187180088461006500001067164407100146964
5 14 25 -0.0255913202924081522636143393497284068973018811755447707826983787823141863668146
5 14 26 -0.6153249221012285119230367389356808076027200649174289777565950379799297910970774
5 15 15 0.2782420060615638885798900300850094911680083288049957091853588889141727222276062
5 15 16 -0.7177905682610044279430533581677181913364559438594992496202887163555961527963928
5 15 17 -0.01793604592048374605920475163576819613644027158808183324715544224524087233479624
5 15 18 0.2131865690911592942198808168309520937270077670932749095459895133924831727553336
5 15 19 0.5719244360322756483623622005623225940546569227665086689930881693956540335639291
5 15 20 -0.03590365685704346598268545755230616392107466756726712720591903823376738032414816
5 15 21 -0.2266699684454349782117400335699169368457849305561555082850367975335370224331526
5 15 22 -1.154320374572424605369767839288074267586204932993119432104603365011932656160454
5 15 23 0.0009735670762855105178434423887559931770114767894717548027301614345080541873705426
5 15 24 0.02251838144172403119452197861930436004917005295743057595582622218834412366880812
5 15 25 0.01830706081100011890272069306536611270254609119811090894408665532592977942890765
5 15 26 0.05780706494465695016092570396492432389185141702152889037956930558922775675276375
5 16 16 2.64716092003356584624996926410502186422569121336229559302196517627978371756417
5 16 17 -2.859505468743726377747923514864233418934688994939850258724027221410970695361384
5 16 18 1.031404542024536672247529478162445368901167642832657351980827689665572544126456
5 16 19 2.336110347311526376576677732655185167966352785279396544073605319958783934785615
5 16 20 -0.1390197813194797128442956978972824769330936007721103364720952623998850272353571
5 16 21 -0.5634852727898161692369875304670929816138530768299410422570281949315395775233283
5 16 22 -1.359561818482631761344748621051527361909507715142619188932349603923305609721028
5 16 23 0.005927482780882321570529133974758053576531374700646489868177155513778789478144082
5 16 24 0.03704955723047315338322129744185311085038874445304971135931998794199867460781373
5 16 25 0.06836821391601829979995224914878292171334403235035381902351284383181556456771422
5 16 26 0.1761461350541858060570762421516428101777774359027956638887521764566448531084297
5 17 17 0.5092972666157198739441689985220381579526634697771812512017927538303485138133522
5 17 18 -0.3275772048947657135914707825937787840718017124089711777134780843659470265232467
5 17 19 -0.8307378859260407492309449350735191720927380298517785737082025110018151173697704
5 17 20 0.05360469137416815917565399366467959978164520915056744791714732412478320705760685
5 17 21 0.2725913318210139092565060937888486035107565034313308138852759902847496988895816
5 17 22 1.198420930259995302873634845425717402124491536145185656857029787942273118411642
5 17 23 -0.002363446348684553772564817525671988333563101473414274373881812211226205995666206
5 17 24 -0.0208332788761933003139791442452741788688954058037939275642332666007530769707504
5 17 25 -0.03253387226295198233757568147224812010252929149390960237505579360131442598675091
5 17 26 -0.2136182800927844799051069121238586300238415254030220313831060804751125193203347
5 18 18 0.02035483127309737927399095108395683149869941337812317444686610154583245190522073
5 18 19 0.1228671355046438154192597853394344354434982487497569355112097071007691547521602
5 18 20 -0.01148658106838640172796374045941808722044321059678085198902094406197581926312307
5 18 21 -0.06642526950812738473173179412975086396413458907632891672018703416992081780549738
5 18 22 0.01439251986643982977991813023393108708218604383957328076119474046944825919641295
5 18 23 0.001265551874039243632652084068622731371973766616573615619310969248328459554972015
5 18 24 0.003062696400289735544412705053504302882209315664963160899925481493724836259588353
5 18 25 0.01918799311419088419955358967048523264563918110949047629259867652627350478124068
5 18 26 0.01328753162685660292238263916261574635965657805026827669231545867935559095485263
5 19 19 0.1440796570739607648251445443632888016733827154474196750258579649537176149582996
5 19 20 -6.879526965807776049601946659515690200050690314280284513825918738565538629101815e-05
5 19 21 -0.07207808747373258129257091810269900168897045628871227742839227993039224862459903
5 19 22 -0.02781052620612078351989963972813774406936619350260272117386291528211588397852306
5 19 23 2.159214099404515895067672881124812204370564597374539053745750646198086183573933e-05
5 19 24 0.003885031538158536964165352438232819131735534001819082898601413752464559585143941
5 19 25 0.02165617174498356049859459332055106580209190130316068014584670841964756549994328
5 19 26 0.01512094990323310458831924141119550484450179730899623279228404848988649345313635
5 20 20 0.0002941186346112461980318283363234613734405798654229827369369204300448063959669088
5 20 21 -0.001040754155101499272025969931415162752516469777969859468508131064026912984475723
5 20 22 -0.03584054071068330471476296507409280746876237487906751531300525464493660339998036
5 20 23 -9.0274675735514043337027739094236428491094137646396223733289927513183325517557e-05
5 20 24 8.72392549191842006738516435070207172919015333496328623833639548474725789171951e-05
5 20 25 0.001082930235996549966791403542199963207526328560820157820245786895535763188103965
5 20 26 0.006053527558751506114609629646517429524116470117288535427281575858913364868400791
5 21 21 0.003713903739482486668642638942349538532232801144252563152704185766213472155663546
5 21 22 -0.1898051417903068985205269936275308349758418926997408226357564464240275748788038
5 21 23 3.24303307908484002707984848271883159603417858793694095029536820594149240616382e-06
5 21 24 -0.0008358169539696629788956431840470925532936021600938776147053495345522483102001981
5 21 25 -0.003770852332918903683319287212310626246650333635231083718907385753129560651388467
5 21 26 0.03809414918641520088676070219583222910155020642578682206808204178951181625723265
5 22 22 0.1713134982930095317179991993909410317298323503858429057844394064596623942558906
5 22 23 -7.95614687353693458921185440910116180424868140502779744489125172168339179997939e-06
5 22 24 -0.0006475785438721002464789142303276099921268879009333062128521175437256240692812346
5 22 25 0.001485445288274591964694176635819026428287170155062451810356561631301424591474294
5 22 26 -0.0314591815870903548921935021244181990219742289618652743308839797687692619882969
5 23 23 3.77526760296014986284435694421858137802558435348713641211585654648648148285429e-05
5 23 24 -0.0006562066020553980040708891155693204509661768773051766505710548292061635264952548
5 23 25 0.001299589669336607902771261152081461577790610760880447570513697663187188831681285
5 23 26 0.0001233688474211495441407873057283836686887613117749112218946574860450019152315003
5 24 24 7.136932045460953341951210860384108354347419695703204222981086207505809700690579e-05
5 24 25 -0.0004571242081948847489659587778981589818518775133468792786788454888333226084652265
5 24 26 -0.001543910232822402681494681464768510775655619683643813934198913689624755380886585
5 25 25 0.0004482237147974620607606717667556353179629836715891769804649389891958326555967636
5 25 26 -0.002142611631587221826235127488402497950550344387659620469691158441626829182638072
5 26 26 2.777356608658997597666782623938084392612326354499086372372551590732816638635345e-05
6 0 0 4.687560954004689206432149143373542772328640171709126450856995694892398880198292
6 0 1 -2.440152825187454573535723741147085715264224208127231336648741304216473756903946
6 0 2 0.6862312820299313770471275769363749276794141487272311780035960955692613413669176
6 0 3 0.7823568668410449807870053512246593382273187151909480324234479319410833730721005
6 0 4 -0.1967597134460364282031435993049858035543810259349676700130542310552921684544262
6 0 5 -0.165898860256548976875446380520345765173643886610651387805733264321881712028564
6 0 6 -0.2537185765420278969301438233234739928313419598087082060532404705726100756803677
6 0 7 0.00872243961091385696046798049008789671899206040590656016331371582642298502489327
6 0 8 0.03330331595665085702886597015851334674934353629424767483703337545267730123362651
6 0 9 -0.03289047138340733388184140206819972751969368937697694576832568803585884793859783
6 0 10 0.09916294298988410615047229032930211488833867742419996729038300426228274723337596
6 0 11 -1.809367181993264371790701824990221613841643429463776696677740914580846752575766
6 0 12 0.6986470933031405758401034727598705666377414746171191071350727243967122650593497
6 0 13 -0.1802857497529481078138313925791652133225984055753910571866917629614897901577383
6 0 14 -0.2661140507466367695690018815120794370589395903397762706157022476624952619972428
6 0 15 0.03016870458950453758805355134690633675922605355577163698067770924198259078496189
6 0 16 0.07074655422327781832627329959989224221110259589436635275361318082021031177997194
6 0 17 -0.0005434238871496046884439048479224814435938279153848460748012418824456075896753164
6 0 18 -0.08370977353790440494690187846478877159168863254429146483115349494183643292516068
6 0 19 0.2145407386364110207140426948874436562301469826235164915356173082162435534620248
6 0 20 -0.03155100013375260726501140954101688266588959406343762512339475064658554207702046
6 0 21 -0.09631913203453187415816159353427970437516569619203960184360000173229303184816428
6 1 1 4.469732622962385078922113447612339748849736074252965108793200683540357604696622
6 1 2 -2.176574488750215327999926308684231817737404555009942481301473565891635678897004
6 1 3 -2.353221681980529936489266777776311532083160699319516885901258047093632324414002
6 1 4 0.1149261924814887869465574611766916707688247092135022839863022990435977022449135
6 1 5 0.3681209141075656946447808146977826581101954219452153759605350759139652464242548
6 1 6 0.7000924141172967451483632341383161003679042055994223737398805272837333432053471
6 1 7 0.006757588618594576512265851036771844611269852053489038525366321446420424663618407
6 1 8 -0.01720373432175682118568558412216391831673387673600564336469750047507937918032249
6 1 9 -0.08800730291818936203141759333401007890142060811024555627163776854664055180247815
6 1 10 -0.09674589123460275557145678013130726725176792487462777128755168516211384383506051
6 1 11 -3.352766296375224630018198118899249529883178978246411403936468528908987648845458
6 1 12 -0.5377351082400994065514570410331517126256746448466681451893513356961378229742412
6 1 13 0.6712633916111111240029139437003208144553575983000344104334790037401502139973634
6 1 14 0.6147001041194132536695957018049167936330698929958883492248467153846840973345639
6 1 15 -0.05736563761564715979862986352214311431450448677780755524896775342966256470713041
6 1 16 -0.02205298452574055354236064985435575439906439043906073918952613433585938035519088
6 1 17 -0.07606177725189196970562023303679172667121435109335312654900360046895460003951166
6 1 18 1.815486573740430529937809736743159819433049248535729980010207421295411980559863
6 1 19 -0.5677345566095182987477651698025765574664092198024554530012633693908801104721031
6 1 20 0.03453100341497186341615185087697231683974568484809059549607369890221860630946033
6 1 21 0.03126076910597841051510980463189367899198513698139655515756845826641280350826502
6 2 2 3.205296475695678722005444102876981573291101527102932922518490030112036530097336
6 2 3 1.148002641428318223757242838818425876086532461284326555334432750112224254792009
6 2 4 -1.55615098425943888718452649631784885025237788503928488956631288101761396547559
6 2 5 -1.212199911036632927006704300405686257452687944899203031008571288149992618669439
6 2 6 -0.5751442198573553138058847214831300097440147716784256780887171158292151361444499
6 2 7 0.09297164946840798934130618914120371414802056300016423259447121906094329614982226
6 2 8 0.2169361558890439027694773798051907210891272319700859080963588111737028811168954
6 2 9 0.03460096583978114246614332404275551668821382301305538122382813413102973579094446
6 2 10 0.4888574860912778564230161160119848844880508961566598563827628318950213344207877
6 2 11 -0.4219122916840520166405521431430551275427337333205081383949608417091864632545897
6 2 12 -0.7227401453265515992639002914551904151191726364597236607703108803786440445035249
6 2 13 -0.2482131917500164380908554956245954603718601001905589695011638253441792477882046
6 2 14 -0.5574731704514716429392666794497812688005010591609445517237063089697052490502066
6 2 15 0.1736770666810724445065088698675011101133758365054203817525740569378576149156347
6 2 16 0.2849430941703708676592681464495292551088504631229134863924296722076551441430446
6 2 17 0.07669019863670950474394818400810665726390215676072543621655130808019312900928188
6 2 18 -1.870742786754869823021143130273616291252081547465712631695138165286527597328303
6 2 19 1.57447303795573914445496961033091828873778778973832640636097340418322167724164
6 2 20 -0.2471734811288784470267164795001452403816590739744761147247803159967371556790185
6 2 21 -0.4973022479418374734210628575928760587551933555205361907189639053088751464004536
6 3 3 4.790788119080652045214740740439678270744666514059344819316544510772806321116095
6 3 4 -0.07890759625370015890128792775940108446338211124671098513554803502499915566284176
6 3 5 -0.5033758558230054051336924923513637372416119700964845433478873482567488250572271
6 3 6 -0.5025172320512893642069401738027769381005418807211116698400657979879511972333535
6 3 7 0.01909281876149152454933273263508244677774475164668582088848677434279341705644125
6 3 8 -0.009719061308091972287852616328943514161193336340227246020031714427893223382089238
6 3 9 0.03112080430761423860906714064070669892816782368968337713203032914227761012287355
6 3 10 0.2260634934003097170906699941099264567969274108751744690327644684515692232713447
6 3 11 0.09943059734979299083397931420782088926609092166769909411278994435803457902265041
6 3 12 -2.883174916163147092779893310730965752132663168012113463259537136485869426979134
6 3 13 -0.05734957608180571877571463108091504829557351034855479190072699613965890266479165
6 3 14 -0.8110724532624580758751915055618701888076359650754420684618959241637959555601051
6 3 15 0.001053695281649535464091218349338382304189327720533942448388368527950126373984496
6 3 16 0.1765221836856615742651784849320284401937137292754682614707859290074180118106265
6 3 17 0.076551242796419635173194035562958960176920773182081347967135323590113469681111
6 3 18 2.481063601370684474196715273467901480791212310350764742943056475786303977015802
6 3 19 0.3314330693701516272284153715550391256110746619296791002584254912438339934157401
6 3 20 -0.0387685531249066350735476744996161201484753942784079824865773483219262223123615
6 3 21 -0.07707187903331319300564653723965429179084886398486184754144081300610265777353476
6 4 4 0.2977605908846404246882706237296552424712860032138296553555932256275045353661884
6 4 5 0.6698223769001725775559770355263758433129042414845507318868599430835021191552798
6 4 6 -0.9234574747050599007888522941196082021531223848165120988307524733652096923360071
6 4 7 -0.08126326210141104255565495152111216039338709667040908558022272259127721244821927
6 4 8 -0.03042365474333337744289776498343997787378157440833015659056547330063843102850195
6 4 9 -0.06950350581480757089781949305555249726528022323124588523818450083664862166128197
6 4 10 0.2895519500520068499422507989541319870311746627992795512200295334628340358758978
6 4 11 0.4450252149896494719570314832617503786022320131228371146140851683184662568012135
6 4 12 -1.418578028626588513408493173241521205960083496245137819646113803863804586804605
6 4 13 -0.9715177988197674572833721836926173040960291244520916565492612273528498527036722
6 4 14 -0.2482172011054966226652311748625994479060008273779264757720532387240989123504761
6 4 15 0.1643981679640779751294645517296003257117121756916082795127047726905534230364423
6 4 16 0.01812151440848255481410463890097168033826606059742320489714284869465250406388078
6 4 17 0.1268215331932801998176458451514785106794879927743815716661400312714550568184211
6 4 18 1.272539487653437024851341118474967751174914811400344391681308846293083591025647
6 4 19 0.6325978461842464221967453134146325632319209528030504401480435751022848934433318
6 4 20 -0.07660861293611294255578384334012000310379882939732336529152849298763876424752159
6 4 21 -0.1110142803008829747196399304973042644178480066188955501775035905517159655712615
6 5 5 2.071758415896880100175919891837042841002140306473314797805285796604325760314609
6 5 6 4.288100734581970752054015947487955743235199813420131908812575568127724139820008
6 5 7 0.0009682841755985796458197270957047528895654417890812093668416818375485019037351641
6 5 8 -0.06339122694564782270428741742303769561475752928986354094472657726027358351527245
6 5 9 0.01358944365443606521482312810092282599837267798904332964307338820014007454817264
6 5 10 -0.1431053636310711016238763833918085688060216769704242367366416824287513941321899
6 5 11 -0.2385773354267365447311338954621337462254551661379973732274434941185552370433437
6 5 12 -0.6746714548585240514673682252458279609961523860505963602230997308962790522736252
6 5 13 -1.29643613518109033979970010828301642610439232656182628405137692730869499909182
6 5 14 -3.012172130194412071008784385697881082145716226851079593366004700474446440041924
6 5 15 -0.0281881740328084978155586470900049863264946338340784763298528530751746305916235
6 5 16 -0.1458588399001456035031909177338267638956217460350682043028962505496650815644244
6 5 17 0.01975406737969809253279689063156820995904489963174924031193800849949247149755396
6 5 18 0.9226308500080728462056448572216922723903348820078298587484629765668117486705327
6 5 19 1.225907063104625683055982066070516990851535523804542872891118061346192768086501
6 5 20 0.03244957664376482300941423599101451421507894606914650257863728479803439258872545
6 5 21 0.1860246458466548121281293928435721775934530766456065885218293725579424673119154
6 6 6 3.521391240174732812702378766502098351816754382827825089331269769585036550847541
6 6 7 -0.001710396754431300578416197583355865765433265306873077478938944327378579624358857
6 6 8 0.1378425702986293954954519823510936329848986635997470287150931111681582309986202
6 6 9 0.01177517568770721088356322725661456364757065487303759036071002245700863687547823
6 6 10 -0.1351630663396369376509331368964633267670562605917932703654308055865805482768571
6 6 11 0.4599733839439658022769966484354843112927992700908155383279708199819621337402463
6 6 12 -0.2110735697137400717247696567974657035068373248843966379872892379367979168812668
6 6 13 -0.6536871469817257721862160025085203325083275834785153777160609534250856617875298
6 6 14 -0.4940477306503608999397348984704755916377051714014651869761462438896305094560755
6 6 15 -0.002903928063053036935678275458089731479563825263520351740949760544121776632313476
6 6 16 0.01435083847682911089893477385557217684963435015618839459533044739490047001780292
6 6 17 -0.1460726592670059784890704810254563554701649524539963610113623788709549817620202
6 6 18 -0.001265790538217141513829457475110678635489830972369580015667230862264390780185754
6 6 19 0.6455987832686490994058452736816800594561337822384959689955804628721973329322214
6 6 20 0.008767406454783616118737652942852139141592852352146530674315506416146692038386934
6 6 21 -0.1653161823326221601499736226844847996803224518109560305868492963954433855905571
6 7 7 0.04062856633215156370440090597177549409153935469391810322242195634160582165082032
6 7 8 0.03290023942306687955868434362063549887232867395571657493036638346238282900602842
6 7 9 -0.4753287187045749299907774829736216594449202356357010251420865934552993211870846
6 7 10 0.1142966931168104987886247215107217744427711911996941787684205252680827710702009
6 7 11 1.532600771289465660963820641665934717706974988998707132997454473698446378962564
6 7 12 -0.8918530046421771766235870961568044008364218045550777156026277852527690439812667
6 7 13 0.1151599203508021810421584485706915018928829169048890338155314086580789116144879
6 7 14 0.0444709481994811641878042837996686891356096828275689287726394548674536981490645
6 7 15 -0.1289256327129556291429189181602183378629765307404142271399782541787460697008861
6 7 16 0.3359658395772754090677160538069179660754551292439769789177207498030780917948753
6 7 17 -0.2903441847201153240549948356379017322860859325123179127010704055844829401429122
6 7 18 -0.3106580693785301781173928800153518468248431571008386275331331695786522105755687
6 7 19 0.1854766158374885256586430577194719056136730766972531333128055859519975714612256
6 7 20 0.05984327432444240157748807051534235485909348829177130187910480884008449070341008
6 7 21 -0.288331382112116630683740413154609120234787923441595722929006507537581434306515
6 8 8 3.313206479447484373471647167938636644912765569588067828005025491428381099196624
6 8 9 -0.6337045731634496095672933608967609530790636413014063587805819559977126257847924
6 8 10 2.063796909643157900000040529905122851178228312070573911446171128887292723927193
6 8 11 -0.06039335481615313315478664675292856490521726426859647594228745722838919186030795
6 8 12 -0.0155365204153091402175713588647466185777242890612398104691668054127858808190894
6 8 13 0.009931703135066361221577978198137107303324135693990437816022643330693971130575304
6 8 14 0.02927679084323200016977295835957357728622667525037631434451095764013425384728831
6 8 15 -3.310655305653198601133914311491820926948328226391242394880895032726114693429509
6 8 16 -2.685266837866171290366598963177435313492753082758536479098901693860167416172284
6 8 17 1.850648552819810561975137646096750562020353050068409436670623822286755899135651
6 8 18 0.05502473646456552881394946997518737806176030341068444964655554994174556539957278
6 8 19 -0.01671266599275638473526239328294840665809475204776902521173967591029730328644542
6 8 20 3.310910582473666848907055103249710621538608700074551770249073186935850837772937
6 8 21 -0.6272104255296057948739737238006683767087994573563313179858516432957348010512417
6 9 9 1.796414560015746660987526033340742878920174493653041111792559369083593631710959
6 9 10 3.35751458828601715072419080378266584608980153194999623611124223943455060696206
6 9 11 0.2717974789498844747418207062666915650698229310827784301482106300501168493759598
6 9 12 -0.08812974310663857068345344816059666724099074306503517163243381775488501234526172
6 9 13 0.05131443907747454405599808834409841673082184698302158171554994412789916009705215
6 9 14 0.08601511732495948149063821870710749968999195388079805443453308406963538875628165
6 9 15 -0.01542176641370128169772660891735709824199861570493118150770235674312797420783496
6 9 16 -1.787062821291556597529141795208645851367029770766303227898036558698653381416638
6 9 17 -5.004077826219330655235590010351071842027992438410204457963721181672376274386961
6 9 18 0.005281973162689177287901635627109822782731962399409191771419565121029253298806052
6 9 19 -0.07351899960104437994650306380061055760484645433693290020629148630648226550425369
6 9 20 0.01988207459800048488962011556718135016981527609321725856757035697370977625596025
6 9 21 1.771305523822507654545605934584996916286827550129187469031398934478395875750039
6 10 10 1.170827200126899543808217646079117232315861733695118428071064792997983753064934
6 10 11 -0.9101482182206680931646513870682454161094968947448306290546157886097341423493088
6 10 12 1.495437919630415908310205371346765076498496562597588590919557546566574818468712
6 10 13 -0.9227929528922794785992695930536468267253711550808463717149046711628858516189805
6 10 14 -1.680578022729829369923146633761575533921815276908657391501509272066075717310215
6 10 15 0.08279877687583464969399768147261629479892030321298535524697193855960547253848093
6 10 16 0.1685823627308569120185815228804323693891213496541356988146744007983091322985991
6 10 17 -1.118168819586905593903478492918850591223539672140623551211331823174226247269435
6 10 18 -1.360356935952975084075483368349971417477050035740109380903114195180893475882888
6 10 19 1.073158334574155212859123765948803636045700085855252129041351667983256207627383
6 10 20 -0.1041263454693813516281291625897677302159345259424859403828557548372370169941509
6 10 21 -0.08459009538640087665353440676411089970605642074580722422009328195860610253984589
6 11 11 2.669332337290970503041791961482316989417617005044596570438774392536887735638393
6 11 12 -0.1776940236244546311241601288513585217416610994770563430079109745155518885665319
6 11 13 0.02222747623175152265755088638324326343822435341768918238968096849324651891288547
6 11 14 -0.5737782550115354414475436617847930103306647288519534904627724559687001781127046
6 11 15 -0.08626074703982911175256899041974304983845350318389211775235526613587608708237348
6 11 16 0.04291183570141450620417053258694860712292881046387945482712891811826275980985088
6 11 17 0.2663937939316367349135059897397158912627726598993506671577166033303261308105742
6 11 18 -2.213343668947829144760017090525537675308945031619291863586168490850192051409283
6 11 19 0.6245191229996335417521942007889551199673648239641704550266037365955610906646054
6 11 20 0.03943929837117918925539905045553326368411101727596987784487323116827528331265636
6 11 21 -0.05959499854724676869149314952297510843258463617310076558290283468843201683677046
6 12 12 2.225432684152539412666159283348702676769679522878198405324933305623418738326013
6 12 13 -0.6528941668974100726456939524307780361995733162288712994308083370307061739150548
6 12 14 -1.765960668242515698905222223901397309299126912469919107230571360478906361110407
6 12 15 0.01060370147229212601139680880742978058171114734011743463508183692210426268449732
6 12 16 0.2098413641639244126217767508200574636827915815804474855435807045133028400882536
6 12 17 0.7722593453053118460747239069598698600611455772384988313317862211753302326444097
6 12 18 -2.266167270103233219443879371287038168079323051612211520019523219703388087560085
6 12 19 0.6732880353585722695764875293959852863475523350897854809066263616876846090397329
6 12 20 -0.01317769393106153247800762801877085839287447356174973802654470812699436028612273
6 12 21 -0.1304558653482610855499624261377239925581808301873742699757947256031404445171501
6 13 13 0.7066988184040857804033268034127605437347657071399318121126934114660157587478391
6 13 14 0.5796836891161103625853597127899366501415981712382219271852488055827001931348508
6 13 15 -0.03676492457437357727504998875145483553678368090157090877786877590214548914377053
6 13 16 -0.209932667295297124366758573203301909708844399083301488025757145982903521900188
6 13 17 -0.7439384709669930504251091717055989403914654902050379499686365398246001705660283
6 13 18 -0.2691667660514337047460960173724930192066942946102168466409343586592218884066899
6 13 19 -0.5552528691226255866496241117059626435283070392178282040786133814402259706945491
6 13 20 0.01701018656338895026945295835736153676331341101044260296281956298075255884929104
6 13 21 0.2727105033614639445518654015737066307895908346021158998917330173298340379216996
6 14 14 0.2907350531329768847836906492765436703052733142619840915004458507352841988767294
6 14 15 0.03655601698901990714884126834366376386798704762790986593510930904392932784451388
6 14 16 0.02579742351570002496275345534881640679559838026590214292064713215740541148598967
6 14 17 -0.08605328325835543107944687321665039398382053463566532368169753824612997725340787
6 14 18 0.1380872559187056611190141176250065609491432728854562284811544266433981424554791
6 14 19 -0.1032185781177792003711817071735864523343794726148029849643482737854839745538651
6 14 20 -0.01733741652831026077525247343929016001679265737760100472913385516525463206667029
6 14 21 -0.1129599334010626893604532382485510078637264464073648368037355422908896182525683
6 15 15 0.04410202880570714027009487034157231083661993074869574481654397348548590081358127
6 15 16 -0.03015519150578127250901597342342280577478858577269977815373324455681444419983531
6 15 17 -0.06779197296350214793087354909191445222134090121432845498466760778834199363199487
6 15 18 -0.08983401024982108568348658021214435405453476207914604019707480443145337513086571
6 15 19 0.04744857388913766719957482741018304160223007305334405657475249414145965297964497
6 15 20 -0.0508701047524589665467352381082250751277485843168138279408134940575335402540929
6 15 21 0.05685729482291811782799692187960661378903953108145479351058305397853001447030058
6 16 16 0.01604471861869978868969398624615254537545716473804040011658937527746518877450594
6 16 17 -0.03644183162107107159678607255216735258335449964873326365027493195532205820007601
6 16 18 -0.1061208927777910116403979982993011283789281484473220923003196137535099519467037
6 16 19 0.05272385443644628739178259030146869875702240231688284275178899387196051440354204
6 16 20 -0.002955685601811949304074350401747650804091990975367031707635886264771121358987026
6 16 21 -0.03523626628536701530177931248966134409227763810046870504199141828904550138945509
6 17 17 0.02559646051180404429813083121646778890602284347648064873693113915865380021051664
6 17 18 0.2113643021330914209889574561020447992466700501236475851784587741475583225228595
6 17 19 -0.105187496462799662150388790811117405808016374956899246822072939264035125857799
6 17 20 0.006846782609030037489192214506177912074745897963320347030719489874688843344383104
6 17 21 0.02687854270557204070628295899596251088549106157514857763245576881392661261074597
6 18 18 0.0935300373060709503044394495979389110081473525867429309658656945797183327121468
6 18 19 -0.04707751383031831953705657812821029789273015408217490151435834675053922580399653
6 18 20 0.003223800773515503174734791097877858486513416829767561842000163858173948273454207
6 18 21 0.01269556114538350961370527642049208523704394880636069190572188526720552987858234
6 19 19 0.001260340899786620870636045579172862887020975037780367977897163502148361231054765
6 19 20 -0.0005464378940368160434148019383819677021755993248157518076074718740983721909154076
6 19 21 -0.0005126030936304694074635230673404436590894081191526696748363904987874964072627181
6 20 20 8.830353018940272855798230397539423493113062632238269610272328678911847743692298e-05
6 20 21 -0.0008963219790432842422608999577108388710927528735099220301367018553524317455385778
6 21 21 1.341092323527734101770583067558852012077750938640674934595705648285571686280985e-24
7 0 0 3.638129165281416767234890811153811059346340109724831061451574919701387820949588
7 0 1 -2.176705379237277598924253251053815781891406231080212240131330816712517434896594
7 0 2 0.06004774821077213643851472735504625142765581095007000891191505646937243455999356
7 0 3 0.5224643224977103710974681584180239057821502163598486006655389521915077793990232
7 0 4 0.09148337184621304402277887215706751278291482595425407274441135521381867850763289
7 0 5 0.3148768597014884907277335858975943311682559790030936777042271580061442816789865
7 0 6 -0.1888197268172807394095175656017787657134621922531171360959992793429971727470457
7 0 7 -0.003286147919917270749406191739798965925891629289204179293589507204731484024079481
7 0 8 -0.01414038308353272962378025033665252479540830250269781652719241157940673296833342
7 0 9 -0.2277290121812890234150652602232940795643880540505476349999731387203863035832452
7 0 10 -0.0783691801409922552426255640728233938339503297448429321526811702074906238405739
7 0 11 0.0006852077225875905990305859278033100768196330081031093029317644562297417912727404
7 0 12 -0.00891285293312313083840898386498586295976696993796477112560096324424828241463
7 0 13 0.03038231594030289636279194679562256137497527560281964080383143141012697192554168
7 0 14 0.003755784266412173312671936882589332750091178317402490916624588356269511560748916
7 0 15 0.007632599120267986565650865433186009712553963562650562495225530684079517562618709
7 0 16 -1.454781970779246270039448466477517541293232565762847115408817889144149382003219
7 0 17 0.669061013435109489074788663179899480900746361422461385851847540469139817935365
7 0 18 -0.009120166097986328338125804887854257634431403260857842525814892975758009407967865
7 0 19 -0.1187175052129287110807404547750746562547233747716576967121650362120877135218045
7 0 20 -0.04597341383004634982481787545981782915565077542865072469489858488880611493601264
7 0 21 -0.04152807359392782523036330494508868307810399785165293954796825218375388619801458
7 0 22 -0.1388800028045196031455443759123413074826241792740956034135965409414153298319664
7 0 23 0.0004698368911994150769214703533844926247962092339111851025310101121121559719770514
7 0 24 -0.003056489411740307034720567727897935429923804834441124759080622813656346912712396
7 0 25 -0.007737305543521050078881715784981209058180900708042192727843788109952370724735694
7 0 26 0.04380350985702206358357302883195173430373246064066027121349774006944728619827788
7 0 27 0.1465966909373991179773205047618755751135065617801591120330874899033377977089286
7 0 28 0.005027144226509977001212396469738395860114177900787816327130042073007628835229154
7 0 29 0.005008075800550809811224634004569406423849608539457021845698232187616633268263131
7 0 30 -0.07370070954421310076668004431317173831069196183394973873775138773744279132953042
7 0 31 0.002570416146170065567937949607883087415702543941354529535443143073247239962418551
7 0 32 0.01591683650159850385522450693886986875780831949954581375817190952484188992792743
7 0 33 0.03617091073675407701792216339876572457541776217755453787127367520893842786155509
7 1 1 3.827320312012240594929056723288119964754333003486412175923735535490827243972885
7 1 2 -2.941343759472508391203252577709941361110232980276965714230380434960324132756484
7 1 3 -2.11975937449797627328874589015688804556002580366177444010092506761139757330019
7 1 4 0.6611489744022885078521774308740826033428245937020518766543958649290005224654526
7 1 5 0.8166189785255709828151120057191116674566739723618680421607050482899944094283411
7 1 6 0.2101441030018071037369099020414409890971115503798257839454816416212909610596953
7 1 7 -0.05044998937080939758596832180944367442210766079301957344178614120727754543705984
7 1 8 -0.3221184532344600014038412769928986265927292451423054530378484844372067064447302
7 1 9 -0.2218747315701835783305359246630522470648431979206459807958827314595830256902768
7 1 10 0.2637304098871386234481331253026058949703892856454037239171421110673816711329618
7 1 11 0.004232248782806625200901505159544358077191349644443375100492271858234906436945898
7 1 12 0.01980297046941981265781507146243175604163879978529924347127282591479152498703726
7 1 13 0.03804790268768913912394467343316069241755052649372977375083737856687134954045112
7 1 14 -0.01718137171838674966568544251281533975979760647367663873794731090782423575177254
7 1 15 -0.07185318514483613905186403817526857614410363487546630218250256587899856370732795
7 1 16 -2.487672382782917137896524989648551915658274977592148699787458917314023402709672
7 1 17 -0.4112278609759651325232116240419475066592505703160246935185467957016613095074885
7 1 18 0.9623164459772662117153776236364460575662688214922497067944195451061792731436553
7 1 19 -0.1728570038723264615326115201792296455701007406398555318678453909810737074392506
7 1 20 -0.1568958995256313196130490878789521816385713956633711887857261815131169098319748
7 1 21 0.1338993954043349990639517361034786306968861850318076516393172046183497309725656
7 1 22 0.2175825964006330205877030275426114548414612648132340918372627333224274067568406
7 1 23 -0.02540201767544396632692195865575101849009513494428765004626482842380590782080603
7 1 24 0.06158812207172793485877779545571053122118307609030768723591534773166708048445259
7 1 25 -0.02566971786463072138089574587831722453450304770281032542377683623290445603197398
7 1 26 -0.1284949589483657767624938425037307871873034362908339421173357549648293732656425
7 1 27 1.708531513522011140765534266114940538842422496091349490649374856220620342705633
7 1 28 -0.8304488492983790053756871285654478685519920593338352210847636080170822206491134
7 1 29 0.03539153922602505740661079991481918050648557688024119476131314284935560391630179
7 1 30 0.4810610964021403922613304927891534523544078966078900825299169249705838824342223
7 1 31 0.03356450564525090553972620785034309652271329193986286191591490455369113685864898
7 1 32 -0.1067200205155084231168470933653783527233902256087293958246589537030720596966458
7 1 33 -0.0566417738035296377106298043284622109780113148969061601733129778399823259861922
7 2 2 3.364726250975686581318553715440395544196042734676912112621353235875217041680046
7 2 3 -0.2113078817210495699873341140583487225570527588257490066146171654593692616280995
7 2 4 -2.115539582538019628681374564514558372248023155801987830015288991349644603486385
7 2 5 -1.416676784722563670944723474588721836359368842758292484398622658162183154147042
7 2 6 0.6134046425674056277920284133167582584346311365807616974762182785429416543462454
7 2 7 0.3376484910288512987238777753730495611730023388490613388484263080526949245303604
7 2 8 0.514531476932571017808699820947801593254505951971413415903170788013583880069302
7 2 9 0.1311636518418126942026581385705332189148947955702443741428325699148504002872088
7 2 10 0.7059514025206241008105836646997500453334973378116662744298126598927367228492267
7 2 11 -0.0172671862138991991655431492138744422373703172969859544457468528259738460002021
7 2 12 -0.03367226201202510367793860090160083673288904120878596302512150063524485312969334
7 2 13 0.004884515214772664036827900763822202573820345751980228818068591219775437904944647
7 2 14 -0.1119066710371240024362518926596822783782127944968661755375219392784698419774658
7 2 15 -0.2790812117598012313218413845427368268634093837713314211303669745319844119492835
7 2 16 -0.2928993245564328705064206111505908731066349597567337653870878235743145023630469
7 2 17 -1.181031293542657512792751434221782675154935594631569259004187709114267741518468
7 2 18 -0.2847985617135911705843478305973076138863935488633393905546981807899530535505712
7 2 19 1.094413065470459891573284417857066800737300547076968317520548179863311906746484
7 2 20 0.3294920177188501908909402687549169637950321708728001318892311949056110548610191
7 2 21 0.4665284292093139871799235888726445188694929464341135223649775640848154749565567
7 2 22 -0.09935213813629395208173181160840778829078661915275755086528860850882368170800922
7 2 23 -0.02037987473034918763819952980938245386005297884627183335665802642469534458019937
7 2 24 -0.1075729996449056991615229256166096351184784350370891465474720447611575985617238
7 2 25 -0.1897082026437789457799619784989250505513083778421697601964105690205993597169912
7 2 26 -0.04896144638160074803937036081639863201285736920890929215295281549086522236416538
7 2 27 -0.9697234118216079428054173201634339525962881784776886984585565473145445315268267
7 2 28 1.480490426247675400130859239755273048493590910691157990774638074792893902655321
7 2 29 -0.4244624325250309405484196280199901560490321508616186969996655495230986096864003
7 2 30 -1.374594442082628764889097313922612155562185982679577454465791549947958253527153
7 2 31 0.017626058673894219314468038135291026121752631247978346528800693976921440865982
7 2 32 0.1921789526834127166791710493937590077603303146221821508988330297022734611845363
7 2 33 0.230119765378200483282471023726338194918992148698601687171690404508153276892175
7 3 3 5.002108665119618636536015002960229672253345166088649817260486151352760836108871
7 3 4 0.08907862675158748692358899183152705360785020754191904831708094814822453667625073
7 3 5 -1.329369876259977457334346298563898349112080657575031880436358156019443426324701
7 3 6 -0.3156814472911822380259600966564010737619737792811247000639744506661816890630791
7 3 7 -0.05321494966578416742626839362071346045691507738887941793253387089450485143716011
7 3 8 0.2550129352432496701680897295936822950113113253072092425599536648350454332931848
7 3 9 0.5695843045023254879449343920604316600781136464758733711940255582680307855250311
7 3 10 -0.04415057842815581999604314228456746784636441354245485213245173052462301332558288
7 3 11 0.006867689038520663613573756903007769859576404166636333278574278667436274551914668
7 3 12 0.004017648789274639610475290988921441033118707192318115740071713702128261591510529
7 3 13 -0.04628919497726998516094568031564418587571145014695229849847090080664051093996572
7 3 14 -0.07937599804822877837526013853755503749496507118196366998885169807660538146856601
7 3 15 0.1468685521797537610966055018134619800350187605932522249377864470868270400714009
7 3 16 -0.02109063421323738440714111353268607417757766189605970555179340526816045176934623
7 3 17 -2.730211948903940001967920454513171654917952941638551703454995326410081791298799
7 3 18 -0.04002758142027071105217905825970618728665059846664014306495001419917816687898115
7 3 19 -0.8439058692107473728704220705582773524642248692481833631704782550663026054046692
7 3 20 -0.03125759166315790374105902331848788834130682081286303913282211689754333035474217
7 3 21 0.1816619506247812814188005655798673881843765692188540357387127901979065854967127
7 3 22 0.07983272768159659138007450274049588786989514778217528668663447794514730915406294
7 3 23 -0.03520202186630895709332921808307110021149332208076828658536760324598605479657295
7 3 24 -0.001521408361748097548177083539499879611166088406975534879270209631389219007824693
7 3 25 -0.04086415380363852941446337826913089365521060982024400896483548059411633229698684
7 3 26 0.07361891473339000625336778318295727060993602197441761176329320638901934214524591
7 3 27 1.993693796670984142904285879583278286974051296534119561506466392782686502533009
7 3 28 0.5485748982917587146192033891568406782466564914450978549761203437450219656376819
7 3 29 -0.06045799785347047249430504504773532725660815456970150487346867101551054604668708
7 3 30 -0.06012301397644279239382403368994167257443646228018085256943192287655903404184341
7 3 31 0.03863491903089708412327854592606261664215514678832935712695850087260992970273045
7 3 32 -0.02470779978802512415211331994801682504025445157638332261678161865292136260600942
7 3 33 -0.07324963744636375484323771863050470947180011269060418945583712008595847849521961
7 4 4 1.138271277775145211197259551826265031010092136441808852291266394546171250417659
7 4 5 -0.4086147699668321394848636705545694638136509675815915831452166187740481300638682
7 4 6 -0.3404424483109066716236855943284534297118029632432785876261310557226886682480403
7 4 7 -0.6071871501487726104612333604067689519678890759177211966651208430952101884749696
7 4 8 0.314099785163980481757609626383188343245019661170061425318123691520940030149163
7 4 9 -0.4673038333958315326786408773204689189609130589700503570232116584602706860738111
7 4 10 0.5092724868154913405198253372014115430711700841446468782112026684553514178991764
7 4 11 0.05110068956775635580518356379025612738981064073108269217116476846646736739946146
7 4 12 -0.04821715571604490984953978553143063465505405354675570642090646564031353257283653
7 4 13 0.0680010615749304068819762228290171179913205373900551813231945655885560352511222
7 4 14 0.001838674788463559104742044282984762263163231962810310167441372334557874569386369
7 4 15 -0.3291165145465855114345988819085053230559108916577964074477029036527480893610218
7 4 16 -0.03233767556183908205868765154357775503000297024825291397958273060720187746707828
7 4 17 0.193190601190039020204306624929791204413799877070080083990083115826541647949932
7 4 18 -1.602614428607692445251679772987623528546087239678163116316228467501144180036744
7 4 19 0.4729366803416033842981129252443522083389144722195884529054291966292845197550276
7 4 20 0.4143974277199497328496049767308187886373240532096225608954438634971331024779653
7 4 21 0.5173793402460721981861284662054075353649494394995020054776376212347490718701585
7 4 22 -0.3669213497101612629703912196387185812673846924321410828038899214395876363227137
7 4 23 0.01978124974859257348633913073851507466762916317348621213915024628603735176997735
7 4 24 -0.1286777260965793078430894461336305126776160919115610361487591251050447089258303
7 4 25 -0.1263496587218822828883460617569574457629952867634742624634962081230229689157446
7 4 26 -0.01774559938835776861218486642129733442848553341071046478116189908218433988692949
7 4 27 -0.5679460666561697199244822011491145310025703265848925849112625582817386840662474
7 4 28 0.7732010469750664777004665310410106410155478012960410152820261164021419237758065
7 4 29 0.1084044959865501087582984793516264376082560771104815704648039690842423195095566
7 4 30 -1.134625849119562739086054989793102375618243656597713520068371815491273960768187
7 4 31 -0.06251799542040538361195257414666956563174981083291983812520639618852139814916567
7 4 32 0.1696863756242540869335861499318839305954585674558916751326335960668703857669329
7 4 33 0.3113709151582277428224140154872079886537593619612713212895770280136173377537894
7 5 5 3.043773327883987605482341778707863944811406211211916289878928723301731021748969
7 5 6 2.090678749104029155193058923749894199712900879932662060381663961988198637857004
7 5 7 0.002793567104800966850236091485457706034140727930855659610316385151710705789578041
7 5 8 -0.5767599547731389459031990672566817427436773725130620361194990869788056123383184
7 5 9 -1.237657318679010176212460024443617046686908422842756073606202467499717730219758
7 5 10 0.7553132785271102063346983673398000102703796465302655530440423755758680443028158
7 5 11 -5.693179854067550429936519903115733532923279383709434482993385726517044012641221e-05
7 5 12 0.01999981263496125635570245798760989780301707446472530967351611709471195093192538
7 5 13 0.1426737425034754514159525433394598520601885017316036143392874149041470718376149
7 5 14 0.02968259704173453783235624502816764911546225873073719558267622066207617194491699
7 5 15 -0.2280286461289886309767655251284868128292929800176849090353055326286591889431114
7 5 16 0.04590683807504719732671018234938321834982233844540243576514599982276029276250939
7 5 17 -1.978066403766701788144318655310604549469012965625709521091900369204883859710527
7 5 18 -1.195735112565771332399100838557192205637913364358074971393438566769083788604864
7 5 19 -2.26295254861534642845865885587367524764637723945498948998194613375129585749759
7 5 20 0.04390361959328291391378200559912897595918311958718825290333791208649117167849939
7 5 21 0.1730405709850191326362087418635912596140229622085709718768568123937201027497681
7 5 22 0.021011720373817423264744622381051166628682899067466014661007899981662958697778
7 5 23 0.007533643380926960004548979923979297335445279971349999761854666802360616564647175
7 5 24 0.02745226468975809335644289718677217596537545670793567202857802923689248887306189
7 5 25 -0.02449217308694835071534755624820487843757431418834999841430212223225334901609047
7 5 26 -0.1243050341883393613319336421395408473063916688191039692670575147007470025045404
7 5 27 2.167596735339237085642460101525743376357019717241115187488510854605701079130793
7 5 28 0.9461914786737787309404221981684547864245718021880853488408941427869373484702787
7 5 29 0.03839086682433078611849144737960196787326056483936212324447265023967031451323953
7 5 30 -0.03689350626873883402649410122923821436362981720073280943684725650231772177901466
7 5 31 -0.01469650160601074082706682590502607355839135514757612511659213036961214137709373
7 5 32 -0.01612379418978459586525348272754079997167768676529028629731225640424835391568065
7 5 33 0.1037236119406492696448318829889459656026228569752892809226533927379912664812439
7 6 6 5.604279564289853268710615475865691672043680662299469624304822143508392923342718
7 6 7 -0.001287239706038097736278820855191073162812871612915629617851558532379711956242995
7 6 8 0.3292259630816974918895350354122770433672165646504099531309915254606645690390623
7 6 9 0.4018891899247998313220388277598859690481873429514596047186841551569007625656194
7 6 10 -1.103345224023804307039788217725078695537647785295619305225478414540589521800368
7 6 11 -0.0001115247484982323093443553250507438279854443331388939806075992004730078192853224
7 6 12 0.004594038226590027909838724526940027441925066683569415506043047950116631052212269
7 6 13 -0.06714932147740793754337612971870217440746551379898396754741386104996616733442897
7 6 14 0.005474200594845461207423876167803012396027765495967997251251933052856887300774585
7 6 15 0.2657270301963623364627304635567949106619512401425411360966149665961475949402873
7 6 16 -0.01908635088821567352252366923799661349895333537812444109300459370086991577114136
7 6 17 0.5569278615199064071308915584635269243596077504630601045070456197157101833785292
7 6 18 -0.32565687035895112316406041232961853339445950843249525910656229989868915600749
7 6 19 -1.2886431101638082290408191227357571263491479941034320171971843654546141032815
7 6 20 -0.2688837570686086523592934591921051781276999902332417919180784569037833433546233
7 6 21 -0.2710664450291937410082820757897986114438394188066220793597155374767996804838529
7 6 22 -0.4207108331945359751743366907410333422428739694776372855798954330296630073842312
7 6 23 -0.004890972548080830650292919510647051978806189856114344930088717706126271982461248
7 6 24 0.02367050479997683304052513807355092117061571655178624076712515294854211984492287
7 6 25 0.05680188045182824502599092583958658802748868239171149156023659647452862323209575
7 6 26 0.1428575561062751787347277012734476556732666797700332093097092194015704023946312
7 6 27 -0.4879969470754616417691659866192097956986356276784323468585197382119142475664698
7 6 28 0.3644234360867316755878779124811611256066209274770850181281477882659353340695775
7 6 29 0.2341690588443044217826776473308978627405211721433853774581012793091518435810478
7 6 30 0.2716023135100071162262454596773727838559480017041884059788151724788119727262803
7 6 31 0.008711293430460513272969617868160829301841905831273997503788288945406455254759562
7 6 32 -0.05226376218882397723497015743087426324473486770208143477088785050134180738210432
7 6 33 -0.1228694740900871577280027622833472550425441067691712052079720384943506555015499
7 7 7 0.06798128538822407798070238654179952376719561897992042694020634192647652435402117
7 7 8 -0.3409172366360434083963520757679461082586350260945175412950086067177422733152606
7 7 9 0.9058340648139067257631824676895242526359466146907352256260465263872427423283758
7 7 10 0.01017708919481167605132442480285774135075121464113312943995317810029658020520947
7 7 11 -0.02599466380488226290338106573139370236087230870515781772142026096112176063906447
7 7 12 0.1552606739819857183019390485875015939726327222463111086865886626277060419997651
7 7 13 -0.1077190186224998882536803204657223146734033627456044749403393351417047349608881
7 7 14 -0.1097101209833980247128684247771436736483425347648677188896655980488915472606028
7 7 15 0.2093567903600679146805652130154297254519833133203178264888062822430077115280854
7 7 16 -0.02346997269713582670811244734507682216330886165942696903927034324689343607437286
7 7 17 0.1271173836835625977340792428418139037435726572616777409916639468922593003910701
7 7 18 -0.6833009198566611952232557459273499359293469728574947844568689476891028148478346
7 7 19 0.3742974191914755112180314271780968193163981613144041062599475811078971357989612
7 7 20 0.0354317114345362841362143559501676223994727366948742322369268545140582687850173
7 7 21 -0.173290183533395134737801049382160416746619685674679220197525082101606063359671
7 7 22 0.4112806636936891447107372792479749164249297167833094162054969949954184613851042
7 7 23 0.03421864670740904459143532091921461104766980958338099348745160566672569973856204
7 7 24 -0.02608691249379179596183477870499247466077866806029317473154653415597220132028472
7 7 25 0.01802908367735361987044625563987532272068198342032846596861996017306473373744404
7 7 26 0.02259427874225986795267268235699411207681840799842972601078096441044101134765115
7 7 27 0.7521527293884119517412793838248711726788765036241977157283378221534205813348272
7 7 28 -0.2113018662932923555686467130809768157906629552058679567094462109470635201106741
7 7 29 0.1928816753423728817434409575330955726589754315914017916587868020450962443136763
7 7 30 0.1343635643441422215285794710665245972074677683581237842444060943662586754134562
7 7 31 -0.03741881878497044495947008159613578402028949230298605989246723877466390432439199
7 7 32 -0.03641450778540471199731015872210339408650940593616139398424048365294860558324979
7 7 33 -0.1867625116178080467278925306584356134117308562193349930449696666104468097722566
7 8 8 3.403212998888737141843349842337272836945847565720345456660559634691579467760059
7 8 9 -0.5446579795176179929279099720526451393124920008729099150436158283403047409736743
7 8 10 2.063938966414177228736505170864988609944105141190321672715855115172786555990481
7 8 11 -0.0003526059604551742778850992719147937111475255069743873735339794387857409111441474
7 8 12 -0.02102834143622769556722664412643800425444040880875159638990118523317658895573164
7 8 13 -0.0007924097083931908906711026266702762060196214223863743926771749494522910811692327
7 8 14 -0.02963679004205267354687873176362740952730156632362230535724361342129424532775139
7 8 15 -0.05220756092486882039989170442438855837242718224401192769366846493248678752588284
7 8 16 -0.1753983218378499643442187848238625546597844117733584913748515315674449353845476
7 8 17 -0.06640277729916514299556140555517712275083095918552497178952157137157083039322644
7 8 18 -0.5164875168333756805254144465860897578944755516496427842194405823413910978889454
7 8 19 0.118434297912557263112190932649455567977118168442068820222739302344616481120921
7 8 20 -3.113255239184641302032847848090931208222093276846338789679201216264348602856813
7 8 21 -2.569952063440432330083330587424796814155828522933106962606468265066347271434066
7 8 22 1.686620085195854909563794731291064850578963659221211634115366693297654577080991
7 8 23 0.006531729595915483971878616649558938218632599826030353932900163274925848911202767
7 8 24 -0.06659788689569798817091819055275110183533955584984175242814669994818218367248552
7 8 25 -0.05428701314953904835571785544933664334304348050817133481550095857033663314948431
7 8 26 0.05839476676901243495590842098748228058317406680358894804536609542652502594912446
7 8 27 0.1413325495590539776408479125121698241222327861396028090315432104973882443704173
7 8 28 0.4589487326243756979096302008729299091547611492560917379394856040624474813295868
7 8 29 3.145125903496632027894327104192218783647408070037538167341211782682592990811447
7 8 30 -1.093311761163604065937046763228934342991867576653511523703875191786412772603979
7 8 31 -0.009401025821502135084934198013126749862709722701916474985753578805564416336100749
7 8 32 0.1060987319854849638136749155262423846061267765660736043476522378936045932892807
7 8 33 0.1106023276938812553558001254118708389372638403227333822739902567625627463412074
7 9 9 2.875488185669512352035255140910005639344764050223619338928257353244743373327349
7 9 10 1.684195499702525820919145489136683311875622331355278183750985492823625146624557
7 9 11 -0.0005155363636961890942464006958513741853220572175049830118191184988888955581700095
7 9 12 -0.03505845189612347771260321324413216724523968226586405928181213693832116218311152
7 9 13 -0.2469794872397378961961355607089029562380562247881652492289272234196319166198519
7 9 14 0.1747460109499846769757881028119124898481155080241430763090785783239757981331326
7 9 15 0.2439278246012329353549450203326703322917420423258276348592704585033191711636638
7 9 16 -0.3285009486142040579639492539754637175875837774736847305657750093386086716218206
7 9 17 0.5054554331196599231995202567790640768615747380955650677051105032864994395975735
7 9 18 -1.09123358863666908324847042515032652084048230043561499131700924959297709321342
7 9 19 -1.255890747091124435446567923836627196992748256718322494206998909922316023652161
7 9 20 0.4645792033463225843718395970556343774104371600621155922928575117204849099759407
7 9 21 -1.882915888455091392767276191853540843173373042701909671149381908745930360735131
7 9 22 -2.255321858164579162695559149016864505973690677206353331215995919885617912637998
7 9 23 0.01344453540862022580679713332805078641474659592756123486229217634128649518409796
7 9 24 0.1090842243505339311257939014513910792715404822766554425836875384630594525171434
7 9 25 0.2788710994654165287736598959402481146905280842161690473144355942024645008075229
7 9 26 -0.07803013280301454179108149588408769268151981280167333784886405161428904843597131
7 9 27 0.2280602641904001092825599813481522001484123820775069806997563299078071892589351
7 9 28 0.6971485873126486478205191930973439926213243774861237526649067075397654482869521
7 9 29 -0.3947658623844405472214161565598415228908845884113849919908206115409366960830878
7 9 30 2.026307635154382900872406136008356337562224245948513523148127169815286122989604
7 9 31 -0.01715879929470704233059385478833845695923233156509088208896451322415361360671522
7 9 32 -0.07960202618735942337437998401655076489929706935093789081060499720970137264902017
7 9 33 -0.3219579574042474771460265162167580250348095234012126498443314410461296164457512
7 10 10 3.562185610790160990992212581871044649414350725910931592673861111921908289975882
7 10 11 0.0006941074126802645656863991448479127056175435564603536923801552557547102805447374
7 10 12 0.01079824060422410328927197446564566366302474570542317468656849683815577736348852
7 10 13 0.1922036608874435011405770663429015884897138074523899486923271386377931566311128
7 10 14 -0.1538930654912518944311657062874886982672408310567475461722285931575010196831784
7 10 15 -0.4719970178102934366458684355701841980274591281564805137586239116058992035739945
7 10 16 0.8998386198799094190902962126988612744768051686599076621361298813103406544682677
7 10 17 0.05919958303923899824752920372948626263505107176876125293393438523218055045500021
7 10 18 0.1410359674274611043447801467550983029699175257890806430904431220955640051430517
7 10 19 -0.1864159643638247024401074828992140353300470166290363458128247784519450707583717
7 10 20 -0.1685660692298697625958537697686630435198816655171353875027271805244560504970427
7 10 21 -0.2339539793403040804211557940362979289695073854253178676178300039437515543483169
7 10 22 -3.910271238885575214813093205098402589096382363929793031431744485603000366974803
7 10 23 -0.007419026008672803851994699459319746124288574068886165243708720198399076489516356
7 10 24 -0.1270136876940857677084550418601729066048995896292192760490588429980743159136694
7 10 25 -0.2968461471351885930604728753837226385567424981629733728163197400009652857079224
7 10 26 -0.1114695563683761281149884543778665548417083252766032533496322646773860938445785
7 10 27 -0.9051180705196140205967243568500213835352022400459286966003979035615839093639106
7 10 28 0.1384492375862617114526221116896783438351413222343092380051172279942548903691661
7 10 29 0.1297368573510533006286083969137449905604050534335703279404454615696992061000285
7 10 30 0.2265708117302789927563259481537568815989510355657764748287456595468721650390515
7 10 31 0.008662111184269219581443990502350381943204560383805509144777342989578593014633126
7 10 32 0.1159314110144319509541135159890929109444629299011587795274194647776114701096586
7 10 33 0.3605274614419173085308799811923176432924171566820566307102704913618246598697958
7 11 11 0.007111858818537608705314956920121555109708476638548333139324766187197545294855374
7 11 12 0.031267291037843229677895443212569314625278365478810765911407987888511501580254
7 11 13 -0.02761241839917048575475498939777531202655623086541147599896928294466647366191461
7 11 14 -0.07412031621101360429476440834445070059819022738545095003791680542073163982921722
7 11 15 0.1922779331117298158605395915005393263667780826606417235451408720847064612726878
7 11 16 0.5014889296122907074633390242874882111871608748578797578339428948562193751777517
7 11 17 0.8280384050691263923937868557905356656443016085309292768639271472085266713660457
7 11 18 -0.6154557328679276844003473813687377219546202924387359035938938779501624329989006
7 11 19 0.3975487207086339580090394978579382248122306632858442090194669116701762498106616
7 11 20 0.01242109357745122580617685957308929071462133138272240372555068029897219681294239
7 11 21 -0.2256950297957165164830678951313153167900771403206731899658759826532682170742627
7 11 22 0.2326993497423877381399537750073453340030931233821182620617907675752352372900886
7 11 23 -0.09653509093571738327906237599853090269471481405844635519851640439104791272213591
7 11 24 0.1108630349772660798907429901038596864107650701755614499310592746352245652966427
7 11 25 -0.03423726552213582098210874673106763137027102545313819133787319691269242957043838
7 11 26 0.06291349830808276485387100248848595879533670529009699353283151986214708341166446
7 11 27 -0.7093914067924287709764577443640331461688289560695501780062918325405393640244223
7 11 28 -0.07630726903622294331186282033591973585381072420572624428893227523058303604900327
7 11 29 0.2921695030740752285425804440783263595264362288795511420867193387062327060820884
7 11 30 -0.1863252376937497252011529115391814534380218650988156141910274972083259996891505
7 11 31 0.05718096921471907122854957923721016968935241398034021941130441028857618865113217
7 11 32 -0.04048731485310196974252787529570559835908729711130599965300237910172969650529598
7 11 33 -0.1293644348036470510066685890120533675914235766855046205730380978090978925059281
7 12 12 3.349435812141428345669096616620401989987338933165377207117243817728069854521599
7 12 13 -0.734093762973707615423484499764053082905215436947197844489149085050094756440677
7 12 14 1.876417005774104021188035129616426384031869196214174198832832711339766597805498
7 12 15 -0.4707663153053205191876817494392941782486087369687260076470601373863964532605683
7 12 16 -0.01201329031827586169389505652108246724139663951625930427350355733012752352013493
7 12 17 0.02052444919648636497205166486509707843728838261775887543151243314622804034388508
7 12 18 0.06716029683576720882057718561703865662016501315844595151469941811505005243087086
7 12 19 -0.02480855638545362326877788819442582554975984917756271283130434573426971280535452
7 12 20 -0.03646077613510688713401489868115315606555194155202731465250275060075073128992018
7 12 21 -0.03560497166159163529702718625566953891140686771437249744814192133717744996373624
7 12 22 -0.006106285585784781585678209610697570111131451452653631249421688417355562826271031
7 12 23 -3.347339938790396612931464357308290981811452827573544579431374848788807258054897
7 12 24 -2.6037612841030669647541012232588251010525639980210968069129513571609455453924
7 12 25 1.475508782893397759822131865100576233679632077394650328223897162427860486173237
7 12 26 0.4909204481127852529573637051480193183469989318752353839433089831767963124498206
7 12 27 -0.038531330130888639953091243958653622705051193279690716499415185704167371492814
7 12 28 -0.04177481921817840508826447606585870926730028687877873981659139192538843563955673
7 12 29 0.02810748578807695672290434381181809967070684221426119137383274378343834816178881
7 12 30 0.06704499477696382392389950051860726344716042072605273821563256151873955458573093
7 12 31 3.348053658833765828149787731831073129716627093152529014656773712479554159932328
7 12 32 -0.7481104400545603277723323433518453256633232724031840114285412032665298229396861
7 12 33 0.9616867634181057721450454545873134965941786008998423061342972465119698759124566
7 13 13 1.892816829229038743285903765815833416466712651105742695256530397828925358588937
7 13 14 3.741249110249065780739606635668178924993541246546183668870767681880983733732331
7 13 15 1.272830866922001502640073657871879153082092134769467745382555424214047085020723
7 13 16 -0.03190884229802421772884129438144399960618156675124442476498189814586449644940595
7 13 17 -0.01375683907148204241858257536300342381362628533553212281776191662487279193269606
7 13 18 0.003465946007232523831028635462595103440126487265128226511323378040956403177356583
7 13 19 0.03274100018593043549549742163965420708776287113768571241680071904154582840173655
7 13 20 0.006782772692318908630523330701875579049612664833096290068967130774048421077039217
7 13 21 -0.019824223797083492674074383966167428884586070630239899438574673724997704185714
7 13 22 -0.09034342945047163189682125647097055975956181621528856171103032571506292443401994
7 13 23 -0.001323683383850558288291962821705806128793120074595491265229876810479897108534078
7 13 24 -1.88793010562154459605363216669870779509710427505621863337189402928717739574965
7 13 25 -3.774979533971391786649277351837787116097595123232034172541328362304209091525181
7 13 26 -1.228120558313851685177836508200151841803489083330950666474022433094732551574878
7 13 27 -0.04606485198244509896659210046169024899394828256376447457865999718319222082480721
7 13 28 0.05785033189120649783277413035351104429734753016607707980475711433093016315938415
7 13 29 -0.02328182929531060915921512781363172984329144612143624800770459732384941012174314
7 13 30 -0.007295080180046754219279519033951327101325262436635104542271380366539630255484543
7 13 31 0.002750881459149938285925550969541111867617588749660799524377547385320293645368599
7 13 32 1.887634052344212156578671092107872749773308353509302157837559306613986637436081
7 13 33 -2.50095142523585318781791016607203099489444409986341584577494633248792044789965
7 14 14 0.5971500572270144736591611023441862188940753236840839926318530022615819253802016
7 14 15 -0.1011420960794415783058706143647462299971665243405992715979374545663064501117
7 14 16 0.5936199737999126895764532572941447837782074640507730557131055007781344054205495
7 14 17 -0.3084037521184960223788207477967297698509085857838088211049069930951398151720757
7 14 18 0.5142403149171697500509306225520831959750251896701784497941596779482918447028407
7 14 19 0.1365726665616548213559374394519330449285617279335411430864693124631454688906298
7 14 20 -0.2675250597039594242453568898087370228194576099050224632492187130299199467176997
7 14 21 -0.1151016375333291459236966507768439943249467207417387660766221168756252025371809
7 14 22 0.9446241953740441278082829356567024834179318753835172408365406775354117917442312
7 14 23 0.0256423254653022997083707474512947770335331863225771723937503717165777937802274
7 14 24 -0.0001157756720083474239296020956940278312691362451931803235170699558051610771433518
7 14 25 -0.04073903186513267050462186597691394760983071354863231297213990906105202656027133
7 14 26 -0.4258184572512318987758287817322573482735460758806924237556431560563082948553572
7 14 27 0.9452337124467228331176316055589254439755891444993078658950055647961785157156993
7 14 28 -1.144156802108695296743586795636684454134183883483178322050483961433018232764762
7 14 29 0.4017924084308432124344241863865785600126089246070373429375646016202946994129309
7 14 30 0.5071568502675521409204886589375270476780048824658152396013866924835958336176943
7 14 31 -0.03540349802951156349644887717580186376048270675502075637723817590531610646402091
7 14 32 -0.01483146513381355178455094003976132257575600394582199043634932556046951097563005
7 14 33 -0.3246763611717903204699581673675111181522495918515778743854242299268203812063976
7 15 15 4.0777421827593342484294379110676516205814167202662937798633504530772389225276
7 15 16 -0.1243052200077404156094813736844526757209009214436788673938230067238383352782318
7 15 17 0.05249065330069268104508655065110279639085045169155624773174773783568766200405545
7 15 18 0.3371127263161182357614674131313227885201119405167142708769648636901393687479437
7 15 19 0.03162512240619222686153084638656465648766193526041734980200433582101509727955071
7 15 20 -0.1669057770537703994353640242123319071909752586328017095292511736440933244275755
7 15 21 -0.2039477412650972439726868753324047678349328482656086170465761303672263700053313
7 15 22 -0.2031288064663197667353104496919464286954047677759600954356697105835137443395856
7 15 23 0.009836339466113627015563050402253433718539616080949327957696480775780506568996783
7 15 24 0.05138478097018677792070566206055451574028552084035626210598824933032883351794136
7 15 25 0.03862540721364003813941801611197534491437143569719781728832894974579378768611603
7 15 26 -3.959855333562870373990762196131300505709782469451936401624069875324278564691285
7 15 27 -0.07692502412153877574233890587911599532646939556922158919564917448163299948633427
7 15 28 -0.2443027445679125004741062405512460385818042571087344520099222106088928389876585
7 15 29 0.1345100029289258107283555302634711271915317002646308560248228095108049569067291
7 15 30 0.3120244653949537970823869421155765462092322399233075408049185894504939380900431
7 15 31 -0.006968703878702541517303272870878466034492840592094584118678417922868415357460108
7 15 32 -0.06052737653283873254704938084779878158266855315140222797627206956821376529495698
7 15 33 3.893166808727028158104365746792622957777613018609707790123089397142265112476065
7 16 16 4.175535272529944555996430305541450349008813194276090297955627494062791242608245
7 16 17 -2.176949054083511407007196125839549704827010078439361070762784429867555528847546
7 16 18 0.2924180431454161470362741113445153243809317732759169289525436185777424552317091
7 16 19 0.1849523284210644103321902411095263213765268005681981896522141258228266893068501
7 16 20 -0.05966223974779589421450971058427292512755155538329787685949012783947706670616038
7 16 21 0.1375591776353206182005589301777526348751785781700314905253787443286406716717264
7 16 22 0.6292138532907950348689992766228987239597238966844907087572750890927082171967323
7 16 23 0.003598436059854122236675081428008442301405689638015390766187332688754259071205995
7 16 24 -0.00254091001262409298829388732920209135407622931426854956125219639778526318612975
7 16 25 -0.01096791349012442799240012855753453738128720632121814714544497483678735140667205
7 16 26 -0.1822872404429547146266101476085409521398589182959918486762429942769006336269947
7 16 27 -1.983689904378746107459110931731985870014224440867146728597563669887745167673174
7 16 28 1.152260816377384194368061841688028653257966007846753499620690507472122472615222
7 16 29 -0.1479075854840348975666884977902178113198378853374188230908411998931999240011628
7 16 30 -0.3767665503870107516346772961057264340611044542493734267621760460614931313529573
7 16 31 0.007633085836627563361966912770948705490737815203507114415396872294782064926107093
7 16 32 0.00869438541262944596605657446692994942789758834139166839409113082996240467616615
7 16 33 0.1728902847099261086878475529382855657941617768335678316546320936608657994939547
7 17 17 2.283802749669855142854525610630605455133131292952170359966613741707310434050839
7 17 18 -0.834780159852637612679180027796687285139488704091238695244757392147600407597048
7 17 19 -3.210061299798146118527582919616425834526476510756731478618197846308414288640324
7 17 20 -0.08648585224688280837765318375802898327969016452884416324281198210704296456156708
7 17 21 0.6908178635215184392278532092692631727061189555933004417876260130262925109643379
7 17 22 1.925578613798925421503931042234510441802865207528318034998619738269799530352266
7 17 23 0.01143243124917533138441841932338783812227220419813435523669238073097768172078869
7 17 24 4.418208893674570193578070808090588314511058546023729669904572759863535241873634e-05
7 17 25 -0.07249822998530222672597468786500835220598806748167793288065101904625149769697739
7 17 26 -0.159047678598509734488735302481704850354342426055581344046547145118554449875256
7 17 27 -2.509745247725263791063909915074085261208781499560346230051006174616942002417342
7 17 28 1.082041557485086840433191406123180907805603697904049204427261830712077597315685
7 17 29 0.009411090210586752544594996128422895726035637979876487004151064513799335733939258
7 17 30 -0.1523472054704675810897858100871666876636985790051587834326883606862780252331089
7 17 31 -0.004880213867552058681375622336576285890120837865650147888934377768961921223970955
7 17 32 -0.03622819704523986342456052572912282393969404541847309464971338569655671662255948
7 17 33 -0.09470334604347736953662359022275862941442853483864817859750459767719080288809301
7 18 18 2.534926189181382318869212822039148712205431847888351632878710885947804468087729
7 18 19 -0.1198439438645006438282781183166897321981114644243192812019582101353355973707729
7 18 20 -1.246377801481960184844519908623490181936601912622380817739957533558101808112701
7 18 21 -1.36857446545190375902373743220715384894709481096051152027367419326615110440424
7 18 22 -0.2374569380578902648241296364092808210629504747281417649941791593386230341384926
7 18 23 0.07220695397124375378546328753694139650389359136095357706919933825159288435512255
7 18 24 0.3803854280620713679983548782850675499597682398025452332423161471966839400348965
7 18 25 0.2865217199209695301484629856796607280894128478415516878157604429437251843336863
7 18 26 0.5094236049375575081633208826678905273313553291285886845243425027303293152572533
7 18 27 -0.5709229533139502818861142208497158028075286448347061324913121505721389170720518
7 18 28 -1.765253548847204650431699047312784152780088664276953282084295599875405780599595
7 18 29 0.9594414177203040420360856176754492547785631799674304463396617044532047327300664
7 18 30 2.360235573129535836712919559524715071390301216792368974048157916876580812227911
7 18 31 -0.04579050720634237664362264117344398103717554008690977772868182828937355081731465
7 18 32 -0.4683819696834253220289748958344600043223032976614094199923353399654263511094504
7 18 33 -1.096997698645254124096905811409363352165045581354058810563423977232755571156979
7 19 19 1.100032801698755416693539684298467325729877014405590316525025166228723632180463
7 19 20 -0.04373898512736235758144597969821661184740667330267317589977930431526465305854499
7 19 21 -0.3332626055811471776378702528934572304855627168196520343138269473724798710171837
7 19 22 -1.427036719489609057538947398943832411922365690190066474346200672930569346927861
7 19 23 0.01362346002134829175608223566635205257935300246674504838173248065164166939823269
7 19 24 -0.03839533832923116585282959899155245362590810937948992790065662428161687224270817
7 19 25 0.02058676953910904836511417298002611054835715967148365937168029534912520781329041
7 19 26 0.3075041786679524631346661622593420704660412082018826823510984996374506457871316
7 19 27 0.6981131865240383445166287148684251508371791726975998745741376765517063699669449
7 19 28 -0.7084114116814746288169835697524412731077283822115261342294144461944292284371429
7 19 29 0.2684536186251252754203183632014728279787737333198781788241600925641358587997257
7 19 30 0.01959665429667939980445409836842641617363111565647335497977227991273860377579801
7 19 31 -0.03260903521365199908165752915689506198433705652928287697279709444783785884838914
7 19 32 0.07163269740654707671738204713528565642838090858417185326124074823673689083750318
7 19 33 -0.08246001560841922924487606949284440023212741047106448317163074483905731498833317
7 20 20 0.03904681426454036399914351048595556037678644721917144715103351864241223861948287
7 20 21 -0.123949032247414813564893418667026298397787166019374114783930840271468879002564
7 20 22 -0.1388868166580664912358328619313366093961027935901507726174018582162597623401079
7 20 23 -0.007213483379663845541904213030703024261787110366301399536684950759171655664412937
7 20 24 0.006216237513669914668723426036383527368433225809936155088848454168742267998007356
7 20 25 0.124419025943190977766889384605333127639560577719729924688194526736969338994798
7 20 26 0.06549878028221895338688910426803078222903476879492629303342838134285572441003841
7 20 27 -0.148368071716868243732430898999520109169889949557734708362271930243532741162939
7 20 28 0.2609785169653871383009665049488500197166148489672748934690705189341159579096473
7 20 29 -0.1586314525141121016581304509060442883561430430046291894125642241661458500130076
7 20 30 0.09457450486343543817823521348044157106521572070722088631662960976312420377250206
7 20 31 0.02247478444885099198846593028603475914521133517154812314677904320822860940022121
7 20 32 -0.04951178596511525554335999493869873948435711882822471575593086972506380729085894
7 20 33 0.03488324570455053533557480320479821526357604695418834441776918366066437188617393
7 21 21 0.1344764403688441077330177432982349952235758009752254417764171327158655005252807
7 21 22 -0.5082787831849010358626004947327112017060372428213603923963425020591464937606514
7 21 23 0.007178861506041583829079908157640727484678561438516767197219779542662644684186331
7 21 24 -0.06593068385235469105526613191271484598423932221612586421864879208974756606245466
7 21 25 -0.09400430815643191064687770375571460704265815296072152238992936748065030471728815
7 21 26 0.01219851974392104558270480634435531109428860117931609128636714620767525059103071
7 21 27 0.04884803212688459001365836276721145162937755612788233181720164602422163021811059
7 21 28 -0.1766811204764113677588030790699062035418951028485334624642882956783152424807154
7 21 29 0.09854623632711901485296150229520539753033714914471716745422767191570122694243775
7 21 30 -0.1521973424952923060548828092701811461392797705892280434176737381103699513865146
7 21 31 -0.01957410919592578679057801521839267190362800714670531751427621999987638186690286
7 21 32 0.09436938446893651067273375106715568037778448236475453065807817187748213092398055
7 21 33 0.06932277754719784838781602420369385105182645685262806833172024388528031149078975
7 22 22 1.611824662885400612823850237343535354642939356193212189252573749891840407673303
7 22 23 0.0001990324609206509838172366025685130068689939027610387871880709088187554432639304
7 22 24 -0.007738211952987392477414701994576217315086010194039639312300927998267132350062089
7 22 25 0.01945796498538734168270817559075789570413968837019862285444021574297902879425055
7 22 26 -0.4696963549892274512845411522339844367220310328187610374309925446279973630996415
7 22 27 1.570498465069442798155623219910844847823513084505992624676184152481714762989926
7 22 28 -1.024888198803138035047152345477128770753427862628360251249102229989715023802222
7 22 29 0.1730662118381408573028491342933552068617814346038720883909581609985504957494603
7 22 30 0.4160849239446503062464469785649198138616497247582410870306847986390298827648648
7 22 31 -0.00862658570090148261190126769187501295152537058086524174917163520158469269795731
7 22 32 -0.02882081425110573366759689872627240816610229417882652648358699212629787070817743
7 22 33 0.2518046246620091933709643470780391799186330206475406589579349696333301523324503
7 23 23 0.006727527133394668818019573427589839913292265783840421083787205422097675752748569
7 23 24 -0.02329661216135673390275262852990870138010322001000205871547067715077654441785155
7 23 25 0.02792012801875473056624737524366393393306250211802927387567410448791094426257725
7 23 26 -0.04897203802822107683909021973456115518257858362920056514012686292886189510118861
7 23 27 0.2964798352428862637848429234617354370487421839117896804280910956017277094875528
7 23 28 -0.1396946033200706002837809649669191173625015671349073194974986890403313497338871
7 23 29 0.00328846496972347631581879161956216640673927085443011032555629232000431695325939
7 23 30 0.03982531203491445883388302899668273065450157150803892609212713185394619077802285
7 23 31 -0.004681450425596799408090836243026326836144292191848283347751964092824589539137761
7 23 32 0.008068660306189709984111779446055463019171617684377777694527253671563720829940109
7 23 33 0.1240741718344109952098205964797833412346619344432830353566161516358933894531974
7 24 24 0.01079421386102115407387652954297837664814774057032320232658120614454974875053825
7 24 25 -0.0251189062275396505038501573969957451110835242774894033886130074601609083475221
7 24 26 0.04845598390442142068057560231992660614876022164412117899887139578088376387064938
7 24 27 -0.3652614647139880407614664246014308348962106767511555236153762599275334451280184
7 24 28 0.09250070394178671787036088309874837035125854471493161596636281212295813933610587
7 24 29 0.03702359932911110889462872988120556451716771707581615994494645849383523891888376
7 24 30 0.01689642676604868147762178438605066507030832749792432988708270825691928794731835
7 24 31 -0.005243439200373753886051184322842200017424880906217812838314441204577534324064378
7 24 32 -0.006335767236688901939797597244564064356990561636206171939707411344769904036985776
7 24 33 -0.1833867074655920182328292140979682015313310462028393845711311283933497103509141
7 25 25 0.006130631621750833035004968496922571406982870971968555769935998081145533566579401
7 25 26 -0.01434441707607157018514275196466720441425705591956069777136560202801726125513086
7 25 27 0.1195163325747402875688409370385584149129721717785743842480644543946673784250492
7 25 28 -0.01223522798984758064899029695570105073887482585278572670926510595687781883596701
7 25 29 -0.02143151372170632285801826555454492202216089008942944897879853320850170466250116
7 25 30 -0.02032906145502078155539416013727512663318568329822321125794474149822692678905727
7 25 31 0.002332471395102321354256491864345834972190275738061911263049191097181732351991469
7 25 32 0.001727039076996866750972811640008033328371336540803672578686516461920999605743415
7 25 33 0.07006896504219080096759895759596148740712781824650145929408173619126019652454531
7 26 26 0.09498183025440500504396256319181587666317355022495442755753545980954635802148005
7 26 27 0.1767386589281001531899138652309211630393024211685640990282701549891118134645496
7 26 28 -0.1596767715821280599394360772114879345652216288626053363937570327628172480486349
7 26 29 0.04230555662591860234079803893053491527999510428971185754628574288473083173084226
7 26 30 0.08791506761616080727962909112951647242692159690180736602249241441264886782404555
7 26 31 -0.00248669971023290044164831418347635863752508664300639165501686876478372115826774
7 26 32 -0.009867902416599346983009985407573899179577141768625033729033258804006385067985571
7 26 33 -0.2432221731558537540002715905372487641641231834127359248747750634786482438639962
7 27 27 0.7175944542994666022122230051036350491887914751171263593944142462009956391215529
7 27 28 -0.5958730180914639363088200694891299565730324135028039457531896937434613462236086
7 27 29 0.1436587612114803817900160559989344781944686836631959161906760453083464712926116
7 27 30 0.3192484103476870720481085403829919141236531886565178882559171858838818968166967
7 27 31 -0.008299408378197797195422904093202113320194756389843389667525099447671672956418942
7 27 32 -0.03508038258840580491661601171717746220482650251098069098833118283677732432771628
7 27 33 -0.1223968301338106853712770782894302453999312704736756487095340824824519809952166
7 28 28 0.04208382735027884394823652768664717601712738816636241906219832218660838732493628
7 28 29 -0.02151577227019083084082936821714679943966423946825273190376777446138775414353322
7 28 30 -0.03733976444738333012807187501777513135429441936625693317469729826665945214752938
7 28 31 0.001537348808181930779425749373967280534202101466074110211736491390694811052047104
7 28 32 0.005623350811443859600524231021306397099281784458030911880723071780472163838931784
7 28 33 0.02610178427818489958716258237968960222618799141633594388448810193187753544914651
7 29 29 0.0008867516511049195548166424913408738773761483268645545164456831520374295441143009
7 29 30 -0.00394174437848535998572158861815176929193464931834270094213372649961881086896724
7 29 31 -0.0003292248193905191896949716433005784462402817494552206797312227479779860920737389
7 29 32 0.001095386589169555147038919871644400203048580134869618202135207076974767803788619
7 29 33 -0.001843126291451337685956862517254371255433464000459320567631707459758125078805577
7 30 30 0.002675730002291604926270398281680830186311802782058775802632527039526794959068758
7 30 31 -1.419782621857770672849079356104719364596595273481047589115391749461785853801296e-05
7 30 32 -0.0009132138940205147417466355389492095601204859144295110714626241969675856104357264
7 30 33 0.002723657740951352498928729075167035407989909039258528527191065626184462576095302
7 31 31 3.727156598387608135297010251397230625045208036950548724863619455059159342674061e-05
7 31 32 -0.0001988650924893953473312009644876550529668249451009862105945851939643253208926156
7 31 33 0.0008706702208808183590560585695526869042022340920495894942709609612032304779802112
7 32 32 5.639045438623924359458684618733642588287685682802783643906732405219701424963506e-05
7 32 33 -0.003339201296688096187258954385982418850932963889195434242733247333551206673999651
7 33 33 2.962670638439927186901957510669269055551401142012307368976778572644853466332104e-23
8 0 0 4.000916829805962929321127632877312015603831317841345404567291619570581249240389
8 0 1 -2.01046959382677359525438584752697241730373532392334441491255611853189636925078
8 0 2 0.008600518809709583544567018070133486034248975691531817537193538609703738051919103
8 0 3 0.1775270968071507639471064714011187225796059856543753374005291522278863935745618
8 0 4 0.09970403873339988376818407723224136866633231142190870044318363213677406659479415
8 0 5 0.1869475381450487389449912127438085219428223789167018517330576591415533909210029
8 0 6 0.213286880381679089394002263029970193508181819736038449560645949516309085405276
8 0 7 -0.02572802548028697150211496590416509807043343613153369497995565115653058782031793
8 0 8 0.02274419509115237369165023210159530535665744157131675032618600295636569735192447
8 0 9 -0.04100522185277143762490681002377592886723527766304150388040791172827873847869462
8 0 10 -0.1744332099571952933698501925579005616764010842973782875635412644694606759994418
8 0 11 0.003024654382424058573311741874196924030050298382304175800326720093615401285321096
8 0 12 -0.01235085003128939754775568826309639402218457482225201696709185772423816128345233
8 0 13 0.003297267381169061391519146539286777557000859497811666334779700848937157942318606
8 0 14 -0.02074974727161243542673482348143786758446134535634365369147189201209655627231874
8 0 15 0.01671830048046435973473715067787937804074916435112339236266985554822146195148204
8 0 16 -2.36219126567077433178677544340916198758695084210001906669257979579953495537517
8 0 17 1.215827929029081930854149529860315741628809285909096911446326164278667812334913
8 0 18 -0.07046771856186417711729225858688825108240177192214855803985117751475870081390988
8 0 19 -0.1179788551063638131122379790610256592965700734740059885727089441233488967075733
8 0 20 -0.01742740600741084016779896855464687556544420724848016231708933179031174579821223
8 0 21 -0.1105353274476342356132338538407878402603701666030102815412940273472853170370531
8 0 22 -0.06904660591056625527710755564453164361800053709008962209175202572603249039708239
8 0 23 -0.001654804251629673747435711763300059301450606386442693395291686000538841365304933
8 0 24 0.03157513790224477966373883217426663538330274780012814699524271177565639309242627
8 0 25 -0.007117803526092185131978501608455431245980346961002254453012143588549430870631842
8 0 26 0.07623866248529927602576279287336592401283463966388292003733997176996510961393957
8 0 27 0.5307500838103617415691579137403156384796507749691537778672970431752749796321558
8 0 28 -0.3603458439784932543842927736640446479476351331858983657778762147688464804447394
8 0 29 0.07535468514675491114530952769488679478209884918935438596290004670998939958711547
8 0 30 0.116668754497948535978863217736955451625908206939708773107121098277140495913722
8 0 31 -0.003131946595781656926999878665438714897032632073324921751101514850441400146837773
8 0 32 -0.01362501164532215706226734013527235441758848297048332550242981237099266893424356
8 0 33 -0.09622189136643903776550618590732458907083019066573599177063060048250220936619707
8 1 1 3.910448279966832782161232532273265669097446090795346285070950852722994271153765
8 1 2 -1.489789800478261593952178527793514978466978769459092837768937669718974473766948
8 1 3 -1.874873902902981484750418307517706250934148813546386009581868551486489172450679
8 1 4 -0.462925550461050137312258926355445882208276014050445497252501845038096674923673
8 1 5 -0.3565789378132710202195550469614494421506791545371011098340615221622522811077086
8 1 6 -0.4208294163188574301526849495270895128677501704455664596846409061328446571326445
8 1 7 0.2002371817991587797560349439358982092908391261300497581287566481909339891958688
8 1 8 0.1848342277925877216646946739867245606683838967044339345673220872946742989250125
8 1 9 0.3092034979585780972306380228196571180990601563919028601170809103298699879931282
8 1 10 0.5126275618419754948572145706530393468395788708731103245470579085908440163902797
8 1 11 -0.01687556352439931223785871601044499658244252753231184239562214116968257165107788
8 1 12 -0.002387614584735488427079111657384644320605211754826454530385724635431174685490716
8 1 13 -0.04870325139329125796152420094736157045207417055374762879487606700268013065020862
8 1 14 -0.007723088489112461363452890191998014403272387017311382673671670137594600575675382
8 1 15 -0.002901011384650146306834944031270866964809038013565103034162103024835182149123467
8 1 16 -2.335458648797324934533492295303101220158412444985887229133277801207432600112279
8 1 17 -0.1898397874722265692461313454748959094263644006044040015771307302789542796120159
8 1 18 0.5415589290080121933742747072909030762263230031044893460972019739959375638819916
8 1 19 0.3009791548371576164187035154196733556592524165495973490865713148680785181024318
8 1 20 -0.02050094446554211371938852639931202021973905788878126321335901245661415328331483
8 1 21 0.06286488445438100518216876062608416315955453137586531654675167015676656381469681
8 1 22 -0.1636703386390008182064514788320805906574617739012615066206203271297652537122565
8 1 23 0.002160131471993140468706626123965690857903673617618191527620756525256181203824217
8 1 24 -0.04126199944528854836504814896462281886128356214154250175781099015797283586092284
8 1 25 0.001432825382389613636446838264542710747403088628511374895867673457884302778213875
8 1 26 -0.1243931430163259617618747455187202208847117677452167536013572705918073830956922
8 1 27 -0.005271841879419249747535382749479915274699484604180831738726144284979688344325994
8 1 28 0.4935929674828140049526401371763500303560338165076497640597534901256851026266856
8 1 29 -0.2423253432037308970707058633075721006794392785837306292280367308968130507699747
8 1 30 -0.3931918737965617950316526140613425880495986710329061454712936576304963600515877
8 1 31 0.0158557737604360274983137001498533949641972157044850309407668596613195589330664
8 1 32 0.05855425308975235299123729853272962227535681205781299338502989947873993066713325
8 1 33 0.214846252572704239619218682730906066152064394901233541980709537488783723892181
8 2 2 4.463387573459422282222846776125054934980692240419029978759502400877959887374535
8 2 3 -0.8678928855865989704253065221744354462441487529001577466353955641861230623028626
8 2 4 -2.561544350030414778704119077183303887104583156643673635244308927909339022814126
8 2 5 -1.513678728567918944993948648500007193085499616079322656013985098173753751073574
8 2 6 0.3553206187962896517072094193291157857462666886404051412858006951079102813987962
8 2 7 0.3114499249210844872804466693289679410159811461184713503628744675909231093204068
8 2 8 0.6963514079794446138101892717707129953705493425084082218804811067695995737679266
8 2 9 0.2003112919891787687662825119071314268644546528869347476456953082139898541441945
8 2 10 0.3062027436238493383601328714397730414803289261248896389872711721537203918464164
8 2 11 -0.01359918554894741922007407624772892067501851394557340637847923671113237304215453
8 2 12 -0.02554507563968087687887457712306419696328711473458933327856886961335439863292214
8 2 13 -0.05186705855037798359147795048841166602315673714776335096473202123467697736751306
8 2 14 0.07645765010768127947420635300589919695802344274131261619088805672337855911598509
8 2 15 -0.1213886610069335870207812027526824728627813406799303229728085841669945893064372
8 2 16 -0.3561385697378775370378649908440264757388787963499645585777936508509248750598666
8 2 17 -1.014797581980844083892757137663554910797649903073209060779037933950352823268525
8 2 18 0.04337673355828280501606746024311042637549578931020807495436777644227657334972076
8 2 19 1.414572760414356021929562362033119845545905994423421606855346429376879738064115
8 2 20 0.1820418236151735475563368338885349251456911408497963530112595478287832302385227
8 2 21 -0.1321285755462527767103097495312813272456493372222562428607032044186090855847154
8 2 22 -0.3483736179323189134986324522780909938031427402310304094811478231774921420506047
8 2 23 -0.007145577794936377832264832507824398617273033552561947386803939164701362062495319
8 2 24 -0.04504996097017194139579208975183947487157496649444245775578202613378573624704468
8 2 25 0.01212213935542232001588683636329375902525478027516226940175889141809620990643635
8 2 26 0.02578177818565661675351686087594732986266233179944367237389692573736052049435786
8 2 27 -1.527645991337608988137925022086961918207775705036737054908535584352051191152292
8 2 28 1.199468704538347443610076057453961600683510097922756250417162709463995375706177
8 2 29 -0.2031810640422003348229430782604250898986410969372905290400690122786439651952193
8 2 30 -0.7868105982957784412778477615735290698999366575952166717317061092320889886942623
8 2 31 0.000171046430969455540293741845256677757842500719569712136540716627829316005298139
8 2 32 0.09116436718456526843087034177158510564030582133466331270674748055589266562281631
8 2 33 0.05367138666509029184109269870855766287303856163751991505778401672176069654323716
8 3 3 4.60607292309980772195765734193545651367776053581104299603885008762514165650739
8 3 4 -0.3506424848672547668958545195797643303937833375355668250722631094016118684165194
8 3 5 -1.559930661674320478858019669328316050639470963905328710820289842569464314978434
8 3 6 -1.051016378126520484025630235387525997786714760829038762064429370818555746395421
8 3 7 0.1792110893606670675538477080906766150898403679296951950942541139128194734822759
8 3 8 -0.05993544604263881046553427939067629704315682576955146302263045894198780926153839
8 3 9 0.2407786249218337798721334406707840423285723540190000463196565047302286611796765
8 3 10 -0.3402478509378987405712509226463055114012179444047322688936661280635896615720282
8 3 11 -0.01677937553607825669916010970366523812263252421464842325815726129802340052178005
8 3 12 0.009264788512813725717808127910711628176436984704892699258616470891119222851000344
8 3 13 0.01877482795500659705273821282921778154269135177671580970283109731540720984241948
8 3 14 0.4292184285577731165793703440859602080294572276210078784420439739599474132925684
8 3 15 0.06925169719445337805315110028066267522240978552142083257877959859702172966122968
8 3 16 0.129791455559056316103176125685509353591965488214866451537418840452356184183172
8 3 17 -1.431012719431520160171485484817682823459922352177492701424067177660689766943579
8 3 18 0.9070758576468799864279019003576347539872720338727266612204045811352629404560743
8 3 19 -0.4448378136487769204721839819761296498038041056120500109994040933862103894696363
8 3 20 -0.1547321521261317364749508638284313349881891514468975891551324090712571580703215
8 3 21 0.357879197238239663589997223410155987741918640911279625892612431546602996009407
8 3 22 -0.05581463497282385672567521551506491533827093841352534557504065586144577656859697
8 3 23 0.02195659195657596979650876571745952758311741926694531064895355756649255290763558
8 3 24 -0.08918492503614320929096962615995021197881572072278548743305412913006436081786066
8 3 25 -0.05712864614184897222939940382914732365269437755834733725136917853397776014175785
8 3 26 -0.1186656874028996999621029285977475622308429161452156585585058106899429395895954
8 3 27 0.6054345047823444480542174724635826247410789142519109742228033102520846373121301
8 3 28 0.01292631353742438486978965035565638026158617697885632229988944588552659751195141
8 3 29 -0.1467421968243929893864165073442164743143547040744983306423638994549897731366907
8 3 30 0.05248836374872073767093624525555524861934176836843133754247986905346793089853977
8 3 31 0.002680148099380272604386445872810988376867214925055467824139674065083228253260865
8 3 32 0.04890993121217125568973565639351208075756749846616993757175726815494670472027437
8 3 33 -0.07642193031865912478242810382052565715277214978059366487851039095722851640205197
8 4 4 2.406855299130798176484814229892248615410063646377021319834527335207570749499545
8 4 5 -0.0934414360926691005815622090861063327821469225862233130644222883607280943801016
8 4 6 -0.6463083050715670945551845279970807936764843366192007502925803264143619918585744
8 4 7 -1.261636223711212382057185357572207235079984098275168392998654544704566000948855
8 4 8 -0.4863761530327000007713969226493447752178565002055499554481075364568031052173192
8 4 9 -0.5561726006622581642359684595429767741505694226274211607886470921229596484553703
8 4 10 0.04765833963430292683638136087228157972385850045077040286370687985336805791506383
8 4 11 0.09385198616092126809563577332768250316151422401921620303140659247801131349241054
8 4 12 0.1888772883956405675155778928827923798018604672283256879293243184690711097050384
8 4 13 0.07039995278925218355366449051820322177995023620117570648562374137563371673643501
8 4 14 0.4954259195464441541376691752947351284333062717014378592753192922360262354954039
8 4 15 -0.06524765651619537553566679553699340197779209426260434943380663852424129220185559
8 4 16 0.0902814772994831341891027887762914615785480985599037373303577508225771093958128
8 4 17 0.5017751482153754818690563711737433017722157178795617980133490547039209849560927
8 4 18 -1.751676578782733470676924022176945055715368216808181517880368585518570489451275
8 4 19 1.105025158283773267013657493681866720399317062892268755957284472401583464211216
8 4 20 0.7289665824835893762860964409360134292343389844385953828924933578821136864167476
8 4 21 0.1963249798131704818818609314683356178721335353341165962975568442443926698918462
8 4 22 -1.195561740291107172405338959125842380689221787656519681123164994484153203693609
8 4 23 -0.03671260375097560160424036723488309957618164135279962573645970873977229220316886
8 4 24 -0.2008504308990160036669708289287584395374574575045891872086097221056487970426502
8 4 25 0.05178990555603483773669431305882366591192447760454865139802215594146963230175442
8 4 26 0.002074643102836988774134090928981508328324032897472770528690862472659393461921537
8 4 27 -0.6535581674743022874473407180827470309749801984296316558188460291086328997078902
8 4 28 -0.4781704112862067085382597729886013366177283456751689190389611340546679946459214
8 4 29 0.462836470827914811827270519951486547294002997478216822043558744181585952017647
8 4 30 -0.04713245226455795814798348692891138258713280687579637797688249919994059578836493
8 4 31 -0.05147741736503029005887147331353524977262063127449855477210835997253880523215388
8 4 32 0.02548800118680792877837234115506497127392559640764334754736940603225824326844767
8 4 33 -0.0722130720397023350608867559816487715025494055097612192290271397932307062073521
8 5 5 3.33512127311709122754028498902575514632179843159532425952492714426418916033107
8 5 6 -0.6877524142698978954729889591322771622808819471332424526687916721767286846276464
8 5 7 0.02193765302511678076810274287756534358496071177688692438807200634959546627653659
8 5 8 -1.920763719740235808945586999336790598966411281725267746194341431854150686527457
8 5 9 -1.610246135696763037599660690036991948955228594397904712104065436717879384565217
8 5 10 -1.099359809231764961852056432579455792070761183017532898192722203475235980277473
8 5 11 -0.008952307561422703955425024632149319523312141669465356938858714781304169884560451
8 5 12 0.1911987407921257935472796474168688686198275828791296293842909192468793488460338
8 5 13 0.2735029421131716017607202419161529325257364059107936813727292541897514708876444
8 5 14 0.6706002319110864919009675959029310486351597121391311781575809324767379008296368
8 5 15 0.1376443250720728643681445838126412003788149626142888236578927452444594945304083
8 5 16 0.09394430842443897938060084065073246326268825073788197722270716086429314533294046
8 5 17 -0.599848120457363959358320378075857643185517320439544437117266715337263259040498
8 5 18 -0.3890734264511286813290166746187550366084277168850202112684194474786810716759355
8 5 19 -2.249902063831092606491190849831887598795005629599833726893734076181730220728938
8 5 20 0.3363838367372803613922045789962881959656194373039425147478782160095726098180898
8 5 21 0.8760379981084302477311665809494242001884504554562706044245881075269008249606919
8 5 22 1.699161093318601047541435092862891358900475031921251624634159017702256145200623
8 5 23 -0.02251874862778198503608453537522350664745897329929085264571493891487649002353997
8 5 24 -0.05094849763873099580998967657979003270890042180728539295162259712769331180777066
8 5 25 -0.09800628593113736133188745833915762389900901708876238743993807650589666626923791
8 5 26 -0.357796658860984448182141915176139765616134483366633101434888813242419732665691
8 5 27 0.8544342768233126278209580671707609940300462625907134524045456333449195068937621
8 5 28 0.09543461438227657798230984023379745265920358401803543597574793538923304193289618
8 5 29 -0.2694613440955868446792321250328958839013416595813691694700388651741760896936885
8 5 30 0.5387591027025316377936061442880683937654043116747853788097203031525549171198036
8 5 31 0.02456352813225169122909444134154955278406406371422801448406807625603934863659362
8 5 32 -0.1065306678660719191539228626783671967506370304508166591844889491319436186411913
8 5 33 -0.1795191765991432878736685230397849673273318721138690495780870536849168732263659
8 6 6 5.996724558554211487459763354090839996413409381828350033953919722294948438355866
8 6 7 -0.007955773659962244527394389848754605707767506258001295773032328895214455215550781
8 6 8 0.01805583962678243197180313403083242420385313119396832194992977044743066387773633
8 6 9 -0.1436554250733085416944758610011605529025630626454383951172809544073527788909059
8 6 10 -0.9538547128127476049819628933647690556401819075825641367962241984290837182529021
8 6 11 0.004447716530976104570901721978201999440543487501259983918621162389294724687440854
8 6 12 -0.03239878932104926360097176283523535157869891213275294312229737350836186310275165
8 6 13 0.05735289648643172750627380780506431034494230654649682495538357976417854365165836
8 6 14 -0.0282667005698025785523641299668872833315051990669095270458403878850656389397074
8 6 15 -0.002093167989136969479224688148669546402763376215751292560159681019452811503482368
8 6 16 0.07021280229290198202723410756405662199140142091867437482076068021278205767812199
8 6 17 0.3169674392175691566382616478415049544062503018190080437050957780274883630583632
8 6 18 0.002756215917797761674332011864255643742467453509634149034150750830404169550541079
8 6 19 -0.8471350451692264223336474292726400694578747721656561440151950781330512780915685
8 6 20 -0.08634534856758636094026360205853874835717161452836054023624155352933662194281071
8 6 21 0.2677575895583978555665819045738368859972693108952148491781266569946339387326829
8 6 22 -1.16922032634094597486636246742059049068164352308039879980919912117747772396267
8 6 23 0.008951953850317773501819716907338354490209626022041858360547858030841734188499141
8 6 24 0.002287740321179309614060758908277494608676831525482230380773043646551867324573552
8 6 25 -0.1332906106835835861446750280549800061446970183595440324046323425858587320160723
8 6 26 0.2602926269063946690064310310284123010060292927309656150299244654570712274360687
8 6 27 -0.4157765070399503830261401150195828207596649113710592657411792371631267963216916
8 6 28 0.0898585524984284352550746226485397970549579600659258396899257785946923426826928
8 6 29 0.06127285149302373043794596369492012100639589292725407247582046551057961369894587
8 6 30 0.02489228837243725279717369058280575723011171399960436300089108264662126565112804
8 6 31 -0.01109491093614854780470828747087408889772531342613410753298460117475095816598269
8 6 32 0.01151378482304281081602466341127992862117497462571440895843657255601949011221802
8 6 33 -0.1652272765575290109380115883443645590802233719849242809136289206661352182572727
8 7 7 0.1765888948034233005357575964607802324128415274198937403046216629340082875856601
8 7 8 -1.42747083808987601336369854656664855281168412119886615166628469868604116110772
8 7 9 1.892371063159869030361884098749604261921815050287927330719921191410115882537512
8 7 10 -0.01423867707267337566437656158871188601007174693796911600106144277323760558839333
8 7 11 -0.07696922445355398307132235092773469345110652494270189217237243150728768185362879
8 7 12 0.6067474882088026131455936053766762951154907671005686531504251272572382904540061
8 7 13 -0.5169462831116740044893039969674011064433898422423342815112464451056387879521415
8 7 14 0.4286315721433171340456633542434739941760789468020600547352779715327806274041445
8 7 15 -0.5326619719466822388862728385624938059657146303426934585755526681098259385729409
8 7 16 -0.06867261788769527523928472940266651107506940441141569637868569776891246361331979
8 7 17 0.4490579090181892553886893079613165028285353526520062298554810038521970022924148
8 7 18 -0.8922560434372864233641801925317691540982697927986458896459052905995184306419701
8 7 19 -0.4907898465694193617362804201644348271417550943244209908684800952152149089302029
8 7 20 0.3682019410845705210794561761348350419165142936699171326860130104609021084225437
8 7 21 -0.2315577396068499442344502631417126565363091439188261887288737264930101742458692
8 7 22 -0.8002847863473489293256612905307467017635425516332526417333019373645565137360467
8 7 23 -0.007510244152401963962596284163203460898230580066277017141434106938771248484967311
8 7 24 -0.1566568575257183853499730041683408088490120056341523602463134744342228842729667
8 7 25 0.9687301687998688029453935335597765883479698098137579249295060517806018103790376
8 7 26 0.3154603342855401096120999964171620445892823450172534819136240234036251884670849
8 7 27 -0.03903754515251079099388720259929035055886895676957811724006206337096439428394415
8 7 28 0.5842272258312844211130803748925990583471232921768032181754066036769561947001851
8 7 29 -0.4615272152073489904740032085426764485876269930904841827182558304983839248531093
8 7 30 1.402159468825559097623744467633603727470588669162556373994285715738866845252906
8 7 31 0.07627088215824266756180113684572074074448929809299335672375578293891706247848605
8 7 32 -0.4279384569921580798741832276567199168578062877057213786737572246108018781655881
8 7 33 -0.3580285716665193141909991980469227582813777668836306238842473487178538120941717
8 8 8 0.6537907097135214519885491494429941697559026755065872657714921311078560425351705
8 8 9 -1.290811977428190981390372206869713191376299163322241616509911203086636766230496
8 8 10 -1.238938903800561123354070285580471379750574435988407226242230322078619290257454
8 8 11 -0.02991319609714767531921985553794960542468399552630159452663148279898188108317371
8 8 12 0.1673809473469395399902998413212674894541063105904868684251271631229231433789374
8 8 13 -0.1753476103051771980241169531325334868960573641677492671810147658450340345519014
8 8 14 0.3344974717414361379210216540834070517957558444714113889462470812436452777008815
8 8 15 0.4003151437582758067094848545526760911709021270871260388308754883159548653865172
8 8 16 -0.01306927366752486693435839875503827161527937010049346918955966472886058907348044
8 8 17 0.06169000058162450499440832092271834416609831514569275829992875937941626618330187
8 8 18 0.5406633344087033762666537537151754949681478937489915686130560336293866237448145
8 8 19 -0.20325854258362407067503754636227877834322220882993015703773525201050188455935
8 8 20 -0.4203958646175834393252202279878798045003082464643890581378077133408209189250516
8 8 21 0.2127313930106919874651678900138333873520056660583691382811391485024388624099325
8 8 22 0.4000974880218592828567827913388496756425142930088746601466007246102562943595528
8 8 23 0.07638149752023002158471581392911256592798156683786541984093740126745865369078557
8 8 24 -0.3298294897498998909443842033403370583150468633403629814648826887813657514479097
8 8 25 0.5205822214107402193582504541942939581456375095007882456777812883234640279680988
8 8 26 -0.3091964648736670825034635820889942811295188806601268327680787646894257343984673
8 8 27 -0.08949751399410030764368404482415627225471324751543172606511692292584608940729299
8 8 28 -0.4311570907564293778635552711594769679305201988468619942066767287079657185435486
8 8 29 0.3579766233928975584961824072901755936884396502398018283494938503089557174372567
8 8 30 -0.3308737175778218063215196046011439576144353771956600893819965720338308004485269
8 8 31 -0.03764679444775146659045101676391254625391983566271598514931248394354116355681845
8 8 32 0.0490933532242572978437285312144868037114639251309027263320513550396719222228503
8 8 33 0.6603508322047664141099159733551876296532819211730951406666495167608995648575272
8 9 9 2.1813867641397595341015095425646362937973144550047772323474850251147026161834
8 9 10 -0.3805252668380231636798961031195654078601850746235108204605865269791302210110449
8 9 11 -0.004242969601857212552276322923992279335704762230981920645382825299866382767768724
8 9 12 0.05850865071723931146610859077145885545481520530795965595371843741230925981665515
8 9 13 -0.3148217352546207524447562569156530516634929578295668068871994717254547659243436
8 9 14 -0.5925152059934670031146805909347162808794556235811433121597583624283620606151065
8 9 15 -0.03393368516148304096439454578257102717367022512433237886028862029506695004482427
8 9 16 -0.1927018435201885149590599540459026013532081175923061408844264399317434774754597
8 9 17 0.2548233118929181355408638588513038066245660807713876033035988959759611465125206
8 9 18 -0.2936714129155288767878925439401201180626771863560123242556353681995875888348011
8 9 19 0.07674304972481115020816261173981943231829253951825149160488916353761913757868853
8 9 20 0.1719624457573748168486455606647992635316099052718371821133084343029674963993285
8 9 21 -0.9364866494843226251739499631565525724213049880007904822082559093031864523221894
8 9 22 0.2730097450890699640808607941917667819830334579732883392654598857256690486123323
8 9 23 -0.02698954076386128973347788202513236498567789744452356699372886992602533904068969
8 9 24 0.1447447493367190447247958618883605455903960852142991793658660732708186753727266
8 9 25 0.286803868094626648124823303859556047933376636453623874265699067030615942231322
8 9 26 0.4087722443712792661708212302170871807488645000384971291506038237643004526292614
8 9 27 -0.1237342402010487071367695899028153828297693069264048736627383594628391724086206
8 9 28 0.1703077599905187799945435864270875082487593123010048427732591433848233829763877
8 9 29 -0.1101491951551303311554401571645769799847532074639103467970364170035508773824121
8 9 30 0.6418935330752221046238376635058974411600275283227797628595236198308585315037803
8 9 31 0.02421020130091652375503836597904145835619961952219001023039165531761907405750209
8 9 32 -0.1509307788894660716721895270092894312867227197537014121252026934162597656083111
8 9 33 -0.08656454901848304230270708373437563832769827006572375313874523051707897542104175
8 10 10 3.49345006963795057639824968216620246859440974663380523356763911521830361305565
8 10 11 -0.003458856232811742982044477988713466542982910361128521079758632390905288166073515
8 10 12 0.04937192010660439919506767517780777895412696753754919168955782904754005171195714
8 10 13 -0.006655286104567582876150458367477138744132937437795392651842676037951909784497387
8 10 14 -1.099014695231997704634792237507186180271236477308332719838395054566581804527129
8 10 15 -0.8669444541644457097766195752941931993816069662218773084385401882772081628709114
8 10 16 0.2803115133064818279967506834049860700389459941659800129713789252901161756540713
8 10 17 0.1083653922791481326271822147835413037041313373481722957900955454067966667849813
8 10 18 0.2823446938835580647202152916967588565034011572138459683092742382867834761691365
8 10 19 -0.4482474519301113281313152336354982652778544109726342282606448673681840674134956
8 10 20 -0.1953779311818874833732818731331301498819118621428414815248589894397684659560008
8 10 21 -0.1248429136019033173755908812365040350711484301571292201830031638259063492336326
8 10 22 -3.871040562946100105217822433211043736507124014941956722748412033431487159446628
8 10 23 0.006861813496778306979622397235119750453456749846067693910399772105387546555117074
8 10 24 0.06331664706910864186118295539840441064611647540370773180399827512680140318077097
8 10 25 0.09612544537857534291819394685599337340707912414978136597261692714550258947101829
8 10 26 0.674854123670582673169561319085301418800273367379640299664480426767243685277447
8 10 27 -0.741161781081654485876249342662528962739404676076173552201655129635177330265578
8 10 28 0.1194492847247226547167183296873748434189805334315694370971966932087466987747475
8 10 29 0.09644641034082799894049214222261347766104306177441894300547329512041738446273688
8 10 30 0.3393982743748910704215140013709404943481969104490728118070812262767737949889951
8 10 31 0.005097056446401081767045526901233079316213416997079198490533735127490753074490479
8 10 32 -0.1359077672837999361700234448037460830319437872958604066438273878845057880245642
8 10 33 0.2886014828841998330431027208531617315684753996535574148015978599450766880476792
8 11 11 0.01342065370657143002446666878534796490682162832226734681353695872982621443790158
8 11 12 -0.170794415676291336667295192626737401414159529975657657162771966736790693193262
8 11 13 0.1607760553574252022001986613927736233956796158002990023218479851026251181662828
8 11 14 0.3044309291963758679470822013509702959134637348789072452302595973311791001142471
8 11 15 -0.02874809385649094551067343896507361742462088047571978617594024778293546119108703
8 11 16 0.02146574342089434292414044579576402043043364678577484412974596960680395299851635
8 11 17 -0.371499361107105198572919506750476265461015238705882580830031617644882533320664
8 11 18 -0.3469882524657885943345747018454566583547485715856522463436126142035057399636158
8 11 19 0.108968698130959895319916527161328396293971477690492609270543060780984987036004
8 11 20 0.126726434010387631291966897001291095610946161063346811607972560379184141864728
8 11 21 0.2624109911431068579921409504798799471633149457265594729047820737865508145606403
8 11 22 -1.166552100961696561083517092242493863957237763323165234772176100553841832672768
8 11 23 0.01207007605362589532453771896394355405621276339327351295006894008670767796319941
8 11 24 0.006220712381217985870538193193630969644327692091767409195616959208405220281775064
8 11 25 -0.3735981753987640957346087537340283507785196225695345387757275569870605593385756
8 11 26 0.05960326871847269095057092344848534161440762426074896314642147558657460019548942
8 11 27 1.098460115349393897697793180540002215214726101864894604126720486155057557002679
8 11 28 -0.1225631905291270464667330008421283230018849159648137676230754367766362961991801
8 11 29 -0.05047926314692300874565613522477793427722638737592983451287217656557387837994954
8 11 30 -0.1184820870364621566673170695962726976579254365060957893428519867504352174675059
8 11 31 -0.02978217852641274221351342324971133479068794446726644717997747263001950544469072
8 11 32 0.1411591701541275063055955954235173108534529946513547399887827872452450205492241
8 11 33 -0.1454390247813832807227904186182946813524203945553296534246717166133170958259862
8 12 12 0.05855387161849328742510279354457807012262241654890493993927494609320777623294674
8 12 13 -0.04690626044691378867154606921734202062147130083332404147691384738133026581799983
8 12 14 -1.054043033121280406521668325936321082577135515603298080156424087891720972769569
8 12 15 0.8564961064487282079427260381593219177075858808650467194306839421178800802067433
8 12 16 0.3642152784964236456901412629426485580688613771755456294906085937886991410084592
8 12 17 -0.8324867576070046489709447595795666809842142026499135063404490601287249418681431
8 12 18 0.2496698909556279669806522545328706955375590184390995204597665700206382435891269
8 12 19 -0.4157157275649828011510659104219084770210537331564463348939215683665674491276876
8 12 20 0.008172563681216894163790221960927203306755143347250069748097681019796144254468596
8 12 21 0.2500538592026026716056291343339113585029803824203502482427923513106311266566921
8 12 22 0.7397811528980775199983122950620844661985384026202923992897048494972193561794411
8 12 23 -0.04531112788997972521554013368333895517984421897430060274767048491919936593160945
8 12 24 0.1912822015091781492832875832621692619751756154765438075428468935787380249114307
8 12 25 -0.006579647447495327179753273778100275583714231444789862195156795763354928812000759
8 12 26 -0.3162225231137009527093909566972534518529129107312063660108379307455380210351832
8 12 27 1.025581694256271520051910994215349073440525122200058165553661308420211532578208
8 12 28 -0.216711782092467601830888416273803344875581227517876671793645221986224014878482
8 12 29 -0.1181078730444941174578164087291440213327715239393100964530193464940242934480432
8 12 30 0.2973379056558832830724418893631330013608433189781436749441693938215726863184089
8 12 31 0.05661197289559880010115670052080401099871920728586342326436763776671346893838119
8 12 32 -0.2534167074995857801122397439708038354416378105387981582500696128739259871246141
8 12 33 0.6023839572264054306353229158077659488524166759537217077382258324969799756850792
8 13 13 0.0482315219511340488701630767252228524245781031030485546827739831370527522641591
8 13 14 -0.4709247903455699334559559199136404082855446013075286874422312817056211600716198
8 13 15 -0.3227739236296359193576989624629592512564972110409919495907806788341867054617014
8 13 16 0.2207882855489356816856335970162320591153689331231376310761771261342482055800825
8 13 17 -0.6126011396270263080968872856683573554378350266752023044403739475191701944025497
8 13 18 -1.147963569226263333311987510255585933104467146314387371676496034848572536045409
8 13 19 1.059743887684294944826838540066225093297710248214517350149475469546481786654427
8 13 20 0.7067672045550451621832659877141206356783414716120986920889257161872603023846614
8 13 21 0.7153149738950279460468473307709569307416333238264666171220521428385660587621764
8 13 22 -0.06323406710635837091596505372446686707773714301549733827840056296027055397424331
8 13 23 -0.06874844514158781417833970790021415936374815551896663619841290427153026439571468
8 13 24 -0.05617769662608062852885166528428031886418018310571194797152479464509249539182038
8 13 25 -0.384797932516826192051040189160200531371268509912994809963789871842928877555696
8 13 26 0.3695142019659049708745411310014335065278403705183586095615369204602036991800243
8 13 27 0.9479911191107244349530534650792394921158656916266934083706237214646030287867685
8 13 28 0.474670031333513086757553270604605493952399952814336337253951838070629221498552
8 13 29 -0.4182902475539370418838952826994901479374997815113661541149109211007437808117158
8 13 30 -1.633771627412922218900781575531778881408031762712290352391238067526180548727328
8 13 31 0.03626243503732009044225026856394606870883419232822559775874363303130218061357096
8 13 32 0.2182573626035829845833025104557595500069587951539321414846859303887786668288423
8 13 33 -0.08851965218933948717640133365333944028074546388318317414965833671802595855891219
8 14 14 1.562597993690313635666337900429269376757554410223321036429607808635513828021346
8 14 15 -1.49615990998409024068754076608924246284580273428648666915943276332933720904194
8 14 16 0.04225676786878329684374835649025008836437655720959186115720856050012856065112127
8 14 17 -0.1309040463604176021657514101374640111863297074295634690158925571276780422810342
8 14 18 -0.3637335577240476811796439492314797654643106134447131097265650875085400628440008
8 14 19 0.2770027482078403566694895634145746312941510490793203652423164815944249005270431
8 14 20 0.165161017062390929780260820381326759792606287820714177260815661992571570615288
8 14 21 0.167340924151014075708882178469179936738405537442848498374017785093689821599115
8 14 22 -0.5648986797624272493416806440965736630381673232194072969457737532137936694912241
8 14 23 0.003912654579706719718372836571176828887202737970594086923313960002083584828367071
8 14 24 -0.4545295174464285500674919070870181005833662269341580821963106064064775048034888
8 14 25 -0.03941917786793287629286733101477770225072973716671842454620048605044711464140202
8 14 26 0.7178084073955501565870727039307022874916554106453360194696611363102337713256731
8 14 27 0.3012947876938916205366346366246227366057177718596872354138784870837467758219819
8 14 28 0.167475671108996050469041992064461547267809194576991664065766504841386636266767
8 14 29 -0.09839450436745098606966127807376284756736622862179819838616877302914723743321195
8 14 30 -0.3941610400391437457863193739595617204241861191053396095336448534026014482130685
8 14 31 -0.01070304071851362319407954408954188825814337619812581354406442928570213137967161
8 14 32 0.4713835230218524394596035378781700076652027399680093005093473829738046413064341
8 14 33 -1.988703165411792591716573593975366347981394712930415153112414276306696121081513
8 15 15 1.058573472596738376345432455454403319764655942691012077277656498197588793983382
8 15 16 0.2202836230050016025106934358431994767648885545970956774547907130815967334402268
8 15 17 -0.2397235025427567896897936186851851102054094621951649295141487555549133902876203
8 15 18 -1.180474132914302350203806262929304053303024883964623689859465130430483312316217
8 15 19 0.534876839234065610521959912104001081871545565741459929573934162072898864115791
8 15 20 0.5796644315201576836852307105419863426540814172404092415008358089967778158563452
8 15 21 0.6508191372441548425935718246661679575258426507093147034272381370497572532997908
8 15 22 -0.2514987100114613962512899378791422764407226610530455926580971386217805515355457
8 15 23 -0.01460208479907496401828814761824302243855213474642593986127486322411959582546776
8 15 24 -0.3745713007137795577176252023241053720800213815297790060111469314175123939053834
8 15 25 -0.1933977626411509002156679480197599666785974432913197408206442609848536391687701
8 15 26 -1.065522875061774296273266327440185920127175989272209024906333998385954383354742
8 15 27 0.6704923398666555158756408380153546909458478901693212791183341810086851466864511
8 15 28 0.4963232152523778216481991600870729052911867754645661528403873810321187453854215
8 15 29 -0.3123448542303772143036549332517816187082302973922915316982634174854729115791079
8 15 30 -1.306741118170782505491094343261063499833257800886429538837872858732814693575572
8 15 31 -0.0142051341752434118939682170941915441333631349884192299927591236661312407382557
8 15 32 0.4600382038072016642951616487920811314238519042424844181506180384978894513927556
8 15 33 1.596212825632051206021739365179656853766734373186864837023185508084445494490265
8 16 16 4.148993699896175366033436882375414584816874621608980364083954625535451905279542
8 16 17 -2.664968825396348595086347341052513628765363615502457304480307484699313276258859
8 16 18 0.3910478810404862496824137995733624845291198885800496628541460168172048196917501
8 16 19 1.043314459732785980330973452008855799222733406368521620954052484103936257535053
8 16 20 0.00136449592955561003078723342930147128520051790954325646115925996155391457992925
8 16 21 -0.01684792623884353469538354310097767327378382976067299183913828722352486219427425
8 16 22 -0.3245598336366893546953421828604718324881056813390565211313504226802488341060786
8 16 23 -0.001171305773828626379083965947531312534589353298204791508242323616083960247923808
8 16 24 -0.01712491768792269600592069235271748159689660786897788338303980043929662923289709
8 16 25 -0.008614612096814340302784965857109550683527144975146730343628137273975354469987537
8 16 26 0.006160730591370525928540725823823257083333514345776572985239029265848171911243866
8 16 27 -1.884171713208358239238656428482541502089758760690188519695048329108983537343233
8 16 28 1.232715046109060187086447463621105147137889516044387611266423127661464135088106
8 16 29 -0.2073732760410086661381396505458179062646198725472155649984926835258153073849608
8 16 30 -0.5620349060225980420725018025041118202080991881938618492220070092107655205025789
8 16 31 0.009878387743197539464349139816102669345853635137980890599170098301668142441324418
8 16 32 0.05267186924573293575448067412052956294332253355635933193750892789896286436408947
8 16 33 0.1094241264893005510754454064100900288274389151930810663966960839954632662369099
8 17 17 2.271151341384387111360930458952520351134634153262896790275498033294934107197827
8 17 18 -0.4103005296413757315717725851088358385327582622365706360579675213001220469470807
8 17 19 -3.045432799928641371532901370963150736237649115218834918350673261291804111109283
8 17 20 -0.2917121834901243911939087314382449748860751095122224497326226220418316175722709
8 17 21 0.5286284679190636205498265525298131535101253046933693032588837481142723512876651
8 17 22 2.219903303154002594194258465460299308415638162042526389598207007647374858809052
8 17 23 0.02277665753874853352842454927364346519914608520056147969884975848193529624466742
8 17 24 0.06512952364536483949967124631440674677239542102155346343396570065785441098525099
8 17 25 -0.1267558583385313822459869508626380851129637460289439369971747485218388064259929
8 17 26 -0.1441784216365808471002609870630971331138296480141035944022731683214674695368141
8 17 27 -2.127424267405905295817040246334227928279586408106227069338315930589266498657259
8 17 28 0.2226825188633437627396582665732588184688011870938656139049266343342252440732713
8 17 29 0.370269916728782512222297784602329831892810576698434645204524810805660029653206
8 17 30 0.2654487862248906265790485911824655594673973517182105799633538614940944938141785
8 17 31 -0.03154925228108384570517039158349135243943842370400997842177701575012183457570463
8 17 32 -0.08861961235221171563011063984234303627400464686345069667244988107697916538719837
8 17 33 -0.3963521635286411233157138199295239014900080567262931535983296794123111053650757
8 18 18 2.542374582170102811088523010827201033432991030570542917875500936585001594949578
8 18 19 0.1441401295026508051936674645100002044946748424314175882624988171765789503713623
8 18 20 -1.258514586304687324445262643674930828206041409068684958252184952621933321809088
8 18 21 -1.12640691251415729420377682595402455027233192016624602807660196234687369788087
8 18 22 0.3590620939191267543048821201105046724399368465172562835411465108231001874473514
8 18 23 0.07052727307147639403795357104283267157713561007975756421382594822193337896282393
8 18 24 0.3621882892374580362599170865525210633239253740603319437401914909638609910795719
8 18 25 0.005702916279078052756246552213604593151704575065997027321139625375700133624326105
8 18 26 0.3466254737798863222357637027589112521627006467527714798515642383884507724613591
8 18 27 0.1801372496852126247378760779537758497769029556272016444313625913530789574954398
8 18 28 -2.74197913685301052038986757594631970552298737398433486733082005005989097709536
8 18 29 1.348147308236773437151745460821506180952320086941227000594853887048013638844853
8 18 30 2.170282589931624964064384813251972717621010265054075051075890818450278991840898
8 18 31 -0.08518943149325134245816050028063405091165935551833284060439300650555426360068279
8 18 32 -0.3526751704511822407131687267380174891721207858580693264323087197661376512977149
8 18 33 -1.247876542276451557239995224496555613790619352870707993375756279334821562288432
8 19 19 0.882065336062572690490285188780960380747304354135632485978312837345784392697811
8 19 20 -0.05406202788027580684632894156904740514158448318912566090507886249548248288606762
8 19 21 -0.2236676917832790698925210892888549269326052487731440449667808527676999630969283
8 19 22 -0.2660895304663533628454626239997992138448344155169595370380314047699512971017942
8 19 23 0.0191125733697916034761412053415528744915646020048288542625471631566190519045951
8 19 24 0.01926026845763553653512770766184982716580737435034324658204909318938288759827285
8 19 25 -0.004452831308046586932931553205880449801120479243437985219645997658405767556714668
8 19 26 0.006594946575231154142046928922745643918719183151374894484425104535495095192937039
8 19 27 2.102645563138903532570790608213926361651749857058377084699998701772439363468092
8 19 28 -1.738533980181857399685639360022043932331704053880587454785572432234228930212398
8 19 29 0.493698315236712879990028768973073948411583179111194798829062571327969010724626
8 19 30 0.4970306526126551395202435435224599395472738074855090994020010685564045898949139
8 19 31 -0.0507539397818463901470678044939869369627890469371432109369819352570188072742383
8 19 32 -0.03788743743692571532081713406755026577787803201483805524412165703393831187659836
8 19 33 -0.02465284200055624257990972289645725153367431761491718563203350287731527701320776
8 20 20 0.102146540984880988603722322327594323502118520953910130936546036359030685573714
8 20 21 -0.1529159081637870820274983834065669181262464432952823978432584816081911740189482
8 20 22 1.169831687612750390035467027049264386601596034079096526359289418337988242006365
8 20 23 -0.03695411983266991189736483192870596834066617844623449674099529606794303643566365
8 20 24 -0.01003702772976125986577482982789358749229189631625824439840266695594054738584161
8 20 25 0.1211804464002232615911857690948932286670757082230038552807166871778917346459189
8 20 26 -0.1460517842153916292915601591674580748410616068692724869240470504664188209713441
8 20 27 0.03548680902122225515208518390569659872503576478900564293518445544127647648949961
8 20 28 0.08992247890769646602972153548797988176313765648105144356979719541797289056156763
8 20 29 -0.1827752325352730409245503486201682808517391368362904091356849997591023052976573
8 20 30 0.2269090484692453631228469368691896412696801947207690714189267758705579643125202
8 20 31 0.05106942178335622777345305404532894473103553421198845540164425068372330296942154
8 20 32 -0.03116732834083985257781824620148061126279697163632450183978475147355279921938933
8 20 33 -0.1576396308917360049518633130727977736509981968689215176579428993549876233134762
8 21 21 0.2127434042490701949977700762084149880938409506139965675545196026008728508635877
8 21 22 0.02162797880867849347974488935927689475402338808745316454822002386730886918476107
8 21 23 -0.004548935186512069113773001514409911501904633406301826588541444592540297565398828
8 21 24 -0.007904804803022707344636899106681225740417263699270405274774499836485180148972364
8 21 25 -0.1620927904504368709614382188419120860381021319691387715564412764460813967716242
8 21 26 -0.04908008619738953025962184501384343193600694136214587082663061134491531456667324
8 21 27 -0.1292032716868828510433934230791944350388873305180671196236835697123390778650997
8 21 28 0.1444480683461726028796272013428411635797481292307421326542895654703396329052157
8 21 29 -0.01973550812646338651859676028272629588341934907916440147174276001380386766622548
8 21 30 -0.5499820351973731932292456336002953057627806648923800851155867164429274260168311
8 21 31 -0.001905243876762253086341990552385266205911884589711031395919893468469331699244522
8 21 32 0.1038615939863405933139745360245375129228558521572635693652271424752529527867871
8 21 33 0.1907924614238099323911103897101621705213835533307897180343753099210716258153163
8 22 22 1.238974003820251130778253014751573200416530695583064352871710654074228059228574
8 22 23 -0.002015227012080831211144975485051953592210848926488419484744737897333147136518183
8 22 24 -0.009214429622911531261230628127079509231965537735488655973098536719449934832036313
8 22 25 0.02599534090487197256931217286744136642113223185441816169132352673360114929470542
8 22 26 -0.2314298623613976682186230894888114182447492176328023059977275418886430053972107
8 22 27 0.7347603248760012899314601062792123649884524437056210887783024537642951116353361
8 22 28 -0.2558078982671523863142249293415707440468663627794822257962196333142737833564825
8 22 29 -0.03433843011374486295924929096848167401658096454488967763821469091551426145349556
8 22 30 -0.01267993923067660617312937004928980074527695242960057278243981903568961220629052
8 22 31 0.007355820239965606288145869818547961758518914712339718217517097416852055859236498
8 22 32 0.01686674976034806221267984027315294697935840429753811377481373432205299996349926
8 22 33 0.08412433982830621404718891397703635816628834618889978933989408288765913304324416
8 23 23 0.008299922757000196811493709523754789667650582169517773155519765746609051974870972
8 23 24 -0.009789097713662414251269041427174364288321669547865539430358213049584750408121962
8 23 25 0.01127766763740336556153541267124650471014146121274257001720970229045330304737513
8 23 26 -0.00519863836591937339632663638546919115798211413758929616830944636202292398687093
8 23 27 -0.3857210006208271380058172976590475086273790043780210897781046618745881357658944
8 23 28 0.2557012346415214664688936376476342148060053348773210951773076977913835509644083
8 23 29 -0.04294330837262997839035271099412998756013396747129293306583044978593458456131724
8 23 30 -0.1187000870076230331367492091494398875558489087002977048723884876899436774551645
8 23 31 -0.006599529207959248398596561485104950380369998487375015660589264201691163318479595
8 23 32 0.01527983911531649131986201745929024277133345299858529187990622638112307377228223
8 23 33 0.04230715911775783639088376018067079851335555414289038483256906694199577346868377
8 24 24 0.02349937753756734504770498998966698573913403005582638791914189590550238633016059
8 24 25 0.02125067103111952926605197009711425332390796150763845774929265621080250661808623
8 24 26 -0.1127692384493738403130568658092159735403636693171875501981196486704587869567063
8 24 27 -0.4638360933875320787378567439665696287272528895023424102604820459595186930133237
8 24 28 0.5880008723967644510245411537214203773292806137224448297290284817345433163603459
8 24 29 -0.2003126229678180249027826591686732701391033645179090423494240215926447392215849
8 24 30 -0.3678555338421239019691805109102082364897801235311203321140668471852311135646138
8 24 31 0.01478359975784307746619004770831959554885726960736888728220389521773259063951932
8 24 32 0.01025640316318536807825351841075222061227681670672921380598613030185662786176593
8 24 33 0.4981209904979081664956640153550656874039951769448265037665164253471774594911018
8 25 25 0.03419185164136199966269538342753786747170268931585521109537185656068933687819702
8 25 26 -0.05534101389129541812952609787411132493938615246583688491420672587988449178927694
8 25 27 1.15709305081824114936885742042863408564931216016105034572906193738981918359479
8 25 28 -0.6602054467094760241164904061330042210888640090859441333820063054443382181888285
8 25 29 0.07365582875193363704107163484939628953045122981632385266053549748467665492365737
8 25 30 0.2641056148016397081732566848591431287991616984995359348385912835599844252143829
8 25 31 0.0004480166997628105856710786480702371688839599501609668698109768725278522462252171
8 25 32 -0.03817363442861268023513614783375097702785751993164596236186197059537689847399491
8 25 33 0.1418615942070393992042591597176882969296571782470189399098674968869788303405779
8 26 26 0.01491839807695329293999761235855145168614950169391602136347315705959785714171421
8 26 27 0.2402819551350599886016608719881538808142046982846558498032596756483087877468328
8 26 28 -0.2029102632173925291326206803619729772661437518986414035550087808569665206628007
8 26 29 0.05002897170705850423445763155797210831159082817325925291507506550434380539693099
8 26 30 0.108358557299503218431822594949646606799110575654915846169582098025933848515144
8 26 31 -0.002945175567466374232365582252752886848988451214171651246725309327937465663130753
8 26 32 -0.01174850356458739926819551263971053436560498359084628789162785559068628186661548
8 26 33 -0.08008916537101184606596245868042079218870739569122241841675285930424543939172229
8 27 27 0.6664114694908613703687686292037134980182348891735866035280233587887130306669592
8 27 28 -0.5424112210024850147661544727336438627431772711702505046792490623965781069670951
8 27 29 0.1278061304972048960450363664857088681170085651556173613319844686503158698202738
8 27 30 0.2871613304855602522217297257781714845835884362060694154213296735406228629853313
8 27 31 -0.007312255913559924341309245444070017596839326655915325121673097244177154643530898
8 27 32 -0.03124211776407054707713211787511944131561379738372191256073921423599106449461677
8 27 33 -0.1062638322545444638763459293407492164187243886704718180984364015486726725405507
8 28 28 0.04271531175158542138590471774063015790750095715116283570156499074957836817295843
8 28 29 -0.02171124511735985026577617382095785816173195699099931322306449541425332279526337
8 28 30 -0.03837284678343256151862219058007780330644939831901362971397418626096929268747846
8 28 31 0.001501347388091324401582652900709311954390152056703406529602726015594920528658001
8 28 32 0.005886022785696302328433478769523489178198547741255024585763408027357334738294863
8 28 33 0.02585234563008932049860446977474887737883652302052171438499164731505499721551837
8 29 29 0.002066136191584302050184257333118504910944378420941667726833770606667271444599455
8 29 30 -0.005427069835593137651704306628654276324382051547011965334142793114434612214237505
8 29 31 -0.0008139020143858471781307618881685799145670907618085990112327130014213628002495552
8 29 32 0.001277527956793317314135225634015487655893621950012168447669783698088501834403863
8 29 33 -0.0001532628677568750423444457334854010785138540893012465689724122925955046657233201
8 30 30 0.004094173648824222998759486262615623867620955836127842262188969511204133436946516
8 30 31 -3.055114163285248518557876276166926815961941400066095169805056192368244871977443e-05
8 30 32 -0.001415545596196965629956426347583578646237641292630578014142728579254877867040409
8 30 33 0.003959448385017020085659875011624192765482110988198014122963653204805892688303121
8 31 31 6.016738726617210562695394260657262810563738379311116674195578420667377305868973e-05
8 31 32 -0.0001874001377536450954021224546122084182215654450474099250415373464932817096716106
8 31 33 0.0007030473296414079561402064824778870675035751348980901581265869429996384197505039
8 32 32 5.674807459204038199366886845389768879996447013740905069304608096559640866672662e-05
8 32 33 -0.002969487834959869371279436210318598780960721192690601967518188951915900221734219
8 33 33 1.473113519772510333733942897585465834409853587027014481790695200254363081952393e-05
9 0 0 2.272467522830364227203057976440635872672698020670063231197940282097850451411956
9 0 1 -1.986286422313662431662612611988575037098578431115957625030177708791250642113479
9 0 2 0.5931670261285491887096383058379440335117378011658770527728715865919627209019155
9 0 3 0.9871268747471438391317910052084225770410949121274350294246315168555841072961485
9 0 4 -0.1006679828661496007490644047047524054749166150574573148971917724850367429876365
9 0 5 -0.2228086211202470177201437375108391009537265560651886331695715794565794124590431
9 0 6 -0.4660647277188646842437268726290553893464252842424324814151190216693070528043387
9 0 7 0.06068761836173146947846947892699809380465569274731731733855707975112606713123825
9 0 8 -0.08376059534737175763874712170952747371260457766239914484512939061852392200676827
9 0 9 -0.03730842382913900000084676106488143776112167544699464134556224862417012921323949
9 0 10 0.4631334737614951470997029549935698498908585721026275194751906864694185125792918
9 0 11 -0.02598436681967776999272022901002578066286934848769906318020675199953331884542581
9 0 12 0.08045404559811315918176930031152290034405700161435117869140202709616449448327614
9 0 13 0.08896751501606491059610293305817736219847403559870436885276869847119127576505356
9 0 14 -0.06913613288578977727688670500146469976773309760730061485763090617329347056429026
9 0 15 -0.2768814846405490484206483220710631134143738401776742472166252629595113566860619
9 0 16 0.002440455394247456639919648062887361285949263020047816040616459537418033533878745
9 0 17 -0.003353626699289250690385853903064965948893147583248549053878908407144630778998355
9 0 18 -0.06381810463682283522624818039354192107286988034636038033336293594075009262757514
9 0 19 0.07540721335740357155976959581128969199484165590236308394023115606353429824828968
9 0 20 -0.1008644753023718388421705792239111827364874060956255987502102053198093197319909
9 0 21 0.05170046836083354906849423212208910176604957286375260541824131844027993690610135
9 0 22 0.08619679719504962318486075347382620125526158347349805128014556825313383667153273
9 0 23 -1.876742700643507425773257668798492461244677505438805238562662573475222550338359
9 0 24 0.8753692225196098777909065384240008327630054974260262560285403335998445038999217
9 0 25 -0.02175516767678297905129720645324331683727225042663331337667989319038913203196007
9 0 26 -0.2170761670012076846004604553657019134938055236892132445597448286550960546653649
9 0 27 -0.07231186386660126669647596261864081422230291405600859491646700152568790368491682
9 0 28 0.3174114411250870992722182021496646023437239387408884097849979277535908734546182
9 0 29 -0.1193473007839381686713647443112908484461710108667219965125986346895156263981461
9 0 30 0.03149631200702899973404672426630983842888909216812672922818087860584786871772434
9 0 31 -0.1315034662805363297554918610648937939285421221362273001391488119917257162902579
9 0 32 -0.206113160001491901525004717433837919635400730413601109569032624122228774230273
9 0 33 -0.04733920582706217424126370773271264085790813134908347945578135672256955826788344
9 0 34 -0.006851366699653719724189290573847689231704273750134600872384533019630410851935406
9 0 35 0.04835402193521123194257103705818620344855881703052032618211840911627578921169257
9 0 36 -0.02744019071985309153807955282167327644906567367752694738431430042358816298043122
9 0 37 0.1360737280189732243474314902674421829242794194404105660845698359904257683698259
9 0 38 -0.07239394460726759495299332028025616748000784159949397930426629117112626825206444
9 0 39 0.6238909689543300931347512205231194806656560935329535271057546880934790744835417
9 0 40 -0.1321565967776337657788975819776200845011801388586881825869642564296328955404634
9 0 41 -0.1098510042583806263756570047020141076082766288397512412943399939773676609458605
9 0 42 -0.1331311709223639476596334080846251147475306976562035613494391528028282390250443
9 0 43 0.03300479437249113963488680653408121932587955546253667740629853938320824789330559
9 0 44 0.02604214290230492423436071471104011009493417745755557960589341288342567672785518
9 0 45 0.04232347237459508622044671947154409539788301969285559763006040491996307760774745
9 0 46 0.001424278554995066448173049871005737555567387294636355351987353375032033597493537
9 0 47 -0.04208893592797720167301499318617287372232166586998352044087445375201939146092832
9 0 48 0.1091937812666597370068992891915560123067894209439241862017671088275863824699432
9 0 49 -0.003465506048423175761028298823804759475015175400717262785997712970187853499250944
9 1 1 3.073633808208951109842648474805675126298173801468705531750235830136463445474096
9 1 2 -2.839492894122070955484396631273232729778415762598713896522724127462272851614713
9 1 3 -3.107069593704434437975921520893267470057691622800510314104462147365243640523009
9 1 4 0.8666696395906902526767847551828836520572055920251928363140726589131521564923282
9 1 5 1.36549464154459033374104804160702825620537706737068052711040469417577276415176
9 1 6 0.834647374370175878119777609805999755992404631278720808018510779278149778692673
9 1 7 -0.1294943223394742895582145248734486753949434828463735888688478585818280167229583
9 1 8 -0.2073349954052877333364652266955477317232424133026950690832810967353386025871823
9 1 9 -0.1603962770496128033885275463261128671208691258792527561220725023873679222242447
9 1 10 -0.6127447316848720620185256003767685125005489297726799102226665600168564499603408
9 1 11 0.02067568194450844020866642359981213360475998715726451533701210949361445192397055
9 1 12 -0.0364323717081741414075403277000057957392848817293230282049868052075282443860848
9 1 13 -0.04059855814675110866417310318285262921210998135880424519083059818447420543066234
9 1 14 0.1219954834248866409292004287430068738984435721613731568623776562198717182145824
9 1 15 0.5166425112593625762391128378993455574369147781903239953135028150821410621762433
9 1 16 -0.001916812763412933381421619812155329136647550851809718964656650310299828662912897
9 1 17 0.008776605942547742253196920709721485157349999420909610594580990672982187799227653
9 1 18 -0.005216683872303900643431004811379151228021079497723404790920652387917211393566688
9 1 19 0.03928770737312114924897614608438918149292181750176477655209309852906641444089906
9 1 20 -0.01656608381087404397080374042270065260277342210618650579949437983949397026081674
9 1 21 -0.04716566721536539183562272452453151106590269013667046507703317758675554708389414
9 1 22 -0.1526119403486443088605858798162682172458118335755215266541984678292519834649692
9 1 23 -1.875643261768217183529205874036990227383609318307375542853043987271834620667894
9 1 24 -0.5457015635421590333757608473012020079111501959640701048469720795468257324417893
9 1 25 0.9399504862965035783267426323649267156946730788657060534638036886570068418504109
9 1 26 0.650356348567904541876895941117445908087182687283054358254663689376005798851095
9 1 27 -0.3413097392023497042691759452217694908241945908446267072419327317419368432956747
9 1 28 -0.293619232818645887748607734730914063452008929398227613764789482761942662087562
9 1 29 -0.05165815458953377776792908875884075382735501883753468961173520775686905921283909
9 1 30 0.08272211416858798394322507018654185468272878651364027555872937295536180611033168
9 1 31 0.1779372263167684276248368568050743029788551958637577538916676210987506500703693
9 1 32 0.06963436310329615987829624070150301797824556891529526907597857017832907910718885
9 1 33 -0.07632749611249667141635183253265839634919861072984918064011328505388973187890279
9 1 34 -0.005974760570549528446136878951046431487829435450524507562024702442702781953086894
9 1 35 -0.01234546571354341874457321191813810137427828337218018626081702325950549364061943
9 1 36 -0.03308418211978870273898393068482776420999199854732905168299852250019138981810566
9 1 37 -0.01414216441639963586742289071899357243713720990313631168674608461824892021389153
9 1 38 -0.04290558186521946382276611378522510768920477371828129765425656171983969201494451
9 1 39 0.9281662047320668741609870469228914494859229217076504611708629554979203837092725
9 1 40 -0.1518672730467233922009234489645483142751573284459701839597865282026572820431205
9 1 41 -0.0113639411656524364819684348090467674175408585970820853174427866037161123708599
9 1 42 0.0627463176006148205506101916087577880464831557270505047143973609303838366840266
9 1 43 -0.04110612065032586904407662615089541103319649100490814271991161273276189440854093
9 1 44 -0.09856706192447583170981850908282478455769099414491751345079393878863352037893105
9 1 45 0.03337916339970494165782363716589525289040160116682775237631714687156166045255897
9 1 46 0.004966635188577018443955640958354619278778216803329411162401618049763414144080157
9 1 47 0.001363695359873513859631760023525114537509875509142271806803998414447042835896405
9 1 48 0.05550198188699722530662666119459948736804806604417677395957398272657461117391088
9 1 49 0.04829812314729430443671841905275895612671418405173524488646786885681995897153205
9 2 2 3.938349109720063307278998446489151613776018161198634294838911910729566620061128
9 2 3 -0.5188163028667185453514464623740284108792878017235147897001081254432742231440856
9 2 4 -3.002611618970858510215914445163473817663403372037416431855646604328669031604644
9 2 5 -1.724551607343458313083350393169769349792177706111748840401862515124183388628249
9 2 6 0.2187030760291790751940514052039593663880131832048832081122450553973178301794454
9 2 7 0.6023946791877716731078103151193408128246319417947781159042788424463332093908827
9 2 8 1.128917875877768592432446090408247746942990387406007627177355722083714325855182
9 2 9 1.119683427277231118296641776387820865339994636438413261666378978665112980219379
9 2 10 0.6708146584544640254851382585903722699403458533870640000691657118337965414669637
9 2 11 -0.003055260113205907462534230989918459276324491079256744795630005955591566354234148
9 2 12 -0.2455644907343586447576881579903537365012276192056219233758434163451533322968133
9 2 13 -0.3980617885001093689520444051738130386125491294801933373536217109169620374568643
9 2 14 0.1536908737197758879643654180457016560127457326169829334075189837779317706755588
9 2 15 -0.711586983784040870263730497751214421763253725279726088210527434281219540534786
9 2 16 -0.005131858481223707990956502771115254872031761100968399305788867432511133245051034
9 2 17 0.03311426270032199060720538344817997878307873126185603095418927138574769905390978
9 2 18 -0.02890721807380192998496990472573130127501918286635989951813064605339105766653386
9 2 19 0.1498221653058788257071062909501789952030125196896010308066559696828411928928344
9 2 20 -0.1224110983628665095685822712025972225981580337260010513372721165133631441551498
9 2 21 0.1738369691595384564541906509577485589733274028121665724044992131502873437763845
9 2 22 0.09224352330287344684941146407636259046034978656912947254670421349103765591340965
9 2 23 -1.049390679295108945605446500060241062827806808258392752769911851255632420823002
9 2 24 -0.5871614758250655175265308614466748541008498205830094584783482501599693193678793
9 2 25 -0.7935722641828373730298231611102396371089400919583751782093479315568290763336412
9 2 26 0.4353215074640984246506466860361367811532066223477921152473825358784694079856528
9 2 27 0.5557133498070614863049678268795807225415512212249451671909301945973400643046237
9 2 28 0.5257667727415776002958480874175842128690996557727029465556621628907075559207156
9 2 29 0.151355663630378172847736581938446421430198579774604295722310572112568708684641
9 2 30 -0.02053109181851171603719113073063189104993531194707605765887148026571901149664584
9 2 31 -0.07896656240891035165970504217898750601531821900290709523670565153888241751869922
9 2 32 -0.3279967679083482765504749371998178284594961828090820039980168999585413674030064
9 2 33 -0.1278479826908764986279605755625933887394304501565221227890987773206803251579676
9 2 34 -0.006848629615530188450655287973936757081098957471951352719313124132077331337345941
9 2 35 0.02880696535362960968266054070739508940364684161696862090783661411059680659688484
9 2 36 0.04172138164222973263016409512989367745451489134136912608263569881196216361568981
9 2 37 -0.08969196380261276949665478778328387326005794321899588785172853483284908680912749
9 2 38 -0.1629382092548134770250508625024345985999846424625127465872482499035237748972582
9 2 39 -0.1638886727265162016542961577253739587752545969429507630360288995898049210972583
9 2 40 0.9741359790266133636607712124932188015228123306614174772418261270990703652141952
9 2 41 -0.08729246621350100377128031779504456714037363569467161412938505848454509857242816
9 2 42 -1.224542164780053110786246711805556468715829276702602962418691468952105499087042
9 2 43 -0.1585895497829830205016114293472618733794001509764099128254737414277791406439657
9 2 44 0.2876812523237115890830483595602625348756995266364832445289125140740694945704743
9 2 45 0.321991036498128994129831259668030566751700220097865730738996642147086952339748
9 2 46 0.02322825368756486164898403589237915472491386817197652687156219840621521977185536
9 2 47 -0.0645423328261491757002591593751951716959845160881824563464575670129475158060128
9 2 48 -0.02069210194820366949980577446525926953053255816680872026940677193948055164304667
9 2 49 0.1236132342917246423136557600363483033598518951317551440446787109535320002826343
9 3 3 5.076059089731528414122374827346179109532755199471975374907576861563268517970737
9 3 4 -0.008822778054992825816838237098320829677092875153831614934364992614412954312260417
9 3 5 -3.551850267335482903819312717464747038868082224874278580661043268767896859673507
9 3 6 -1.608021357937501589788400311489542659799737949726619692633773474886551372881564
9 3 7 0.02689082396602227942979354827920779775234705614731456559404237266193854257578634
9 3 8 0.4722452379169826148647060607804486069444267017909653493963326546248400883642169
9 3 9 2.070072065352934484252675514143249446087508326912717388060164065484140059069482
9 3 10 0.5685362187113778525102752340969373474063967123185610138740358674531350385529976
9 3 11 -0.01278022996483346125581302960888979404233249833803227831243520730819536294716638
9 3 12 0.06449088286338804249097485357851964518807530448898573222059408403245833805895833
9 3 13 -0.2723203826524640459267202322071176989006173773596048036335177821542643468239201
9 3 14 -0.1098365861582751116597858591318768997033594730761525862477432483176560619034333
9 3 15 -0.4185253612747770504786950501013860902752845555607567119903704967940293545642294
9 3 16 0.00131981017615080084250619854004626229228212139960984963263288370456949941210181
9 3 17 -0.01407153219752745386096918748083759352309331269339632938190124777992865953160934
9 3 18 0.04854381061515436139962052112420395188820759245730300778974269946711134649442532
9 3 19 -0.07497713975887131885093853068974621370224136516697919131064820793275887093378743
9 3 20 0.06143826769854245047295621120009251669143786399002742290257066001859426183446518
9 3 21 0.05225861212382659287055309037481825111015483545752361062082854001306337670063279
9 3 22 0.186644991077643595598383062940898512249463904053882540806062759085071352203308
9 3 23 -0.2706455241372951904650824693737793140910225497296178044375798964456025762669507
9 3 24 -0.9114316858782043695754577750455231491340255604006646807346884999860698124923882
9 3 25 0.2618563615862237612012188833583881557703463611571623666492347568785115780961691
9 3 26 -1.322023045546305362944705811918208038728090489949240691456455904360734663714486
9 3 27 0.1897128980874257377003667368332312664041893652287939329274345678717849092586712
9 3 28 1.527240796192976644672749020530667849286669952891528000154922841904220767319763
9 3 29 0.1011864422390485226418531488147237986001905944635545322211625295410742273069846
9 3 30 -0.05047041037220186179450109779236462490136154322229408014654379928331452250412682
9 3 31 -0.3908111022611657135587744629066890487845909904800931547058246330523126791571459
9 3 32 -0.6935673402845547640774092934478787801559302167428449102023388308609209102364498
9 3 33 -0.1680732779302788086157074366470571833730331842202470381757231154121531430917148
9 3 34 0.006764176001728983319748435784684866466470497501848780144537086821450237988256819
9 3 35 -0.01200662094340451928967499516222631401130425616414858479919469505054282302978132
9 3 36 0.1274467268253652500142616273183204465109717390649983976241052692128597519069642
9 3 37 -0.05871151983197703190161274156118258209541265995399301595640445404606196415310686
9 3 38 0.04253862183590587131517283089405701925212748754289816002617464360341870771526933
9 3 39 0.7383603775276340441492598622301553722777744327336049347710482351062343649203139
9 3 40 0.1291390309931265492088505398165294375538343023698437145766382796507612872546868
9 3 41 -0.3713204479264857613837674268729145792980686684907950441642088041427506502092984
9 3 42 -0.249410866687039523121932305928522791160739922380564307381007544465106183991318
9 3 43 0.08396817298650930223682038035601317089065437785403675893726529105822263438129272
9 3 44 0.09809619326396633679304917861622275730555361199778330050666394531978423825811335
9 3 45 0.2752659188522932881520556521061082909660764700501795336930313600670291095061331
9 3 46 -0.008885687974428277777724641645862289928383708646008810475432657265825513562022813
9 3 47 0.0352647710903557157975885716096863878839210482714736761443368614117470505093819
9 3 48 -0.1209706551534881114021686830100697164153870004284472286625538083056089347615966
9 3 49 -0.007688597016015057502845558398740837676253871585064667520337542275667453264308388
9 4 4 2.708638661207766421278794826236220600419177264211619934045428188021650031198406
9 4 5 -1.717842884189832813630370297967742388110657875918288680020399309402818043946941
9 4 6 0.3564489635701448435586010705124583147201328086400944355616713188691032007890321
9 4 7 -2.221082092444028810071334092330875341938356433016432066792613049315504745578025
9 4 8 1.423752593573303186058626396681386300550514446259225504872647773368302018919365
9 4 9 1.288938060982751826044901594077529677082855459017332082623404183835169310397533
9 4 10 -0.06232534837411171522429583906692534238243853592466693239579261865449819981861386
9 4 11 0.5557969985637780191526931818472639751700317855294455720040445920143709797006806
9 4 12 -0.5289604733305643509214061415543828758180141262199268046053345470138888968899804
9 4 13 -0.5649374373939156809266246224133968878590297580230389653925699176496456870033953
9 4 14 0.394500673842282479707048305606705753146388501816198285722305555409774670614497
9 4 15 0.1345455076235720077052339372232924838519668322165665776485226547583270844126788
9 4 16 -0.04278942965439747923985140412076306514136381156592573832126966889853223632659762
9 4 17 0.08188441492172754864555691315901299209261095414607740065772183056609028008910782
9 4 18 0.006045882133616195788539184125978949570580290250442323710592809609473042573359371
9 4 19 0.1632008980079087444128000281905137391169821218960306191002580973926280530223532
9 4 20 -0.1473202691951729081830907167621395167868544473613342979194493003243405138373628
9 4 21 0.1096524806462398558635494534294875064389763117991558240966983895028292844937533
9 4 22 -0.4231308186071708059043575870267739003984719483596736076366701704006770142548085
9 4 23 -0.3677521191280278535954374818908030208388136526088887635623996663485116396130194
9 4 24 0.1083390541306374694433677491659210591003819805864621651456691700675113312163506
9 4 25 -1.684444877077905045575686640011931273962653295707002681658638139308028028680471
9 4 26 0.4097918973008214688844743021571148607332125231977123253117130482491744197720039
9 4 27 0.7077121179048271427840409991421171310905335290397895390355606286434832788275408
9 4 28 -0.01052462276950012860372907474066401866859171975498123279973472138664685273628343
9 4 29 0.4384639148483492892161056855840830558290243752703427576579287928058852591605996
9 4 30 0.02106443236667967776748801504296353596102550534197514718328864716654503455354835
9 4 31 0.09027891399904316846818410619352217690608877572637124864433945678795778159191632
9 4 32 0.07419748011255682985207202950000140313409349968414336063799517324329109377348944
9 4 33 -0.6217534174221339625808134569247756668204137420770286153229457513662562914509168
9 4 34 -0.02363977433259041440051940685198845310313817894629643211894183253242270465957979
9 4 35 0.1111953085665148509745039656551502766313932371108393626188367334251740115216907
9 4 36 -0.05975333272693721541183858987697973746992443781672726382795235485708878239244437
9 4 37 0.0295962808995686751017235727977330498630141573719918308909502162217562097542647
9 4 38 -0.08449997027355668605305742700112969972009025186219845535754940254531788201164628
9 4 39 0.04158484679764898500216948732972636483448085470911033343763394901307913364173095
9 4 40 -0.2511878335288467412793302476591545896462868382425438277890356003187621519851452
9 4 41 0.8576691890699649206207044261360249477686521918542535452237220953513319414053588
9 4 42 -0.08622056868720069253301502088958201232407446975566272524962109936019556670556972
9 4 43 -0.4044907475743154118540737099689822545246292663022881031080756360549953160349889
9 4 44 0.0429844785103194523577898528890692906075846077944535866626997835363140875259696
9 4 45 0.04085846593868683658239505021331007576528440352531875460889629392940309726067919
9 4 46 0.05260642758205816954676356602548738125668204739944348466215793858641512758680721
9 4 47 -0.1543727325653044912556926435016754165967641716424210283748333135699854625904854
9 4 48 0.121418534131997272359328269287217715795193434775398569964585007977419567914101
9 4 49 0.1559505153546438434027042217144671420918403249811194684213360257110249554269009
9 5 5 4.327146784042788836435970882928446804555454089045534223064010435841890626858316
9 5 6 -0.5243059221164167718765552904485749617759732991346231937462260937923244317732891
9 5 7 -0.01544206023022806228714338705560329368510704603119022209379124315011206160151871
9 5 8 -3.100611215403616849108386528133128015416935655276207729727925991385210716899286
9 5 9 -3.993714104875173942368156672163198277451462655592422041565879699686627098089054
9 5 10 -1.318279857905517706518753271059520112918429204746367432611449144040329056624475
9 5 11 0.01618816059653434988378101878330206267845914152959204071110958578891889319776902
9 5 12 0.5253506774054157426841117727620299523321479101435890562994289916581798093623288
9 5 13 1.305193293906389293047148437696492832217755476635291014225198191934756945596798
9 5 14 0.7568918801857741278532431784049084802136053744015618724514853517066416205763475
9 5 15 0.5328346562862072425929193121121917424013927453926562289084249858387903300246365
9 5 16 -0.002520235186810268059198758603099252166725920039754488158488132207424141685830102
9 5 17 -0.02940788390692414780779580722553270401798698080921597039911973681485628616394454
9 5 18 0.002457946216804957727871355895392766561403035678784185885843674663917879034213836
9 5 19 -0.3745963520117111439502824762327871576585795650309666525454726152765394594482081
9 5 20 0.08796365183031284557590068256812860789103231313406381443300706990460750518339319
9 5 21 -0.1620409462630086920171184119295447786831721970602051262727036785869240902125185
9 5 22 0.1911221912783263310900466547768397707371446221520002465648128426537683571286844
9 5 23 0.2892584156228126441900583855765006562224732579774128204368436903352597311825487
9 5 24 -2.131198039860449927671626324106946279724222890084778512618690555509138745172669
9 5 25 0.3895890913782507745981447747563220932335360710441618515138283808756850906520617
9 5 26 -0.1359339605159022793300548443512848698210962614346543346476951748276359160457892
9 5 27 0.6139653929639264626824189268829363395952884416974529470522007308706970805427943
9 5 28 -0.5759369161177103696111781997558600404091545571782736369328472408959507992952548
9 5 29 -0.268768526958278683852103710259717328257344636335314452220970750762330655870431
9 5 30 -0.2178557658945909023863070898476120445159799396389641742749565226782785964723564
9 5 31 0.4599337553583086164312417252079714888053249541411873874439613483419250572857909
9 5 32 0.6466605798204844896863309683880079100617217487215264727536156978312526152490801
9 5 33 0.3300818813094906200010114007940571159524179416136680935503428040814027708883751
9 5 34 0.02948840190424543648084149786876566868886605481987711163540324531474175960046267
9 5 35 -0.1352516073679943877081760150725398554396742742140723891759358566095429584442347
9 5 36 -0.04648872112371914704318851088068322014380259485900559838168141109967828420772429
9 5 37 -0.3688737857263159622801563485575478396604764815962234042991406064888989767035154
9 5 38 -0.01673931981672327042501347603818557782714658406131417514039612693717845570701619
9 5 39 0.920041087155764966726295395053478783214899347932563168998939278467069201311613
9 5 40 0.4144707800779656655634291201685461963001342216074028537905595699702068718812212
9 5 41 -0.7424629838379794730630895011594040185538985818747698578262457451468078112160651
9 5 42 1.209424734603444712995093026674959282781819193618774508633625314955285044598461
9 5 43 0.1963301805675328337157804460650501759100316913495608031116294903685511051038285
9 5 44 -0.510375962864490370593152968282596329576106464409832034578552256172780997611756
9 5 45 -1.116498475748040696359954916612530065898039985485553291290129173335501135966757
9 5 46 -0.02502961629821109730075480000894478218774773440169452786177212319575239337139066
9 5 47 0.1306386743256275636319507074314068185453396690251248193359888768592260940985959
9 5 48 -0.02500120028598448792462476288337100471805899517066624604019917288653217639028476
9 5 49 0.282786630415540782051631093138619938421174638442294854397870828552252416681963
9 6 6 6.471075078587420500724340690448265810868340811230232626033516935596584252844225
9 6 7 -0.01762129360082428828504805646414947348469900121908923029029182436058781899797439
9 6 8 0.09848383081513937384246441900893461438696333063008084010785198385111194699529815
9 6 9 0.1814902618263225227692440502441099131576503514583281526667550826519667721954369
9 6 10 -2.989284556337558117108958280227726156213428952959304332149843478257490585708869
9 6 11 0.009767062313373536478441613632907350046149350212195510232811061536007164162202122
9 6 12 -0.04934725972683974982357211188354199591828000932333303912076778308524586354671447
9 6 13 -0.1279415226128280348476446604023739919794169031964198308311000798892490248042316
9 6 14 0.05039532830928492623745517512696750468580250527280297359154290479799911130933906
9 6 15 1.225347161061441566710034324026371070294720718295854061512845820661737304676334
9 6 16 -0.0008600157411538338351404444386227425236019643952502906161085585932363848874395868
9 6 17 -0.001694384097454931452884545002043922523359527259331242516215256221855903734993577
9 6 18 0.06361726304448182943841238869001173959678981326039690888409328197162718329848325
9 6 19 -0.06741582935485085178531724535615113819670902189094553011283758043626387586726015
9 6 20 0.1106860812209238830223882260655671850208372965684220038444942637310398030043805
9 6 21 -0.05929601193162625579695182632955058808941252148106756486084210249245403116378885
9 6 22 -0.3504800085171017892906253298277320626852895087111540620801895801816221008269367
9 6 23 0.1404035310355927231887008246682463754870402454589265540225841298877161371183567
9 6 24 -0.3488187497207948322023724417690006886161216250542675884406008856008819325105577
9 6 25 0.2212724936818011361104997979221399086023065427160550823125979403809656094727394
9 6 26 0.01837768019851638484363448495118570318263270925555029041737948802473900304450441
9 6 27 -0.04429611576508478853724447237604500304523460337657175212379619046206043317477368
9 6 28 -0.2475368554014139905466958773840215531606776296047345809017219051059745861727685
9 6 29 -0.8176469133892767971124214662826991847870408425991089916603940310467798923414949
9 6 30 0.001502620168845297123795082372458653429367665969827223112347989267483852185081594
9 6 31 0.147863604198009293456118954644280361783559633368072411319092977589455214919838
9 6 32 0.2561073116091906940588630957868710139123804923013468098124324994450779048368616
9 6 33 0.1040654871602709128531207959592050455812168563014210801616496036901151548998625
9 6 34 0.004158791303970029052030343806195546062188495447530206052727910616600527483837976
9 6 35 -0.0437962087653648504094692993475450972205377635664333842275806193198330506814107
9 6 36 -0.006791816097622012617059553821639222179000743188262417672025668648123808142595282
9 6 37 -0.1065978504120481953427334396148089126693465579238893815578869073648726267129997
9 6 38 0.05621573204761264873782279672008602520368993901901726426763615291195016585604757
9 6 39 0.04350540748029219343109378924525235576758554451025626237456548389335704222751547
9 6 40 0.03008699583293040957273347085830842059359180724295334633249025383213405140223829
9 6 41 -0.02924417526299835752689869809726738376631947264319031923925633096071973971013596
9 6 42 0.2177746559569990705746092761992471309298968605076932874894751616109580058848474
9 6 43 0.002731697179694250410116137862137179204227235756081715358256964779517996853980039
9 6 44 -0.1125531758378014815552282236169325527868746244213558798893837119638421477978359
9 6 45 0.2810605478330024254076935438986804945085909759975256136431550305174470114174038
9 6 46 -0.004051829868534869666400135006498707550468452830245047310019851163239090964687646
9 6 47 0.04572729738822803044773003670527036474766689800774539359206786106810334723398638
9 6 48 -0.04980254880696759003298366424307858305810525914207473839817466577560195388416029
9 6 49 -0.01890734240922175755312407198478589756351330001272408915859173708115429648950851
9 7 7 0.6389275183288562165976083332546575719485124745706920959089843584758778773440756
9 7 8 -1.746729529466656681205943103111320920845234957785412315524340346579774863310747
9 7 9 0.2151893042850049060496572577017210302383769284379859936700328871038843828934928
9 7 10 0.7648545224875585866671044666729179148595825153818391563300133261519012566328959
9 7 11 -0.3620097969833591964872002461175843124786905793073458750208075788969151481732319
9 7 12 0.960868319781402289418348092530019452884160586131837084172751777460451500139089
9 7 13 0.2419112967689951358998396165666509843073272636158259585413029551742662017227753
9 7 14 0.6828519843983803935999593205111834394241421096645938370733881392643861858138543
9 7 15 -0.7283130252023384603635118354573755963542307341040814992386966057005748499318517
9 7 16 0.03894714472963923910335290735975183593150289229817996138076265812175232704747179
9 7 17 -0.1267467145149559552893792261802303333188062777358100719435868591400833756315166
9 7 18 -0.1065339663630598186866446538037311933457199539791979714889687967000879004176323
9 7 19 0.1222026087773529933108974995257465837629333555095109106027939387538934938615224
9 7 20 -0.1532374145579052663093052310740489217478890753513730736113404840954944159535636
9 7 21 -0.1926560721965634784945589123886810801244541780285497327702437511753787228229327
9 7 22 0.6641359899749060301855933962534061988074735286836192519118222798155983581132624
9 7 23 -0.1327739041677844163032746988190327038207773156584220955916011428569888958180974
9 7 24 -0.08783853042685083880615856706685984772218630193140434314902655075799490378334553
9 7 25 -0.001936229552799695023811797538755800598527324762578073853466579444980605199899671
9 7 26 0.3117519021259530199604412041887049385197999240631942194470607806759463537872082
9 7 27 -0.5170041345217071543082419077942452333191681833987123298688576636928591871825564
9 7 28 1.195345220051768165892049033773741762626482965520593512488707518659125009300277
9 7 29 -0.6635179898452130452617859348922684666204604354243910807169815033470525814957665
9 7 30 0.2303891930188707844096039772346119733144715943040758836232217895568399339019403
9 7 31 -0.369770919033567713721825104067685817608378540612403715627862567630833329413675
9 7 32 -0.2278553595290388277327149637712239364266750184218981774288097363015679265481919
9 7 33 -0.4682695506700668379274253075552725973721843107778502949811383443367650775818435
9 7 34 -0.01572287214206942268539890560016692388222431783524256328574437054365932950811605
9 7 35 0.02498459479236160049391553620872398512096675076965683186842255397966609112409441
9 7 36 -0.09824291853492021811413148107611341985957778683232650458491512280828347444680591
9 7 37 0.1810338128501924868449984263848393603571284665947214039120564865275826375980763
9 7 38 0.2721413392167107596695303469018310984150381134783983860146993986367511004966503
9 7 39 -0.07670245855483819100168470668037581888300279227023982729318806059909465593686452
9 7 40 0.2558342699511163624446491732019526957274766860247559720455679343467079619222495
9 7 41 -0.2116232630778858299966793724028462323124939716571691202818808668250486031898217
9 7 42 0.03751844523577649563012289016176927009446301960202496301668539854547886152835534
9 7 43 0.1412699560281821802959817099329308308382756172433956217606137650668151975861189
9 7 44 -0.4499755368436601097535059394071745554040130773943309400757624594100300087419756
9 7 45 -0.05642520199521336760621179859029613365160449109384378197414549792453408369901652
9 7 46 -0.02341061096819109396866078667707747022938787242422164703783975764775936782653038
9 7 47 0.09065012014355385544136821367762676431292234271830892060640372331251515244610831
9 7 48 0.2282882553953974157115286014733999635027150943699330082516635704764769050097205
9 7 49 -0.02484754599152582841491820710484671487193986105210856154818266505941897733652162
9 8 8 2.627606948311020162288213098836950646607481148152372682377078466225210183492368
9 8 9 -0.9730508285555579985843044506659258923522530003826304575033925664410468076952536
9 8 10 -1.320551293853361866719668917023485640051442794171274408460516858029730013443918
9 8 11 -0.007046412984971114052445690370338001179349409627892656006698629583062911781496642
9 8 12 -1.271738282942955621478917605637521917606910538636453972730113611996482745028942
9 8 13 -0.5575263484630137593674242812685178482474326573989151279404301750622266652342688
9 8 14 -0.9764317092233725476521202702101845221174462899163526283147661531822217243062679
9 8 15 0.5068211849931832330005556205239444363135578901970568942117972112741700985288219
9 8 16 0.00291650145810177308741281078126011218253118820141608503521710381501804062441599
9 8 17 0.04936773257807746823824646916597549369174902673914386816657073278018416998849392
9 8 18 0.4331146970379281546920033236164187028765969394984404773455083728063683306114546
9 8 19 -0.3597841743059607276136230405943211000249369376566141169413954206742518693642413
9 8 20 0.8902170895475067288145316999782442801073286500575247326876612685653004027277476
9 8 21 -0.07962660801020158712630803952914527361456997537218671397298391013672376096696034
9 8 22 0.0659047212442844511333542212198805561026493074682635167634195999083107969091949
9 8 23 -0.008059147219107919510614219591092054566507299339662458137677470832898168478056585
9 8 24 -0.1544248137428019111898343054826969928627145998832419152417339820562258059802296
9 8 25 -0.6224441760864397674177488334577588827160708146759669558560100022945650587796738
9 8 26 0.1537219485419663260485920212555197606426042854380063844797066157394608724588117
9 8 27 -1.324858244938593769362534942845004529471746178254146823551923214885371792747654
9 8 28 -0.7906214245697407154520949092019017358912493898992271077694833773604197540994855
9 8 29 0.5365882305181280639642644489147789205820638503993716198515690374774331447238759
9 8 30 0.8465005606547797681821108449017329719344416220689792919424550382329178644949204
9 8 31 0.8594457044370765223200986023498430209297138914108463143237668151809116278422267
9 8 32 0.5238542668469822495055683192691310308129780137266522435633034629980575392258576
9 8 33 0.5948048720673651487753642705806380765255945536963807109345284232221740399684383
9 8 34 -0.0476538936469843331037686030636961739610781989966064217789368539967671592500081
9 8 35 -0.3129957966897085668548834530240815959062722022964595367306898624328249536049993
9 8 36 0.1011193959054435681697185718219955704975845906619920699399970170417309673410442
9 8 37 -0.8463689084523175721289228622401263045766273662767520894531856081803724093573499
9 8 38 0.2669951520278457324419432976111390538314041790448944278806818311941016670762783
9 8 39 0.6779691257981802237103795081884373957459079989401485884140005506640058542674276
9 8 40 -0.1501454197950231338555786900492994676197059052706680123036197843183783099486655
9 8 41 1.69755957335617639874354413095965445157900417698124902578194953380863795211167
9 8 42 -1.539418944520284391786785693855209321089965149640264277388085773408747653848778
9 8 43 -0.908624829397820561309735113805343578437472877980838752313706786550738152311988
9 8 44 0.2731372535027314921766288250361939922831623318329161478232252571390044534605157
9 8 45 1.651624004668782679653589582445700727014519642484662934474042841122275012591665
9 8 46 0.04907531421918253553844954992749399794255406745276915551223134458300748830964694
9 8 47 0.2771773055981861741388119533559836585918969171983812079883114931337439544273464
9 8 48 -0.5847463810795118223148694012524512310800181714698737421085118719262758025357002
9 8 49 -0.2162751532903996003421227108623512912619266018202756828785545800447505407849644
9 9 9 4.430426734162618637018805103115325158724011090733316409483275954749312178226953
9 9 10 -1.195978235657098306433637319910282992700931004652718134036606307257783912193429
9 9 11 -0.0007764509406127626560675668019178975856138894790440812471590887823774440165044559
9 9 12 -0.01345313200968383183199629472895302084549551896870613113345018821139329939803898
9 9 13 -1.902725043677889258784868095911445578576136852311548035592485956313510110450585
9 9 14 0.7969539081002520162008756274108639851031295456850879193524746346799705827336388
9 9 15 -0.3156402828468077216903581858929840641098485384469636246962856593271560969653741
9 9 16 0.0006745312220851871548807842891420272029083551785011060521436388185721330785765237
9 9 17 -0.004457295424770170748637894735339566043877253990552561114647965433909699254188076
9 9 18 0.1386841117125233633654472153872068895064986417498341692273486277680862393744233
9 9 19 0.4022222943577581207813651506752797352650644151330926800286315359278011043250102
9 9 20 -0.0138892019545314221672980489938056217024352880276012813471838082954103660967184
9 9 21 0.2301340961331627375342168389769086994125479900264336293046170061582541597925586
9 9 22 -0.4242450677730669040701692227867985518189946931611221183350911871947974569311104
9 9 23 0.1582055483751471401743634481598668536401469669967089197921559732388322449747049
9 9 24 -0.1630869021607921869417390707363562595239659651699539401005480165245713067297164
9 9 25 -1.902111929941149181074824610527568224357892535352807721682847781949483758252034
9 9 26 -1.067704587790472682186497185209071855753032358004957992979802936970909979176312
9 9 27 1.350068839443895781932988993566672209572947311433010547038536617533575081663058
9 9 28 -1.010364495360545076802356936814982923993658709485895728272247501998565218554549
9 9 29 0.802563068552976136702984583693227197666236289873278406243256753839925273024071
9 9 30 -0.2305612587569988200644593883061188437617924916214168546458895239089342064290092
9 9 31 0.5013607515083063568232318557715217561211122413156086228873797580586448662545963
9 9 32 1.498964767575354959722763340902009903372835305872351672470946118191056621084706
9 9 33 0.6459952026860652302389424242411965082837138850990314030164450308126837922515457
9 9 34 0.009171825878740393621435677968327613185883474638143094272536004559688098782205297
9 9 35 -0.01739343693621742642602410789666752182529550044528544520188880718186512914484138
9 9 36 -0.1727362270673052605752310570295906030432388767222170387237428245936693268286521
9 9 37 -0.4778266861668066641726217370441156202959087183782273106827741312195951406648421
9 9 38 -0.3194540123890079254948817612118368994895601083864506633772525278213007559894418
9 9 39 1.043712046913076415703807882257358174506832883317052603964593327785935624122399
9 9 40 0.4164303197514618251124135531334968899580726589605091822299129117523394891647788
9 9 41 -0.5336746157674422951788468979662579033647802201881964026463829917439181157847635
9 9 42 1.133124583567899549556797480858438634145914540443605980096270307098910248168959
9 9 43 0.0474291101968687909943922665850636939526159640054550413011465918133860413542803
9 9 44 -0.3636794525064671861536429211464207989137551192813951301410608749745655320465344
9 9 45 -1.125251639942935148527359378088076340645714258588675313986107126446343191481759
9 9 46 0.003987154714263691566992143063164851694698280127852505303777239927166570373632989
9 9 47 0.001908134639548915308139992484978211329973345283941015581183694134768241231761672
9 9 48 0.02607714170054543369018870831970644347514793031587339214520527892602077426738123
9 9 49 0.3483789333186530184218168755066032351603411751502210447658963914211940129509698
9 10 10 4.762552101079176645695324827510097225329665630569536167182812797709319570736493
9 10 11 0.001056297567303069714663769125972301465822804405700914573878354918706190730142354
9 10 12 -0.0430654893834357839672520321761397128790248376267818802971999837901769007042994
9 10 13 0.09204548863443717732430004991500971623737778035423145736323527054929531459647323
9 10 14 -1.82934037967789213575198289182812624297994791638092509373797553098681066991205
9 10 15 -2.199725146334930589689874348458601308300688360309618603370760515652593142323775
9 10 16 -0.0004406622008211766595791189183666534272039501254545225027467847864734920027401168
9 10 17 0.0143270105978259203668575637621546937547212130114408329246287829138972176497105
9 10 18 -0.0700844567107091049142509640596495092460515161540767528657988740504533801877151
9 10 19 0.09588493124052268428097288702041645171285394363520513201899692762003781516239729
9 10 20 0.006518445691067093167633248822134434513841204651686507193392396968099538039568231
9 10 21 0.3766908730138597440984845265058601132676467653272711667015036373314233565222435
9 10 22 0.1018706154959826717520601862281330065205805426141374453596682108529921559671862
9 10 23 -0.1021613091777688591081444566554934303757610148846828976398571809198033378102381
9 10 24 0.8508597035414155078664218634152404812031742120501076430685934016238402070389926
9 10 25 -0.2048461052836274336892481007858063973384686202689660699819192374416088258666374
9 10 26 -2.024865502440952642549453071377298018973931017928165835034409187202550139277638
9 10 27 -0.1154342850562164685301782856815437395767123056692376403255901941578143367101008
9 10 28 0.2405233698812686598565133824614550702340717635607978098736990866893044877349784
9 10 29 -1.575286267881317971125550061147431197201726423337236123912062744168927249366371
9 10 30 0.06331249292046834607065245249325825591425838025658364745049700485612881572677429
9 10 31 0.1366517574063371193070992341392739772877077420704180684917353661185496259960456
9 10 32 0.1410661226899634222470988165050984602174297697401273837876601852673598744049509
9 10 33 -0.3523994695295772477363962967406100560333113491386808357513976035739226744688807
9 10 34 -0.01344867789663144948364624809148611827630002759916787801298397459215271584674295
9 10 35 0.05162034807411725973310981274849342474284463492371258956315479210696781308633059
9 10 36 -0.118374838054976929364692316177314700108291842096200056806927190921860616042451
9 10 37 0.1917865965672127645366362604462614526829344258802466891799228882687821246305948
9 10 38 0.1137862055729515005139851263311974120188907945134477425935558179505444021816508
9 10 39 -0.892631919319441635634223156351131783702401026615221719937306512396451315855297
9 10 40 0.4737817070168237004099512926508955509020576743618843187700232527933198342989856
9 10 41 -0.07865362408072973167586495728390593471367830026317689272908024383957884069193477
9 10 42 0.6511232103784540437753887116138258892975627800835406841508571746939849791838887
9 10 43 -0.01443899202677492454831372872808517855557344237866387927539663112618503385220554
9 10 44 -0.2962067624494031623269545316950136822750223973595388877766609189765225301399047
9 10 45 0.635177088077407915829557780280840306891982273993614404153740992996604505078524
9 10 46 0.009868004191352536924456412975861494128931333003869148990827350517123418347471324
9 10 47 -0.05058098713748879647241818012103948821494478727311181405168083657363749945483232
9 10 48 0.2146333932685168444881180955512636744716011252149931012652652289168592887196806
9 10 49 -0.06768534834491389342297102355732073111734021250926118597855516661784922225241191
9 11 11 0.02430555986046126302203064464028531633854486654151316032219772102740583134843835
9 11 12 -0.2637757920722477741010438805908563151895325393650107788820664132333493426137383
9 11 13 0.3207685733796930564099740340828309545867234458980079217824714562802591740705788
9 11 14 -0.2675386209395282692814935287472735545057050167185325836916794167146915543208892
9 11 15 0.2299862617500830862947892782461642059896150622438239281876905698214089772896056
9 11 16 -0.007671215247075767002564384149120482461276869249749160681159604987064239589366543
9 11 17 0.06951939276790128895505955905015636299667827292152015953958926255814310053814406
9 11 18 -0.05139736272903136406637441546284864622485683591824631990704571722343191194347618
9 11 19 -0.05669256509239999845996268843083583347320243120793661473338331127227554693556778
9 11 20 0.01889446660329660107590089461056129504354123294737935616366764027831533429848154
9 11 21 -0.01571259765466117726197393875049683253990160461503345464470957311143029665518567
9 11 22 0.0478480066630871642462391808515293192471067289277673572802891661278245422293913
9 11 23 -0.09618682227695958363100387069766889462662588151095610259593830726415943365082461
9 11 24 0.3499105030483157794777611609385505134130139468795428556298577053737394071237441
9 11 25 0.009560898115396034494096891226593961641242324174248715167379399300133627789563539
9 11 26 0.5569300303474937647574361515100046085709020976929265488006462224616467803834438
9 11 27 -0.7196895782099204986817361944094238406483813477528849035794062393946138380848108
9 11 28 -0.4192268704728071876202863855236232414923845403620160433128762954045189738391151
9 11 29 0.04594351163870898939530998819757719850055730352877733894179898665876294616941214
9 11 30 0.3376192484495614089748921483722054411449193114759512404197499637783941680575405
9 11 31 0.6068228689104849213650985291198183849312945258732399703391047985098040606033225
9 11 32 -0.6386223234202544078198942212517305442779021563963499369635609758130530040911147
9 11 33 0.08142760753553451717934928155758140818031872100728211576858082203426934870970796
9 11 34 -0.02373093088932480679351915156521224971025285245603057195015674901762207639348721
9 11 35 -0.0977509461928507141350947801791291867316987944659200045351415647546106734499672
9 11 36 -0.003698007502148709775621749374236600208908536506773719369912283922817905675000203
9 11 37 0.08264597876167684047257431409604012443276304127706759844692751609296864783139068
9 11 38 -0.1123692479843283070946353530236389284858361138958243200236812341908015414895878
9 11 39 -0.3566483173670972356438628139272313685307809408381919738103276561390392295234667
9 11 40 0.03199517199948099174274961795917239185881627597467163488012796338951146957855554
9 11 41 0.7295844071658025347729984568122584950089972441876180616082909702399329380358957
9 11 42 -0.4565674099694334268081267452315116151777194558293254637027773442659829779098359
9 11 43 -0.3730875367646858467255129407017523065929456596502515071297610976121233220339018
9 11 44 -0.02589248794372385126690988967811000422029044401633359516920819418480485141658098
9 11 45 -0.034810001522313478044106435201336007341277593614575446835754519192439952919567
9 11 46 0.03273755196143164842023382278744213171403872247722734252662765207088204268939461
9 11 47 -0.00514532272156953712922916920815618393595159478681049876540743329156645577398506
9 11 48 0.1379694918713533499063728764178381107719224635769146335709870023216229022486308
9 11 49 0.02186382545033594371209238328923471504198825277292644790425366727848013669882682
9 12 12 0.1655959237566631639085811335342714304664324203571651114092833721704095311854433
9 12 13 -0.2224852245459450633326737741755997840572539773763579320565607413100790815307087
9 12 14 -2.220344985369056117027772837211391658856484059774985658348590950351883021464685
9 12 15 0.6230967360922617634746629601054540047501739957076511389995668076582330065691035
9 12 16 -0.001395781565954438924054723766597581487135854883889955239646877237045872204079641
9 12 17 -0.04206960539079142681199857570588278580377382036685230504047457341212862188474109
9 12 18 0.3096943516767919834717564160963424637253264287006625608656350181912228716502032
9 12 19 -0.5528669443550998078782780388556642641294303185842354897065689174709342135308973
9 12 20 0.7519971750956775411043981968129431407708970190568027845593875653095666908766738
9 12 21 0.07285720300754517765385795836688093449492555325082799502191520586926638007488389
9 12 22 -0.2193374698045543326513129871351890268217991066428685865188161256366325105562866
9 12 23 0.01367471965732840899598987555762010365961215658736412023221725960050939778922206
9 12 24 0.05528778969335367982242739127708403164912264769844912119903597996280222500477454
9 12 25 -0.2253611789673343956475883739197052282782034113544269948197541434086778407355529
9 12 26 0.0957754395143730429878982122681197693366041825527871398788435479105584784689407
9 12 27 -0.1144716565718834730606310932547244932540725615831443248835618610568481140449329
9 12 28 0.02620910959779382457541032091353317267965070561590575831864861077745100545425818
9 12 29 -0.06374465999119687734276662321601998661302173394007065323551492646934914028315504
9 12 30 -0.06916033921111116487524898145153999203511510931379624982595911915012891321986153
9 12 31 0.2254958581574827879169162065977089444145771727570411499446486323393180935230561
9 12 32 0.4398441219221823304144502233608706850246523308319705253252667045882408672213721
9 12 33 0.900657885372111654315429208007554945540287955356673843640784751606021744075327
9 12 34 0.05550256446454679367240230481070527835491728928612828130076648426610233905662559
9 12 35 -0.3636601480852684050703230444723571899735878366003121756356636178603583960083148
9 12 36 0.228482171811533498425159725757498640830634888230509179984294058149058426244581
9 12 37 -0.494337248279278975052211187192324845342672670405901284163180152324874594409015
9 12 38 0.07053302205794529025359694454210232206517634811945420423502265832644880309126662
9 12 39 -0.1874675811781211777370259652969060647486848633363602466530667825152659678327098
9 12 40 0.2981681304018417660013289595604485958687368295032454022918135655023866370459021
9 12 41 0.1149592395567337253270069466610925448690336610805622298471814897324114976346429
9 12 42 -0.3480651682843229124503245874145699255322181016756475517019791717288845583968116
9 12 43 0.0641031305967663110835462823239197255303936578901228073113633277687790692474173
9 12 44 -0.3077719371421838704602020727194983870779032054521867983397349669652677124703979
9 12 45 1.191936129758919928356020952023873691700617242570260868661344595742833681843433
9 12 46 -0.05353514890381654396086381855633259574308247873645908284148576582347032245806949
9 12 47 0.3993783315387505909255933296130935561756214927965257400482882511204714172522127
9 12 48 -0.5402101670487807392500490810645404645794947135151214815367899105376120455950801
9 12 49 -0.2353546544822451606798486082424508391306746267585983393697776073192078393994034
9 13 13 0.682124172608034724532057341633940636633751011700219839526852391979674375730323
9 13 14 -0.1413854973264302637042852002735207942111502663839734042813228060327500765729981
9 13 15 -0.0556125847121234564657622681012939545751540311501023308359269070091132510899786
9 13 16 -2.629987960151282198550204799097156271665374820172806927501999428301026404730704e-05
9 13 17 0.004463314942641613111039407913772490123079638638314639727541678999315181745386823
9 13 18 -0.1094346524440462537298091943972070578173700411846889099616270965776205821163152
9 13 19 -0.1016081008615677355091069051760701581769961191818143563913683395975718631686587
9 13 20 -0.07129594812087248742930257367136874860845204601378740121850501598673622424856361
9 13 21 -0.2735111041029123972244413403946631007878319812257414532640677376991569135243476
9 13 22 0.2746077207590267746577634726380051093244959739602631246790636725611360024850631
9 13 23 -0.04412546302343384927815399966914662012292093856264213050129057701927321818884432
9 13 24 -0.1708170533356369281048217906926605925259255140375335386742485876048781403039963
9 13 25 -0.006350385078091593609366342900939765119912661765866713127039776501096435779395039
9 13 26 0.2011115535634561600146920239204320529261043079871913118567694767390345866577193
9 13 27 -0.204335490697516709567644991983404585251917079744073779929134773565347209589378
9 13 28 -0.101807412504215450286218146689870767368824572595641710638782484352409394427584
9 13 29 -0.02817090911719390072882378964968802545591980826942228309345045994721756484461586
9 13 30 0.1158742083140024923475743489436108354144652501235482609793176275659651784268448
9 13 31 -0.4678551471470231627752216027629596667733584742512278631899524682860321743855596
9 13 32 -1.247126406050314302431847807114280419768718873552903016472978858362873594432932
9 13 33 0.4488185423432376454844017213595940133861585259846246254549774403656698607973618
9 13 34 -0.009904986379787501008425316060645380253801395549517964298419303427521138911778203
9 13 35 0.05387602623999077804308947882602052729570934291503448153690929531568840324279302
9 13 36 0.1610863496971804123256491698794552176527273903052707542469476812709697379882853
9 13 37 0.6347099394775295338953046353329891269933289440054066556422864311212408326268437
9 13 38 0.3050375519500065873499860600761670860701806636748558333886636498889768227121998
9 13 39 -0.05055340452506739282740351984545174083791975062646820933277596180103419356690742
9 13 40 0.3902028414969271910242575277558669359627961124782026990199927017143130847381616
9 13 41 0.003614355083461877419281946576976743813212968686030238707639728402163752588425385
9 13 42 -0.2982827671334738497168922384358351543949664570965300918252009372900910706469672
9 13 43 -0.07471813547297949925868703877099139754421730338956536862318202161596804736955101
9 13 44 0.5552564418065945324595401062811608952396841560339407132486984128182342707966118
9 13 45 -0.3567847831266978775430483958933221034796490930082953523638826764525460772030303
9 13 46 0.007085834805683762511074050646779440563522493735925084535067282004960870985879863
9 13 47 -0.06416150841091993530034708813149386688936643226817572336015632786031003787228926
9 13 48 -0.03368049144549322802781201804603456757433352478497537437212011138563251647483203
9 13 49 -0.4841709013534800598926958300488571965117222236726889355289730304904975566909933
9 14 14 1.643173657417665307764570344744946185427511575125826138281236315182702343893146
9 14 15 -1.267574450798343032803491647553405203268895861599915596195226736084103253407381
9 14 16 -0.002597882177414599074948721741461741142462991692107400897074150550888461304479658
9 14 17 0.03009763377524805061183251040472738537678865881470362055122665884353300633156425
9 14 18 -0.09753828923263454835489043896708902111863727156615671296658682715700756203107071
9 14 19 0.147964045181051859472299689685303004207203878417612621111440869231060786722397
9 14 20 -0.2962063294227933055094894969944890391498443566802261871509994096083052317535219
9 14 21 -0.0289848357583343574003116504761372515019345121495603285256134652780798722322828
9 14 22 0.5264359356898372061674908061402980243828651935950667974876221782289624387857269
9 14 23 0.0119452889560120346531796701525767641054588332696303136935364765298683401324252
9 14 24 0.01969930861288016277562596019075510869879499652480681250249447411132770183731006
9 14 25 0.1584836989984905149418405521992596522574860565431987486625680854601515329399457
9 14 26 -0.6774167101054647548636475177870259140046710556213513554256328445651501214518003
9 14 27 -0.05047872789452747635811411724726008547445142124700083510207732747556921466370158
9 14 28 0.3300372957082752815270358902639427106001250790170233312182194033758333848346027
9 14 29 -0.1554535192336908418903038170271561898298096370462097514046715740350362700437506
9 14 30 0.00720742974395724231553784302524483341858220044986120797964207674957061066672845
9 14 31 -0.1316451850558395352842560104012538859352316733067561736514955906707874095972141
9 14 32 -0.1034029188710005355769361215500189412327565523040640348416284029032448441223818
9 14 33 -0.2585213040065910219873218253794185029167487727256370044401169859556178346776474
9 14 34 -0.002503139611599535843330442015482791372279800452949044202826389232428517966688063
9 14 35 0.02697478930935025048422687912836418066845445594831702820155698048025685945101505
9 14 36 4.963817333015035866838874345227858155407490041482573184677814221386481073498669e-06
9 14 37 -0.1308298805455226641010784021066393248049556351762565196032614570550925679256771
9 14 38 0.1343939159497793618199023859733169203645436570133687349639788024887330061950576
9 14 39 0.1737237670868665404766096049774483840411879903750631970363686138971272341245909
9 14 40 -0.2032006145315700784083695645422998731241521257777466754696592320052752653102106
9 14 41 -0.01422694129859732901770278581930086235178954803045234963035454984061828787016138
9 14 42 0.3504213727664775912068023461362509604026129259653693097667569453319538766572575
9 14 43 0.0189903865672337015363241207599674131532439991621104503663319661233862058428207
9 14 44 -0.04388656908678556197779873854998348375559996143788078070639746881570056845200034
9 14 45 -1.126325037826301623349959878115626637784958625599375524970738340680048360684059
9 14 46 0.002665008751597940836186434062372175506553811405428300412965882110831367562432158
9 14 47 -0.03908002480744519265787157676556779457804995245079676701899924181366083583406446
9 14 48 0.07543119419391020263136482841758589202522958647757865994846430133676459371794516
9 14 49 0.3246571010743446346459581263672903563577885926175011656646386292941669807563368
9 15 15 3.330424955301636886802357435260655251826664415221101673172656825703506833773346
9 15 16 -0.0008896591671453962875114262016447101895608120830791915458383371682435659717218673
9 15 17 0.02345097856065579899564819217357784408944597352904111827421174642975981751813042
9 15 18 -0.1674108644602610728025124300292798765209307089360903597557195801126598307790039
9 15 19 0.3523886267288726624316096420892030088678809212104112666363722154428162884184244
9 15 20 -0.2612313891398219834073477764446432730982680524582261104266433084265373987481126
9 15 21 -0.5033987900608336253322170486929354718952073848258401283229659284650506286723721
9 15 22 -1.599871522158101512540223678965191016370244287386211769869173877952155984706328
9 15 23 0.1889246019863923195371400970306763093920824685853486954715654387184966301513609
9 15 24 -0.3042723731114181246749859730245376165474963807268146748858339806566999056678864
9 15 25 0.8797413516580791826223280041684766373945740109910610323011112558793272729935321
9 15 26 0.5392545210772742572258001936326875313370595709398131639266137261237078547801688
9 15 27 -0.5652031564663575691764287745448720016230222760227993633126107694347504936973029
9 15 28 -1.134701410275336175645405269992105793505569405479274308401805161157951478133489
9 15 29 -0.4002087012954288958858606131525805964329724337691061574051037900519536886747282
9 15 30 0.1119886841639185835515377248423840980404543670771424178635611111953186395814357
9 15 31 0.5028746299079535119837498194140083962315343195288617507012245090245330276584919
9 15 32 0.6800111570931762125273698769465236038609793637102902412517122247539034211964979
9 15 33 -2.747870085021179848275053790070352366159595598826663445334683075683227674166099
9 15 34 -0.01771983798423671643062726028094946254738823388601788992707189989319339166628601
9 15 35 0.07250750766637236350804063011727148800840707475855985238987210410178060617081316
9 15 36 -0.2941782501334603985782483522520228391217061524951703875376104101794182159041782
9 15 37 0.7228562082019899278876604175356184587960131344015813189782933869523936749285411
9 15 38 0.8017415682258498989777259459139467614795971592227655105135308361257062301894524
9 15 39 -0.3698920986854957923208220439136479226350441712624973480781133880587449581263436
9 15 40 -0.1919932819753709449239346559998717136129734968583323700102696871370159419283858
9 15 41 0.2592856667923020419590030984423893406119493077000262595455465197653805419787651
9 15 42 1.092879031766042304378294349588950801214822693451032086901086103411531059950961
9 15 43 -0.05034697909308632257846338390491212266115679391714163721485025659308283069033295
9 15 44 -0.5312555159585352592101945970294216878286701681617019841922482833438125339568773
9 15 45 2.042783190897282199907329584665332046005328502360842156967710386473636385869251
9 15 46 0.01423508048916230633142121679835239124229439795895898455309874057947202755412902
9 15 47 -0.09169887026683346246797374029278961834407209129444100647288789396220426213496368
9 15 48 0.4718723198249705770942711847704017696465392639238753448737296274322802589049504
9 15 49 -0.3496131355268480175082990307947720190602738327793783761413304238962658308151588
9 16 16 0.002791535732536909686245150349606147545652621738881405495016558310627091514783193
9 16 17 -0.07389556124799190041573224833636204666901974890739482193649098817357920253874571
9 16 18 0.4958805848247394383254179435971999732159706059156555673495759487884011059760632
9 16 19 -0.8670031859363910178219183857888004996971686475321848852209629304487977171842043
9 16 20 0.8483947062367734940156866195386006179927787461887253216656759585458579121086571
9 16 21 -0.6619611868579358611468476476027770494138751881735706254238050870578863965133589
9 16 22 0.6356290847783177309226102928044794752626507124029230718545028091332632946543835
9 16 23 0.04722865753852035598438016137232951234553682270738781531951035950734263480110349
9 16 24 0.6119698204159160172026155483133447529421596290327816042774088449482071694326313
9 16 25 0.6527538208149250086994675143811068142268024287718191736838150222004731007427751
9 16 26 0.1703717421309093063070903144805603934109273066485230521028251474357964702289896
9 16 27 0.1477452098254927118104036498688027626249628561502774527385001395224483653606163
9 16 28 -1.020748393392823505972141805474760758725941380231344106428461019334990876634769
9 16 29 -0.1595214452738473584122004169602790398167235217536695344847966686606288582675982
9 16 30 -0.3100413156364279446520806697743090291669543565852199836523046986379838892232692
9 16 31 0.1150816191958402964649773111468607650817915243443937267725348356954874598550446
9 16 32 0.3745803917611370111792692828782374721934487933864711287702079679479138378940376
9 16 33 -0.7293688536214451066177346488641237777430826645017613235961439435191131600561338
9 16 34 0.06990693599258209387227892844406447736187634601353732030407741114446333900786685
9 16 35 -0.3236921998116817728281672305668414978022596974542304106527111776093921706085345
9 16 36 0.2924476222522514932422128041236542979909103423313198368532483000299307229049044
9 16 37 -0.3182584472420817196367301405802915047934800974670074287986556085768141109812057
9 16 38 1.408471027949702107200757449841004598545815591470258162642313752327842072068801
9 16 39 -0.7351191463107718898577174108495603745570130373778019485490677661526293081728323
9 16 40 -0.5982504881590563123105980097598623626191699282306071071141176935292969141120771
9 16 41 -0.1343728579896167572130165840765137418017631447635728993891152287936332590190414
9 16 42 1.014990276027503260376674035385778746454579091832915745919123634579355354727201
9 16 43 0.2998051709277615802714004948069961961324689675572342518635428202428933181794985
9 16 44 -0.05446930755960166708540782412983235351539079531852990112737517268987534588271948
9 16 45 0.2317243929881151314374517978897030110082099265138092094647237456307279128034967
9 16 46 -0.07157994106523610941430816158072004847354299785359367464340333146217315585945447
9 16 47 0.384502843937619894769267884105754871735143707516388773513638852841561105015442
9 16 48 -0.7525166667708756270047016980564686968260387485883567510319766424574656168821695
9 16 49 -0.4423410690796781254674035695634218365188621173288544104934789111915214111743637
9 17 17 0.01461039055324338780619071637044443034956024337200046054356457438382016799914034
9 17 18 -0.1409129298381995522532600706277828992882999252772120435111094526593329615647887
9 17 19 0.2700314684555045364946311796616518437928639151754690920922887645518756762497507
9 17 20 -0.3192080585635735064471844281211184368895724613989860097104222433136472512596885
9 17 21 0.2283526879435106424755556609790419591688506027897419017971897031030789751094431
9 17 22 -0.09643809948970274687367844521548885098283323549017372312572373753720595277444296
9 17 23 0.4087881623398583990978197786336332362224102503526031759080183125384297822548838
9 17 24 -0.2800535933572965489976654889157603403617389247393525828108775591202872597586036
9 17 25 1.054330497352419024347758503181120918158554062898417436109717781600493621876916
9 17 26 -0.7258140264187405115569707195560448286243196789700734566837644798282036275397131
9 17 27 -0.4802994666952219742797380600872435014113650445392032408819388023760338270262112
9 17 28 -0.5778433923192050940552736979732842960675580583271577455816785539936242302017515
9 17 29 0.4677721805633346855287484049916118028122556101402733652382996255589449591763016
9 17 30 0.006172035045610048965301892482838156177972547202435139133368770608578814447671613
9 17 31 0.3893033538039328247748539929475196306154632325448870562266368611271251773146384
9 17 32 0.5137599537653669833741477663268578601576148313905645752328966478351210441900687
9 17 33 0.2733329176458489592839880670286391611440875659811594440470176788327079196079564
9 17 34 -0.01154776306437386842398460189119244357636227694528176652831834601079464414483946
9 17 35 0.1120882395417361633406998562743932161452315712311544283180559478480493194148995
9 17 36 -0.2639317453784359420298254291324105426019689839171051258764257049121150413452416
9 17 37 0.2953376953476806959336162233539999782918585921900431670207791734898709043482758
9 17 38 -0.5959340187192324095251630814246521955476681863335624581324467013695612361082901
9 17 39 -0.9390061345360311823094320133344148064352846906950925674133500589519311220430494
9 17 40 0.2964511188845435650624290499216655451422836981681705905899458729174461698981152
9 17 41 -0.1326295656450561377983840249248614197452519298501876501044564052365780133121155
9 17 42 0.892142728513420582340854635688450749090230255597293137465476226481124406509401
9 17 43 0.1081429169095166080886198631695162071245711023425948942735612603384749391001829
9 17 44 -0.4426097700580935229276304543597373174278447000505166380857800460025121481015629
9 17 45 -0.7350564405568166235636599040884478473020751236441613530943134051076865607671117
9 17 46 0.004204890431967238234688097855571816325245268782815466978254287652397464393091913
9 17 47 -0.1250320027507683767492374480810588347400395486205539030440926311408086222402776
9 17 48 0.4507417569199843752289037978376303562763155512566097337671747915762563509872867
9 17 49 0.1474967487317697498469158182392460229976849682350366148365606709895108450563048
9 18 18 0.2082511303352249515955519582524653430724281074196937379818662207622345610836247
9 18 19 -0.4151361781437878892722260512056417403697998326124020279397744861304903172804355
9 18 20 -0.00144349400030947473993673344626453484408070118247674232856159495593524712312243
9 18 21 -0.008830160516106324239122137871014281706280131384790615677692030492270626457296236
9 18 22 -0.03140450926946829244460400595557676771372403830966571376641793313583467293883846
9 18 23 0.009622141383178799080269900870843628448384142124227299259138001961579170177630765
9 18 24 -0.02674661822926349972625708045458580545727568386142144572743960464395540157066577
9 18 25 -0.07681026469481719494740858343088973596563004726791220763844424081961735673926359
9 18 26 0.008573058684552314777405843943469867867733429952630791906394871457278156607054678
9 18 27 0.09791039035776747899637081156859074566669037972450692905557333254560836728428253
9 18 28 0.1218615030203357707510185078765504774279738270781731406862817062210093780462633
9 18 29 -0.08368502402295007196451134247764700411231389983446985277244015301670752006103867
9 18 30 -0.03053946405384392021445922417111849758317816147377872889199503463242361347283209
9 18 31 -0.07630899820986991536984007612053702918263708995893793055616406508272549248350306
9 18 32 -0.08247696797562082426667437889934749642022349714091745167060722379552163738978345
9 18 33 0.01860497578582883674321953970741622842150666403516717175549984552367844923294804
9 18 34 0.001984154328441719161268497955739732031608927246696840906799997642062337171763142
9 18 35 -0.1991906440648551642913206322193118464411376724688613417103026233296717385520283
9 18 36 0.2218797462612007506380621589046604524066223861669047687786230127448292067733283
9 18 37 0.0649915608378050408601813237475975750167657181739030919092426865489729350325871
9 18 38 0.01890107111459422884757221264668005576672898560715677001332259949430184148713587
9 18 39 -0.0006662480680860149673430594191995481581401970542464967120368035607582749470287344
9 18 40 0.08360195871110882720072061454035438817133369939215023924621897106046258349986525
9 18 41 -0.09285697060501303291076914738992614116464060881838751575078745435837310531228874
9 18 42 -0.1783548222285236555091482485447227667343940227684098117946555926260183041941486
9 18 43 0.02851593982018055703419619497346413391152613581487203702036326297881781099189565
9 18 44 0.0879494342462668299954273031686485349656885669461677806269172104476840536535909
9 18 45 0.1017151547555540717310173600953678392278637436504033109018921687181293154125701
9 18 46 -0.001803315424947100558952191887238651556940608659088251672887236681282362333234374
9 18 47 0.1985836011871281344497227160456180028326300765711813817205814598686912244890616
9 18 48 -0.4333482520439202558662868824547870408388546968014648025618982892269820523138225
9 18 49 -0.07246016668076997580359584454605339379637315837293031623288614379500710325351354
9 19 19 0.05365850871722354513301347646451275158698303347865045388704682020613393135429018
9 19 20 -0.05564583005680173939657375247346583739721310281624079881422259696346427807212182
9 19 21 -0.1567829103455833126923942221648254939211528064076655017802542894995991675701261
9 19 22 0.6740072259583553645935337622851561292269978998130383505117685506384334306627831
9 19 23 -0.01351396564523651265643454644659751554339691888194982349065345721696859960605815
9 19 24 -0.4620597729082478661130082060362007292709796209553316396031461192398037590993815
9 19 25 0.02110392523475772776067411596285909410945182824241423710094326611544236985416638
9 19 26 -0.2892845207293975071224832138381881167744921156316629494463693346363322804821275
9 19 27 -0.2459216352528465219882835990728319861083058388033255694137710292576463563254564
9 19 28 0.4666111545594656547178469222588669025852972729799581471309334852839802885933134
9 19 29 -0.3174216314918275711762251078013186967453115074224895655601462513903516905407061
9 19 30 0.1304872545287850141216771762139491872217815078067577997864517220565269315459569
9 19 31 0.3390391767933199491778261731448445910372952309981083258311762005156969332545443
9 19 32 -0.1945314306380042945142018259446371085007807810954736054546486587870010258715831
9 19 33 0.9065650445813131705702563748220502750141217851392501219771777020457988272928668
9 19 34 0.001294987281407793452626333250027978553050953393685813869956438171328621141560457
9 19 35 -0.119127620950716551497642174781758400793654402165683431900977539044649946905516
9 19 36 -0.1531971072354610981683839460235270552095874802651301305721263618334498062741348
9 19 37 0.5533629972936568130028807060939258840477543950060025566789455562641526010542997
9 19 38 -0.5034781704265514639927766574017285227338872950944100487874418274692698688838291
9 19 39 0.06994630689692226146707738931812805607716647246350456916185790701557117724987769
9 19 40 0.8481283124984119470486825140075514105514482801721774652861040278012878236384588
9 19 41 -0.2507500117864178830458672331016526193573809860967874207659809934528708752900342
9 19 42 -1.032035238476324535505840695186158148940964206587358203467679161941259401554063
9 19 43 -0.02969791644009720287901773890841116615231894237694397381149991208690697749138681
9 19 44 -0.127554215354973492164270984498260986543719323329022426306304990330641339331617
9 19 45 -0.4769756132178715332086545969141574934866082187891988093118080514414883070221417
9 19 46 -0.007982904820055528881362566462530786483259025052817026445595525219380828045165058
9 19 47 0.09527728970322140358199030187270384488853288674631301028382789743839061786167693
9 19 48 0.2602713720817407745977912265235226731127731348980169097968868954132839349449536
9 19 49 -0.2780460133349133758169931492144696924780935339978773569269268575318161825620663
9 20 20 0.1161767376198002329713095013443817094188504497768110477275876153556893599800479
9 20 21 -0.1770993065307454480932363511305537586747616457427637030767745593183159690007823
9 20 22 0.4120632949521714742639637555792824053861823050559887760097110919867154107072643
9 20 23 0.3677483351040884032383055753790161323002026571713411171358875007260664928276162
9 20 24 0.001060869576301157585612677211626096071194488936855427334530970574064261164642936
9 20 25 0.428083101954622359980824046591614637270391934842441671147684047897601497531577
9 20 26 -0.7138595126188262473003717184649892534061504313438090169114347106150206843474048
9 20 27 0.6671178825603267448382001683929176176372480147274946624672230097102577710607933
9 20 28 -0.5326946954402075634264706079821123443062810615231707567924102237608563938629911
9 20 29 0.01048827115633815846160692718039637670081620270101692232461658490984325077285865
9 20 30 -0.427087455492378945252817444487749783261997512200764068184380115546130158749598
9 20 31 -0.2381157064043840283515611424248543888467543356453677376613212669104673319487701
9 20 32 0.558912643684844435362688683618369196339520045426605578893781712882626663064749
9 20 33 0.4002067983018069395492909877352523653529439427376405653644619089114934167503562
9 20 34 0.02056524637027528728070225633247665163588374196303126485072371206043954329130286
9 20 35 0.1615018291477658830944005368468211908314149867824292961637856911745506839128056
9 20 36 -0.03846892025697049629303426639898203365489886421453119797476228832279994625532368
9 20 37 0.0382726287142143737269966952754511672766320169439605134597634352320675725601315
9 20 38 0.07235184631802050359276194966997183983901845110360699721377204736279740917562364
9 20 39 -0.7085196143146669637064650479364943390777228233429921684152895429133195418190568
9 20 40 0.1317192532562573324470482561085984146268092497058153680717591350692351228745974
9 20 41 -0.869893445210310463943900714584663466463435999340439864376624525677639092187609
9 20 42 1.111101745030391740588264429763090012297094490178205977430393798962095029599748
9 20 43 0.4586047852952189213083693157691020087871987410629939346399524194318195825346596
9 20 44 0.06044184384523910320090240312358603291611077857448752777359113035509219285032927
9 20 45 -0.7004538841023819041424318318588369186499539801887995247354048788506988552736637
9 20 46 -0.02228932856037578669941337047057575455351309545058027790954276569630161262617086
9 20 47 -0.149061466639376456912061658299170861494744449992377721955714628033670882522372
9 20 48 0.01595950427664602878703515990101540217390096058210186412991617382487226407006933
9 20 49 -0.1052909900007719051506270045271859467990533716547117193389014995024401433053867
9 21 21 0.1716428886325573184738681522714523025041518128539438118545617691977710310400509
9 21 22 -0.279825997951845593223776290991233354816208960212928545155156614619181638786271
9 21 23 -0.2964565898619473252026820546202546601729800817236199676423011149106416104056112
9 21 24 -0.07156287225928799400035487405810491435205732843142030293737611029499852015057794
9 21 25 0.3315074156024520747033932709465868947789133439660124734239641038302063828211802
9 21 26 0.9411595970294600394450254858204729619219311457696739946422346222428787992929597
9 21 27 0.1148791680039906476195796669368058386201083347080359862581434787272399837305246
9 21 28 -0.5342207163073146250215633598333265015760696879805478788503606547968348819067319
9 21 29 0.9377057382175614764074081615842590998130336676068664988585088327050784958420888
9 21 30 -0.1591650020615583151919703220326307199323267536255539173796208591740989761008905
9 21 31 0.2642197594065904879250551419318831663972033656229773974352249738434246388383289
9 21 32 0.2285823861372977995404155797760749999623660765960861512106065704768125535699861
9 21 33 -0.05765949539889951523996760854079040831399841980309281195676722894229723380091954
9 21 34 0.02727684194885772073977956313749453710184347506781402646089506893878379678318317
9 21 35 -0.0923267434795111022135189396652980415780310677383368220930109540437735445129086
9 21 36 -0.1309711875441949922457693925499681220272120556471442385111840253032508522793068
9 21 37 -0.2027617044887706921045126253936008627630414865091203910535956942232247025548008
9 21 38 -0.2858831357285446617599195274539433576528421790675913947337252988877935619504046
9 21 39 -0.02511204188440850361177439603004172967920954835771116685681244031799562654582799
9 21 40 0.3120720398530557482054973526651130627131357516703468443543886311599869904948028
9 21 41 -0.5803640162704430541224389335918990297123336250204269063172045709832669222732654
9 21 42 -0.2686805243319061311698895782997054554754906257544901458577578428523835320061516
9 21 43 0.2813351888198061646899954299256330740095924722450136181988814965684129708761833
9 21 44 -0.1196648087405298976192478676811097261663723402363444394690026059379097060574067
9 21 45 -1.197107903017533276087169279674390072198022569856473862912874430103288760300906
9 21 46 -0.03728240433560141077353712058068576767290927117099793608344777100405106366495971
9 21 47 0.08561359826680395451843599191097375804166448040907359248389417456389385942837826
9 21 48 0.1956941696139630322457418237355032098118343915437009477137175476518138457459556
9 21 49 0.4226057098440244728609945288271916279459996419051937307448060780209819690686624
9 22 22 1.013723284370101248014999024038346820918752786051609681916721414214194352787754
9 22 23 -0.03633747476297006038070832842230305390216588505096892083746467013286430489256189
9 22 24 0.354264400501906946981869320670983570528669767380967172820723116571408207324904
9 22 25 -0.9432985409625199625703229481874247941567142148378837246143379095080556836515669
9 22 26 -0.07702293982070703097067287889572803914213730895650791150894697951872133241417781
9 22 27 0.275759789717090710481322558468087659277515040573808812786208156740165580803919
9 22 28 -0.1125655992278319593188157811809546922998066279193537556752688710772748181895865
9 22 29 -0.8193005884203312896356902460659695517485987618910332117719652956595940186441775
9 22 30 0.02912389662088396927032113831784246983373423086529005141316166932521504264433327
9 22 31 0.2788788078463159090807375200987687236919760765845400757353245804259616692295971
9 22 32 0.1704140353943413379188530896425356852203418103193060455002754154366329786798412
9 22 33 0.212091134619905807601444874909001697720688322424791352088792109982489426077969
9 22 34 -0.002846271317279264528416802749027994008415542957387742887735656944961965193413886
9 22 35 -0.04197092854362422046020369530898871225860391743562529616613154573868800147955804
9 22 36 -0.05384823653331587435681780867424776322389889147953910070913507698128345691691723
9 22 37 -0.4077242792330343786518343612601828014441625950062839753915475145710796259990043
9 22 38 -0.5153988107824297672610453735091871714076176047102304596653668708347073306139022
9 22 39 0.07967767485529599523680686533272690595606769460736274136276834827728039696468283
9 22 40 0.2493252573444951553916864180808724024665812460356208387774122688698033433088552
9 22 41 0.1680060633228243356826406398180344776254378845643562721672670901628824184859239
9 22 42 -0.4020454466694683817511706868790583056630166835043092637559448412218680473830878
9 22 43 -0.1479139494164586087366879428312772513508180740080294320975682343168231530898442
9 22 44 -0.0473186990149879932786549789179250716090444203514411707798070769983645680077213
9 22 45 0.4146612286249741645030963223345855015402677693727560672121408913090096671098298
9 22 46 0.01286525967195828450798214648482345262283916003861996714200762454931566114252388
9 22 47 0.007777017316329935891648749252918715628531481007079445125072077949728596801040333
9 22 48 0.07512082414935431173583916818783715677138092983260580698946089286360357317837561
9 22 49 0.4312595301058967250131939683064608316481921411770142857189315999996854368362333
9 23 23 3.880220978503267698030756417626261707109966903338877441693868772824509361196363
9 23 24 -2.716012937914451302039106036227228266977174596173832832322959264620837303524001
9 23 25 0.989752746397157893936670833082286201502527526521362054256494021299913038032268
9 23 26 0.7266779579214376228827400163255366918086879369789197861719159957821626112932702
9 23 27 -0.4252782985216422595003049587706241937051934296685311323506029711278469629538173
9 23 28 -0.1183571171542494425544340310896391322798892434273297166709022683987144950827017
9 23 29 0.2887207990633946513377964288128663673347509366460094716690570171592873213984712
9 23 30 0.09694755950366384922820431734670586360935426666384493318280115811178269023759956
9 23 31 0.1418100570282730987784857562673481171907509299040075014136421948592242439057298
9 23 32 -0.02101891115696508757757816490807896090036126557658255690502885103140399619671987
9 23 33 -0.01245833981646981967778121521502016747916136787567148241402027319853367503882942
9 23 34 -0.005124879921178088865262854657247044597296454219985703241589311818978827996720932
9 23 35 -0.02429816818404069795413244959050924171093279267535948805786985114671761807202946
9 23 36 -0.004250632925973021323928657664856163548690662462337448938088626312141725529663125
9 23 37 -0.06105911120261098708821690194480055242355177816204667060282053648235931082171827
9 23 38 -0.007942999032731689654799963891973465805342179018319883516440693507114227742499549
9 23 39 -2.593496115751815602402345131838858349292968124777440007697010232891893636329921
9 23 40 1.617429137227912197007829585565595018404961166927935437696514441831102089260349
9 23 41 -0.1321653264185004402749431847128714589308299257728405200290819195806359085087652
9 23 42 -0.4975776091828144708240777570537326438715853381225535291400013252652896937760389
9 23 43 -0.046887966073540120094398733724018672546390305201780366633375326451476595146477
9 23 44 -0.07887135007648624934453473804107366108573626923471979880894847406306033877528146
9 23 45 -0.1581607236826639536259404369382572037512830605111306593469463784721616182341394
9 23 46 0.003759368647068870008347380238923782205585346872280042328293150959036135285719402
9 23 47 0.02044049851457326807093087326563562107855683692403994482675774582311409589529631
9 23 48 0.01855031275667047910984370839446414025475910747073289072853191856370957083897184
9 23 49 0.0884381121800173007501055312326430328765067604840459548652351348674357949533497
9 24 24 3.343521932541501129965977963761756556617088641899511787973481054607554675585392
9 24 25 -2.044461463663111501022637230967949634587048725188217764447470333109317336998037
9 24 26 -2.708421778777723510975886890331177980450539558294200880416824141196379935422008
9 24 27 0.112560874232462224647397433592019210815233887018642147376681916100176158003533
9 24 28 0.5541322658247513983891847081802711849458358375698328827218668981740344561340767
9 24 29 0.2092239157038521714496323849344583690589210428168252058465811152560178632315727
9 24 30 0.06493989553198797943844358093633221182947276551759860147357916073042432764201873
9 24 31 0.1089586131158024787132108706152320171702420327033658873203737867269845369264401
9 24 32 -0.2545690014391356184404375775460314686493797501634360862970961064925552371829969
9 24 33 0.5880716804359701338122766712573968422794360069501754524840821736159008759080053
9 24 34 0.0007056462011272227823612426184303583689618329030132310383260468114306320280176652
9 24 35 -0.07394244907076408831339737875384261457462569557581826668523795841184559061063599
9 24 36 0.0631892810441627456383759916739818730591502524776617887372658005886092387568249
9 24 37 -0.04207075448337164108757526408721346193321724963056416501678691135164425424943481
9 24 38 -0.1476084695365001111558049966916017850400885211515216131424087528914611520002495
9 24 39 -2.039455189739462465449206202498126986058371749534025086356795030472385888342897
9 24 40 0.1199173178991443857223669372512762550118398673054037499525479876175631995830102
9 24 41 0.8720062197775514748717605173985400595573356380435920057666886709074791823290376
9 24 42 -0.2112114843884781970870192655859394421789064038304259719618788991883318199589829
9 24 43 -0.2702103696191368474057747688739009818650250676976591002949541462006912806547864
9 24 44 0.01871658833584622542723470543927805552299437853355032905044579763769390301963884
9 24 45 -0.1404763172166319186324442612086559248753513518021547051408180026735970997820162
9 24 46 0.01381583280597498982744710681607492660402581580229700488042092948649034830562578
9 24 47 0.0532651814656910030201534178284625572063144593633778066291019947896117869063907
9 24 48 -0.1029514913490622211651246424056017355510017755937404264558481076546287822448158
9 24 49 -0.05325297557125715552707308146783390110884149882005251795850727697540338449802483
9 25 25 3.128843839366424309100183349333204694856957242608234629305290974572398268662643
9 25 26 -0.9657585643394641220430873609760453068615679304644236605844322968007741731494828
9 25 27 -2.198920152159826607792698642952059547570593471610454017964802211243799014380995
9 25 28 -1.655425791347861869634029721794915104566099582316115552566635303912571165253598
9 25 29 0.9553725631134894860418999729410561788237092301850924335871874025235343828921155
9 25 30 0.4287162736268407549580117366934985292565082017691272545555672011485731295715144
9 25 31 0.8954383926193986779513300168163531774107512765516227617401516880783711688253453
9 25 32 0.7988748314692469058426747152415212713867314900259237641453980220281932143344661
9 25 33 0.8424967087511707862201031773636802409411709681313283129257974506250203043016199
9 25 34 -0.02335761419271155629617972929290128032442492501037504761849824511060456548355759
9 25 35 -0.07955361382675312115780380610344856158939412378058778593017280294932834612066717
9 25 36 -0.1283998355392922455469620155646679651497057001182449076496688372559247416658858
9 25 37 -0.297096244783359901862816258207718920617625049479132605798998483852257928697486
9 25 38 -0.1910330065077177110064833716912362999982643703300199756980527779381891477241292
9 25 39 -1.561117405773603138211224187809131869192696678475851384228623823066671381719255
9 25 40 -0.848840368859654281715928229266094952175295904266850325473915643259205725110107
9 25 41 1.100988746299957233831777750661465630813963284843613016614944815020362425922452
9 25 42 2.756091288033008241350581353361044169448682047345100526158972860254942118782619
9 25 43 -0.2227484235624360128368306590999159452639742193201895494516899437013928074781265
9 25 44 -1.096586401183348973237946096103032332264558602289824600921815811787821144724443
9 25 45 -2.141908786464164891764184719978622848214494688290403276957130569281898598341347
9 25 46 0.01024045476444969509337660576364558202180894596669062880658138413756918891446349
9 25 47 0.09607769288430919738602697941061971206329212585798295731001766315886083991096262
9 25 48 0.1725698959613945387537072395340264207202328306918942683903798809658938802557031
9 25 49 0.3864221276549777725416232752693527838790621483956273882851208455882656062829248
9 26 26 3.618392814317220255536808777681287517638656507928279709730523799995213419499497
9 26 27 0.01290588574859341574354449046549018442621232776415142011538614215376104843077773
9 26 28 -2.395901555141234787279469613306607928025039907981564019868462642378220230955088
9 26 29 -1.423216111049337836171467493775181454819404576659241921320162394089578420758843
9 26 30 -0.02127564861972552944995045788564427794490163200556067162962950685597143290258773
9 26 31 0.5410647846502328137287324613382180560020433281195203060651391902669011269671422
9 26 32 0.8002063086417395927280756697751108250456540986649386900380391946282849166446336
9 26 33 0.9238512092542138193798684247969597080510746129607610825770313639211009312063541
9 26 34 0.00534584950639931276168699806581445953397291338951705293709097250714512228015852
9 26 35 -0.05923702293035537815636797731232046648229792377634334116304204901679002989684001
9 26 36 -0.05234613553034175178202353966328741546699885829329943978797039601789582786443101
9 26 37 -0.1827823441108722001794301219676569062214823700237138398079124838083518288221859
9 26 38 -0.1234513839080104405503554097863876703598443252452442342160792664382141907248423
9 26 39 0.8683655466674644290142381791084644982312163754137475916598167987471840632666901
9 26 40 -1.60511870212819051614324412439509375298975822499233083213888013146885292856142
9 26 41 0.9488785529755667982481218654303239995634879338953763122418510979110396498302198
9 26 42 0.5995893689302258441872687864250287185105488889718737859438145435293526009094454
9 26 43 -0.2053773512779295381877320653620974162651185285817261670162958482772069053020656
9 26 44 -0.01300554324677079604603749515488966138843715586024067916763515595084855120512295
9 26 45 -1.375256476465789449243253616694454898001103463121638671388749944297102206477553
9 26 46 0.01206642647050394571873774529893273702435946479310591886424135513669947247484693
9 26 47 0.009708371561515951831477104675537684389544805915266174527619707767324360468419193
9 26 48 -0.05044947110949875907655091991757562010115927178377692377564669318447260576654507
9 26 49 0.1513014545335725933614206915474058095658777478411749382726696259952568392719385
9 27 27 1.358228753370502944492453596802908633333355266573957401351314509868387108274622
9 27 28 -0.2254911861601516359704944812735394492135237958378359802869520878130860844833762
9 27 29 0.3802538682023945344260848467362424235388920847813420382126131850769754906831343
9 27 30 -0.6814132251619446025039957543928077296878978917940197030223777650355181094674974
9 27 31 -0.5372022489508876236234643999550174036572590657226984640274268232465948780365852
9 27 32 0.2437237905594998824077234317677667556422839141123891710279651835611719359551294
9 27 33 0.298641898068049918313659324187637661573854005980039021091120301870341566905984
9 27 34 0.0456119121885316267937978266092946455857927313263269662063144042838044001723817
9 27 35 0.1596958706639208215095290487944995204198703072606915814098870650126018028249366
9 27 36 -0.009337567414725099105399158178286879801305899077390795341190401202167462571441105
9 27 37 0.2330742961231063335668369746211036585951940402514635562936723107752446349209608
9 27 38 -0.1532135350436655389312203506915702052043694162227570589637318763173376453208741
9 27 39 0.1313410058505092111452300056969306082604783410915792414461587550029154293495763
9 27 40 -0.02341385235673617634995358566417991989839406275366090632503557515975446932898468
9 27 41 -1.403028678001236211558083651180506732112701298384044551880523968344241457366911
9 27 42 0.3795372793733856176792357111039262985016207746453607649362415347717840123733867
9 27 43 0.6982633515854472264513341203794472206954596932209378376044310723270795665783632
9 27 44 0.4588357806236155977534679675469088576687784436269164584680665466381123460950776
9 27 45 -0.872740444091923444823896034571337429165072900529025940216842583891696191512075
9 27 46 -0.04712664261863669304680784933158507917746016995201244411786042172027196690412441
9 27 47 -0.1542621747057509239558949643300920465329684447048494876190512892658679539014219
9 27 48 -0.01030738931379280991588547004106922110859617063780107140450596252910429198173093
9 27 49 -0.1210380283779329575879817361301881641232415075583288495112092507631075556698421
9 28 28 1.805877998108013868605257845730191963717932589292476848202148566486519834537921
9 28 29 -1.841872749881271389994439645999654598488692204271766689379336530270955728745884
9 28 30 -0.02157328500471073737769312202067288374038514136000780184969859140648893409404185
9 28 31 -0.7283339593761094141750093646691338560236453627536217924729139216979649417535523
9 28 32 -2.043268754341908974057217172758053713117703528850333721721552351206061810055025
9 28 33 0.5667465119160650485626119800155395549755487844777479070292650780647832712578057
9 28 34 0.008188873026081529171165067897538430817274551657506115654392808670479810088849346
9 28 35 -0.006277958129036492831991381333490600391878962537624300806308276470887344803131721
9 28 36 0.3322912074966092395478514994699411624178307143960155427866845032978448898515054
9 28 37 0.3510258009249080671588009073015560209594607379685135248693191482963005715279145
9 28 38 -0.1842999787686053874173625541638883388389559069704902407614837455927964877200005
9 28 39 0.6393698542370234089332968768556808492118548182384428991170160374705441006778651
9 28 40 -1.087749758382908152635850653173590969204409724249925004187883503010576654702003
9 28 41 0.6970841563229566596319891772081889940176295789153690698395422467113206385477402
9 28 42 -1.803096156223376426639451756762897202147482025553382801301714029518281303746362
9 28 43 -0.1635964096373929065575088109250003872567556736141512915668134904043183318496774
9 28 44 1.018326174610443422805546032016867835723933783325204653356119944119245734874883
9 28 45 1.37956145160736708249099759012077055921567965888238243203327255419586435224645
9 28 46 0.007340585851115467174851793445009030808829834273573698893256069153159186497323496
9 28 47 -0.03611140196917907241659432167149069021955568117327803347219206312091045928987753
9 28 48 -0.3081719468122264013109121555428249056872625962838238669769836695310195402518758
9 28 49 -0.5047927084857641290276387826014516310379873159665459697722395850238327289483034
9 29 29 5.627135067649352293286951160599861106816607317773618055456728299369448361575411
9 29 30 -0.003729042725035383581067752947311104484934473589141251504229395497788967510735606
9 29 31 0.04061397388236966505963543412696338156318499614253800183416421982954106152080197
9 29 32 -0.1144622485015813636404912539889891373826525751079577998297448035398618613021383
9 29 33 -1.304510036191866706463289067903962101390872263852001700799572712523873400724764
9 29 34 -0.0001030510859362189193159017435810692176686911197981645381233011144343598265630728
9 29 35 -0.0002467739105714123088102207260486944034234560080763867929695723721208426106342702
9 29 36 0.01074269627796653712262669862993067112752069605800953439744736787771848379532545
9 29 37 -0.0428740646340672549510073168081226430820502876829652792053420549203610455477008
9 29 38 0.2000877797348382321256988678195819612943026322322746097588685852312464395670454
9 29 39 0.4518314093814838273848494655131174726225762280900789995654689799579411594042664
9 29 40 -0.6270211284461215575079915059058546985034954434826590789648153494052447028593982
9 29 41 0.3410960184674399110313588195698551506594953167787533516606547796116985867531012
9 29 42 0.1261422612672642167157571261502352490820512439676670132481220252605210345889879
9 29 43 -0.07777500895336651029092112697652349239002584195912137622143122929221857378498085
9 29 44 0.05247426416227994239369996939972629109988823045384299504606675812171503125525911
9 29 45 -1.524340478412691377400000331984226701451335291871056978665969102574792564795896
9 29 46 0.006575453637769235464923912482874612365017518414345803512681973470959861936312217
9 29 47 -0.01674259033883673168021780862587381839819179734684900574301508692090294634251847
9 29 48 -0.008644856105818920488791952902684653803908226777277425719912832725968883257215573
9 29 49 0.2488978495877081812438141323323492813822046528716755803946772623904037773528885
9 30 30 0.02180629178293321129570432571534996063487609082308354324369659282976734250068715
9 30 31 -0.1880371859138461064862296298569606616648844478912601778722507914241709626359177
9 30 32 0.2120799282652092901554788556014347616414928528226296562515209732855386652312196
9 30 33 0.6719975317527931092411823142427729853480648559044877877342854737882790708285493
9 30 34 -0.007040026712253096534745805209013339351525150848779185508680659402940920803234692
9 30 35 0.04841209644781634325307823625699487168796347707726180691032507660411301238517196
9 30 36 0.009495100986524961578784879507185691932597344674772338680568635139735429409677754
9 30 37 -0.2635962571631906840285569756360192309471956177769740244790909529873202049714586
9 30 38 -0.1543562777372470182826070674682713566599242862220888403625721002338933829490898
9 30 39 0.3325689395214664596485486011020021787657764915825178730869927844502047361228166
9 30 40 0.1095546378210415914483586640478914135068770534228728267186336023429137916737471
9 30 41 -0.3400791858515291671175491230583487729150703053496834183401192731299849788972788
9 30 42 0.1752770728589353778488252933873093327620751032578084539077114239017292733364287
9 30 43 0.105943337362166772988178441634569135887644244265773318675546156295736853864585
9 30 44 0.01019411437453492086138003426737762364616869626547459558825769503133218088118634
9 30 45 -0.573543575438065603078468072283234574223572816877241089322230015545935293148045
9 30 46 -0.005092937645793126965749368070954038958961399098730014569475861190201498346317728
9 30 47 -0.01337110647621071381138561632703541380682838378704746563408713467697216628918413
9 30 48 -0.05315470389502105639157304646975325631846251173335365276328209851627716921157227
9 30 49 0.1734825625440578522813872166041394003067133150333116497652502007182936912065559
9 31 31 0.07329637766728168119251998743150568700336995668729491616658321661862140278716154
9 31 32 -0.1947231880980480072381006984949465136610692345254803008001927970127074000257521
9 31 33 -0.7309300304728811608930032903614436496776140703309888636597669916860747682570317
9 31 34 -0.0004104535596013756137248793788751124497848601475576128414792514720199017234160571
9 31 35 -0.01356787274030843937213722025516735061611950328029593180663765609781667792884242
9 31 36 0.02477891866133125989410768114316980870495198720292467852742474092138373169828877
9 31 37 0.1569526601918907981498197422280536354503762314101357984529966459205918154532891
9 31 38 0.2351715898702992263440065282530633183967831539311232377254545948032015353157575
9 31 39 -0.09499509235321989753811250638692947781703909875505277424617264773327817016780152
9 31 40 -0.4421914759144009873523663896817103416749534360386245298032320022035000288154722
9 31 41 0.4709136446266068820229538671330606655003880462746604085314671327738921320500414
9 31 42 0.08802314207156312508409263093400903370781468295064761878314181204753327498524973
9 31 43 -0.1421700789153107192694819969885899679787650699149247742828466807577523224586907
9 31 44 0.03575155584120993544529814051373439334986914299656373422031622809521608635081856
9 31 45 0.6742071981872459210502576930386073282874624108064856290728223982383075599405075
9 31 46 0.01275184866143259704356646336118096476227239683330018402597216687492062095688105
9 31 47 -0.01144365350888259825320991116704044686905749018769645059865300383442539780493615
9 31 48 -0.01677522827882520756760748054537400070752860166445860017667468769179477542155574
9 31 49 -0.1488931154722084011487780801153582023986957544831333769772113351893779042996911
9 32 32 0.1412881713407219895569852977052604831694173197033042423489705016782849352134857
9 32 33 -0.1820609197255510355892201357849874837920692063385007896957989899426247412248908
9 32 34 0.0009481209522568808715632683642124892671891786614830548490089338692168561710740515
9 32 35 -0.008305581697001883480498985266378470071822496039537815015868527056419272213707923
9 32 36 -0.04234812665759531146689115210751526217766301324856764490414219094113052726213877
9 32 37 0.1136662603357612736472301209863632329088258676941870029379794156749774327556297
9 32 38 0.0431090302840704962271771830935648909824462188023064657184784448687317173549267
9 32 39 0.7208182523857965975644098481905728962840137999843111292166055276933658062913753
9 32 40 -0.2294854950155769094487306010288773493627422896016673660239998569813935861682635
9 32 41 -0.1862075823235444831376222738561047352057991980266693579319946808818391464964627
9 32 42 0.01545632673256249974142281304879396551444701665429510888415624453193169211818867
9 32 43 0.08486872039842369947129544370601527366215713504762215428059390590126826069917789
9 32 44 -0.007442618958068848943455021287999211996521452316465254519273450353969723601592529
9 32 45 0.5352809912845207281627308918654302883898781678630029129020425891443093359180112
9 32 46 -0.009131005935731627929645442091219959370939378810352918452993022324720064380929043
9 32 47 0.01875857400163348854270657302846994466853500601381794985398842345512735907010425
9 32 48 0.03063434126342793659923796725129039828154728615920224918409577299058621831016857
9 32 49 -0.1619188774309526584229771253742709984336095752292466275051519941202905784525998
9 33 33 1.385586459818171029357744724891161379642131140506794848130908609661316681606109
9 33 34 0.0003916903500861287688394286335961623856158226155819906458428384296423433704611101
9 33 35 -0.006402526826545003680991602604511857365693790717113719109885077383031026120416494
9 33 36 0.009022514557186716793610197779798581529353046968151956301347967120689336332236987
9 33 37 -0.3048358437723891305539263667756604428127212015254360238723254192508320361709508
9 33 38 -0.4556436654799787569112307695838737342493911720217570443856922573501254630209712
9 33 39 -1.311991157646969329123773598468827685822743140479356414866273814394162142933026
9 33 40 1.110537901314412798497017518612366853525317769249747252964826337953947875202655
9 33 41 -0.3353560554254114061461471212160204785886550924974777400295094086485933309879422
9 33 42 -0.2735063936621759334040586423498124236216714803485840325036946222920468062882568
9 33 43 0.04883099634690414772137348182147215789429702405234312289565970620693041001652806
9 33 44 -0.07602076118427336890110944011913495718821211921931317120523478570874787394227397
9 33 45 -2.120117706502048305407003520581073761396873144917296301910958965561229439781415
9 33 46 -0.003266840177703731959810027289901446176704202923874449020094449540385768143177805
9 33 47 0.01557263539203503237694375539006559550522654405530677316890285169344070739218799
9 33 48 0.02220634226104413290357211805480965745688683121156205430216489824558724998842164
9 33 49 0.4445143955835871970631357769535037058252964577374789541676198376101583213364864
9 34 34 0.001622732331866545691692539556356092325801450270955789268868828237466380739467168
9 34 35 -0.007072961392511260280697569210760950451001505447468227018275941920473067030544274
9 34 36 0.005550097717218549624303568841272815687504227814201370731403120192107733897243117
9 34 37 0.01800042866573688656202348255106421763779188197485151755716577866530347550687268
9 34 38 -0.01789000374064393016866461359796047843068874412037112238400998479887158025003522
9 34 39 0.04677118227459744244574042392169296520709994135921364795180726718583068723521729
9 34 40 0.1330836737398896135406880805026378695333161019365773279521888216080716441875307
9 34 41 -0.08412412006143709624477073905308435218377041939585326663438160031470490926089949
9 34 42 -0.1341122460933285916510740358701371038359601455312386413147364207446896138993675
9 34 43 0.007888013185582091802376894127754171322964256990344183402073458489230046978771422
9 34 44 0.02506957022276515901303061279073754267959980597508146391314732495569297804595034
9 34 45 0.2192679800616354481901475110486818554975230381637064090728346489214277129292424
9 34 46 -0.001369075175647704400915003510416931510230871790510759335869621873547593487207195
9 34 47 0.003303013815328385197322541152569528809458119214110010216113204436936292312925649
9 34 48 -0.005825902592267129147321172083406563846511319257539197594384412445542195385994195
9 34 49 -0.02639872703024065698815518705751537919340576385475530913286277478130370917992556
9 35 35 0.005849880648302592796602988992122854576293319359465110063544701684447311282632598
9 35 36 -0.008261452288687778218049667434921159402990224924120543775001108581601784578689193
9 35 37 -0.02872835583805229551450333467817661131200466713347509604793513452120799570072523
9 35 38 0.042185942608902402580846358676693988449089536513824862380424915094043518329634
9 35 39 -0.07794614905706023233742036179077741471790576465193901757793430756314088547292427
9 35 40 -0.2722523603175400776157891134032413105831435737798534874941284277915936690559912
9 35 41 0.1644897764075843516336704170764151006144192403888683755074130687513825790185136
9 35 42 0.2257421916120486975761991357330317578779953295726387703518083633872302796470346
9 35 43 -0.01380207601729574787350570447753723131349220204750860432154913367412463310266774
9 35 44 -0.02823983956252190143867980485117538401403979915251187916047675369318327846864883
9 35 45 -0.39106339740404286042264982704216664029364763463375776440255516201902489543772
9 35 46 -0.0007097492391175940176483613850107170186152594704046030328309247289729798703147309
9 35 47 0.0007535208336159170959342903152160503826873334326589475119715669435803979721672972
9 35 48 -1.465723663265892688096407987481620716805427345498785381325712261016344574262328e-05
9 35 49 0.02849432742631206761904480148958293205376537493619005476940444731305394335532044
9 36 36 0.002939802202543845930445297513005084940873876217766437370548975197280607171916783
9 36 37 0.005705505598423162516281967465119381298001377084952244774075433876526525060034128
9 36 38 -0.0193886486109402510027501557527284625948040322007167705781696187180607025332284
9 36 39 -0.0180713446024614877031317860976642050459123419744690565151718777989122140382321
9 36 40 0.1744505483778447746490239985198429011343025419030131452396679583898570978586252
9 36 41 -0.09029644576612531066775540038306049204924311703192582406234608772020277726139998
9 36 42 -0.1230490646113387674529578010660252906142415223320475587742276093572732768353017
9 36 43 0.007905675158241365286078615615574406449643245033260067131548076965559986801044688
9 36 44 0.01281366209040436085849370446495576980267177112422969548813794777370899678432176
9 36 45 0.1756695272077185532203484767553771444083721930668340768908385365565285534510585
9 36 46 0.0002835563129214731898524805317576370088163070334084575248846755541465824281342265
9 36 47 -0.003107803748547457662801605253015888420643620469304511818603760865544063354388857
9 36 48 0.002892938644834885596392912966516340174825093737341780920322169593137465622370294
9 36 49 -0.00291709780671202540616211801399440674588881532098144353345580074839195390565085
9 37 37 0.04274698573062425603483143142651607634851926449848952657643499848603997997342733
9 37 38 -0.04595278799819408100355434574966179557402756835148959808297579553207081609385026
9 37 39 0.9183240529284163557297082341288107683996898558248815523367684143659010259888032
9 37 40 -0.9041489485684813436524204321865121117468111672278578768412930379988117900764902
9 37 41 0.3153778993620582972842900737860511437372387694297312036351333948147658559513432
9 37 42 0.7365084986550164341898607384254516209975902186129683730104116460942692291681584
9 37 43 -0.04698539806640763334557583379722091138710532593798288597639046184767103755686762
9 37 44 -0.1847664436575779244065490285635148378402455193648405565660006434924615094452817
9 37 45 -0.3286737510342057595007848661142918965300467566564275603117080870586477135561063
9 37 46 0.002540419586771635066035397762161928683919496887380317725265705957120687902930296
9 37 47 0.01002861864942258575509497343058398861528242991458804523633668575808288811839937
9 37 48 0.02835391081446790225591334181695771702782546431640037643349624561678771909005247
9 37 49 0.0415014623534593000526740100203829957577993318688894041281464052334295300221545
9 38 38 0.01653281656061097715267264364804160339576705061120052902715099417181731055353645
9 38 39 -0.3072049215728544787260734395098333828496957129381267423480433884644122557824013
9 38 40 0.3158947887946125031007223159501001685096819976543282880204137398356191327395406
9 38 41 -0.1146318382055157164384932166708141419768352258590799231674118563091627049180599
9 38 42 -0.2789422809832067912191206217610968561399603136637131640469465829660857446362689
9 38 43 0.01740760937478589944866580074861230942174706230273253330468624891946115865739689
9 38 44 0.07447760989496338209712708033200431444602876333027063034686382144234159548005879
9 38 45 0.1453490094594604088190931922441222950581204110470763984810225539834040762781415
9 38 46 -0.0009427586597428052206853617364304743678347716930010588207708365535830463930808151
9 38 47 -0.004191970853923694098114749577076546172245045872091402260417478432658883748226955
9 38 48 -0.01199433947958558275376600269418416169552862668508537361819394819751126674582339
9 38 49 -0.03495683568937749205164238406379225821620124553469172051341016562375031491430761
9 39 39 2.21893448811263374951127126907405886509648313896172150242538075580043504871609
9 39 40 -2.382639263011589571878440142941985229669556035010201418258256909401044900299354
9 39 41 0.852270619308619005452171242290639954129714127538535926200053537640352713235577
9 39 42 1.897711735667512274898167267600997250418920645014168523890222675851433675034475
9 39 43 -0.113268038078793003847639968568023150960142602053764773176999323298698133526398
9 39 44 -0.4452048069587778300202472729696242861856046514123360996380765369833407057513904
9 39 45 -1.122703047956766669475639584477150842574030193062450112655365748000367779092127
9 39 46 0.004705922740645819018950987760196758540876245347619176766123498005131567110046454
9 39 47 0.02953128888388903756454922123776942922103802131122222876799032817489367372108472
9 39 48 0.05044380383284929953306799298784586480857663881708886651527524621204369653283215
9 39 49 0.1411518813563158328768306396569460221845025331754616396009093045928027585625249
9 40 40 0.2312171738896697561308237073616928147282152934088006694218119761014136595564965
9 40 41 -0.1475626209323272921340103115103861101891696812956279511169191507473379619470855
9 40 42 -0.3710494249374666977934264230366574132275165320200993245194430330376835197920813
9 40 43 0.02369359156662628888581931975457559955506071680224456293946696696877262289920882
9 40 44 0.1213180955298177261828805109282014512068378190001995102553273400367210714351328
9 40 45 0.4625074400121673229621854778112769271226936963219414683707286752756827046012079
9 40 46 -0.001002557730066575428698995532226407528806267410698708361066545210438075844037657
9 40 47 -0.009370039638773291848876398484642506411025782938368985240120343659577101460863524
9 40 48 -0.01504283478401701383790686087797959910049914935115581132779303541269993272831327
9 40 49 -0.08036140239916116895794399925096952256792999744043698391503764755719454804044522
9 41 41 0.01070483505010549887357298704009808569030186433908865679447113412887678433376132
9 41 42 0.08043622569379895603985012449966756592855443817800004516948201409673859377222838
9 41 43 -0.006022707022379130394163690964046531146998897296152360822909767591243999460423175
9 41 44 -0.0427452500437780722691807396656315142032252359210410242912150673517660695683221
9 41 45 -0.0109077749290063316286821362364655158942815741302637334784031221570523782287598
9 41 46 0.0006645307710577244359270013869689055409897410347742936113805231540370477775549594
9 41 47 0.001935424594842592213709916097829447625696806187907729996284973457889485894736086
9 41 48 0.01252879287391037148653585235912231720838286859532944726928895230766807485533374
9 41 49 0.01153425550008004505310618825467258339761156800482683026164773887226381962749686
9 42 42 0.07512237447735507484916767209800594991302602153125385989679149024508831141836786
9 42 43 -7.398617615388235137741651134610475160523558190513874085613200051624340146558915e-05
9 42 44 -0.03744103291617600037432305583824405973955884822370716471252849958710309390315213
9 42 45 -0.01052638181655813227266645921161515732647789111835185240857202177860544431182167
9 42 46 1.66375611729449561257025321483866035670848607540644479349911041754826658720731e-05
9 42 47 0.002126704812345034894925777385155693259547532823662575878262321747452056459519864
9 42 48 0.01090845260828827976121493486165612905175673486181569624987709119173895689267293
9 42 49 0.00718727037337075651534771221961411238164069901842565998605992211719347921801697
9 43 43 0.0001604173809413358059641211862112303496122814821064093263860893873966567472335407
9 43 44 -0.0006576064109376024543887317461575758760363592338827424714456707303502623546804154
9 43 45 -0.02232418134802238793224173251854623476307948747762135223788004407552618055852254
9 43 46 -3.991885709846889032778759420858930565965448882407628999446529797886103241414328e-05
9 43 47 -1.656688737028826646891997490457614121680672048447481907476425592897621257200179e-05
9 43 48 0.0008156161864405527145899757433602576131813801190451285233725889339930253133835783
9 43 49 0.003772900789019152650154964487645538990674488038099407130084268763470921669112131
9 44 44 0.002021759871062359657516041621906995508881818329385140148535093787400059702062138
9 44 45 -0.1374727672745427966860766879848394130292664137834639228451789499875884298925972
9 44 46 9.143477866306690145555288439991683313841942499674761773903239400169958470098572e-07
9 44 47 -0.0002725017037983135643439432677916799554637800601891969021609554025834346229671335
9 44 48 -0.002411891832588621529006904952165122219728145557356056383557507012559180054703789
9 44 49 0.02687122799363506807126288968251168953643623381360641109055520624215106420016999
9 45 45 0.083145498742731117953782567516851943669217744823547798811966124714801481607352
9 45 46 -4.665446258498890890408484418658217455334565097546474160864459924819749950390178e-06
9 45 47 -0.0002710689999162930177869397543081856799174178359938278168403563237766145498183839
9 45 48 0.0006597884677726022824731341429167734147158444056716201269026506831932040802049329
9 45 49 -0.01528288153630797577480432015185447881565545977078596068607190706680778057948775
9 46 46 2.008804775022484466636101980411924408395650452642521621453305656817623785350664e-05
9 46 47 -0.0003834885902186615231196574127429191064682867118734976141814945226728445627264727
9 46 48 0.0007542155893679807773353559886551461960201924876784630245493325220654484847483397
9 46 49 8.79138470992938561543755678875572725474979806397194421469269964751140973496475e-05
9 47 47 4.688247787897606929959570599075544766461999516961741321733893758035827831505284e-05
9 47 48 -0.0003692582318349349392902421654261148034863903344978278456433785400326876482426337
9 47 49 -0.0003786291879790869032653314902102955298827685992576943898937081318311808877495877
9 48 48 0.0002714601448727657672067023752379073142871682628802799595232918422251257401723503
9 48 49 -0.001290479482941327518697624616942773429434553166747599333699447708578919103423595
9 49 49 7.801336077523402700085675978892034320251840918059341384150969213259571986400249e-23
10 0 0 6.114285047629378619588452280237800149454357429238403249124897566645566386565038
10 0 1 -9.916822372410829489492914576098615502575320353726998264487622740898982509585349
10 0 2 3.690881274716766387277128987567478441166401024140348365586281294450316130446603
10 0 3 16.85448706139489169888690999690107767929150074914581870573484222862357134564096
10 0 4 1.641428866308071203077374627690838997597478416148057908706253216864827709348755
10 0 5 -9.954906245610484472044651614276364801527832183959886075033083180920166816406377
10 0 6 -11.98057476293429978222240225194680258873959939592385102075346532090005753852506
10 0 7 -1.44977017196268015702080678887335880244408676464999625747084400502648190486999
10 0 8 2.372885964931536489450284126933957640562365072305374016178665397511358237113626
10 0 9 6.390549987435191688589606671167887114081013704816585019211480037533545221952968
10 0 10 2.191764939400248583208877556125499430925354453130214791065782840660603870004433
10 0 11 0.3288802740392117755579147980572156528071589012629743333619018976702138686477698
10 0 12 -0.1372960228933523584787047794653779242141769994033215313332489328095940620571251
10 0 13 -1.522081355838403703992535898561487052129770313215084726364981508542153832475489
10 0 14 -0.7012608416597559711797790270261627927371187141682932900032587681449728200511887
10 0 15 1.556793655948113068048209340907568826650867151924149304397607709631510868987774
10 0 16 -0.02324381148736010061612635291091778748694290381051914868508333127749772191447601
10 0 17 -0.01764678726855051044578604541579482165282050597243125269508228057469810885045187
10 0 18 0.1383382839728595350965972074236075709025318063543027038607680581357016424904566
10 0 19 0.1658306566267772012145218097024302643746527748737742208375816757362849154545604
10 0 20 0.1416500364926993412524241131909643110187601340179847608713097829789806374935668
10 0 21 -0.1891619556771382604999828354128956933309067083749053121938541141311177869050412
10 0 22 -0.9181311410390413049143970714210686310015762387182269491683825011747527241202283
10 1 1 0.5858975812508519745182174842398571113877001857612409731511257986112633674279007
10 1 2 -1.293833510796776959899855584626694545304479702954145093956761250638924952258892
10 1 3 -1.169170952916930862454992853833740070615446790319772397907265372954956129163312
10 1 4 1.075221509633104192348941857588265523416704247306171501467253213143108697298492
10 1 5 1.00310363271563684627334132221367038433579990646939202130075014343151962590625
10 1 6 3.087526366623592122793234246597580980345886628607120526886348639515091456288475
10 1 7 -0.4146110428250194384881612608603283735238321663928651684363056316392527209463971
10 1 8 -0.4443586450733385949146465735851762769341571025927103717013062910228622819430387
10 1 9 -0.2334406786631024762899235504707348043139734941534843724220761694752349770415304
10 1 10 -1.943764505693645605775841967276397699486010909702134335749331978898459744785657
10 1 11 0.07291179522934669110026628351738454928264635201173802437737620484624206890637065
10 1 12 0.1005369858573960005588380655361037314918112356566100723408617845605211864106479
10 1 13 0.01356157529205459066561184312017734805011457379046606553704137479898844181375921
10 1 14 0.3537984588576900595439781905382553627199954218980625553160270208366435103627877
10 1 15 0.8550773202635089895029007712753705050201587784588725909313990665316181746804506
10 1 16 -0.004595606152420062093974600302822928363246726754891910101255197088206167503512161
10 1 17 -0.009593784124938333155616408849159941387729798629332541664988407576844339877535806
10 1 18 0.003456650037934008826183030149955121001257297031823833587315988966079244806279621
10 1 19 0.001081202022224450175317983512160882741997619521293794470298574606684565032635744
10 1 20 -0.01096444247857421664274893934610945292480665402627958566688563886966031007172277
10 1 21 -0.0867932798231871952115629445667666941522960524786105848962719560051170459491969
10 1 22 -0.1951746069071543611989571684716866742294040786516595524796296490603318989739853
10 2 2 0.09428602372244352355342978959651507840925873982979593859941703872156058168798452
10 2 3 -0.4666514174598953711230268736522434064808489453530448695185786804910528293191047
10 2 4 -0.1421902864458981539844159737699294922201095552356384720083048961857115108353821
10 2 5 0.5819951468976168707112067757828079260069171119559769462334670415944375556350902
10 2 6 0.4576810104316622628379869612178064718636860622793695475632900175850871156176902
10 2 7 0.07295559201813547493053307329672840592490671300824551055368737419768412713642106
10 2 8 -0.2357256562169426270463404714566077435702447110058790806761097860350115064351249
10 2 9 -0.6159806519794505344483467063161066385847166762037741518242473909350419698139226
10 2 10 -0.2050802971467826259301477464555320276186751804928001869231040437045263452700294
10 2 11 -0.01493618415879905332351494360201784312293614267581497085822788507515222756363794
10 2 12 0.03367100242366063783709319837930912036090073790645222780790453460111607698064727
10 2 13 0.1839706461991985536423399683201704138179425797098304574311552500141928604651772
10 2 14 0.1067997585249847719187729527791592885517414670965020014081814664297922092320292
10 2 15 -0.0626855619279368706627753502520796839711266452961680000939310590777019156619174
10 2 16 0.001023890223380248099137934149314644742169436764767742921299317788827001191424379
10 2 17 -0.001052705047345711575829881843348250053485083123450598892416961624021104484602605
10 2 18 -0.01598447643424674636440325625815831232536367242348853224374623498656303742278277
10 2 19 -0.02773651761827774956871417235014366097961373832456342845954975410214203865686127
10 2 20 -0.01629320559112300839410341686201710831917933467575185223464706699299844782393026
10 2 21 0.003290484950424108207663918723067011687761088292159460629619118013641332215333749
10 2 22 0.0717008493634989489603955148570708076065630552888711765002850458283791599599721
10 3 3 0.1611718862788023199055064796907056763067104714340743570180816103941226740610163
10 3 4 0.003748245943237010449800221519931757453332638668672298035912674798532250074402157
10 3 5 -0.2536377095669347374371490010880782059918854587594823642454831495430390414115075
10 3 6 0.04644333772349001768513683670387545810178147248856434381842504714412939134580546
10 3 7 -0.00337748384813348562393345308710898314044457097936155846274182721656546184887732
10 3 8 0.1335027615586393919638326619106922462579397527791019354720284950734871875612317
10 3 9 0.2662250727736951213220024922639377700734666980455274174142936461675163391414861
10 3 10 -0.05790974621591919590172171667890571842037211051147755637702494776304934705682238
10 3 11 0.0008872701276243397177452392235566940032361600221807731882714047354347179316346047
10 3 12 -0.02667351858946354724715685604406402875259301140480320143842201926515859893674329
10 3 13 -0.0865272426288804506692583207853847195565056117568598525202940367222484210938795
10 3 14 -0.0262246044393042449107399849959477443606860836673215941174410283516652865611314
10 3 15 0.09816735995118793894623551942241672646871746119990797920008044982149912718266815
10 3 16 -7.208609998700479221633222107591449712703645889860456374115066514325019255156899e-05
10 3 17 0.001803931676204916007163093774133344016456447466644858863200866977227064619000591
10 3 18 0.007462985217099870373422307156671155058423515007980140587187805604131083344409889
10 3 19 0.01455880304938745409234045047528235665949710303248268610191340620471565510198794
10 3 20 0.007141150232544509166020523986871122149907775772058667124571492604495157827302967
10 3 21 -0.007820700723430775786217426232661473219145164123007938172836592357304166074432974
10 3 22 -0.05075107928820020963269199580490147087295969245683225253509522921920419271791891
10 4 4 0.006677282792862821691531010012446428062949434337203578205676298338655211123422493
10 4 5 -0.009838986525557073939680387127116413126058125118927568615013691289462857013400009
10 4 6 0.02916469362266888996004893491958626577727584747672020308980579140886793043223948
10 4 7 -0.005870433647885200250172870917573989322492930943240684760731888810065924081653818
10 4 8 0.002324082261313777448826978166025255968763943182080864854063338647352547315765686
10 4 9 0.01965590044087149872913314087249344483119635355803727816684399998120727188735862
10 4 10 -0.01076050815058343155705246416194500317357008359401067859239560620745895197234688
10 4 11 0.001550863995556285070277519034214299449926428609317539404927963201622557980471289
10 4 12 0.0009911853660852697191853098422698765675015307231389431823407422346954127498458003
10 4 13 -0.00615369438760246497055396841602658009430975749671892683149134014895310602974558
10 4 14 -0.000219620267050177717605082424137329359590207253011858717593150230814274148793468
10 4 15 0.004115516129301972350027359559480241993387856508685528000376270292578836104443944
10 4 16 -0.0001220448675796912156069680912750865888135536030499893896155773365873598891535282
10 4 17 -0.0002781062112575541913470904381251412400525502280478542630441648223457959664408738
10 4 18 0.000809518852890813069216340060631006123438232185576917513043118340867264146192723
10 4 19 0.0004353151324563803216921083646965650912792749249231190671093559879646128810978215
10 4 20 0.0002378823379109802578985072698546867012330849205434056550873598059672989122101154
10 4 21 -0.0001995051778499628415083443804575966857373404609382957033490142332673327605459803
10 4 22 -0.001065033852702099532214724442336482165157146668915929962259615929202121045911181
10 5 5 0.01492725938852637943662458590956184859476637959257943902660825910374379791668814
10 5 6 -0.1466610436125664993644867621675490949206728420858391477863686102672582156037193
10 5 7 -4.276439996427767572273275489545258250600027570896035378077536323320749231424917e-05
10 5 8 -0.0121232383566673685837014412302452337892804594372197181042926871000051921042094
10 5 9 -0.03661555110515438107305311232452482765073903571869800972300038483937788452742164
10 5 10 0.115961031964146575691923014651657002348546012933866108080761681763225237348861
10 5 11 3.396187954076008470121347912427873429312261113336584390086166133604095163725862e-05
10 5 12 0.002525365029446049611211387868271178026854722651236766612330608544743348770563652
10 5 13 0.01603948822306488021707453924391590253834729357445349303725882683846647339837426
10 5 14 -0.02258426744078025670394120319516025791776954807598841955578053335225516015084327
10 5 15 -0.06431431577136680739703547708601502762326880555186256310567259988024965946886598
10 5 16 -4.522871035287529414900844087402979753936208643143892243243421968691304589104142e-06
10 5 17 -0.0001504008020222713759182581728276548712810423104933444753269600098674005470462385
10 5 18 -0.001594754714199993877762238443395561102811819438109904532136705231204442265248752
10 5 19 -0.003305206219560356331515243289264353934204358255501709885378869203820966662573643
10 5 20 0.001176708308834349834478507658717596131194816668256174713685771702396844139210081
10 5 21 0.006256374037017540498445529511848846364608461994564294033325459980811409724348615
10 5 22 0.02110606235485428635552169640759873508935351209131669912345094110732178415153181
10 6 6 0.1847399097667836195169735369888847512576412628338140960179214431099256739599135
10 6 7 -5.966568102224876246124647829561069340212444381420071482127072362623918095612827e-05
10 6 8 0.001584262896903377455450468404520515491509152015478675344763422864498108311327668
10 6 9 -0.003271462080801179274088249972549041697432515286417081678931579170969487283967325
10 6 10 -0.1695889307894026112593181538827653129572325114394929786716721883978941704587981
10 6 11 3.371740116308504066272084729730455307232446145848573567664665713002162935339072e-05
10 6 12 -0.000735928925942265156202368323533551973166628538658647547078658820545553884164732
10 6 13 0.001089195950130899147776090970379928324109265053721064147340464301355816166405115
10 6 14 0.03511095606228831261002124035655096865481323184044500539702253175034423600079475
10 6 15 0.1093775097297242929780583927787085311905386620147811622388019397925726319717158
10 6 16 -4.679496437593572480610134098799789952156650936975135799714783062202822938445336e-06
10 6 17 0.0001020972807022385340272874261752615667282707852344519141174541370871929877169234
10 6 18 -0.0002236252751463476498936475107715370214821428948557199682769697730716326784702985
10 6 19 -3.602754719367559962655105084908799254796296115518664975869309091262634486204163e-05
10 6 20 -0.002135577292140715164058309762656324012752266557620614808144689804616399438071518
10 6 21 -0.01115266427850742284267584536927023241026431818260948507853983973348544779350544
10 6 22 -0.04213106197765335596876819736875455195539052756069387931426305513417815184754212
10 7 7 0.001066721403618516444107587887216115499105387623519097708654648508424593530431689
10 7 8 -0.008477052483900940201978437014418559936913860549256979241503020455276618558745109
10 7 9 0.01618070678441965836200570325344336143006270916474364073328240267947559505724303
10 7 10 0.005793947176730812394614337292561416268731584147181698107413009659700849047211032
10 7 11 -0.000542851066737481503249151450261218181373811364154593734113387036117215901550323
10 7 12 0.0037395745715306750360231868233216302926102162066961841570329676554722336046013
10 7 13 -0.003939771899534691229659879228865750312016697147023642602602817534528405469202341
10 7 14 0.009206871148400436421784259945770432125841517451476720722983143495340570505616314
10 7 15 -0.01912536616509660911825254624275848390239368896084392063887075202716694691652981
10 7 16 6.377032516525192773768304331910355210831084689472404182912647101450635475399731e-05
10 7 17 -0.0003497498058817381461776803951538271394811701335801291296068111329288162632201116
10 7 18 -0.0001195525525627551616633317491024220393328474051658778833528068401322371023749486
10 7 19 0.001183324437063609354965444171605114673300796659299983227651651692260754927643164
10 7 20 -0.002343301432745228630514947840758157516706579450058611213570529603867311528845367
10 7 21 0.001812915349271138982311422968705181306133059806279073308190334619465953891428853
10 7 22 0.007907093715799744796981557028702267796548319977638921597574815428124237108957245
10 8 8 0.006629710332692044834811845673572160086481734121427659885512624576479476948814718
10 8 9 -0.01691683370013047719242414607024679342829756701087119854234376675515613735689924
10 8 10 -0.007550749943416643246880729630947240775288968830339159976112285875762305613903125
10 8 11 -4.651590592705586452957318288695566048320087676314607001955874692005956205333385e-06
10 8 12 -0.003446496259742633915202711589845883226252093899681260243956624826607473966261797
10 8 13 0.005741289148419806630769536137758130553648114366054083049526455117713933215578649
10 8 14 -0.01646679407289145037799268007951682270599610791992718878164926123527992851038256
10 8 15 0.0331769818644264002027277731994186671363898349301192500759446424325298428765534
10 8 16 2.196468494596253063191333918862493062902042757272031611927381636434002821544056e-06
10 8 17 0.0004050682507752735009950644416685353085276959396263470491058831267522480815459023
10 8 18 -0.0003213870601680076840598627069890332939441212989935584383499107768357923762464446
10 8 19 -0.001379168458446242442163635568639224961192862583054149639976962036817330123076741
10 8 20 0.004070381117612524498705057098999647731901982609411107482570834940079212735123576
10 8 21 -0.003052729002034760374728566258913145663566842909292081222698368825006398444542081
10 8 22 -0.01584191929426351647945102056359390000332935285369118480193126181291460899742572
10 9 9 0.01153825034615824007294158867285325168810592337654196185186608309240580560432516
10 9 10 -0.01935129793661506658183055635367654374893135883292140407499964346340271222684287
10 9 11 -1.48170071611370075910053231866663488874307231676142468292832806169219295791835e-05
10 9 12 0.0004510639431679957819865883082999502757354479285256309142542958572404828068780557
10 9 13 -0.006634226676022518391962662318960291849274167735865790231474747569815440036661196
10 9 14 0.00383503827605813431043957257646260798762110463323720646950807485350950778864198
10 9 15 0.02350857716865312762818550992099016982674149595118630221511892868819005503380258
10 9 16 3.423182069157609722572657313384320468008234872774476812312748227759474863827447e-06
10 9 17 -9.755867571124730940329575319019878229088237385963566605254788997609020516660066e-05
10 9 18 0.0009084083598424067444068643837877590169917702796848376380151842171890154292568879
10 9 19 0.001329641767190461514915224399121128721450918564083417217778182373014805597647921
10 9 20 -0.000544662885795602847945640173755892080934526320466349205367597548912008685251184
10 9 21 -0.001899990282279691685240229671773334850396801675838542235208497867821931957402909
10 9 22 -0.01406059135802858167221931829892918677600796007152707055836839740144996851072448
10 10 10 0.02084920343403511424378145478015103746266688816164962977313389543691586095999501
10 10 11 1.020411307002075349211444410080767252577070332812832366693644158764279085468704e-05
10 10 12 -0.000522531140107049941573331577765552030387591219861088063723962095906453026336686
10 10 13 0.0007102320323090681500837530628272241322856771331102146173830321490151386685672756
10 10 14 0.001333379764214815869806803566946135685522236316541394650651742597516101210569564
10 10 15 -0.03920409703436226972617343611559375224912739347120189105181485611601138502493969
10 10 16 -1.192502339530257226524572843172885678443121453570266857880151090214038552817247e-06
10 10 17 7.843039623467019274994620803101535290698023416424028318674206644566088163278852e-05
10 10 18 0.0001367039347314051970495247931054489635031030726454159757568078864300706894981746
10 10 19 -0.0005922908898544630931846824315438325074153621690385879662402065674019015898085134
10 10 20 -0.0007202561377244256001242342590480536376651345276198514723796550175583515646303003
10 10 21 0.004470482037153623572345697241593349012539569914685838597285862576083960747545568
10 10 22 0.01977709145061700748040316306780734567498742880880981500675743302696312569618755
10 11 11 0.0001480475242256996111563864806048380513470021209717832216329491446375218341348313
10 11 12 -0.001323978037297110216696273471249525193834802703767919276895625107747075979015342
10 11 13 0.001368992386688568220618560649437848988941527546269896499445616874615293860368514
10 11 14 0.008468528587384275159054682029958633551567615974643892041674157405391499063048253
10 11 15 -0.009582933779488746650338660501259073858817575982087067791807030544659135665762831
10 11 16 -3.386755547199259450827395702275467890258400521939330906991587218090624965704422e-05
10 11 17 0.0002610395209059701014131945755457099418745251668708844433419250875810891165490871
10 11 18 5.82401637058063064601317878232182364059866457625803482284547003413505728714883e-05
10 11 19 -0.0007169102288125949927908695386933194776348646734290612655256993179995403158616432
10 11 20 -0.001345015901794623198040101183098362778071925698039100674068522208443997906090923
10 11 21 -0.0002562777629341033950570095934779402528765828277354356798307999700084354989208369
10 11 22 0.007745645135530522347774743923502093069490015782585013513478785438923744562680583
10 12 12 0.001300559964081014601664925903916738800798878733577612118405328331192374970976821
10 12 13 -0.001529010273913159743739709089664234232549439472524509460791377697747541993490303
10 12 14 -0.02157796479122436401758392624070111284589721530742742065260986761519275174738335
10 12 15 0.0258470388479307333725539613514532428876503142167260248832894368022775864603596
10 12 16 -1.290456539990809350243224776453895912899635133300936289325316583931368230394498e-06
10 12 17 -0.0002540899954473736891824325297959343125806505852038381149229138293835540576816217
10 12 18 -0.000157639761542361664950333413043298351635510259619316642095551271319445899095423
10 12 19 0.0009639022144529629205629921856397356417432987914033236906429663707433241362297827
10 12 20 0.003875695900283049383782538679776997716719198488920950156356638171256494945296765
10 12 21 0.0003910605259649358326726679966001161698281103170902446147909000308095679889831793
10 12 22 -0.02183975078966176616697308043259305050564583919000192233606869178646737144756074
10 13 13 0.001437617340378366628560053456669044996886513423836962119706802009991813438385899
10 13 14 -0.01082099320895678177918216742342095830822220856804357940459069571583842214240199
10 13 15 0.007721669266855858258560707806569296411361141721398988115786087363892321911153147
10 13 16 -6.401143867456659014598326971545355290909452774143997721207164117729646407568655e-07
10 13 17 1.991557862792692552780407498273360911682924611423497040947875170506122806245689e-05
10 13 18 -0.0006232252043694809530674365279759422052495037160204308009471548939341983109644193
10 13 19 2.077648360304069358347257450620660796385566649981859346414382785407133020200825e-05
10 13 20 0.002999455369024752841524545491275358648342654790763812012567391949667463620515871
10 13 21 -0.0007006717370749049828440970470752412737574706087805984251597498909425932396439434
10 13 22 -0.0005936366022542820943988431843231645721429961036246659054296582213870243323348643
10 14 14 0.01912964652623705158204357022456037865441217142241596079872559051234129231685707
10 14 15 -0.02459724873311257927837196981740286950186023219266630902330020931478423162010525
10 14 16 8.330790377734238354243850680129868286211781823117599879841952373575749881827155e-08
10 14 17 -1.094418907891014820002761634581375916063950787610532321930506366917902143538503e-05
10 14 18 8.637127444283665922206148536615945733901556162128637837336291472147913773812255e-05
10 14 19 -0.0001614320402624283588003346193133504378832231439908263756196995898083140674325294
10 14 20 -0.004067791176042057059175147749203341990524580550147648019665439798570585210143715
10 14 21 0.0008847177526432238811677506043121328804099290372471091541727975993296681674790896
10 14 22 0.01729514020135409667134651461066849933907840324993587460727247737143674039027065
10 15 15 0.007310728268282230009940044833219250979796055560252749847477383068510046653221631
10 15 16 -1.849090892964156525933352521684856066740234919609721878223227067479954413735362e-07
10 15 17 2.419904915070258317755809758987008952485209752614883099996061662102489269568491e-06
10 15 18 -1.082645661346682096540217533029868625958604776938559288029143279248904912142323e-06
10 15 19 1.021106657654712611990796247489466439770885561275910044025210187708477112892377e-06
10 15 20 8.096423317547689101526793155192723973317455902552752981242539277517674835769228e-05
10 15 21 -0.002081593791578430041335951191152337286181913259731852434655617131077627992340081
10 15 22 -0.001887767673144683681208614411956730613516436147978577856446776320817435219388456
10 16 16 1.106132052666108466047917300181173819400547610283414105157091265254117744511012e-05
10 16 17 -0.0002387472455242447625229360307292034717174437242872891474522171901797141193868958
10 16 18 0.001094645186971509576986810940315840734359115956888770011705976071635983226434532
10 16 19 -0.00174507833400564892135166305343477419484692551089117738543415629835444838931617
10 16 20 0.0008145422474849510563299909113054620729100165734026334429944621672325990851178338
10 16 21 -0.001020294625441662723464156870264811122597333646774284044521422250845898246086749
10 16 22 0.003411569943077704950142097778744862831554559421014231865445837887155710292744004
10 17 17 7.342440709051015822404804818715243659382496734029408986195804412674207175429891e-05
10 17 18 -0.000649546686047439766149505937947999972110060189395717725897304794914453730169449
10 17 19 0.001101700277594056136252838059441862445304943070533930240406007636128127150167094
10 17 20 -0.001319188351435753041031398399118136780323512462981879421685845627555574400504286
10 17 21 0.002537831264832315961332150660179971313701581033029519300864353082162300636394799
10 17 22 -0.01081164398928369791983069572598433985470649938750279668382817144211714818373424
10 18 18 0.0005416584332163021573811717992664539014843370559715524637982947179050299049458968
10 18 19 -0.001380681612982459524716651423229369098914080239374636774234747597823064801656414
10 18 20 -0.002354515031558130782879058159746972278719531710713615793689063079745906037628825
10 18 21 0.0037609084948605943106218880939866404156749627857708412059075764764586362343037
10 18 22 -0.01440198144831818380622500078881492997791680653432075031794880042351961283204818
10 19 19 0.0003682550256230722971919460208140415447659705687308374086027984451782003959973555
10 19 20 -0.0004127327840535472331093463263780193564412790921885764364633615154144329986273371
10 19 21 -0.0008358578426208203787836138574354040013235274515134452255014900146592233759820863
10 19 22 0.005938808674286767943095708321236626180276653532582132917418466756380178174574499
10 20 20 0.0007870831219342367661010559039709630233727582366579046926553223834316248043985144
10 20 21 -0.00311242487194649434783406577963005719650303476025485521359245891951259604217384
10 20 22 0.01726576838049090101496363277217278342449861093119020695325567361254574136628042
10 21 21 0.0007141040171650184135825270575325342681689438767437838264011491551497655166285603
10 21 22 -0.01006323089779209604665292375364301017949390578635761141956582269746644316795939
10 22 22 2.412820046066755664936345637784599091767564099075273869706133306763168357511547e-05
11 0 0 0.7468075899800796354211176985805915300552798344029914993217787865936060120903535
11 0 1 -0.8827019262073339514646986624814162684590512380676287188279790885196773823665199
11 0 2 0.3579152426151773879418132865582025462918983805140998171295590520285715930115831
11 0 3 0.7386107290570921375899737542871930634379077527626371353954041165013195116351609
11 0 4 -0.05845189032350614506231112319655369379140207829705760656066016656440125407867566
11 0 5 -0.1921078438639963245883974436507449784758427181861355141466072456876864607171567
11 0 6 -0.3681255219282226989348910963375093682967132061333492940428952278524708677255282
11 0 7 0.00332735037712972489986140422937933791237037577214259380271142318797334966133195
11 0 8 0.01429504579479428468501626028903318410913109373501509594073449375867807510322432
11 0 9 0.02654398853293129730104910615714748080990649317042048187454038262901547344205313
11 0 10 0.04431695463002562451270407784810521506360974955011267935656997964460222263624959
11 1 1 0.05587366105313309423112859040876666939010045659025199777010479195976386464882892
11 1 2 -0.04739259555252958177692954490635985059133440464973158634170147368286062557021566
11 1 3 -0.1125080022259361177857762046472588546596666802349842436374472107949089897423263
11 1 4 0.01092987545746901498599525568382931761931302121624424365124844839017574478380719
11 1 5 0.04765601314294847884016866257022244088022832981329607602269748411879203353632961
11 1 6 0.1051837078599503604325655147341208663568192342418855228191158132653266603565116
11 1 7 -0.0006123266447750025195164132905269416173652995689254972632035128389613456275733124
11 1 8 -0.005964067355110840026224072929216698179851866042240180173336094825269878624222534
11 1 9 -0.006074774953421829184519990930805264259184682611830275146905805357691723442105058
11 1 10 -0.01996209052751795496280860771578992283400943552882212183170098629937030830591709
11 2 2 0.02610200556032799379956736896333015439406205508293548446919905724126650512618149
11 2 3 -0.04093276690585382741732740289892443213004591221677845896215823457990973278299687
11 2 4 -0.01758061223802273038664608397193159588721205213966525634051082467722161578465489
11 2 5 0.01170861727315387878547131065990488164915687222242572351678452752428968603599936
11 2 6 0.06483682089012069449377737917433606680774106179247986110822509584808073588692806
11 2 7 0.002602457854671892136951255664575442390182149226874672381087873608616675772463243
11 2 8 0.0003059168939840964131812195613766103922237761061713333116634563040754950250857354
11 2 9 -0.003110939000868607248044321436082105037581578591843603557912702865567882140245051
11 2 10 -0.01095929353826643887352049720186271856674044998232605980802277057638893898224108
11 3 3 0.01977035673343033044992990279630360074452929725905980237431855339060168383546107
11 3 4 -0.001100836605681500727601586277207865008951831480141079517587138788278701494122834
11 3 5 -0.00682320679770861563276196022320035620804265137761887052624023494980698208693155
11 3 6 -0.06621732351683172450567897297926814014328563841331749006305448243268076365197271
11 3 7 0.0001895793900063921278882361088997854218723869061495266837599441238693674178149342
11 3 8 0.001211350938903115500067978517427812951156284371015190760238750035255691038897897
11 3 9 -2.019996777037101412860664774837617486964880736577822894182535018076534121994499e-05
11 3 10 0.01232059338844628779663420844882625777207980516339730540544992071949762226003319
11 4 4 0.003874821967665652603339364890513923700872912517196137397886323987537664233334252
11 4 5 -0.008362754527824024252159784058742638988038978401392342054384746669105465990681917
11 4 6 0.04004332279663297843405532078781074457538882032509246236754168041496533958815777
11 4 7 -0.0009581870418595010594994868707363759598834677078311183988516621008184475878806003
11 4 8 0.001077591464791475752391083579841624694390228318693412720533851734818084328457086
11 4 9 0.004471401853362912008890091610440848739734734444067181367420725849228608859425088
11 4 10 -0.006070883204239510632492600281042846212599150388139285332495941903474433984653448
11 5 5 0.00710926292323537905589489178316358490818259409848578829661672209797276035628851
11 5 6 -0.0544609961971657545130453397363756261303707637960496095823207168259860807520128
11 5 7 -4.269400232214638451081876479117948605441429548077863295413167192228716034094789e-05
11 5 8 -0.001280984998160198913791164276542413260067379476426207109025542519618882362496829
11 5 9 -0.004836533069758722950970654927023580211839432590844224680448299141703668113465939
11 5 10 0.01014724740245901772265261138077720341918247256878141741495023388309771554860759
11 6 6 0.02338371424972108821443765727417450282853856326579510346790065530113183821179878
11 6 7 -1.201378792008911577805391167194057751344092870363730935550068849467332216730854e-06
11 6 8 4.043701895461071740681027452569758666100509638858534477745931825192324622642325e-05
11 6 9 -0.0003482551298015141917334465590361672462082298702343393705951313115541499092213283
11 6 10 -0.005336344100761482069473849344318486939879845715527113552838353425456298659290875
11 7 7 0.0004862200425848266119340105961328880728055227141328788283120307371782207267238981
11 7 8 -0.002548234461256946061641683834190907276842906993872419713205815490818805752023353
11 7 9 0.004600689652849827029151689078429264490578206334381887676944442666344249286011585
11 7 10 0.0005108456423129658294843805766623777356493382469791638260458689770493838753934168
11 8 8 0.001174258247133609799221979316724871653886198771161677507702173353408473007037797
11 8 9 -0.004164376717420174289520160576837685406884335259034059507136056754544786921611847
11 8 10 0.0007595534683672629708465081794081551609293808838098864823622726859782114285620727
11 9 9 0.002235489695860015828908971659945348607010672351827292690032108475729994188413263
11 9 10 -0.004158290844115585405144210208291172734429780675453686909608969939352666540921757
11 10 10 3.437795400016629055918884153240644220989594225940525440751624390531179537805527e-08
12 0 0 0.09572743612467446206705146531404894848559906314770876196846146527126603408592518
12 0 1 -0.08483274899936212246404309648682953596163431884549244071609664551185783238925537
12 0 2 0.01992489744946055312386629004953691304323730033588408744218630967036687790788113
12 0 3 0.05338872020898152251101872500424315426495891235563469897429027611443115890728841
12 0 4 -0.00147096989695257375913800686160731324182403567056052311620591362682486436730479
12 0 5 -0.005955175041542632636890612177695368693924005437155261199819377286338480846153656
12 0 6 -0.02340053403821682637876851773442130511966368651963760245146834335966015634823549
12 1 1 0.007631286047809082754946102726869362981988237384357992490981514589622419687686208
12 1 2 -0.002814992154282856362308023813656033003041534588110356386100515811981302539684196
12 1 3 -0.009769858866706125086947908384366882066270826974865321674864857206075506198948962
12 1 4 0.0002560504240253433887385716831328746143887060857549587965941695273232012667792978
12 1 5 0.001533131216432138605564693255800742061676953086656914930837670868136275168025976
12 1 6 0.004066353478659997150446563408292763147127432532734375035309369195349763151293202
12 2 2 0.004459128003414330867443748367404384675667961747818652019516011510290253563431076
12 2 3 -0.01275823421603217968216110575213835618041754428058101546387276464702954277313466
12 2 4 -0.0008487953689964801333551580349692674950287175527471943448491090532858282362435169
12 2 5 0.001456395557939780362061679145640724423817254817926450119222587874470687248073953
12 2 6 0.01187619891057780109770842989687745338348567641116151190742100690707200271548667
12 3 3 0.004216708847623181628805320601439030734185378328367557299068629478086400685022228
12 3 4 9.041606540501927314612032849192034106713363789566591727116478635914127152575904e-05
12 3 5 -0.001304297529183339419610181725787152197575821154608435519803781474995416993392352
12 3 6 0.001292330365181635301215833516630126171866635787045710825394465453265479401937818
12 4 4 0.0002199915712837079101108897475311025890125855301364437568633118941925837490258649
12 4 5 -0.0006824223990942801961453201168111790436537766701709715680479313505169738584490218
12 4 6 0.004464715037003272851475398096205632441561779534606708337034176203138264227036881
12 5 5 0.0001243579094779017006936635532187652876942663072749496550903123464696068577552394
12 5 6 -0.009596769397741318151424331151743885002526631789092734085940887230222526185395701
12 6 6 1.834472648024416266832968160676249141217944484190062572731236811363200600596775e-23
13 0 0 0.02699903095042474128840087865964118537053543821164521110639664855634547443193409
13 0 1 -0.006321776802677035573741478337909221248899114899655990257173958578372660048707365
13 1 1 1.183729576312644617907131997358739624933756910205935944803674346753420378219259e-25
14 0 0 0.1051943132345733384610813880782883597555231175448855598985188657386106715180262
14 0 1 -0.09551833671053274904175320584152507591506485396518403380562567484598306001767985
14 0 2 0.02796997381379639651257398460806423124935121776956708978792796545960075155176804
14 0 3 0.05530681216017823744298776827416675018378392247716294414386821039776105635934638
14 0 4 -0.003302988769573513918664225337244132229005620226414182422224025417900142489795326
14 0 5 -0.006463542660309302612766095246055380165860505419382637586716576696287064684030803
14 0 6 -0.01558816294413269657221426249787078683954282308756287014983250328963834307893631
14 0 7 -0.002447889799244977811269052160379779252712613795164388481075495646246498990085544
14 0 8 -0.0007266289022138589677523926181985710010519337622897125668125043191681525282171678
14 0 9 0.0009580545869527937617247412054767707443445680799371730562434623415039536277252949
14 0 10 -0.0009432540892657517596620714658139511583397959656801810541085251633531802610699764
14 1 1 0.06095863011459873607409970609188799309968322037562889286133265716539875541510877
14 1 2 -0.03003527893049444332657174885578949101947680845437687199954543266209798506810732
14 1 3 -0.06645960775552099098973235751453103796451551630020850381650015921495723684370954
14 1 4 0.003477261633704197048347049237832693261116967696233232866857676468910667128119376
14 1 5 0.01177523268007573900591274836038264560462098068524044585225162219553441547149208
14 1 6 0.02593222399261970064713335673714118452194596557465951076663858055920392500120267
14 1 7 -0.07326661408812416710672750962608624926558591854695419987653619042915898644543016
14 1 8 0.03822622323952409157744239343430270210735957106353134206920502944534183347894852
14 1 9 -0.004656667685701612029330565872791722407825571453952349898305282378305597717406026
14 1 10 -0.009263167618711861389785938783879072445968150582553472156809430709337555883476735
14 2 2 0.0132367768405593085444623391012038452350016344463601002897209749671967163310123
14 2 3 0.003570730374590121535665453995518815842209954894088282851218949174446619691809323
14 2 4 -0.002817483266260593170853990985413902711027025314491603320823902664247708776061121
14 2 5 -0.004533067577671343118685971973197909217616534714917319444963908213495728843914622
14 2 6 -0.00122350460818744054287766822537435338333477097909934487062826150620704362758567
14 2 7 -0.0002545470602430564751644739902843050206825381792154482571808997235974200249972514
14 2 8 -0.01037872990258054712265444633993586031221951893869947750220603965756922592142107
14 2 9 0.002147206282328837764631868009952131324447626986151757357393424918403008606948871
14 2 10 0.005573094180555165629217181931693875933623730237029089622530599446384283110941504
14 3 3 0.01315949154038634038694224253699984052731716861644633173961352034490850951449578
14 3 4 0.000342159091074145103002738296649074967952481743180741710414602034232383775249512
14 3 5 -0.003711316306846777311837408599216102000140745655374225185913014213587007517473044
14 3 6 -0.009427170769424870995160244862683083892142433665743379662177057630720780865796191
14 3 7 0.005001663994953914831610833832037622341915286824074899055842026944656902879568719
14 3 8 -0.006328642627039549869220948499458193904958588073641406048937780571131257871193404
14 3 9 0.000871335872364050763230948570507171748060968055773684110258393993158808766032775
14 3 10 0.003130056425867178088255327855901568458359422208038392768690908162056305214309703
14 4 4 0.003675351163533170386039023011023782652123709041460456498567341577316738817630286
14 4 5 -0.002999479794107822367242040612350868725134552746473871721282818859103856653108381
14 4 6 -0.006605285465118851783739656474851102578612727310500344007866568676472375378708896
14 4 7 -0.0006109015961808038587761028624902978423902008023164567493383008555441905445602894
14 4 8 0.0004761168939591716375774627067318709854849546320608581839661816480647791452186414
14 4 9 -0.003856490865130404435332871523596672332796481000351683905191419251595601434155002
14 4 10 0.005600169772631758930546969857747683375791851812286829592940890481018899657229748
14 5 5 0.002077095566622155071863766142076154937148622246332484659744744651597611177357442
14 5 6 -0.003891597810051732324360738486535882306555106574848065174576050945506673492207298
14 5 7 8.387367094688657026184817752062251675908805424764700605505409017153296231956854e-05
14 5 8 -0.0001626949544565266768117741207366135472086023521691547392664628619907697422444445
14 5 9 1.935183383975148147074817620935244034323521866807642463973084195439789111504548e-05
14 5 10 -0.001817936934958376639089691191100269627765043099960380105773693600326913689226192
14 6 6 0.01935414282245892640964542552593347450630209854898182699705227836948376346441352
14 6 7 0.001337496557305083835456924815840865716247152136275534556826632307640484084573016
14 6 8 -0.000956683115031345595305373098469024699805843988599377191137806126059615387145173
14 6 9 0.0003962368558757834554461721490267662571414075150343844653941463947171005668886418
14 6 10 -0.001874404832808985544283152504100257963990028106020805270787415258557751966207365
14 7 7 0.01166318937285499443084049418179225212512795287800935038003700180422994157734142
14 7 8 -0.007210364313641289252963814503054276462696415390647602275627598061988793964854183
14 7 9 0.0009427538434295789707335446933915978366290206532600385288845002903744682269750121
14 7 10 0.002159844246390509828933035849503668657545340968192897631231339458560503138274216
14 8 8 0.00153785571423038678980319786182901844492828062582788059746458719696043142792963
14 8 9 -0.0003777307180788561573334169565370216097672937915975723789020222316448562296414564
14 8 10 -0.0007335410332674137489654134349069800396708647457903905622021848586891843977335818
14 9 9 0.0003049185845309835655010037188645201829644393741863271186665144530095553111895643
14 9 10 -0.0008671720953555846579826603848256634921773193075017998436102947542928975724923907
14 10 10 3.273078871369457097166905564662056007476006864791795758073516084295566735308823e-25
15 0 0 0.2029403556384612076095753253186325724075692452551527186409328666808429096420731
15 0 1 -0.3594255204566526851628880940723701614788497167795898006815930659456416358653364
15 0 2 0.2186166165546320473303627219840993848282093425512655560922396850257186991463102
15 0 3 0.4642739128704986487733303509013754550361293027101160805803206761678887423167952
15 0 4 -0.04843587932552202573837952927479444892449211153272223346991890297679976202570935
15 0 5 -0.2107751597559408096499883982546506767236223920300576464004875942880263986968114
15 0 6 -0.4367361482301872946553922170988452992740294228850490446709346769043471438039261
15 0 7 0.002668236806089198874431983109846378645682579006365879851660947575188413371182817
15 0 8 0.03387071137669319209413811361411687919538677129980815611662212117980841451158149
15 0 9 0.06654479929871747257195819872137879474237793439192349010707427700945974052452243
15 0 10 0.1379854225019829822474553016480451062928120515507876079782427712606083876540368
15 0 11 0.0001436209110495415280588529151788330388562756624080428023889883546979125847364604
15 0 12 -0.00137181882939904427606138621461678283995354442089130421801566562291459747725385
15 0 13 -0.006053073360409491358459245586162176344093803971095808807714645549792152095526407
15 0 14 -0.01321454250901217274642940768459453089861151919653346295599455637928337102542394
15 0 15 -0.02202582683939034849347295476853702522152930122518459900819696437771393696064201
15 0 16 -0.01270778201978942175449412792079320716169512109499599166319856080915356404670564
15 0 17 0.03705842958804177061069208921533591645970436159730488373123018902601405478849529
15 0 18 -0.03421544005657680668548161459892351887491553962347877816336711068725478094626645
15 0 19 -0.02355326928716856701160127925398119714450038467759724340063728114618028673343332
15 0 20 0.009912687583739863141040226298637296965734180677897498946805302247037321675847993
15 0 21 0.01078561535581376183281499264624053120115214361772575809848738679699417151614149
15 0 22 -0.01377514235901352223104324336322996046463607466371855042126408930408295811438435
15 0 23 -0.0008590493401712422795840739035984988303217895327999004814600077005278629898721054
15 0 24 -0.001659102357066741057749101769725949370933808344054950867434465388478273588664513
15 0 25 -0.000883823862579507550684586283653876299774245357641132156217226936150131376141409
15 0 26 0.003027015957483330099023552276734588053037289369133590788231455114448602470211826
15 1 1 0.1006495842422025206285072714037857383245751752401808364793579647230381123260472
15 1 2 -0.1214642213953252392386595088320469529029359884579017742402731123637064921402131
15 1 3 -0.3003297876628230207870325353612525427423477165607436275600860615405578984948132
15 1 4 0.05410513260098762081236314265806224982291001918450492192275649387887741120548854
15 1 5 0.2005254768395240520298574183727203128101968240769559169746155027535123704783684
15 1 6 0.458498791562836586529442401004865827701949517941024072037483058687246120626092
15 1 7 -0.009790427414218695007209744904852671838830400720309373255745957880057971926094678
15 1 8 -0.05075677301662230825148706208913517377404184551869007232162728616171577353635917
15 1 9 -0.07682742413376446234813571714045418021304810226609570503738651820982381440812634
15 1 10 -0.1792218682637353017405861913897018405187160400175173805545965645959286661254302
15 1 11 0.0005939784072622379349119480176640067171889678891326902509757233986047118979687021
15 1 12 0.004236722697026258048066829422839522727487935167119787804699011071435215680976666
15 1 13 0.008484273983352785927227543054354804757767468987987038399286251157600064538395679
15 1 14 0.02160648538551334180142374955701682218539259860734061225931601427379505066837124
15 1 15 0.0295830682172871312352768531149217346124910060180796957116134226454529608369939
15 1 16 -0.1460933407306125198644615197415283233317060402704079670202441796711210970044194
15 1 17 0.1897038117312406413890449141356794797896124284668228398330536395128698500906161
15 1 18 -0.08899844137498621942921459711110107496351586598489819392036668254998547384209302
15 1 19 -0.1672197221932852060874663664118591321072683881784256215938813089670258947708315
15 1 20 0.01694923195199094931700064309289897447736721928608954567277771213789454228940804
15 1 21 0.04882979288099074471232868094652324698480110327446023679309699125550329643010954
15 1 22 0.09836648292986270169885084013909731930958086776237181528083558591411242322865476
15 1 23 -0.001086472524456875450696845585398119362762780403996771453430446632926219352109341
15 1 24 -0.00458142214849096562873488397550323622137435598418789038922622177150127124233992
15 1 25 -0.00604761781719363147173912887094880926419257505590889891037990044438077385948407
15 1 26 -0.01389102706417310007422900544653684804736863322828575281629072042543746002221244
15 2 2 0.06017726296247155413329524872438796338211611580407002329184328316950172187310114
15 2 3 0.004713487987100258545451764729799295319814934855444943218869394435347868542237112
15 2 4 -0.05128570251106359338318960353700606944844941646619932987393904071042794649545356
15 2 5 -0.0610557586210255434403130403291995263721682072397921463861389335447917683300946
15 2 6 -0.001395497105726466687942104106810438955422428208535550911006538839023991628940007
15 2 7 0.012721041633411193948282966608957581569396964556491388460201697803459654434592
15 2 8 0.03135768436208265418827644485465119946068962091922544032232979954458214195751153
15 2 9 0.03645215945780234865841889227878171437424604538806630074143746230646237616632768
15 2 10 0.03112194511846934676199961964872616888247709563879432766357191481237957176663144
15 2 11 -0.001092973324547433615171932305367784690612773973746161817632583534980485315720434
15 2 12 -0.002764166017985492187242961683027042794788890122322698987737725862675299546920264
15 2 13 -0.006810298995265245424917058027921079114311613959689799769803917918333546862022994
15 2 14 -0.008397697016370957021565447741295318767260178617074629801451137221048354836358928
15 2 15 -0.01061412241258180960444693157724363685184114598937007374576064075209849312253473
15 2 16 -0.04457052323803877980124749905015666158371302968509513158347074591046743334475644
15 2 17 0.008878190372345651001346768479632685950773456046222635162396525084685772197873478
15 2 18 0.01516972674990244724231968703061190331118432070960067607017850452483885375067501
15 2 19 0.03809603229697687453302671160947415791648871275594899670859555849877524396718792
15 2 20 -0.005211960602689504526738488353552478525286932546151033684723021032724661428507388
15 2 21 -0.02230498007969768377514155172073670308664762969869189889117813302556524293971631
15 2 22 -0.04288839619119343874935345057987217664081294140130620196310455865924926158268056
15 2 23 0.000573067840875260022168432687355409758684531145592841140551253611636975222462928
15 2 24 0.001573486443606428572785643727866471582946009577592803634717998327441740346257934
15 2 25 0.006431838442159763249449049272057310971250650714477959277179104639356683842103757
15 2 26 0.01004901684116028121574006364211473257892117457489883460976417710606689774590269
15 3 3 0.02738479265289058842792787115087719815538896363478306035118705267732779022065882
15 3 4 0.002172693251250648603676076736460925436642141335027421788141966135908892357492419
15 3 5 -0.0306951535284595510657360333516325106097094328818535360489366964198078718636863
15 3 6 -0.07013151399338363295810087112183476962878791304547907641190626129962083878891869
15 3 7 -0.001282957072160522094510953389790828345178973286150082209029798248112102101076893
15 3 8 0.008960239053865538528160796683912233813847129424298036102472477217179618263973438
15 3 9 0.02002566208722300326445921291581216310657057606549910862526371536940118879999825
15 3 10 0.04080836591979465367819814797078348621852266255125180615294240402572449155013856
15 3 11 0.0001761509020650482838715809523933605877983236059021409509013861464435752764837089
15 3 12 -0.0007731539784612602263543727252307539486852711113082599322206799917653705999640771
15 3 13 -0.002612797800335677519702961387734246501302545134927903193231183820671722568606128
15 3 14 -0.005865258124507410362661347884607387323866247667800389458577809980580415102653926
15 3 15 -0.009047532330073797639499773116640976436455538835504557870127741251684862351374162
15 3 16 0.006489320090965076791319867779145264193400196527933264128763904983846550442149072
15 3 17 -0.01326967998073713613091830671996536980135004103893802103059292700047906734919879
15 3 18 0.005916149802908974050815816976032657445768418974742296462763006343710368291195468
15 3 19 0.02399339040864412942399788839040573848425394112958761061360716169991918078054078
15 3 20 -0.0005576928014719114309889906694699975374953164090517860618895028870803044192630496
15 3 21 -0.008814377938793661293016365185447856878750608026183121247051334735286632308293256
15 3 22 -0.02700880769492536412610468061322951576276604324276719637855638308259657783530666
15 3 23 -4.121195296161043538860139414140956028478903627388059127588665976267491354860995e-05
15 3 24 0.0009449471173209031653193243667368880656544382268819510262818592498164716133641943
15 3 25 0.001272084179495552192175789959478931143809180867931547496246068865493066367000061
15 3 26 0.004632534124522781350126440908129631427148549613603378934732166931270347596859023
15 4 4 0.01419644094960077094604410365660839870523032915140054120890295530086666140967837
15 4 5 -0.01483042019827752397937184416991621587146691787514584686124918622143863490014586
15 4 6 -0.0428298520083974111095969299257419550110142197024643144429704627771805330660965
15 4 7 -0.006490193947848433731845684170049136596297507706786179700826486759467402113370441
15 4 8 -0.0006289261061332396705989752850910099775926183196126878647263302607295856127830795
15 4 9 0.01583085556755288999759401303998182417591320868331954691403347368721806768120439
15 4 10 0.03153032308878360078217090914188334662843060034405608091800926678714821670484875
15 4 11 0.0007212894213827958966669050660485279204430725160254023599309467005048749469007299
15 4 12 0.0007543967436967911108315099314996622363412038363034602209192561405129980782604651
15 4 13 -0.001638280887813598248424478365938346661183152014841125919212076370432465754331226
15 4 14 -0.003309752530100481540997415290436643180270015918522758055702616499771082241480836
15 4 15 -0.007892690410927435651785829456414821026059349069909922893859292319094187564500791
15 4 16 0.001303263416281992866132637682533202973435490369942092867077503924029795157584072
15 4 17 -0.001453933643417238844007064568851481415224820077242173259834228908511985455360131
15 4 18 -0.01387236774944588690196527302318354686870842538001094027969994618602381052464474
15 4 19 0.02725500380260035747944966465395914780357506824320079816155545522824917184311067
15 4 20 0.006537818299766895150991757725181234565024105184368774197407355328283363326614827
15 4 21 -0.005454869498305922386873935852038174939964392997650093812443755299433668021543709
15 4 22 -0.03510406921158822173422717755388584996285303607335314495540481167502052420913833
15 4 23 -0.0007341410908120465001600653179935052396493691145846622004617722001130744291252354
15 4 24 -2.729307622400887757698063416512561909054886184861950628724581430790225728217214e-05
15 4 25 0.000833919356739338248256952023965225801310874704099933958039391724532966043875353
15 4 26 0.004805435473443143847287387482015164747290533908340488515436694910938642978720499
15 5 5 0.01166737974770342025170323293657323640491111587249192180427801532121865745186096
15 5 6 0.03481146466221936943408407072263363359979163857839497921118005839729638414141504
15 5 7 0.0004605207077517901066408388047561257640948702390942895376265491836395069353196661
15 5 8 -0.005998464856461407650880208366956875596010485689326680419831663776998146166958603
15 5 9 -0.01419705062834244807321643926712176797335360164688353449307069586779120990400772
15 5 10 -0.0201594423152286318599130493382922823566318290098552961758507673094998897131568
15 5 11 -8.861890757019279566498984689744627730971194195298158239771501389399005859253407e-05
15 5 12 0.0006628753744965445773275004953496760755718541473762540941805848810840603283353624
15 5 13 0.002447214762480961911999615101771719512008364813029957846807439792523520108057305
15 5 14 0.003356880607246218108540820987842369397000074491305024480668810682092060445274424
15 5 15 0.004736322664246252449916600452700837733954331003920207782711035393479081799428054
15 5 16 -0.004054452843889824508246901137026603378752032961286707556374899753370507581835887
15 5 17 0.004959111766293842220113948094249242698876393646198816359704724812265196268664898
15 5 18 -0.001878988195144733491336559958028295405537139188422514494798181006373896499734472
15 5 19 -0.01957357181870005180131761213385119428356039613830621489009876812228902770971136
15 5 20 -0.0002200913488444164788403522900969790517494394324662613218785311554167149340886589
15 5 21 0.009512935700943831835540228137808759187382699168864241670761204562564625331279604
15 5 22 0.01391021203321101463222537446848515814517199704018422008132055613756438844907284
15 5 23 8.275109324707429969315320045654928332034234537205239122878549581769518173275478e-05
15 5 24 -0.001085024078454922983250368886328198262630419861718003587853344665122515661502669
15 5 25 -0.002008077271487380613257613538483958989630251972519616162052917167836639732196637
15 5 26 -0.002905642810888303606489214385168592407282369572748321846619520492440709716010022
15 6 6 0.08775143992803867402799630418738230408868202989833712559894914802027729919229244
15 6 7 -0.000297907295820506077346620577388242806642636150717781139756640314194315739309981
15 6 8 0.0006500760722431478570046531727211114581668524053995522881756947453126036739700632
15 6 9 0.000503638121215489812332214699848957071941720810671913200720634400639433127052511
15 6 10 -0.04296776762435378880524957424744607182594354806482707805365258723741407835213224
15 6 11 5.647677429805144480616759823036452377719403390954429298331080274820650464153727e-05
15 6 12 -6.596322581881067874328266148749740837831936306043943173200323574428586957332321e-05
15 6 13 -0.0002244634630196215896048903258632669092666114667283568886971997897356477065227774
15 6 14 0.005181797796462825345044573855846158033812869405466615333364552419801274530067763
15 6 15 0.008350092894136067483650582896684025576522568507862680635557957697779429164652005
15 6 16 0.0002659516794482281484767247126512119796598698560377211170760620124156208238726595
15 6 17 -4.880913517685934756102884372401876782901742504021111556852879706645856537392649e-05
15 6 18 0.0001741576795635571748296644372442099585947099831924036444806585263030396686037281
15 6 19 -0.005419206839939001030066695334018293894445328919190132320578125257555857628672488
15 6 20 0.0001936347630647980781046702143841525678565567670776970033580638196578184842833984
15 6 21 0.001856147631747050559200353243058975406590967749116999052167455749799085983156026
15 6 22 0.007882407422169338776528424919122164772043127950684808013902165263842683013326305
15 6 23 -4.226456538892331065098106941335051000057533117261743608553572456142359530010522e-05
15 6 24 -0.0002295189962136466190179024186961287807272231675470083993470555391384510769375503
15 6 25 -0.0002526809601921511145494369716260764496018503370043932029768099697074623837822426
15 6 26 -0.0009367575769574856024717514772534118464968443410727100302984858229561940022901796
15 7 7 0.002608210757093738424757206145580345289254547531410209206258857822527842003174793
15 7 8 -0.004548510018671656374248900454558898888654149067704609994580577359710458427754971
15 7 9 -0.002140106479165123709732576027227465579232601899143285552577853992412546776317023
15 7 10 0.00869809957460291687410335404910317720704138923239736699459393531060896122961746
15 7 11 -0.0004527237925487366993845488186280837692109976519376572272943412889321940575742923
15 7 12 -6.581524387173159346915071794659512228086638397082060628283105513044218264929515e-05
15 7 13 0.001681447720907302321382080179514888628869087091039860400179479502184444190830388
15 7 14 0.001350072775270129888439541652855710008193482848140233983195338793976558264039677
15 7 15 -0.002520734271549040764912026401388363281788561905090152978276068778209207556277846
15 7 16 -0.002901490903637262958165307259636777697938907275955165818874716186839804927088816
15 7 17 0.004380156126605251850857148122954316866933047401963017400591112921050974869833832
15 7 18 -0.002201231691939356132168232275479704269792691349672047192519628009322620584917316
15 7 19 -0.003985520323576205707471844607492902669580882921663848148592460312359921707583611
15 7 20 -0.002134601195707693765886911445707684184090088543862345234174818826497029613844363
15 7 21 0.005962067004670347596848112819747054489582326426256043321693760877970436639493294
15 7 22 -0.01597033212745639217141818337678798294403738437269729760750184772925235051369637
15 7 23 0.0004156983072586536533560054206641506081376540038290333433327270193930561760470003
15 7 24 -4.47876341024215953549274531929597527769150801208854480473172369060996286063547e-05
15 7 25 -0.002893454218503946082961464543814742892863008312759573251767200880153901406789809
15 7 26 0.0003619268332415533829455859929337455400745839052592241450824505230173718077995812
15 8 8 0.003631769904293417618844053237384054876618679163878120071976679403367838001070654
15 8 9 -0.002282039188591384999546417731021328576171335435473438969410970621555306529647034
15 8 10 -0.0105594662559620463052484094422199835000274068076977666828017781035203448383943
15 8 11 6.034584888722592101406801269324001664618228190099675968685304953820948836796067e-05
15 8 12 -0.001136437923359657200419294583443660807254767748459326107396963538765194893182225
15 8 13 -0.0001731168419761763627476215453470029593908903254621484758677570644666039866505093
15 8 14 0.001837835958766335504484782479187118163700217320016314498841179597769904437522612
15 8 15 0.005350713139617166960045941914188082306362579631213729131480325296235067166154852
15 8 16 0.005736594975571065934674469708497187943701369561086992915370267689410235751640207
15 8 17 -0.008436140066078274674191439062806006463358585647586739782244663685406932828536916
15 8 18 0.004177928847836347485632487653607317868283236819671411931141184387932549173718851
15 8 19 0.007971690577600533070407812465857541473987914952518990419387855493068575159912188
15 8 20 -0.0008796659191717363082562055017198764356127807043661494971488284612970482141573494
15 8 21 -0.004668989464827675036840735794025920107615890978329833253462437601841903342587838
15 8 22 0.01516946865306339353628517361169724294873097299458038172834794462957993774970482
15 8 23 6.4772996532362247262056176007810771871301408026757594024763947171867688151721e-06
15 8 24 0.001100582711672252859775063691247220251920911303449199685687336098629179195745321
15 8 25 0.001007058352416349696497989350471976352360031014515832883359074780516238575858556
15 8 26 -0.003667587940057454699449586374762378428614010239427396092618098763042045331062434
15 9 9 0.005807716780613222902904925535901590734236976144425604850233662893695324192311608
15 9 10 -0.02900863423611823165163257567508544572709144910450043942026495898326448989185123
15 9 11 3.678736760552330114650895624264251077683211088501026640138262739491920547228454e-05
15 9 12 -0.0002665849972019448982094392793521254390276691035161944542255962143092648915548208
15 9 13 -0.001066043314292295151098323455278977471203592011373315330042821821732036634637182
15 9 14 0.007126630244046197714048339801089591936811615880197431960141395802815175743418684
15 9 15 0.0112579258484404367660411697707569201502631530197077928315126353511851470165777
15 9 16 -0.00620721314572714739982901213373758440510361148507689921732191175976316539673708
15 9 17 0.008919957770495404218422769405794775235162939288344665000462720608771091158265958
15 9 18 -0.004319383577964770873071414351875774846597501037977322835672061609761097103785249
15 9 19 -0.009301377697254144647431244420994608875002273487057366198475169303560880922860798
15 9 20 0.000901550937459360149346290254248879410432439898079057805059898958779219473335308
15 9 21 0.001270509527508453860200300857520852519977054718898230401423756968760736814663556
15 9 22 0.04896483728995473562749443905934598989566121781754633283258953847856502663710708
15 9 23 -0.0001052634507504065749160515966408250565592420507460821402587694685595869841403751
15 9 24 0.0003324339209556844350641584768081895639653287514419293027725393532007681780963803
15 9 25 -4.133786223566265167042368450168496637038975018624427791316379103008636899267455e-05
15 9 26 -0.01017179946017763042652584902566579208187731083572748261300946681312937454137262
15 10 10 0.03313465710634009618385784276936949647195137208259794468319535423721094359895189
15 10 11 -1.369345307609031546857468254831218180306942747483095235091550073177967984160445e-05
15 10 12 0.0001268339094877405939572390812011890101718533947646066730787929787520640068813363
15 10 13 -0.0001573967807176029971646929795474545013810444028937724180992541672001292255751241
15 10 14 -0.00834938909413776187908621771420131672799942071862012109059999591685767882571283
15 10 15 -0.01445275960225062041266366387756574115974922138069463024674180804782230962893032
15 10 16 -0.006323429294025304417075247294842837169484074874249670300343155433842623841741643
15 10 17 0.009455601223075561501053897973841049102773054632537745031608789618432972197831376
15 10 18 -0.004805269360091411134042100286421544270541734215143137327534181165693900901693309
15 10 19 -0.009246660364716724533178076764748186996595990216627862079733908530890155325814991
15 10 20 0.0009892721714024425578278728050120914912064640178580654706664121500039079594042213
15 10 21 0.002808096777541682787252685371162738751871478817925763135955812418725790299495876
15 10 22 -0.04153799740796610227032974841872070684016219804890236075762503125063886785004697
15 10 23 -5.512205808142324253803066101218312755446071469970857280132722223467922617557764e-05
15 10 24 -0.0004180392686738223031523367310478928600758345849298463450456449206094136639726283
15 10 25 -4.167069405168287651590777117147334447818556068118255783788085008607993061750708e-05
15 10 26 0.0102056308798549264415882043148942873686374262957060448408957730265794340665498
15 11 11 0.0002977429320599250211334060499677206331020238666495485825319265350795864269388157
15 11 12 -0.001329165480975414904367411863042736248012284038616517467096014858258165718414116
15 11 13 0.0009084506693829021644367881520579867589066608936756379233562164934858363117449285
15 11 14 0.0008058590897637622090251005321843293227642405105765413991166099665068567140004079
15 11 15 0.00179351097328583152320833509229950344323913210223987192089409309476181193874267
15 11 16 0.001140564092158321849295237521371876753017320314294298106267362354713606045676634
15 11 17 -0.001610708551221247206565510409632643373315236920842405688437916699981024123999245
15 11 18 0.0008184570301248202403737994538395200228969064445150857044451248438014739765684432
15 11 19 0.001324696922142278533511414582747162137821147854007224779142806490365368110028236
15 11 20 -0.0001729644559113992116229734693795689219522486934827626208327838913022544772112469
15 11 21 -0.0003458378122326798217569996619243668204134690140728790550069839465480359565390312
15 11 22 -0.0007792136897622130859658351072260825967135739130414276479886631040048632710627815
15 11 23 -0.0002867231456712065587937672171577370629961942195082384614711221891269561481100585
15 11 24 0.001549532172746536433093838677842590767555403633371986545048506146133514849478339
15 11 25 -0.002129721790557487349855188104922084040115944232832020016240407838012506511635778
15 11 26 -0.001542196001539624961099746970907726850047262703648192410444587713344281852130027
15 12 12 0.0005086414546392150179536031213626194108466940360914084648048224687129062709670875
15 12 13 -0.0007515456500058084053163223715891132125425003143570093259526668850651182690982239
15 12 14 -1.266786938434656109923703523595081052284218313597095339278741044019440973108724e-05
15 12 15 -0.000654581021258096597248805440786241631437789700475557506203714055720478114221333
15 12 16 -0.003939873427427881239231492425126097551084269675973962487202395755299141306516345
15 12 17 0.005768827458415676542944226641190936441722564882779312942244640922807559250257189
15 12 18 -0.002939272833462875762320544169044337820202048570670024680242312456117767694522247
15 12 19 -0.005493649026114723604747584868843587656781965611504598972889206817470394002733472
15 12 20 0.0006096819585917703375995353571429964203990674948812573242636390255726074016253493
15 12 21 0.001544159032069062710899351464993111559467594437241580536838871899938894445109039
15 12 22 0.004289308946190761091596784589892653189658894640022892628933704437446456376126838
15 12 23 -4.048298069310001982938072675108544244985965414390015501066301876404685454801539e-05
15 12 24 -0.0007152477992660371787612480200705676311853679304589812679834472289684051501389318
15 12 25 0.001307895592234139900648262842990865111496024904422268515235643838581573155550571
15 12 26 -0.0003220931115882489563463614401283433409391674048179082770996708728979398531686762
15 13 13 0.0005583844117735670926294553922141368993932282378523325766193256134472452361621072
15 13 14 -0.002843186879369695095286612480706292029611913688053298595915261352823621566937127
15 13 15 8.664425176049486654279840738229369300556733767599716962787166680415650548691713e-05
15 13 16 0.004602960858577581094864690065922864627402550637196191243370838720381119921466897
15 13 17 -0.00685896275928142441978779124482323951692568512233608612147020556826015290643573
15 13 18 0.003524510615244880370838453125581693984081137454343761629459764962931468818851612
15 13 19 0.006856720974162893090770542810670551099427307265532096972544061703419133980143528
15 13 20 -0.000733048684369854173919889803817591241769110762338764659405355401652002677507956
15 13 21 -0.001974247025389320278335752988986244627944598810309981957650700776535902626691315
15 13 22 -0.006027601105213283129116171106835080902655851278483375525051311213031227058104379
15 13 23 4.85037828446031334702017607999790229517508002971754749447621743169252913163422e-05
15 13 24 0.0002707461908860395688823168071609272878553426533847433792477169872168015357464454
15 13 25 -0.0008356493734055517897454504132131684524648887710230356510624643572636437394529376
15 13 26 0.002869180696288031852337939697520724448933973846357522967631289668141926563421984
15 14 14 0.005340693495095067032255807029782800506289318189711008053876388042726323281588477
15 14 15 -0.003909281319116685857873330291141897334448655723820328173106076478145825703417653
15 14 16 0.002041810938492085264003205486273753427628566784944112760714471647914342051223749
15 14 17 -0.002850439133963317792493379559985290952128111002732011728772477297590857516036956
15 14 18 0.001383469592246030839772811382269662184145806483636506700331679841807243801715159
15 14 19 0.002392678402978130982132545414929540737810462390630105922678542240954953311399541
15 14 20 -0.0002771967544031936050160508319007158412235236767291282318282470686273599389069687
15 14 21 -0.0006289082768703178365731313807207232748038049441238813089176673965794791453207376
15 14 22 2.164315093144392631541297597021480105640956342237829799873083540983656392026796e-05
15 14 23 2.059707998064210363939961327007690390881491412249166777611647326907398115798247e-05
15 14 24 -2.009014635201559306530145379395424002270750822038452090300551343837226656699751e-05
15 14 25 0.0002330817625503331531534090912026302631252171452344683995347830064388790613955304
15 14 26 -0.002032061269567206764805341963781721140403473164172822225239448618659240457494153
15 15 15 0.005884312998925313883623695279070460881778669431736056438285892839965847594008639
15 15 16 -0.0007326227265947992896374373852615032557248347939991297216771846847965937284142317
15 15 17 0.001156773734545040778159332881337605268381376823789271762017949624284268551011292
15 15 18 -0.0005765120937702416190822742671127783542057758640172937062738926974360847967668978
15 15 19 -0.001357334709198228736373839963460718593422575428877023617908732874101490919320483
15 15 20 0.0001153401509550652288294377457241106627236894174172681302487631504635229106314877
15 15 21 0.0004300277950926873346946150288447715200869961628257621303327884065619246790788609
15 15 22 -6.071452656610235777530113765077389173696065755234733524074422481370603100242705e-05
15 15 23 -1.066813511991882496437603415287794501060221680132543135559139647609437210753014e-05
15 15 24 4.544931666401448707940158322106870566081020154614753796855555904234008532745487e-05
15 15 25 -0.0003131443457474035597702378454820763984695640588748102112513299259918482997827337
15 15 26 -0.001981884819383396826705308628770753005733383922430273339133571844235369181076773
15 16 16 0.02441711672062142119711419648027782511468826366915944600705276321668620668530284
15 16 17 -0.033429437074420747728447396122448152274227421818144347745022104851452638559387
15 16 18 0.0159245099775973395639574011511694163055518189361780142150973631134760060422623
15 16 19 0.03212967679089845678842064736220447593840468844342538456772914223213201787800367
15 16 20 -0.00307903890454155101931610195974800258018832260835164587370555170557547372463383
15 16 21 -0.009606720599726153017794423400259876985247510049412565114956401980964475901977365
15 16 22 -0.01688316480779744825600284861283832630626225272712473706890647185748355758219978
15 16 23 0.0002003680493907891512496810763202243671804222043173869018040778621150953235029726
15 16 24 0.0009338168699869753734040145206616211530563307240552161288788526692821374836619663
15 16 25 0.001170296699730936547369099135897215129677430817118006990596116790836862865070222
15 16 26 0.002211694701397163649908293934373602900253189977049538634024575972604007929109606
15 17 17 0.003988602154642992291336912108204703548844799097537503736979865254853636463299886
15 17 18 -0.003488766225069188865766775289277794075897356095646093659151587939489877706206235
15 17 19 -0.007654042812635923424062252047391886530057474182551138830016824549428672053128828
15 17 20 0.0009077559592614785193685621235088691051191707500362450173830921060420102725900941
15 17 21 0.003144378467450437971783190264316322000789811946799424330197115736129850497431374
15 17 22 0.005642307914992606585876916149571878919066918838173760852643067711041896254980364
15 17 23 -6.980564661668241037084388108737601519388339641360296524569421960979288718407253e-05
15 17 24 -0.0003821018491729634755208427328622440152368218186796101591462231201763418643495305
15 17 25 -0.0004075643488935672108868917391464412151853984489408164636667000450004040524521199
15 17 26 -0.0009562789191126842712023284554930489481631648363570496832591176757683414884668732
15 18 18 0.0007502626812283726213364400369766872580987754495627827490993706629298118115337354
15 18 19 -0.003124707443468200178222559940723779345404063674728663961502484321814269608764747
15 18 20 -0.0003884622765263047416877388726166789203021326229397831327419491559085623973197688
15 18 21 0.001200740514987716082580544847340905305935539772450488885640891997527966210719023
15 18 22 0.004379241371640501383990544665641503951608077884090751822449981230091180513860098
15 18 23 4.73396974602899213300454882300796978245014417081650231288468637676362316991086e-05
15 18 24 -9.635425728142821065234085417419736479798079221315628737708308439750654763259898e-05
15 18 25 -0.000279997985924840665597787503260491643290091768928405518200766822372826148492444
15 18 26 -0.0007896328255561167255446068073176464945565830840869904759014670551592810765475855
15 19 19 0.002716216383334638784006663883471121409292331144644016871870550617729087029127613
15 19 20 -1.721004772375301659991834664256522835512289111349280637586184787293405695902429e-05
15 19 21 -0.001321662321360419337223445088455243547274416653971566181665837815850180014365225
15 19 22 -0.005898142485930345769687241697001632615140038133017185282010235045418248952529072
15 19 23 4.606742092410952247101278943065188894257151018401514076908582201453521890508783e-06
15 19 24 0.0001415799017083648014217485087212826071350138816593050703593713765252676386574304
15 19 25 0.0003364301381452979404655497498799451730055882490109652753284091585239664182191372
15 19 26 0.001216346377790259949262441314265502062098960518916559030193476899518875977458165
15 20 20 0.0001033546543984641540599543064070889934329736344861634455757427873248298805222026
15 20 21 -0.0004136759747280722283588007245521304058550098555051095653553065096205441516797573
15 20 22 0.002572438218443292579603561015479637481055093862668443288406609482215505253564538
15 20 23 -2.405295913135272273345907506596322318418314150804671141124052609892897998118364e-05
15 20 24 7.622929043077679570196596277471982000668173616292831966776102123089063907384791e-05
15 20 25 0.0001898642712864351363998789014799925772163662823202636682433012718815152257606547
15 20 26 -0.0004366959488558750135265418680036770815677200761353243711999011683651263982389197
15 21 21 0.0005758260572617843198599214974052705159295048211501278952575851873272642008363578
15 21 22 -0.009073677851646903946328343396622004274965487241317569610434570561119432050452562
15 21 23 -1.628801199258849785602535054256862395090101506969699938779156248050728963989901e-07
15 21 24 -0.0001244868071932055165972326715303477833466678572858087138471238320847651467177727
15 21 25 -0.0003114166704349992928279841424307961671417262552367982465542427045279987152916005
15 21 26 0.001871485689353538538380436251857855208854209508104220716103784473472804492700124
15 22 22 0.008365477537665475498514854719268194091757243377836231081859252581378433819631161
15 22 23 -6.390236787735162139749710203172391842139681570655800181560964050556352116720235e-07
15 22 24 1.225713519383386050531924043460728768255060429858671007982273439563652672611847e-05
15 22 25 -3.077412878123787283288810220934341741571918807601671517569338415386037724338781e-05
15 22 26 -0.00191776109016070729311775691467439132323310328019512068174510651416833754005006
15 23 23 7.590043184015161025662170481169405855204766606415975404997216531841073182383697e-06
15 23 24 -0.0001327278495880892181551225265395765710705281347276880719430933899876418912028042
15 23 25 0.0003325628773718169829321590431358500897783444846186063224220609631257388406398408
15 23 26 0.0001285538299907359743078664715019394982623428610948508370549656805621490149816962
15 24 24 3.164350231897765881623924972451978115635929164904202296477443569061020963176542e-05
15 24 25 -0.0002286074079066089672534552259901311517032978994322276588692563598560658869444966
15 24 26 -5.54647048886921936250463121908184373207166665121798263259265976287291523577286e-05
15 25 25 0.0001274327353541773036183531874675351117216432282884742168153981958543322624160043
15 25 26 -0.0005827596855046165352560549780350514856431378937242876535600176951744047627964313
15 26 26 4.371349062899050643146788093460861691093130894475872580837758555227257557538959e-23
16 0 0 0.3364939787246326987841684260660590483734172782689735215100295920248789510852103
16 0 1 -0.3597606013313428011049693927087630989937723805844502012096875322588158778114941
16 0 2 0.1249669270870423658327578334220666125831852529091954888491816531965876324023503
16 0 3 0.1907994855619664107405768420703916656303117223318894329436391416414442989730192
16 0 4 -0.01485034840956946114423965043903716692614330841002017215799693517313883633495088
16 0 5 -0.0365911183200274980190735196166964013532036684224341669744208037965260810450902
16 0 6 -0.05083867305393961596808576384915290017241845736212465838917129695063486457296186
16 0 7 -0.0002659818260471929564904865829597895768560198620172937627003968947658543806887159
16 0 8 0.002227828545924020550740929829826200163792212871815815151577151926223627589354906
16 0 9 0.009786552561229914305878522665944013222311332767103541437464947887523851745539451
16 0 10 0.006727918403650910534122090801780744758026765748505692849890086560480717335439919
16 0 11 -0.06615400493859739773057984879323442289114556560302620627972008110832588340505589
16 0 12 0.1271975913603223525816689164557685212280001356928998205300503390023318955947218
16 0 13 -0.0362668730696959983869606527041482799854684019408943037407286611618101323727035
16 0 14 -0.06796498721328998846589456970178188255554620314021062575412932286354982746857188
16 0 15 0.004810236592114677869751852213985498796314590146473375448078885049327730393499291
16 0 16 0.001710908848789090956843321929151647173066860535783612570634222256750803653471845
16 0 17 0.008366249646202197035332839338055815757094004370051204700009814969813944579281377
16 0 18 -0.06360189420164405815890792561462314442798974026455566433563902204692782461245365
16 0 19 0.01691028998557037060458101905644305677715020634249250819244209441309852368114692
16 0 20 -0.002434601508671162258267846488469798928338570076175932355217937297283287444215037
16 0 21 0.003567268418863946688719135673813591684979079944056575619531352137330158272739058
16 1 1 0.1200686890966351401312777752044238740046350529587077198091622788934466044149742
16 1 2 -0.1050623928587361018721004109621300789025229774855619871302010941066924701243671
16 1 3 -0.1013520555304848407441752993361724859174482324893456307208572101825520716445057
16 1 4 0.02658205227098458451356270971475211067467354647343357585337229635003308927790714
16 1 5 0.04014685154015279659857635271581849443375836486685554568428371043846713724821067
16 1 6 0.02769898110435980549544723792896428444652409712545246647817861930492775025811104
16 1 7 -0.002208339174975323969785462980490359343440555207625677542272308529443854349211686
16 1 8 -0.004160128799989744863982578750363942735334051589665281579473285195645130236660384
16 1 9 -0.006632588377763941554601855384265027578143045021150836820637282506194609868880441
16 1 10 -0.009244366898562007356135007781838053217521864227424344864907147382177524067330404
16 1 11 -0.131716410415189326174977357321992778231492442993540430175856197152727416839701
16 1 12 0.006963649990076906610242664285870434191718130005792769774098758137935062219782424
16 1 13 0.01850319490575603736166132025116714491852886992014046141779982457226620682603812
16 1 14 0.02850835388723120675894621519550483114619635362266312304981535504114916229918888
16 1 15 -0.002755774564385861322222385057543391323806396879956297399325343097719210112764643
16 1 16 -0.005476725348546471632659399652428556191250825335629679689865573229934327565431662
16 1 17 -0.003824244003207939842202240682364630971580389182485126922334778153524361150358095
16 1 18 0.1083157055205617473544179636220429201026259189808616317592697875894772602218228
16 1 19 -0.04772389217301376220536431586053454055922566648093479852915130482917981909850813
16 1 20 0.005171995785619419265235801822230048444129070840204516478064198348703208985472407
16 1 21 0.008171864816717665107605749248418684900587141501264135599524139600697700105148618
16 2 2 0.02126922753060191078012451186944738044550637179158736563520876033107368976457961
16 2 3 0.008707926601625664290685604625731928131592869840262335101272110029451716556617244
16 2 4 -0.01124188344516277885186470430516259694262086675827371113485060992734041093094298
16 2 5 -0.01155779694661790011009404219870401331143188995161170789920311109082997768459994
16 2 6 0.0001710315365162217245045570035275301567199223983313051186010639071033280742517059
16 2 7 0.001482118503369279183297114893492036272108914950281886024718177314639850042229126
16 2 8 0.001776988385399890936752971969319702022450955240742962455510083187754496192913022
16 2 9 0.001575780859314278987609525875799512165334788753198159522887898030025361713770195
16 2 10 0.001802405774746956676580159571947888938806902201791162706412272659137578230657814
16 2 11 0.0003931061294991825154991562615219445496680587300510045315808645582284864559945841
16 2 12 -0.005678249841214641725272415846700007789026438099698366473120992373723884870788822
16 2 13 0.0008681615299156270793026483031198027095204624353714805483048889198195336289720819
16 2 14 -0.001131062458252786559195826652315845128980060597817556207716508996043272849044646
16 2 15 0.000320983677463589963728272836099978345328333116162670593770234377378908565429833
16 2 16 0.001550347897660218172283282746600589869600827071587646384226173689796546014372882
16 2 17 0.000290572974067241156058835652277949100625352068108912165791634521768735646463849
16 2 18 -0.01438617644284030601595802047243193591364388394301445736859413837100874008721624
16 2 19 0.009650738950479288897491366186609535289992345585492217038881132601319037293989898
16 2 20 -0.001708062585023039477321575958567022751598180280212420975932585892196728915716321
16 2 21 -0.002758525588946250700310055316260852864123455529919515311728817208851074228227093
16 3 3 4.027034478771897058304633047895518444066231417332604725370170555375647003395552
16 3 4 4.640959453129822871903740497373797138634794294887308264364014589798902936698893e-06
16 3 5 -9.73436806677300602410702488342981342518089655571970931622143507551878505497412e-06
16 3 6 -3.254918813310294499254306123732154244255239022774558599019780551649666910816478e-05
16 3 7 -1.314469028428416248756739026649617647400782680049557200153818122239712719638908e-06
16 3 8 8.306084832283039453294759892184587940322166088076883070805321254388110365443892e-07
16 3 9 4.544210289315912951232756920902114605383516336502803372710718512932101774985183e-06
16 3 10 9.672118145807659142958659023274887782351964157373433361585382394294617021616081e-06
16 3 11 -2.586391441451047508127018360279228911318716410719512012665119294793673666148511e-05
16 3 12 -4.02697257191300066451861744934451976578015216730189898397679834139976554594791
16 3 13 -2.466969541957541767789276389338892260678824975681437602946217250228762499281283e-05
16 3 14 -3.224667232078070981594359793948576206371698576945188588740735210498910682692267e-05
16 3 15 4.077162025751380903513727990160127210266626992326212174362609026907463666910552e-06
16 3 16 3.600174947131778669815200332766537750463865483206991360996288987319083346712617e-06
16 3 17 6.029971438149017743612358811098061948705066281674055303009640396193048626215081e-06
16 3 18 4.026987343038281885663492086103171383669218494882775504546988530649965024576851
16 3 19 1.821889240494500369195624882303399407961808939034471477854270401051475352469955e-05
16 3 20 -2.825389656152803514959206689566681521063978283144949691950508280885108975401903e-06
16 3 21 -2.198357319352399336497798201391166584745313658337382252806946591591968434259622e-06
16 4 4 0.009458035713607644448342060964915158857364038255926498076542003645155910272084261
16 4 5 0.0008289986464930528917254461382792699954440687352131815355700836048318325687502739
16 4 6 -0.01189685168718498913205525730464244842001158628303545375115630130088043800335189
16 4 7 -0.001857998635367868284742660880750349159420399563154155100648368338692080112532104
16 4 8 -0.0001973184931599297361169408848022396952783936516725511821459259085596262917160461
16 4 9 -0.001454563775223183643815790900368675780452344215082193447424116920038233097453485
16 4 10 0.004687815686457798527467765039159429355116907637420279305268485184898479254235526
16 4 11 -0.003120878266139844051981939878501074636671278182799496487503171283511767508978711
16 4 12 0.003898008935492185855628294086570135728229389082909960361951742926233602679091782
16 4 13 -0.0196120608199968622821666968328500439624468260018862744949557208764975509690538
16 4 14 -0.002821588888761833758829900701203661409344220368442459697313004021465039619535158
16 4 15 0.001626567316960383220156089500905045626704839054817469913398724566984216469748437
16 4 16 0.003154864888628558304694669849385990463793893908303279868219781806610523708018309
16 4 17 5.482303774021533312512051337225295809745176137753428720158371354977672003609294e-05
16 4 18 -0.002030008977793087915275412045483225732449260144899582517788881299606301235568013
16 4 19 0.009606317817541384704613827540390708483278826736022726397120238893231155706660284
16 4 20 0.0002909350122910727334999351959338464294965942299436700517985080378857906763151712
16 4 21 -0.004601733595843209107049707788447433590727557789912031694046427905459108251851845
16 5 5 1.743779353284322956253400037105699796868379555263641284568037114188044367248589
16 5 6 5.231098347251560800639079118267991657335838786629056841950854711958791705114287
16 5 7 3.962657956171770681153060659176715944962550863027951317462668851960430955743341e-07
16 5 8 -1.0625439206875365472082245613940646535688799028067430096964645929965538038906e-05
16 5 9 -1.568513246959798621109415194213589722656362030996049049202587391286205564818635e-05
16 5 10 1.580266851815567339551912207179831044008651246934780645231080377630252532277716e-05
16 5 11 2.922305374200587368181846171199941103999768214088320064163755189288871618154429e-05
16 5 12 -4.538423861263518448832214945274231441392658903248233601781599207516972991090017e-05
16 5 13 -1.743731418898920531188142367632898688002366492009029965368115587742735099327623
16 5 14 -3.487482505788079002929506877008356385234938602565912250262724433655497651970579
16 5 15 4.191040973952164090560425265077803017078027306323243049115754518221185312710811e-07
16 5 16 4.039330041258149483799918060791363245644315688615687330732252580532010368727506e-06
16 5 17 4.653784745381734347260482710767004797009776626786540716265397324166672397419594e-06
16 5 18 2.487417145333525297615368125008151444886667281140791671454491002350768406941723e-05
16 5 19 1.7437342751411395049684533626422271731548415571907981525775022354052722754204
16 5 20 -7.187951726269420305809158705585203562481474406926011576171576163296649091111378e-07
16 5 21 2.080479710689991945637273991631653942662282223576556167132789174394170535703102e-06
16 6 6 0.04320384916084310766128952676165000940439804617105343165391920946561130960530116
16 6 7 -2.162178662489643466789951614206323233638122098683915159608720718858325812880171e-06
16 6 8 0.001748887252243144258580951482283375046708900322279823626780575299461399863903985
16 6 9 0.001972907506058745355927643458194490679126830184935413489623690726980954675221125
16 6 10 -0.003905212091120884219206619902902640000427805142727350067401293684061675402259992
16 6 11 -0.002565888273862933580755399282857801700527933647996792351645579340281823028366379
16 6 12 0.001579152610207502118213813145601682747150487447274408025350542204883294766663243
16 6 13 -0.005160556028058701098119607058663221932104492471546645678639497485584408029836438
16 6 14 -0.007585589760036146004058655463251177659002199002196058040726953989347713226119881
16 6 15 -0.000602984517417686105678674653526099899533847665429122603747072536187059489597651
16 6 16 -0.0009622711306837744436028612314495050092308878257412497663356611937417096328284285
16 6 17 -0.001712009803782375270587136596253900681784919991627783600168910478619431690706509
16 6 18 0.0005415866478135481200653882748085163276442145082009739575063044120672921436066167
16 6 19 0.004854566595597794360940384323168550050773054031238723064965730648467547910052022
16 6 20 0.0005910691907762794113441325356436600521034973314962510321062039025331006061939804
16 6 21 -0.0002607838658478771728786746726004177237914976765110567491223814170214713293413526
16 7 7 0.001061295158911623032708301601400358987632155754374152624763337989744861196210102
16 7 8 -0.0006589469267302581177109859223621998236829450349312458774726720463436319534901156
16 7 9 -0.00587363753886920353987436863187129704743126924837019721686394575729022680916133
16 7 10 0.001142643403400313429915186726538788188167730168626845577382784090726659359698965
16 7 11 0.002733568458267723156174348658781882750138691406234191216607424104085639612974826
16 7 12 -0.003349593057567401398717168078135875657008803257766271753100526696291267535732411
16 7 13 0.002135829808054672531536223711151890249280998858492530586445692830499949176378907
16 7 14 0.003130544159760714154804288929369612527643295667688691399941052927019071591664424
16 7 15 -0.002263993440457574799004323828880656980243055449653782098206077246637273591139229
16 7 16 0.003933051989391733387561289814787279121693383255280301090826661733663992369989114
16 7 17 -0.003446428979034173012251005101106458713639259328217561849730850581375279038062376
16 7 18 0.001233083575805954468002550503926678198070546680013436400307948358212261415060575
16 7 19 -0.001704813599505315704577225210789018779347247912652987290557215693475268061224459
16 7 20 0.001185362072264103276352765181730033752122645827414305238947243322372605173758315
16 7 21 -0.002817884215642208969147730309738376325671542736244030811013031760668615859857994
16 8 8 3.311119467788063480186045394248166634032429402085820228836598012549616076328112
16 8 9 -0.6208343845421646517315188352625264030663143394429909348686116619446145490136994
16 8 10 2.069449578075966446186151134165541168872729693788684120901617340030481336171877
16 8 11 -6.960953634262891410860207736541408500114324898597551209041557419419810196604892e-07
16 8 12 1.195833289163724941044992650057153701895272968127512299108745997621636727473408e-06
16 8 13 -1.434920340976071189600618710110396607703705154669059382272269928574647346599198e-06
16 8 14 -1.509988691749867169165005512772917243151926530428202642418986979793764819917941e-06
16 8 15 -3.311118934741530529981966373096907046861618419937150324916517625169827604605356
16 8 16 -2.690284473674346721128672753399904388054258111088857233556015099095359804372262
16 8 17 1.862504784891829972905676453737020401166399753918254481126213849815721263046133
16 8 18 -7.277490394353620456017859825775756524122248840526414031458399715420207115073094e-07
16 8 19 1.302672961860319678970368931275560035072918261515128101098296122929603700685009e-06
16 8 20 3.3111189411427474304984005281358123199707540913248803486060713814589000316868
16 8 21 -0.6208348906086250430524268252573991192343815682732179870821194467825744158533256
16 9 9 1.743764312544144410504775716265786259157939052952341848435591561030831073048201
16 9 10 3.487453978728836244331392596134121898420903279979991495891852522904092856019687
16 9 11 -1.815391513554592631853949932654199197306688307277168001746712645869767658438698e-06
16 9 12 1.026062714607043639892773400471629949764540975696772159671146706671258493513533e-05
16 9 13 -9.140070470765948477353727785832555028860650913441476901465755130721862308568613e-06
16 9 14 -1.265965764988150864171905603322783159125809285941386747518299446316094529668519e-05
16 9 15 4.030999302465115610316509929420079872121229018183271353666062759965855170719294e-06
16 9 16 -1.74375201333276225394873848081350128369150379726561330578486531054393636976884
16 9 17 -5.231190205710635909761451907232308722401389339456958993922978119577648351036853
16 9 18 -1.024121461579496173498581043769547416690825578650492005802512323527411217265358e-05
16 9 19 9.380358232952627614636049864916107510800954850723206194945640101494702585100407e-06
16 9 20 -3.978698454749261500180075969533147129410320794161496173463719403430119999143765e-06
16 9 21 1.743750845787634415812819997864304376549288268743006554977011224883316206950103
16 10 10 0.01843406975457208056958706766651633718119488191110912283821490609679388398807065
16 10 11 -0.0006445155779555558678080618894693887928524797138118079295748049839169810480051417
16 10 12 0.0008778315334857135454632064472625361498951725925479192823582321515335898279727676
16 10 13 0.0001188241545998044374606350659816869027580302974786667870339370538531470627945944
16 10 14 -0.0004426667330330630108848216369475238469049561297595024097946583601853185786136248
16 10 15 -0.0007050387594979879795189687521067098965537418032748245207343106327581169382167027
16 10 16 -0.002249905902884763666680810250973973456282600732815138885714969085119443688385293
16 10 17 -0.02373628388141603831502755336632333720179384402684210136748882501954456220737374
16 10 18 -0.0003627384768799485144338812429617557407810926838123070519972588086007592555093576
16 10 19 -0.0002039429062345925667122324906168019919973513971209038541306579523038977373635326
16 10 20 0.0006872485346760178363338181983031868764016032475187373156537452653118414308131073
16 10 21 0.002649481862645364136261218565808756714022927033446593582147654577340871123720294
16 11 11 0.0164654901698312151784131024481751699351798767193272918796981453321585881690593
16 11 12 -0.0156946300695859570131851430440415986333608815826055042640308889496656550938823
16 11 13 0.004606036710817089509465487427997683755199506427178126936364546548291643482231016
16 11 14 0.009131368108014068113009411624299725817582527220004164862491921903278792097449029
16 11 15 -0.0007128279997565352364500628865156041742779313966623190088299405931028685986523482
16 11 16 -0.0009260214152649796149953306796806095438418685425503555471976446122778913806659091
16 11 17 -0.002273381843530248050108473765918956678085243158636388607322246507990850004764633
16 11 18 0.001187356609912113260830858409536035716189811396038341485950471000997367628135388
16 11 19 -0.0008255297694980416468094588716821579308196141870076248954095859393752308767296156
16 11 20 0.000423218597702388673071393734953132704344888476968815294727259820009377436375045
16 11 21 -0.0002478175776388080895513837290423165165748326723869922593404881844677068314867761
16 12 12 0.01417779790241915222031131366984307927099338366238600194861216267172849760414583
16 12 13 -0.006816506328260174881012196949790012400142313272178613859305771675955293556612323
16 12 14 -0.01415419753847174753026963417700591432046848261641208637460421271356927077491772
16 12 15 0.0008014684037810624544669545317319782570891104977741701519333975095212441641331268
16 12 16 0.002320149305666489720794335135985398729298131310381760797274250431581866385239008
16 12 17 0.004941188457641863564070587366103123987926619973591284059769974717324629767451038
16 12 18 -0.01698017360595906226146933442058033527368393827756234801194890828490826900835502
16 12 19 0.008291154552882034146964777219856017069465788624320206154126779608398973931798364
16 12 20 -0.000987744362089500236661323963623034229430303526654928949027298810692882132133059
16 12 21 -0.001742102350452548740696806486676631360440723202499229734727124833204561023352715
16 13 13 0.005806537773326758330537379188752814411039767768897083282209150799192451070789612
16 13 14 0.003989773720765539232675100598297173648888797693369449052357320215042129444326423
16 13 15 -0.001383261851157064631697365730397775131406696058473082196811761803381189176053614
16 13 16 -0.002252425786489427599517309004647042054601751391437493516656373196029539965436887
16 13 17 -0.002899485848280905309686325103931468858737630858082302366836727693119457522836422
16 13 18 -0.0001475878087443810092685729300650782436935735839388288256570582569539212884777623
16 13 19 -0.005487166405991552268978945833025422805001689824435840674727360547974546961794236
16 13 20 0.001318088300585882893170987945773408051334020780400089854584548697383899498459986
16 13 21 0.002535355598992744644578899259548228197514448732503517380133401819986489318326193
16 14 14 0.002321553033828983989034324478272679332580261625752545108281389492982418676349793
16 14 15 6.136814566460129835474936234898006868601029648432403825332890751472650129916551e-05
16 14 16 -0.0006241348408855131058562240274430050766771838067405571458079932787794757114569607
16 14 17 -0.001624570524694605650553004436105250509939163211354465534102415695234368999319422
16 14 18 0.0002245457080979035958897088256257185924650508536233376100581213574372238367641858
16 14 19 -0.0005606637164955971614929224215899528592767809225667618937562131720766871351744591
16 14 20 5.119082567920245161711163482667443247441765761628701654706956425882912610414785e-05
16 14 21 0.0003694756618405625774093525327945435294969846580903891547625843769438711986666738
16 15 15 0.0009553067531860691076738901232298185578292594852804274668283882979546401398536419
16 15 16 -0.0001190417226515755503675767293461053821168079831962723806332629340400018205451617
16 15 17 -0.001842130394647757784484094008666895146384416456470340731671824435179737815023885
16 15 18 -0.0003349651020359974521054171335478762063364032493326746947643717467592910109560986
16 15 19 0.0002208124528132559457271310714965878086045199650046883401402276210071995988869464
16 15 20 -0.001023158946167553708769921270025857345087535669695466786519939190414841142632799
16 15 21 0.000598867728359007112299841192699015213141154995490723349713417135006669750183445
16 16 16 0.000945945634201582862364015027718617968878456110169986975590319695944654485153928
16 16 17 0.0005056394598230108163747479069817022024479747289125316978734466958236098362152983
16 16 18 0.0001708178940636796399899058695737410958122832377423514593582068154774568838726629
16 16 19 -0.0001190403943518426461474453245286762968359239615033366439486380469767109045883421
16 16 20 3.376069684691848887774338019750040115703655894574638671270091915337931305716111e-05
16 16 21 -0.001147297475865307065758538816971979104820734157617972935646980851284190160358101
16 17 17 0.001991057657928905844394471597975620428174310589803592614447971491158847789435923
16 17 18 -2.44408217181808340145748043967904421532350926864077536169404310836702123140845e-05
16 17 19 3.186736105022396646918027806085495896995045095378043348090469908652216014711221e-05
16 17 20 9.46631028596121416404883194974017244416714179373973236618269920217542380826623e-06
16 17 21 -0.0001676890204305434655610852925734100471865737568578129090141726213889290495706802
16 18 18 0.001595263780669690459831008880024795487152518263973309729975481754676913483551772
16 18 19 -0.0008700163344234919639354315968851376434320478140830572521472242434330003435222165
16 18 20 0.0001096903579138928276082629095801343486050943512446275307824029752418643786452058
16 18 21 0.0002204241903099599761145245611367759439793989218280340860574586231830025912232298
16 19 19 0.0002249448101157265040142321079632664995674819635808376562695551369039310827279824
16 19 20 -5.026866820925561850096908052487958948089992132555997776559996792560621446693957e-05
16 19 21 -0.0001058795529504395739980187147549732596177515848336020330677629658626237702763311
16 20 20 2.326097566930860232869850403896748112581450662842854545234490264480812835860936e-05
16 20 21 -0.0001271869378055112222848511257108637285188706509682155400074298958136232508758172
16 21 21 3.125695922403585966490530769023460822399299568225941999503521134518934930576343e-25
17 0 0 0.07746841024362767069075928886551834691299972028735817835310480948021133349838682
17 0 1 -0.1494534989701312216848749819497033985630872838198371689403765456888644417003152
17 0 2 0.09021511635527124598600174401785926919599268896641143898343212532765165161087248
17 0 3 0.1019637203216206137352642052590083026943466299585622081181103609101157756101953
17 0 4 -0.02009547849850076309234065185346823593293486444453066039842512932919591152409443
17 0 5 -0.03139951775603990310006003478360974793527237631828439726431020572146496958050715
17 0 6 -0.02935871880016423071437942940986197375549995862451705395585077139249633906794148
17 0 7 0.001450081266897502829908601945112534932805130501510525092229734552056068443336214
17 0 8 0.002735199649044116132570658791080690529584418688406768680017007350524745269289228
17 0 9 0.006180081162688667549678159886198674816376191753969432628996538520910782891862707
17 0 10 0.007810585249035345826326916984493878031173999616847144447076176685913231720498382
17 0 11 0.05889471227003041920290626501392564657135529780183405277690561710219696243509993
17 0 12 0.02436203104998201565377693909905983321542810979683961700397898977698502655489541
17 0 13 -0.01903366972638872754875559021826226462289189005629502690360681476508627986082014
17 0 14 -0.03379382075947722122735443225017949919994507090977396593297540802970854093325549
17 0 15 0.002729692310329773325776874799958282369776779468758194680414925930884134966421701
17 0 16 0.004014523988365993334471075117375083118232431632586123599455707488166816407975749
17 0 17 0.004506256220927400434165764919943035094622794398826383872267659950667560260666324
17 0 18 -0.07760168927163859808148726615994846947964608136765184514426020479379938738013828
17 0 19 0.03285436291118942523973386829457440617406865315275187185324769995716943566295839
17 0 20 -0.003801568599383695298649625858241203074740570655103979774748643628042521689149032
17 0 21 -0.004267959009611164565363623977982242475424306639575344894385807717760788659121248
17 1 1 0.03608875258881491067356830046189947520624024117938101602045414345756931270534489
17 1 2 -0.03417464171169638692447986482683762036838456428487991084377678768867333910692643
17 1 3 -0.02707273050266477557033658846754925417090537855580768691371356629141885449791809
17 1 4 0.00957059380566793449982166387357998718481451518467594998442553171882278628431686
17 1 5 0.01127227271601666344705632233312556080074761978785429767366055194123654251894326
17 1 6 0.006045623940786668921570635146120395951157486650150062322403816545554653156719436
17 1 7 -0.0009094243326563565502019622888442376801621982141829059465412446934615431335393418
17 1 8 -0.001204562377929375732570916341231585918839506632894144308545332834229669217309677
17 1 9 -0.001625032284992068089763739739640545813218737118350357102808959464548279223502386
17 1 10 -0.00257507784268101450929402339966088459848676535489831589870496760130441086733853
17 1 11 -0.06098285344066735696225081087534775965623159126447399987421433867765087178921545
17 1 12 0.01513560514792706816612527870114988515419843042429617331585974282030019420240084
17 1 13 0.002331159634598321686411580314054974289446313092948966267162207938195996078203331
17 1 14 0.004344466956818154296411920025522936889848075726165062468423715854104174798726783
17 1 15 -0.0003377600017675060745338523171507093295014976736114850159006556318277756247117582
17 1 16 -0.001638516645380652894950254666197810592343979016082926664783732742293958308982545
17 1 17 -0.0004903045524387260957744241729357359489402509802618955919923588387317683685767471
17 1 18 0.0422083356505918437364618671686991393254154115821478575574806027691462916014636
17 1 19 -0.01838905099014203993253280740638590058125563900478209672028020260998715383860401
17 1 20 0.001803363573462231272380832757543950595442020792637621561517328158885948845161846
17 1 21 0.003665757667657265926078259353957296568771648332491479117875487868180294586189555
17 2 2 0.01105968899929616195038484875722777559620728681260582451341220078763158022354286
17 2 3 -0.004824301505884270355516980968812729514109218763027395179287619744178933997509513
17 2 4 -0.005054461206528513264515409099742800010335978633486136096469924933006013677973783
17 2 5 -0.004164539421628693818576471938309340506928790910825874232432932417044361134527232
17 2 6 0.007259953494293257514474981447736104171550321337395598617031320341110072001613054
17 2 7 0.0005482135207371083423400675408103099168820565190332364449882534825236828828625491
17 2 8 0.001156294223805148445773223945510837566925430916570122680868831443024438141802009
17 2 9 0.0003398513062722921312256239818446494857909215521692884454337902627982199362852604
17 2 10 -0.001432908250031768167052014057650633109776333956037983055220255277274564610028787
17 2 11 -0.001489932978064909970443227923249492908497619527197596026275063728002864604433359
17 2 12 -0.005699518575981000725311041414810517087548472616005145682509293190695079375668627
17 2 13 0.001783173065859514692278419566487827874006946904769165869332158760779637679364735
17 2 14 0.008432577760383346827254100963065788599496507440704259650106732056530227095126008
17 2 15 -2.674030564393675669797393238895797580120991340161129790356976793149376112755626e-05
17 2 16 -0.0004830568615870376642716908281888953197384288846652448324839098491186229337125398
17 2 17 -0.001088066545384367563537032713974272362021610734590684192614127441421563181093753
17 2 18 -0.000875217070096730369794060445997787573601778442736430307355520607690509576976452
17 2 19 0.001033007525375129621938149087720433064027631474261840078493931089180259400714229
17 2 20 -0.0002331831410043546996908746484380577540515280665491674440735786532227179886501405
17 2 21 -0.001221291303948896152004384836655095672772891740566472008865335539754870528384306
17 3 3 4.027032533253208743314336414829108868613274620304803439701098260450137557046124
17 3 4 8.208655871108175887866713375825505028565560050997495003039810162411278061739945e-07
17 3 5 -1.399528833633095492477987638968722720876846086487904442318686879576678515330592e-05
17 3 6 -1.82310722447689109861147577051942019622677278351055266710728089570753719081974e-05
17 3 7 -3.020230503287229684741981920309517599095108787262047805196424118692709501646685e-07
17 3 8 1.526083310423433324532232781509189990965236971531402059448179675418625148064922e-06
17 3 9 4.104033630346027238356355256323607570322629994693707972205831567853052655695632e-06
17 3 10 5.758260064971861551969613313026377888518776741211557074988492600310619553254764e-06
17 3 11 -3.187415574225560749062312778434021227378362113884636914772591145525685948654897e-05
17 3 12 -4.026973790974165953262813550898477735427270033841046581284757696641657594826404
17 3 13 -1.191140630618152105783725974397933801636555863832064446478932108512719880429135e-05
17 3 14 -2.399444721168050011005903813326901190216114404456179561225034500238699237165679e-05
17 3 15 2.357936392319337677441529114697243196128961494848316542126192279785345575182927e-06
17 3 16 2.701240546952433988781488445590972544130538601299504821737489544839366796311616e-06
17 3 17 4.110722737953952313362274188121077574343941731687214723419082161174013160581235e-06
17 3 18 4.026993905944332189740812389792498648964228897158336764903025936491225878459229
17 3 19 8.788204341095166605168813494752471261196227025358027969709152446136912160732793e-06
17 3 20 -2.225166436123523210278828534247352218179956966181382238575311455664956242552523e-06
17 3 21 -5.871449994754594134272708724221581192825756905027234309339866423298056420281991e-07
17 4 4 0.003805776659099811748489097993429269548241070758175890825749697486515428234018534
17 4 5 -0.002069780785325999394167645299941585394403074775999405256279881688899090973537111
17 4 6 -0.00139027040567362345054709965356081697106551731726450026757650026378108129121712
17 4 7 -0.0007575515032651263513783034753971610601795305778440965494459778832057383786355122
17 4 8 0.0002245190417209851545665763760874642722517354261677898036778854329563839060604598
17 4 9 -0.0003804265873429165314810023933337813541449288506090325790645024151205281259621671
17 4 10 0.001412469986396915778258713259455076937877135286998597237272493000563996619736168
17 4 11 -0.0004143467133232142515015712755756278773557817307599466657483004182055816059072619
17 4 12 0.001473195341676205247529330076196031895000944025318897527494607418042347238030962
17 4 13 -0.007338088216427293193001352192045188177169530484515604945927679562250278458201799
17 4 14 0.002106682886712760585109039851946901874783593806573341311569325344264152422468688
17 4 15 0.0004283943795933348204018548199573622263222758184960977642329548151598635147475697
17 4 16 0.0016320260601024734333870103013209438852989852756579631125871231078877527169803
17 4 17 -0.0006241839969064594940154329088948722277090238419090859711698436276112093127520588
17 4 18 -0.001132548041376514451357182286970559080383990351302021208760238614110656526216167
17 4 19 0.003115869559345097723025671772472651879032895124196642180017131343064553434502164
17 4 20 0.0004234314115779073209635754857357648989551908990541936617550406784745968232048637
17 4 21 -0.002685039316067820073695712550940045320426038740007945660379090722585460443650934
17 5 5 1.743769111827829638045091821618948177862854264406237384738167774194020653642841
17 5 6 5.231149986956441989040766999463303627441056542712566266542863044526124680513656
17 5 7 2.043877701701694751559652668769162666198234281456331335918465678833388885414009e-08
17 5 8 -5.659816132356077981014897001602872872605144703576999038830566477167063677080034e-06
17 5 9 -6.19752391974933161780881976064322850629882600718013202147233033381923898042943e-06
17 5 10 1.273272825450483886918764595488310115727362333583614400208990899226003602573819e-05
17 5 11 2.008233763569862007365493367181059919866209153554257470869802933133983717166491e-05
17 5 12 -5.056658712333287373895035102505575995491970642868199603587654567200614597547648e-05
17 5 13 -1.743749180011379901986753722945629129123927947135649614853540354446038428719182
17 5 14 -3.487477601523071199957207143543112020506141691848456925782054608074984187740147
17 5 15 2.788805713521065298620775920800834644246674914160940587265925951782112721521569e-06
17 5 16 2.533860420442289644266063830905215490213622961214905379385414330547722993500342e-06
17 5 17 4.574701954529037071670537649000093232272011127187867423825240684057758218871005e-06
17 5 18 4.330120931631528940369673716614245938646641386627386838247912393504632115716297e-05
17 5 19 1.743745503368657451516994169801551156873519050622024916502870899777900535039692
17 5 20 -1.750245988185405945285909201574177751910428599718780693230979957924864910955328e-06
17 5 21 -3.009966305230945261288795371217478511028521937107498690121410928424769842638541e-06
17 6 6 0.03565669550155993354625030445491069814227837022410250802677503708149488633544363
17 6 7 2.035301261017543215800050038137635890785093193017615791170133038444769150427151e-05
17 6 8 0.001136863580755911307577458404695860103482027061082011291295153171050323196348386
17 6 9 0.0008483162420909061779942938235963247607595249866674717052689021271050976195800675
17 6 10 -0.004168562965603061926016714699324507049189068664760459693472053099070122611663394
17 6 11 7.89587173830795354894250395852485732435758196730282990934241342056889007380467e-05
17 6 12 0.003157060079489186727269589604369274968225599027571512634769940204511564896075722
17 6 13 -0.0008129825215250323373771158010643963311783257336905898612180715899382578657755565
17 6 14 -0.006625111377284246971228310957530757885792882625063497461050627252899024877479148
17 6 15 -0.001115650276223267378895121445121726874165085952177927683274348594222343220783868
17 6 16 -0.001054972190719967363145823937986187398662808353192709328099877613363289499495732
17 6 17 -0.00185892229613849260550172996872599256783938891811739767388724455059025767586811
17 6 18 -0.004538819142795957847247342662166386544390429745099926772320783422794946254695435
17 6 19 0.00208444961572874483731435871433887641869089793298472169201548644872449826727702
17 6 20 0.0008610769179039158763983109115207326146436593510079806849280337672496306326678987
17 6 21 0.0008570706099797724943881217308885242281948038821613453703970041313111198500086545
17 7 7 0.0004372357900455947804615346770956246352357749412903689392922364207211593420171059
17 7 8 -0.0009345520321130171407170211412853722845712143147733623172996001806171185617842692
17 7 9 -0.0003226167762201978709225959804350539354305938238705008499586932186248650620390062
17 7 10 -2.481719552523918699362023970894638366974616843291920460984910325617779887737824e-05
17 7 11 0.001574471220122201100868506052256494126602160496471649887258813492929961863680516
17 7 12 -0.002433930738498242276294939003621512449196111867124899389642064037230076031593036
17 7 13 0.001675719001871431206284114403198319788663614357925334642057362675940370218062009
17 7 14 0.001861668649275234399326009567798802741909328750783529311848738055461181635992548
17 7 15 -0.001225459042854200376473194073540636926365978054203027807368749812244651189823593
17 7 16 0.001100533719027253930111535924437192457049141553698526804577032974520796541902218
17 7 17 -0.0006720728557988568592669201193299182650311940490375198701172393149881584268224713
17 7 18 0.001754628783830291506515663956009026843334215757145551600271048408930972758984332
17 7 19 -0.001636168459112689165502098821489329891677743699988434540763642172809241661527172
17 7 20 0.0008344439038113098813489832318908742048913803355067085949580021427587891600886126
17 7 21 -0.0005434336810986404027793879736996156295376462848756827588112594426909803607306692
17 8 8 3.311119438156384937058054313586584216052889900311409033565797241148801568644947
17 8 9 -0.6208353445448147200959978397719506686723164966612131343604058401505779648824997
17 8 10 2.069449810399353931205149786787412004851152765722103882435561074970183316545296
17 8 11 -2.110861872031878297807090992748320922555425860155517325987006684075082425428215e-07
17 8 12 7.88059550310669836325779429682656548322813344740832445669460704258528884480234e-07
17 8 13 -9.756486200588024963417023602375023148357222220857228665286596258668566439370602e-07
17 8 14 -7.581650438745808881529721331594489423098918127784221996513152295369084968735897e-07
17 8 15 -3.311119158135811393754753559420647022259994079300667670948468733782965946662987
17 8 16 -2.690283961847803887833220517980119039056704051270588060219180858727210049178907
17 8 17 1.862504272619246291730538492339871531790484677835891512867587713370988599371887
17 8 18 -7.786163176677097700796892464876866028382780834046451392451283181131614397511743e-07
17 8 19 9.401344311144283867278524711578506114338998079375644459672228270400965820355984e-07
17 8 20 3.311119158303716045670705372664086447636056703577054290628884657119518544045566
17 8 21 -0.6208354202439581549559067747633777847153192200562675397013815855454237841067827
17 9 9 1.743753503972928360620316562895804378535436925387458007617627263831770013902127
17 9 10 3.487490262458311935893212358278881961739923308126108772814914252697000277363341
17 9 11 -1.036321944979228256825166181570892420312807581447175363507221919617457962110256e-05
17 9 12 1.622438349688867739678156374497637032358077593462624864696008346823645055364214e-05
17 9 13 -7.158812227545783928627552675163887304893298945226270198486719329264074965513645e-06
17 9 14 -1.311895362722442237701711609806867607197370977020088814511232035625697064785302e-05
17 9 15 8.839631272020571040775655338642373969163427244780988843666620332040922103012303e-07
17 9 16 -1.743749927945218325900862407049128796826727384430072997623618760730837821078671
17 9 17 -5.231228310437913282926844500461974450588575480427170618001071174931270874860107
17 9 18 -8.816055010562781194543107987897297978694137231161615739043712706356269162824532e-06
17 9 19 5.787248588373792482987058943079584886247618437191344124598643911005489251644935e-06
17 9 20 -7.628545239229137893029140177613282874692685979387300570890350308696127636609213e-07
17 9 21 1.743749793188380676153063418951792605016767536086619128945136054061572984870225
17 10 10 0.008306265533153881148549710319935721996073867798377190344926078074076284042105105
17 10 11 0.0009357680145798701070047393747509052723643483837052835488246841173353803230476267
17 10 12 -9.738795360940402631338503012002959934660270774655401980577471652122912821033787e-05
17 10 13 -3.706217455072855946247948730728900797749321658645341670875489235498363532008594e-06
17 10 14 -0.0006289038574868724559107935200524605955952466678067384568493065769853341477504144
17 10 15 2.535171135812009340000761271464574245505864042601276389159573431095095749840206e-05
17 10 16 -0.0004937359268656387283094831049449160585451968472135467351985135752496189732258836
17 10 17 -0.01274416982696684048094628415576595613389321924470837481825506069835428804005157
17 10 18 -0.0009753478847366265232257799930344873813934784758716393989964552822022489491210299
17 10 19 0.0004304939100817402139397681481352319969510948402888588037717431087250061828015973
17 10 20 -0.0001058463521415105600386668617428450929002600152671302389718627371305184937775826
17 10 21 0.0009076484582935363903184134621493637724214735271278924793442188088821467535809785
17 11 11 0.01544189548169929027647414847756501046983625947492682142081854358194277726636938
17 11 12 -0.01889117049756612651699904121990693712535553115757806359598276784514560163216232
17 11 13 0.006571907706394870748364290511911157944542496146586365809932739472096369924871119
17 11 14 0.01325020306795760061382865841859029935962541276315202921987662414892568159706638
17 11 15 -0.0007741771082586275728556966333030611541078991323583211722974351208027939581843521
17 11 16 -0.001889260337899457697721215950903641155993443928652048531782394119828032733641954
17 11 17 -0.004266789020389562268594719359160705043322558707209359653198325357558880236752353
17 11 18 0.005641071307760407695514075839517084057305240385067426772002453610038582058979866
17 11 19 -0.003226206160323211456462284901031257303867463343814897360568561424772064797753836
17 11 20 0.0005228289552164927730401720428743848445515354646859455235732233801236648758412428
17 11 21 0.0006258094150302078592110019403284351651657209546843580114339771621879211138599226
17 12 12 0.009457569184963340844980057843671931275944628846877087437444086450017029109400189
17 12 13 -0.005183157036373386130450020746370764113238845342309792103936967470152840448069597
17 12 14 -0.01077074336993820972049154203461668238606743013119499802040469301541045397727728
17 12 15 0.0007672593414641112860506734826141171713114814108879886297506429634850952145229992
17 12 16 0.001948057627658796882791678936495669154004382511454452113207370832310216409702141
17 12 17 0.004368492795631154357803722553574441681839856356272426826099403777964334988648054
17 12 18 -0.01253257254489147660022368337644443723289290561392468650055110109882128464248318
17 12 19 0.007049393845281786221717473748407573754470204934082118051627739971144912016143532
17 12 20 -0.001029420377383164229578449858816463328218572321592503072602395637263831142004578
17 12 21 -0.00163729910480923453026660074488078188970481101343066680008302032644328478692605
17 13 13 0.003945070677124340511453869776458952468318012721777873957684053861937811938840696
17 13 14 0.0001946519798922185709227677766679671425864644471280737229004188895351009374682532
17 13 15 -0.00104919371528646839126728318104843745851648462221996495457760780158375651404971
17 13 16 -0.0009305026932516568526889235082513233747536623967735738608966663380771239440953778
17 13 17 -0.0002571931587337883476731928650897096043505514617067693495789371715476618969261346
17 13 18 -4.680526090007228190743422864115777088538209779545683247943815737001545411683203e-06
17 13 19 -0.003421184809225796100743783782564755703249770168052587437693077823738016048075054
17 13 20 0.0009270872432268711788529391566853437867817915776895321897483420157560187829290625
17 13 21 0.001536360133290916995444771060738307785327209148810810014334212836688503970345934
17 14 14 0.002536351344444104940559900040481467165644707956993539093005959622138737888940906
17 14 15 -2.257511975823265741018099117525370914732479999610927964305433545696113901642635e-06
17 14 16 -0.0006371593527332613171855971925671879995693221100359325341686155572027837916843831
17 14 17 -0.002015969075753241536079072409341168877981630529840247511389256694914598367733265
17 14 18 0.0005856988420025757498220251419986287162988867931589136959711653763491529887478013
17 14 19 -0.0009449609858839587141705034927676528720713850836071737200442576600710143817974136
17 14 20 0.0001892992207129810905603167001592571844427691932199749278833469430741603639893999
17 14 21 0.0004336688685821633762677119921320900901600219716881373203263159519148952535739879
17 15 15 0.0006482750599568514946257995510156764101815573324059732463731338788738291510219066
17 15 16 -0.0004744317819563380773290615201392064009857043368032726426564337628743360413857427
17 15 17 -0.0005876918074688590428466014007169251933190348748907432528198970714915326410845081
17 15 18 -0.0001967145365178160943023457170631423470597115041645178432729567600152201473512977
17 15 19 0.0001292870080553815270554162751923396490266300952436417843102450477561631258795652
17 15 20 -0.0007004610726168833647544722890649424798762785682682180545283969796558850282479349
17 15 21 0.0008297728983014613164822315871525440292674462026919342957953582095098759379201467
17 16 16 0.0004962152617427830512722501871009655659919525302213746002257494455878361587173321
17 16 17 0.0006251055430861219555873216278926728365260841012174743229846898908861163211940758
17 16 18 7.84644783350826081850948618275804806300537694374608649769612145533269319929919e-05
17 16 19 -6.1129819868293396540353982839948116032741325549085953653032245729209337153733e-05
17 16 20 3.205370432269131849622340569382602495411701039845949220264676583562207897485993e-05
17 16 21 -0.0007442171952586128154220768878080657009305026623462939843971152614839206520756105
17 17 17 0.002806993714419070699813787002864875648806073427442539405244044619594863249050755
17 17 18 -0.0001033752341388187622570576717042076236978776308266311030594173043420107837472833
17 17 19 8.014979675446043328345646366522573453518105841592540417464714673731953612585268e-05
17 17 20 1.653591612627908857124852654819694739072234428663371545878156109888926081603866e-05
17 17 21 -0.0002747392516568370406038669241981676008196349613060766282977458044067234509389705
17 18 18 0.002487055944638805113447581727625539892040594767055164695934455607941593443867338
17 18 19 -0.001495954366772591089901856346639468147720187117938793021250507365891160384661148
17 18 20 0.0002024428388376610640218227382186601289725320882368330596387102657068883248378685
17 18 21 0.0004210323078713754605978792282892300652140855846231109850657344717042968141440695
17 19 19 0.0003443952481543211766372765101378339435646787906278955702440519390933724176895263
17 19 20 -8.192643089063739051334106914804386043734203147211812618759577489594308720908777e-05
17 19 21 -0.0001755653356708795815648557271242803701437133527371816797263270831634078304178629
17 20 20 4.616189497788543597929018091135696460539164559601145828430323263965388346193439e-05
17 20 21 -0.0002061495798420946438672118500790545094456331141242484290093445822325429359666855
17 21 21 4.172630884130285794686467354666332652611398653493215639864429498581441782003213e-25
18 0 0 0.9294774717558422473331070086796407986306131933156843871203525956865368858653327
18 0 1 -1.313882927619082369600357733827687727640637578560716681714689239789735296926879
18 0 2 0.6943292690304376527665187190420142030077746341463380212644741665653647801919231
18 0 3 1.551277111462759954949085340188537233625583282991693651870227441146971619738615
18 0 4 -0.1675966639396004500079675810658527766806331442756027391494210057115130200256111
18 0 5 -0.6731423914536333351869706573712023964886875452083870444051230169690892769046823
18 0 6 -1.246124449707568188308883873844811283309211010749619655128647435056319026796486
18 0 7 0.01729823168527894076994847995610272938383439059389596465599320584250106385405471
18 0 8 0.1224970966190741995698601560031319380272291189454402076717184859262603035155426
18 0 9 0.2295615503757092450715033512048223890030031454908132475091958680811853715632491
18 0 10 0.3051330539999569596588745330023778534773888365590993377280011035189606181134701
18 0 11 -0.0005675112035286591301531125768964182124385849724347760065805088851090546901449005
18 0 12 -0.007505663554277509264306472505850238362278728575191796177944152991554571206455687
18 0 13 -0.02501080543640998606975973449191153033153288070488335067261040409409809735550905
18 0 14 -0.01748693787878591321648470167627028051117646512739083120793841805284523641804359
18 0 15 -0.03168069083032902167910476554384433933379898987582441659974530519775610349459845
18 0 16 -0.3619358572964157535199326122102835631110486008489743689180532059212350823380047
18 0 17 0.2821251478229218301695800941047766100118724031500293200481956796529302323880276
18 0 18 -0.05642339672562968784272274169397651188202540936849567878504151283388127844592858
18 0 19 -0.1008469937422905454948989274139900917740553256633347947104231254960442871619994
18 0 20 0.005768980533284997641288840185436398115878276138644451962407362099343448522954951
18 0 21 -0.01341259889358053111238197526491484191774510229470014695508755556917584783681685
18 0 22 0.01826130881798655868898553931621781804740112563572497703148457733750295532521325
18 0 23 3.243868922666477500393958390693446668086463480669299612345908922907471934745562e-05
18 0 24 0.001435841724077755470427476848869718531219844205928963167813428161274383367301939
18 0 25 0.009992884088011272532769432132766424084696828497082320011176001570986089801558366
18 0 26 -0.001546631624106535389023074493993166393448889246346844550769506401014658759664278
18 0 27 0.1955162252913115240061463558332696916021578315190153306037475364004164107205597
18 0 28 -0.1652163759081119403495101321983882514370184041586724932333572437928239215334505
18 0 29 0.03702679996782733900733477853258148826499250568654142909921498103668869916392598
18 0 30 0.09186262914264225295865491509399731116379088639979863125640185293625265789339467
18 0 31 -0.00284624242462322463410958439383856145785395923008447350513562019517878096170915
18 0 32 -0.009562192596193586176601603408655728269103958926166248257560984223197982380501208
18 0 33 -0.01574774200704117647998738079705254410457669038866610933455244091168114671405728
18 1 1 0.6167861294310261056285840677027023659527392824629967195760267573894925805459462
18 1 2 -0.7754971012997161993865388702476801213131574255346659091278751149213477230545782
18 1 3 -1.32364524684124968603673192093506235323238584563640470381381165630466947943729
18 1 4 0.3393082934770326568677709871261956468639219112696911359518034673296102768826092
18 1 5 0.8309739651863937278575129190993057003373601446798845975711529130636758509842956
18 1 6 1.431672050904872263165227695295836935099307944178745453712323875612393729433556
18 1 7 -0.05930435865286860890239126542047780379492536738273930004360032902863472848502008
18 1 8 -0.2096183137449508457064731819610420821264314380074705358466719552137968803768497
18 1 9 -0.2619950394766904208845017978868829012689089110238449785387615124805793142946065
18 1 10 -0.4435468726381205494230437637463236201883995605915666510407575589590837100610872
18 1 11 0.003438813659785653216197983475740620175855297326105718248892558781858556634079652
18 1 12 0.01795995588829237810654773040875171659781111591135284054374922036117395327920237
18 1 13 0.0281295530606240916448316099736811136568865650748236142182881769630953506966633
18 1 14 0.03961883890533992000153012506533520372481359525291536726049335588187023123172875
18 1 15 0.05288650385998525999884127352517127696496159913621762646014058444430039375938432
18 1 16 -0.6113674339003803182928738766469911388616143355465261366674107159478580798232699
18 1 17 0.6580056456201862470821963482918875095776543518992709401001495226946821824779017
18 1 18 -0.2429981222606455119970001907532549552054332646219175806939153767534301825689175
18 1 19 -0.4900717198042714039789586424996872260888200435829012732886611107117757501258928
18 1 20 0.03818939173537974689402681964922205720198970392946360270246407095887852813223161
18 1 21 0.1110470386227966744192616016723844166634495616500472730903915317348032857787419
18 1 22 0.1798288544267867328805742213105720633605736582272328361941908753463889433786527
18 1 23 -0.002526712916283165255635192445610844181058692520390465954875401438414822727604666
18 1 24 -0.007332608774453157328303009545105266138238575835204569873557209342224297075379697
18 1 25 -0.01241861371647939621819374093529791853521968181698217790812581964587588324428809
18 1 26 -0.0119121178765638978786206775310858661004038292829647444507012728875470922394129
18 1 27 0.1023425512460839396666933194787745383151272020175423970608792411819769359926362
18 1 28 -0.0859269795296780460400662058175217243010851472700335211396306044388545604469975
18 1 29 0.01881717519063989322367099849425276997167849646616398799199684073075234372650493
18 1 30 0.05362333617255263572038250979448359140142865598565032314315718344030367881248007
18 1 31 -0.0007711411758564976685546554806853544804189424896111793582975339120854707739320062
18 1 32 -0.007157152803948660893211061205249124785374361106356856248360261780324860199181022
18 1 33 -0.01571456123309478186585234870869311947173317337816557230263540612849663461967659
18 2 2 0.09131480563053561977328564156086916504443528056565963729982551814508147085271101
18 2 3 -0.1717306246221023087194026391601551324808360903388924449626010237427485817453046
18 2 4 -0.08210392940530997823258024135583554158350167752655153385967759871701352322710661
18 2 5 0.07021215856999454632775034253135099790540203183145450756257159222456026046668753
18 2 6 0.4700969644978383444655283842488274253754772914969496541171509336435081459048273
18 2 7 0.02146144631539257302630220397309911132699381092604360237988143835337240856306102
18 2 8 0.00481263006437790693723375487781374253722800108603740215853091230992512938440381
18 2 9 -0.0346396275932687820838721716622471191308736640295854951101920023688980936206006
18 2 10 -0.1734815374520817683194847908049843053654102189237308921130194818556047183937187
18 2 11 -0.001684456502850346556253187570084617319393372045005993011955896518980259742298969
18 2 12 -0.002313276535583894981690406580028373198373877092063196492989737148269027699765096
18 2 13 0.002105019821436124821305194156835904711195420403025043544644259859327334184232612
18 2 14 0.0117949373395885236316488476173788621608282559046822725697678963855239999055315
18 2 15 0.03646138256606974991163053692929958095778683847491092438470583267272807672108926
18 2 16 -0.01724910793667612150165261088750840138432944706323825921601612502294726112255522
18 2 17 0.1155219866199597864638609505836231100808618754325387282362812338545051917774211
18 2 18 -0.09124501433163352942304150689683027386337096364562033150415235283140938079035967
18 2 19 -0.1864358677640299444142353855853751530769916809607236502088260993907490374049047
18 2 20 0.02378334921319958708966516415228050362109714971421511990042637977356220325736412
18 2 21 0.07015837962821122575102582752359218534702510605036838635952251266696565038408426
18 2 22 0.1552773204942411056257639615675602455853891419549273167930266187827358534014683
18 2 23 -0.002053401714519580184022776642560185938226351011555649036233788165510750748833998
18 2 24 -0.006773144313756247280816257246022315555715050886155381732763857954626633265468203
18 2 25 -0.01139045969941709665914367942221110343832799571422456529686206734632733046724326
18 2 26 -0.02621842819605096316371332288657234298463184585798415158904552374961948675473827
18 2 27 -0.1816301600567924959927864907321651702866442810349717547932626029141279416636932
18 2 28 0.1608565732298206621280828008700823200467052570531920621281232926887083034462739
18 2 29 -0.04279185500525870170197136436907026055324390379622201915485027620695003286844525
18 2 30 -0.08567379963330012101725759970220801917364121307569894021386111131931938540313869
18 2 31 0.003571118362645719460090018243210504337261154741604171939864803967337728544594293
18 2 32 0.01001116810063312637404146613972559097790635253560137512822209953479887150844539
18 2 33 0.02423347492028003568145371455787215084079071718088097409540276275237214037031652
18 3 3 0.1804160030083339232649831402247208799597462941171799452385038616399307014789817
18 3 4 -0.001011211915152430778130645346026527767268351145360666826165616354504558731728414
18 3 5 -0.1551014953774234267137533216853899007007715947851712484127459588069514535248466
18 3 6 -0.4899498066015176815138083051382709549370094478735687549021001596941535393568458
18 3 7 0.001016978179356494234482046413914132838139655083168854248252297087430071120034881
18 3 8 0.03391014405065260071940167637996913691886597770991337189149709413348466291668607
18 3 9 0.09903581945640112159306645883566257601864539746584025606498827036783705806586301
18 3 10 0.2304202507903108888625949472670196701667935892597465960006672306270137413197175
18 3 11 -0.0001554887183309207305103795241588058144698684834407579630122256309546342056328127
18 3 12 -0.002178584862754210376653812696240755778585478264729570556394902995066381504782883
18 3 13 -0.01171940126910323697687896605738620136722069997500956316952989405910772374130317
18 3 14 -0.02493265810769895369227573723780861285505155131617530048751589945002859968350511
18 3 15 -0.05095625114968798122945974058679817910512126610101515526260038695279118357755669
18 3 16 0.03409893650236581554329472867963250661931574092974067444256608495990233472359331
18 3 17 -0.1628293520223286109389009160274035977346494680452839942625627891276213614453192
18 3 18 0.1255204104685999842761349430421946666382863050478193798462037156774352505404698
18 3 19 0.2453822252887983217258651666523512239111783261992447423782758047102715174992757
18 3 20 -0.02930783471455400578601725428669613928787907091670716508997293587657998797337572
18 3 21 -0.09999773863119141942857692961840015406363431289367227112740709946667524804132255
18 3 22 -0.2038471080608282286224004119604163924622773356271014144545738163134042289512985
18 3 23 0.001957137892071144733467690963783161866025962918507136732839199570674646954055833
18 3 24 0.01108227128348115878465975256562284711261334960462073048736429532261895507968921
18 3 25 0.01702161889616182308799272935225234242490380951399380328315352516650728351496253
18 3 26 0.03521031490517993204378225561544588125265519658559930825969039922964662187501835
18 3 27 0.1270046780804380422144510661647336202925740646519554165686153365345480508084963
18 3 28 -0.1117589348177972990087729173645548762383225229079527374024720199776419845423859
18 3 29 0.02654342749650940540167009985785028713765270350149663382623730221026104945204556
18 3 30 0.07035269749576578656624431161572031103880935790262765643381656932670070374449411
18 3 31 -0.001726922264691281859247266575779282464155645305508505568565227026386082540740381
18 3 32 -0.009029504565712172314529689002315469578778488689564776866877286108963807832766077
18 3 33 -0.01988993177167259358101273164513236333131553296220738713778580714542108402589786
18 4 4 0.01638106005202472874357547485091738162192941807608206805766920645388572218930267
18 4 5 -0.02604606955619609811161378429312684588001351452936182242270772783525390334800019
18 4 6 -0.05444620462999635848964742146662621516032964203743302357739675005810350803255445
18 4 7 -0.01048774788544368128243177873413141766932827510555911970496942783454281427754513
18 4 8 0.009956663359137939868379355590648433757920909731578072498083979437224872041457765
18 4 9 0.02091183320194562668442725378547765861842773815874226012642529913067576358981673
18 4 10 0.04590604013410422278283627607389611072903410058065530051769775552591681805927507
18 4 11 0.001527214120395046747295787399444530906661239512821711315288248022143418987783352
18 4 12 -0.0007742460384306289691065243766087599452918731936026567140858845231457610928574038
18 4 13 -0.003148672015155129984214908743177744050871926647371843265905627317685746764051597
18 4 14 -0.006371916443658888280717898545279395307820389390499002370609721887473210030422144
18 4 15 -0.01144763275654884899165645334979605984952783232925210483190590231661745896552986
18 4 16 -0.0001138986566272879772340923333790472599359915558895402400449986756529397086459145
18 4 17 0.003179029937638762392253274268942824348841284372870284023849455343954746089687468
18 4 18 -0.01236278944504056792792577742015256630560616617638048847868398029436319136376677
18 4 19 0.03692457326165815417094478995304465767449323826174129975196482633316240774231786
18 4 20 0.00547025363781494659579259774707395794475341071774029110628981656524205271444567
18 4 21 -0.01378853216371321043598471520534527244860431699137692685303788088961928660733487
18 4 22 -0.04393996814028011609252340781540749375341708364085919188929962523173472331991573
18 4 23 -0.0006370027264591486446299497361471997615238738507548796042449722764152169124864745
18 4 24 0.001443846047839308039682505616831465182112951187395701331454235385954294587242871
18 4 25 0.002295507330008663228187956232644821579643855916561265402890691158080894560954507
18 4 26 0.006771647188817444901662796792236775333400395374957807510124830119864107462960028
18 4 27 -0.004666747260561539093482083071156161943881493898436874552038977464339510369801983
18 4 28 -0.003162617166938198974291952441417560945076756357504481058624831961298535138864025
18 4 29 0.004922678630690473446421655108195766782084647753512780511985750767401303804627512
18 4 30 -0.0006820650715776003996706316469575263619597330680317795902304872314853384966982175
18 4 31 -0.0008949125602361449189103878756466698114385152219244438561156473221710715096627383
18 4 32 -9.616103892010276949202860729833366743241405845463529507976505901464935536637614e-05
18 4 33 0.0004763765873664667505438596711807595778889960562211905729441013420974378662545487
18 5 5 0.0346949648813847933825880873731061133496040804169508646643060050373826636940359
18 5 6 -0.03042207167629111704953169801415443306263660377534114083287670244959639545126874
18 5 7 4.956569928422719479714184151406532359331524210917320057575437505938672542256933e-05
18 5 8 -0.01914114114387400556306824639182381815229033423747205503107417120920328382226676
18 5 9 -0.0335151541166195827718023318369120355434757643561999707042234394819537661290944
18 5 10 -0.006244318462353599334635524492004323532791554897972144336380167526589733118451163
18 5 11 -2.065039692600066435394308548441020367770058943772981511165022751040456902162918e-05
18 5 12 0.002376993899274276352153808650636328405736360261199864622746950593203330321880167
18 5 13 0.005951302166918429069367316726843892633261529944825053953619754377534508506342244
18 5 14 0.005503693842159416734450397681090215586367262705266263154165052140080016056766819
18 5 15 0.002784633589825105735902558596428031462198227898066720923364156158768711027390584
18 5 16 -0.001572402418430059568406855848256925396878863490272585012664248331616119998079521
18 5 17 0.004475926874983396724676981084225561568850736596043312567882638576801299597034367
18 5 18 -0.02781587162866312843208467370421102848046384321640845288350785031028334901487108
18 5 19 -0.03743033329188952648451381224702250231825297785328614568791485762448195714620547
18 5 20 0.01310487813417293481222413968604894194717494610112224319149293918425126066293667
18 5 21 0.03005686833676192163350137408034870561708588110676990240606367752953502617051225
18 5 22 0.03396741163585768354746566600728915467979245759234890508213708803108349960160588
18 5 23 -0.001385558650649431612962831961296943199340505420879135259792779220893475593011018
18 5 24 -0.005136858078332391307567624729281992614009598680218114792533894498251237340610617
18 5 25 -0.006278671200812847423016650506671858678797858952316596089066278147107281056485763
18 5 26 -0.009820548592389368592440329857550523564677135721850391491795892640898454780975163
18 5 27 -0.004987963716739730424296742838659909168065829176698836006724641907561951186785971
18 5 28 0.0276872686579914728425212776206680832348169737283875149798472766011016063092131
18 5 29 -0.01285865404355055499901783434215200818297964865974666241568832848754091928289304
18 5 30 -0.02384219763213679781770053845712556357246834710745548033347709432950718467950291
18 5 31 0.001364842008514134303775072290822023570919824928134030649291664588604461607274667
18 5 32 0.004093640043482005581387726583689551439316672033860824439033099552059242298155135
18 5 33 0.008378975007555380164354919062995532125209131128007064640590105895133547557484671
18 6 6 0.07260006412916971204974187759334932892133971828803961042520235641633464083095272
18 6 7 -0.0003267199842133150992048507773766591186020484846800564903796897873768647368614744
18 6 8 0.002459829962793736349264954618590242659561568644077572566037094905791082615877178
18 6 9 -0.0003187693930418601165952365312816517869181230589537889357898987832253075369333909
18 6 10 -0.04959459659827952600927777073356378491545260965556466879764144408596089463874593
18 6 11 6.781834244164055864502152892802407180768031646999851424443442215374276069473284e-05
18 6 12 -0.0003811204646412457509472460115097098348522331584020162534071803147606345431301505
18 6 13 -0.0006949715628837082230918742420198033803655761186902198990212841848250534032945745
18 6 14 0.006473502913350138315281461405888498465817612874721895995417235802310724318072504
18 6 15 0.01449359142987719363120963169878737466128461490097841222384575779317864473985365
18 6 16 0.006303259818812405091387394929537126722820706169452715850257657281629512925099338
18 6 17 -0.008023384645118590372965513136054315212024220048281105473085485043400077704766983
18 6 18 0.005905788701789046429226213831676669483939948611396119778469214603465770988235071
18 6 19 -0.0009041522112981350228294550469782251747380871587878747849646482692087541465577568
18 6 20 -0.002612584233168228501228067872022052511591973397841313472867093485483312820190071
18 6 21 0.001039989334181656047390159609495380192122748307235554272265400765465786903039424
18 6 22 0.02269291879427460888670043034457183014365385287143874260322374635048607062784336
18 6 23 0.0003091880854273897953336099017894550895869281821983781479042181380682890951271567
18 6 24 0.0001192422041650669881418810862159446672644996253153341786621396002561834081026056
18 6 25 -6.969074046911112361167560094855821276528231809292754313201327906380809583893985e-05
18 6 26 -0.005535922434706138495069964306732794588631277165358699490783918454559228786634263
18 6 27 0.001932014967826172442618334261496787240222147964822422487091004958282449459142402
18 6 28 -0.002598361827503118209060877339166311306658225402184708416586881533536771359922915
18 6 29 0.001967189715625531500119669265240133412790367431147013867690725164371854840049909
18 6 30 -0.0005894931061232657347800412137514498664760797677393863874073821026535123327194788
18 6 31 -0.0002731141838255961854290536559279913233577922231219207218167003363368285130494767
18 6 32 -0.0001019791329049384962577295129150897374019764637186603123242080183156450198257518
18 6 33 0.001956903797870941783584230832742713189879406274579213233474159942501921824801103
18 7 7 0.003739177090656601010160058802097526956900882670750761354521746323479717515592694
18 7 8 -0.01695297773008417391437985537917384674312201275226682177244464263406351381042721
18 7 9 0.02471440960160967237395392760931417762613607556066191680069266821450498980440272
18 7 10 0.03028251818166005714144243490896898693794944285934207098171379940367228174345677
18 7 11 -0.0008610915965243272051288131943068292667458882175520122701408711288756483488680388
18 7 12 0.003052386122173914063934017687804465617533725059717997810418509475389306166947694
18 7 13 -0.001801417446987202060315777067211286736966710991456521856707498600956245621512892
18 7 14 0.0002261737203500695226811161465925951845915124935560376678213629657661391644991378
18 7 15 -0.01851780497034315651057894034858270270283208869560191191768431930731936175734298
18 7 16 0.0002479857824232997396871869981713927910534295082477958256525821227144327250381937
18 7 17 -0.0009889848914232580068050650487268478827703672619637734230454113665320168934437852
18 7 18 -0.002795564049223328050462388436087647772907962682609489046131068498895700380556899
18 7 19 0.0001054627628573147292539588111779554935493457381332313143465215652651156445055208
18 7 20 0.003949159958727055931025134832059967042043681988240710985547310462653656868372151
18 7 21 -0.003809109315239439321650213490517090831497507967679535679408900700380119427876538
18 7 22 -0.04838871348572344159431646421218083408190816650879445803977637605751761442823111
18 7 23 -0.0007607078659315055090860118148496115631221795522396025745917816579766636334808742
18 7 24 0.0004255425703408370603951948391374438949155998137048656160381473720893139988401509
18 7 25 0.002215752217517088339989340366933178637831496993694029669087365924194406743207739
18 7 26 0.0127700909080659184425480313223293060239913326107138622853498312193248581190555
18 7 27 0.001697138392477547931063264023244899701364786582081212002585034269433420865622695
18 7 28 0.002333266496395006563253522297321070829913059759004466308673514517387195830561895
18 7 29 -0.007553976593185335510833340271442576418459821473062264128323861228785503030246781
18 7 30 0.01695924894220190804050489303274895563623186659120478586300139015933790778238446
18 7 31 0.001607910524162713729885778279815970553014125885895245621944702558603544180821885
18 7 32 -0.002754960262670729371394512686939502985277818113212845997100061858590543318561132
18 7 33 -0.01157253844807378227910961903796668624668706262381112355789903739049429158196184
18 8 8 0.01539628547794044973406351006227860091091196569023848449782961986197848749651687
18 8 9 -0.03746681196428153598882347742017226464830404295848773263835419402318226641290523
18 8 10 -0.01127275180996951328770076908130518076854269434297539242039127669032475535693762
18 8 11 -1.66090283217285183066303252029655887360603514627614578304923486554724954571233e-05
18 8 12 -0.003095709713083738139096634980906952048458934305990591316611906091740877415910289
18 8 13 0.004690963928353697112764407145321223851409813927414482916649551346544475422226162
18 8 14 -0.006768808690415084754022733771866186103150116865108600296022268246905557803770843
18 8 15 0.01609080644733561192197639472258407526476029153666575511574492904058167910966225
18 8 16 0.002256891674376333558546804072356859190561224088488759961290751672459513997004176
18 8 17 -0.002263456196551401131561754098710171327872804666705014182480494474141040007646442
18 8 18 -0.002768046406242336379569560438799712378701388040682284390147375888785021054102179
18 8 19 0.003071836889184063154698828108626702811005327059226946061581927104940514175866169
18 8 20 -0.00799385647734027296824166651731890044460541314397113736273101242460241244984587
18 8 21 0.01270220033395022844771584131227877115035108426579222123919491596548223769147637
18 8 22 0.01068006586416445815082298257282217593546503359156332808136198188116289034376963
18 8 23 0.001812204320776119689461438673832340379824524761829193463269689406618028307711969
18 8 24 -0.0006968709876129680414924432237064880517930361251071154136721544522225036801860589
18 8 25 -0.005302846385516353349473432296486580612942345254889672470451613861121672439964216
18 8 26 -0.009427645347102432654263733857437860552269727770831375232003760688939806373558158
18 8 27 -0.002396113257604309541348791619435859237240276356514726811396114414965623688088448
18 8 28 0.004601813324884772469308422526717881766074548473583210262375726768688837972887282
18 8 29 0.007804144673124299223970682176395236060960984490910659972063083126293694224155658
18 8 30 -0.02387855965659621133071103735630250650434575112655409242474119132646749326238125
18 8 31 -0.001804458368018586486331810663655301769631411693996547213202039643029553944609258
18 8 32 0.002650479599822783120009576147991647327133814510838028433516275772653304949916074
18 8 33 0.01747356201484893742491809532789342906034763127205082838625331860862653934141074
18 9 9 0.01959192817145710849599651663824571456578005286247646823614107985729083862321832
18 9 10 -0.02779729906972813588078252067013830338477510337944351970418424723119907090289932
18 9 11 -1.264043583032460317211792542152665452604822488296673179943148197696867997026485e-05
18 9 12 9.336090035947723545301252551864479091771599577624945623436585720575858738174938e-05
18 9 13 -0.004641243309150129317975392715474801508708876162544322722137834157535965311100576
18 9 14 0.007233323835083292653508762100125182913622929933284357739931007543798187323650675
18 9 15 0.006439696265983802672200962761676338577315639656973302847292097868248232321649315
18 9 16 -0.001728287965940619688037503782597365305627896961365506212516621771266563425453832
18 9 17 0.002482315642929842766674526161496390952496191389009207188099457652835303056500208
18 9 18 -0.0001428641804626726258636649884434216920257134688346030879560584593478415498417978
18 9 19 -0.00116936176570152150698819717699902666280903910082252448241018151303757603385079
18 9 20 0.001752597437833100603748376159271622053613596558106232019435393080718885959070532
18 9 21 -0.008367633962284477503260831698013717681986123081599188171697770737086223066964906
18 9 22 0.03923002757353682447391644022822588990520055700551257961547948665200831268200525
18 9 23 -0.0003522413081058536928085780216478863874029617236396414591580487016107904173324856
18 9 24 0.001176101856945514168266286835699455605602953540244458225484117877106917263926561
18 9 25 0.004073752922292659445169983894092591221882635163558278159876370410312150793139278
18 9 26 -0.004174693828791046362052349578160127030832958423922565518974811196377758625739835
18 9 27 -0.0001096263891060641046723801989521121106420508055635326625871068205253370113008909
18 9 28 -0.001213520228156422293206402958885059322634541428291731430971308983831815845502007
18 9 29 -0.001282506868717420801385902174980899860507951925678304283971148686687041506806438
18 9 30 0.006552922196695421048166173998731121106238780326348366334612399123582932254578767
18 9 31 0.000304383245779665190871791196071419122972098093975154942329671609874635625940643
18 9 32 -0.0008193313123062526433170827854615848972046522667844312018012678232177504836197736
18 9 33 -0.00573726598971656434700831208621755948343268799403759659287783560025789033152272
18 10 10 0.03763707335257247529234651265112779472748131595268293167327839950196830561066998
18 10 11 5.811695431011927085751391835131180076686537493221480020200280546092796414747156e-06
18 10 12 0.0001296334323679462816994004125649240021886328607043956141228812615843869883372749
18 10 13 -0.0002519577456810641656910864772159652897527902258202907740654927962030181680735499
18 10 14 -0.009002419089633337884191800035590473136429521136375003614567064118385087399820957
18 10 15 -0.01666968758897583548884246525135611363106444993142945245892732627756247415806258
18 10 16 0.002794391905703292482818816703113375021654008528972228369398032835942815715294614
18 10 17 -0.00367320566518392546218721117288217329400093380415114393568523023652287358423852
18 10 18 0.002382404077387529513245292849682121174232486754179068435108507140273340385658853
18 10 19 0.002699546085985054695037216702551148606463110053148643971648279262160148709586674
18 10 20 -0.003903974988242171109969165012611227457843526294542523279442122369920877077959421
18 10 21 -0.003834619677915424119938642543243790361018294268319654917881421421338607046222115
18 10 22 -0.05667649751671766822595084901313572748301609886934274327954548470704550158191327
18 10 23 0.0005947997660067187387239276615775463299586381447366891815005030462720993335306097
18 10 24 0.001743722227852896022121539451508263394444297709539354021360228387119280938236935
18 10 25 0.001500648984913570432429814983219769821602908259387823471247287702513292007634366
18 10 26 0.01430183700579204683920463830777996831510559363654183995079917874084577137396049
18 10 27 -0.001117701041704630476072991088720838276595076464117292622888857634031022667670406
18 10 28 0.0003471754050182320271520735239981425057823833679984077417399087782941067912175128
18 10 29 0.003126367966877687868883383821345138531219642873187291565871384402429094823472152
18 10 30 0.006599255021702789359036629227582114975456942518905022094596703164332934782141479
18 10 31 -0.0005201520886184544410666149499759155476420555981491367385846646103204958293972576
18 10 32 -0.002401866259239209899073636579473437619400077031319043559791291990370024902607213
18 10 33 -0.005019749522328762760896259832315976603268409167954229157408646757538122764336001
18 11 11 0.0002985798912504606855064733607708092455368244615965148259219365469751978977271973
18 11 12 -0.001646109244443227293281014842293271022628560567710714904480072514168788599966928
18 11 13 0.001326608698615646842486554681331913736330739650982005550092496460145922757720203
18 11 14 0.003473563989216307426425085078123909638241556120033188864019338455188930712636684
18 11 15 -0.001097701580624617549210407078023005179002333299657185756341725745703677324326343
18 11 16 0.0004429430224868785541291663833983084830692454508506224013143796815004013521367139
18 11 17 0.0008164411103848279803054606470000778705583480786939943457719596606843413658893179
18 11 18 -0.002015287103789159924323967420026703585907338980279344108214483247731113824396641
18 11 19 -0.001877573172787635081672661466943387044068420120497033408063911149040328272168674
18 11 20 0.0007375994210326736893988658077260913061938353408821875517483908913464279915240064
18 11 21 0.001132731950330464561226910231420002466078792610088801086931907047350729383684708
18 11 22 0.001656837695059093048199403063833484863780423812772760371217365372688083691438157
18 11 23 -0.0002465190747719190772177409927775426855141885339590833302413473063642511113173607
18 11 24 0.001219876884061852690277558642103636976714421163218977236907053707230517358210887
18 11 25 -0.003217357752005288528108303684897398757368128337240761593812526241483373212965076
18 11 26 -0.0001647414966970185675938482263751715969228247926988621702241028918728456725374959
18 11 27 -0.002531661154050462953148491230999882556007714516101130653338777314434425992317402
18 11 28 0.003163626680929870476368935935366916615656616877822921667827240847580383079036326
18 11 29 -0.001005690333504940589323824035484102184890100036980525944261846608043922833561105
18 11 30 -0.001745606424870882432248375062637136460067322923031278528069711972621652143458974
18 11 31 -3.699438156005078282755804999869565670483302272123639336950686260851021723306907e-05
18 11 32 0.0006701303860522706007332547583807508079449751854484456898748610525992090155649118
18 11 33 -0.004043583162822338787923465551818750697293246796504382996842338050302773457605757
18 12 12 0.001398062110173739078457865687767801233560091426404139586842194579557829240689087
18 12 13 -0.001289046410632692517101768115968894348598253860631253752299212518835028796803407
18 12 14 -0.01014401182126119462249488251603453536977087823657752557255805875209796890017968
18 12 15 0.007930519327340573291169962369285775136015756291720500311233589126826766623172382
18 12 16 0.002638287224128185773186257084139570480686472523687197187156262198140233480948996
18 12 17 -0.004839994688565313378453389431502494334731642486478673417450208692507878731483542
18 12 18 0.00279069057639782969892905835078865154670691209925985847716560338540360361954985
18 12 19 0.005416192844232611090848338658885010021550439289936969218049979646715528892779777
18 12 20 -0.0006455879534023475204202406445044357646015772563088703518794673888909674420396316
18 12 21 -0.001631047410811710636971543196625896564604928779284593751949321399218098344056961
18 12 22 -0.003515840284573882720000473751067838063702525842639965155960402798945821334769847
18 12 23 -0.0005740064436559250257941258258553984440037295508914853327551563983867007621747787
18 12 24 0.0009244406843601856161971167129359202544021155228929446238204837987078793886281187
18 12 25 0.001686422175107445874470073326517069015577598612466415800951126279352689689275433
18 12 26 -0.00113858786492199590661839327735778657181417269312447931363137197111547788136994
18 12 27 0.001594849328238699446739158008029259774083063355485369350011699852632755103169915
18 12 28 -0.001374734981801905324278286998348038046148537089022566753094405407865106663938139
18 12 29 0.0003697126632079851710668505851928724527440637082064452601508959361244725179906079
18 12 30 0.0005490939735363367695891515027639315538765809255646363347409026215955496114310869
18 12 31 0.0005788692167308109676501636156077580017832248441717350001799576844293502579454658
18 12 32 -0.001589378653841186608296499244978242489663439535007303022760847541635295995408643
18 12 33 0.008158636313948643933515058578150886063271425703124934048607798369357792755320435
18 13 13 0.001700204074600447178799948521534206454234571486799679112245941137503297239667651
18 13 14 -0.005199282313654680748772715555585358449149197757150213335064993209871272104425302
18 13 15 -0.001999424767498197510487141859655485983730096869353558702356453395929467885470998
18 13 16 -0.002564954616993096657579392672985490872902042057986246913428562760935073989967718
18 13 17 0.006877252987305817042746022611142426046625064972011540112216714376579290961782914
18 13 18 -0.004206202282620420392523089552499620988783358768999002249486427571279807895531847
18 13 19 -0.009323760224213129379126625083579761463220493903486728090253565304056496652002725
18 13 20 0.0009636016476299919541744975158837151343132384083171999295265326556722297532407644
18 13 21 0.002934245981228918717618633398871924988672190591536205064486679564525073539369815
18 13 22 0.007366667811553773235289564565881122046370274978295770885989915479110336762063368
18 13 23 -0.0002010398776948500175128222293628446746953307369953942572783617797236767122252516
18 13 24 9.966617160978101090326401557653894407501243252913145314839469908161903442512271e-05
18 13 25 -0.002596282639369750209191092818753042111678991475137139226393354475027816030921689
18 13 26 0.003159799910745964893993021921549520065892275765407345600508439178092558436471857
18 13 27 -0.005220211957283589944407993596613704646446640089421353148333779805603075888785166
18 13 28 0.004158631925833887854863266548467126373270136520991401629493835015068935303900479
18 13 29 -0.001065335209722175896650394235648955505125820921905034327329447459507679537478773
18 13 30 -0.001713771601020007059474194636462408377214864760198410477700889325353325937679461
18 13 31 0.0002045070310069539073890598234870378616791856588238628333499631557942057660312592
18 13 32 4.214403283754465420655236157348357943728939098129496005125458776335448114186194e-05
18 13 33 -0.001522669017307014068686064133790967581561103721163718422664603621272269029545717
18 14 14 0.01292159130100193081180055079169174932438050986125048714002733323234545114751126
18 14 15 -0.01851235089264719426797049052614394911668285787542619032079875395279535850376978
18 14 16 -0.002281485699938320912655432128270389479476530535421231622352668389907056589421936
18 14 17 0.003253816491403326941602697704960361234216530631221086084971937521976077722814191
18 14 18 0.0005134328009283181281305959314402560157788419197769387550901017494201549103870418
18 14 19 -0.002966269380248721397184674589164517130372125441704304985112719448554936347751214
18 14 20 -0.0007785582208593539560650954025621906112481757014791524013102264376357147520905001
18 14 21 -0.0004354500423665218672321063731788570325321462086602260492488341071959319124004579
18 14 22 0.001441855411055822591867593440970682577719929878717202930300502846207750202821849
18 14 23 0.0003517871837764708083983093650315890670551916319314397481831721005117178403331314
18 14 24 -0.002548884114926246025654294142801283575016794240343070122385694002155667495904447
18 14 25 0.00063299785906287060195488229960173085243156997537568261425417001130235062616533
18 14 26 0.01036642840052208543770715123574216484913634197490865624312013978888062713448868
18 14 27 0.0003479070793650607065026498562816730019257195266773250157645047128946897977359544
18 14 28 -0.00240152804576932249431732938714041180260224345177327050314841768218832880041783
18 14 29 0.001177401713054893825430674246186413431690247704486017750731356327218469132146846
18 14 30 0.002610416689553991751528818859097810633795622425934260538768047615718286707785682
18 14 31 -0.0003758033748956771135062191409255070102530820769366116289516939820668986457176596
18 14 32 0.002078772114082080152878224076661994220380418939484484444889585219002376467809552
18 14 33 -0.02339155265863497596701901223287740126613489442699181813123273270708279728728296
18 15 15 0.009852517580861102758327577692360818905612539941239620968866430192621991504646517
18 15 16 0.001643133737159932381866258190916266793496460210006256071655867335274968084826556
18 15 17 -0.004244065774178237879100465939559334076490298017517247102267942443647148902806654
18 15 18 0.001174457291124613813192889070782091324182771652491735990358402499928537770374867
18 15 19 0.005635235861524348454685865497678263638544860931183503133008618461381863987977943
18 15 20 -5.957197591712254171030059414073878946589492283343839673672977456586749856238456e-05
18 15 21 -0.0009394148978823518157513433986462052721607516709925796085999699471599767591476631
18 15 22 -0.004508266419115062946896118252838934791062476735498023996055278710930626278904481
18 15 23 0.0002557789442302059152493483102799679635628047955446735577437553552266666464095896
18 15 24 -0.0007750706007407780045798763796474541657802413067246086738591182470950279169498921
18 15 25 0.0007390976910289229194782760008591197174864122248783903539341164038418484066700407
18 15 26 -0.00833247830963016001166073402682068271918457002784927780888992149912984623243953
18 15 27 0.002911276321908178994362904930753687638237175275381769853206157989214789336140468
18 15 28 -0.0009135646285298779726928900181723355287247054057039478498688150953835038536076096
18 15 29 8.050372070505929314851240252803264748137752518966437898631386629606013055667946e-05
18 15 30 -0.0006625272177882357142127122127961506717514828302220331240493373502669877001818332
18 15 31 -0.000251410318682842545797093585123802891778338521522828027713942436408142774228798
18 15 32 0.0005898743533887668033527421578729390307518270783817124971850115210059886274400436
18 15 33 0.01195509084711625551906927137638274158959572301143381727753323911790025264787
18 16 16 0.02720722086265999654128022668342446100759597291074474454502844260088052963681142
18 16 17 -0.04150335979041465922142312096069642443590926946256803085888423542334613045262338
18 16 18 0.02119209326407797548891691859288737122116931029779017370521469131091983034570125
18 16 19 0.0427399776834525126203755570282519508328424775035473311555657938301899803868442
18 16 20 -0.003924254057357740133365743387644108696880013061356091556699994958142781692963499
18 16 21 -0.01402427867095154856190483984838049654026069654185197147212529520554878652966224
18 16 22 -0.02454356740723848510743281357584846358578806544157939325941935399161158185051544
18 16 23 0.0001266854003798850496845312724625199737522296451637414213679972361983754264044672
18 16 24 0.001495755841284489756257706999721023039203489693913716856821919936935572488524966
18 16 25 0.002001428918252654856415600010145536570841731881761340032532551580368422683002319
18 16 26 0.00398203087766918510866466432430292400542235323081553069575919654997893421700468
18 16 27 0.006360186628345631732248251485379690334477453054722712735531848239075401867327814
18 16 28 -0.005282119016388857990989492570340725154670646993042781123392523527030952788240304
18 16 29 0.0009450634195666928606267245301239343813673678304758752852318901652092267053388875
18 16 30 0.003768520185655277343879951995356009534582458484083268172837086075234748906365489
18 16 31 6.593394059402250175272732562979086290067037975650895365366489024872086245592702e-05
18 16 32 -0.0005382683475652942164656167035163560720085027723172005124399483963998545204898454
18 16 33 -0.002073500994666813957625616793586918241074440181798137348197245195117101886551622
18 17 17 0.02554516265313179313953010823759806835741785426640311285255492459954785146811644
18 17 18 -0.02570208874885181378905355019566171103473983467993361044117468548761675286425632
18 17 19 -0.04589090502039218870225729945631995083477541451318447840518238044208166461229021
18 17 20 0.007503473480028611812045312819748778130943995350556180977548055846071510648675892
18 17 21 0.01992932280053596138190700825258290809117614428197219049513612140576238043157343
18 17 22 0.03877331673673632109979415961876316464345362684256975964316025419379994086660899
18 17 23 -0.0007199277279028201226504324423928376354439210343528458846507786560156844085786772
18 17 24 -0.002189908597367871121553112828025924609825811479275306364637000135329595210035457
18 17 25 -0.003439393283369091657174946799204705924058427397243567808332803508712232808035407
18 17 26 -0.006956882162778787028485953356108054197032722632432416656758325772268593737818946
18 17 27 -0.04639303852702605727489514691466652552384889352069236776657618521044293599891202
18 17 28 0.04424067591817918353788016302738949863517422076919060654933124698433377080008411
18 17 29 -0.01242165327526687438867866845673951616657191263751645694182616493310853837882361
18 17 30 -0.02510522536496237303150288325358972202741910882703773523543679520474777643495315
18 17 31 0.001120318648745551511655584470471995801719852373563375883039877140424383215541017
18 17 32 0.00309223972336628574400502141901262481081957192325927622192621372913193120113037
18 17 33 0.006915979010545758839367333455940002238070173110580057482419967943009864110690832
18 18 18 0.02041296742400523381559653444890465829511725035559853160223165327031688615411262
18 18 19 -0.0001896111478544875884056507555985963877701042012079598574125148098682971175806586
18 18 20 -0.01036699443297273985672799954806692622763195249706033853781088313370048964590636
18 18 21 -0.01081138023280430840472000164055805444462488934623658353035127986176431446152911
18 18 22 0.0002157304237602609916705685678276806155643938815293697869340163790994594819646715
18 18 23 0.001173273618194243814277691221235551626131728080077563473676153974540836359325169
18 18 24 0.002723721537732326281395726069863871260508253758815512222791138344242836962564088
18 18 25 0.002496748482302434806663049798066292281374566292276623727470611069786250633059814
18 18 26 0.002952069894680146724528832295043096707909682387331112487735527514419409736644354
18 18 27 -0.001134777246079004111236821847302578146993058827542114460736491312701524401589826
18 18 28 -0.0183754649230571352756455264460683345589268587151403905851686433275571661884701
18 18 29 0.009591124987984312499138425252458204685528607053595933989745509712262722128834056
18 18 30 0.02003542820445781729047254940248599956242944767810557198102562157787357277675856
18 18 31 -0.001095186211953929390756919394095316657666743815711212812508768244626156136310524
18 18 32 -0.003706946632554569959207833332400930882302271213853037642691848549222459099813084
18 18 33 -0.008272500063980364262159766733914188027253730817880791003725041714918339255354652
18 19 19 0.006130650385202733541455442420952581004275897463390160739861383618984724571679643
18 19 20 -8.100989901910129505344457312568671352734750003646679189340562073559666579693776e-05
18 19 21 -0.00427353540622675933333506311290047453542240265804330708456651303708185080094175
18 19 22 -0.01068403450012348681579238413807392574883932097100160623710162518218553855995588
18 19 23 -2.511059040587108142868549514561580103237932737776833055578776811764307394786866e-05
18 19 24 0.0008341571603758696196116424463588002978737486102816310509040575030579536556561496
18 19 25 0.001077475017846894632175684863946633323063838225391236821152609703590921975809552
18 19 26 0.002451406506350647443708935075831028097502568556607343644112906458167595548164803
18 19 27 -0.001844664047919736678910265205663567407164424187686628490155924042495939877256811
18 19 28 -0.0002799944506010885703828886904855207856395473498205355135412532363473494144641593
18 19 29 0.0006058312822396181249959435347767030560637904515960128215344034916493405207964523
18 19 30 0.00315651709926018110121866037116211274139907762795699458242005454770108417188356
18 19 31 -5.674634357368038490666831706267485959792329644648328756902351617555779500062996e-05
18 19 32 -0.0008323027243487248047067873031928212287846429858655254303684923876491683726798995
18 19 33 -0.001413098337618740331635077206871870757271956584277571265139565719305624812812674
18 20 20 0.004250072309079780991445315635729628775911096829299941033896657856517788682743308
18 20 21 0.0001076238566787223141716913791176184502578283020604470476673583306923702927903279
18 20 22 0.001200362942874089182164886273028746005917294327404707380035580523927748475922731
18 20 23 -0.0008627300068282324903610709488814173308555983013927473541674611459068080228584331
18 20 24 -0.001116508149521939228884197652769268881933569082614769913340652796310813234645755
18 20 25 0.0001313038899049721824308409398600821603941153022007537445330090248123794561698584
18 20 26 -0.0006798997645512751652058317355162394779448351270969836762489390851984000601679493
18 20 27 -0.0006222378047542549498235443317412882809830117728097120763565016974187611765759877
18 20 28 0.0007301913087814152644232930926532191480613190562798333673964194241224198748353079
18 20 29 -0.004775703786835044936265300431526328161035521360210177000679580614261154867947862
18 20 30 -0.000726333534177505722747655297639591799902023992563081621468192444430856506003064
18 20 31 0.0009558369969661850075791928886130771712531416234614567029837384298556364100514741
18 20 32 0.001167631787856088625024908390873360459918031764119299543710399387900632190500474
18 20 33 0.001453922817609453112134886924711586702475149560454977104743141581787022945097706
18 21 21 0.003547155644818670666563748782042887406172998554620109525440109708769015639838886
18 21 22 0.0006265382090822271205411413546806934586079718684562990262629792752221034216921869
18 21 23 7.75352810779155268253753114482826483774478712232437010748739546684492249085339e-05
18 21 24 -0.001015756227690518037865732627536960733193577542162035627371032123175192728368482
18 21 25 -0.001352169847058670796982979190124422127889081931628122021054518988343220915657738
18 21 26 -0.00184005274202772016989413228138432627364742213689955425917967770165583699236339
18 21 27 0.001543453263624877074187579051007032763657677011025142488831726179448068222738548
18 21 28 -0.00134981698167952214112323534392942219652860325891984191304498232595659224446348
18 21 29 0.0007235755959530811291726971366164661082411947805504301492876859275069663470944046
18 21 30 -0.006125820822402118389691540789283504361894940578663184841681321926734026218016941
18 21 31 -0.000185585470283323893164202951254561008091736678774697884244502613099111178242883
18 21 32 0.001478275810116800797460279311967435586030747017310807533242073177504974789168398
18 21 33 0.004735240201407393212976960273221713126569212215369125459517532003260883210395007
18 22 22 0.009237106486686722671766909206627542361178724863242810412361749479442317742390122
18 22 23 4.573290288698371475341233163642910958133478058842917733914425236034585282001312e-05
18 22 24 -0.0001315882244882588923840617864970312444657886738371871771532764604923332540887829
18 22 25 -5.437808596281041221876762460868469054094254575248078914724560726501018338626191e-05
18 22 26 -0.001672668703566403878869969232840455608464097771017691234356747986368609884666881
18 22 27 -4.043550752988883696759768319777184693948687482900427586938900369712422457600521e-05
18 22 28 -9.459958008811195149828933272081411465649647709747498227644426054805343680480007e-05
18 22 29 0.0003081288383652196328928817034371895105952566968456799229478031211270310610895624
18 22 30 -0.00131516166235890729325525090986312562737166784932663423133803740034755615870581
18 22 31 -0.0001131470801450540863703987204847175362269453593789862035487186558614316900097511
18 22 32 0.0003947525917866670303576269100126255719110089788464461152822921291940455911285761
18 22 33 -6.072226476149763288653501582503798941529281797119807494337744417603264563138257e-07
18 23 23 0.0008129377677732903827952125880081177558187331987345327641426967918106950752540032
18 23 24 -0.001575338450517050681408722700748776024466160344507955909682635174206377059824168
18 23 25 0.001564958157132972617714687243885812511470445013147125182263096604816628245429071
18 23 26 -0.001575189339988306263640879104918843957932584903341823432577771411264702924041147
18 23 27 0.0005202239884462311287348205794736266563451548670528231713923215525904913670528377
18 23 28 -0.0003516904077560324733355275771904122417678662159587795766598234591648175392403143
18 23 29 9.573282826285163973431568631831135929365124015105272879052343120895853178108226e-05
18 23 30 1.548667054803982039968603071404474171426776770279411230530080104881629904997274e-05
18 23 31 -0.0008024744388624267663902894975087544762991235643377985833280061569142035924116384
18 23 32 0.0007663157391365949515200763976771989080237985759890868425968321662642353388896249
18 23 33 0.004757111916049828821969906788671920565480179653653966218949519874509192791954806
18 24 24 0.0009061568849089733937233644613864971385680287284358594571846139058901017854572427
18 24 25 1.941175868709828509430460172037906823177346463414261943965492227900403155672429e-06
18 24 26 -0.0008051580834738286883289441726595016758908410257329751068634473998635211062943806
18 24 27 -0.0002489239896859420636509784257676471757096135105732628092004940870168540393523196
18 24 28 0.0002209384016500533692629365091687661661736550107189132084743452813099668089355855
18 24 29 -5.058572903843179292296116353696444515099953548919034488340199933088161121270856e-05
18 24 30 -0.0001358773927041057508822109486178176238775619930677461342697355234351213966911355
18 24 31 8.822123136645069507506406198233873270311040387481581043810822176592065345490011e-07
18 24 32 -0.0008967375839231358677438477986720019771195259996392345360608432279149079424783482
18 24 33 0.002048625839642094294658079438058387228836179274892954252434469050047565568024034
18 25 25 0.0007105244587389067786210027222014329386143020187682720754143904719522059800415235
18 25 26 -0.00133169073672999911884427397442045346249841239067267957501921719982853778114085
18 25 27 0.0004030637910536276329892887191689576911483103006967706880945499424847112099901065
18 25 28 -0.0003910936366293623983925227453448475545402021593768078446227913238318061676020986
18 25 29 9.904147429010681288656902013135960315006774464750164192469886579084788659143038e-05
18 25 30 0.0002778465306202926237421337130123807076000014545188137018682541582912377224378929
18 25 31 2.296480248559666925959167152323848526679253770596394951555418127298487636546762e-05
18 25 32 -0.0003614057619137592565803669911585030201024927846030011444287504752701763683582205
18 25 33 0.0032706249793001723599487193036219402309405552805134871633205784657014252085823
18 26 26 0.001687949701501150396687746480565644285474708841080108059625317060615102871567607
18 26 27 0.0007655765373725108423815072292594880513980540535434237435847971638572748183966709
18 26 28 -0.0007140013639205138255722691198467412948835521090216674640163177138669528223876133
18 26 29 0.0001769808529863592596119253558988480698669123669407928000461756600018900505957768
18 26 30 0.0004517370152680715727535379850333410324630584584987262624547324514961622593658061
18 26 31 -8.800055160326723424302950656929873268282072437859384890087699619337626433614582e-06
18 26 32 -4.441829637981115201577025792901524875736412089504382412620846118365764465721474e-05
18 26 33 -0.003982349595922826820479016598000970481164694052011808031709682638885410657183947
18 27 27 0.009208079030250747972134661141358477152563430042142183830323675257603213845533757
18 27 28 -0.008421988495563247790834358794283625176500550360237230672141943463838370238240081
18 27 29 0.002258245885295098029177917048323322229769085040556373676086576951142130045428316
18 27 30 0.00483615041762411283648818301232628029338311499792064611512402530620931013348526
18 27 31 -0.0001858308805728962748915045811574097483078935276386902422563970261235650252006286
18 27 32 -0.0005991945028968768881379757804018068126996765689862108352432156079224906848240882
18 27 33 -0.00143063528322931211249569617830691396071829219482801604918862510645469289820017
18 28 28 0.001103729429613869916999586240722663155953374949362950246221394438947001056393111
18 28 29 -0.0006467483135818845693210964812699681678658079982741829133623824040083737977542829
18 28 30 -0.0009777556913842257282569279433911633663902378986854157543468010384882846607612997
18 28 31 8.66158978273727542706070413615771294247854818279961593982164724465032528412782e-05
18 28 32 0.0001843046605514830712094013190418109246434326252341658803481296784599742448578842
18 28 33 0.0003121050646668540700558670466063886951735218374325711884780455375081446378293959
18 29 29 0.0004246261667787925134057276401291833158706075134322389689103875141916223196213778
18 29 30 -0.001028158341704238440345280126712481564508972120225520970035171496921077683709061
18 29 31 -9.546211144452387349963209228611489827427322664745797842097513684477395050865012e-05
18 29 32 0.0001336319959008497213524360587618222414833921252340498089948370649094319369392832
18 29 33 0.0007395995816175159808577937426305271678222523110979224351328354185128835202425795
18 30 30 0.0006548221615357740634472327188592783199269886369059540040123093703784382895673279
18 30 31 3.615408388580840078720059834519277949546200071984134122488487527185763565517029e-07
18 30 32 -0.0001520713298619284994573953616079290726972521106886005751849024682162034210331584
18 30 33 -0.0004264866721771155121911563396967227472156177882612614554326645407505137771940934
18 31 31 2.027013617871536963221168721568960113580829595897479544913106068623004021543345e-05
18 31 32 -8.472569398017681453061402535505743816347133177597930852394399858619594044127998e-05
18 31 33 0.0004428088011768385573816375483079333365303502289949308441309958143429572817209971
18 32 32 3.579672982813884543156799484315630677223849629140239976429827940647332919240962e-05
18 32 33 -0.001029927607908873401996908112383015062844030583607739993962771380781952631310625
18 33 33 1.302833267769723503657704826122798443164406346175867548382595786230314714138723e-24
19 0 0 0.433388095549205471483642662272568524681085474873885307768822503121708663677649
19 0 1 -0.6632519682501163317104677626697373740414493216491670957433956762563504123091237
19 0 2 0.3948131108690994626436138220922148141799236483427372042126518443624835410111105
19 0 3 0.8104401624215660380900538643526498277624431221123061288611702332712957817333126
19 0 4 -0.1118561813255626389007130836087218002304528481130928606100597003981180849001131
19 0 5 -0.3710969203573474568445713250195336152205230567419823765481722473765908944503901
19 0 6 -0.645492283059470307366441617728836007429186439530921381241225699112375269155751
19 0 7 0.01446879435705394652265268346687645305811873334007094053102139940445419471125052
19 0 8 0.07352210764788446841099609530959775382239728208407343196240897048762002999869884
19 0 9 0.1170866142368625566141443170870557251804187674073935188636277888764514380409497
19 0 10 0.1742461659326586260781022460298980378452987270859854558763802340461947027347314
19 0 11 -0.000660511135476724360907176343872297053026459535761296011108342614169947662140994
19 0 12 -0.005323354626994183446502684954551760485668108845583406199044340763447972714291363
19 0 13 -0.01184210484074124992127242110515766642741937458060071596550145753828451628642545
19 0 14 -0.01118881911623360897416176201789443660462585128066272415054932040252557502233329
19 0 15 -0.02466684362325715707653673465068996304292259073782949094517499259196854204617776
19 0 16 -0.243482127933854488481395728929326357261494636763607687151485958826286179551462
19 0 17 0.1815228326180533021009215630717548925297951865346389304044367701673955722001746
19 0 18 -0.03658568690550692876530011651071524471905467468321717379209022679944879962271213
19 0 19 -0.04822421499167363016015288079365813409968514882579519159202102133980913504363525
19 0 20 0.002982332323040307832159724064423165040467022942331860727935139554622440463492257
19 0 21 -0.01236876529971275040867724821556449503389320543815845821430107174216880080690876
19 0 22 -0.03312832072982464183767422709338625831999608706522865222088465980931511894468067
19 0 23 0.0005081595911361479042655854254413621997388799057255575205889532931228834739998533
19 0 24 0.0002920949512997422978798172566056635996096427425526536690011440894193031623856784
19 0 25 0.00617507984730249631082486560729693965948823385472061091328191133698964885498446
19 0 26 0.00977345580232794402066531177743325989698268049483658993330928170810887665982621
19 0 27 0.1390149508462124126928555476899597328182103160902202063280910845222980450752794
19 0 28 -0.1145559519630266436441213702822734131675629578976600981249503001625124802253523
19 0 29 0.02690800282612811323267199410162814775511502353434303236806242198023993147471006
19 0 30 0.06130621503745286849965082245239110914644113048830537641015878458122350750740526
19 0 31 -0.002541340621361034679404772112742756777448437147184293566804199159648674487702806
19 0 32 -0.005445164979577586202566391410989536195636280218666505468286259759570598608117919
19 0 33 -0.01740090990174468430396972521392278277200294600154132952102910012243008044494262
19 1 1 0.1270906873481579716450797521778209660014430944868910803680799236140394173138443
19 1 2 -0.1607611520638838761843230132383054400434001458639065301447512356880423844139275
19 1 3 -0.1895753602525144634015179280591960170273163180397322952411213953959420972301169
19 1 4 0.0712938447453371837211964226614769472354378524995490233509089652853488980382131
19 1 5 0.09079438492891969028231945928573281653254431335490050359400194256123292977225236
19 1 6 0.08493436057685445341984958599771277584257750694232526534340459274295024529266293
19 1 7 -0.01279780629571630172130308479678717380359943762339050598558192606010282519942008
19 1 8 -0.02060777249354456101417663272794715630291019033071736588892772602303101292997406
19 1 9 -0.001966890599651604197811819033483326912353360560091558300096613568169628946468242
19 1 10 0.00770261275275436596345804561970248726088884283131699729490404208116728575125099
19 1 11 0.0007684078088384836104798669683914840622160943722458344652107278526704453082102182
19 1 12 0.001803792145725149493845666217228322364482268501233946787968363170842880620280851
19 1 13 -0.001569853347038773742029950300161665862755392898944063561636841304983186672343227
19 1 14 -0.002041118547523958493365982317507571520724528531457145683403487274815429574868337
19 1 15 -0.01001287521544013503143877573505745697712507933316040128841049099838621414600463
19 1 16 -0.1941767582318033188981637465149072142577805204416609526140124739880466630366818
19 1 17 0.06347442343398612622319637341157658924698869834098489370930325924579469705388678
19 1 18 0.06244445718340114837732500889668053100846239718578631778377144619211102011335412
19 1 19 0.1167630094335976079641696446550863911945690746321619762797722672316083212709892
19 1 20 -0.02710281074037841257337631363173328229095567361403872238920810820384382426940022
19 1 21 -0.0864646433625033957373456303850125594388450508083642675360861496110259373628452
19 1 22 -0.1726960211473407317137529261619646707696925354442252968523859418144079498904536
19 1 23 0.002738483150210062288933879622535776501868180308411489224194654826141944945282732
19 1 24 0.01133030647030228318386826135185063134184192460660494432039947037629043373689781
19 1 25 0.01917816699049659465717172743176683807929826696149173730885507297326481984222911
19 1 26 0.03585177321951838071428928290898562392218760679066322346210682114093681666095256
19 1 27 0.19749479471310182540732581059025471626436497277154987208171650232391112404098
19 1 28 -0.1845905342373649166185044616057256273549736087512908791157815783561538162266631
19 1 29 0.05021758585447571280405509196604513055329153390073875937411124895828757842751405
19 1 30 0.1118184952187183195311786076717104746100729330259949654818351173322454352122404
19 1 31 -0.004205818033823978761043335581094135939816538854265555846052124767485589346617057
19 1 32 -0.01435533247323549692089165747789360250192972188027595264674293851392864669689046
19 1 33 -0.03020437918039339580036491083850823408476987775915258106805275699882642243613295
19 2 2 0.03330653228625848317735663571056271509946800173465655679747413342775563903636074
19 2 3 -0.07754263780207213687887017375303819044605914480445623517488538417815965520105377
19 2 4 -0.03068840425132222307321453831684012913730082068448522371637748491278568693851014
19 2 5 0.03855084520752988784469548554812750483267341821758106924029560419554948853921481
19 2 6 0.2196270526685384339357396057391702351018078873088320919339633614601586209739557
19 2 7 0.008518352835643340842087459187471364113910039834455813179159179818600876475294083
19 2 8 -0.002055648447009098950790489712632788853559606818347354881511779313933260440012233
19 2 9 -0.01896614379817120552245389748136099396205478575754632889928146664126252648479273
19 2 10 -0.08560522313016280168047813999452975825610763473203766875929292812408198738227943
19 2 11 -0.000735839282093881907735616426342102079672561631553660995132869154011901953517445
19 2 12 -0.0005421136222417248253757365888854042500535586525345627215139049437377309837865278
19 2 13 0.001527195882046742912982919023374067690057209565581536576920214855663990610102835
19 2 14 0.007863077531792715441928003731632960558425190534374172640742647045055401951839344
19 2 15 0.01727939873865335982444469466788584790622971714930094882146337955165115727442914
19 2 16 -0.01972136502036272960281583846183753431913913040866974896947275402368661547790399
19 2 17 0.07674859720776725762685128936998132824789567933310204772263557520433986787048258
19 2 18 -0.05532150783893113767388791217505487578799611275730515470871435509150146826377428
19 2 19 -0.1141290964536381451574653444783289784245930493900220202956219998576147163503066
19 2 20 0.01399548824092101968268688057175894383233593987890151501469737659514873621626105
19 2 21 0.04199423547512620166774590553492248547130984168175403489068072675574717239367832
19 2 22 0.09004350489238307810156045535278151486878385926425854588638801648233941599923237
19 2 23 -0.001058762772489226096135701228747770367413546365463438038306813440974500216988829
19 2 24 -0.004442059366804987306486399720806582183206831858465434131091103665065183423688101
19 2 25 -0.006435083910536668350540316922247896630391110182295130034896457647180787867047489
19 2 26 -0.01508269290520309871697347544802462307822639452422025251435962205561421806049151
19 2 27 -0.07966041198487163838604385706042409996496337822502264619143853315416253832677122
19 2 28 0.07020924558986057206157144413426669457570658591408188366939730000837473371955021
19 2 29 -0.0192445480077825243781945579780977804171990358865171413080713235844788431132888
19 2 30 -0.03689894180063996835736673194238587691500303891667616904145454653677692458387998
19 2 31 0.001567684715593391351679497104280503210486160245165457873972015216799958284242807
19 2 32 0.004575181300821591131964755921610614613133974142233311974974915143656565261901582
19 2 33 0.01014011852514587065952467748652692050448422931469789044413147990146774432444541
19 3 3 0.1251636741085482776451007312888022245702917545023886050380066267617572209704694
19 3 4 0.0005406323597158507645055541391059834628793210121339355664613186006410685161348586
19 3 5 -0.1142680164323788249223425860556828627506153157320427415834008985765642686777052
19 3 6 -0.3592808134711384506491741999264295728498376931150043415717298464823388320581117
19 3 7 -0.0001519351716523543493979136905554970686813694922967919613888652738806928031463043
19 3 8 0.02697516983728329540915356873597361051205294381444275687031635085651553259891566
19 3 9 0.07408962611896693008298118054057064360428844499355399591468303542849099950931753
19 3 10 0.1764622471374932227999176588251307442546445793994307262496605006215379012295555
19 3 11 1.756902309242145331559223209323287846407093789430817683269287058102034756418197e-05
19 3 12 -0.001937867658028951981145398126382726234381906921321898226592037322895490831998484
19 3 13 -0.00877438945961959476457837508397788359229007068770672862432809326145780761530997
19 3 14 -0.01992736224275060044610027917900980481777245683965600204872265777208478249289721
19 3 15 -0.04223321315568762057388919093476876797211508780507513153655265217994788869812447
19 3 16 0.01460683760249927254915535077599553135991575316219230801222569828157777279738463
19 3 17 -0.1549932872662708710969826268765968077813965538630201986402007798288798389304278
19 3 18 0.1315740054561584684339102792961870575448546957603282824297511399645715978385374
19 3 19 0.2674674961220863958631763020552056372712905247959274822533544362844366328540716
19 3 20 -0.0312207133179635460935999555056798429821315515222296477547096625469358540131318
19 3 21 -0.1150338015047522319606023925400480377864292853187656907810953397553422074629236
19 3 22 -0.2403682185504872060466386275153924761765899440750864077034113252953584935290365
19 3 23 0.002171245157108059355837844048627368252795140174466784681234791159831711703813465
19 3 24 0.01249592713524770452281010625718135937451411833458423267364429835379987255520712
19 3 25 0.01967087116398248939074693970141909724791709881504060474406997374415665487985501
19 3 26 0.04656703581681503393259409585190175211390288186182240716208878069284890073798826
19 3 27 0.1348883392808258627414875998862350633352311382413601363482110932485855578843264
19 3 28 -0.1226828807213858506502559975662931184751809328344111141806639950512212737492659
19 3 29 0.02960406890131342408834563827144954785921161084277311042367259841087821046011134
19 3 30 0.07880610684578285610441485924914405666999689797159848318610034834126056283550561
19 3 31 -0.002080617858465483793068482677336430855968313654443437469283527087445585669687274
19 3 32 -0.009633476059364043149667990023402808021720145062845431623141888764496945910420573
19 3 33 -0.02734426725816372854693884467593949934413380087727815385307163360975841298805253
19 4 4 0.005189569708798843563310278783404680729696080965832170605525013048364924740454212
19 4 5 -0.01008095488797848860419539957442734736079985876750865328049436725104773619937697
19 4 6 0.008491329174665370905396699430424144801197392720186096194539709178682732779591049
19 4 7 -0.003053102378379981075500758687151533991970150544680039411366042334141653179631458
19 4 8 -0.001582962047312172646029099542729870479785659828541301977415823971598938188204281
19 4 9 0.01998277571955721418808079376524756283698625910161595530260404912893690304369282
19 4 10 0.01209742861050833816977710740190690500521436159156828226921139282579706429750083
19 4 11 0.0004245901292586139329482666812601598273474012657385258712442134464591260110690404
19 4 12 0.0009244916802953711793389165528368221194715180541361416820369216213627704495180292
19 4 13 -0.002758721325918687616691800471460439937594685591450730401457065911900379464196633
19 4 14 -0.001094457772477373294038182859111938054533997766676093887287141048063116185513104
19 4 15 -0.006679881658586555227082883593065915552658873792478542669362735311057233799152602
19 4 16 0.005748397810951554284298255250144000873419128739155318526118014481567011974107723
19 4 17 -0.002860402728841006072863495404092866210472258875436665557888415888868610851833355
19 4 18 -0.004669304401395532369522786007606738617149469993989289815830422446253949027808356
19 4 19 0.01385832364189269456544566268474903547727404847228722697068546948603534084474986
19 4 20 0.007792902800369565584394039299722420508277253091013972956704350059864316182016842
19 4 21 -0.008792859609812619321913753539185799254072355986856544977673904934229155425429432
19 4 22 -0.03860046707892865644501540193523263187207954471320393111320766753382711084374812
19 4 23 -0.001558607293743139116671203278094567552614455760479271660931145699376077514797682
19 4 24 0.0003976159488172168170122812213618381205041099489762099516538627220620961068873085
19 4 25 0.00304873746560024844528705010351327812454245008777013599486290735848637474902921
19 4 26 0.008365857943380208786347578984539444496692282120079863138005934986527066439225483
19 4 27 -0.005874386322138329178075208002377367997852106390837709076002183014135733248377297
19 4 28 0.003728896380522940881214302243848863718002656896971527398249005239120035936379794
19 4 29 -0.005521340897665758948821141095843023272851922476264427974934317138648055021933822
19 4 30 0.006934357491248359632963096448147836848038420571998345922308319877045301598438203
19 4 31 0.001178477747279642254319838181566859247844403509111599986323055204658961709882347
19 4 32 -0.0008989896442565957028261626528229523927553921713154562287245315597573678854472805
19 4 33 -0.003598686006964848459642511577648431796361455161316286123059774257140773832469867
19 5 5 0.02300723848437157954999565441082518934960799470697464559922502390633721398935668
19 5 6 -0.007525816764628089411791453672012074432618707868529535879117538503317428018398871
19 5 7 2.061312005806565982208869045196182966485098324482615780536653456706080768968494e-05
19 5 8 -0.01580650299620108664819825587010411647187934035473958311835020597723343462792262
19 5 9 -0.01523984590154041848767514072294165534695421997601358460827490768373958998419733
19 5 10 -0.01654647396729532982294154049584216802624317261724286492164652366913138523720552
19 5 11 -7.133800994197654679827745570225989027749577918496070341626570496880175654371443e-07
19 5 12 0.00222817795161470870283536311026093135483215634787826305427269325638831139811427
19 5 13 0.003188491325155704620891367258756951693992145131708423799356815766662934180707816
19 5 14 0.00695435839835487836169113654026385889289517165385454754054467224420723511263315
19 5 15 0.004701697745184220747287242007550732404245587116079419270994532744483748438455638
19 5 16 0.0009801918817759160658333199897094689587294593057074836349038939384415146476077823
19 5 17 -0.001639294532110243996637120551229399794931108483590792320790829469309775283102233
19 5 18 -0.02738506198487918486980317673823392632166735319447930485736440411699881174193881
19 5 19 -0.04347602862799436575349339662068346005284979173020342093234415581680497414903552
19 5 20 0.01843503355212931201608799885597823923242904319866585717984136919147369953435835
19 5 21 0.03323680062817166239690091708924579082947168446647524261000424101507999503179132
19 5 22 0.06092970117376417404169175156946785628958377169389311411509457822950114837846072
19 5 23 -0.002593318484314681392972973820345945880415301438421228434476762496196434130561819
19 5 24 -0.006187190332462249820180230901339402642303278521811458526391487641580321911296945
19 5 25 -0.00700318052911248159437954787447867301001855838203493964702377725208538340005278
19 5 26 -0.01508952736097060057589842420233789340635285583110188218710860195759090872382916
19 5 27 0.0004368639234768463529317066234656694264990688091492747215704598830533432987878036
19 5 28 0.02751501249872850524329426570769347853837181580657523969260701567147306770915376
19 5 29 -0.01832842308903811115177103090193017497404509704669524929120053447000368557137662
19 5 30 -0.02084707488878002087753120920488790353604923563324533331871637192183947717605317
19 5 31 0.00257163417983327062631616688162600674970168867347512930958850046139036432644189
19 5 32 0.004344391876736801122411156098302108304203527284889599923761430639455169595438312
19 5 33 0.005921693557129602975157299205407773274497174636756243245157845219732977872388122
19 6 6 0.05931841103911675357013379903277467408425799374147836146762775080443725968958416
19 6 7 -0.0001207423712074022031199902157465437956837620951653462528049456475257057191584332
19 6 8 0.002145255428517660874036426396205518235854262698272352533096060497322377372878113
19 6 9 -0.001809254172778368513750112687418466863190511887624651780215838717062537949614121
19 6 10 -0.03999129729536177938878146919548056805109441624472621855985662735556130885128041
19 6 11 3.429743465476835931561261821363631140644636113448115995605065869072042033592693e-05
19 6 12 -0.000476517019740407474721931361171949314445465827497010414985358911927336473857908
19 6 13 -0.0001336591485191922833794333643279097636882193292225951566515920387435948180737977
19 6 14 0.005431197306659492898581990326282500657431944441677074328407232492019806860482223
19 6 15 0.0117377035577455172474956642256806987957814733649457708106775693842910288686876
19 6 16 0.008836871929086767879766477693370413979021431659766385001950148339428506836933143
19 6 17 -0.006658068008527002770501320847555017918294800635006302109883573005189494517698513
19 6 18 -0.004020468204377333053077914812519575096645596826038700331997299578008018908233578
19 6 19 -0.006558665638820939190360198188063563824651905696136581817178493113349372249931885
19 6 20 0.0007508539399795929017643087019611450776515680529638134722136471263954702348852598
19 6 21 0.00828549011401444277385596075541205701058921838320086496737950374034559955623134
19 6 22 0.02876123737646391503462351660551092483883126778668247473315014407053185854714336
19 6 23 -4.936921660698203561021586761692616174028953629728709813997284719370147889560288e-05
19 6 24 -0.0006244989889287800492971044838217406628406519730593509978372621385159795586377818
19 6 25 -0.002065793835803017224480737221846853444518505676539687922128516559913066100581004
19 6 26 -0.008654610092732884807802444560370891580948348505643154870337483354410806047173957
19 6 27 -0.00638663043349188005347464081823608731281043675075804890329470278942261318800724
19 6 28 0.01095497259970823700792314234103638773238068296618323532990208479740899270679027
19 6 29 -0.00215309871043382366419229158360202156736438895348733427630824116862547842100191
19 6 30 -0.01173980096494491020740456759792495153300211506560716469033695968611068782312998
19 6 31 0.0001299770866042491108086673884034861312649392356910749871254207325881099600497013
19 6 32 0.001259775684971387853516179854353471880547188158678226833020456448381334426952902
19 6 33 0.006900796056483813535486567056161633342477481352037268135979316265762161897018964
19 7 7 0.001113345894765717706568992720424633445427739294986151024794662633228389363213974
19 7 8 -0.008649908490727586217024691637400014622709911469486223383047570050872790912874019
19 7 9 0.01534938110501844554551649965368728432592335643332242014589548714696482204249493
19 7 10 0.01106951303502331500408100402982726092010029771479676308273766512591325622341729
19 7 11 -0.00025795635355455820816085720903734222893071189005254013269487676599037842060571
19 7 12 0.001622802746490746453450887056444533052288070820262616739147248432375155086595647
19 7 13 -0.001397046764322641238724603341670003663255468430377951234232929383563869557978441
19 7 14 0.001776292928929388810458037485346230521443573872360943146476673165431471047501265
19 7 15 -0.009146886383411983285685508069298098198910144043383764073346418374684717256608973
19 7 16 -0.001762855849160676499643613380064155397984486440364035608825913871121682047222605
19 7 17 0.003319278550520889449255097112046916169706895620856153591736263118060297559257381
19 7 18 -0.003112292271607067979080480622064706607013328932847456416802584713716404977586514
19 7 19 -0.004764104241671869253407630003404298864435471559918314890226986808142010957953741
19 7 20 0.005435790873048526078587973443619509734293959688628212966222074078893322928795425
19 7 21 -0.003319250637492559646747895325312665990110337027721298880257004051943373302578605
19 7 22 -0.02573049872095805618464820265143959868683958447403345658452148650921513192238794
19 7 23 -0.001002291362283985847196977720720559470987077084094601486320365160587807461854822
19 7 24 -1.934042939329950225661509905468710460897731408878621270799843100058929482672929e-05
19 7 25 0.001872065214782346171823407310987341389453427977330818449246691674973655071902045
19 7 26 0.009129543948738403840012901305177533361755676714721148276742477807873390492286642
19 7 27 -0.0007398591593530458945020273261332122675416128908291487602047967412956864745837624
19 7 28 0.001902494859667559203770690885913675379423295541808038819465412012430659339939217
19 7 29 -0.006303346150728779252790614986940582045642297954630481287171660432073886130173068
19 7 30 0.01198706012586687878227119488377400410500748330063616722115294027118489749388254
19 7 31 0.001241158716905130183576916485988816574963635856907640046781086812232465076570343
19 7 32 -0.001498248753441402842990554263455394415791431949532355742836592784571260508845449
19 7 33 -0.009680368829744778905397110249874503799279642164004029595840589545398327996529645
19 8 8 0.009759234237129624491487671806081946767985568651398900312838273859804891413711411
19 8 9 -0.02133373260846871786369679936842708976961410512049048888485767999701704519050046
19 8 10 -0.01278035818767941308202146531117899556738424513448918278509462984900504255885441
19 8 11 -1.004669506173350238077827145295063543701250984566193235738152573928811838222614e-05
19 8 12 -0.002182362595187130372271936722691732215067441321295183722397397812098548246033987
19 8 13 0.002691189400056975789744036567369666908521768574873111216667932958482080769438856
19 8 14 -0.00253608980259494270707127635042438306024119099576012371636230210207597014493809
19 8 15 0.01225673962256730617389209554234673645560903118111506590249942464806272981830688
19 8 16 0.001179406148865844616633473943307599809153526761859363041993876579245923775736407
19 8 17 -0.001093764920154165484699159381416364979897102223417266476918365644190539443782597
19 8 18 -0.002634533833887686256103685290419960899397512781308866338456832786815802033561535
19 8 19 0.0001647683847386339534808795721634908538687135123049102903342211690383539403739465
19 8 20 -0.01112958189233398557045441527708308036072680897423709248456283732940523825047199
19 8 21 0.01401106674886750302669428655646996162051317160565957171112092878530310507928374
19 8 22 0.0360762696611124442079038462790521259003007717036015911846651075044666077492133
19 8 23 0.002715884836160441829906650335713788139698077709427802629923728091835272488517986
19 8 24 -0.0002562440273216683449396694614696625497639592116134867663238788914108727413148364
19 8 25 -0.006174672665831672570387770033415334737091052048716435975943753561475398759667926
19 8 26 -0.01558521240621519784015660508212932679034421777068341102960605860565724173368382
19 8 27 -0.0005134565126465256314436949411118773832152374896343344297208294653928296098336517
19 8 28 0.003237358065851729278228511798841407376119146366092757931061216669858032783378089
19 8 29 0.01111213242035978222914002241281548032511493731976373129702250472406287480950984
19 8 30 -0.02614838371082606492301343137377685097892020983418932989098172538497173943492742
19 8 31 -0.00271848041273669958719488774617456316286796040202120518347220399959226833988601
19 8 32 0.00282744122055023489871644361301721954993235666329378857516719310401995750567639
19 8 33 0.01921997505353639229183852962637701392874145298572688344915851434453022199380582
19 9 9 0.01517527429827435757856053789847424405573843260925608406348928870192699648570821
19 9 10 -0.004837314287311751480287844801885958976230724152954170724133937231347477594139911
19 9 11 -3.101039074243903899419617793425085418466374176695490614526002743580259622149726e-06
19 9 12 0.0001404606632102263868253965167545217211131643284456262180435952299319929898338676
19 9 13 -0.004147579180730746300958660083710900482103457913408346522685496138868385483670694
19 9 14 0.0008425327867924830936512148576546798734436095119626329835503238832524641389754837
19 9 15 0.0001210207600459918776291282950846182349376169602972349015353963881045756746356827
19 9 16 -0.0003482432773946082514612535871897571376209871193360395674865570849186992371229033
19 9 17 -0.000608422708764600972885039905729774574384508231174893217467871598123167596314225
19 9 18 0.001685881971556147080428510518500257922516731673988100090166798502030106862930709
19 9 19 0.001851393922649848184482186595071742300804953232208418921235765936854961642635094
19 9 20 -0.0007415605389326058470771456299109505506328267536233488843536217172685250395111213
19 9 21 -0.01534488570015702825651798501303020972482910997242475540861271590821936704396977
19 9 22 0.008002728623590913189584110080123663141464019664970086958159492468732933983117606
19 9 23 -6.190416239476539548983843192252149530434187756433436910531174427574255383442104e-05
19 9 24 0.00393618426974653810203617983454278659119494522301287498517446288959463963815294
19 9 25 0.008089555050877079472033951842747448643649357884175845198282371252015080571380626
19 9 26 0.002594048959618224766883710355749923509786242117631699988946259325343795721299233
19 9 27 0.001137145433767300984501101806641191997799231567473853229507613907990281520902671
19 9 28 -0.001954658718821057548193760492284034509313681637859514384750464464873114760079595
19 9 29 0.000832304711409919810419136479179309710846063246893239170134844596366246831589204
19 9 30 0.0146244006579862564474031566365543923664859100046051647569567784121133345710244
19 9 31 5.2761853342218261907585508376231649476829954007871739836173022327361507058277e-05
19 9 32 -0.003915282430086363092548585836902541985065681394659649044238809767421203939675786
19 9 33 -0.006798910498971007701772123964395742872350875786496657471361025342829747828164644
19 10 10 0.01757956808142081919762194197572342389074023279252670845236760165212898735631625
19 10 11 -5.779057856671448768528662949800118371108387910992771074785161032906323317085627e-06
19 10 12 0.0002065845591040716450576729310574736036990630734925195967536800036939066349951462
19 10 13 -0.0001743218526490986113152469908181435034583251550612131750745874906886636548339497
19 10 14 -0.005531705099690260857462750438126894940798038479352401503683819870029839817727771
19 10 15 -0.008302101326666938790909284182644626846684959092318899005692558751564149910119098
19 10 16 0.00389195400915190504189249255323021428217261369438803352039517585018335899001229
19 10 17 -0.004203351034780509990122777006195037722569232370204194394538102919508522431307301
19 10 18 -0.000831101942394975611326528020947207456256725992764710399265127354527918949712994
19 10 19 0.001875964726763966765299490847551737834428302777465114749532965022665237274798858
19 10 20 0.000353771448790934810670801264360107750107138881983342656872498068585904881340339
19 10 21 -0.0004289373963788451550496029979571634002923313825573368949584028527116533807749722
19 10 22 -0.04356167765159009151720145452486676702896813387234113218929776384153671646409995
19 10 23 -0.0002064655640541851602572643893934015739329526876611417668405596049797086146517984
19 10 24 0.0003974341760497659201547778464425324134330333916275929865459808072511743124666783
19 10 25 0.000653713250637726502779608209141993701643866866699601041218219710558694846538533
19 10 26 0.01234313013826655799010741540022810486723875167096698299900531852403653899606197
19 10 27 -0.001520332465162653050916129317746043116455772607840825331099471749814785159619098
19 10 28 0.003693552809913387891497384872430254860890435759045586091540133941475041160706115
19 10 29 -0.0009964278027671837803114915971025697085196102094181059738366970461538736049633728
19 10 30 -0.0001511473170472668700424509810286884528243010768556589314649510463868135618716238
19 10 31 0.0002668380295955695772869617168796592545959666121742060211173905844173522500587589
19 10 32 -0.0006768876663094972241732777263429412110756258328621479736644589434793307951691541
19 10 33 -0.001841512504834249055568946621339603763104752795590707249077345642763469256956037
19 11 11 8.464694244814524370027960962174429326476406722471217338925211674754049735862793e-05
19 11 12 -0.0009411262777469281995491266108653266934790161356384108210989756382472335872957292
19 11 13 0.0009026014052460807067457611386565856589748653678090419970811885485568409396330309
19 11 14 0.003250792954717532928477471551663896974231446293321342936196040118580402140947933
19 11 15 -0.002036937162946758980093915147004944825663072878583378465367348993639483422528916
19 11 16 0.001266788667985764370871194931374712824385270195014589349146782707009994006754265
19 11 17 -0.0009141437528938984340633165732950315115493098606579449483548232190608043593046637
19 11 18 0.0001032974427078086354396965757076171270990855963776185374919420455286314407308355
19 11 19 1.218076280893053205160616056623516304745422604632526627168469936052200698335452e-05
19 11 20 0.0002753642314258336114425923914395634981415198003656526737088324622069234734503565
19 11 21 3.446219682599853591867134726919085431160440378617301059771579803653997404693014e-06
19 11 22 0.0004068193019117453654934689290646185665865097724212930782211567254621125035074701
19 11 23 0.0003560998755705497706304515559296681255264014629857836953875214139456783472961142
19 11 24 0.0003500018076545676254164608843856714092349653682888555725590150234596282556302215
19 11 25 -0.001865560078169803981278546855791483088293275599119573077331045539861400262997075
19 11 26 -0.0007178610575987524300399883340465284069456988571769264513792258618301409822471129
19 11 27 -0.001230827431739171566254567821304427154752991902903073114728618945010593290585581
19 11 28 0.00106949315855132342427586085380451818629852622750766955899112877425748874971593
19 11 29 -0.0005286571991917452021602894381203334027091150536344584248823981979955153661935498
19 11 30 -0.0002346269061862495024236306074801871624907081106022082002143372575327314795986602
19 11 31 -0.0004251908966727126756695114883740495096465637477217820196153388626694549932568072
19 11 32 0.0006506461691821270181984922784447921120947992652833008795989230640677426742533685
19 11 33 -0.00181470961541156384202419099694533302726032501995955850263430784055911632954984
19 12 12 0.001179914265291570999533469361379329133436698600887496485667165415245827451473252
19 12 13 -0.001426865841587049118488481617665398379062744797646271396384543865059671993927618
19 12 14 -0.005549368948159476146357721507433394762947465060387948281721205507290572759722559
19 12 15 0.005125564941110320764411995274806777299885793870569802284479315864199510705945657
19 12 16 0.003518184238007453265063727430528539636880210288785387909403330041860912404464275
19 12 17 -0.005198666847717896385848218341471484852868014960860227033807995512596217782245278
19 12 18 0.001287125962576011917646614731664165538117885834637099806365371336719158523583555
19 12 19 0.00460659021394917301766092017439734233530750085240994271638745005135707800122846
19 12 20 -0.0001972951247507089570194198357118191538044915245484325138776232881020449339925037
19 12 21 -0.0001019623763817953283311870443368898129027141747340487954190912589675027907620618
19 12 22 -0.00269637118421665800162969738314173309085811720868238345592846440211918668253261
19 12 23 -0.001420998224737450673459385828035935755069349504251485102286601087130474595779572
19 12 24 0.0008740106468310572323750937234292822995718079211595940637252303476573869020926494
19 12 25 0.002540132789764683739442596446785329461159584162127605772589523563282157712441249
19 12 26 -0.001787565007402153219656234938455249625385943355448882481815014340414485306035849
19 12 27 -4.535655453262624265954818160146390996715648594566604148260402843306791207971088e-05
19 12 28 0.00135815274006791273547428839887017468401532134333560423039855202913124997836612
19 12 29 -0.0003215434501852041328060899695209149367915302899285869789388362590399148972808553
19 12 30 -0.002051728836907838996695037835457084169185029022401591030687319070489754955894311
19 12 31 0.001449272978845930122763712381097787516484365823539834723748109547444626402339745
19 12 32 -0.001706710002609140973211728999694200771138327844980636657518971603426276061527355
19 12 33 0.007776894835348463726039111384365309016644645231687173794203415852632014092620664
19 13 13 0.001578569860768806625706153571997320685787337533670890987170038115905983239041804
19 13 14 -0.0005550873820846245324603139381184178791801914222607669262464388307312629689864905
19 13 15 -0.007271915963566602342613274000275337542652412557785234884123096229059707827596615
19 13 16 -0.002667310784921802727130251903037415114685159507043904615149550397231211787963103
19 13 17 0.005343184483310009249358860048362667014354086458606563226164132932931890626872741
19 13 18 -0.002966274007423796683910067100249536737358804453671449469825968261887718287720782
19 13 19 -0.006334086884528564771573652156849763427393396099973319024837281101532804258023774
19 13 20 0.0005641362674768903740182632910638608688685576877754806515752394162847769349068047
19 13 21 0.001937242041124651761584090261460657281729259500459447358972797368991864536875683
19 13 22 0.003807337451115907792519433331717669079003791072919510029093193619474346275842842
19 13 23 -5.632758142388548602738735201284985145633554796877351892605420706431238079611016e-06
19 13 24 -0.001651044186381373779690128515943026461207035030116685959636770610516662822460262
19 13 25 -0.003712936265494612880871055909387362990059256195175229499542864410896940420372968
19 13 26 0.01242769103179061582182104416540369575309133022189525852554976724458937596994392
19 13 27 -0.001843541563109693835355782516609613292095056327909816122049601718990001648873377
19 13 28 0.001380533222627633868979103739556439733042458192019572801901492571428747249262091
19 13 29 -0.0002644267456982844510106087311642756995727018918515905978693274328909088665860534
19 13 30 -0.0005594868070908691602613646187377252855358069306222398928746981014041142595318093
19 13 31 -1.74705450074812771047541073508711213075988776304212501162666384151226284816659e-05
19 13 32 0.001638157989941813632949382558722855760212219837840598265280643418454696090659741
19 13 33 -0.0154690015359728139299716050853481079233216393472061427941516057611071762602751
19 14 14 0.004443884132809694075741811931811299328262673954034799560204519773165740143238234
19 14 15 -0.006759008181972214112299807294857181998063499319594060852851103678210159494923141
19 14 16 -0.003147241739172005663977792511842536268351062234745451680322358867738019318620362
19 14 17 0.003695830041645030934730111872352605323691026949865027947844903922836236452603718
19 14 18 -0.001538571340189482936793953682124012281087885662317768751460581804341510830030488
19 14 19 -0.002333241699659893228291360798787985047236040051776409723602053131964622051340819
19 14 20 0.0009548208677836399391455397010420377731514153562515198998033816696818110145790622
19 14 21 0.0001566589128481768730647958774347778468274976747614211522240374222024362783841297
19 14 22 0.0003143437202984812146979965167306785527610438899152602673547178082857943754148284
19 14 23 -0.0001219533619594530096301244996889372905388496357038976946342979015260660353109402
19 14 24 -0.0008492256125011971384995510784213200536103315021097672042464332566681310325916742
19 14 25 0.0002793702811848329203794896600347389714828707858808353967701861425522995887862504
19 14 26 0.004685662375627417505260707464089782992729384253940235507627546746007628411271293
19 14 27 0.001463566032471608660347948022140129545248905811375716441967797981775233122155909
19 14 28 -0.001366730604386223437353273599439444247645629631751465962369773208187718873674846
19 14 29 -0.0003131421898994742799530581616586236985510460227535049853201466012264918511286797
19 14 30 0.001175954708421706418592183810999132806468936564524291175543144939067729184644129
19 14 31 8.109260922747900450481098996870796689327923501140598093071155422859757655564376e-05
19 14 32 0.000542689902833075671388642278166245887717021313853879346360224246225276419339273
19 14 33 -0.008599563766032018044631946245310575146117773583935267794725674568429585633217874
19 15 15 0.007759136303175321695511916264365876590745903758404350693969688723374526470389369
19 15 16 0.002515634783317946885599482776300823466642136787120205548725904530906288528188047
19 15 17 -0.005191782809099646027968673445797959142874849538711557311285714508020170943043655
19 15 18 0.003013973426461402998555258839674602594368353508946486996750432263124264697575344
19 15 19 0.00630833873580853792181301439566758437837471118020189249720227866567539332086079
19 15 20 -0.0007243719094668689610216452450818899739649266923850627464254977137601448159246625
19 15 21 -0.002006124808133018979929298328807625414786741218225174008035060252353417408660122
19 15 22 -0.003946601549913173758323717922517215211544226717780236273371387308596033953145628
19 15 23 6.674323676240473734058982281330909518849601886574439760804597285260098567489698e-05
19 15 24 0.0001158049866368956850352324901164886534359843760517912297590485850040556831308479
19 15 25 0.0005691512212076870587098812664854806202558506504918662314598560138544426632961404
19 15 26 -0.01222520230324918533812323686421945233697144114174210085907452697443761801406406
19 15 27 0.001865215595265402427148161297723629425646005104047869166528665750551636755576471
19 15 28 -0.001483389441949268629153763306797374414700642715717794129390408707892424147155568
19 15 29 0.0004282438718432864149869814114431528443553812864269513607211147801687020432977683
19 15 30 0.0006492999380471027479502143738002357224777858333628179836292088336496103328951901
19 15 31 -4.325094500024238564659744697614799065479287244355433616445688208775301955035954e-05
19 15 32 -9.753038909145027174794212085733660927267602357342600204704742728770827285077429e-05
19 15 33 0.01516922120449349055170301282253507900894691812133323071602680454222292502349262
19 16 16 0.03543389042464494465552108890608031298936271962007744395174231806886813307199973
19 16 17 -0.05432299226909950789869225566402148517110083896795877164099524093929269661986327
19 16 18 0.02682090430917757363422732893002400681502457579047984747768350946691178839154586
19 16 19 0.05770771341210318503869678955798151879142077327719942708543303029099135883828046
19 16 20 -0.004416141529767559063598001564221429241445484787325794644547773040104427447691242
19 16 21 -0.01912727976841073066347618158142743447888602282937262761337515812850025809613743
19 16 22 -0.03559149885236113050473735233171480880390732822389377488727962520968086293386761
19 16 23 8.69130464649144190982370299761030496420154188070066604444205570331797569563362e-05
19 16 24 0.002035460118856790599099179952967793340140194678196757885840616840995475317080525
19 16 25 0.00288359143916500416019587140723857135563862630651660093463629818163049566521039
19 16 26 0.005465067032239288278089121502558978682995960819261760067742823229571987273338832
19 16 27 0.003805218777425976901777502728958568094658576688149228119860731052751885333378661
19 16 28 -0.002175383140946833353348111999078925683058500348649438594812204623205350679456337
19 16 29 -0.0004325604187780981587051561833316424871372534318820572185209131560762655573135317
19 16 30 0.002608856145292184889378115671970336504058420687473424818033421499582672070733982
19 16 31 0.0002330152730203512813183852678234392188397884933276495130594477913465958458082483
19 16 32 -0.0004621796505849074989700908094220996456607803265048749529414590088980852652085585
19 16 33 -0.0009832027634993254874179088552320996782583860308922214932064345783589994856179396
19 17 17 0.01988103936818890411874143636222334302801783303824295643229058604493436023959444
19 17 18 -0.02098022809040929101347760602646494334694679030554583254443241207893198286318688
19 17 19 -0.03911749928816478850259705324124560632602547066018235292986325126129574334393889
19 17 20 0.006491061674765699573439259266784814501598189370503360215570564407038057248617521
19 17 21 0.0182377475819208298193946179166803060401776874847022760068788693630228846267771
19 17 22 0.03722170877006800267585866998017910582742850736037536203658314395362168322690949
19 17 23 -0.0006495947274952522645170707880757483458793357206602004239010594714095131711592652
19 17 24 -0.002199831404821610415083581467864202709276691625841904569716886243580524968516316
19 17 25 -0.003359078795037146248063537916099323800154872620873992538930939733888050806791304
19 17 26 -0.007036251815929195327732610117633628742088981246033457730278229068627364212552712
19 17 27 -0.024746653744317264290582514864465255953953286971240808544030068817891511195213
19 17 28 0.02547906036587922435481924065682846151456755699363880584822043880165183874552059
19 17 29 -0.007738220759871866930583577248707284150075493008813585337177100785714992477045346
19 17 30 -0.01593348134860446016426236989727520211365498329099321685193339189074642692480377
19 17 31 0.0007547265005468129354050953655253868939018636022474119106550142189464913654717726
19 17 32 0.002153877309078140770702668739955418520427995214371051203709867756453521453867403
19 17 33 0.004396323137032257556408825511344651148766742445896911062589950830510304290848975
19 18 18 0.01093467818115691754092441396586453295017325360205149975794678363684778556817579
19 18 19 0.002196101001743280688018887558590108430357107085386018351301703089517634985893597
19 18 20 -0.005628355217980630271314771925263058230473690496574994915995399220555565809549955
19 18 21 -0.008050614988278019824861098819974134788750239407075960662186471359259834855302051
19 18 22 -0.003154021814664621158188225771268816122516665790184577059081887638584220920336855
19 18 23 0.0006539450925312901646203244089874459123564512644929853761870991406550126254314743
19 18 24 0.001975682197889285523462586056732205119242418749445545850392940720981948670389354
19 18 25 0.002099323143228521872801453057248744516353482895829404649913451109921083812695024
19 18 26 0.002368659319263546448750953714120963764432340617827162279643619159218432958342559
19 18 27 -0.001041398369675629195860747504582944436710492608815357005600932742709991692535389
19 18 28 -0.009244933633726207071162139009920111666177071894054867463575038145473382128059639
19 18 29 0.004935360275993982664340308471715542919091571795596061070477861115082536709445449
19 18 30 0.01201636826389425627748047582404026946673661920612051413466467449109660306099052
19 18 31 -0.0005760335172532817300826291778655454883305542526461721345407308488681536578363939
19 18 32 -0.002423918211316678546390483671884000670559377839233179177213490023267344237314095
19 18 33 -0.004618359671143402592539632341526815976989581288947907512819694363829468436528121
19 19 19 0.006167131077515125094195740799371187660812468699662069146760649160610750366780344
19 19 20 0.0001064593455219352360238072589223288112599398410697401576045986443621801297636151
19 19 21 -0.003543829043469611358687854749741826255259407408054339655690001066520211256557197
19 19 22 -0.0113970593046734727154334454346628596371574852011288865028018026034566812245325
19 19 23 3.77199438963585744849524119126703321401061682591086212563688399027219479198897e-06
19 19 24 0.0004001469252140526088455037976729993789345410864789078772195588251264973089166694
19 19 25 0.0008971294276502272842138115957432198722492379239553850376471983954394998103589954
19 19 26 0.002418199506210359101608558307154571676779568705894905314523241615219482020380288
19 19 27 -0.001210404954230372168635103843935586117714819415048450349049516182512178922853003
19 19 28 9.517670007752340665502214541563412261399030064344987933671607970478311383334011e-05
19 19 29 0.0001617282590719522031561413012314872171786926134697667421661488210679105056456138
19 19 30 0.0007380138966139062270445205111990856945670209594586107865420975331662677829819388
19 19 31 -5.429711099570771635161420092644123529226186768527017202855231557106398376229763e-05
19 19 32 -0.0001181142060737161439128359066428457921059041811696704291465264179863715695699699
19 19 33 -0.0002110374922872637691187670004012930756198377397994731559386338649726167639765192
19 20 20 0.003705529207692003392475162655083084866374273559760874895388655856812909259691403
19 20 21 -0.001873782978315481289954742535084358537687812400133092351762138835495810637573265
19 20 22 0.0002111510216373363024162229881402147605819123680243510764417785833574753001299926
19 20 23 -0.0008398636786152174451796306713957040607181139888386525077920435735764804694339175
19 20 24 -0.0006214089044243937130117080319068314055340872129149807805649163657733124860229239
19 20 25 0.000893202204635275202479799864546825729243159679518191893692325628457437126197494
19 20 26 0.001177453278457838681987561396315593477948608911796222707448481900826875088294267
19 20 27 -0.0001357914535567370057235239739968376862910125619657580702739681166656383868243901
19 20 28 -1.531422063966692074712809971476419703223649862275627423165180047203385896867428e-05
19 20 29 -0.003734167549332215709762243925631905338655486275384351949117224177265749123790247
19 20 30 0.003266662206807765509892672936112570649506462564814569980621387975900280615209125
19 20 31 0.0008507304288102526910268336876979260972931079511501988711166421108078912426908992
19 20 32 0.0002877698448777854181431920111671129112059870413143851745011506406638865782254158
19 20 33 -0.00296005709513397570603015764041924738173117770648046593593430768235321323980326
19 21 21 0.002960437517321048615513371329788218068967286886547896309683206846771776094588141
19 21 22 -0.003952404892362337056463846779962733033625473672476773405744548428464875140218666
19 21 23 -1.914811982315442467240435209575667539270461966752463763883438746883560755029806e-05
19 21 24 -0.0007094832267699105676751731429130485651372650015908735772487884173982291105453553
19 21 25 -0.001383523806134953098944437071819088301176905278844880098082165388612502127875602
19 21 26 -0.0004725775628302960319982421255156173480468087081681418658216070935860339292542876
19 21 27 0.0003260681322245078256353559701138477713299059870243656741006586695874832882355729
19 21 28 -0.000113208302201347587714688845496018605951550739939126637371014953755249899141384
19 21 29 5.636513822736427905344673377782730531519819337734879971542115019635266806297405e-05
19 21 30 -0.004072052150688170650546268625007751195246480707817208220174405026468896940508859
19 21 31 7.577508374251762346778068582344831547638912744370324188677837896820671862414645e-06
19 21 32 0.000955341465076325936818037445706553863059992568318794036178343080771163333931596
19 21 33 0.002858567579211715688797942156638059538035328524316303450589371553270753369879297
19 22 22 0.01401601188156314830314494652267699155900322515601669556600409262623953850825559
19 22 23 4.683698331082314673812661144099337725786701340003224528063937499427751404632186e-05
19 22 24 -0.0001325088448897453237125239052620539958947355817189001584743140101006562991289082
19 22 25 -1.763251720889827038528520673903080683401859598718133500069432180072296028888747e-05
19 22 26 -0.003122059253810468663600003381041865389558913310623024381613780218690985212844064
19 22 27 0.0003800456002323983329636716431646018499469222177805533350974460524809513401182453
19 22 28 -0.0003769705555361559669534843132141561696431517717877025742842036652719297825064164
19 22 29 0.0001932239827576261269514815272501041392919192530243962449884841722239051827302083
19 22 30 -0.0009120537031663020506636811587942972023811156483543294433534385018959509222766427
19 22 31 -7.704216739496358302448950291765667899599681472716077881556926419518833178114712e-05
19 22 32 0.000355210154491307994059737000730558668501708333338194259404827009400947682699581
19 22 33 0.0001667612271930245217297957261880199183056504068795996056078800804148965510662196
19 23 23 0.0005153281298311002026381798734681296818259221319716675261233283950842745006809691
19 23 24 -0.001084784419491344272655632178084442977976912011876724988899915048994344100048656
19 23 25 0.0001985634545565608747240245095364544924737867097798207138855388010674329756152924
19 23 26 0.0007815227027371818848114362653572389760935819412685546857288581652451432613603616
19 23 27 0.0005652819525310754971140151226955294829016819281171110648450117879465594914824087
19 23 28 -0.0004000704929285157558416929216460940902164854664061016142908456884090028561865206
19 23 29 7.164255688020815905014221553729212707490108795281353411756366236295054777902885e-05
19 23 30 0.0001127359252496393916538329552500541592871812768552145947344074730742011655372216
19 23 31 -0.0005101233691674864837353949403022330229096452598557578822912285495046063802931687
19 23 32 0.0008986586304636609723018219912435560473162375247788138390081568611168992127040164
19 23 33 -0.001515560120592944671790477739971192997655375962292817986760632217219698789777379
19 24 24 0.0006705115932632220992694073450657549981880252239498391383187082491633177881421117
19 24 25 -0.0002981171856635486007966452017995382657634232306800110250719821659294926352298202
19 24 26 -0.0008862199540279941845209359126513911914257229524827188332845419047980414523630137
19 24 27 -0.0007837413764443040123498962125549297398210328449671352805356028741694578509201387
19 24 28 0.0006037239022912448141628888944221898504884640672221019966186371863413617106073278
19 24 29 -0.0001303356637947248028186456106106308598616898139456807399909381366112708445579459
19 24 30 -0.000208637972323355171161165513186792221653737152438042012587222648593569076474086
19 24 31 -1.685977719524348532950248103308338011076860286016851330325790410302997018209068e-06
19 24 32 -0.0004878918408596681212804132392072811977796416314232884489504241265783106225914925
19 24 33 0.001681808823316766414492946308030325839872527333761056004041609140594456086993958
19 25 25 0.0007919332207577255979380794416044864980831969797682908754957066275054115921542731
19 25 26 -0.00172934948855112864498078817450671490648241520829414803577241102529919036711111
19 25 27 0.0009195591853870929995369924371459505880384046722739814567054650586261366111555106
19 25 28 -0.0007774797407958079710164660884947480340163740872458498441122470264902031934797893
19 25 29 0.0001825933294308934001051946601891216645464563952585891972590411401155492208591012
19 25 30 0.000395000008458591419253996456402978519400382419595239571325843007110083017418951
19 25 31 5.610417300450206422802800213002407973036784327358211786435984765975497111737842e-09
19 25 32 -0.0002786919769888372966585378330299782829189392040910388483670901309391844204631868
19 25 33 0.003072288064066841872030612325796839482238521753275166349363870317150634421307097
19 26 26 0.002489421655932843284549681251410496206035481578786913322832617952136296765704204
19 26 27 0.0006022198016363085175513626551030229265482617552887624417738909272454373855741681
19 26 28 -0.000502699343045229906121851344772895182575596071576729661370842386488046088509423
19 26 29 0.0001334666458511949520352753773825156149587199070724152929743479812874720543583147
19 26 30 0.0001530206841377584819193649657301512317310642879382513037287547707004440234638251
19 26 31 -1.042259455780934713218421093258016882475679603220591742319759489865825938589721e-05
19 26 32 7.806976251122543188343200747715687336983106200467278309789578630051871761698612e-06
19 26 33 -0.004578084921705797823083824360815048498165696095607028929046455417499343843390867
19 27 27 0.006981794880184990034554174356274675457142734568386236403584365962274897435222228
19 27 28 -0.006516531534332357735937086398214687443768353560753885066663880814361978375701056
19 27 29 0.001838253902177914701387614649658638221485914545577907232652278290990426168139991
19 27 30 0.003654368931471485273138257228617300211615301238479091474310615917254248741797623
19 27 31 -0.0001605096448166777423557519257570166175477688619190238287624135703399207037766797
19 27 32 -0.0004655157102036556162706207566986677070774482958644912019666310574688569440092236
19 27 33 -0.001037119079906587685235144096592840732223085491375874190378315846321416502726623
19 28 28 0.0008470167834870781581239108872218766752074998345199389631330468403598066560038743
19 28 29 -0.0005192935412367988358666030520463763758980936400570145709708802150834804790960403
19 28 30 -0.0009790925664525316815866947753467695290745990739405378570384363940148868820661003
19 28 31 7.237499761243444782768381001341580020880699451551760671324093757890843167470091e-05
19 28 32 0.0002046434074624760466414304649672293968954279042227933261317176799446925784284114
19 28 33 0.0003151113235378934859838564657308265328701293487119241289230889967248409325118281
19 29 29 0.0002224376866545930050529966763160918340244748271516012831161672739577445841084205
19 29 30 -0.0008693598555505118015406254729405445917813188686766898243948638459111197727931481
19 29 31 -5.43823317049190323635483381707519825186629335316801171769612398978129116919473e-05
19 29 32 0.0001628668529341727207694112796816627157768397564644576560710368790633890956688164
19 29 33 0.0005374721332080162443801201799308219364998365057635356739221772827802197560383157
19 30 30 0.0008102334694664986666324539878418207811487893163627202249963938661353694010264382
19 30 31 4.626204463642938946249523211984277076949110923236880205367616309189653608027132e-07
19 30 32 -0.0002024638193760687158670975908525268636040744501483224922849819644892935657578915
19 30 33 -0.0004905440760679801745212540871280579921254136525516970798765756401341972709074943
19 31 31 9.501745276908274270051092810423207824951271429794311653955927563040885029830351e-06
19 31 32 -9.673472055921935658981054889355512748847967788896610015151834179005417923582387e-05
19 31 33 0.0006579974979513839502307762460781082539977306926172601100816730893950245843297059
19 32 32 3.572156102839465971061836854420648941886091712088210693076491817377780545294476e-05
19 32 33 -0.001512854727442996854526244590775902544678646620193906949586155957365958120252973
19 33 33 3.444021289555497690957131832965795599453489471221664847161078608376567252100393e-23
20 0 0 5.864254574839227616216625960494520180038626090500029655195172539907177682993731
20 0 1 -14.92253509013140072730910835239538967789530273939893437341948593744638578527734
20 0 2 16.45235615933275164001244376518223916674978629046639234210916989295946437965349
20 0 3 21.6002231104159463677107902488782653104817306923686003659421730491025752347028
20 0 4 -9.830016752137499741036963117597652181334861470769006166672553283754593759414767
20 0 5 -11.87071536676488174050625498442862992646330508764486523449882542739909833072491
20 0 6 -37.24065195436653886976460162439886400579866706416183721459190347933857543455911
20 0 7 3.203079477864127545886464305048507780404426468408860305991837321240367415645124
20 0 8 3.417388472439363612892180521561459189948202433048199004647348606159710699071911
20 0 9 0.8702768291701367750638039723467945921908239417987971443715353872288533312565333
20 0 10 19.88112051650394005397609075854572733216256882704376004468291915813831885004864
20 0 11 -0.5147877372454852730991863398309760493853991636751023410487793806553014837637191
20 0 12 -0.6207633601961467645054142933023585026614598462132885257437609450696469576548326
20 0 13 0.7002231417919823122629866678524434550656456937021051288971382782147882853359767
20 0 14 -2.704172298712555428282154597244331879055007237245212611338905653265495843952229
20 0 15 -9.087433213159857131913180722715664367329038144583574258371277837937568700793918
20 0 16 0.03085604067015283279390598777709471212577748707086108088991426953048707857698901
20 0 17 0.05660243349139724949643560615027685004715655675972216148921721221244863587304844
20 0 18 -0.09328580352209585328678042202183676786059762781690790248963200577808999087794479
20 0 19 -0.217373227204318663718955401054619725696013751247851569607424378850437885805616
20 0 20 -0.01652506230282110748254089257261697995937386686819792336442763934380033141008857
20 0 21 0.8199044932902868973646828845766625318685277468187141516923591934292173296729452
20 0 22 2.663389490799070447003019312645871362294019413953568725144185295455395109969897
20 1 1 0.2674498939060550224709824832660255466659147891539491515973209842292317582877661
20 1 2 -0.3990408544911878448842272865883913729095744926583670921903204633654259178366831
20 1 3 -1.923141658004903206040758031383745932087114569853974099968007987541517407907368
20 1 4 0.1934918899019158418235613813064602369610004437950235123540344775536515492942589
20 1 5 2.350267868487784848575382479461062735329555728908631081688415749952014615547015
20 1 6 1.893843452967711353523010152745108346907887305150501237332847005652425531669672
20 1 7 -0.03299214367319904099961757801473929599969438883817380343705637895202658638620257
20 1 8 -1.071730958683794204950904136737946549405655954463608711395712675168609903230551
20 1 9 -2.107761816668131355214417695577155399390022100850509740556440381242073876549059
20 1 10 -0.8443745907364845588591735175500137366655524709809364521437139248405618724682365
20 1 11 0.0007947079268487149234413180861502975830235490707711251778352302696416505621268917
20 1 12 0.1940217681358977646373786249078103581527005806142306237919326003627559010551594
20 1 13 0.6314751872253875796345786001279457085925415802714254156825692038364639204630129
20 1 14 0.4471245708522761924856844556580939178740763918703793885843349273184732837379456
20 1 15 -0.276559394106227820715454125879142024651161850867740929506809343673296174799977
20 1 16 0.0001583496824448503485810784229780574211197193262291182863889596393694026621906219
20 1 17 -0.01201907609645122971291656893124297265257669366773380068705557873741496074180662
20 1 18 -0.05208089011064225347628940484460837932815354347712401244203938314403871477803219
20 1 19 -0.1007585487969088438912832416386488449092556441064285580563297406205104716969981
20 1 20 -0.06701279137944818123043357476823707656120032630671775174348599763860390895408577
20 1 21 0.01273682161107082342923650859115285499944888022656273131785727082726985442003281
20 1 22 0.3138217970032663080856665741598300016149862160890468647766541791895017051563173
20 2 2 0.1235352808590197139246369900069894535436640766173442285201380115568332660713918
20 2 3 -0.6290006289534928712352768193124741921196079041220679236683198521801091461463712
20 2 4 -0.188576565984434312455953446268118754936330596541313440551646693223014039713057
20 2 5 0.7989569078685277019633370528347835011204850719830058904623417236521115921687266
20 2 6 0.5672808712308424399218029273146137256931719303540294110010605176706558334286106
20 2 7 0.09727939305896534734447879387752309304292763805447068941834857907684409288498369
20 2 8 -0.3244298247904715372869915106778189984067222048076359505769555401625848041595785
20 2 9 -0.8703782513829850835749120732634240971794292560532040096742183139257356346660105
20 2 10 -0.2455054214371130006812936189633511674718499762446922769531776401128635375840373
20 2 11 -0.01987955562293725565265731048590716548611336723222357100550402915405026811804495
20 2 12 0.04444252917984416015642404186549128104134631966087151474091447820368390545109716
20 2 13 0.2650727520077667415553487666985900603322248826049372308775597861338330395031108
20 2 14 0.1487521456507954702090021233269827213095473478390058462028474109404996556626839
20 2 15 -0.109271275463670919892294570796980960296228429261222955601796061681606796949294
20 2 16 0.001350222850641184453548210924090827306412624438977942207053814748333881671844565
20 2 17 -0.001051432924484001337273111783945620497659538125071788111375199948461383066928714
20 2 18 -0.02309312277924128959301627911263098633806423322556256229811297969258177425162242
20 2 19 -0.04108302779057153730338700833752577100743696001012491963721713945144478120379293
20 2 20 -0.02352191487052876472222531438018479089463613090406786178323634527047667771396874
20 2 21 0.004901858927320559297356177328977058038493835700972039315101907936565813302326817
20 2 22 0.1116705873400290034088498798217499822559152741409624908431177050400919348704826
20 3 3 0.2705914915093851596770890365151743902892184886815496987520210123184247029100531
20 3 4 0.003116003711779064388267588967246052885181257838123987925126854087241076120989476
20 3 5 -0.4300228988316068512566524668796511097958920664592516001100308886008797877497509
20 3 6 0.311356495999748092557854327095055273623756626798145275899465230108498435141009
20 3 7 -0.003439819967690828656748294167584076144686223615580533322978731024867412150218132
20 3 8 0.2418556837161784007245674373409258686391264660884849696442019043317485540967879
20 3 9 0.434948111070530650146670888337642998712783640161840557921343789997964571803521
20 3 10 -0.3273882438456468751622795978786077882588303335918834908645395706573398593804146
20 3 11 0.001028525530787297265893273352457906212536554674987085510327625897160763310840048
20 3 12 -0.05191641572429449757080128474180608716023874017932524345438911067271849740597418
20 3 13 -0.1449981750283865624387137100985582293234350761436337311852556503617155913553195
20 3 14 -0.03471300655397418563147721699337710075298426538795380937169804563626535864792267
20 3 15 0.3699434947583898178917085000962755031946687604568065952964564418832662741119248
20 3 16 -9.716394765549099029189542606280743418874464149054327589868262728115639857204919e-05
20 3 17 0.003858949112118357031964410197937604874881975194394990755577305929946217379106724
20 3 18 0.01224024801212992706559592298164053053518709857947239537180969517012191560949096
20 3 19 0.02552047208529602553933754190715417204998792398831336646979510888203490926999398
20 3 20 0.017506143475437744538670027904466740965029261061759773292283661113114681341649
20 3 21 -0.03195274698776103007966626556827217192997935016663897499347041975775234276130754
20 3 22 -0.1758813539321889437454396142714297184465591628659475124969395155475622226242215
20 4 4 0.006008202272793312269610142054509779320489834989860716331057480768866431924705935
20 4 5 -0.007650799655389973244136072068051422263499006363776923308841161171762549366072506
20 4 6 0.01488786041168902913092973800091824393388964412327336597595793895799603524575119
20 4 7 -0.005988328010293206950552849049892243797094602934983582470903740421151050318274218
20 4 8 0.004380361938097956044542426133670079214119840781420544783586134806032956418978377
20 4 9 0.01072402024350594322936545500614793238633490433422799684775412779545541579467503
20 4 10 -0.004704012786585051374032570227791834955193659354516362419794686601452394538001412
20 4 11 0.001796528210965481521417530185140880941966703563418854264253779365450436960203449
20 4 12 -0.0001078424587676947605680484060785659532719507322217650997938115041282915885943102
20 4 13 -0.004163760586852705492526566743281857544775608186697107046438849939604261226771037
20 4 14 -0.006116787358266388681995710707136879300328566869386290135183730376746063310336337
20 4 15 0.009208250506345014933615239666028052384837938170476330060887054315116596240058097
20 4 16 -0.0001635879347842956994919821481149448546489442020478406837894573723383643350578338
20 4 17 -0.0001632453181941237732612932415775013055153386171334745839158589477181756929502404
20 4 18 0.0007063908584966933829571422333590523331662167899057540188795693912151763015072074
20 4 19 0.0001963030876689343893793678221418557267551937366354290025544663892758996069084837
20 4 20 0.001173492069112026630615612536649381632235741901442244126239638733166652219190839
20 4 21 -0.0001171292508847546457745984257462079739891820224339519239539756043010447611156095
20 4 22 -0.006525688199413058161467601276009760663165890171805508635152961924773853781017111
20 5 5 0.01688313812626712408996653475976929383796762487483926141469239152989272418206988
20 5 6 -0.2058973882247646493407852289091742989392274835227957685734796591193727738974711
20 5 7 -7.376329597993565308489523911763946767244169399564852994384185117500797020261306e-05
20 5 8 -0.01289611009817595744235212920722497443245663893783263452773836073470640410194409
20 5 9 -0.05370641336558042573228911803183592364070721889085650389620952987327663255118007
20 5 10 0.1869150316042818461334089985559336897538177018060310844695195830078898659300493
20 5 11 7.121010204845054839856948189392935304921885424321197727419666282438213536661231e-05
20 5 12 0.00185651405344069721750025263622674992333810105973528998050077876901135684183649
20 5 13 0.0253725852634541726781562510721003378905162760502531211408561755855792483514674
20 5 14 -0.04019653267508630904661990174464383907338889437144896807300417080721932879234524
20 5 15 -0.1183189461180637835636180091844384054771187760115144224805823117124759443846814
20 5 16 -1.109694588821005399024511971776469111405647046741184927829382414153649764731481e-05
20 5 17 -2.415999940767131938509093457410696563785481490260098869170903827383940414610053e-06
20 5 18 -0.002776918577362867380043922105067173808858264210492066633478090781098607513452837
20 5 19 -0.005305556327941623070616530327372997137821024341575240912777524900975084916067104
20 5 20 0.00344150060053296235089370901488703576364030566273609662098801404103188583495395
20 5 21 0.01102502240121818047909837597135969050533477597099765496197399257535132153712251
20 5 22 0.04900428112741375215240856715732585990881933364146597891801349700383428635811628
20 6 6 0.4052921380575503821928997575371388169784531173249765634938465261989487912422085
20 6 7 -0.0001256445059647935161725974981932583054725182573469507219274858518572934362037739
20 6 8 0.004634649950459770108474612364231882965789232640628300020065925547011426786812481
20 6 9 -0.01013914396516783430166932399125292850765556352740243092050840729725978495134633
20 6 10 -0.3942009411277551318147864876176783608344613894495102296758359961323470630545306
20 6 11 5.261567890527741131075463507284520004223790518439825756400210364316285146455719e-05
20 6 12 -0.001583476332728673177975841906113300822851523413667799385127634991103684107487422
20 6 13 0.002589849308504572107046682082437406647806107797707997741553091250881082872149124
20 6 14 0.07280778499806886119272078296616938228637257770342104217398041838681789334624288
20 6 15 0.2871828827261924394305241314132253809992647502989491412175432496730775743515234
20 6 16 -8.276345119784356567017700576937627707249817351437734593061592900043378560823259e-06
20 6 17 0.0002368378606632635005379245477709703806859371535272320427383273428066700436247785
20 6 18 -0.0009314288861445155077822296790180719374773439230422708464032395315427339094955524
20 6 19 0.0007114959608178787146897887786387382488108832074348889820335117363851925201326822
20 6 20 -0.003521980941841643917377992602172366383815564591701194297124269209370800270295707
20 6 21 -0.02959163439463092600469164782368296952137414265432364742250552545083423641783617
20 6 22 -0.1182564791914839238591614058940607249818418777188936791601116018895914380174754
20 7 7 0.001415365068750862664999860616057644112418787400486289437292796000822253697899861
20 7 8 -0.01053570246626419412698127079790886690721252962747303488220298426641740864109226
20 7 9 0.01924637322191125336739713747160242411411247140957202086690444443212760754656386
20 7 10 0.006963330514702632183878796433352337011036966898960218051832206459735988454565463
20 7 11 -0.0008695600276497991600912183067379595853081859676607662268736545705988219750647395
20 7 12 0.005638124758108450468597723824741186504173286593755763305133680412984887751350232
20 7 13 -0.00547777515352069748922463512802819195260899614783841360266560385899826966645287
20 7 14 0.008928505498666073029320311091384036910647916859532998817087520106077246265761563
20 7 15 -0.02042470987388585136224832616128475897905429122731483519582730449032330590175769
20 7 16 0.0001221930829088775192416265930711716404583631674374143447609670991249920364079675
20 7 17 -0.0006677658056588726735650731646007095963305875525896481755373136628908909288427577
20 7 18 -7.304794993270402453360288435457823074165983138551094287979586591341130894254179e-05
20 7 19 0.001647656069029494646535455096876379606133435961073030610964971749061567256040256
20 7 20 -0.002624936849473187720902081808299315009211990314367084587990965286622151914328062
20 7 21 0.002275007688488139968406598595744343238966326799433087271595678952342013883549115
20 7 22 0.007590163839773783783913878955162448198592555863578600611965780674400338716291443
20 8 8 0.01037138787499079399694063765173403088023727687269633270699581545247565105768439
20 8 9 -0.02463967937221800772218167227342885219244475499411124852761159711608439400829707
20 8 10 -0.009466509946707930160626944436665993307767494811372298516017750045708395554929032
20 8 11 -1.187536359241784188281626508939710980328921993740286225906176641124845338475058e-05
20 8 12 -0.00621595298125768209445136260931253520616164317353510937847577770956778237884701
20 8 13 0.009166088705800703219273388558843215711575811010749678184515401626263617094718241
20 8 14 -0.02423169671885568113067870713384206220859866977132666036259393008088423905113541
20 8 15 0.04514877085437588894986813627699626650770360750062692126544868730399571235046774
20 8 16 6.069563049277976979765629633282623021322535547798930287925057912144496548166253e-06
20 8 17 0.0007898704390282413211961134932500082567012359145464103965310593644483648918260123
20 8 18 -0.000212903658111053217445244712591003691755141394641229964352074641053371359180156
20 8 19 -0.002885578618238727013830256912822001395968358888606524550991220457421038813650448
20 8 20 0.006407537650039715190379570950868565576675755482354659125570819174657244668699727
20 8 21 -0.004501311926968486828365458876442196717177060288609108366358076655323586790769995
20 8 22 -0.02038470183082757150386462253303306167311817440706097093357077437863381261543464
20 9 9 0.01155778062708174003352101247633151775957193519136544321261719935449208260221557
20 9 10 -0.02047386013939298336353005442727928022289715990387366795005372016901359857072496
20 9 11 -1.518502232655076722206463498195787533386498125737010601341676939992427676267431e-05
20 9 12 0.0003255356648353638536994485227669696872439977949930222351673531248496229161972645
20 9 13 -0.007707067521854080941412384623275289012451749799191889716484537131256052092370303
20 9 14 0.01221754194474541909926767087706685760667363285568212562549956734712853220921524
20 9 15 0.02007503986172282535773191254106071523093243566168693713215776371027712967669969
20 9 16 4.807455029737170640736474685096718582328033117996952385206955658563229134909692e-06
20 9 17 -9.932386011640338016900186904205915145504760762300878975796567754519198510036587e-05
20 9 18 0.001552498161355892093619032662269334861527685130680935756324279978886311828115881
20 9 19 0.001069074186992254995416987750900081396370799964176220196196514214067137280986133
20 9 20 -0.00314493791849811642756259249990262673042564877576249131167932329651231134381609
20 9 21 -0.001095174785024334510177707371685094625254584901421666927184331402049722502232453
20 9 22 -0.01819998453499839880294441015885392878018903383539261454433437265496281325719506
20 10 10 0.02953024203046978714697353856839562747238103628878704293778624326268104931478002
20 10 11 1.693291524292983336288635634259158224842663125850494679544811706707176853467108e-05
20 10 12 -0.0006883419205604300981275433150673588822879623262419500680985112710456305671074845
20 10 13 0.0009484950065497092084154021668061486873443648112414048651370963672187215801505603
20 10 14 -0.005855344440784166487080388639030813613122076215566930195729742336422037403502939
20 10 15 -0.05121049946889315118830778233482948655406352873416448878135508993094842962559989
20 10 16 -2.23948440658203996759092405983579130420858325091639700566559391739927345405565e-06
20 10 17 0.0001081886372835898075599867769592660516649269827669434240685191036216616069125455
20 10 18 0.0001957687741822054209902067928454225113813972469634811402781822098301825201367587
20 10 19 -0.0008905576913177011368647960986170350963215944146166596990223636401334701705622917
20 10 20 7.194168887293982314984171123581827706509169692816801390645600599216657998351909e-05
20 10 21 0.008776502308439838551408943215255506193570872436340561893499728902283578987798341
20 10 22 0.01731111966750866179125721522438495569601733104203657492485338593906481443467857
20 11 11 0.0002323148425340218870741174645617555792921703031416713962081531663609959975922222
20 11 12 -0.002254489270005357059901599102369186321068472648192337482228673901433045771400756
20 11 13 0.002184129281757324920747370053777197065557344461893685014817773384707932820198468
20 11 14 0.01815439762687069497963356765108857113366859693944666158475356825673227295791246
20 11 15 -0.01962821821654038315002911742807049535118601156052182190986587813134258808287186
20 11 16 -5.85988044109000913241278838356316296753400034362805008496075964450021406959346e-05
20 11 17 0.0005039010246391594433031415138675872678277519023080080385488161066514114995913906
20 11 18 3.468447111769749072181584114000408510386535273012289580098668625871461409086551e-05
20 11 19 -0.001067557179336574123284898141635072111536182674000126937606486218693032468742847
20 11 20 -0.003143799527007371676424351142957272194083475403626131830470086248210304449612661
20 11 21 -0.0009848015417721138191569749106774488461691224521817319356512498251013084229342324
20 11 22 0.01869250663115660914560230280549672138382134151207169983952051190667681365498412
20 12 12 0.002139432104418377287193648901764221821549539738818872960216447269517785420882829
20 12 13 -0.002143931433126674307460973255192188772192015975266783172133984486739921446528644
20 12 14 -0.04246699005787179968365080362002628877070687662817982331274709828972456991034627
20 12 15 0.04784755098426328717157819616991876324825849581828961913137832275475541315404557
20 12 16 -2.888636126735841841589669694482854708706720679266528393089516890263371489352484e-06
20 12 17 -0.0004218775811361811791763711924220993924685284396896838511977562820946229744550021
20 12 18 -0.0004918219681749433528586521697267272108133450650413049577360436442786892258856698
20 12 19 0.001727529304674448156891926352645175377814593454262049330328531321035354469280207
20 12 20 0.007763095244243783062968749869099757676413181668163787414703726007536392876328094
20 12 21 0.00228261218176274330120806038774393990445520182328416777019683266393540305060619
20 12 22 -0.04814331655017268291375890072645269391665897460442592978919301955745278059635223
20 13 13 0.002041927779388335381830091964834512782932082659447342885860386036321703844586416
20 13 14 -0.01262220279933577728397263893793919581963337048766417324167032550448162452960453
20 13 15 0.008142249485295982058289777988016348863330204077568342821077257230348142523135215
20 13 16 -1.39519211399389888210981253469007732181601531596124291394041438169335052804887e-06
20 13 17 3.849826488933987502216706843230930750679021892048647542999733291446994711101762e-05
20 13 18 -0.0008928929867568961456331045979225367384599294495075625450584134956148033755725063
20 13 19 -0.000202187569392451883226160314752214901987995691429075400544429652205721010162058
20 13 20 0.003763571703687250903677912800734408508893073316737697483724457867489280712781732
20 13 21 -0.0008944034182488863900054971286310331137613408547457940314787407682420700858782729
20 13 22 0.001214391752233811127065136904752387934643330649513944485898085307521438808821852
20 14 14 0.02552048410710601191708197070509723193952323602727678839677054976798652283309823
20 14 15 -0.03149383488977003665631083288579696284949145593982714744552939271312698005455545
20 14 16 2.496406077922188120024546623899435080030889674222669292645225008894899998669659e-06
20 14 17 -8.044331262825074629559192035841254120676590373949241128445731413087957366892185e-05
20 14 18 0.0004597692507022662797235689120645344198586854693780140108601682459500776873791149
20 14 19 -0.0008162419191287638313397493860122378070772413796200450125025900792712374060938999
20 14 20 -0.005794835640680203550097047412614185387737811131352484543755613999646206596281682
20 14 21 0.0009078079569635009246509185526159059492927325836280784482465961979414939598885081
20 14 22 0.02484092828544389564621211132317034641728061808044494129181600046763317197986583
20 15 15 0.01034546651845469042546987460579131263369957625910621551703024632309646778849622
20 15 16 1.334272982721126386413360979855807670580872714126273025398292218648032071838341e-07
20 15 17 -1.155972409725866834675845581323826372413913427731189824953943644283666558014389e-05
20 15 18 7.346826799967794335790219407885607051042098379762206458710882986164298413519207e-05
20 15 19 -0.0001319875904836079689038394537675695898739362491971642919374771257712391180806044
20 15 20 0.000339977695139559278393240539881108989960214068435023222206521170590214540775709
20 15 21 -0.003282021291388993982031517434906396155350619142770904035589759010473751830822562
20 15 22 -0.004412557413977062617432493820426548284197666302841910191117309617121586718447947
20 16 16 1.994891641871601750602466740860008560186665018673801230559562688577075211718005e-05
20 16 17 -0.0004369021612181729509712660451781312961078233235538544419821433320924263319019904
20 16 18 0.001970726512207247267687637827775653402973827582314034276125794345585729255974818
20 16 19 -0.003117503566055303179580450316326231129156540035480951765554816426217392738495336
20 16 20 0.001705076324588528117361036125007496470383246847282273774111298181187105681079554
20 16 21 -0.0021900993923229249211520716287046514043829442844964621042010649802125812574898
20 16 22 0.00740642167676606777428044192583957056019275921415082068550204677137802995751803
20 17 17 0.000135046695394258726283689293605682505737456237006061919524779284344080136830824
20 17 18 -0.001099802023178734975050516772619947565775320332137883536580312496512915889974458
20 17 19 0.00179952254882896427004507071937572693904082080225296140893702763998038683849101
20 17 20 -0.002812168358316285379141364613129066069802957370805961048665571472457938246541904
20 17 21 0.005167180387280692407194921139468882087239202230851277156853763520001147654647531
20 17 22 -0.02144346602978404677647772150578356963798309828091445109880348969538476698265856
20 18 18 0.001037297840544829978619719962483008187269105364451359890855498356633712244496534
20 18 19 -0.00270978216714378792550365503432735860802938371901461874733993124524466611305399
20 18 20 -0.004293081095795057589015974394294901220886894950078927879079408207359883274431436
20 18 21 0.007176728359717862523892400961631352073077473427611446843268427087082762264807024
20 18 22 -0.0281136817051174387995399759711679493307062644634118315210052507482847516760454
20 19 19 0.0006800072579858248055753731294745582742061683595650757228846149030874230630561237
20 19 20 -0.0007991648695074060641210884514750684099740872875867163373438486179072285057673456
20 19 21 -0.001581316903010584012666336473938917677571218887102977408696166189288818800157619
20 19 22 0.01152224419914316402718602439076260148482788876762667522382662738112376091185589
20 20 20 0.0013692997109380013463015361868211985121407142472449438686345863547918822438101
20 20 21 -0.005487467101924091610000704384051515251433985539317156506629232469635786764357691
20 20 22 0.03058674143619199603301470042145644400617721676517678073239996473231635217554462
20 21 21 0.001358012701155017766716643897938787629624206573097153723300887268626696652006493
20 21 22 -0.01897155198047519654466113454939388064028618990246660568471441152566277745934203
20 22 22 9.845943651278924609724430727664589905877102815259450807972028363111609422212709e-22
21 0 0 7.651593171169301303212470101955563033776478469850614676984760309405380039811074
21 0 1 -5.425048018552399249098983641089100061252293397988232551570480688141625476594106
21 0 2 -1.621363491919526252358179560121259250130267175061815623097446793911694394861944
21 0 3 1.019812592866392839155525581057494559605595799315901269469639379271841003252094
21 0 4 2.030913546458726881948410512840725775439677343425504134611385717180386318299517
21 0 5 2.556783218090982362788458687292256055262553688603642850609775555222748702614639
21 0 6 0.2311263555298981135269294130261151336074440705241311167509764911838581451979993
21 0 7 -0.4412334392479647073194428659705097947248595729725133978548208876600587860023221
21 0 8 -1.402804864605813213396446128529141974835416458340490889116421175248181404540394
21 0 9 -0.6842269153564823505444411406652700246410740265523065944962517004726359796581228
21 0 10 -0.5178448607933224418518713438830943612267436088163143646916719060436968904937959
21 0 11 0.02387056965277733793783772316795741351209532087859235724948921398067105007777328
21 0 12 0.1781978781087900027672249462106005361255160208151495448396373768846814699785847
21 0 13 0.1134514814556945728269160567320594002236118863425972328741478174102325639317708
21 0 14 0.07774819732875082173325980202490370701861476639715088546258971685166758921812406
21 0 15 0.03706640353060243313349255943923176204831664527499507125136202819085470329354434
21 1 1 5.91897377706086007637202530076550691286307916590046710614867614373632348118283
21 1 2 -8.024553582039511299561420082602596918691255523418654451942573773217295463719609
21 1 3 -11.80009075902877594201673201187603333371406813677338455390636913102786235716714
21 1 4 3.774385069599299411600820198004198566144376844192950489633659814499561053865842
21 1 5 7.708524338628787311595337849830270673865505453505539554369898293871048691073835
21 1 6 10.37833710030558504688471316822733911264215061129936372153887576623711161129095
21 1 7 -0.679210738037613689577074777746363796159021798628264445176524734924966835154084
21 1 8 -2.260506213985816884301338965838731933728788317140159779124746663885669442554574
21 1 9 -2.035772162691256517036997539321623203256121498490501312014213710393608207808921
21 1 10 -3.039857640443895543846706066030647494949802682999641873021713155466077329709945
21 1 11 0.03753562294093150786099648936732489642674075013285997528572651542658591733234345
21 1 12 0.2271747793763840140913953814462048820388849430562696621128851376596388821943952
21 1 13 0.2260099306837246120304409631857506504062081589491088894883508630030482919776752
21 1 14 0.2706708984085656770933001741105509830261981007263199147078971076737303398136821
21 1 15 0.3305595811483299568394674376498089040580179018898679371361511044027469758586934
21 2 2 0.1102338005622038440463434532334473813117068756660879793198405359288384524064148
21 2 3 -0.1643022411560049331964828121442590597362558307295204529191905993286956805152864
21 2 4 -0.1026496378294626690023102650544925070263301972714448298119196871058546098523874
21 2 5 0.05578814935509162499538500765913665676224444830725801610560845198492853697356729
21 2 6 0.419740265878840385830224730241905361774142544110944057267258455041098570394194
21 2 7 0.02815292917833413020903776362386486190983502708392790873145276557019339856637274
21 2 8 0.01361327467869812635428734114418237555716273833825527759285152742495919852274059
21 2 9 -0.03388408413867525903423766944446739498937217164337334144008444268678355284592557
21 2 10 -0.1479428406341099395454356383796622166263938880666949566059100910772924007812844
21 2 11 -0.002378660770692123820131779389781595315043602607919686491638970251543876415771657
21 2 12 -0.003345734148048194749739938627074931632933197183571785320137716782151249440125527
21 2 13 0.001725640742681588128277367621234933987514577998039375749243346501520845622504899
21 2 14 0.006816958904183707591715977122392026649443065681896301336326516699914919636979027
21 2 15 0.03240616287674245209127058722414527332863983343518044676257174755938211202737102
21 3 3 0.08762278711107994109708414041838533445421549530633394720949290043676395488008499
21 3 4 0.002002003360435045236401105898260391358976165308899676162014011737909228437736618
21 3 5 -0.08173085517479463323555857838190924784348872101456528996399381643301216476681602
21 3 6 -0.2453754541731051420697027473517724992608275048936397328216688607076369387794258
21 3 7 0.0001940513622911212099137302300515958044532555377934933042972826951507423815943137
21 3 8 0.01031737562730611751216670482267179031937311747121205018338506717648243866581526
21 3 9 0.07242857487605181797807107593664994195771410938606710855714298016596341998372757
21 3 10 0.1160436445309619923731446771590656025792954928915213069491618047159363825664745
21 3 11 -0.0001052101788614320734430787051577421707618539247184350470673947269041825445743885
21 3 12 -4.713391706221586079388551537809614152659877633367777283508535313274662504314005e-05
21 3 13 -0.008251071090429706590843914901029922348219898690320993999873318913897735012288202
21 3 14 -0.005131612502442750024064117700088012384046025636317264156489091500283349383207538
21 3 15 -0.034306091860018668449305735049162081654370902536929548081012563818046208418638
21 4 4 0.01541801226899503913659834506117628838871872983568431102835163333639958816537154
21 4 5 -0.03945056428893711680457275425086666489306659378979334287915511386342066569423127
21 4 6 0.2072256060083498441415791774913887735674874504304863513620638277808369319297233
21 4 7 -0.009483451027975105998641266002174228999590646981630621349893383324410722757800149
21 4 8 0.01282307385711722622728890678222446653256618576353905544396864061159478983072887
21 4 9 0.0464884762374027981989483121101996481392795130865146729945382655916148101373285
21 4 10 -0.07308917201626260725837985294354623905413583182393791874748700673494526905457128
21 4 11 0.001358366194958349368846267856960979286085849251461993027565272487559990023610595
21 4 12 -0.0008917969461990948260291715007201839113143861212211825108863483900468634146937908
21 4 13 -0.007278724288981323765634938665466156095207177027737129625753021116608251884834003
21 4 14 0.01065689355422980765313797036406708833479875672930093373690673681431298903391069
21 4 15 0.008461796014134221422085814921938819821546789239013153537297440692649224371925801
21 5 5 0.03257621011424826732962786696514882196343320734568302063414503002200944155407475
21 5 6 -0.2681928807496565468707191649558362372087515133789010082829779747214703493063457
21 5 7 -0.0008373468667092345726010582380135145362809846680611222872466174837333399973101751
21 5 8 -0.0157050775361413571355638023941930308335801197383539817460997683135175480817015
21 5 9 -0.03675938351477406449537993592610207069170156688196851540233379161940227519303959
21 5 10 0.1128114339630761135135928640513765769282222845168172482257191520380571687168607
21 5 11 0.0002014468815403770710361255953463772658608064496695939598424689845231948274121795
21 5 12 0.00171776392371123571376458686553940858027425516288044230104882007998840304222872
21 5 13 0.006469883729074170276919777878333392395697645066691588373579108597880944361100132
21 5 14 -0.007971459930512694386046175221923593162427123893224157865209054823939855592549924
21 5 15 -0.02589692412812552426898300270975105915675077888226060527744334255998400690206667
21 6 6 0.1039653660069683910686522689229557822605186760546597880805711776945365838058543
21 6 7 -0.0005431866332820940042667068376963620019755912432613183408783798661371945279498694
21 6 8 0.00287001899713431857294724751568998027147219129972636948849568490665777505057487
21 6 9 0.000620185081748982320994840814391963842450163001381283374490171960869971190396232
21 6 10 -0.06916096437436050843521947018971190698431366651580582025138966600057990480894216
21 6 11 0.0001273745010661749997995786069328318668167647955203280371842170728756915566253202
21 6 12 -0.0006526273874450494182327739475834170484062215971165198264765859265550112903043789
21 6 13 -0.0007884897002778716499094007442930723724671571416936738365653779645507439953711854
21 6 14 0.01225126744917897342295831099420668133823243454111049360400992037905955866713484
21 6 15 0.0154103357266263118286065820507149257122304200446987511562757357116081747447768
21 7 7 0.004619979296185034571900666152468749886223685378863586071596497608740513981027931
21 7 8 -0.02635692180968488390138242306856824017032893409156573445159394300381596248949074
21 7 9 0.05029861135450277793125309011692937651621206457744303161854351969373914627945433
21 7 10 0.002781771648536759331130569396947267340628956233907369357141653792306170784073589
21 7 11 -0.001042670495157404025988344659135463541342547337046304949821971672859447474121604
21 7 12 0.0046038003887515807385178364286014500277777685261189884567316463261144525893559
21 7 13 -0.005273348637888945897522168298805230910162768413292580202190966773850558650721884
21 7 14 0.01497744171395131647184830004283597834271967116588465906153643413425906723588169
21 7 15 -0.015930492029230659509223919372944581526098198699945718276062306652919755892636
21 8 8 0.009484637339765597214691740902530182909000025717014500898006465471671414264986577
21 8 9 -0.02521779632916063576195118297098968562450432898472544533926185454953673150034927
21 8 10 0.003155008352625373473907588449119456986248262882638546956540385213983305096868293
21 8 11 -3.889501878461723187420915094385167560264458322606755800340859529326060191220239e-05
21 8 12 -0.00183745323202848419993999222660032201034773246552844977742484746671093258055356
21 8 13 0.003473361855397770898674044494429368322697039445423129290955087857197905398153871
21 8 14 -0.007707294430267893873504439252116552133339411742342623229649144674873405965427825
21 8 15 0.006493278991946779180479938942639278676929550675284251584829748057316206494355291
21 9 9 0.01526701784726305301691824714956817061440298761571971646906781208597098536717911
21 9 10 -0.02043434182102011988922276386609438049123352981879742401253467299859065797980866
21 9 11 -9.700501090289860923240778538125902860162261743749424401177420512725611102484449e-06
21 9 12 0.0001271900846354121892879869790814818767701966218560644184381299866848644300485324
21 9 13 -0.003866384123475650148430173947863658668849914285301458477177680575398159438764671
21 9 14 0.004933118633522825844951795332686060176358235739094747748114636521187129575343414
21 9 15 0.006004270925454743170133750284367714833432556452283561744453106951097067258614146
21 10 10 0.0107093207054958981876434742675961126989512086985402455862660238770405137195009
21 10 11 -1.447920477505677262747514893085278975433369075580955884002416515150836157465824e-05
21 10 12 0.0001960060655809507567544390631958406020731426512103526322055549612255333945754099
21 10 13 -0.0002075600664267320368612693527342354976536038447197905118354940977495599089661978
21 10 14 -0.004562861793069042319535495886146341340666822039664914803117702176208370240913784
21 10 15 -0.002495091662706550454270909700141358615607366386868705316911433188703592991835914
21 11 11 0.0002675685640414160667133458556064491407560829372323010477014275769157973183028097
21 11 12 -0.002149444125342038762922246006506712014963815806255243297836779728980497915894605
21 11 13 0.001523199159695636512053850221640571569630032406009404449048515306535171565837203
21 11 14 0.01410345396565779137642353538298932641263194625030166647569558773562937486306269
21 11 15 -0.01357690939971386482271675213279947672359344379438814816101688143708792091698022
21 12 12 0.0009779138126523210960068984876697552837706605228394734111713824975064017795511792
21 12 13 -0.0007168553891214890536339762364208859862272972786371829106189212091294459470124104
21 12 14 -0.01505169585076251117056219583837088880774904712964938694155122751977825854220357
21 12 15 0.0153395564119254852997762468806698986456805727152296791430651777788357604864291
21 13 13 0.001377958212654811924760346143839317394127813597788557451960500847874669003789727
21 13 14 -0.007425621540911190323448739090663914519855359660161613010337064338701590885894163
21 13 15 0.004383791386353272563870082496685635938211383412800228419828009018537570318182165
21 14 14 0.003918595435929701463202991423328577122911354835689839459232886167720842784634866
21 14 15 -0.006887358709753955151658120350516687258704118258776416646450250578835063478463481
21 15 15 4.298591134794875629081323112820034953210299294581907852960685544808955506904725e-24
22 0 0 0.1544083689949104232587998544733348884210165572572102268696747961154149454808912
22 0 1 -0.1407675620998741490720427762321843298696657705341257262279643914113592334788499
22 0 2 0.03369844290497266912668315654449221156452712843713291751312113806644604446969611
22 0 3 0.09204955438329614895670128577610464945552460208525776381297947896475956709032822
22 0 4 -0.002487751097740496923612902771901739013823226740140363487375300289268326190974909
22 0 5 -0.0107846720545218159593181548397072060793768038581288426037404298030758450979712
22 0 6 -0.03863619702678292911278654222270959741101294403620016174849555836722129344363806
22 1 1 0.01003571559763596602102821842788448491049458432930596238637909885712951975944374
22 1 2 -0.005171506610829814728359231135305626868751526105660723921236680393728696920139203
22 1 3 -0.0127502882264893750208872016257778701194407434506189283420866720775451707261193
22 1 4 0.0005329320561788382120633251706930952619141736891009011942346086330606096169127254
22 1 5 0.002828530093168614594810497492320726271600080432380684214854914104499094889157703
22 1 6 0.0007893988430450503316268512634601720480637584633208960218911809586175649305449608
22 2 2 0.00903884774827411468503161127706045823619160273283297144173506279617994972763162
22 2 3 -0.0264707024242356074986841220210664793444865185449307697481124279496202168038209
22 2 4 -0.001854522167514146080391037812472962539249682986432743502109939266516872253753384
22 2 5 0.003435050530914011749663845291511300564996242276333718734517168958172907944802537
22 2 6 0.0238025909586423894152032832056889008590350849371948020542643807199564733423901
22 3 3 0.007395339603517168312982488233468132301223434013477961824239816050599153437936782
22 3 4 0.0001867518471445840965446294858118583589673319465707078805403219146193330284448491
22 3 5 -0.002455110460428432517298381819264168472499109837185494512766040814070051679480593
22 3 6 0.001270242015275221024502156639356947990371480374119755448067340532332021767761681
22 4 4 0.0004343688573786222302222323512678563991639913988709276673697359800560586990238492
22 4 5 -0.001255835340941912553317391372532433374120068100652121845067049209267047992972405
22 4 6 0.007738588317525080866332172844823593005096657262303084468234146567166311044987261
22 5 5 0.000203225464334375444543909756370103773199864130557685806493995523705636245769798
22 5 6 -0.01731378566647458859823306707377431191649167193934484512745935025465058920194676
22 6 6 1.392635514064114483929065719707796723552877349569934240738426875261773378345981e-23
23 0 0 0.1125865181939567844121343640163264724918449458830095675434843561422962047420532
23 0 1 -0.0571921260297708062600306826806844769245582356447252472453819420668646178627866
23 0 2 0.005920532014302713783565612170285913005560758351359875807403180582999157461760202
23 0 3 0.01551921509085666175328420327229970670411635290777730095126382632644806494385975
23 1 1 0.01167270295361481620309386519575193311897625433616920917003641272904252433079501
23 1 2 -0.001947427847632498045652893261365549172525595634768218667757638606627158079911534
23 1 3 -0.006914944160440104186565860336913037312361221350597227630607906440787864296400817
23 2 2 0.003646640954088112991265526313900117187109461211783092735005342751123234490866093
23 2 3 -0.009228801886253818949185450286237299426137726886052797939601422625380121759939143
23 3 3 3.36143057730191996742546822885149652736169850294732598318920692381375884784444e-09
24 0 0 10.30043908443693575429742384013553210760425972627388119817258367891896209429589
24 0 1 -9.2162061221759725361918648389736151094541120241095854604607923581848423782827
24 0 2 2.45752408864498986562918686709126703218177637191649503185490219768106594625522
24 0 3 4.905687010172002822920509122538605651541808135359070137243600795554584534627302
24 0 4 -0.148758171891740729244035674565340444774579554650581599615172036817477313478033
24 0 5 -0.5523416159372211643085024085234329473923893776686827822657063891981214913520883
24 0 6 -1.463160883913161727293633979142516396703156046247975304501640925854594638406913
24 0 7 -0.02216166952391219128317575858072974092153073772535833078909278896171373837736355
24 0 8 0.0105944107600687382279855496970826664486576471533544405082674524142669009803126
24 0 9 -0.01797538165334289682599428118350566663374378629891715434554308271173368666776662
24 0 10 0.02302446153742901457434285751168564156394700358336545438681624580786113049420564
24 0 11 -4.17421861909735849301662625727420790036188422347143420932462981374956304350747
24 0 12 3.623206258411023467850928961848791476508044453974714956130708745397732126836949
24 0 13 -0.9855495925363736530757385211125866751963415483427570309054199392057288284989458
24 0 14 -1.85643565120999944053659604740139616704550006635123169872542294095174995821388
24 0 15 0.09464788251790259408339062798218480728220992209628624468441854120321225932858087
24 0 16 0.2038952121905776876793765526545227168234230032159548984665484778227645804701187
24 0 17 0.4578979311331462040141205971154368539218212770101384648680791212522117447487338
24 1 1 0.3130568629909647739346007016787439404764463080671442186386468007178475396965255
24 1 2 -0.2732445945797146510832459858132871551044196313754382558605812335306457652600837
24 1 3 -0.5557532088500922293563513485968025049104123774713299223411005480038930501939067
24 1 4 0.06984596212544203645671437621716727054095143988985596521795058240586327932712612
24 1 5 0.2313904882439111559505037387222317435878464059797262457004048074176846030763359
24 1 6 0.4483121462540461158895442283433515957315774291294690523736138073369422287314706
24 1 7 -0.005724686567838751446757797998606981375988179262902325469859456304543168198974156
24 1 8 -0.02498640275378122531619287261296587914243437981328418497728484344377550500596617
24 1 9 -0.03921911474327022845785006119392380338767629857894932552312515866390223176649195
24 1 10 -0.07765087543948921797678455451923981349407819066862194404450579870069266362800411
24 1 11 -0.3710866067954855966728440768730642541794243612673998766293704820869855865054543
24 1 12 0.3270222916706749463407244210098626622004074187039431377378922481314841728025104
24 1 13 -0.08477560903803722532209210265882986318029171060194345708956443812089922891540484
24 1 14 -0.1856644470947683985698512104484701738146412751000791605404044225817102919093367
24 1 15 0.007017544318978648252139381610711920679899751862018423603489169606399710530322593
24 1 16 0.02230368840808314755378425456516017519431859999796103417521954662992864889529242
24 1 17 0.05218324732387757906858787756404664610796918756252381714803714521148577224378512
24 2 2 0.05345924678881166865256941509437087061014857775520612903321361311587362220125299
24 2 3 0.03194771229014115671891010816431333694890740182705464230950122111755199292970398
24 2 4 -0.02750922946828046355006514809638366690982218295122633988279453842669133853922755
24 2 5 -0.04473215602306338213809190395495248944357979719590371745644680087827196333388369
24 2 6 -0.007938516185432504455867971792149365822000236766903832234312760219743772647447035
24 2 7 0.003377064711759666001217133043668140632670228789856895936961151291514828739591836
24 2 8 0.008164599644006948212615437078383621231403337517600954694122291807319400823030471
24 2 9 0.01024800960464970124608535392523198008010728029005662999273599406675130592229551
24 2 10 0.01243290441443211952850278668509003467245000994834060408556817029738384953156052
24 2 11 -0.003384060282313075912359440153343314859440968868656029115424750819626577995409793
24 2 12 -0.04264028569680658791230242491777469738484687813080604414479040980254911983497621
24 2 13 0.02285278328679631298515483990002237892105471046605695810581729220770574775705465
24 2 14 0.04267279732769949612560528399640309664971721438711739607233416458163390677678233
24 2 15 -0.002849069338652431212694826132125189831948499074010871806718789718179362015300066
24 2 16 -0.007135868680923813766227172969442987489177836510326292767094047129269580855168493
24 2 17 -0.02184802412065057655369601484071292709095436366227514265890395262112368709758145
24 3 3 0.05048046075628800148584663945541246843644199599965541486093826841474079110182459
24 3 4 -0.0008249615924772595253290658827364048032518713692609907332140667025317406506465738
24 3 5 -0.02334139747478601047972444227173230335813584501089385552861334327780586559471851
24 3 6 -0.0687224553539288305096659917192962794056770529852316444190204857875347155473989
24 3 7 8.153105785159301666515901666405028938381030482702778989140269227658457673332951e-05
24 3 8 0.003191871241308486832218440237441401319890860881983435465740132188232375713725304
24 3 9 0.00286054689944988598828025948339492523310983649826727341064688876364662126957329
24 3 10 0.01652096645003492725552444313637413611041442406141861796966526428020195551127215
24 3 11 0.004098552351534042087612925263592025490845182549085318336151817789138183446953124
24 3 12 -0.01643689553482682619884288512576864394336591943038028112814495570019400496794194
24 3 13 0.009960807794179406240100347172330216708486888884328579734796697127853881062889262
24 3 14 0.00833092501733532256841589282358547882697006342227150195430756129331890125269369
24 3 15 -0.001389842890517607952900034649526006627705534685994647656555380491217644557847833
24 3 16 -0.001257739552534488774486091114368513548149375651420862224143006815950276520243292
24 3 17 -0.007712716088501344804561531241403520968562088828348213937861900927880031595954463
24 4 4 0.02442759391400127083439441547148221387774004458349474800346092443478377129674954
24 4 5 -0.0206584236481267274876132667953219257898527775941229225391407843845341599902733
24 4 6 -0.05079826439646552535087874413497010155987151866504788503497929907452202421511309
24 4 7 -0.005290053116309779931374833783538082595378351717361872074851550674384470365095828
24 4 8 -0.0007623766148953713948172290542518372586274623143864541062202635783050499969432395
24 4 9 0.008426529717489836273159374759444588959810294669926182987178330685452856601309708
24 4 10 0.0223770455687481780902868848460639837806025655599925279805517364524100244778961
24 4 11 -0.008846726880375336510671847632021026873893749581960972455833384456589083946589239
24 4 12 0.007531308409177619004203420379604552901388336745285019949557955301471647114653468
24 4 13 -0.02740113059725680545919749137679162684584086933127865863201401381484273981079748
24 4 14 0.03728118548999873137656003662851237252565585692500951048509648617561413796951262
24 4 15 0.005660270838142552497038638787203286018491359182108755600492579385677801027845434
24 4 16 -0.002778899036788661717499929404780890054680405528586477889403122670167594071652005
24 4 17 -0.03003105269141467055077814220389582472083853810400286080620985417988022269300684
24 5 5 0.014128106667275242997437381318305569282404282178311501974726476666808459836025
24 5 6 0.001052880731548423804683315254831825312692666289978327955058861543878847695490804
24 5 7 0.0005886347693194468790132413012496524411440513258733173494856125068256479266994532
24 5 8 -0.004564132056441791507585472619118916949234070937866223787638852305339897368405015
24 5 9 -0.007145194351181523075899344741281271751956656147587722292466301453990644717572641
24 5 10 -0.003024417958048465205362778653699978144609495048031580717084430983027290406627279
24 5 11 0.01570192402227986713477618619960655333685985906329250667818626892203403940848453
24 5 12 -0.01335580416730752589410316696109197582476434883450926764001044006810238778274178
24 5 13 0.003668060490565746853282230468223312956090018343601276290474585921680275388026616
24 5 14 -0.009803172201460206654320170718535843857002811389632204364110522691919578883501381
24 5 15 -0.0008937623348720260741126672048231845019228700679724738910350343302579230463348487
24 5 16 0.004230331149778822337527006536023089325014320986179261932195505037889782317343833
24 5 17 0.003796836627217302760422935991267764142877589982341835636268585874588736648033492
24 6 6 0.1314613625266788828995723310792247968006022515788456159742498630737481880316681
24 6 7 9.104130070326383230371656169295248740199168783282436649174539768866506279108339e-05
24 6 8 -0.0001601530785278859045896523741061236222841727731658108581093812531455629106041884
24 6 9 0.001623579260161236597385150666593859363118578579327035949148287417568323596588115
24 6 10 -0.03564937936836970903824721307368826111974618054404810040560689711356056170628793
24 6 11 -0.007333075112643487619003297086899779842789613502768336129671076708243979896368264
24 6 12 0.005704368081573201722266426137849910488546832759309717204658144815095766467848996
24 6 13 0.001368481667341720510288276981671677772935256400064362060959590031902571735077459
24 6 14 -0.01980879595969766259352691022873783835328457338959253581402516043423713030538384
24 6 15 -0.0005795504446711086976181954285025538361137801385652892201751288485095382738956693
24 6 16 0.003260416019394294632858831503836844020214209902834243631415462157855552975278065
24 6 17 0.0203811439880263521679116438279459338273565144249842304690046976941707837558027
24 7 7 0.002679501617140855152285869524173889191876592639752305641580712847049887283550772
24 7 8 -0.00455836730529456750048167490563974241566576051789360439875991609534519240909955
24 7 9 -0.002481004261029262344416693437210088106264895272410282604548252665258413441632328
24 7 10 0.01045084941227318727802511222037013336463013229005802856412957283227256037516366
24 7 11 0.003891834893293361189971787719660519492633124385328047544306319135437177279304879
24 7 12 -0.003305743987488313302828865595492695047823720131132681831444640653537428263965534
24 7 13 0.000864334213262359034375565174725473027121265757872390218607845801610241286333116
24 7 14 0.001589601273666340963117629865641224820391088004415409692902120228175256323701697
24 7 15 -0.002680803319938379877169628396957139946511267204711514408860870347139047794909003
24 7 16 0.004752555797587574593953695906834203154359495215636770522444262019631151114831656
24 7 17 -0.02155486732258759818273310597545110981746798398288523529942835319012264862062092
24 8 8 0.003531793838062075167036401300913945540068164198198169303477956214317233741097445
24 8 9 -0.0007097402339951367300847236983887727814263282944572989076774689696111389718851785
24 8 10 -0.01377369776817819297970492599873493174176560276684655383976656613222020022259132
24 8 11 -0.009978473224050604696307345982737790362245658274497115829127574497576216357325736
24 8 12 0.008881366773188241191598007031356429584342146236703552378415464604996129799357268
24 8 13 -0.002361884217430791018772736943294560214239822896555034019012614134374248817222912
24 8 14 -0.004545718898797818258618867228871441536647713725818053784769283526426319026450538
24 8 15 9.994853828351046321221781630921410690517183250048245602089070584151266037356971e-05
24 8 16 -0.002021227963043487553875294025428476478511516174549869587662394077587826356915776
24 8 17 0.02424021880411607325114348062914208540973136977190358225714381808765805826720281
24 9 9 0.008106985619984007838312828948543526848092994524959170896747524981702594181513803
24 9 10 -0.02508621113545325961462563816410286232536279396770511771809370776742357870667299
24 9 11 0.007725530083472161569228563154757565391374750019791631994306137447090953988443631
24 9 12 -0.0062388403175782677321309023726808316977944144074184968131456377909001527861792
24 9 13 0.001454422896994401499760998630010896890938961230861926021403692067105852451622267
24 9 14 0.002417490551430771601214437667457620733020196734165754298701813768261959403295784
24 9 15 9.223843453981577741413083071625553987757786734623277831716495137592071501647029e-05
24 9 16 -0.002577044659377835284579356833030536910132910782143576233201848235046383747227033
24 9 17 0.03807075562574462201891176091339823685902319076661132115727687912385856367917783
24 10 10 0.01317681389885089076429186264197739543570235600390987424298403660857168754376991
24 10 11 0.01171055414856156085578677232154558788103690845751915814432518848103251505672002
24 10 12 -0.01072122358133855087461982703306336818240615277581448616644323180220249987455982
24 10 13 0.002889478972465328427831152548644922246922008754489213886954547149671412799301368
24 10 14 0.005739042550595957643788511657112463858882590910136902976980936469641271065260987
24 10 15 -0.0002005386630854159625794878098217212188376000273998463959375810822780371796478538
24 10 16 -0.0008124586195705623728860425875059289822647809448207854733500850217470842559435189
24 10 17 -0.01811402718235017731262147926381375494220678576971745655916027366214212569910342
24 11 11 0.0543064311910288110300363729445048659689712032539963181910709876404960422965645
24 11 12 -0.04949072564841029253210347151265406465850647608985931681752156188801518074537422
24 11 13 0.01313922990046441148325735892575319929650513239229042077252060143824934017436267
24 11 14 0.02804817273861218171103368183184295426911112604629544753101811760081689030605465
24 11 15 -0.001081175987621505501778457459427673758323153878191835572745787996600741767244354
24 11 16 -0.0033455664730953099185029568418638884457336461370931906502898803521280208799163
24 11 17 -0.009051402112414724755930123051495786053747791936853704629095621884054371046548173
24 12 12 0.005409726896112561391344097785485412314545307336514985800352140482231608312411225
24 12 13 -0.004025965052059007035787103400471059706846958291703864429509681784486565717769368
24 12 14 -0.003777811198477797538027573945949951669040167279836010013459142883496191634371402
24 12 15 0.0006180676196028714648900551821772695637951633536003670059670874227104609013788577
24 12 16 0.0007672718782454382831958255866623456361002601294853628729482281594778307251721876
24 12 17 0.002153098831736110038772640290846234086550851802799350995958177242312651284094996
24 13 13 0.002117944208319059029534501275851572427527723074573263762788831635576845076271012
24 13 14 -0.005319930402889666827530697679304378316566260875671673095393427703463245542948026
24 13 15 -0.0005065978622893697481760486449607092380660277546003945214680359631203034578810989
24 13 16 0.0007785112401962448394607287300823871627309532454993081951025458673551642935280366
24 13 17 0.00364237677800421742235952007904096708995425915827553552437819480409752612375792
24 14 14 0.003304849990431997450013560196824672686731009041536246172449743241238322990679064
24 14 15 -1.703499825915174465868134573672529887033525760027436222762188903703269291055633e-06
24 14 16 -0.0007151596828904971233601398869961676525099360295213306317251171403015452702615655
24 14 17 -0.002951972321220853518995598997141617282644525897080530402252871116072752566818514
24 15 15 0.0001504466059528352638685110526064289275081341091640288304533122259304084817984948
24 15 16 -0.0007826080809214127911248443544256208788942267839436468929371150814361128977262858
24 15 17 0.005438453166740826648796288474844338093174818153642961556622542521998836788963379
24 16 16 0.000488308648778010675485748456220781663030782868519456481358698865424585602871376
24 16 17 -0.007556466153459424208190589463532582001081913788412297880355916158766662691091475
24 17 17 3.545932390090297925576698809657358943473183028331340664731739843214726009394284e-06
25 0 0 0.7115318293290876384944094011565334665914540828595790945867712896331842100574253
25 0 1 -0.9240700264462510793992348204836117897762813004055959166871207682456353347725187
25 0 2 0.6849908309906660850148768850683042327937460072386128210127502830770963388951641
25 0 3 0.6150698398101532014806850043879348343287386855886332144788569751437348789218369
25 0 4 -0.301240883638338294253833832194121318954554457865324825590687532432856957409034
25 0 5 -0.3068723483275337570917512511777848533250158179581774293860228029015661284048312
25 0 6 0.4201601510622281329431054896157858875451159482793707176006362089278516280373439
25 0 7 0.06010502695847212901623185577293751937666011167207256830311611552235380415709327
25 0 8 0.1064200370884195096132216631691256337055337414350677651330439058142860789265157
25 0 9 0.07426437329327812480800517716707433611265815367547257753529055833741268833720052
25 0 10 -0.05539794966714906680993346469251833659165010663194158774757400369223922637473882
25 0 11 -0.005315264346575504394833781440072314777742906325363222312463597329961907459110806
25 0 12 -0.003858803621708364619793010370720501259099715656321480617254291691894823865973381
25 0 13 -0.01927569139913525066328420655535238274849760393369119461300501389711060199748049
25 0 14 -0.02775382301263031534103316926725776243755469628684113263795254924012031655334387
25 0 15 -0.04079811647996843076345351827522787305977633732163185994531107066404706976457241
25 0 16 -0.8267243415668880334672652694411112987587532576869739958662851363417171899402197
25 0 17 0.8932612837508966971446849276488405144251472909056183684760817613494769423396537
25 0 18 -0.3407877510236372733134940512466763454258916616712238719392473713375545349372038
25 0 19 -0.6227607914682259122373331862687748882746256682894475399007967177600801886298623
25 0 20 0.05617487770983142919325169606190385079266742086859915729910874711288321937371014
25 0 21 0.1386161870293318033364794824631492008544709826333841881405961199600159133830413
25 0 22 0.01840324462701718481704649326815833127292086261818534012984043913010766769204178
25 0 23 -0.002084086422982232693252643301191523066391208977953533041296081176600534733315074
25 0 24 -0.02074731725014857386048188449785994604147656172337104633873438144651683817674848
25 0 25 0.007589562178290877056597825004944763414161087112576064883398524492776543258578389
25 0 26 0.04408202729225709920863641319219846133650141885014103290543807250329855419323045
25 1 1 0.2042163999381037924092628272275044285473770464560846288326753879030689607665783
25 1 2 -0.2140971825506195725078463240393822021484464721680501322938985486702997397061612
25 1 3 -0.6251973605763802842752967540153646682850403503526096976572779149048763510885967
25 1 4 0.07545142023663309480241462681649954052165425356427494200114576443474857227802072
25 1 5 0.4049091870457380813821637393819411979632705486475244937343098113950881785182104
25 1 6 1.088303883610077372888763760090441187992568835687435564034382323620234003370452
25 1 7 -0.009760843119767874714748596716165179352101786072357433228166308084877357535163403
25 1 8 -0.09389704741678965296676314290638908441820349631203608273878994385412533665860504
25 1 9 -0.1629826971448712309069796955039334543215643859601026538222445610185931913304435
25 1 10 -0.422172714592607189578235731410038328389624435727561052564921282765462500740243
25 1 11 0.0001570604433554238068108645169114189010875071290261043712796772300541466870197913
25 1 12 0.007967603803685086833554695397495530388220368301149182182783741329955517666721802
25 1 13 0.01687305418821798105123458794498656854877267295818351973251081337194864869459309
25 1 14 0.04853103251784996470498894465709060247445378089416621863759689061019913963754496
25 1 15 0.06679546659691891396952705318859556146326285510249707103604391657078332920883472
25 1 16 -0.3244716079031937791303253961509384377484301417404350708028983134788111816737575
25 1 17 0.3980039656204936819077960880346026393694583674279712134996560844307416355920766
25 1 18 -0.170416104640649239727779821995927384233726321049215610128412000362245489928073
25 1 19 -0.353955468346057852646112440718251889447925037154038352356609024928626615444851
25 1 20 0.0292707656200259608069881860855321447545448573866128018196782665047183533409339
25 1 21 0.1001426605044466261328777464899268513501790911967308665495095183945335545204341
25 1 22 0.1941493093258854408464976155813683427834521028131149130053736436469833507470422
25 1 23 -0.001489279047215673527628162208005983046223251978755373349875260262813593571320392
25 1 24 -0.01024755231664920202089863231712990140939964440929472475470754979005223002978885
25 1 25 -0.01045040930134995711640995790097825092277859474185973143288958704859751037561829
25 1 26 -0.02395805841106466072345966103760234909196125747391926356739910675629376738387629
25 2 2 0.1045013516010461049388469529491388497235123978054433830323311162537192595794643
25 2 3 0.007868280777049104375460539754087052757863480061925527333976188141600028030900345
25 2 4 -0.09846785847859134911701195526209990566112290371696776507205870397499027051191613
25 2 5 -0.09674642390122097662254847345455264401178064362418126552268143438580906175217298
25 2 6 0.03691706855330669897494576881324522989180733483926782458522783122012488783964867
25 2 7 0.02636419808150806827666074311981335685374990934353671925616945893834154071003384
25 2 8 0.05592729158603235894002473598416545222029470424333760380358053626514246812779275
25 2 9 0.05147335066085652238515863710595618949498865553994473209646106589680574537352031
25 2 10 0.04494164301926736200121674087767823751034679314307412630931392574730331403642186
25 2 11 -0.002458505262565405938936806407307904847384635170913370059437466643800997146239665
25 2 12 -0.005018591777877782064680656271370968988020701751639792638053358253313775815454145
25 2 13 -0.01103164165473998306088955207292887036799494685670260924237606307290664526674288
25 2 14 -0.01638504951903514056775187741408529005767762664676034283481298265219778713919849
25 2 15 -0.01990568213724722487004084555077618517753671609819034503087591736499068546561317
25 2 16 -0.08094108177950784400365806737951394906903649811229384459978972466731694035869397
25 2 17 0.02049442043268132057668573183525385450506404267165924271487999433206034048514181
25 2 18 0.03332161903165103826601436490649217940579244796053130437725879426650741045378062
25 2 19 0.04471179572639243769956262037709376662003352680177963085254582420980378134737512
25 2 20 -0.01290496190848536489579743702216443775450799787503699822714175587415009022148696
25 2 21 -0.03417168514626228221859059376863416320412716738209891139193619098014257999781499
25 2 22 -0.07448349194698237897540869906709395230579470174217987436621107569896558412942079
25 2 23 0.001537844272992915292128545546761661588193296958645257916657044521928089970372668
25 2 24 0.002087259074285270497091513185920550810228426320243504304243578135811139272786124
25 2 25 0.01156451427937799386085463481599731194536011938475948814911370179896975496250438
25 2 26 0.02037812198257535184324467455154639994953591986851172340702640995299804840618674
25 3 3 0.02979680761072977895907218958883174788143192940851295375338957943587145500607274
25 3 4 0.007744578539701649063482572075126522512642804543950395107461183416015789580427497
25 3 5 -0.0467683440535425779799401948256022822751510337350261384234401774538809813617837
25 3 6 -0.08926114837231973780253267828031760698448966647160094771156949840444809396742677
25 3 7 -0.003948998025830704348287608127464395603640345464014772274266803748136223684911783
25 3 8 0.01277552958019722846183251742264063385071834724098812226724489745383876679084339
25 3 9 0.03817298722664708788305574401690970520575478103505184264047905123368496766291285
25 3 10 0.06197210619125450267572963843397416485104185748355227285186092189617073089344849
25 3 11 0.0005307144891290590886341592915210757079636540703499250843731743688365244410388201
25 3 12 -0.001190133617020019565543746386646055599797703422500265401111049212888850447993184
25 3 13 -0.004829157356461735994592711694275454687043255485482112991956126652234638495744783
25 3 14 -0.008734277039038356823779441632108387019785866651754725412168976256210374397003999
25 3 15 -0.01619373675954932570290774894982018178179751458770703553048265540067651988157651
25 3 16 0.008830306597126784033574236814668215212774212062157554283893705229141317252606799
25 3 17 -0.01592630863688656980621239319370136925350402418873248731213756434978510374913888
25 3 18 0.001590277622352659028657103370564191833460373419986985752224857692946588857245587
25 3 19 0.04336078596091260395110965949693526501541895142474105856486801031934505346736484
25 3 20 0.001844928228169118284309948077413106359630407851571138475387032121688309532694267
25 3 21 -0.01499319896092341649383023484040397711809203157477419024079982927203987280961997
25 3 22 -0.05551948191179406992022576286309967096707114466496629277585361568901233410265313
25 3 23 -0.0003760171994015194895120450463488902292358957212299445075790569367493600462060278
25 3 24 0.001757888469074784207278658795939352864050094118001926289576380243206693236389218
25 3 25 0.001613839465199751804462518814145496959517450823644239298243340762846326259860866
25 3 26 0.009548943405445240336553477409643071384497833853606009293115947700280414031540992
25 4 4 0.01980160114713645721266692738542166208183594716678034865234888226738878055528023
25 4 5 -0.02239068227708262145527504107688501476741268820162909571037893382279942295077441
25 4 6 -0.06652097499371229943476057493862421496991000861484762413492201354527288184482224
25 4 7 -0.01049805421470481548456545842681276587892594755166440344535514014184828147388597
25 4 8 -8.648859957617905197129181263359362163057969757229326354708605756211289650011976e-05
25 4 9 0.0272615105753262887130219688100792339036035127055089869662196245881359908696918
25 4 10 0.04895860533513433007096150835323249883359776143733770023100380275976406397240753
25 4 11 0.001276240065099008303146110452718372423003967827738988080222686343543428606111824
25 4 12 0.001509787180682699853834064136064106130918219500072235943869728254120929947956677
25 4 13 -0.003216718035115828741080772109864951563094723651388047253361815847532260791101889
25 4 14 -0.007560093235388185975405435035284811953535187160616936623572847068026548055128589
25 4 15 -0.01280817498003515076189771544097689239406196148983963609866500212802635064480005
25 4 16 0.009051815638607521430565225745603222710384439526964455563524283991409963188083487
25 4 17 -0.01246100472615615539477875287809786848963989998075215305372512875469055915009282
25 4 18 -0.01431656919461012079058543493995289018506382125454449646453738241653259031821762
25 4 19 0.05196226048328470405282218309044812564732937390281605663680859697269620265190834
25 4 20 0.009641601883638686157262723256089282898559596135933782544049891837715648372265109
25 4 21 -0.01369126205642830418002510457443115238589076374870974432693205544759481744052621
25 4 22 -0.06076864847318142025332228172400086769050711000647587026856699152533084658927111
25 4 23 -0.001244611099739673215345979939016640788566531276590213761016488888055797349090107
25 4 24 0.0002198146193716615270291550125955020066568430322369333480086266701158090622048876
25 4 25 0.002267387923043191486640137415178206009545498578620124221102304297486707460291772
25 4 26 0.01061766326839009463775175175843479450756918336273102883592254010911215842618022
25 5 5 0.01526209674615735112794774688765936390308726445175372314501519220177885707233249
25 5 6 0.05695747137814518983797711255195882519252447726543752589134381753865825125209833
25 5 7 0.0002033924766695081750319797832862151071836230578394661971417675830855065235864223
25 5 8 -0.00833394270015864391828050682177897644329091322860425975292049881676056023123963
25 5 9 -0.02055429004968508337013405660448666404047632630856420529570806597554756611429138
25 5 10 -0.0258250566996870382343861518912750290125970562177796490479663599637228954289554
25 5 11 -9.8774373266932277267871321483587806388487078715178081345538065422265068276405e-05
25 5 12 0.001473446291850951082913697342892221022708055255456352662070019004527216567440932
25 5 13 0.003500999927033193451818793214519372818213458861897917605180869262408345979490395
25 5 14 0.004089347428550698212958365179268914142928499279278425769369979920514180530186559
25 5 15 0.004149194693754942979409248192084570310359610760583604900079319168821620787164583
25 5 16 -0.01189454627706158085045511078096543547330859768235135897233059938679225695585859
25 5 17 0.01611210452572556809364806342275357834902005246503782625284458032153583883182769
25 5 18 -0.007041941244119129452250399727767676118945590281920712288223721621697598806392365
25 5 19 -0.03766786628111669528813473090287372514821209428424670860970779778539267409022767
25 5 20 0.0009136452956929456359482421604955705383906028341383717924232291456365602939285982
25 5 21 0.01741300982664170233029123481766794030561978986269640351280743403326133765003501
25 5 22 0.01764329733826481154200566234931717735265080458722707757089992400425523775454771
25 5 23 5.23146143107897998770964149703612371480651165349127853614371106142603324997978e-05
25 5 24 -0.002586921930955337858847300190603864522657373950497129522089363205986596367501418
25 5 25 -0.0030016108917454351749154505762210166276916931608543414390579566584972210360417
25 5 26 -0.0030603974289348319357469883282362616634032803658686550388132375081592678606516
25 6 6 0.1111147299624450716362945580151226523816339904370304253736657007115860131305406
25 6 7 -0.000717859234598436500294101793003370000151156220202230901355369557636996866512629
25 6 8 0.001403069607161006329564882945433963809520020494263330073106745420590745576909491
25 6 9 -0.0002070028330001463999930259482383125276859669891452370977871287402344650297468174
25 6 10 -0.04636639880320725949374194336544359849730106710633665302899480533478740772852481
25 6 11 0.0001409888829149577987602786125848385954007151289597257071829593246883902245881978
25 6 12 -0.0001357583724564505439872422361341311055628469236488451265167620056538065220632707
25 6 13 -0.0001091585736146092097482336411263593517164926329163098116612544147767863780552754
25 6 14 0.003514881388934316283930019776460030005048535455927330213910792349729883010657395
25 6 15 0.007888579067254793610885182372722193255301656551794033230723017712657964743915334
25 6 16 0.003181361563755934619963178498754519797012114596374005116116263507657934737896255
25 6 17 -0.004279485554598224475058093294197085386555807370706931178734738105131600918595866
25 6 18 0.002211383902682319381021566703718681335690771898857535064854262235516040992617422
25 6 19 -0.001188834407952085844871407365176343510117545211363994189385034492200741482939608
25 6 20 0.0001853465496278778306860984797310364918649933060867139044154280871322013485558381
25 6 21 0.0006301757542345177752327269143403466723758750200362228404327205458640567529775505
25 6 22 -0.01901053527037977785663850706712471020930533806650397760787647242575484898753666
25 6 23 -9.297247806371080889178261650984454811082055545691805040427116279589139460845657e-05
25 6 24 -0.0002048839680082230780060855853503240431348100768423900957665884232742088705997049
25 6 25 -0.0003691053778469937649881966620063082545933748464823241816857350803308930303619633
25 6 26 0.005561654703236695011970817626575297553421246101157222869919496825174517960074641
25 7 7 0.00425188881454825331567642011914752513140244787525087332107637394250101771078961
25 7 8 -0.006632794727693161672315436467454427716840064262993410411404900528858611499560791
25 7 9 -0.002680609878389270935968496600318728852458565600309014786346681062234649148806704
25 7 10 0.0003216463048576646976225029486070728870743016497941689924788939550803748938027971
25 7 11 -0.0007222835133914357207285423508875993455296565348946436052797054666729687726993817
25 7 12 -0.0006574831504202475140113981161997874189963550580281612675742719829025353135113697
25 7 13 0.002900561560508835004091014415989804545111709250944429190242497598925478218130645
25 7 14 0.00594775363727862958336403112169347018359742623776511370728627862195915111453088
25 7 15 0.001655395999439429728729423876477264787715282932477859707106982583996935642160254
25 7 16 -0.001036569708838033630212114678073470104798532613343166787381773223351801342128689
25 7 17 0.001569617378553475254884424696642482630027032382251552108467881189520798380531504
25 7 18 -0.0007567058537918631670543263194618649194640827657132343384772056705175733453609649
25 7 19 -0.0009045535764675557144488126472176110852259693522746982298360433610590394706803761
25 7 20 -0.004053114515366186226137236477504072346518315035330867173056929773383539273772801
25 7 21 0.007262216974234305941888702479171245201924369214331184677995656678805645991712732
25 7 22 -0.01041744852688716814710719361514765894737855763844187788085291883210433403794292
25 7 23 0.0006985840939801617914966508192647992642378582452110740298929111247837968448829733
25 7 24 0.0006861786735348685537885527351437756928336409987441512979676035643645192130441324
25 7 25 -0.005182235811698923581586169257519633108109014378315986700344708987952517438825131
25 7 26 -0.003435513780525752752173136626334043500479070495322421535327188466505288938625304
25 8 8 0.005870191961552601044403004065887500826025672026220144432065540490567987201043304
25 8 9 -0.002475086126398052372798757889473097725016977544847625222698902301616273334987287
25 8 10 -0.01784383220212277840061658320080975834363489474452132293373983412380924823467791
25 8 11 0.0001299739360860304956735638511417037667829978901272677588870868726193551563060312
25 8 12 -0.002031516748220977658540762771984555243516833485633759500282312581462503336414804
25 8 13 -0.0006129505243479524255211219287901172531270833445370005925272083501830514954137452
25 8 14 0.00261610550592444555004840341441681218575186396727284159451800379152805549800976
25 8 15 0.01004736366196696914644891850089919224319177101753271171192193570734058068681365
25 8 16 0.004000776436673834939001419950794560235365689784369778895301787054735481946494421
25 8 17 -0.005772917399500951220816688360626933485581093522797836841137522984101759413288655
25 8 18 0.002778086542738559568198309446509928816596667060596812512016621562723100889127432
25 8 19 0.00493471560220594001261533591533965761276927879399497543918811352236509990105398
25 8 20 -0.0006036408333766769058679143442960586565994977052440088907958196021439708707808294
25 8 21 -0.005499728772760057297847560018972711588329410817809530648926931523054228387590316
25 8 22 0.03108959507122421699451513497056219392696808851103173079978333411740909273755284
25 8 23 -7.708053390181508228252090041389897190165431525303715864693404263052862145120937e-05
25 8 24 0.001787630307950096527377658994405689598256206193518981220208769817627453515017263
25 8 25 0.001647642024297152616862631333696485705915646537182483393648444411439855871334228
25 8 26 -0.007131504553704345630184539892284582321173324883181034841547375047165012891544442
25 9 9 0.009302210521736725625928427803756208966030719680838775733680185327325048611845985
25 9 10 -0.05843497621705693454495827022930179602366219766319201036279347398217297891481948
25 9 11 8.127941266914533728927316554812326205479468140704486766955286104018720531142417e-05
25 9 12 -0.0005016555866942006114911670908298960433584968763420518205160675744800815285772888
25 9 13 -0.001890936603974680670277666834202353445077120753463202507237790243892628070260162
25 9 14 0.01685275613947262002243137484367195448549266508997470977854699726145858224343216
25 9 15 0.02331924936460808701605842923974208658834552767024577665254253736680143721754046
25 9 16 -0.01261378622789209323581161581429416482250465580890481656741511670367495254247544
25 9 17 0.01795328373987583224271941056782799809680392452179503684391071187726505354059768
25 9 18 -0.008610269807405401761211282084853434354956391881237314562140571105105872097109671
25 9 19 -0.01934890283509719377181222752776464814701172295363285668452987932636650741595008
25 9 20 0.001751425341565497828313164777294668675905771133696344455037205300351634644865297
25 9 21 0.003429057416905874819932631640378842248110252988696911144868245935840369803427212
25 9 22 0.1013004275980641261510892592591193874028540408846326745695592217525797304097377
25 9 23 -0.0002106833412384196968459523142275076247655550094959723316736020446587187103921687
25 9 24 0.0005008082768074577829752461321015544888232072982848450153244680952453549960740612
25 9 25 -9.862498573351953146162280846276140086646309672135254982151031867824009410275228e-05
25 9 26 -0.02297376494325740790082884454630853657182664272286790965675160240027204889703568
25 10 10 0.05659667063804220732519150123971374209711119361971787212065417168003337733467823
25 10 11 -2.740112857514391486459630351242043611542518767146632332519817645017616864491517e-05
25 10 12 0.000237694235658318452580103638775724832599908978327801946385859031323500000001282
25 10 13 -0.0003176881808723441265380036065627957379383395228936781626276474362928332105835124
25 10 14 -0.0150696541466138889617502102253059687954549953326553127108296198127946505279364
25 10 15 -0.02675249580448051954530881278880956879211047210205473812322086491733755723994306
25 10 16 -0.006220947721154628906017520468680104713581215423643803163574696623701165789071497
25 10 17 0.009352165549488402304866805186604140147317941974943131243716184038206156001102558
25 10 18 -0.004795547283004631499210836371972802976010322988032001158816792331503571929785648
25 10 19 -0.008638987689790749210869539678535399801772551349004052836974299786451315179858823
25 10 20 0.001015528474693329449632686638760069071244390450353269421416931380763120293937201
25 10 21 0.002463612124119507527863380920090373662059648949899092179345313946919321178031318
25 10 22 -0.07290501191634151811621551218322127328494608078008658088777222485570799271089897
25 10 23 -4.789224829714090139097367670213821926438665833015823587144245984237186956825649e-05
25 10 24 -0.0004803331245631977972579623888038921637646121126594288709419289489434177380830732
25 10 25 0.0002935267850131839170445026192592927883234330910052002124942790788600801474065899
25 10 26 0.01873489737562630340035194041395885833213904229793310408115074254800750640334931
25 11 11 0.0005935499946457395177673658725909325485227313343697071057218261618041310058230079
25 11 12 -0.002568537621145078463909915717123830576420185351380091445936623807167771703032633
25 11 13 0.001741385065841399530356144255394237948237982515602781565228455674768446694525326
25 11 14 0.001096152123664238284019334493473323295920304447180466061951512408677838112854411
25 11 15 0.00361946037908968367125145546235749443651282764967510624839438667294330116481699
25 11 16 0.0005146473381449112326095797300193505084490280747923217085263763972149748472608549
25 11 17 -0.0007310169968142221326747816968623452462279698588003386590020756136465798067478426
25 11 18 0.0003582569613992632333903491654561563554825818317533014755033411002286489607978567
25 11 19 0.000582393270674061789013488406126869405128945731230437095770899837788802608962898
25 11 20 -6.955802920230453514067098617206120833879413968156168106820356854507925620795155e-05
25 11 21 -0.0001414175092519133287467254014915649093049495027737845591515351300578420882613764
25 11 22 -0.0005975765117171162466881296742069171591138851683583587739250493179226745702830071
25 11 23 -0.0005921613372322201570157472644671531878469873978133611130269300305426656029088942
25 11 24 0.00295613272435124159274539204635195246466973043887649265155258974787706313821552
25 11 25 -0.004145880790726618640138175916009243967590025210434353667958273573779336210241506
25 11 26 -0.002852224884961695658111374823624854230546877157249905789592648706722745017226023
25 12 12 0.000932927688682695399732332920532616692503761689218699060909647667069397124520457
25 12 13 -0.001430383593703147092669949085563700422507595396474768196333062676301525138751199
25 12 14 0.0009876198325965041453915504774927025217526845870118343792398201452059072726951976
25 12 15 -0.00156706818497611708413406757492081424862414409905591142233928926835043501376441
25 12 16 -0.002804458827586888394458857260483538773296278983508591724422232166142336340483444
25 12 17 0.004306791821137320679678886109731353042886168395781716305089756413415061747533788
25 12 18 -0.002262309287360221123989805149335682229426519575542205406910385414032514997355678
25 12 19 -0.004094213167970158205256819444931703538807023025145982496373758718598960181071934
25 12 20 0.0004774365918824006595991034032471494408110899199865388025149381593809178264156666
25 12 21 0.001077568592547991032783867645571564774572479985110001768355121216935612500389846
25 12 22 0.004033019708162715555157336632634369594877520209290103431066025412854281302115329
25 12 23 -2.908721495142712220795776089256674298046467370782867544666962695053539141587596e-05
25 12 24 -0.001155629912018655779245231542494686816994454861637180682897439533418289197753025
25 12 25 0.002681117862349501303904127147104266126054508313474158961675336802656720626767006
25 12 26 -0.0005291928316053068721801316946102982231316285633303056372294296589967259971197077
25 13 13 0.0009932821995473470482538009206112405685447622607316684316997301132647944328457981
25 13 14 -0.005757605808807863534897730747785195998441706203297757624860246317509333304955406
25 13 15 0.0008195995360993526893821478547347811222082773906494112441685925022267226621725972
25 13 16 0.00328723435759778510936986403030105624289526231688938012417219089242314232147308
25 13 17 -0.005177796574456603281292878051703520379669761815210772018274265722580643807383862
25 13 18 0.002786983636280941778356168540920778790187012884638365473981061496833627633717262
25 13 19 0.005174159914608563327179110976907433933992037309240315268227944144198573282812223
25 13 20 -0.0006037312773144126797490287372726058089754539363156542317798364853525702945645405
25 13 21 -0.001396536899811772848199032347355148123534527816539375173086694172989164899917113
25 13 22 -0.0059711850972283381779725053466005898581188916644878344882522489837045037370815
25 13 23 3.86157872398208974217024191273254489651369815067471626898411202268653384099706e-05
25 13 24 0.0002843278842315742664217876277883730884302804159688293371617820255538404283928518
25 13 25 -0.001742757670338324344535975470470510832310814245806048056059770301166244246072401
25 13 26 0.004575201138165319570912140599326515295846647999233144460833742960668793972600407
25 14 14 0.01019031702314594716287145498433588587632212691727289758378720220994912597489546
25 14 15 -0.008662397925762159863579696047360092415915836160437873139217755007143971779534984
25 14 16 0.00136926053112491078806946076222585925184283582307567956341324659310743931069766
25 14 17 -0.001839303020325253501471353371045621779409584354439697687185359166652021984054547
25 14 18 0.0008298396485679029318282629520082658078294689118701483884397596440705043078455628
25 14 19 0.001073810589617649353917795687121930558574416781844137426858945250759917695713528
25 14 20 -0.0001517295631340453544044825434879519559143785150213183697816340891715062100556339
25 14 21 -0.0002327773102189714349365539165613987906375487855196561790675716410231140552661554
25 14 22 0.004260181729372268468608025138820225767509487278304040301626709657543217505828088
25 14 23 1.277001471218194919055510640086581802551068696675081826076937617438071441996033e-05
25 14 24 -0.0001441299042719866634191331080410018261487115586510375946173365538864686932021997
25 14 25 0.0004357287088316449447704697464266109511160075205103459457656626498013476779621749
25 14 26 -0.004229813787391288668100286236764764644077977900049741031373035752358251074403985
25 15 15 0.01108564743229481075304829725860420342529634353683602352806364095373147780310994
25 15 16 -0.001086860763783302564636206742712945917752377150532469608732230844452529799111274
25 15 17 0.001674487288714400556358788457816574113635239948791571380035870343311477079263015
25 15 18 -0.0008927603146364184240349742003403067091034506173469114524532421160909703619536139
25 15 19 -0.001386150056533631151551499519650505460332916897643000483156692017783674862523465
25 15 20 0.0002027264520060831622196910842461167640413667641957053082632429402234416245206542
25 15 21 0.0004123544819395023394103235680749368546570920531779385417427496278112025704331131
25 15 22 -0.003141642367298773008363666975380689945572208615252664815275029381678002982982095
25 15 23 -2.17416306011866316189169522908640803737045796074310206808239276650113024954715e-05
25 15 24 0.0001235322650368685529854468303708091737452179878984388648564866959133506062024642
25 15 25 -0.0005485557216233900142506254452415557645802607563726830293739598067437703018725133
25 15 26 -0.00310529836483739676900763561572764171675064431740620447939602100550878563954217
25 16 16 0.02702885247468730303453643487187494037448318543701644529981989168267507039938217
25 16 17 -0.04025630102273663881277087526756678981303630467819989726063745237386751714203536
25 16 18 0.02039451643372109067929233142476692722074026368966946920394510041267391389083645
25 16 19 0.04293646635998830541262585848655800814345544127320268880480032446135995533659589
25 16 20 -0.00410911885812761651201615871958395322511559973287966339937994306359709458799939
25 16 21 -0.01377029774691436009865865344926885302319260895847735182490294234187438304088077
25 16 22 -0.02562554863417746708975932771399742738713404111127117698649130919270171805684959
25 16 23 0.0002724155530468737661295442570842430348255526325067709227746028963100446392341246
25 16 24 0.001442558417990454836615930702832765089015725677727104273845998959953032227276383
25 16 25 0.001682531681658952037945774306801615867869114110471543178931712116115884853069479
25 16 26 0.003715343729970826457026829624018534034714755282498933049832365627237049291624514
25 17 17 0.003963955753697120232861948309224586238471010932506625473997084778381362597303493
25 17 18 -0.003804073619295991085242701089168439113936357894027629145394024621700977178571289
25 17 19 -0.007665869518553178384353932284691234529058053580814603381048124427579534420901059
25 17 20 0.001111879892276581768153937818640741252296835049729984710085814255465479865374435
25 17 21 0.003261687238808880163767762964290070346492316380831588860750671750341666123493679
25 17 22 0.007989294549409376340422448412222341698104272036263666721546157003180490335314341
25 17 23 -9.984624998249363340218496053473830379005092105225393421453463958734006226121996e-05
25 17 24 -0.0004019802184037367516809117498074325278210163348118971255756655827574807226676622
25 17 25 -0.00046725897404946605327800070858514486745021669065313466729682541585518214083687
25 17 26 -0.001520735506140786214259868035123424441847889365846321393494900942726900644923282
25 18 18 0.001053101274025156239754838086325760090608602897801196498883480588341294776867903
25 18 19 -0.003728198991532735957239065688645197120524612235814498353965282419192539666716355
25 18 20 -0.0006517362752649456411479598869701607336643597986463775698880920849077529856420061
25 18 21 0.001635389321363436422200448185507772830153841595403406283031060865038219525193939
25 18 22 0.005390648042362053713475662215185800344682609118229096358824043924366858546102404
25 18 23 9.336660058566854344311576959522927484061239115390803015064018037816608520984257e-05
25 18 24 -0.0001615194761148965781770148167554977214237014772999372408813637079415655544743599
25 18 25 -0.0003930053242203079598746480970632675685667354903493634726071996416757622728209385
25 18 26 -0.001069105249650917010971821810497429289031485394821792760026827625192795547488839
25 19 19 0.00383603378916033015458929134460909619534904441852119810387914376704809470952841
25 19 20 -2.606638820153835021684301811979624774444583596381483582183641591531390911886773e-05
25 19 21 -0.002210118390022623832039223519518212798707941498297361070574076585841652077614893
25 19 22 -0.009294155332905487751535644198268914179090328374578677197522311957885023453528166
25 19 23 8.758742754772268783083332046264161607346794953479689185830920004415703088967695e-06
25 19 24 0.0002450213830969841683583495871629501746910351333639004771679704815766343109453431
25 19 25 0.0007762998304539639054354171235360900057517180029482253147518411375477692465590573
25 19 26 0.002083546229238919905057493107906639231110427163441776323009576876711678729551982
25 20 20 0.0001560705090677331267615303930929074895648431457163991202655506596627180963786375
25 20 21 -0.0007028250248979315746467118607819834038815213383750973501093486939100597509248693
25 20 22 0.003919343774922067170260443171838076910598968820742710689035298138179037900653697
25 20 23 -3.921771128965558930592065128300244929867730172859475925903535955727600315521329e-05
25 20 24 0.0001384308969417197902389259135909755594186644258967143010006402792665960216118462
25 20 25 0.000372361154261381060892667407070520038627759525645755951484686373769530351761394
25 20 26 -0.0007027711708243267790769611033385846670030713905401321651872661247301170861378225
25 21 21 0.000918326692937502536566955359543832700618692040459225538384055641544323179501149
25 21 22 -0.01497821095928854913201899120161005776843679907098246163008903339434660026658741
25 21 23 6.021307783634693163135120214118184746828983159204552670598348099176112499955112e-08
25 21 24 -0.0002212963288486021847859475509674274599932519344607167429290467374034394444436555
25 21 25 -0.0005149865771375587041538451382725504001824309872867410714888964949078445943829602
25 21 26 0.003309887083294176510792376066343666840021536906824053569208367096803776659759514
25 22 22 0.01210371892764729757290644840114607535592279132605239453773917928156500419400807
25 22 23 -4.159289658477284540456087610193123951966750522402478014893108892383819807250016e-07
25 22 24 2.704484290844966376630538076180469277288799818660127353573004835260528046144441e-06
25 22 25 -8.529895768449540626352332929104401314800422157073664084607541341731038815332767e-06
25 22 26 -0.002964812332535580490877880682754690277351864348022205244189132297817581196714384
25 23 23 1.365710088777971309724061651282048574436930776908668360747934197096894102998985e-05
25 23 24 -0.0002416406233544524081368340597329388617061658006230178005242363375383117889520166
25 23 25 0.0006060768248111795611107469030014231918098342258177932849474274575734910604407045
25 23 26 0.0002181572777252599670403037550488962133598679661909377544620303601164025271780254
25 24 24 5.707718347816890954585156111766157480045644231489672851009498773896992615532328e-05
25 24 25 -0.0004033438849362240412874674846037043287113212531790551260976359944986845456103188
25 24 26 -0.0001286069199384081001166284887139130208535022691848384987731896478382863404934814
25 25 25 0.0002274289612037367298533494847527811146428724639237514982502220673894888356637609
25 25 26 -0.001044969727968718218760045019215119169218905613763886372187827078671310130273588
25 26 26 4.647591138519036510912463532426697902685350197937343780426617031717106569279399e-23
26 0 0 0.464945246317601105041458242920160096524859649526527693249400123573794692461023
26 0 1 -0.4903173261664371858150512527491835089619689983813465243488930253231445003085337
26 0 2 0.1664692133986095848581282415979445278232191020761447356755958476697793458416021
26 0 3 0.2596236974044536752862311980666322311253353537615724840449296679330441662971012
26 0 4 -0.02364739240529454137768582663882857799886749915654241747903868744461147337374662
26 0 5 -0.04637057528105350129592685032702129068277425577191957062644982215719920451579459
26 0 6 -0.06907698238624626490000171763842196846430995644664492859200684731476357826486242
26 0 7 0.0003599361843417637011600025998337081264814509634391955891545882262394732365240032
26 0 8 0.002426865811483908940952670154346352964517341389005829420082414288052072562832455
26 0 9 0.0154247132342995369236867910203611522599827147150643204896826768364541956202045
26 0 10 0.007067800955258267218906973702437418059568904580924508445546379231018029460771778
26 0 11 -0.1018090010984062639598251622096136916010015214858430753413345365785492199820356
26 0 12 0.1785680846190758369315250506667058765964121167033992538722525950868627244549642
26 0 13 -0.04169738657323150070640131661300923658707045630856141661542251540431655008052431
26 0 14 -0.09733303390657309613384183422313132489235907080256350086068248474240786513567224
26 0 15 0.006290891456124508831505170768485857956670044389938219340161349443921237741752467
26 0 16 -0.0004707178881653336555871510862780254881762814533755134302015955444755912815953908
26 0 17 0.01312940859433666300047155867117582871465610191762467273021152530597141363341542
26 0 18 -0.08105561278537783835470614739992635452882569542499070247115679296996562573732913
26 0 19 0.01723806805341460302184701818301530969645795644831388732791889648191880275820805
26 0 20 -0.003674493198783000983941624174575938558528207534042137630245804369884276840568752
26 0 21 0.009357192750028583984326786502013472286746697587437097062688132662276734206983234
26 1 1 0.2283986987428025471700081172310724574114183626194239361256497967631066884387316
26 1 2 -0.2135843589237488261576821198661462517017577132682861889482067684070316859427545
26 1 3 -0.2049182861145013055916174921202221658520000219785688294949953816409727705196185
26 1 4 0.06081364653758389883344662977710486169785851605514129965235214057120656737351824
26 1 5 0.08665951463034184258078652678631199043731725162507112768292582285390760434147271
26 1 6 0.05444776987305190332926498984939280763340807883578961060707909119586364312697882
26 1 7 -0.005789379487293764319361248215520809637034321612259171765530733030190295626552428
26 1 8 -0.009367517790273922453604148424540497169418168230117526237455150684581893244213751
26 1 9 -0.01502472936877855158235848444398153693360348051898799934088600475538385629305546
26 1 10 -0.01916985082338541491403981531868659063446180912016045090287834162251642381916811
26 1 11 -0.2492154501858023327573575224364923032810750619832870238328832977672568434941947
26 1 12 0.01371290038821483358781290280230322048593886748553462206378636435101302447731054
26 1 13 0.03172220457320115212923543325811315380005671498401468629853466413492223248781134
26 1 14 0.06029242230271464498737230404699795704617525532002491623471168764906326853817983
26 1 15 -0.005465455079763549929882680940610863719519568503388086835615430763052760064227076
26 1 16 -0.01137022285722187958350371942139879840134763068135935106592104314546855174249015
26 1 17 -0.008509864736289207018164804308349832376606947863424907632362073918857004200798452
26 1 18 0.2186311865027161391794303949225253863382972322092364405582833916299389943329182
26 1 19 -0.09769577507086711046460145498238134545024141016245097686910101012349163372648873
26 1 20 0.01170169067667390785425756338121742568094264740735967576912670664832327951348617
26 1 21 0.01646461394945988077243998273490642267782699165565696928205190248917598241951499
26 2 2 0.02938331448995927586836000775048929741954650350080489514422313595437366864050022
26 2 3 0.01078289873122976786401081783990104234569637693595751705899494913770558074472857
26 2 4 -0.01942122488985273462742814206283557717837339791986500834262095509045693123391003
26 2 5 -0.01581804067432077382274904707647872769822495501588994446937600959558381716122889
26 2 6 0.001109808532665445285816220986991888989280860042148755695728419348883639808026649
26 2 7 0.002735112866451382292348481097140828543161005146163643377159173370126494817319831
26 2 8 0.002908325024345782297584139535624195413992086043670108700931252522169567860288773
26 2 9 0.003056109014276550522520852415375417875136063443308390317954528215234894492235476
26 2 10 0.002297860118159843673806202658188929409758013257685480437287282929416982976561762
26 2 11 -0.0008708377268122646442648411487821182742994745224399737390380126114869807754444204
26 2 12 -0.007389778189663068605796789054192558953864426326462377519255811967326565965973973
26 2 13 0.005089049813948039096079061316715513397171555400554789768570850826671336511328936
26 2 14 -0.002623821975510773773556826530105937143322916638153441725136798199082135171270038
26 2 15 0.0006911191084794078905394835038635753952449118501118489450484887585221804255476827
26 2 16 0.001349551504477501337630379807926716552556587014776446643912731956760122283378546
26 2 17 0.001106519905764738601176153033574271225503460521566328764920163061930704355947612
26 2 18 -0.01817267692089283646980760689409360129986329960181654945003873900780086536263261
26 2 19 0.0123300209392509295142657923720066998417975032342531858337880198702498231796794
26 2 20 -0.003165514529548716743220478882022832875054327860477846713595708566123426600796403
26 2 21 -0.002982718028824520728974418823103746466614438560625145177804302514558856135414926
26 3 3 4.027056205483897568618051815144484597261207613362070518529892082599831118362462
26 3 4 8.383754315008880137596386829728917088823927947222476601375882953997287359285962e-06
26 3 5 -1.164876890042065553336602787367750088908822499004265255493781667794285978355987e-05
26 3 6 -9.315699485613725411427280778648768963468330614361310855078606416433841952771595e-05
26 3 7 -2.603362017000579723260608060930671407641672064992479388379163963514338195530822e-06
26 3 8 -7.516719459656772352666703905043806180428796288912609415925562376171098888539055e-07
26 3 9 6.692942127381285636242625486416941255476872992719684582646476778947408609915251e-06
26 3 10 3.173814474936112244569320316980424005224672997062082195065775224602109773805328e-05
26 3 11 -5.402292348242266889353952716499802024754211096168481863902084314143667390360131e-05
26 3 12 -4.026920885158057946257098144722674466589332583982408984769147368630504467824338
26 3 13 -5.808081238797922578885191602419997243977996687613642586086278289893715799926886e-05
26 3 14 -9.309326780145357071464692371280373281712060606760064832583770504403814695066498e-05
26 3 15 9.96364487553508972713090918522412077495490307223246123472993069591882381640605e-06
26 3 16 1.330572798683007949753249600029892055288089762311569782717419689390344068686803e-05
26 3 17 1.663518646144572145854252590675330562858656921256020384652959079555990398693391e-05
26 3 18 4.02695212382253744810765461429827989374789438953819423238816755388080082641453
26 3 19 4.685240547794605065803868778333313165104690061901513943895163408780592435128818e-05
26 3 20 -7.717099941030275985763127593776818093683955442425970200913086571223395943398007e-06
26 3 21 -6.957944254936286654468958105466583858097489741163233765423823242371086218098853e-06
26 4 4 0.01401741226454199621302751287100190092711844481692880172554893916723269474912318
26 4 5 0.0005596738314135770978768178828411689596339090513943834691104777089753608368497791
26 4 6 -0.01651413676383787904444899532736302470470416287792866320839376405178135596319356
26 4 7 -0.003026587401334053387430158698903937142098779725743836532896447813983949939721496
26 4 8 -0.0003340165191114790783974333195733405997598629156481986184354850522078924773823747
26 4 9 -0.001470826775886746296709528760354138063596684165509092961942379178899721791649763
26 4 10 0.007304761874718251430687244425574162741001703470319225796466441410528825784837911
26 4 11 -0.003063557849393508231906086816342013850065424601869595979348263723056332525958153
26 4 12 0.00437373102461864136541761319559123134516702809294021556115048162723952298934462
26 4 13 -0.02872528051991396407207240085804534253515720203292611544523615744000739917762467
26 4 14 -0.003025168818674466202519163036597361683026664984979088012075588301583356226814743
26 4 15 0.0026579580788434472265514586738288303828484870657784149958892920050067631403049
26 4 16 0.004763102201837386467627685252445786313925636349485636538188892401400626003841704
26 4 17 0.0003505414136974963855033309986881038382394690946274821474003742558447625453271902
26 4 18 -0.002851821061573985417886463012854932713653357053160010699986111943876112250380112
26 4 19 0.01420711830283716355835944116800783925600868872136735358898054211706026034146149
26 4 20 0.0004503149250740613418893328202737945568880208996690581379347859945960692065263408
26 4 21 -0.007323970530619880940527281842284089593217057764258245568032016839532803976568919
26 5 5 1.743814485578009513849797613354117020709180621816245546998321204856033588414662
26 5 6 5.230907047394351369275833077148178410827289634308350195158743081809529863957721
26 5 7 1.193919531316712376621980257117789875548030028785899588990021673221298392062118e-06
26 5 8 -2.687037756363942565910513581593973555029156137938981957595703927888060199203979e-05
26 5 9 -5.178215776047157557180264868175557009881281114620104348679434330694665537959846e-05
26 5 10 4.936035834053083900603080349353914135689362412261803046139809552521056793128513e-05
26 5 11 3.718037347574672663752806477994689486595074238506468220705479304311680047875844e-05
26 5 12 -5.415857994232507729560067520518319302278643770077098207725941017679714497011246e-05
26 5 13 -1.743717596059748752473983069696817333616001102980558794664401319354623787695865
26 5 14 -3.487485244313184386814138916097748757747065259948204886339120674844861230117888
26 5 15 1.487394443846489688594252059606306540465793494780840713369356868284044056007324e-07
26 5 16 2.158463864960938741809807353142028037798763396855821538379177928026896542564824e-05
26 5 17 7.651252839304063285528110733708941619648401408517063620802151219436433077740438e-06
26 5 18 2.886166454991437490920791355344215649827544241544784066412317285077314983405347e-05
26 5 19 1.743719302121877167796154869740132565610493127479155624929534956290317105964446
26 5 20 -7.566026828973769599681689402184945611989164975731466155974414965277752227171821e-07
26 5 21 -2.400161753068525165576552572775607320723346272638374968270533639262918251043276e-06
26 6 6 0.06661264181720379540108367636027885260344858745379982503139957117038106899453775
26 6 7 -1.246534392930783837966203125709478625870251591125059824301555616776293141585298e-05
26 6 8 0.003015542312304392613477818590427574327665263577492376010914945048358083937974377
26 6 9 0.004734643582942378359537794250774735374625561111913133599911683551916699965385491
26 6 10 -0.008348778153584826227804591638393176887850197943451516342402177404944517639015895
26 6 11 -0.0003372416048517047163551621344163204039925757127602255929192702841220815567616246
26 6 12 -0.003985131487829631899113604134472745123664930933035051117128366613397083547185763
26 6 13 -0.005720649560482823152308869856343839396548898507044341711861267825563880484965039
26 6 14 -0.006672567842782501080707103135950657534541162159809208006879015819438994209270246
26 6 15 -0.001038166813856550558838477340055259137083674847453853524770501190909923759382016
26 6 16 -0.003292090592882379677590378162332443103952187358349655002996230005736371314490012
26 6 17 -0.002648613582580526233820440943556698850854620821327744687838066523437707807695568
26 6 18 0.004599246908720714549155445264936026580432398076922925758733265931895105582715087
26 6 19 0.005757152343971830499457595488548894426071052895546908472728527824040067343798728
26 6 20 0.001002978434541503377897917545577900304272247068820171047813203014129463059226672
26 6 21 0.0007249813836033157170196880330090787378576811600640260765410798994809104376100854
26 7 7 0.001997794606196207557638438678225016295362866514214920601585198046431709210720181
26 7 8 -0.001216967608610709654850336092675393526453911546294581832129404612512880200928014
26 7 9 -0.01027632675155220746262691617527235423344803234928355724117647581896132535021267
26 7 10 0.001733316996103992075188572828703584115924179590055310938854120421991763405075686
26 7 11 0.002225445526185183562201666617388677504786394979934749386420770392158583063202189
26 7 12 -0.003153737760771654075198399548535600083244953825809469761243171672799397746600833
26 7 13 0.003520739795007738865483957796313837252684507352268239503067451206052953964212497
26 7 14 0.004210132490501378817991373475868864580350101230761338783692187988261234096150466
26 7 15 -0.004148531567188914976018580707273465063104955737779079957010723303123521146935627
26 7 16 0.00682465589889563539503878863434239153700118974207511250868936269067794551773853
26 7 17 -0.006040618005812310999208083438106561496869648702967774410206691918743814800693354
26 7 18 0.001696197970782349999215919123782212809085648888800714718288726843694128362603293
26 7 19 -0.003330143693553740001018028681302493819784183775305047986069119916688749929468417
26 7 20 0.002159774944213437998681971191040735891629600718322312885176602421106619783018305
26 7 21 -0.004487505359197074290335691162112106967953470739111254980368525133385964232930701
26 8 8 3.311119793982240281223658450898162714474418280876096921204516533348985882913863
26 8 9 -0.6208330690121910670536263805894108987030050949975739616440316715516041334918225
26 8 10 2.069449448896732419702992412761641401606454803444500529187227620918377906961876
26 8 11 -1.643703915730768458588609187734226434973381772221971157503779349373351274739601e-06
26 8 12 2.552820859037990460332735145504572919529022062336877298976345593385340458806097e-06
26 8 13 -4.203137266543064014561729422504365485897668939392391166431251133586550124988665e-06
26 8 14 -4.044857441927013669577935209986360706072014551853866570986926365749760545603608e-06
26 8 15 -3.311118026749683966576389829901978243635324902557226770247697020359512580551452
26 8 16 -2.690284639359162320549286222969757815018776561020063017228186508373374268902581
26 8 17 1.862505187796671567988511614665616482776591699252139669436837108493208950677394
26 8 18 -1.468377351351947873618359956434498687998269252059721542174946960370306763222025e-06
26 8 19 3.893907709736667236266209208614343371914304397774024664234292967948100665798856e-06
26 8 20 3.311118038872246130967158168476338041752213356067061193365521703667626260933433
26 8 21 -0.6208349047504213889361098239067802711988679835697574654336525457098372378905447
26 9 9 1.743796514262804341140928345056570370997616647841842795987108305431472333896209
26 9 10 3.487360390859389239210699017037906610048102841610173007745457042774179570679685
26 9 11 8.345465050983262241016663561110601659977198040892086823013548070167154249292478e-08
26 9 12 2.224313987288354562813914476303871508375303490061077686683691833996760698503997e-05
26 9 13 -2.896604280673971951107124024543330124377123951951817285332068696180214781057701e-05
26 9 14 -3.721453103838400850336261090254105657058598496585566367718262172562883544459182e-05
26 9 15 1.356559211378042252170998420664809661451201992481021288062206541528460209444629e-05
26 9 16 -1.743756475252979055587334185928874856462580295231109535691859558104875458006973
26 9 17 -5.231068087402956501179107856811191135076707646724253110497415122432036672777094
26 9 18 -2.637557022824468932638018174234436425302478653140613274922451286662494634298933e-05
26 9 19 3.085009937878723738883540300737224656531464083119147531743560289168531583597025e-05
26 9 20 -1.351969311750596839181449442442693624301204099368534747507918787867854683333591e-05
26 9 21 1.743752503605861927020810888694144482101366922325650044658180735523061717784439
26 10 10 0.03254191145558875347422492786712577614394063036524934436532538199095030617111632
26 10 11 -0.001619335839941992289983995673485546304165454099278429109080103590545020151212243
26 10 12 0.002054506574516863238483109251283870631954072625654625757472068221647651151898419
26 10 13 0.0004132345912288822119561478502239708970040341936138734206384828417719878605964139
26 10 14 -0.0008991742940846046207416766884553635530179032822543042500404548947315568223549073
26 10 15 -0.001368695083365186333164531197069298929878034488559462635470977201593270929774259
26 10 16 -0.004040020888026840047740478816685764426018685707093579283451244765825543063339416
26 10 17 -0.04184905537619383863758162490462476545763150493008039936456855953177000378825596
26 10 18 -0.0006962296775983126735281307829587786953685772593868207275796854369517492149106458
26 10 19 -0.0006674999517001228192591177016337262993419537441317228894672915309270683243674021
26 10 20 0.001345258669865150741566448339849451752306565069157532708395775316838347672817533
26 10 21 0.004776766528587676266752185698874618726278296960677368267904691482378774728077969
26 11 11 0.0240491496957759707798871148635469831607432963104455588787089262221186228307494
26 11 12 -0.02385729930249441613557263150165929509965009843531588778892999120803449018652077
26 11 13 0.007805683664612663077710459699003582854474742938167502785907776890293600515737319
26 11 14 0.01450529353348743799800420956395630487209685733164159257947030043246392748545075
26 11 15 -0.001203429234074632795498583056670601219259712641287198436623958828495339091970658
26 11 16 -0.001736672252928834799581318355982016621453364662092762518189821021519074795244016
26 11 17 -0.003898336048588817335278065338895008168091289528057031410960289072894223707252553
26 11 18 0.001846541051751254541200917624816023171458028118942984737513762100224718043484105
26 11 19 -0.001704049528907013376897012886479760801453815275896359531009693720133495198183119
26 11 20 0.0006919507283927487894641473841632874223270773745682055967525132637407200198403797
26 11 21 -9.879270267416019661119329844953734733067347474317722234946595142581834364706083e-05
26 12 12 0.02056013063536289291465519406664187588467375477923635313930005671986419103869835
26 12 13 -0.01041578958921422715544952925348952184858736306101038211166523968481100497908315
26 12 14 -0.02319214592939036032429337985529924305255795913061867360395218171930392861812467
26 12 15 0.001259526522522560252017018517058559599086797364946715177556476549971978731459006
26 12 16 0.004290545269352322833507022183866964453406527215807853191163545764355377804494888
26 12 17 0.009043708990366393629854378452042796520903043812974413552824175949955888845571727
26 12 18 -0.02490680557553115409380767200787996654958592861131080275168678251541601687143673
26 12 19 0.0131236395173937946899194582129243212432279900792574782382126763731892118122269
26 12 20 -0.001645767104359704277303728198650519650549538837307066994644179270962439044216972
26 12 21 -0.003220450199579765504144257095513139987037522343743495316782982212403952260373448
26 13 13 0.009989359093726292998098178813340120892385601380968592841277205677403639691663993
26 13 14 0.0070468143514508326125123661354490059817569396935383732921497094459921258166954
26 13 15 -0.002558267787488142407999923184517663659254386178663995764494145871413583362435378
26 13 16 -0.004377325830483502959039299031887525878404817985507775532993613963502695129723972
26 13 17 -0.005603792782299378050087807434323268711086146625556165454426085079664885378922286
26 13 18 -0.0002166225984307314896446395944852659608511868270047738105056660207856213575749763
26 13 19 -0.009497517703807027030590200918123782555662962640810140077425131589188877766454092
26 13 20 0.002448555016821405350234004143932500074013265284861400995012582599621617430241458
26 13 21 0.004920500751441352219775430481314747194431447726720972671939467477431201894892259
26 14 14 0.003595147858792206028725771152709066117144132995035353185503194081505821184056529
26 14 15 0.0001318926179501116085441356740129159623122623262503643749205992559633723900762983
26 14 16 -0.001130796608161242922683378551118010916187789922386950067725132083033121787628629
26 14 17 -0.0027902358377172656150159559202368005845235045018480797989844181150971272740544
26 14 18 0.0002562426312327976165272452182014700888384556448254371765365073478571767825752337
26 14 19 -0.0008074245318855475132557072789539471716271113790112104130249186678984588497019835
26 14 20 4.099074211496611958655867947207410114715494237748561891029266264822947775312323e-05
26 14 21 0.0007305550886494710112726691521222831453814502967545243170135467104210131522942319
26 15 15 0.001733547933635656921241113849965921264061842230188567670978751630617639136557877
26 15 16 -0.000248943515618988579735281265347539637936111656979611165322883826415289424858516
26 15 17 -0.003334192169622384945624162686550639179417389001222804195316654225050569241348653
26 15 18 -0.0009230143985391274903306732528863122002313157117422608019455762024406706577044718
26 15 19 0.0005937175365511669495712992167358920813720508249162328658340346183348122924767708
26 15 20 -0.001884539573548744708819111663161915294082337726162624091540292857993296486074993
26 15 21 0.001075696591133270071917845450493855394593183935317132657820594383949348539777542
26 16 16 0.001696927693939799981365012395427044988701596574060882421310010353630620867566834
26 16 17 0.0008863569063448719553607802219853314271480796764131729194032303483586920798020634
26 16 18 0.0005589856972681234107212395684606463222812269256709106709121637378079473253556303
26 16 19 -0.0003677902934243768251679393490345905229461308682036023572944656250809646373139088
26 16 20 8.277117302412882453172341762963400842725712557738709339849802701828614810439015e-05
26 16 21 -0.002018592491975006653533026241893079559998694567759011187333730739312611773304774
26 17 17 0.003509148952079034188747997330322876455731177028560867510492260117353880015139879
26 17 18 -0.0002954920454704791941747808317082886696898165833962482182520097294715570242150764
26 17 19 0.0002100299490052818999924639996170133444084992499500288226607751050916917649025305
26 17 20 -5.802093005800292694693459513046577343075755847985693243085339640999840835787025e-06
26 17 21 -0.0003326796937819573820879875961928789052625861176642883096545982362958592959985591
26 18 18 0.002430347255231686906714840546536791839131140002093857114803191301790960979317539
26 18 19 -0.001554525464123265704231677988766752760632845189453113132118163170239087388276847
26 18 20 0.00021890100397912913597864638835451361016385453265429883397625174762141457655045
26 18 21 0.0004602654371956551594750763781984348574237586498460424854113935750981337716922155
26 19 19 0.000314664710494629564627692290357952580949852295492161333491716765635908719970261
26 19 20 -7.777264823999046077074283171650708815899713190779286576634017152149657624918859e-05
26 19 21 -0.0001621010038777631208746327911334308615026873425485954503305522915313540841119466
26 20 20 4.242890122850366461367278484995091988027892419877259055520514309074018606874581e-05
26 20 21 -0.0002304422066408375058491495544649558078007526432945579113994747273171175897115054
26 21 21 2.758771424905706373416527710268534710104566860707513678467267604801120787435996e-25
27 0 0 0.4465832153796134462038940238819215427832430396365211676934448401740238336833039
27 0 1 -0.7082337285437335300311604952270419791736261384138944988978724051786279412484053
27 0 2 0.4611503027377496278749426315512215487354818283070515516331333868396306047194225
27 0 3 0.6094111305374784223947695710272099801682662009007227867898914949231970210588213
27 0 4 -0.1437259906360974534506783662894084954201025415985305711037835749824322067751509
27 0 5 -0.3022342664837029529435732246586901893244697328634798375034656975148461383535135
27 0 6 -0.1827065750252929236587293238745259662870965138470262637482280499742728015767774
27 0 7 0.02045770507347872898157586812042938027764572276722898326729013515991644206743766
27 0 8 0.05828869390285832678896232239263653538350462687030066501125978060644784653842876
27 0 9 0.09474625971046160028277891182526732669319039708571585602894593556639056060839472
27 0 10 0.06227465563367869244680243484724063328066155453022102028834411921116708413019426
27 0 11 -0.001224721782284602489025020855504075425938648479029893457607646516243361218290222
27 0 12 -0.003793960490729719491314309903394471112063666658807886489839617711929457139452349
27 0 13 -0.008503792362531051655213671522630579152682257826576104467452678602467582085514199
27 0 14 -0.006429626750183105611341988280730713989152113209563701798434801692304420804704094
27 0 15 -0.007378572804907974014123683303505027543560970960624050685298616779198309668928186
27 0 16 -0.2225463486664034441610066920788694284180892812803398984063220298384795337341322
27 0 17 0.4404406156460795273966515443953234269070372545636116185336923486937757044834834
27 0 18 -0.1680732068153204434029478146597906812943448401998465042956170505291826234668206
27 0 19 -0.3182361649222936595151520931017828428951722998926298493918849226948588849909051
27 0 20 0.03440959668906481865935964189217783127335230993566120865388838627812463068592765
27 0 21 0.0749094482413508467332422829143346906074658722404668037551858402520845089788253
27 0 22 0.04849276698306924936465233732863633013151626271065203235078362101771513435475059
27 0 23 -0.001034997504131254624589074755978741643837586741864113497925273050070849059705555
27 0 24 -0.009458639297817149893954465889796842909686608599456633729611483962356507929877564
27 0 25 -0.007859920090224142021571781249495090180732261584894466750212745051211987672571205
27 0 26 -0.004599379036772907982696138786062045732736167112539475214906443938797578704415423
27 0 27 -0.1689705148913988949981180266318865532800259687932054705066238237249986514815055
27 0 28 0.04580845489967396148650919541891172116361683841816809427429531050454198527305502
27 0 29 -0.01124430460612135384316283243336464685725766400767533469503160603641483463713258
27 0 30 0.001092178212739609650815513380495087728737541416644901145090422544152388464431934
27 0 31 -0.0002700495610355794158872424616503993902020369586938332678792861575402636244926228
27 0 32 0.001742953920901961003654708730190947399962095488587308883349452782933481134961913
27 0 33 0.002779193768135066031427544517442981804221998164189100747234482495636456150076206
27 1 1 0.3616532852764418718111093734893025873081811997538464092328644585553414501608757
27 1 2 -0.4389536918514602202092619237267679707939284704032687692650558210049785157050096
27 1 3 -0.3336591585169035374352739980724896320114260991995911345129745685599382972938767
27 1 4 0.1892160550372422223086002446503354433076821496805896989290236588352673680017239
27 1 5 0.2027017461556073033179964808726837226967020434471801362219407173860171366906276
27 1 6 0.1100597823009935440874852198881576811696713012297962316216282095742304267630991
27 1 7 -0.03447520605925877912429432466868848514609568030650781148390784140322371443010172
27 1 8 -0.04874303860261529043475015815525010422830701374895141561991512570639910857742148
27 1 9 -0.09028110537174883950440265335843171091216076744774184539809780604795106736821077
27 1 10 -0.09724026611037214637280854157180467237380576069947746246429859431497546872038049
27 1 11 0.0021715280619152119132116452936517300516229818077704358760044381942312471727545
27 1 12 0.005811986985817660984135014677590941850800634995127591273073902370749652942660927
27 1 13 0.005327754859059292664077430399206394657761732688298816782259055325859263731933243
27 1 14 0.00668233855075145569801032512927594455801076735612415017800315228540145584924642
27 1 15 0.01938165032097008699428306025497296423243325328590873113312494198047708995322799
27 1 16 -0.6954429233618290822587523528529086330933202138350477633880325940894359818543109
27 1 17 0.2658100515617692225763060950277819178599766428988579702404983516792726505369765
27 1 18 0.02416727910118082081333514892642672077295960415049271837444382938607317952941912
27 1 19 0.05236783079224590032177177422475759616251667044694858405321396056921162900852298
27 1 20 -0.02611411586518848518222356966655777902017618564174748921998553075102616071076633
27 1 21 -0.02453080581681427435318356841100185443781908218158997432836441743241502531603627
27 1 22 -0.0408248163868354702235277883402041231728962139029519966603916577886470189740711
27 1 23 0.001832902487157646000171405257321321348977928092931348594433199216242778080427238
27 1 24 0.00452758826241488688121997936262629480860068008988063436627562607690913709941941
27 1 25 0.01232729126304471155444951327502727191194087232565346789282066136884882585412171
27 1 26 0.005277957307550826714080300802683274990276048542987390526791055518920786717693839
27 1 27 0.5994692100786727600115800931002715498653941100426040555599094326805375955535096
27 1 28 -0.403978152372915314123573443161214853085002030827367712324330320423691237817463
27 1 29 0.09533838303098467727215156164949514311373649078120838080935839196771232115447588
27 1 30 0.1377563826151724472262528030704268316953044025713640915458325922069407535417129
27 1 31 -0.006133834786996583800753955186919270220811641363495333627001855964638463874497972
27 1 32 -0.01771764719889641463038459364965682365068447225558954583479033519379760967193372
27 1 33 -0.01410369301341926028020275945228968924543207435214730544801507882390279446996387
27 2 2 0.06543163949385595793230418910386361689472445780971473220469561253537265799726179
27 2 3 -0.007445728225153938682205726668056721630853309929638842497452513536983366080154002
27 2 4 -0.05960149055229403257902259615073999965142061549473769140887036713375029437047505
27 2 5 -0.05338997955128288756022804857959917886106509256128600331639017701332936924167244
27 2 6 0.06403392482593990590239747977867470520840389229474543764272038305354479547680115
27 2 7 0.01506886821203086210239810232047070539051470745670954483278355402525284983743657
27 2 8 0.02522512641591305450765820605622238541992631025155981576846833213389781197288731
27 2 9 0.01853087372764548122433946791022733901757934623841193352156488451046870711532794
27 2 10 -0.03025765931104281861697010619269375187134460107433399592861573740530354562349548
27 2 11 -0.001238602363054109117017202485437639104772405497294084506534719409075247984122891
27 2 12 -0.00252071882788874788304618993964243568044937169017459843865364120837399215535104
27 2 13 -0.00299458380234702217895494797685669095136272449824800716405873476458920175205363
27 2 14 0.0003159774334844905254087773702726425381757290338543760696351447385421571679430386
27 2 15 0.004843204553852502292775841559232361797787512924629350884666391892022266121368847
27 2 16 -0.03209880774963769709225592221684508165548675356555403564728046486258035176229374
27 2 17 -0.008878228886536451522412727496401621813774121163332815452833914845001236272158823
27 2 18 0.03233136732731298966628565210539762628028318873544881371713342507046624158863729
27 2 19 0.05166299467367674574832894436251601500747883235086440268852461139953961035238453
27 2 20 -0.001212944519453881750203767424738810723863609082246146205708693494490072625004661
27 2 21 -0.01133060290939783012358096731654797201143625460310348054945709621286281845925374
27 2 22 -0.01251468937765448206778904946916589174778579160789053830009107269773571843604544
27 2 23 -0.0001879844646990801021068674479562229737073516976736488029535996662406880540273359
27 2 24 -0.001024909556052198726781584984764803493988548456727903704663896944731542350603383
27 2 25 0.001090863643202975719772430593239455124987717743252160096042304258610452366811286
27 2 26 0.004302089207625980787237100829203239649467787740782753915964498941365323035011516
27 2 27 -0.001432500661382512840207000828344900187128512335077026564049336864515623734682479
27 2 28 -0.003054438251870348984020849925995280458888611533314211501259030611501470462497521
27 2 29 -0.007511014533721947764472834604815416293693720334198606362982504171721725720173816
27 2 30 -0.006890226147921120317347371248885482531210203064106322877894978288382252302944483
27 2 31 0.0009918473736529785287489601366487666804479372720757955626669096814696628798673492
27 2 32 0.002437215973278750829823187977967268315936050648491582364974793438005626824038237
27 2 33 -0.0005411153462265215055387407300291221508069778461049055908892379449110103429523973
27 3 3 4.027472699103375956309095846127286407562632901982554069860965867459768053280808
27 3 4 -1.851863150856686151603561491711942358797739457802195449182837739547213118709983e-05
27 3 5 -0.0003799266566450008690616160674205925427320008177106011853437270877915834257919804
27 3 6 -0.001232982208658395933244762169000116877380388342428323042504698889661557226143851
27 3 7 -3.119079578074470544480108964826075666959982998234763025320530780082988883113181e-06
27 3 8 6.419551706530434857381414632027615787610115470502125603166253272141375556339434e-05
27 3 9 0.0002528315192421587875168412832964233196966419978957801962991486460606984703199877
27 3 10 0.0008230079932372665541034421928682634422775441148287344323805623383432824721378269
27 3 11 3.847055108713848259376871202728098650885134176713847496820316862180902449588214e-07
27 3 12 -5.803377459843482375501152121192513602459125125198104440248222252117310758732353e-06
27 3 13 -1.327004128635443907431180089165749454388648612397699874953289814617761841145177e-05
27 3 14 -9.40265957658458231893014878631038804032218787208256684207017579168621037801716e-05
27 3 15 -0.0001408506177172583966598979381868205213094151036679304098472155063191640779839694
27 3 16 -0.000845407029739274606094142991897977074735790015718064750176298381260142734300375
27 3 17 -4.025683904979765731129483983306676792263957340394000537935936906352726411712985
27 3 18 -0.0007098716822317712183769408302528168528392043709285530417861449652741809109375781
27 3 19 -0.001456054196981309863544329313991036770604075861213994406973055976819970300793665
27 3 20 0.000235257055918801555103176904626464225613613480921164567869445694408728973386744
27 3 21 0.000451436047532661399493769089090811914368971592108003645524434610596942493928344
27 3 22 0.000422550662442190914968248874180446155195044449795234455988716326208570742677251
27 3 23 -1.272263722616302509533294418414771094820015857054608001859510109798094085599002e-05
27 3 24 -7.551312419520836322946673871646946906111881939547179588086019987078475395966406e-05
27 3 25 -8.684476384747960844479516003057568233707886353082768366416531022654637387209793e-05
27 3 26 -8.992121333342918181865171909856199083729087206147516183631809388917096235923304e-05
27 3 27 4.026523283560407805752925129233123872614773203619539609731005078125145406735439
27 3 28 0.0004568932064257977233303031161860527808534671816509470606459889539610115965172446
27 3 29 -0.000200510406851107948080310345471263460076057367633948641853152122566086150091236
27 3 30 -0.0001797594708574577513252099574007998243096900008217776974859049655544224729709476
27 3 31 1.159421180431791724000295708367921404100343034422918475553028118193484865601848e-05
27 3 32 5.397938969553693501635015601676148257811318638703443644052114212895053034427336e-05
27 3 33 5.092940438382921484124621908825853045517761541879840757960725507708135417267572e-05
27 4 4 0.01577511966261887208778154857638377716041740900043652905255223764812659468554697
27 4 5 0.001376757278697239435718283491140785652355271228690910812549428991337499510977106
27 4 6 -0.01661589637809926524627879590951332370390716740728267404287775117607822582437499
27 4 7 -0.006636956571514000516614650782900928053952165084791132480887501287783814906988668
27 4 8 -0.001113561508015569117618156550447547631132306635641527169436786762843986884287093
27 4 9 0.007439992183851482375359166006620588249311259140402909024904679740113675183382044
27 4 10 0.01553420400315581826593343918370887672169020860793478988865357884622356020056485
27 4 11 0.000710369214693013005162664369477809721391356740940763209068510114522914420501926
27 4 12 0.0004901784917613595235971331879061912985308898210042619322042788568241898614942958
27 4 13 -0.0002731377552003534989510983523371852298338968866939160076505413938500739967360842
27 4 14 -0.001608209917832640371276655479438540212096915472210790478202870347268583606526403
27 4 15 -0.004619381439791332791741814413733236821032455253283429753597568674388785541745964
27 4 16 0.01039156321970450372915583988985552397295752483028354451360525924948801862048018
27 4 17 -0.01328325055225351449211272385848725200634857762146120955964544529146560282427672
27 4 18 -0.03597826941241480565645079337163594822257520513489394323370678655399824160627062
27 4 19 0.005737334482316045297660790064994049041211354371163573734841182891322600671813491
27 4 20 0.006683206957685858669462436049119891874081092107137552594429022433107001886792351
27 4 21 0.007769796430221300349100522869517477556259885985612474808305952903132919912234125
27 4 22 0.003095836251250618861659880847550504690722766472615091505943339893342526601338715
27 4 23 -0.0004223476593424323416391687332633321198846028523784816007315219431156797702632207
27 4 24 -0.001081044577891585879068035061130310899811276738437819462872335822881390109431258
27 4 25 -0.003997766092864669665094474521328565209650084827403155592526216448783260265215323
27 4 26 -0.0005647169053690619258092204752916658684953968783661538818978700382063158599207044
27 4 27 0.0008972530106323163339958674627522900892681769681975399675022203361026894790405236
27 4 28 0.02396733140781784124198889099575133531196112114189123580680287273566438253294745
27 4 29 3.236089276690987024767628537604034014444445458889623360377798799446134318138118e-05
27 4 30 -0.02145109500618996197314587896186935006386778111274278265378511205580776986388995
27 4 31 -0.0003853608111627373730276815028612941023180759424207544869407335341367005019996206
27 4 32 0.002522309896089250764112613084309966263722568068674294532796605005993855250296541
27 4 33 0.004054664534422270865932593938441570955072182581089258366660068100679527860346311
27 5 5 1.744152323015324961896402660112548055956687728758353726331642554235757826564032
27 5 6 5.230329935148727284363942315818082431898224287262533082990693618206023077052404
27 5 7 1.904130453971282695208353769252055413861647965759293240630494460997165262709563e-05
27 5 8 -0.0002204985000042674354672549255881136014881162435027904700256100660740002408014248
27 5 9 -0.0003109422990377876696968888595723495336644794846752036812324438978408006243924777
27 5 10 -0.0002091403311435746176908524704895100501654491317661720478843283311164343624611391
27 5 11 -2.597881730479241402851428256912027022561311326188234031884216882815363519072189e-06
27 5 12 1.449641122412837040101529649713865351603825149625480168794034486546160902122243e-05
27 5 13 3.178118707957118604347203841077464470423205006244366703009624963270314252318234e-05
27 5 14 4.720767976850288150124911876925512305456439041813328218522368874614223363003882e-05
27 5 15 5.331878184065060797036114631418532143034089907253426499932124697905045637309813e-05
27 5 16 0.0006741670834543953626551234986090256064782799616593457334581681000629202862511189
27 5 17 -0.001631198129682748054362581796225207185335325544239065378989384920491944529215532
27 5 18 -1.743125745569551361505068762926035834323036792479824432460204429400576496835483
27 5 19 -3.485989337121205054533794978570666084318548887169896019894447004009703103214157
27 5 20 -7.714092512394299619599298168082221221933686896360198188841001905502270749100792e-05
27 5 21 -0.0002979413331979852265479611738751294857163503456064204515022414462852368289713648
27 5 22 -0.0001060901209936379454933364418438248255107525545427908051608418020081013029927412
27 5 23 2.269111770958389908105368450133527998072108340474151345915396120637463550023066e-06
27 5 24 5.767734563394733791849121238963198639426931794067034374026630317269061044557401e-05
27 5 25 6.217304106992291692063052702881828035178009103315506230322032948547981032627584e-05
27 5 26 8.170892994710724153069873508820642524248216163597016644681984618774473234325922e-06
27 5 27 0.0009889109177071026705869607486791899045606614649145653777069082016853348713940093
27 5 28 1.743292519050907868834435625299309350546818772589847129149566577205069441533145
27 5 29 5.455657282591383041415324052167195380437991537428772760901002433192220204453506e-05
27 5 30 0.0001130112651460378420506233011447656718292666354678248345686496836760463347448227
27 5 31 -1.757633587725524075667834426628262294058040013521824906813695741162884960080555e-06
27 5 32 -3.446889653466354492080055511274570145387008702452062378440208457372563361779438e-05
27 5 33 -4.514788884593988381729127280536467888434313273002785297621223967785032230331879e-05
27 6 6 0.1418306324883218859835446796623458909996689357294082286051100175128193762743939
27 6 7 -0.0005191816455480450741724887663364739499980514896671051044866514602081124486114488
27 6 8 0.009679662537741844577655586316851514128528712830651282236002477859951134555852976
27 6 9 0.001823254044957534841314285522184549737613527756776057817419896981735596725076674
27 6 10 -0.04202853366866417688742059700452921061922711165555566905798273226273708373251044
27 6 11 8.905983705187699216964154142814450319049351583070057649719613327783682358238239e-05
27 6 12 -0.000529218932073888205248608305334517483536443208795878292592469504275401419810187
27 6 13 -0.001013103154219075770398568447858510408176610550686265374013209240205012304766847
27 6 14 0.003256452773140869735162235104405072392902916302876783654774562724341002563793717
27 6 15 0.006419032676722032091793042327931032884152414419575723550263664773731190123208337
27 6 16 0.01073813216093230546865940513764353143570550386103440739003141980368359959431406
27 6 17 -0.01131446566179925337977761911828519030327965606638632309133990392841742983960789
27 6 18 0.00961057354956480435878404700410736483465742284994484481395274969329250329433358
27 6 19 -0.002585665349914096684862171289448792411418719307520176465000631263121352857321028
27 6 20 -0.01115248865695371813692900683547914435719824955283096618265299134335467736828821
27 6 21 -0.01142065264108454667641415413660149449439521201361146343680281961565612099470493
27 6 22 -0.02129432788820371455955278952219097054153962160504310528150581734700030350983464
27 6 23 0.0007132506040311188069539910952396636010411549215226431586136345003510580518746088
27 6 24 0.001405856379001025912342978757121756423899510252525951607841712270228817785929643
27 6 25 0.002155920291538957973535791756872282196023675301967386360350643808503691293878693
27 6 26 0.005479420215317392651290256322466720372262741083299075622759778681603062346128972
27 6 27 -0.001262917864157177414226457310592262690691358545775686515080967825829342068518749
27 6 28 -0.002733268531377436836538227530479995178030529239965020444642639500180796120872403
27 6 29 0.009775729832884067496421849715597057632684563606147695426733207224604725659437231
27 6 30 0.006930176986675128578454385783699465377351514024216980215927906094695264685518805
27 6 31 -0.0006081268580348368106166569467091348830057505678411872436759191227661437166374917
27 6 32 -0.001661330352793000721516911501013938591532421043004313394092930763379113860691274
27 6 33 -0.0009396124614046394405027860054643125114059038062021477520863344315802480464847055
27 7 7 0.003527578879892806305062824856499026963262054622083991455928008284152043343854252
27 7 8 -0.006016411125568824522529585102587579399471185633132663390286929992125029639925351
27 7 9 -0.007038155374559997190157929231379443122239978993146851938760076167921235608098422
27 7 10 -0.009623350683053639408897950432289140668711487971964196660595597966271838329011862
27 7 11 -0.0006083647539019869497605084277116165887987144897716797394638252572083556438057773
27 7 12 0.0008999740581314010238222696395813072716964833271030486726447624141896573588443093
27 7 13 0.00121889384814834244844671952667106478863434360046538423442323657288290083061467
27 7 14 0.00154515256778377834358821995017023348067046782080897257050822523311781306979186
27 7 15 -0.0003123705464863045634561792214680579078217482516618061157407484803892847651808068
27 7 16 0.009149463798121618214605803929982453134457225848033857299334981032095552781505908
27 7 17 -0.02254135359597338022733774720459328344552274822254181412867753179465340844774438
27 7 18 0.015783685430582258496487589972923608153665375629539050273041141264754383425726
27 7 19 0.0292192096202517760395874564290117587660850103946725211131431367262327560677988
27 7 20 -0.01107671300704977924746583224063977785211933779857895504655884203327232662922828
27 7 21 0.003258631263165359438741874366685763820951041758810951185836152987962661786006339
27 7 22 -0.01061576792542771836011502491267280187539060618433284811098759496769168920786568
27 7 23 0.0005295222136821832807755450501202038718007667462495587844966227370406552001414831
27 7 24 0.001922267902276849356302644572598479301273643562304179414951921774043221822768652
27 7 25 -0.001673267765852666558764273060177715357715372253089214212114528188555342929366379
27 7 26 0.001562533775949257969218064229971850947266805101321333173859493223677135732185802
27 7 27 0.01628458415089470766020670340680907246579198227252970139006579071279272046681802
27 7 28 -0.01477537363595594135117422326388031474282667382590444676525844776775670839513914
27 7 29 0.007821680064738044122703577660922706050753646261320978684109864032218882923930035
27 7 30 -0.002303815772450519633649370275374917342082732079487135254969273360972903283126278
27 7 31 6.663490043853269667700032967142413145669855828318397073216396970108273778073507e-06
27 7 32 -0.001983657968273257831500574071888665444069865762802937230098787659510267756382394
27 7 33 0.001874904322435562532674243451439908859879244211510907202298459738021924483957392
27 8 8 3.311127105063203796388117021523667893221299824120202379122423595457892289638439
27 8 9 -0.620848730880854243215860569066451718828822966545016465767737799467406790713904
27 8 10 2.06951230531898055005052203053253338359561704911166607595783771385323824828977
27 8 11 -2.798512132916932871518694707927990153506205975311949406495233281987639712625294e-08
27 8 12 -1.683710730138205138404334586088548832573285331936891236712576864315372176910503e-06
27 8 13 4.200554995165251300871410557390734827080589105322208252406550461589877531487145e-06
27 8 14 -1.032534789677240223067582753260956352140334611615962463123637229728870376886666e-05
27 8 15 -1.941172890151641628561480906473492864202917532035265308882608375528600961464666e-05
27 8 16 -4.545405367063188746306519392898030307962054244728381643396649531904462897164345e-05
27 8 17 0.0001129037211007177598448992470663605041384027761065760825178667923396956008169578
27 8 18 -9.204126801567368755372191970259175616541907058657322952470863620376830275262815e-05
27 8 19 -0.000149465758136218836418576659177110469043680488376134281939561603652055584644487
27 8 20 -3.311098285898178683585128449869481639195702401946129952885530243376038608483966
27 8 21 -2.690220918352608207929298928298015611826728738680429689563779560496326044669305
27 8 22 1.862502503204529332823854839653924382944043988661340399875475612998684581002432
27 8 23 -9.193310740474774035806677355648134625963814586333981261092111460272285559798442e-07
27 8 24 -1.006198908966198211149361038370610526126686036982710040658952308609137277024154e-05
27 8 25 -1.61324114770750602072943177618332171024021623325353460340988951492055375065982e-05
27 8 26 -1.544259381147306860497787863009328930324083614071041756387263154057398263567814e-06
27 8 27 -7.518796804460139047027360361960178892762749722693209923421111028065500234363467e-05
27 8 28 8.193192928810963172046029157745860051133343802047447143446677904999334368067592e-05
27 8 29 3.311098890468112603618660975030153137064771113822051232811178496113657508537563
27 8 30 -0.6208892884961270663429179013348575113569921790388832197266055518969315468078461
27 8 31 1.027738463201147854005883999427193822965142556214869465112159774855345744775609e-06
27 8 32 9.858267795305669484632041003907052302723691497769363685566060188129830134798622e-06
27 8 33 1.786746952036910942511702120172559976033802905204865343328947499371154200290512e-05
27 9 9 1.744100211095201936927561846028441419786204842181960046586939667452594159137791
27 9 10 3.48721629657291848232723757295244963690314967172401989821268693976734979681323
27 9 11 4.575452342641167328368729186554482522681472316491474995311357835354461904003491e-07
27 9 12 -9.506185322110097993912392970033398940803972419246831501590288462757868769223078e-06
27 9 13 -9.30554185667170711735602516212796127207852382476041568171847091216873177496418e-05
27 9 14 1.70142352790392165142173545263861293007714972032934844227757058265696282736932e-05
27 9 15 -1.309553840136341104254789963711421327500373429164148226429731018879668643624034e-06
27 9 16 -0.0004958467898186046663099365156507378293792253624501979955435744275134246221057779
27 9 17 0.001105402089527635495186997967981811790211850692218215217871329880965044484609928
27 9 18 -0.0007648242442713314158644409495407332787043003992631074253115495829370890291765022
27 9 19 -0.00147866745443819720588116598931413644263046829613009455456185930671798318749868
27 9 20 0.0001922379751101059619746601820793368330475397278047622609746381313275333729591484
27 9 21 -1.743450505925820569369864928983454638037830158585912584382728623793174039788213
27 9 22 -5.229596180167536956246831936365883306067300027993692803504380529160261556015209
27 9 23 -1.061383529263702286877232398842282002222743226973238566568195094664904354886938e-05
27 9 24 2.73401397659696635119221953194585146141547519282733105868058037684694936110565e-05
27 9 25 5.493397002009787825098569863071118418714450763075431861088004974395968930189464e-05
27 9 26 -0.0001095089724380793311858246321689452700282361258130069681552091095600478857757818
27 9 27 -0.0006265236111434714311267398755985188915592373248142356900017441169071348967356206
27 9 28 0.0006226616409261283646348096391127620225104964200528160439633214541289123217788966
27 9 29 -0.0001752693511430969647204701699043552872672197282933169245762940710555868268347716
27 9 30 1.743600646907696226242223774102579676608029013278283202173229844897508627014971
27 9 31 9.218254516403522122844909774682964279656900607565564435077009140767265555927569e-06
27 9 32 -2.016380938108192200412054926107946039049588055710543483540223861923747892709359e-05
27 9 33 -0.0001081994185979429900815698422052338486907353233805003733389862274059824253118791
27 10 10 0.06898106415424273693177358823909624703674771968104760885830454187291088431863603
27 10 11 -6.646966792210036065391824661298898879680808959838343770133873618570158662201422e-05
27 10 12 0.0004001825301599117474696174273729491187178938808726642498363796562949875175330881
27 10 13 0.004615174729511813199299281019948776690548899387874229274665633565916521998784599
27 10 14 -0.006058764147682661031157905461819740367430247189684595761858726661743240936599882
27 10 15 -0.008518856688032482964850835940405419067329430693869496725503750723642136338779183
27 10 16 -0.01381955532511737076223105124247942532590682690053339098614948884799125480931436
27 10 17 0.02865569845904010779779335645867879968718168655638002499481259536312538339318719
27 10 18 -0.01641464230256668685509468199432581945217298104850329960561664812601987798469317
27 10 19 -0.03290385421177243510528827382493772780144105931845925193585328874861331110471704
27 10 20 0.00314719415656343263536139801878954941059711224945155305087177915525786212799403
27 10 21 0.006334835362685788536910422050936068487776583778198841995845194992037950545960773
27 10 22 -0.08835009992908142932636474506197538657107275795398356311401657900587449271075531
27 10 23 3.397433120501122448509592458970193561806813764059166701982060019267583745852195e-06
27 10 24 -0.00559721890431039890997513910554519481188335222663932021550236991395761439866943
27 10 25 -0.008691334737383409104044909264197622730965943517555151244660579385326645053056455
27 10 26 0.001309721209175648998949563834572754062494574853316619302917420296367151257313643
27 10 27 -0.01391341788325811919509100921041914558968356137808636238896810497112967655312619
27 10 28 0.01097059333725509664875968742422243273254376937869013291957849091273351857652103
27 10 29 -0.002487537417393083123337223918912786761586467279650898643972793497169100833473978
27 10 30 0.001280410599051926519608855663728015277605907682272831988621022159509404873623581
27 10 31 6.476014633285149616165852136056662462803739823468487033771805222340321391523526e-05
27 10 32 0.004179620981192555672552371819706610029972940910912215322920732119876136957932312
27 10 33 0.009828577897208131963800399774978173127673962088985895695666689876680152935853479
27 11 11 0.0003163895092573373642434615812905132814577692895822036624122248867373875952655527
27 11 12 -0.0006932095761760306164290234290688594491258013275760648292638234705335198447497531
27 11 13 0.0004831583328761371735647685187780479364976048686844840958742717039300617702853521
27 11 14 0.0005721890601283849389573298618991517564082953445640866667756078183207275415023841
27 11 15 0.001050226552339367960785452903553005380269763614785215744196125829035249681547712
27 11 16 0.008071073401955473438632359018693827915670087586185384575475908389944501432509595
27 11 17 -0.01365880217737646037829557960406788715444352714973021565973648764247451703485443
27 11 18 0.007262661289205325697431118580402347809111529534120215040253163472071886882956975
27 11 19 0.01534414601666081693109834648671231582080643232760882468639031350910539155726468
27 11 20 -0.0005110103212499708666089669526989738354668390106879807978267181764037182847503974
27 11 21 -0.005590235547130277791852857923492009686702835580521717619154910715054793512247408
27 11 22 -0.01171747349268560390780768281992899089038384646625677384862039667622266010102495
27 11 23 -0.001317482546815399437533604630054962431616441676042912239383844443063809858092423
27 11 24 0.00224072846924037449701784547732312850060629880555168210476197258616038514356961
27 11 25 -0.0005784071220589251113924659056977642145325056219586383834119727179931722847401946
27 11 26 0.0008120897194291948347044005744165856816200042322465121939381302789851386257695812
27 11 27 0.002721858294950804780465228705964068758021792266004409850728854787656119214327343
27 11 28 -0.00232136958130481905431393306940265822688303078522936873033987395874167825805413
27 11 29 -0.0003879598219045937896083671428451170341229770569943730136588509452903487058952328
27 11 30 0.002524262531957132522124769398406099919010323317342031162226470558289100170681385
27 11 31 0.001044266438472620736955934414437873723010359566063051874322271656472331241016832
27 11 32 -0.001019895893830729029408619234921590722472947247721184783044429822649990725247962
27 11 33 -0.0002381368329101731260810523291364196933348359064947525881996095920793570756314969
27 12 12 3.347541977629785188354824878484936554729286570390377815655768992466739898270683
27 12 13 -0.7348253484425892108792167528079619680465936329883699190558796407844264083878695
27 12 14 1.877885607229014294949458641789315268717438048287928260701202334572755657629162
27 12 15 -0.4898787649728314062636151798579257781692486664771828316862370020246989211937328
27 12 16 2.610441779679069246281807659837462356080506761109990583101121823370414649906539e-06
27 12 17 -9.558313103556307132985927076295329404907144920976925920726219829711600027641804e-06
27 12 18 1.037408365004705331180662873996965717837096043634528308165281526641596636753711e-05
27 12 19 1.447221757532991744260161391494398096479786530220811880570213012544988617395761e-05
27 12 20 -4.935728402638711668927457844129616493322019202325002607468673223916610506132538e-06
27 12 21 -6.483897835127487154643871557872031066716317469315747720874629996399849713412976e-06
27 12 22 -9.490529280846603066059285359960676919822088903555963958114400097037529694808153e-06
27 12 23 -3.347541416527049981008606642112891447863101104680975963142869936315935224747229
27 12 24 -2.612714692234793210690100337290841455979370543101098647371533414679809413271017
27 12 25 1.469651075749981314431624707339087320767540884294125344411116995537224197221229
27 12 26 0.4898870130976029831065565224483434464548528678787233684549964492633323431692261
27 12 27 8.922405493592787550559383346137103795133139573347335108310575382029088262982853e-06
27 12 28 -1.088174831719129915361028492670604130941309608050850719348974238433506853148638e-05
27 12 29 5.19093540285709941871082670393563828223905757826150632927941676305067136410892e-06
27 12 30 5.643340840046351235093328909603012361868960303701971200577303487163726513093117e-06
27 12 31 3.347541367186330920493044374366307357377622494710354612752941988965265912653493
27 12 32 -0.7348268506094011821062080487707969345839505771045692914924218194165688426495788
27 12 33 0.9797657780704343893701717023062692246241952270814237261806613345311789263038616
27 13 13 1.886744726993603161602407980372024791544524512236199909244497049661557737729894
27 13 14 3.773481543165952398535744135948979089891896973838817074506670526415657900515281
27 13 15 1.257839346612172267698817823366126916690480255452651740261417328649655497377777
27 13 16 5.528078125088256218056873886977531645517891087363333303703051752274661127424692e-05
27 13 17 -0.00011669909031262062106977179488526972697333591869592556905904376601185575337229
27 13 18 7.55230822477599449145982813734197990222354196889293060293018025616361877643668e-05
27 13 19 0.0001474787796145252152711618860038330737749762328518469626541491753215523932164327
27 13 20 -1.986702536880180422043439197752620019720276432432799519987631916426518885688135e-05
27 13 21 -5.405355278264276979789405044209166373101589905759841257710527450986370777614316e-05
27 13 22 -0.0001073043237195022668076249663388540566684521529900238831798055223054725411005915
27 13 23 1.453388100240374828726257763053401628538877251243776370997727535941560812758558e-06
27 13 24 -1.886736978373968873848409981664775494239498828705819648787885109570639975381725
27 13 25 -3.773481357194436636390768676515069809867260575924288637258684902926891574514827
27 13 26 -1.257817419479381007798621940116914127504231717462562439528613059390442861831167
27 13 27 5.763056216818135945329411661758457915678768814819177857723929991684772280599626e-05
27 13 28 -5.424058432537770052228062278479296156177065964261884838201782574387769546157607e-05
27 13 29 1.687925837482176902506559350432407910069855558112900313214103562500509736271916e-05
27 13 30 3.108645553633486055246942218454404316242336256783035346398245520042678477850332e-05
27 13 31 -1.345000492129630307950369562254233272555384910820389869497467931948926937091941e-06
27 13 32 1.886739106574877348657055782603580153644012198019252328122218103637497560525272
27 13 33 -2.515656766091553275497439763483041044194728494126920050728859560198920908011851
27 14 14 0.01060313500301387938938059926188720269565269328171270373737834418215175999062166
27 14 15 -0.004764023177829629606172210743535834343479543384879603656013756066780928720815085
27 14 16 0.00219397728613856321828722407992307613889199256265924033611517240530199658755824
27 14 17 -0.005533941538506414782191467137429785282023906401074659005976590485377244927603284
27 14 18 0.003799802875447454095101614205892044427947721880702114347508828293530564194035396
27 14 19 0.008093319925896989053967560257825373573697309971425307573621802185988070265242149
27 14 20 0.0008321088201993214507557499898256939370303034804212503663151944223057444592311332
27 14 21 -0.00445128281236420673904730491168568711809588154638392599067326372536880069560887
27 14 22 -0.006304093616662696999302538293186427681698161867684078577993412980891433500969056
27 14 23 -4.517067292188582217669544264259372854011001558980154575857314630945589013150686e-05
27 14 24 -0.001280682615407195483132702856459271354059068788209292358393555203854162882472355
27 14 25 0.001978532865357509439989181776555364743864737275828423056545760478089004167983157
27 14 26 -0.00483512281833528557659032192016782144978333872859476315346364889076885563152567
27 14 27 0.004460496896840118027189507368660198192150866650519865548752639192234965172727177
27 14 28 -0.004247467989649294204971978205751427033864323268295719609658281118101185942170091
27 14 29 -0.0006910511965926371453377789724843983319772663274180520787939996742942765598671997
27 14 30 0.004885492069838146371405161966756877318201380174154485323948844130644210168646675
27 14 31 7.042827741027999997523158625675375972093209646684288337221152451681241639688018e-05
27 14 32 0.0005660133241345077961642954963350383279316236949751314710513252671167727207688135
27 14 33 -7.109964050565597041811117663198712250153359035718856751500003424838811138118755e-05
27 15 15 4.027029175432652491597694821845378156202971801803465905227281269775921482415434
27 15 16 7.430673359787187339511183062671223852493951005690985821390917239096498510408744e-05
27 15 17 -0.0001783814293604255303191289624942098290799981832349210297946628292369397597944872
27 15 18 0.0001345659065968498748359984436666531281821652418359540961009501280099369831753562
27 15 19 0.0002427012426696758821062637259807339028434565380702304447959090269571566417237924
27 15 20 -3.303165447709821143899291034508543536302873285057593323715799606317078925141975e-05
27 15 21 -0.000104203550465214594602577613874204697194694723152894501863699776647103917358329
27 15 22 -0.0001881126159289136573765859475649456535442164164617661996292351651647189762506091
27 15 23 2.429053949321545558585010814190709172222830237561888478945686585263953369348022e-06
27 15 24 1.169337960069779598526179360587374945784200590296911384298562272407705096317922e-05
27 15 25 1.847972558056422770372150311694364795450504310794999922475626018075060458981008e-05
27 15 26 -4.026988264675095886604878341767738934131351161037374224180886110011181785041635
27 15 27 0.0001126374505728678606065940534077301029227999772728935814776974679379297210223556
27 15 28 -0.0001175132639324540136906115347304459834696243648862581622699036894644738375295339
27 15 29 3.152809595336427993097553175260126457678740617347973153563744748542715057800797e-05
27 15 30 8.230906444525147410385462644460217654876046357031448675688223864147093570741864e-05
27 15 31 -2.400300886772412404825335603851888805118666708006975896597244580616027360352267e-06
27 15 32 -1.074298063167495876203714833489229003573501587133314067740832170429663223749502e-05
27 15 33 4.026992863515307016894493012672744070675617720199523510842384959284666788839921
27 16 16 0.05744183638239267409403193937430953577350351138628204927282861126732565265632182
27 16 17 -0.1095824272985330379917394132721993143212076475142745883050187848600485259675637
27 16 18 0.06436996577946345574666207007446209691045990927016985486083459139877181739911989
27 16 19 0.1294883262396646341282340359711412003932036231996048387721470966091128415456147
27 16 20 -0.01422028619441454224120083350356581432907290530419283364269157848051143702055887
27 16 21 -0.04519952264133847081468531893709942292452810612708514510631667715489540497194303
27 16 22 -0.08719231205297483092090912346894970048469625762570136240979874651010489857537072
27 16 23 0.0009173204836256538008882806058505944235217123385027058282254837814850279031582501
27 16 24 0.004952263888218566069608375571534006085428872382461049991265398689834629340550381
27 16 25 0.007070247412381656641514264205616172252055255306920050302410075475043857268150676
27 16 26 0.01206306001654843011524267219731120512078514257590262231589898555218974239775499
27 16 27 0.04460186639807967433062145365506078872386101155345797488893409384142874914661018
27 16 28 -0.03900681605776142240058966346882612864179631063270866009444446581753666958855253
27 16 29 0.01015675316753568989166549838334004778308577157459655243064455650491666858970302
27 16 30 0.02259447062972257051104433224975929334186685799827729218209158207124360048676794
27 16 31 -0.0006964401238574434363702489523162660647158323108632505013554955316260146652805382
27 16 32 -0.003168554977757246538124248969962225722081788462188408860485053773196863263374328
27 16 33 -0.003564929455244130411344903550722048988888965521288308720193197659587864095667553
27 17 17 0.02821770630115004885774866490296421001678286115904551051067612279870127269997127
27 17 18 -0.0306637111109757944460460297916584233778453129269426750090581238390882457154466
27 17 19 -0.05390433615125009822050238472349270100842767384378686335501879072076467005427871
27 17 20 0.009793510454537617872180688615555400394445877347128895705199200525064920085539743
27 17 21 0.02480524185816135846274168182176167007838453550917350316022879413888217446201492
27 17 22 0.04676425877069856416894030259232712121286156643324956963730352008709404746944753
27 17 23 -0.001036787407459441662311177493705531128724028489250283293801835038209835984365442
27 17 24 -0.002817548053015141773966229302739344477953311967367141157564602613220850126374442
27 17 25 -0.00449416884204470024474842363738454198044640660561370291513919406706589574162194
27 17 26 -0.008495521082471427513122729460925127859883417678067762300181732073668444020440139
27 17 27 -0.04371274385946533028200021404759635181756591405993716910623455946273724017472062
27 17 28 0.04437483764055196392955108187211966465103749302543994230770726878082178550998779
27 17 29 -0.01343983679079701251524230886413272651670794220415844608133126336734204364843741
27 17 30 -0.02618299768305752268872760419889976511809864401709064542609086627857603921357689
27 17 31 0.001331605605638845177376344926566604458631050173496271913758997319497345551567942
27 17 32 0.003300591217853541387697692044435440332763655529817349523452227294401274367857992
27 17 33 0.007185231323167134790575722793965703251482910335760307021551740770818201424003705
27 18 18 0.01396042053257922559237217183974502946531110871720782091302340173129386718428587
27 18 19 0.002563530270959468666985677857553693154954826396449285979741092875381292940475004
27 18 20 -0.005944721233657692861510760631050000912474535758770104288616906649857527680249674
27 18 21 -0.01003981282583587297035974804914257910332806990659169828527214676843381811961419
27 18 22 -0.001124213461089839437915358990513368225508846368204449175528538091717269107910964
27 18 23 0.0006086124978090789445353809435441682833173439840112293238386931824546767498292254
27 18 24 0.001968051700272452026238672481334823615862789196252948703526519424590131455892631
27 18 25 0.002526491579838799413078045276477141771008599777886757891279377351023898605809821
27 18 26 0.003135792025449802555427543589947137924926981804934246332361986258500699274713599
27 18 27 -0.003195672751254189813749161306356838623579881199221142376192052699829047697303467
27 18 28 -0.009651698299137675643521973021720416540257053161516060897208445846717484911981566
27 18 29 0.004367192364005822170962534231711276557612662895019550047467043346951802126746683
27 18 30 0.01366003742179476014819535973156360054548145196949092985228690068580138616200278
27 18 31 -0.0004435924902191202716299650774178150306831569711360068378385922737768249704053088
27 18 32 -0.002315518538602808732820126671280348730529121458197960765680124818920024842447472
27 18 33 -0.00681296951210246413785197435478227754427315644243923536807723614310503686313515
27 19 19 0.009383034349010167236467634241034436743752091232933547106084435486619485989408357
27 19 20 0.0007456149098712782748135705388441409825814859821035624697009965949689167285249615
27 19 21 -0.005908080910726129249777981151998586622184821258750361475409734071603053461988471
27 19 22 -0.01237268537431542731703415136949731743201549393735934308221531703761992554994361
27 19 23 -0.0001887712653124873675211221451902161012418398477292916709675553492144679442177144
27 19 24 0.0007982423228272506764901413761382206986378520394571650584166300840759562709871115
27 19 25 0.001366315685722759153180880076415161669159324297012737334108225044700538974483831
27 19 26 0.002921725509769174862274055092586149333714374883066532848756096095180427859505191
27 19 27 -0.003979197496477802831827110394216147972956229657847561404677272100543268739209859
27 19 28 0.001458635422693085817971505296133596562628246977560165662977108603906024519349083
27 19 29 -0.000531883444075219956153597341480305061686609453243478189604671694091080911108706
27 19 30 0.001535118776074597010390132109070501577278742661687120198120662545776467837390483
27 19 31 0.0001096266173245372788204186921919400455065160350274387302277045288007676628367994
27 19 32 -0.0003341988808163138573523194213008962042025178240195546236401587084268110958917194
27 19 33 -0.00109291545408824057968665572343068145020429763707499755216795762764837259531329
27 20 20 0.004594859918269257139277723640105069476912480448372373446870587299325291210923656
27 20 21 -0.002831424955696083872079020129253963247617068010336865843681172802386427918838864
27 20 22 -0.002265145890913225472915648571803898410283480052249250264863106434616877499612711
27 20 23 -0.00103248778958174559155129759963005060429818085480857127380107505714830075378139
27 20 24 -0.0005907795544570186932934366157672722761534822833741615580985514280932325262264997
27 20 25 0.001285596001470005059907810455717280643207629623928411761035177527179236498489974
27 20 26 0.002424955290736952141410546193361531486746607710241565249983096233615784983818762
27 20 27 -0.0003669323067813308167672872701708437718759618892941887263398814567731095366216224
27 20 28 0.0002315068441780883400150651231955315861797462887023756098283326748897994686053171
27 20 29 -0.004861749879649620270277426398577540356402402542023517250941387030444736516179991
27 20 30 0.005303350182072354119816827920640724696846820091082600070710096268865812199812502
27 20 31 0.001087833109227826458564174463808815324379043599768103873100518462046018217475404
27 20 32 4.188985236657857265696260588871395268568639094869184059017034875597200334019321e-05
27 20 33 -0.004734691761382090255259019036970435109778811483902545365653323508946583529177361
27 21 21 0.003229169174919301938192156886214467499416607832487106984496724803179219134770493
27 21 22 0.004136438138624443705903653023967776617620058606672603728620657057936389725207007
27 21 23 8.091414375321820629111769564845254468943137688476124642729943089810798045556894e-06
27 21 24 -0.0008786808819991360704139686545495784926109171610746644335567281216172919581034878
27 21 25 -0.001348840179158077110520128798115226197609561939002679497025887285026844507608571
27 21 26 -0.002517694876373730463095445992886406647941444976824000843131190825472696985838718
27 21 27 0.0008000068349586767856016772918295216240168287449014374548188517893473160978264397
27 21 28 -0.0006333224591762807474721322886785730553332442746532327379342948200997783602465456
27 21 29 0.0003941513641676681680678081841454931617529416604702996989379803910312750299530422
27 21 30 -0.00506977404804768214926494810919782273761690375906886758907703135125728442829254
27 21 31 -7.210548923979892147482548217361108976932813634787770215213945340901357074326508e-05
27 21 32 0.001229524232948410764806019878186604700702561194375088360540434258382505642505264
27 21 33 0.003572762205648332568228981051084449307074485965661439628373439678203797320444408
27 22 22 0.0200375412095113655067279218286357500277216174836301105658863784213903522094119
27 22 23 6.814372939937715098566982423776854155685770395366752681505428614684622310181473e-05
27 22 24 -0.0001691222920478997765382627617298926678408456890295650517300026645466986692771545
27 22 25 -0.000109772812347924222512187923167827604960704510312914183274517569831653776664851
27 22 26 -0.004025322805940931845821550880119727683589549955338385979654533539654442674290026
27 22 27 0.0007927480533874178954707398945508293873553654174720170593989002489365284260352099
27 22 28 -0.0008254414135046899090633448549441932150630296672449438514852214373798621874752926
27 22 29 0.0004577587008929361040218601896999026569946293387269717837362742617089219031564863
27 22 30 -0.001230300370770923246456132599153307050811384673669818653171121709302284505466033
27 22 31 -0.0001423640788966249084259851422042646485855773313029196202931905754971993902149845
27 22 32 0.0004882917237893001478328522908701317141132556757599748763891302757952024374880574
27 22 33 -0.0003130765146074075621323866826727620876967381361862849592721467983898383835653961
27 23 23 0.0006120524292385153360157204869471212394501710470659095709894712290033271051994441
27 23 24 -0.001375757486924278525228373327006651761076722406652991592775581307322105416769546
27 23 25 0.0005228235925454921153279297524765534595475392642789864912612169715072024487741605
27 23 26 0.0006304366803946292395527620499690521903435095434381429437165655565124873157986893
27 23 27 0.001150668274919101521599855916286201951246470088268338685691391839974393013196752
27 23 28 -0.0008326807754273795332996790659886711415362290592539430157556997018680633550657264
27 23 29 0.0001639851149992782578520999933593008196749156907226095995118892687222069980960172
27 23 30 0.0002275182321227082068156521280589449452340653915585857850888226638680627896982544
27 23 31 -0.0006000693741776617735989082193981241205852222335735515341641735530166959855558763
27 23 32 0.001038065940891455170095065516332623747672287703605949065457060781182211924828115
27 23 33 -0.001247421103820441207649463183005424709448036102114707964997304317184609209800868
27 24 24 0.0008004783111043553748419362485766821097480015551767178696317240170029665573457982
27 24 25 -0.0005390019876850489981009827925176152096111408860799040098403278170984583083160001
27 24 26 -0.000983195326589167282895756345680247508402122686962429116995932714063187681826964
27 24 27 -0.001129652843502307295635822542903035263900631690180602636344012371237119256021347
27 24 28 0.000873591816095492068327708698659322474434596731274544007536931635917477265937864
27 24 29 -0.0001922802126939897671880023875142271943635170724246200741221149116846761757884691
27 24 30 -0.0003072319740416266431884795423525990945612137508545580771799793467445189638016948
27 24 31 -9.843342328779504069597876329134269402766532074906740071713329503747259470307253e-06
27 24 32 -0.0004945262241240381378483391926935130597341095773484779947274530875187812836301482
27 24 33 0.001837414593523770978535251040794983700667735015131578815653563334068822415954107
27 25 25 0.0009157687870252338907104598073020631928440744858260836352624968477705910256185599
27 25 26 -0.003420571802095872337397532994870743507459180079937940323629781844956597842312891
27 25 27 -0.0001051399607532698703156073366781128583231585866343777173703621775377958697556478
27 25 28 0.0001046446973919851267898345214737951561747967645302776210082664952825659634208381
27 25 29 -6.653404452627598291747536295764767246009110645755054605292279627825121118543514e-05
27 25 30 9.571879852246423973141438863075717233457318239641878481380978361282129423390296e-05
27 25 31 3.455209955852683561007213825963621967245118962351720791227982103298782980125547e-05
27 25 32 -0.0003406806913561312688839642790877134920906672109902154044740267165563233008148485
27 25 33 0.006037872755542111053080289762866093295633781744012294919497279282164255126754144
27 26 26 0.004192294244297587551121540601865970482630936975762413715894733352813968610281047
27 26 27 0.001365458691476075153123975578767904772075283599418114008569014253035271242260604
27 26 28 -0.001213042868327741899681469728654482777491680644520587725121117541574463886060672
27 26 29 0.0003499812209709441659462274574843355024496963364490534042609782455389840666538283
27 26 30 0.0004695691918862149268916035394334273475893103925596937113576058623294934698541263
27 26 31 -2.782021660949368970342394406631638341891920407858281192690872975237443838254922e-05
27 26 32 -4.852526806164135739811894530083823507352994182001448055627242717934001231363025e-05
27 26 33 -0.006691895033258312503266552799693998844141505053905677806631319871902623166381469
27 27 27 0.009902093328252171083309452549529294523224540707479069183111511454693310801129669
27 27 28 -0.009178426754227359353827993343294971608758786956637876436920788290239525699366661
27 27 29 0.002538823045146042196177669686191029957738025382184682056638055740840935500061481
27 27 30 0.005135337941248882249334603908955396564394548432731904082791205207989953273300453
27 27 31 -0.0002180910423593535590651616722277743101184685230805376216206359646792513409003364
27 27 32 -0.0006321744582993271278462139483555756505126362880485381701068716423358427925942906
27 27 33 -0.001544616914120015814126206987157109187342911256644124695546647274474067700916859
27 28 28 0.00109684983669409015800694469765142587367426402957285707020143912859081543362121
27 28 29 -0.0007009458648681850093346054549700311781163934137436378821198081526978593187500201
27 28 30 -0.0009458562652977475092069278137984111414729110156237677323131407960391666410429843
27 28 31 9.840272321730975379276096773382158985773705647790394189100060131707670329192837e-05
27 28 32 0.0001952747189397868796984508010706352756230172339656909537693665653310334107571499
27 28 33 0.0002414090054560229626457278108988333553568931277615795643837590736442801393266761
27 29 29 0.0004142013558118566878036991978014740143657539009411204757713280072533375785719112
27 29 30 -0.001302015605964497966145688007627385778575641745510459667673843169436082439850999
27 29 31 -9.583199880965800050318606877492256255465567115968538627474443763182582036446732e-05
27 29 32 0.0002070036859789294989627773715441910594143270196384666463247708949818751017141267
27 29 33 0.0008915012646506688160208062252437170824472000182387198638770907728459308649197647
27 30 30 0.000844634626653993115706863482922269025639834760907095744150659352991527965391249
27 30 31 1.102732753043815297060360561081304372472592764266512126435332520087105473377944e-06
27 30 32 -0.0002053287512226590893874525749581804282287697840823132785472507715855062377088554
27 30 33 -0.0004769969903035116080062750636249492333893360343908698879043230964578667814040347
27 31 31 2.011036075840388849511146675421855519417977869996610810044215688875235685275301e-05
27 31 32 -0.0001089955761098523662875800365282401963640799816089234832233846182723645296261442
27 31 33 0.0006580309881078138291659747133753749841354132766742646525749591091825657041633349
27 32 32 4.195819678605481008936649531591123620911246123452567734186188502628933321510475e-05
27 32 33 -0.001506009957193216416374374632136281878283864910185608460733531658814833490353438
27 33 33 1.628304792212812838989236303958172223529899915770725831787352336575100960802074e-05
28 0 0 0.3033148575892487380547851532413015383316841670139189150763889062875917302618864
28 0 1 -0.5420112290761086651152113687090348290076866183817730388337632166830513017983184
28 0 2 0.3962622441953201295716861493656224504331935242320344018375896974208703773687919
28 0 3 0.5883590859725035935162746693116823171163122032142778123886646092937565954919011
28 0 4 -0.1418239394522748760995104383251093126285016195478351269664729533428618522221726
28 0 5 -0.2526710013175219513630218746213729432890880934709447459058016848013823796529597
28 0 6 -0.2261674371671022327766323525718915634742023060114179209769761296407883326068962
28 0 7 0.02212942594070600834812446110182676583448730366168777577572269432848951963381948
28 0 8 0.05861989730698467135358840515759792945920470773303570533473793027405386911428936
28 0 9 0.05289246336874243661913884180403134258260734086004065721868935758989428330107779
28 0 10 -0.03926108204304341187535959118282912818349921181701377100628893116284065034932168
28 0 11 -0.001123645934384345559363093265543622788777310902591288961718455746537683245927033
28 0 12 -0.005336243691655646731125527453145377260695623359188533588045036743378794100562632
28 0 13 -0.006117849240741594604840356044104156560063171404254161859994919593090071167845936
28 0 14 0.01618490270800147198250002764867480357456580877707741203968518052370712938187366
28 0 15 0.02811123866635794262359419793872323118805600689409406895313077616458968282874542
28 0 16 -0.03891922090177687267887907110737999303801087704715062907846795279793974338075722
28 0 17 0.1116220418971760899626936169057283502960940979443090594836313644598591802061501
28 0 18 -0.07902516629703465935104846131045199728326234294990939514060914645809532464108754
28 0 19 -0.1566128211385719957333172597791528012399314256721451081311012585953876960246779
28 0 20 0.02247519284813715744293232594644549778084543705245835273754486038364994848486156
28 0 21 0.05825947830192347698089765028268490054148590835566747309590661327998753861792209
28 0 22 0.1835750395099999436160745375685188111635499184171489650165320712766218148680716
28 0 23 -0.001622234456140892554111599580335857759753392527063543913065256090507006319995319
28 0 24 -0.008358691148543748371904854656034940370189769828814657101307568401627396598033185
28 0 25 -0.007822297117725822040615549291485443152849645672683858813202397824482175609807597
28 0 26 -0.03421366568710199822078148275541452290094553345292870569225015257623624002134142
28 0 27 -0.07911118752458452725919371498595929041629414364055634880100061510650219850710699
28 0 28 0.07173841780649909150191467065170152151323941610348591749933725254035050767099755
28 0 29 -0.02076074014945830297547699400916666517238276598072388956881534618185780765864997
28 0 30 -0.04652596386027571326175845717642980420783835713622091951969589348705136515489622
28 0 31 0.001374074542223150428048737431067115175561403459615422734453858645779927419901604
28 0 32 0.007973844231351222292327011873825704294313557742689211035032168680054637649551756
28 0 33 0.01268357158001986775187433263538239562789656549944130679798083369319764738965362
28 1 1 0.9529310413258929791776732436464412472890898841037506765755820530396205320670223
28 1 2 -1.222076379590374439258263688427482805538999732166703392592212777058377552757992
28 1 3 -2.03467317435628943684347593661975096932750906076946684564532205902869819673714
28 1 4 0.5376501239201685298123631429501332101596405679525367281423505597446316777866891
28 1 5 1.318106642544411965899681001959158574554580577359993610646140607264312730029424
28 1 6 2.175500876211315333602201811208125905966723100647733296434855151592777640070099
28 1 7 -0.09092445965568829874114435829714378798237331466150484070560796468918517158977131
28 1 8 -0.3492574916460665852238532305272732344594594036667809759932839748186856162189965
28 1 9 -0.4260163078587517775116016534460706918033663254559454652078253653583352716738376
28 1 10 -0.6762228421585527975176217928625795177560726763232332986588352019444710883039074
28 1 11 0.004698430740001003323838117360318719462227463435052266523985643203048288959346396
28 1 12 0.03176684875749634243265026341515320105018442200958661202796004347489086385681096
28 1 13 0.04828235829490746423174278385706634292685026962206701029266290458080150269998637
28 1 14 0.05914334686248159568707823522095427367205604865341997362844628628789927254296387
28 1 15 0.07425614957467107297112435097124594895842692046043212903656728759756913283999609
28 1 16 -0.9557269631576675420115980541697182596662884751219841773501368400230040869224367
28 1 17 1.036677829106044303080858516939791159416129887523072345929543196901734733944742
28 1 18 -0.3850376912201415621035714697380815776719399609854248650084517491206875381334739
28 1 19 -0.80805066169761128324925058431890602911209680372674528338739161005439641694796
28 1 20 0.061156658533369950291251624074879061369292416966721077437287855998540457152245
28 1 21 0.1910917334375112238652701760929088259415646469610054984995775609079103130731958
28 1 22 0.2970940914738442291535555857236151752877601957319541358149122930568373628216589
28 1 23 -0.004482798401653205090598106404298985147306067295998159292842428575916737046667528
28 1 24 -0.0131058956087433074759602358365631289358927599572650971991671090258651564694057
28 1 25 -0.0227215546476156356654677913575743850144664532073853005514591765336968399297366
28 1 26 -0.01483835638716847737559493526687237104383639820236120995769271350902247560783109
28 1 27 0.1688536474863510947614131110536162129847816214992558158056578355096969988961356
28 1 28 -0.136383243142064130433026682798710923433131124626608973349659254861564153958322
28 1 29 0.02561171455998336128715162587338807868662360368380026263301915941739115093718179
28 1 30 0.09239608511907801683666057568682392151094076360465380431091995100243219902901572
28 1 31 6.080884426646192912403828377605469626961966909552097470159938110600424066119919e-05
28 1 32 -0.01294612149660556865163125289151456631840730865349878731318152737687600367837208
28 1 33 -0.03377592668971798483895232273319281927448247658306426638284189694142600695306728
28 2 2 0.132449287738443647022426751667414837077224805649821462087722566922177865541266
28 2 3 -0.232895487411866696548276115744542244715919132260873438585659863288428499529089
28 2 4 -0.1267667098413849355642274263808464522824090570155608913943463630491516068561089
28 2 5 0.09318910020244751981014047185882066922405807546729957797542532103515592546734042
28 2 6 0.673163278199841776793341187592359320006575603661600950523798459955080906798875
28 2 7 0.03625487571884485525617020407761864167788451837423991401250501680871187721788472
28 2 8 0.01289744491086076844986078967484061686008384513590550767368447418156066912181684
28 2 9 -0.05203285619842137041205273675515451477495241326986384598533155987440698003389317
28 2 10 -0.264400841185963588981552056510221243671973169122839566599523405917637897227683
28 2 11 -0.003206225033533772938115016716130722709181629967687298956116461172587604981799847
28 2 12 -0.004514687903757870474432624479049218850817116038258263315976329912409975711785697
28 2 13 0.002980436267034343454651434610485612073801020402150198319677666158811816057133093
28 2 14 0.01637370756215109528179756673738590955959658177957906647982435101681029592470104
28 2 15 0.06458846025319868302663873418591596892108909623042189697836366130805684512830963
28 2 16 -0.01673283468357643633002598686329997944433150353234315249365890812062402673077852
28 2 17 0.1402118115056821801621549579921698795873039972202597982910931438021103878298207
28 2 18 -0.1141183407006276337059501851246908306483081649563815059209913007717363937577889
28 2 19 -0.2442343261709346191739896210444613078534602595027541746287903500502960067053213
28 2 20 0.0293377153279600310559301738765008901717706144711532008015701185563848872789824
28 2 21 0.09711159401880308159865618706394347927305224877214322648052044950571732511396753
28 2 22 0.2253475856160521918467172161078981106055168159089232202443263819632871870947272
28 2 23 -0.002429501051167870701981536705280859944817232851928675236512273038682196009868065
28 2 24 -0.009529308656607201114078984458291869092546327413991347823493238466746510103816445
28 2 25 -0.0165072523342572450690026416693869044179578493543591238368655993956177987467699
28 2 26 -0.04394899071362156717494915425354460566888214848572772356746093740424766052030419
28 2 27 -0.2423831138938674754541498488332250421826142481894188253853279475096970808814082
28 2 28 0.2233184451395422459454968282059850501126031326352461328950254313246337488488208
28 2 29 -0.06164434778180544394427769861991491348626575550428122089915907577423009386054229
28 2 30 -0.126456413091666550392594965500236291356756404432926655998718988025703726335624
28 2 31 0.005331617722471542221793270393295786907291893865034950500965192791196474860215937
28 2 32 0.01527963246710937961141900130064256311724015205288304557555972353925395940024032
28 2 33 0.04440857749235326408230954123722291233745682228993546411520755061314775522390441
28 3 3 0.301521186480510425501278552198569220132148011556337165288927629440938287532361
28 3 4 0.00104350513197118392013274141600922304076955061417964644169477951410948103315835
28 3 5 -0.2824420696055263331275945489029188524151913169468900088172097483210782695789855
28 3 6 -0.844678552922039309268913895587579576323195456558644787333384511028783280088909
28 3 7 0.0003724965382307519876581804494906448699831968861034176394719130803490901241220868
28 3 8 0.06703292770830868231023913444181692485054311668676498303256404081630966638613907
28 3 9 0.1892663138585962713604797087294903866484855865412202663826524507829974746013529
28 3 10 0.4266503321112192938138208855467738113505296086741870702599872956381346999289875
28 3 11 -8.927897588649808034667690347995319760772429714278114183295129933257476125586615e-05
28 3 12 -0.004686461537172355717672529336079460479611676912823728557189602656858840876866417
28 3 13 -0.02329800712365160444712529693517603890186208200069278348020739716882581888297151
28 3 14 -0.05239954157747880691979136472188381062324494913411575319476200346261665257861523
28 3 15 -0.09907551203239463893610354946273350759434735363702905274006303237088139663335181
28 3 16 0.05235319855030906589756922213723713882429166897625873223668837611841808237996933
28 3 17 -0.2578635977395797969500746916643931347892228672296995931963949025618013956595971
28 3 18 0.2079161685827357012809893674565863198632126555647739461211231409942964728780339
28 3 19 0.416860408809576008860431809339055504036420132112302693408576944442094105004564
28 3 20 -0.05093781882538834939182884766817308413933435904340881099566582993654801469771051
28 3 21 -0.1780009660630234538305817914727229764404681292459294296139939759573081675304277
28 3 22 -0.3712381005786263367993549420087194053574935350691356587376659382851265397927124
28 3 23 0.003379193603193010812942700668748216048179262348130142683272943141060805231754024
28 3 24 0.02118191028782865811954649097894319321823750937317089000003040264655013079553339
28 3 25 0.03074890699278392504178885239852049652239970035156445419386257337882926722427085
28 3 26 0.06897802783373029174087364933625381729923600343048523875539511966396058976404895
28 3 27 0.1973326985802594946888488811796466652225331323049071476492507416933123347150152
28 3 28 -0.1843089282747910755700312360916570837680032566886175350126352097799436080465041
28 3 29 0.04653604112862772210460390053214829716617082666478582762795426883355877611283483
28 3 30 0.122187671948455540713218997181948545917420281797686844518346960941813167611551
28 3 31 -0.003079169335725431054225600594098072585610339635433772455126247926513622949812013
28 3 32 -0.01674440990307306942160361862580063293297601398896757638167759949482477006913684
28 3 33 -0.03762113822068540868046610835544455142900077547025565997952881004407942703512708
28 4 4 0.02641576425868460177002354126040059093375216007634390390878403069196090633036918
28 4 5 -0.03496492744679052234064725943165547374084947847768434642707816899910259335455457
28 4 6 -0.0935186697115424538178356925482797335692669431018574595023510339813227225888933
28 4 7 -0.01893642752257546667991185383596536216329016003866727332110918410957421129004909
28 4 8 0.01426437032945642906988013208900642291660402622055909466704734988339278889997768
28 4 9 0.02857413020532146969458951017743643505611037143852943091205926309437726097974547
28 4 10 0.075505448895990030476787489949521876190212638697916899860933210543022835868838
28 4 11 0.002961287822509805729698336025653271091675522668160193417757808369634939761320338
28 4 12 -0.0007396618554291814796012446639878177634186284191415436134712937533937211969437147
28 4 13 -0.004778301463254253662877206875514944639650772482986278083892487305234709941980569
28 4 14 -0.01191920918397270534924119168210529012171540379756946059568331177113773471854505
28 4 15 -0.01945980887174136541059167515711235550143844307662932395164139912302556700120111
28 4 16 -0.0004727858792949195988785149746516998036418343930083788385570090272167586479834945
28 4 17 0.006143470409799610826800110776084136969801680520710536172215909896622009948370801
28 4 18 -0.02170749619829090878911175974845869707240644914071760215600658247210191349856897
28 4 19 0.05107737403725083782190996483830911308941773429499649779518837794547258499102687
28 4 20 0.0105983947833132650920455851846056055764505724127292886320971789143175443186129
28 4 21 -0.01951085050835285553714960581845008506887573583043470273939863032840160090385464
28 4 22 -0.06329828866126809754138447380885576834477154884931716359482580816663688097100152
28 4 23 -0.001423991949573129426746633492006007163638113366362855264349857924799544359456872
28 4 24 0.002058688827212302776713462053455563888080810726859596411800390856162087729640682
28 4 25 0.003524889493867134291636267155163901386785062761724355096024375069228463782410462
28 4 26 0.01077887165973849202994596975167222636004578629114946011127317810374400143696851
28 4 27 -0.008839313073184680905208855640564130017874332438288627646453906599652604081412941
28 4 28 -0.002773524430485123347264357410606820824288568363935958491012191554903899760964467
28 4 29 0.008040058745899548643313510319355104767133070392606698182774232384153498849092528
28 4 30 -0.003870907931315827570361996100534810225997846827546924018915783951759056844374516
28 4 31 -0.001539050269235641144745524476175715420724174277186268521404011584987057024903467
28 4 32 3.357604877982777976485777375026398309788118779816171087868742660414009993095883e-05
28 4 33 0.001778412234699613765064211556518993785491346529160494314641652544134748693397707
28 5 5 0.05030404813006466655815997670596982782696966811860695606025400591274640076541186
28 5 6 -0.06039077769189252890154048783381670489732802438218832047780476848693598211904376
28 5 7 0.0003409102757880686630702436020843676691876482950140480979439756969135052381388439
28 5 8 -0.03373962656383059871797103719345494154578616927571643951092606118366508714246092
28 5 9 -0.04629533504480991540882150285784876082009445543970295715515243285102846613338345
28 5 10 0.004793010191581997161296315746906407284280535618037601665654417335517582192314692
28 5 11 -8.137811712179067179692693995275138617351992950824375164568243266950312017801408e-05
28 5 12 0.004535602614477657855941104763335188741854994441305404658971133445159745322144269
28 5 13 0.01003706986210111105521689042547966495259546904110371379175955837925517268637291
28 5 14 0.008361485726781353908645149293935909801520685986441084620033240088009195126812454
28 5 15 -0.0008798744427448799865156532410438409566636097984103708423828038401823486841868642
28 5 16 -0.009327276080949853524480942568412462981159077896120287813763537355378533607468551
28 5 17 0.02246488609967780298258759654339664852195325428195230839294319090592550945795703
28 5 18 -0.05381798023432726678854135900797841738236670784217920185896386483973899320134571
28 5 19 -0.07438919785847104900162253504904242355414285139709772859608069256984703005242138
28 5 20 0.02650850485337265362214016439933529322989210693091281299268154401801368140439606
28 5 21 0.05427742156087489795861435284635439920896720644412620143295898100210867320884219
28 5 22 0.05861977806513327188706412850569149433617726387987858042479982353000803635550964
28 5 23 -0.003063744948674697141883445796690536260941093733469455216055434861813535644280132
28 5 24 -0.009875295567244582161188674769479368733105592500157257810338620265022552613007961
28 5 25 -0.01201217565529420148365171517357720779887275509449267561966478080552081162557073
28 5 26 -0.01680569781892771709441505048104360867254378018575767181740065169969830761202348
28 5 27 -0.01789112556000306250626598096260256625992677697454685768756269109932955910429967
28 5 28 0.05299285705991735165966831396086690611041179932073695233448488006897815230329187
28 5 29 -0.02650845833828841889879196484069551856116787273863335470847414967625880592018278
28 5 30 -0.04214269073527248177277751340328786001134332565701019823352939048132368693445504
28 5 31 0.003097840102233933954362576156440062610398156808956969567233958066676520874088789
28 5 32 0.007946868815087481142992257399898227193306222014870061137844592574816936686232981
28 5 33 0.01463670340115008605532499420838105476622147380446955452597916448967569228751462
28 6 6 0.1185541448757115090907420408328401214485819779835732357663706646855733383727383
28 6 7 -8.006834263758043486701418833809615054927655397669484689204545611824302428162728e-05
28 6 8 -0.002055152138010405504100964228903757948759230628102419086846686196054703121617786
28 6 9 0.01160726441890309787830683362199419936741555099655310007915988805140445104179266
28 6 10 -0.07813703960830188757059644736362740524288822784828898527335779615839356883160787
28 6 11 1.056701427936380716233644208401703692772640514355834936930823767782867791903382e-05
28 6 12 0.0006142295768921364625773680804699668866807993562102240899208814402603882022012693
28 6 13 -0.002784341364743394682249803117594517892406806889207370218073624117398835668501461
28 6 14 0.01317544816949247754523004638786594962154497266330367115370227870950707763004675
28 6 15 0.02218540637721890901127703929624135606038041746244098845849316406630764953148757
28 6 16 0.02117593287048681804642503247662770590293406073450435870506756367355459145030376
28 6 17 -0.03587191382683597809575611125885036454011299592460403470351043756499018094137339
28 6 18 0.02513354199585454983155492898303210192976225766272457061542738091284901158549975
28 6 19 0.02712615265470910823623582996002038009312802662028768805980423463682198009653773
28 6 20 -0.00555673475906135325936772824058994341158301949397060309793098818116070178516989
28 6 21 -0.01277534283173720647435776035874942461431623978390948613902229673616434914395632
28 6 22 0.006233504017270266249758184911767691227154621945888753777213231250776760623201028
28 6 23 0.0002102805633988563788877650822402553809566172461778903868273318127496931773958611
28 6 24 0.001841283947533294675111153170179785874465588069509680177986132328975422435936418
28 6 25 0.003625176274874412840282393238186146466284880457676786186512721856796445635624934
28 6 26 -0.004223148575355257426777431827242652918219475881743744523724743511195774010101815
28 6 27 0.01446759259101054188997040558505515149078344374308123763525026994112333332914014
28 6 28 -0.01539990132149063888675061557498597106529859475861796818645947921657729522355819
28 6 29 0.003167156381786669536324773413356426837313930807273769608829613591350511059272709
28 6 30 0.01426063827285476821538715687867765342724608136000091075314362877142591475280918
28 6 31 3.766736585828329662919368616559575931560786593053151095986181628000133714129258e-05
28 6 32 -0.002493525374739556828837048207756374536919252659581507280587284891325111438055407
28 6 33 -0.001206559799811508993613679545190851558818638564844400495921595155040039018593835
28 7 7 0.005129364713331635457799193301698600068722956445026766099930522214120605278532357
28 7 8 -0.02635217068925233565057736045620663176592757311784160294226194294008923891904521
28 7 9 0.03882120846206163011879101026300132285620627244504083976667055112093390507752803
28 7 10 0.05617700636125016800068051815812792934596745472641580257442467434993927488527277
28 7 11 -0.001225624675209143687213906999169377236965150468885166832644663135212483095029278
28 7 12 0.004782233229065472611004822030562210314284163474340585657919461846786759202163522
28 7 13 -0.002589790690424797315119197894435305745040336904159874829446429452184958513164341
28 7 14 -0.001121567267120352328502450215334487706099129725001288168760069752086057332071249
28 7 15 -0.03623022340621923969855638723310658023357090847265001141646361088140482748434424
28 7 16 -0.001809136338132839114311285089101459624150621512958953500328386188044548653935206
28 7 17 0.004852989035110893246001679346090683083809168950370427127215172146194473418643432
28 7 18 -0.00643384966179874967157370949615636869955626224322769607254761472221411422377926
28 7 19 -0.00900851161784808197067133229903192762300487941690782844638544556601788648471426
28 7 20 0.006224601907619964431687235864964861290754655080404266426929431144219974059233557
28 7 21 -0.004816725918259323766550824323829830543690592905183773928962660734460205270029388
28 7 22 -0.08112431462324793991860410564415197092420409197781185501360498641852964813512731
28 7 23 -0.001393190410208881109185646668594154222847132620036122565819156681070043236941821
28 7 24 0.001591302109267944616949623136306565987403866276914460598089397773551672885117075
28 7 25 0.002756263030674016216822193125779700393505013501690376044136366196357107864744222
28 7 26 0.02503743073470167830386914063022901009205175170112308027322939468727228595761945
28 7 27 -0.00346529548698461682104995343385399691219250697758071854100414323809417938484723
28 7 28 0.006871802440554657179203472122174888202379861884836994366750853086194584651591879
28 7 29 -0.01168016294695022085136293018435220090062752454314828888368651005120651678096511
28 7 30 0.02731659360393479433216249146452695922822962704644180177832173737349925575595942
28 7 31 0.002654966140168074298265247549356917735109068684084534731259454956455453803829907
28 7 32 -0.005237501601723866281376273201048943641544535618548542034639242088007303390808876
28 7 33 -0.02306789972233572238489445448226959414762814020203563721207994869489995176187664
28 8 8 0.02193896978101963950840502863288885561861774843654455087517197070702912869560078
28 8 9 -0.05349105755838169824147574174967090238976657001598900453589317320210817807153379
28 8 10 -0.02028213145263620931550927900286148661448660775336877818248689393237220463294322
28 8 11 -4.496418617837374032446027971339091570145167542251789784705851220724657106334828e-05
28 8 12 -0.004859727459645970662285367967023766326360968743583772982902722505409727527952106
28 8 13 0.007329347075939441462272312616049284210201727724698782325864834858548992238188391
28 8 14 -0.008559295380376025298667480947270024412798688792689403603312206618334264355624416
28 8 15 0.0269135304988683112844478505464954014736480922885995815917483111226535191660349
28 8 16 0.001062089606766507352181284858011496309961308168278035763833938632145920547323199
28 8 17 7.853096376737846187629772690219076706793462573207286351300143323270962433166689e-05
28 8 18 -0.007833408576150410298007359020192640189188214868033215459452360048791499648470106
28 8 19 0.000802812641492842248553230873941766928738015650786635621275933989454450919206281
28 8 20 -0.009796621174227618594403455452696386184935705480683116782641523817995316960403116
28 8 21 0.02121110336728185918943046689854304681000390382452052045748367329216680012841113
28 8 22 0.02427483207245498735939554523533326684901580875501706747707718954387275179803348
28 8 23 0.002734771579327227224885800328525977197133942733130664442148272193676515372972354
28 8 24 -0.001728577352549919053450776049449117840170911919248921985659991352588539431968927
28 8 25 -0.008872621995894041929848146884386493569879713578151269657361509061247258492593795
28 8 26 -0.0179660000227270716620722701704014151118051628669167925591681252673337970278661
28 8 27 -0.003242943741285436796028389488098799263812211470023471748389701280945412949025011
28 8 28 0.008550547825639833939888382002594842429836610716817309945822309158657149189048144
28 8 29 0.01003503312085212909495331558241762290001170600351735710368048267573982955502987
28 8 30 -0.0379227268335382670165610595155929240793444690600608283336473075812859157898044
28 8 31 -0.002749495967818870689027425665584945263330908819780902882881764730405691544652979
28 8 32 0.004847229710836665418332511325781129135688570619351679142610945994506332223918319
28 8 33 0.02984774246781359683980797053970504898879419888790434797498404081398857715696918
28 9 9 0.03108708154075505716826401052543987369245425936480870538639003040660082473914686
28 9 10 -0.03724199333931455645653691796067303002680058464738043680421573501575865294747972
28 9 11 -1.971942235881027160270427375128529415283670287062589077575494824473518934768524e-05
28 9 12 0.0001477788650830733847130243985226833218606225302134963126915355215866137538196261
28 9 13 -0.008384858083312426186212528899465402107480246480777596657646581670195929112520269
28 9 14 0.01165802126617613353081143133195934607699057805953472841269126364963692842482257
28 9 15 0.00837447350538033081594157010050035647923064847820381435030536403276831718183496
28 9 16 0.00208678532166113847595727212924369576000211381327193742872955996136281356541996
28 9 17 -0.008898431480155139760219996797448691672768591823631354266782720416981731409193927
28 9 18 0.01000288080330202124394158702114402975678938586612711086087149300164120168389934
28 9 19 0.01558087242834054075272891201066409384511965177051919642521715553669339248556955
28 9 20 -0.0009765350997974782397538108280949171692335387033917127070161091066183489175073166
28 9 21 -0.02090365641182352896888666892631479976061542145873691432770535627551816425319545
28 9 22 0.04059726020139676227975949791573049379936175538957943420146580255248516222125538
28 9 23 -0.0002456171409777813453168227119322027980530656208797443398568642152716771291401819
28 9 24 0.003412811597998268247913044351047243192052961149072336871349301371604986345687222
28 9 25 0.008599834320309881768917927817808080304280411083560728991974243773903160322439508
28 9 26 -0.003204098814161483442841729712372637749749518464107105936308071912109127295286371
28 9 27 0.01050385518507513565162497690964563125201748835072485696868346600494289784809751
28 9 28 -0.01301305096780849461017896741985652437459799471004144147624501921175194259973542
28 9 29 0.002244872002234560647741920417621435564422883797957868733132037730640125574164545
28 9 30 0.01796414594362793366199150591416337157339932754272527303133014245125467215141744
28 9 31 0.0001010644939505144079180150061744328751869339026963355565486476290802583064634749
28 9 32 -0.002837441602086835269016725238728289781077579220739848295401566169351717888692705
28 9 33 -0.01271108400511628619262311107579815912784720289905155522332843190554976533748782
28 10 10 0.06268472950852997898115258950055237033586184958642948561070870910872239657293024
28 10 11 -6.781591489230333702291456510915043885430447313859007250368918418503657177016306e-06
28 10 12 0.0003673787493815704767402455602232282613749847588778956940660941053088653492562987
28 10 13 -0.0006253706085094592737228925288488762353219057219421041827735910543464951500408694
28 10 14 -0.01649276290930922419979568801662093881417185450570278963219572293482642818097201
28 10 15 -0.02940167077957867729590233609324051084308268064002805290667527582075069605389313
28 10 16 7.262150867823135305848739498225929922788938071364927504648395606426713764784812e-05
28 10 17 0.004183969182002004116180242334643126932800608391719699743016812516337367343587053
28 10 18 -0.003426255950994865683938028620094820097808459086039058814793714094362511443606985
28 10 19 -0.009016858770845143631727017156299586207566334467970920553746449837736459556258966
28 10 20 -0.004106393376248456437265034587936718295155168196207928730596652922117968372654744
28 10 21 -0.0008875990512844116530831351671790363741325931229587685561913863848542620915278924
28 10 22 -0.08549365853729225750686473233287328630848292152396406623154160759314186468689439
28 10 23 0.00098382149898935641022036425012679450486341217908866256771840326674709783531214
28 10 24 0.001898268079998571566888266373399016165223898069334320107489818020707486085055494
28 10 25 0.002484753814264848964181418252070190848815199436003046052228588765522092079522127
28 10 26 0.02310284170088816375962867561993396678632405604129421341121491197121600742364473
28 10 27 -0.008458990120763470166821137389975382319242554644188424999432988141712166122370889
28 10 28 0.007421967317871769553304514028242816594542827381853082510082180790414614801620394
28 10 29 0.00264255857901101630005640987276731887762130444948851620296290633479231558826076
28 10 30 0.006620477725797559445344466640847765498082451267719728920018376703962261199956919
28 10 31 -0.0007954821977556130632209110174138467400169722291680223846535909937970587871049014
28 10 32 -0.003494012450795267280152731288140014835167225371772433617562434849345364656518763
28 10 33 -0.005055949381608255659275089928384877919634701849500173916567580068192968121642391
28 11 11 0.0005518156218657269403583313083678285248625996759643051392564501013361589016009864
28 11 12 -0.003130051100681151098600837827278467399042694500210630429374821181923083774203559
28 11 13 0.002535250421056721666992182064273452987616567705811623776780489656384854721230607
28 11 14 0.006522178336123140801745837208512222928509957273328675618427910641334642853719916
28 11 15 -0.00200934311701939120385764422794721731124305072215065148085049577015276741742426
28 11 16 -0.0009108285598500655477342666739615208675601923930600771426188806643998343843245173
28 11 17 0.003982046027281855148749980505109043600677759925608044998461047056826160941055392
28 11 18 -0.004347682585307045831313920378876219793544818091110339847265877161396094447830953
28 11 19 -0.005965358709955690012283121685669586019959928864330894155315724042171044925283565
28 11 20 0.001032000229925488439826659186528590604439841444992474827050716548076818116607672
28 11 21 0.002670078758176071077138584289540534394460916796438718810900451789197945427555641
28 11 22 0.004564623660375595393322203667964994079444487558048133941688592314561444224151022
28 11 23 -0.0003886841110115727524182805639637310621499161830863734957454952078410637592063744
28 11 24 0.002450026303113392596593881523203324676626491800322573443016623288355934828336235
28 11 25 -0.006250448243360904683929580843973413637218707772082542730300971214516812133533416
28 11 26 -0.0004657152761064330822834715127967906663063780822623299866345455371083922471103184
28 11 27 -0.004467403312326957326929258007832650643890202071831904957349631378906063840716242
28 11 28 0.005073440740806309388832594904951971773198002980222885433455210863252265761301678
28 11 29 -0.001208641075689586783018055793068847528325208572859161016851615112506730606750043
28 11 30 -0.002736401389916888135440879602899558076913839009432163569377873489256849610778237
28 11 31 -0.0001638874378698947927201015805873599853229089873727722422740106069729631313972727
28 11 32 0.001051672353141057156599003215034222307858138764210839056444762581856805294211365
28 11 33 -0.007831948864233040539307278034962362579371792560937103295436463772186543643902115
28 12 12 0.002620444476074429135200539459151189865057320639613801497906205764561250879251025
28 12 13 -0.002447271293414539030132725345648978459065806588791365601094399640399501966257482
28 12 14 -0.01861633187195702198182866324546878321109892012775485956964693515966728659475553
28 12 15 0.01517990384036526907247254868211020487800736521060883784824329015576692729775666
28 12 16 0.002766570829890866824298386866091503292157984044904736867391860603957598262251255
28 12 17 -0.004023200779188674789600341816512256965522966489767236680865357266297684600617468
28 12 18 0.0006528044766768938931789805783029926542802428278833166514986878337295569985208288
28 12 19 0.00347425598033909745887021172479859879700545196552396147857748942029635589954335
28 12 20 0.000112119778327863424020389317817500170150573679794379834770551918193398744572463
28 12 21 0.0002970711481741317736656421356565977182313927205978191243431431110351740870517925
28 12 22 -0.001428951278927368424037878418121830948705003208100744367262746240630931437207995
28 12 23 -0.001180783577200856566263859231254903834581947444125156585885608416580615480052625
28 12 24 0.001217126686359930983663388693343330753428036045480073612485805500495270588541459
28 12 25 0.002584909403327913360843106146189790170399659966016457932790226679009237237260471
28 12 26 -0.003778786105417492835176817229166039771393741308544184640746530949093543330310896
28 12 27 -0.0003704272902837457705947715771367034474352258330483449969833966146327617227919277
28 12 28 0.001701652525206640263182820379800893187403931153527345020583857518484440917792265
28 12 29 -0.0006076318629346627512977086437278526586267690200934068320075406863533981526652374
28 12 30 -0.002439786941610929195739569505918165758577760007577348431565385501450334739968044
28 12 31 0.001187186244025943594273079733794737536929646237549760318524207042910246336025864
28 12 32 -0.002410748185447592100655537025855412354836622456064616208236199379126688571313279
28 12 33 0.01697336039025575546827216609823930258543867128042680036521955552693531711587203
28 13 13 0.003032214362558598884043637000179358235939965289839844136264830045290466019859171
28 13 14 -0.008773191850558331596249092349536883304303813826508180708100444035683496941483744
28 13 15 -0.004814752144437402802348895243500990165984898573566643315047100268004790568877497
28 13 16 -0.006333602067425838470701328946636260399832234906006822486628005610110834102037712
28 13 17 0.01447864371986665859374886887407630189632318262029938647025197366920673829652446
28 13 18 -0.007254674768122176034812496411019682501982357266614700530670631636043991779052132
28 13 19 -0.01865810969190023983124478207817095427278736858812040847567019789684034523176016
28 13 20 0.0009329511691176093145349947691865809451392836719086860170464825448508148980057638
28 13 21 0.005319491004343891126509130022458593807677438929655788349521362431491080616921611
28 13 22 0.01385725386159020317746466790779458575703931597684012460888492270658373990495741
28 13 23 -0.0001975715578233045456878566078266621475884669177362167407153189660378728853815014
28 13 24 0.0001993227668163775107310460067355832931111379529294499459987125065227923370401243
28 13 25 -0.00459858227778914551519428750987968420141058394456473792711582335012309121118267
28 13 26 0.006537449569551889333802881046992745131889355873142630948079406276177115217879257
28 13 27 -0.008560421305362922099874318990797303658054612372983250161554598323378374095348132
28 13 28 0.005597470992676027004510045851656356762079497869784892516999075933577128377023062
28 13 29 -0.000769194748598107431542310833372356295200661983195956079308258764598331102965675
28 13 30 -0.001699524405407448123335619943135700005707762848054436548660601192166161403496841
28 13 31 0.0001762378880467905204016738069426416339895493825980747972680709336458085644546224
28 13 32 -0.0001098367688948705762193267477570723382243635369972932670782640184779410259795193
28 13 33 -0.004586120067738483551554306152359015054248735171077452559768747781873639263026997
28 14 14 0.02381301530431142971586096484455917272555702055024634791431737457898745146746549
28 14 15 -0.0340137277508648066010826868497625815223797310788859443999356763645513215292127
28 14 16 -0.002368645478901380316276978754522991937808115931041660893296529849463448126746123
28 14 17 0.00219494514789943790114786137247918293740178582334880286748656907881952958437124
28 14 18 -0.000489216219588874904502296037559542008251304729692162677811124820761105905025782
28 14 19 -0.0004998960310349056184909033219523150665775004799490912690835072863306618908176812
28 14 20 0.000169302369832006885628205879645996322448113903771296098333459263887341171480057
28 14 21 -0.0003926974277539421813207996950200458389031345141316274712513169128993578925515444
28 14 22 -0.0009014501447663860736925204855253374898827757382727298228412952008945054819484838
28 14 23 0.0004209386707924707489742289401883821890274587994891913421116712617018949021217789
28 14 24 -0.005127397501218146513973807649916317282009783367895722016256633938225412667119119
28 14 25 0.0008974945289514565091626123446799297301005645500043209012418360736274207970265502
28 14 26 0.01896756570350199747701175002710143006604135501838031591387428842104081612387787
28 14 27 0.002907372128057466133747294716221068746068893120521984032363062564676558142563283
28 14 28 -0.002918761543865168578494474233576084993740252392420115291634104714895808256906632
28 14 29 0.0007176752899709756472659072117050873557765914302892108330441370078958620536548073
28 14 30 0.001754993633071292661098791094688548187342631992999337040240539450014380719493917
28 14 31 -0.0004891504785781127993195332226734935262300698551600176978870668782890062799387015
28 14 32 0.004541200705148047357658534272547547650711364955874182608636288193488413326434965
28 14 33 -0.04151293422069646115171258245658853362504823097429780772378146865340414460074742
28 15 15 0.01775796307485143443200890666134237071031639335315562947997169878899253783258777
28 15 16 0.004609749777727834636200598628335373744081997021466796596230251715436641116439129
28 15 17 -0.01019014024798202748616247268204438730258648750591697732762075137974733155037229
28 15 18 0.005806572702325712424333615515007880040330987726737952392835419701689789979506341
28 15 19 0.01280085844880441204359802701306240794292096488042339473117104861821614693133906
28 15 20 -0.001419988222336964380420315137084308248731001812857596110052580007303859768421462
28 15 21 -0.004170295135924308099288627336155830510758519621339233618141659428020269448108308
28 15 22 -0.009577435540549497867811546262445232529018315917912353192414056530208880450361518
28 15 23 0.0005544685868661986576167392261238036154309739224542212774105372284808087031375264
28 15 24 -0.0008987853850522917713121344815727831867507431265128942627146007252395824448789347
28 15 25 0.001857315726534235340533211288610188913691636649676715974650597907196254896967605
28 15 26 -0.0142354519877041733792988242720302476878310229836062719255658120704835725884242
28 15 27 0.005243129523241205781829988862568019394050959596332697721198345993595514326711879
28 15 28 -0.00387775521246097739895977616268252926646070996477400132680282025278755319534039
28 15 29 0.001065038612483784362749357146994078809420250443945811381372479470256712905199397
28 15 30 0.001892861257214960590788435124532449585970721756031054701330484151581675680951246
28 15 31 -0.0005085836935983508987768703579388808109147887324724657381282534027886671598067323
28 15 32 0.0004896318794323863696576358477696810464739492680172069148367411922663894565745848
28 15 33 0.01990221803674859702979906324272766436829911694030770134818454273911672738437964
28 16 16 0.03791917847700065198172616997532444851733753051767945204106110318359155309917322
28 16 17 -0.07223716709677617308106650401969760953487551678287003561386162316052865333677654
28 16 18 0.04215528315837710374510018121781242794782444862459171739843643763361902997655077
28 16 19 0.08873613720941660227325537857673268722308947977176663155616251007370990056497654
28 16 20 -0.008366033747102746791751759475795770081754884930341170611430818559871235149858453
28 16 21 -0.03207877867909769331177620348115253213857429247650884631723581199471056038288602
28 16 22 -0.06116378740910351286438711188481161453785395398824702535857289926239243203531931
28 16 23 0.0003949205406177235456670131705926439537947406417744129417190701038118370883711796
28 16 24 0.003410541241836759691494646815372068061725225605529000591856449122263240158213322
28 16 25 0.005120180399768806375150373667843597220485756381306123839646547026724043888463147
28 16 26 0.01007774192024928999620054681167265657008580888627273341786231324159352400046799
28 16 27 0.02669888028917353378786156178695253917081215885512579789846877326178614350751669
28 16 28 -0.02369202404210126465386612797082900357391272159442573896372731393839718076426688
28 16 29 0.00539617023218681767689564011122176967384255722414808176639361532606570510041879
28 16 30 0.01475465501864725828260189397119047519753869986028189701982937523202220373261549
28 16 31 -0.0002421475971328353043170088037207930802204838974460047112749015313946433655771896
28 16 32 -0.001917222959279868397995556777834127780579618843141464656598111860856859722004938
28 16 33 -0.004582796735053528622580903047277187389316374562488362394195476611459311082254885
28 17 17 0.03742586516359456887566375086933484442201303257277849860289410907095791939988395
28 17 18 -0.04113439138024348817650724733212536729747564744646824637376967541811702585684326
28 17 19 -0.07136882060415790072355248410991800832406841055638352514702765576198270463205176
28 17 20 0.01418045929735008424097545982548769033708205751601763792314289339946086435397513
28 17 21 0.0335621751122368302757360423502509563036040936002127680086178893916351333808219
28 17 22 0.0641975503180315313040946995170627333669736014953217082337061281069532765893652
28 17 23 -0.001634837421341930153258721125100902265708513977248907875293717968359299337010953
28 17 24 -0.004337773218071519386486068158758687743226115922110988720427517333541193749443723
28 17 25 -0.006235684971182117416908828877778745918687297986196796669185258276239236322045994
28 17 26 -0.01197595819566906521630349414251549759931929102215916312252020796385404353304895
28 17 27 -0.06989655997442441078055136808516618924934656132621939027062327355188442641367903
28 17 28 0.07145943997986758834541003151683886050023655172447703422376372369660471716157492
28 17 29 -0.02285728850485629756842519595555137811578751071188426457961908051654086209836179
28 17 30 -0.04318580029333634198203426576936799337786300513101758915278797298576426232355523
28 17 31 0.00241271675869505498772396668537123674944211535370063321546570326990772990147982
28 17 32 0.006079143645342385330435476692313450285475861989812148585621895800886946224583887
28 17 33 0.01161980179951478392934676791410008756408137647953837021670446185568698648341983
28 18 18 0.02955820979136793069917636606681720507952837401879150182688938197186260775731846
28 18 19 0.0001769320712108861320423591252033053810973895856050681908181585952869002404064558
28 18 20 -0.01790726416820954845474876798030001581976395818416341626494155572771032756234845
28 18 21 -0.01860086934685111972042871763858566342000404161789988518619510671860887388221211
28 18 22 -0.0002744460709953407125089196242828056786685257809430314852415613393508470189195517
28 18 23 0.002230697203520812666660766033340751399216413046681391684113998091945777008123074
28 18 24 0.00564253596633326360980991645624092730557297511315358952306917074041363941776184
28 18 25 0.004573600829648988416623781535838972453955029989582479761257117995399484117486012
28 18 26 0.006046015356197413242443058435732753261482202838292475455605490995311581905988273
28 18 27 -0.002275101504978151296234147881267827207278803675096827451644240547256938254106165
28 18 28 -0.02631934405105560985450770271839967326577396307509643017330645185163788502060831
28 18 29 0.01667085145357636466398342860760138210659396509076495568291235578370613742697358
28 18 30 0.03421958532255672722532408519332625121118219494420816091589811920533687426295906
28 18 31 -0.002106050434268986884517476581082842913782551178543050278735310943784808461128644
28 18 32 -0.007423440266758726268770218345906676295230001813920134346550334885536632207019299
28 18 33 -0.01688096167407020845579069037943961147794136558473131185120792238094898820862057
28 19 19 0.009114727730128853579192566397401856122119595947843573004440776113525681500824663
28 19 20 -0.0004417483240911985180614953448072844218100358893964828714129479631426716682770613
28 19 21 -0.006488533424052510475856046824900625652310961341267051332685200175787885393006771
28 19 22 -0.01742816973758507952552909468059275108751290962104962598776694417664306420127975
28 19 23 6.697181436638139621312037907835390903643427601637333983304807471276067968874987e-06
28 19 24 0.001526614574327343364573682274996456599427683945717302618588117118247598170516444
28 19 25 0.001680097332083924588495917611733266980177170834276718631075603264942035614652253
28 19 26 0.003772158530771523500059159671538533373493825822362836202828884625347883921446822
28 19 27 -0.003608226956503543977995331789019953427962303279321301286514934505091119612917357
28 19 28 0.0002230073765105043641803114533797396408313764441279666589840348832200950212838618
28 19 29 0.001395030405323898623848022341292647035407947649091620764211587269395382451581631
28 19 30 0.003895916295302272604887847337707412079032172685007820832351185412918273556218444
28 19 31 -0.0001916097995543028957882801825834249902956014144736817521463680103861847429855611
28 19 32 -0.001421959121800164866738401973459646344419397117080765779905099930999862025550233
28 19 33 -0.0009065406733915441862612529795172497819158923406009964075345863300120322394147765
28 20 20 0.006175148880014189933147491591760006598158545043598050213239693194485480958356252
28 20 21 0.0005823329369835290848831613148898251843432032446595435508052267921574270360182365
28 20 22 0.0007198887864732278973660936270362798202505599436219420444479589213747715704337712
28 20 23 -0.001349764019832394861517996328332710430848086790318200280931446359336310979192598
28 20 24 -0.001880140060773852234548694382888523697258347123433228387304719515446781666678588
28 20 25 5.020331084805183806482024589412431565659522091864226480771204722907971558185847e-05
28 20 26 -0.001055120256026352627988306736436785822357621927293844704462008083679747066539544
28 20 27 -5.71924978110807368793235761295429228207555078616918460414705194351502078001835e-05
28 20 28 0.0002490403944481875223614388639556403040084643591425043414091751835819803666628664
28 20 29 -0.006673801208500307153808561491707865819791619079258551207778182461639120969461413
28 20 30 -0.001277140874997337210609714592652822557776631242247805332476369368144130049814506
28 20 31 0.001464529445015917456465497919727821564435013505507312926194065334556881379236575
28 20 32 0.001934511346122318042994093770625715278301986166934810234087045256956569646772396
28 20 33 0.002654053055552201803853049583469803492717156216587351372389717130553643642902557
28 21 21 0.004833813354171284405645619944143301653487234465377393029958101938600511099210056
28 21 22 0.001050756943566691826591545897219143000436394962047887222812497895503708199375793
28 21 23 5.031507077979004893361818516537227729154837018574702066208912062348667669999153e-05
28 21 24 -0.00136755139629332414839911650334676181929130160503193934909073947106588770663055
28 21 25 -0.00221524499138827918593162415370865757379596802170108034258196455121061680371637
28 21 26 -0.00251627076603422252120530570399216683331551567760522729997241412434667180887015
28 21 27 -0.001195790137845780737265025876705785204322556544217336884865497646551166370106609
28 21 28 0.001272964412603904761019070029236806467257106581631795902849754607013417119244906
28 21 29 0.0001772277536060675696954869919883367841682648151820625228556780383413171661021451
28 21 30 -0.01036878313211991627786356842165419752589116638903344675087406154199302714837938
28 21 31 -0.0001487871585697664815693262515000255761959629486451150779172648690230877993765543
28 21 32 0.002426469270775315997193267917695413628984691840763199269147707113320971351182088
28 21 33 0.006978706692681298024385214392182141260794577712180160313228160442957306320537579
28 22 22 0.01293078454764063778631002874427750748810172006457289337649333735056354923475305
28 22 23 2.234085379467306683051231069594584354635371351535582902192162795069842755834595e-05
28 22 24 -6.357014786176236759524944543195062652125714415600723138791511593695712445579458e-05
28 22 25 -6.392244019085473234855930033670427934930922318972487757452962563306998406780306e-05
28 22 26 -0.002892601069813207007194420700102042410363721838641911099056031763239222186093446
28 22 27 0.002393067297757032157996063166257012655205777336772959617618396859910344353119339
28 22 28 -0.002481613640373586611674956108192490995842011938827173581667989271961286003306431
28 22 29 0.001108328492760094893823871778226902703512271783605014069395293608191156262042091
28 22 30 -0.0004763305009088156625706911140559402733402034579114153989856477933402215864914454
28 22 31 -0.0001822148881693244483491608190790940476647279930637152541424165000725599963333371
28 22 32 0.0002931516143856473841189696383924626999515956456575289537607452161103173529485554
28 22 33 0.000268154357500506388640814714190619401010530075984110795884866139050720176926188
28 23 23 0.001508751689798477196220537425757901940025289881462922967435262066562780933435642
28 23 24 -0.002872452327915176358915048307533434705572794101645872716158852729250391379949997
28 23 25 0.002888049177174667064506262761275865492500336778557775970604449853091215746420056
28 23 26 -0.002863190065254842246328611584602757472184278112988099724787968331677401551938389
28 23 27 -0.0003642641458788358595593064541830760336458609595426768855390413319034880196272431
28 23 28 0.0006261864423124688314946126675774221693828361926421491093295219229431131467074367
28 23 29 -0.0001969063777511540108052117374014497380638859423817256511109423474906439700069452
28 23 30 -0.0007070820655522469087928477357746137847535263002089633895066619311076019189950795
28 23 31 -0.001455262809423968293598621993388824304072084588659642570736006615062437223673308
28 23 32 0.001473278213759073345813824567615809364109694881306881622966487920186845916906932
28 23 33 0.008918129542228397589642600357078885629613068675652944703087140041956231102516097
28 24 24 0.001663644267986780575470836990613909108062974064051206133626925174892389507058249
28 24 25 -1.247081552480941227876223068311882738613500608158265272138341321373811855371148e-05
28 24 26 -0.001523403520208445418765415332288190383584571396565782084044182849865306843188061
28 24 27 -0.0001285742768456395761935525461433538364871564378620017147069437847297650051080634
28 24 28 0.000107790184961077289248021771913138446964057973207428490485194233347924715673442
28 24 29 -4.173282168423031745905053522808029721122297488344500934948464872860801679315819e-05
28 24 30 7.223850732393264706805560521855231130884203141752685570110753069381556369396489e-06
28 24 31 9.53688779971869229475080539114488326376841216934405425618120791489145506630416e-07
28 24 32 -0.001673677331073678019375974055042794474706939624761560646916874938425867119165742
28 24 33 0.003728148741869292160255825407238143335905530302594517213547500242255156477272526
28 25 25 0.001302453695334705014885233613365931172531454015107970439969577949072207948423995
28 25 26 -0.002370945038172317434077948072111694578200565149740668160694419512865778558029893
28 25 27 0.0003601656489251216144982107627964794546267662649832326977833369619876705529156342
28 25 28 -0.0003777138217691824365961624399570389098214426222200890021581505064230991271316718
28 25 29 0.0001407920090146464124677563522715261413846159673771824639694494310420082229165049
28 25 30 0.0001650487451702041741254672683350219762526832907587840730274215326861819774683332
28 25 31 3.620773507696391619910790071284927876973050471112977914930676319976462021521206e-05
28 25 32 -0.0006031045841550525884443165921205222609651959203892931848721312331441649950187174
28 25 33 0.005855800392491150562087715418687222429956563280912215204984476422981395382381318
28 26 26 0.003148264037065117241963171227676640114999824219196100449562682931098361122419156
28 26 27 0.0005699975705072397408616698101296919941571789571808465376372397653148579331027398
28 26 28 -0.0005538507569000359457226263819075341210804124820735013366349720312424822206522477
28 26 29 0.000196105246526863235992811982363345285279290640943922933292024915228645912824666
28 26 30 0.0001765974918843441892424283468512334284661258058859956478847192262670839849222601
28 26 31 -1.643313270618299822410276392217478808902712052902356949001787352472358447942812e-05
28 26 32 4.194655513305312680379339926675061738847138752991585621607077790895514271924652e-06
28 26 33 -0.007083640359851418514230424882128460553873209196551973856111352192157701298515182
28 27 27 0.009288812527644957971905169402264374395939041277635825250710627889124170586708033
28 27 28 -0.009356615121484076981645505147611139850899501791732276809715078989508699052623814
28 27 29 0.002916222150919894218169560396829667560354267058455310718262976020494312144010318
28 27 30 0.005476517072115803901234252495887840533700620460928157616843177553082164004754798
28 27 31 -0.0002857475187168752017497285052124791751706257751980505784587006975094573389036564
28 27 32 -0.000748901829671815600659102053799355962435362312859739239339517338851794532732565
28 27 33 -0.001467743606201598718218203071177758485787830979903007662887486769829931233015452
28 28 28 0.001475492809751043539946081555315934459364681551674566564627052341535167936502518
28 28 29 -0.001021886255278864930657437170998847977854585574256237405473321571643361785929192
28 28 30 -0.001490382715639278428648007609075887508094227352779809758178666383194141542690311
28 28 31 0.0001515727980723263362942278540186371440033705765160770731051721351313231871678368
28 28 32 0.0003396732423108780253776698039626702442730274908458027291593734578388629158875524
28 28 33 0.0004343099088547154771788479913081676877778281022996359146775984044207066744452907
28 29 29 0.0005902814493503179704601250318731658605205843049048168845348158349193843750488565
28 29 30 -0.001513077648268508258859612989584428266070423898954305814712528651165694272248112
28 29 31 -0.0001454690443491187452473850584869931441705990347099343149689678363184264443833358
28 29 32 0.0002255311069439179463390498959720684621599089672574762393218781075164075177601168
28 29 33 0.001156846434832007049773079285124523941705985077414504317520785721392093627607629
28 30 30 0.00100187583075743315483230394412462665794920740078299742995215794959725134481901
28 30 31 7.005706467274012424596777463135080579842836849099655902160152537334332209188807e-07
28 30 32 -0.0002587354216487354957233717100641156608081786251852086004903196046789500021099224
28 30 33 -0.000687434390976726973115456491615891313907679619398722455693250108665040086297645
28 31 31 3.752950762888145833169877384361783124233711340647603524837556674864881009007509e-05
28 31 32 -0.0001543496091212983123046571053378799105442929301376330083801549616881291970437473
28 31 33 0.0008194289425775129343810770911080862874862755191983388528151847360324030540941264
28 32 32 6.435771020264383466228069026910304463896296613663264719267404957814962643294979e-05
28 32 33 -0.00186769629527589587884334688145817665658820382783264001060885420706562615844836
28 33 33 3.300270626219113133206479198030999856727989826963642758329176131509787631019015e-06
29 0 0 5.057513382255726725706364845341080829481494381886021172080647854069700178927991
29 0 1 -4.961528654736246060073932437428966027581586565851200599078204894867361607138742
29 0 2 -1.146138998405714762211363079612591327943555890290103905233418348664805815994342
29 0 3 -2.46632099954688326543762699763334391010706846148713223098711138903648870933536
29 0 4 1.941296646963832905370053576815620491114093605980075954570821512225608495028397
29 0 5 9.022442744439045948903346977049819607604211870377374624423362495768292249987093
29 0 6 9.526860929310553228083119173029102974825658114858685465369581646483496907106677
29 0 7 -0.38178786928571580918432510029576947158065923155456283664391695463907260351699
29 0 8 -3.410318569209456288774151401536906443908054705912117753998006189464371649205079
29 0 9 -8.987027943707146421419749978576005298323000718163472183349093720595806300189012
29 0 10 -9.869554007153866830940224693616596578351283411155407540969231670985156584542455
29 0 11 -0.02654043414560010850612233457503223190914978795706238537262148206803904742303882
29 0 12 0.1966847846874911604487253647826752468454849374796480710767295206176030312895924
29 0 13 2.007115519783161407535345077821694465038855858556706007916812207177852905208027
29 0 14 3.222093105301968041579535975748439641496369120893365371688941382612214743813206
29 0 15 5.230653645193862926832731767622344464293814299655698971093931514922391469865482
29 0 16 0.008843262128072675947257337606394004098647274062745983257908723698969943909174142
29 0 17 0.03709439174573856287332688405567640220134450515720446132760258436702119246266871
29 0 18 -0.07682617324906601244115175295062703249443706710596560981341380329212471663888908
29 0 19 -0.179967964027260487533755230275481071152584536860802261119260444207109256318707
29 0 20 -0.5118608566502844850283570739524118768611591187073352729650920913526393862429359
29 0 21 -0.8226333642851760467656808940076195636525406155654329414038305085632277762853086
29 0 22 -0.4684261880303240167274730045532977629502329975016231798195146175516583475718276
29 0 23 -13.17030562529355754180018268900474313704206492895796096757818657221711102756632
29 0 24 23.46769320869239948607595082583290041870277521137790245109261413220408307759323
29 0 25 -6.89036217008433404379228233455841336968934362536383285097361414544052643934816
29 0 26 -31.82353800173806138565866730866323214976915032546488304826431826731784826069402
29 0 27 -3.962361095655010667108011683352680377343511769162403832842224438659768217981042
29 0 28 8.142362734890959695944088351582103812804087617102285759593055878921286105810558
29 0 29 37.90700576359514430334163325089939832128811932647987445718484837729492169796236
29 0 30 1.991865367488238991602042949243734846172275896614438867808951484884251478068935
29 0 31 1.291856792290867197444095445889222355044757722385949262761801768995489944433511
29 0 32 -0.5589632379423870761876760555438413629500336741503401625286169924750520879922739
29 0 33 -12.10574462297408345162613242496217893023846983500856993414278582223631974423031
29 0 34 -0.2479617268997219430288330963582959744378308312188034660186925195235950115229917
29 0 35 -0.2785111657380897985270618190057721823517059198610428761285065729308115352164197
29 0 36 -0.4199277647408026240504659577355462398313995679355323232896852153388355893624342
29 0 37 1.456867376366122726339381174964397429764059678484608704184107249750876551510476
29 0 38 1.969591950837959179190884338097220994315795348492843122680280657404571392090945
29 0 39 -4.354143734492048887138364348107307821145373057610588129345244174851460678813688
29 0 40 -1.129729898721278421855552846612855469423546974227667831794029755758298257221025
29 0 41 4.563154790372649993358014025934352601385051433614550801578420550722219719207486
29 0 42 4.730629075430887997450940004954103570524370687442404503200522083947973794201806
29 0 43 -1.765414198361204248313233821103652014459991385496673421598143319034390503288382
29 0 44 -2.942077865892776024554729006911454828493273323906848086695521610394279850729287
29 0 45 -0.01452923793410812254107014877639513407257323861528363699987462281064680597204805
29 0 46 0.2174398630165895786622845675607581444687620149174925193606315314228639408199377
29 0 47 0.2921515939942058127154566257657353807723511957322941321881730796203833618235866
29 0 48 0.7525463947704938069455699480904605308472372132534439980408249645417475693019027
29 0 49 -0.1142935021742250208407169657249974897016627729913017789929302889449244294331203
29 1 1 4.163759721863215075784384849263706164496135519085711752713539126273084005607534
29 1 2 -5.394633842759427552223122378815162390158635122987751237445307484436362411514812
29 1 3 -16.59682718405751398937567227271726040301452765763619677078727452349253871070125
29 1 4 2.281925122539573209076073849841771022017919359086132608319603998855640920840956
29 1 5 17.0922904788471898100272611587835704002338792661725709644125791807396704823974
29 1 6 17.94508790406779551743717093818861099351489803495473203699632392540183833178573
29 1 7 -0.3095181776980781097818983485583220633695213039881136494232991060553737880418249
29 1 8 -6.955123297066478054379206021175642493102913824584390400060197249810830060485532
29 1 9 -13.30422745835271794622541064665593912924303058553773344550247622886790417839037
29 1 10 -9.55122217633096465575614826812894904100017363957683083100656379955160842641965
29 1 11 -0.008304791738387176696022426205491270523504139832480121360128248795615162288061259
29 1 12 1.089387469360941306293288618151282777357803095844355207606178331184783697451447
29 1 13 3.680352795667954842252934673763509359337144944289235576727428840900370037802759
29 1 14 3.802370971698478955461936488824992868735541180874627013702820797475571004939509
29 1 15 1.345860820619100159600761588818405301701875678703224728082349788689764411748614
29 1 16 0.002649731854263036910572161844149857290569535305674739544040062362241033079185628
29 1 17 -0.04806009689093984601291311162176706602415694109442983743132812246842167157246766
29 1 18 -0.2956470120219033053679516476867256102443608161220886409202628447964737430871727
29 1 19 -0.5023906509891568668671813263528651084080500782367726240196392360716753492065019
29 1 20 -0.4834590945633135365878313830883781502273778945534402520942525593925885173795687
29 1 21 -0.3957122587998616977446597174664896010344693541959755468578104028509278810775747
29 1 22 0.8756725348040854323515429855750701301652580647194739772540545780517002452242295
29 1 23 -7.545330921355010597475794441816752607370463226602498582398920819461318768069185
29 1 24 7.735230536597563260233939701398417712122527748336284577942266690654746782786973
29 1 25 -3.641483336499312355784650674881722366962800790825717281136905327817986886814225
29 1 26 -5.505993990718315131605795342854120304931276638324690800701215630543021413379386
29 1 27 0.9909709792804329558389901613305324115330848812667998357599158001923564704547355
29 1 28 2.080142904234036302439560305468289620629391477690397873743412792038767015097536
29 1 29 5.110319993042705725761258816942670778088861640994680204062227621377419000021201
29 1 30 -0.04840123201949185215748901290229545776220856856398919083470632355815997553729833
29 1 31 -0.4657524472766761017125765915997438831599720765204020088518317277437127660967148
29 1 32 -0.6470943381791887730824846748556907149419271185561382701377857920777113143527308
29 1 33 -2.809895775942356998674359543142959825667754226762209527490355157975397420164078
29 1 34 -0.008511037034500097661474251653334905497407990474951638988676158906969032399436837
29 1 35 0.002584411299533317319378582969930307374852043782874635168872866925246927462726344
29 1 36 0.07055215671586663518051909532736755488243675318542454399735564521083270981440624
29 1 37 0.6099939495466190494054986318543056825253125411057441358687302688959902781383008
29 1 38 0.7460965357732371116931009395356352177735832216184568222524603056713191806955049
29 1 39 5.274712625402472677154909181110339749948479856344020336097006136540131711038925
29 1 40 -5.086695637282422826408128170121588950955237266969310469808792699389725576070023
29 1 41 1.844719637027115584106054306766168585842383545202273552658425585466705748314989
29 1 42 2.873201762667419277940528099343017787193201170490178782074622586621098180608337
29 1 43 -0.392486960315926237503241810337004594452659710466072041574750902763047896502937
29 1 44 -0.4592956969439216863577552318311804400641944738122423203910766354401568070622699
29 1 45 0.1510744906682743912420891828941556563485736495605790739008401954288551085705398
29 1 46 0.03445349292041447588956232827103504368229864260342739530382298651932505943780844
29 1 47 0.05601021890507556274236997524984512772787711539781322953587638713936936481836158
29 1 48 0.00128346129021913732956262782317324689206844644169494734900634835616844689959683
29 1 49 -0.3050119448625993657043879436675077027090986947891344745571154827092642046136318
29 2 2 6.296177034377393025564478859750988140233962970253529489549560527845868343657686
29 2 3 -20.06535161276347203469384352726548903766254816188480769431598275225068660099208
29 2 4 -7.387430827644398110357609743721720111568929564810135907302335785445937852068582
29 2 5 15.98302338662088781239274728273454262858331640028191546886180291497923616092882
29 2 6 64.76265133634780127731046737595805474703532373360191899173567649262592633972817
29 2 7 3.060663035897950850776259055785113193508441004561451327480504875593534458377312
29 2 8 -4.431944490019477601000763321230309900201607063325369487965061061779730648517114
29 2 9 -10.5188420958095135608302350772471045933949396163814238551015346154300996068482
29 2 10 -34.8721803919031934150432453635825149096352099114020557282729946083157180544362
29 2 11 -0.523983451689962938402854883549745923700424698436050091123375475458625384296562
29 2 12 0.4338882126933740216902676304582527386389002341163592541719551238894398130148298
29 2 13 2.101473955855297601493675065759575503269371074326638587830802148856773736936125
29 2 14 8.500867763425799230940929483542067362683954440299679473883216948912375588350478
29 2 15 8.540691461271727205333124438269923095493280493369740658045879904400566877597294
29 2 16 0.0303184286567622405280422844891465070902459121164280156875639734788451849268909
29 2 17 -0.004556951679904491802185317899087744578183962469761797390152018835475330529802952
29 2 18 -0.1284993173911090610156719434942327425685638428319960410383477927458519185712127
29 2 19 -0.2050734073356779847105766777333467872886130108257099694543249511181303699027598
29 2 20 -0.7053109830764514079143503900434266562294990869368886795404650921819502963250225
29 2 21 -0.8296272454500852283686954272318385556163749292501225532876138827587015166727565
29 2 22 -0.03422932939989161348075655701164309531846181889365890879690939249070662114601671
29 2 23 0.02833530013187575173937942844133474191533814679218040481936849167575995668444122
29 2 24 12.12541687799050400217841162978825518338977465923224908744191406127806316888137
29 2 25 -16.15730466423407731422214660478470864735138857772476827385197392176550304058801
29 2 26 -26.92171185946881509914308983551880210232765132284473252498328124787029910278083
29 2 27 8.536216600626801785735068137081162477947239491070622543602357061967273882309606
29 2 28 16.41202057191499380027449264953673746266056325051817736974668638791603332650532
29 2 29 27.21830449876246470055731297780285964031641953973297339475526316482066725414647
29 2 30 -1.88416355890310096719164764735162202123149811538968225268275195114797789175413
29 2 31 -4.364563534263974287264972413180114233377711390633383244785248347820406963812894
29 2 32 -4.820175167740415492439821384591535436595935168577390777216672004294415130033796
29 2 33 -7.248299202908735501923119461213610759930319154640118029580324191598703047573945
29 2 34 0.1548336633275117809884624560891364347270615956964439581679859800841493899244073
29 2 35 0.3601790865978952500139149506672504705525740571990209122006917557044737421374536
29 2 36 0.5319265145294282034370412156099586260859929305534844042162418259712963834560449
29 2 37 0.6095709474859050456584789899630844956190474554388540326430005199690924974046283
29 2 38 0.7011919653113982685854874257483940371838785817022882575771417739533105806321635
29 2 39 -17.07301656003526236520292889250119090575584035085732994387524683682970276837412
29 2 40 21.42065858539691605902321480590841251737464389531479852612549371024247492282349
29 2 41 -10.48154523507859226318589151379427645523718015178896016692344165850132951491614
29 2 42 -16.50594070251210290955018576664421286146067717546419779261475009118890043421502
29 2 43 2.176449956316394856302113327878147548476888504685974536341775551631242967638336
29 2 44 4.639989397196818100621272876567549162222117045671660513994542751386886889207825
29 2 45 5.560512694912600343804604729926183577116091657308432188296162729238580665870274
29 2 46 -0.1691670361065815253996159739795991423469598256548705005980902705016903144346829
29 2 47 -0.3822618216121325937716001487925281283790063767488112866468983971701526666086626
29 2 48 -0.6253483904523475427068202861069567263263742913402224294745817935612388545523441
29 2 49 -0.5791720786925534583960725572454458963118997135080866536121332848712450179172775
29 3 3 4.110049504581548884582914828336428630483553403647697509282873819160009956647962
29 3 4 -0.06171074702844922373346683864984661992263529392415907831192824883465590399985738
29 3 5 -4.149255173931262997019859110616727254128187957076820298894680525775890173895181
29 3 6 -16.86085312747745041902667487149599595575795501393178409466092689202956065295665
29 3 7 0.04974442703177525564003950272003970839180421749211292614046788799317587081856963
29 3 8 1.477854791960567724423460183450322146580420724504154149531026593404897037754271
29 3 9 2.688178743227500985894224142892888805110381564888843135653864563517597685491611
29 3 10 10.69116713008250432769817944677569746919420008255001723037644658171479018484543
29 3 11 -0.01121428499020743530437678978566568948019869738747760676485095693825601652625828
29 3 12 -0.2237786629017608651962042602644002628905071948102113461054228740482900531482102
29 3 13 -0.5174011713287979707098408122110027671765826976736750616518934478768419423112972
29 3 14 -2.409647580413987566086571631473511585712654583287939157971815261394129875904636
29 3 15 -3.955872388964182821147313696504620763868486112934324847390673112100912429262195
29 3 16 0.000549404053603295959644065397377726760606390690842805314817789899491953313323494
29 3 17 0.01406618157942683935842896492194888713698569004904382342211675947169617830907205
29 3 18 0.01766306005616917744309512827546694962109036736985722006333503142375808236478131
29 3 19 0.06387322273218167220692565113063783345684199858777809686348005967961514946237656
29 3 20 0.1747100794154869916733094754721649395760679051671364054413046802766207044603778
29 3 21 0.388296773237736594628202793489451381643450465875465440071725365557759644121512
29 3 22 0.6496090039426553787081824747222075251590070617984378373066559536515772415213386
29 3 23 -0.08130372711125068582424777304094448718249300087964425526682849611873231807902861
29 3 24 -5.015348827437690746667496861768268298193237614887939955742739883944030801491588
29 3 25 5.16492324536378211925985663095323296406558807922470897419205622780586922319294
29 3 26 11.37494428190928363233319135961888979757851802612288651535572803996314920139258
29 3 27 -1.780518302820409079900361325238381671364713176551038192621279790744795340255976
29 3 28 -6.136238701173007268972742381076226017754907117483815638412592309654646993471827
29 3 29 -13.01525037626355883894905133646913148748657096649277087105853463952536792232902
29 3 30 0.2339854581740796103047945647209956288407897853523042387558352779810077989278937
29 3 31 1.184338556255215796006182907397114713166679084787985199906405550397925139097905
29 3 32 1.80965347176593863689688459968617985542026630688463876028394865507547725525505
29 3 33 3.829384732143157749681616741569669024787538506216809328764140090484126514353667
29 3 34 -0.007639188344536820632538085609786328523064313602806739828843145104269425131626474
29 3 35 -0.07312200088503379286368172458841754016262976882802412220594300706056503991933567
29 3 36 -0.1615176298302233811504930064481707634235271917639288411743443489586091014086246
29 3 37 -0.2867066833745453263423812136190329479503747277474242271856941146318442826132861
29 3 38 -0.4667183757028653836969357629527153283464029036935427544463573888897915797693533
29 3 39 5.685993516339834180436737077014538066252938990553055477270676765870368359170203
29 3 40 -6.007322437696749496509682970959314925937157257154279242840844435285655723174459
29 3 41 2.181187243207077042307075014930199536744567015413306026108315812451684853362758
29 3 42 4.209980093427100794805677578124929670571814427604648432257282408292362733778101
29 3 43 -0.3145230074235758871233496902979891737036608438644817346001323829568196025536675
29 3 44 -0.9147166333367503310248357793775519281551161349818892007590003961044448589953448
29 3 45 -1.647732230573532588490778092205886129709926231977234529808309442178737873301581
29 3 46 0.01339838568060854246902315414698731909039148771662854083273336282605938223855532
29 3 47 0.06108212495812829852095312621218338777816377494060673579608554091487321499382607
29 3 48 0.1042195888282398100340771970742169660549423766969219009676167230403380976522925
29 3 49 0.1216038853748671625136297290618423371708902079653034606957300371952692634519946
29 4 4 0.0407960988039319581502465846714075250922711638440368810971031217704198908351024
29 4 5 0.1938077453030811999976167197330245611619887552626288668350575412288147744495903
29 4 6 -1.516567102150368219164375894848566460436601284066518010776676348990711501234065
29 4 7 -0.0372394160923451415613920225683854288459639702691024938785078525838138908760146
29 4 8 -0.2171018037024720934176816416542386323846313998919956775412722416171379970830221
29 4 9 -0.3442643264635788080980099499895968573214027878269908884444172441243589174848871
29 4 10 1.100987753073779329273684513794313297639587338273308068872730215351414067763269
29 4 11 0.01082000816794006008133521507194929848460965256659191250896195414454977806993731
29 4 12 0.06153652794000181777080703335818382280336490424600951643879887945272201460987581
29 4 13 0.1795025638369039546203513078712191862085351363212216253213683009539059250898438
29 4 14 -0.1418964278133741725876356950228461973740503232490818610089174986204259804111211
29 4 15 -0.7532831112973286615446801483207474204328185471091776264305130145379685133929991
29 4 16 -0.001043582245467024173857752543865929279312554429160661146800942638373589703643711
29 4 17 -0.005462750276681278705269331324508285600143627202595948386063140121423001693680515
29 4 18 -0.02007710274101814469570461560353721140111980468643896243611665931741732988422325
29 4 19 -0.04469726429858619040568915697698738756758101184610819135478622644252862543762943
29 4 20 0.007719657448359836532663466648598050757086357218987319678240463020486218647664133
29 4 21 0.08584276383552880970860278407020299313994213708817108064259851666889235398770169
29 4 22 0.2280947697901087802398010945374952638550265141994339520807751880194366893435613
29 4 23 0.240454229323363015033666927165194923919002262873611814839010411322498933173612
29 4 24 -1.086286034931373721166420963170927711014496042505646301887326216415907753499639
29 4 25 0.5336805805987120159294465217825889206480671182647652934709962179591874850631599
29 4 26 2.211959344972569187863076735341196798734780538899496629127029734905478351099699
29 4 27 0.07697590937806744487171796741162649847136622634790226354608690537396437501661266
29 4 28 -0.848799105350120472194036629049585692663741556500494691253685784227662548853773
29 4 29 -2.856637593774926165601907799862629824579486169048470294841160959042260394879058
29 4 30 -0.06361958106234713056859574402374143974871505867085853347367099773239234097500929
29 4 31 0.03305304887728380972982893820901257063727692488087013774617834520377042133092238
29 4 32 0.1484476028672891019791709278598336250179209933229210352537720440946035325754918
29 4 33 1.002500299751809516165554284828926998591822281944079190339026148009332135861121
29 4 34 0.008728523931087275232675624402238645829319989775029637589460857747975513836199241
29 4 35 0.003292078942430845297519392660826695382630224876267900188473396591878822351520077
29 4 36 0.01819492665136264761212138597483621299389871725536808900024926699422297392755223
29 4 37 -0.1212358656881223176326722596952782377394735596451084740286902305822171457522083
29 4 38 -0.1747490719840465045186092164059501848117814524127221215879732383282289380927279
29 4 39 1.041419352345577030457206033660338711033775893451387003702518085683942203334566
29 4 40 -0.8810362798853814806475237636079076211301845495735410625270172784271008090034635
29 4 41 0.1792553542388745486043794925571815143341485782635376615230967402193558713329742
29 4 42 0.4340560639550546875346202446350173859934073547211255403259907718403454369791369
29 4 43 0.001976264494061670092249848226101042545933785737509029752591568435937405573004913
29 4 44 -0.00325902443542976527000099216468306383003073630410719256461897400608562833465249
29 4 45 -0.4133780404940142730425415394663269007493262035879395823126344332629119885049423
29 4 46 -0.003984580894342456912452060354466008261260216681028171502369634813757146164475965
29 4 47 0.0001163233546749320774292125046942569954851462407720143162123618504787209977749509
29 4 48 -0.03331149306346137050332536562343686131801800318852461459925617080559776762371639
29 4 49 0.06133767830365133366015184207137345722106220776743294137055080531367741249710291
29 5 5 0.8316823414796410403364725161877100156403253227967448888664705427677359400780638
29 5 6 -4.983497289069427154174207965653688207941523364459341048958392734153671434647189
29 5 7 -0.004890517813065315422419583536280397538201119406000557850514964913646818760979495
29 5 8 -0.6803726936366274196057872438002623528019038036977644173555417595481624554265226
29 5 9 -1.54820167935165443819050249756509112297427455323662808505913954405664152197629
29 5 10 2.927219003403944907445229297490554142868348871291380127522493395348350732188354
29 5 11 0.003809025897040414029870006958296354457416908156389804675046783441864382525751121
29 5 12 0.1484684025688200233754820423581534790945444551726135184832872030842084691424144
29 5 13 0.6528611003123512597737497205427247274484768878108917926061648761037541161552255
29 5 14 -0.2424574264805897233352890685624169579999083984423431040166182588035440866777906
29 5 15 -1.513232143882331454455873824209118305841237941765797787016613116685830922826302
29 5 16 -0.0007360446160848988362580011676151761416361796793034823857943881139638105112254447
29 5 17 -0.008731833358981644900490662267950109155121526106831429099251346353146979685812444
29 5 18 -0.06804549512065241373355142079479627147085613616822917189726331075633588273442565
29 5 19 -0.1252046181966815420555825773672614908754208457968870141814008490146144903946834
29 5 20 -0.01050324463670802863861406385401774670448009119411854009259248425211400988182452
29 5 21 0.1127276609662520763540377349492352534354911814888519527022787500833106363867678
29 5 22 0.4488407425098119026323225090159610609817720313475477624418941597945318748359771
29 5 23 -0.008573270017764932937649938351635380752831164743459422864251441567583275446793053
29 5 24 -1.878749139248330590656769900396965166436049843330515330176006324384962052172313
29 5 25 0.9757105869799717742115073824616225171555813319420363310202984703923311919517585
29 5 26 4.221540209593549762089957721478583938946512150579828987346628267304692709984714
29 5 27 0.123844639098102850985876979738599614879868069010903486604494426723012345787727
29 5 28 -1.415917524901523382718248188509595514773524036266196584688435399657982070478407
29 5 29 -4.6312224742444792601427793310095412155028659374933525539696505582553778201589
29 5 30 -0.09734980840145449897602513783541353409300506096250968399913489619325297999125079
29 5 31 -0.001915396828672909201985074452179740276172617843312405475884763912413120302639464
29 5 32 0.1107541092756735994489427858904407910760013098914314875542863270036538624807227
29 5 33 1.066619649407088293963989170899253088331751959750528542641048510291261998238322
29 5 34 0.01305991541913504579891843316840273217413061936099215293222814083320720421252222
29 5 35 0.007851577361615747242331894602012854563854994592329722415958308754436892340776204
29 5 36 0.05009528245095798407239348623882134183438302517835735364920387985932039172718603
29 5 37 -0.05686126313547567584123628730637185474831369145961054641596906577714998092215587
29 5 38 -0.08406471321862270980929558817490350590533396766916745548175269274689508718193776
29 5 39 2.843722062993237049573930398352626586542737654003226600047655568208051236836386
29 5 40 -2.449355022216645439023747664323239138607969900601114373073653720132982472467226
29 5 41 0.6473965207130743326828756101570682135947918661540896342301868440531157892391324
29 5 42 1.062688505331495406307813259526687452052341882098018958849648809458812263320308
29 5 43 -0.06552790904399424788990789221509728500295865443506622776310195721618715447332579
29 5 44 -0.02246999719894503400815250560377115558408624530398798033843899158235683785577052
29 5 45 -0.2864311173446297807393728454128662732280762650859655501250631329866643424224498
29 5 46 -0.001303106863216299507812300762400744146509289097074350423181396615280399572017223
29 5 47 0.002630845286810331996562077262938141619765490053664072301827279768238416362651187
29 5 48 -0.06127171293009933283235682492233865851286706349030000828641745184315846626087865
29 5 49 -0.01684740370766129400520968925768375904141652142848208229652668592148957869142243
29 6 6 1.194794801660995875600423320337642147084143623331150872853249600336579354941006
29 6 7 -0.0002081854255791514823622212689581707064499363659775685246088884810569614718658577
29 6 8 0.02482490952882046501910026918502556305918736996781559001251215276905664858411061
29 6 9 -0.05376632281542954976384736068657074768749904923872611730969997287640599236784172
29 6 10 -1.16154100505996631470858346927639497767142292509204518458013512798322337807255
29 6 11 -3.837503832748849365141155272242635905671944085993878527679824523455832198511968e-05
29 6 12 -0.01171148674107489587208957356243851056186211994971965087310210955557486331500425
29 6 13 0.01331738851482627844437860667867524543510164136173083619008891515521292593532632
29 6 14 0.2560266018144324902271664146611140466610266167865789287247395934036144911364637
29 6 15 0.8104752030718609341080569732456069822673745029739343229717382397802989681612702
29 6 16 4.150106521005109679546330413583896977720712721469605877045102761895377231425353e-05
29 6 17 0.001195540891209661808980079398218456905965810738150666509950261978161153629689171
29 6 18 -0.001474034330344107089375364407058866141662374116665622229335853663823340304559433
29 6 19 0.001968251474124273936022419733540361131831159432152850544929181304302490825998908
29 6 20 -0.01272459387256562977902383674247150812799531880127756538810483074916491303220066
29 6 21 -0.1043772853121238396648912647744868217296036107145977593238621191779103651324982
29 6 22 -0.2443654145607321745687228100242433592188002387528851039666946909841059520465325
29 6 23 -0.1715218667986780931137988639537100662847556453013958483670672397149465542303558
29 6 24 0.7057379611226558055870499949139512339042899543877882449233642470927623102978779
29 6 25 -0.7114451247611716130492442339224822214172789723195415732246664201482207954564791
29 6 26 -1.645480500365809793404278996044860038896896304240951600118997622625716951712926
29 6 27 0.2608572150308145800361807618778810457415097040640249471227006853624341802430829
29 6 28 1.11060555628084333249197289851766173069827162244459741618550685480354162555311
29 6 29 2.483629211303401211751874102299200287800814645687404691357212059896245627933582
29 6 30 -0.03421752954483299882889773993624649962472888177137484055878698434675528641249268
29 6 31 -0.2690779982374657135405873212687258755377526677932136271760705918356027048305798
29 6 32 -0.4578229400455101764128665801943829840339651456555703885265837215296354675405784
29 6 33 -1.054899429042170689662741715727266484279200998260210345726175407249793931152559
29 6 34 0.000777015231647184028442605013673286058545259705686925863889260010976207647345023
29 6 35 0.0219159924346815874120857250875443110768144454259718373872501564042372331631573
29 6 36 0.04868281628123292918394673624319701220803717865829001653752295557948213708324484
29 6 37 0.1310478567895208601531060651685103239113039506382199643764445224226196372039848
29 6 38 0.2034750508056930791760211626794372579210080727966967532356367345834307810642886
29 6 39 -0.5265357287363683108928396719557757624524881182073007865466258617033018402421779
29 6 40 0.7026019250804285908907376503118767254861262962597967981202835513117870833703711
29 6 41 -0.2981731538546269352737041050249213066196872225763134031541429782984739021612492
29 6 42 -0.7325153271676572614739223238160557619722758393011874237191049432643026761273067
29 6 43 0.04579501195377865623320384123001927357228365612403122109064433022517126141332388
29 6 44 0.2165600002060652860017461776767931697151378936731907164451054842577816306756231
29 6 45 0.5667217652456907037584779762277762413799039143783342251544086940124428277520683
29 6 46 -0.001742912727385971587398543963407489307303791526947131816890262628002907016920335
29 6 47 -0.02030266312188317110239110749002343785612884025246610703648980688185802219510453
29 6 48 -0.02646248774895954136217969283796231874238261028599911874449921708846835258717558
29 6 49 -0.08963596843827102301968794865971111180157765175279601392927891103008179508795176
29 7 7 0.004338396213488991291104968020177657929001022015082314785253358927021376406013401
29 7 8 -0.04342271195928471810864715685032857284423534407920538720988894978052997748825909
29 7 9 0.1099109199898690789541542074735994679627369781956958721474070043527679004805989
29 7 10 0.05095104289660241550914935905046647203691798116772859734594893766010126232772146
29 7 11 -0.002379522773396152048889037093286303820422557268217294618196260747363464239861936
29 7 12 0.02008024054841846588836022980748847970723108384608780532625436430095768539613998
29 7 13 -0.03942720966865470469256625148344843424932263513629095106150386108155895540594352
29 7 14 0.03278029387365199207700864449838634996928639495062720641864193782756387227873697
29 7 15 -0.06352178666054927901701346008782586652281874610939457468958401259449207863596756
29 7 16 0.0002916237897970499447990675838268999764384289917182598576310877377692659194316891
29 7 17 -0.001692275185768697411447788262095535894993984578787867434062600665919138314344879
29 7 18 0.001489572728025801434227108216227304158721924008718647638590465874094141916812976
29 7 19 0.01382662723747719099376496420095035270378430866755594451281778243267306376437883
29 7 20 -0.01372762644646213141322712537801822197313938950628763153741534614376801710831238
29 7 21 0.0004487590313846308443311235042427995774013708153179249132276758492738324764867558
29 7 22 0.02533865396526908151422823262601191952373101671489587314039757917030601430757119
29 7 23 -0.07170310587952380608473608813746675600358010229413359306534833622107677016251411
29 7 24 0.1594878081270021276173093778082966166538613095185660829945860462142456232522883
29 7 25 -0.1223945119678590926653144958610114997445481693961007228277875057676052249843194
29 7 26 -0.264565185389661048360043215462273725863005215715444092436270577363185154222106
29 7 27 0.06574382542117289504844499369348107913251325351090735468913856928029173047942675
29 7 28 0.08901955617836924769517372791050253388254735491316079210229168634088397481629585
29 7 29 0.1745751560052957009715917513411625792017288032095249704155644692005730826156586
29 7 30 -0.01710735544814616261037457097352724222030503617369113677234965072710448413932953
29 7 31 -0.01319703688225548668720772402657299696329590427444623454066442543677311254851317
29 7 32 0.02206220474641371386882179811574865384145106566580490860925538194547460119487144
29 7 33 -0.09215878061380423526880614168541877064897167890983185943186713750629518103707977
29 7 34 0.001179858562231117798240738310972919494525435489583639429418989215793085713137311
29 7 35 0.001703710025391029359275369488934491328786084699287117178214810235079093930843119
29 7 36 -0.009400345905102298236189673293719736791295877938722487479873221137162070049753052
29 7 37 0.03076432625570819059240119508692130631400275237583914467126178325486033139768188
29 7 38 0.02087989229194980794627925838240217571339061865912857845885036354586943797881444
29 7 39 -0.0411447101450794240644202316153874569303472565731594970917505436380423610411934
29 7 40 0.05153003563983786767104074147638947448880556426657180381368940065943488312484022
29 7 41 -0.05033826028645972273754418082096823504036716266134852901207745730914364952078391
29 7 42 0.04172583276267769684590140581718080617006439542634053160746489922885639585999649
29 7 43 0.01690701351322058164770942158530638868200253026639623491209675577370041231793617
29 7 44 -0.02224151330818284071245600216579132583035016545872609059319388602269220958646641
29 7 45 0.03773265965733932623127057328943191924565892519971665752678940695669868671088534
29 7 46 -0.001343931515311046513363824301361058818072772959852079030163294694043241963769125
29 7 47 0.0009364346571951405332436868543328916103538335874079542378044087537440141067050062
29 7 48 0.0112915445041660346182463477199391372059598263413946810835595920459940673443117
29 7 49 -0.01670177617195542297078518558063874056259499964476995800294470961007459142337657
29 8 8 0.0414412526282881128078382716331172397469987267350008792068710820116338730000467
29 8 9 -0.09502670208428082261598782161558710437827684669386672370711280714897065599504299
29 8 10 -0.08099951013473503394982135852235692509932200155055575291510803196737861984561344
29 8 11 -8.140775552745075946074127561450563788945147457777955785209929964148141651556227e-05
29 8 12 -0.02376878214811397972111185770136207940655757617372063277623470790332083770047186
29 8 13 0.03104826894569827309049944331035447836786009538583985070305943655681502423184079
29 8 14 -0.003724649409903240708399145777026481509214413027812880242721217079913832213655522
29 8 15 0.1319184329082292117155004662099589435145637666590411487226692842934575269861063
29 8 16 3.433142498175318852281523220986463400404284401545919113223699091957095310529239e-05
29 8 17 0.002861916332617474658034566500281593347801023637947496170528907908599364234376689
29 8 18 -0.0004357895876109516048730363059847648790989533267315979554925200890688481906736696
29 8 19 -0.008839205953124442190464871138639102337773072923699596412927624466572444630582327
29 8 20 0.007466889452077567666331344730385302359314761534232291924813630306682200797662759
29 8 21 -0.01901201137726138120025816815376707281328806548868516356620526773198563029669898
29 8 22 -0.04728817253369196747624862257691713551652984865274311223255499853347793778018952
29 8 23 -0.06496869528724670239804494297779416358810242986247650166723140792027275787927329
29 8 24 0.1170284743810976794154163871892144387630643466357468480938892396503719609415792
29 8 25 -0.06555852881999161714171290400965384491244881043279945377721810796316091320457741
29 8 26 -0.1518935321492666106854340038091216759743435020173786730862680415539042297979431
29 8 27 -0.03977292629491291298110989415136452101518446990349380695546952484295050488094246
29 8 28 0.1178744222948524377390698011151859753106480135915311099187823508869503199581427
29 8 29 0.3304923741139418571637865577897354130423834660980296593946683205326833742561442
29 8 30 0.02879185863981728085752948196394416603608288782402938289339060827597993173039537
29 8 31 -0.01010466492466756588035647394267625440341408557673472502412779157767925885885701
29 8 32 -0.08321603420416729399964996454566153164723715357529432903228769196633346243198239
29 8 33 -0.1809118762321678961282159559245836118402249510654275127709156394281552956030556
29 8 34 -0.003752224413343052156067464977495368604538027654769755641222889328714391325396707
29 8 35 -0.003114753640401892321581636225784574136406388135654299353905020433099477978830667
29 8 36 0.01026146615005654593540756580529280844512008811787262883777896932583709270029957
29 8 37 0.01823330597810281262517963247803882723912594743007846324582072015683799840044885
29 8 38 0.04589822123874584721016380630220527749761940369750325477291265269535837554865921
29 8 39 -0.0005563303885818641897879996617668130832497371886657034274094903304418941940472859
29 8 40 -0.01247674318884179405228509622507564832746820950432450791756147021366033234908221
29 8 41 0.06449376138180988317789802834150606542886832231090047652585963745649992285875828
29 8 42 -0.08432269496600176148534702814011931869579732684449896554913242034351181254199176
29 8 43 -0.0324524874600366629774911272337736409980502337247088129898262525959369889710174
29 8 44 0.02092753077737630830912003920750741632568116247567728972738769797703320241444267
29 8 45 0.1272445401902406155477057462461607915762254548650062640666079366842678615312672
29 8 46 0.00393426955991778929410102905782535116749822917420236450169446452003022118330383
29 8 47 0.0009656966045521562460458777016912009295145890155470652555218251790816146816634827
29 8 48 -0.006678380368698670234190638911045764400630172934806053414450759503664038998985614
29 8 49 -0.02009811429114003756325410588575370524595917245733463033469034066180774480201535
29 9 9 0.09622978411611738456663947743002655442919292435846726312153405063928681631642861
29 9 10 -0.04653315314735225190564608701252630926488023760805828057677916533224227819948785
29 9 11 -1.781838518643498998943559944342490804989553130777525260592964562692507234007126e-05
29 9 12 0.0004802134273222143600322823777142533343305538523572139003432255499042442211669686
29 9 13 -0.06029327445629042020441314678124426774356689584177827293050745787648277595989349
29 9 14 0.03719000259020656933970445473103965738084737766295517013663547508076828866916524
29 9 15 0.09582746007969792519873539614367198831156354294367201959802058201501645722373525
29 9 16 -7.201310295894011077938716042487673087540729878566675276535789972686047149156519e-06
29 9 17 9.905971106798368777783750616808685751596934316565972722918726332881502850453026e-05
29 9 18 0.007968784179444097179368996301625768045361756643030290049234743888917629843814932
29 9 19 0.01864967377529634172410771442429941588208250995942825142434859481163281509128038
29 9 20 -0.008429390620788493705537679059206643029935318185364453533006156153803672080005414
29 9 21 -0.02491431078345376859385100121689989458267132224538742357080644286811194569221926
29 9 22 -0.03660342733337427985381405753363287825391599078008477237262565298803170822796579
29 9 23 -0.173994525279352157964711381271854513593122948163677826959458609524971996620496
29 9 24 0.3518257953603015686320895319604653604171114110418243803208238699044483667228813
29 9 25 -0.2607965018796439681136661214456043575437772001422056309131245519419376953415901
29 9 26 -0.5334614756087850610529891060104431313181744798944553385628994434929182777355075
29 9 27 0.0793367598557050758415689367568258418253908492169877032451006992387158223880477
29 9 28 0.2069040997631572241754324213494683175487450225925252938280387358722874426449287
29 9 29 0.6564276243599781472624448257072287460417177265314104062318558502254169475914466
29 9 30 -0.008731774583092291624423750820791776855268314697686065416067926074369934594576363
29 9 31 -0.01078696453351744448245482573500567318517533419100841688685487944096901672945191
29 9 32 0.01171455472457488569478574921413989336102850542990847991233448623458606540168284
29 9 33 -0.3533838589918350027981545947887345839195810686962596819715658363091276974298007
29 9 34 0.0001948480102639204164281951062752698938846139034884245233542964883978492275003159
29 9 35 -0.003528572204412993532965334214613378592268335065301544141322527855854275404033374
29 9 36 -0.01429019985428387220794646062326091337750075706977149921392548131117959040497554
29 9 37 0.06701071428501664527654918283732797101538127868425720584623248551430523687678582
29 9 38 0.08901567603535154234695225716343744180446388722806866869117935291465463736109856
29 9 39 -0.04427147572628359280795619361515701277525272996186530986052778127150781401671355
29 9 40 0.05780529084024657981041943784363485680853957878146627821661699213046239524597312
29 9 41 -0.01573395920804783587351437951655512917964931669726307837110829270162046780105426
29 9 42 -0.001128506299793905139063178289595621711309923311517262858008427769059500565508621
29 9 43 -0.0006953776223143971398881810104558818656242721937978971770453081949874247168364239
29 9 44 -0.02791389126149399432034129433092230595612585578395883085998261443091868855634794
29 9 45 0.2083928470400252017661858077582670460223032273411070706113443605769895267267057
29 9 46 0.0003395341703207192129074942156521831195974284361838402359374542805987604703772642
29 9 47 0.006002068646318249542705141592953347428150513536357627267179058709628335998281666
29 9 48 0.01257429587783158731435782196937326691665292997833300973407862210390602169842453
29 9 49 -0.05032189362866316165932721883993559083054361674878045136269432427770864897041974
29 10 10 0.07759114978623748195514432664113010726046176469712422447154228268901650600741124
29 10 11 7.069983938458896377802580477511143663295373551255867420439485606552880661304023e-06
29 10 12 -0.0004952594615288234207551380852179531277164958917889622004520956460777152301954826
29 10 13 0.006574131057410390188556576720886165177728546295698445229172205566077619611997151
29 10 14 -0.04577102778025465499142860697547688024373152423282535249257820627100028746279492
29 10 15 -0.1275714394045892058760311682476303402508320570783967149284004200070766768781249
29 10 16 6.517523049762919961932515905235904676467031741626774740053791188426971780347379e-06
29 10 17 -0.0001660902906381160734433708528118368704382303890971797985643019974134272351750947
29 10 18 -0.0005511825831305431138387683935730339680051624524295796744775207116595312290587786
29 10 19 -0.005851291165822337596598861868976462438452149285887863198816143683046792325624469
29 10 20 0.0097912851991750162524572325496152260963411711314843536916476278689813242698625
29 10 21 0.02792774286881704551253410565416405153779704901931264385791358236082752683464552
29 10 22 0.04216184966373448679538299485634808395668936779273134344030966288352672507119546
29 10 23 0.1487308316267391744510341833206013871102978530387569029265188753432085732554368
29 10 24 -0.2947767620325980677845530412895040105968681889342402186859624468718008645479742
29 10 25 0.1936080679224659231712621692230235818554060965320988974256749636177099497678387
29 10 26 0.4373253841029211979514486831123311710371455699729255943965678673889635402182117
29 10 27 -0.04896630654025906472737031067528914393681931313746138298245581782392956229294862
29 10 28 -0.226035551705445954794290750745839752994823880963206488556654262440683253711457
29 10 29 -0.629764774836564292465792637830374162445827148763068893593033817479154492995969
29 10 30 0.004131839140579100769830257651799662722554033061720332676819003945015502361166333
29 10 31 0.04056917652380234815223124334538308870954613917838000501999974069636005656433978
29 10 32 0.06675086806971096523689655813517339873516935301412828813717576267012106705519691
29 10 33 0.3396771985749508080317305880222178168211276091216753746655640792464083311958326
29 10 34 0.0001768749462302525795794700127276183519367136063672456041038186359107345964799861
29 10 35 -0.002339444856720886182520489723527345708654721858072881698603863803476374890619369
29 10 36 -0.002009222228965313235748664001098933257734443421998407242698917598021643879823054
29 10 37 -0.06207703937446214445041094888874742911920167691695888295155714373440348445710628
29 10 38 -0.08155632538305118690857631368684627539339496466531499779786994300320912167609692
29 10 39 0.0398688899083810332036529092502748868100182431078200679819904916719292769508756
29 10 40 -0.0326548443401971604763881854332121358591912251216857432550880543297829355442546
29 10 41 0.001283804357545821187011752669160430019760749125816634698729348855654910019582876
29 10 42 0.04927627980233791980199975214358874716611426271546379001149666496248320160218638
29 10 43 0.00256246743559717581392983013501136120723175962577247131220821214961948834662527
29 10 44 -0.008578295461038992183387767505348561518284648987796694872223793939432388125464535
29 10 45 -0.1796567035697781496109224441645794064068799606794259299595772515522128860769212
29 10 46 -0.0005435143668346863862072722460061872897681790164236841753243435345194287858615184
29 10 47 0.0006118302672967417113292207504516093330156314731028995763496402763521389278094842
29 10 48 -0.003260741413291430851513796403409587063439700161156499666903243597261522259139444
29 10 49 0.04152045688214442059720129800098439909485181646464769640911626562648873410272466
29 11 11 0.0006469076640687335769632813276846859250256083990922915763143467739946676717195074
29 11 12 -0.005329975942310647086737816736867975988418945062729682841318280890953167747917445
29 11 13 0.006442291011877028976588293680856143349674088689637275837729909761071615076179099
29 11 14 0.01061166145385186016425143270480616505827839789760920049336382984458075643280295
29 11 15 -0.01978886410720044857517373875392981963464173624865122601055924144773791345881633
29 11 16 -0.0001554713351789156803380322666571563008235223482790424724178791319336886777972894
29 11 17 0.001029555780175329964558765932770749360316167761713468613284804116428616965004771
29 11 18 -0.0001091150287234044882718914663776972493712583557002565887849227859793762549421039
29 11 19 -0.003710344440023094592983641132567202003483763337253244756794902313977720642618779
29 11 20 0.0006256879113420140328306247338965532350495848733158208107386057354962596807751559
29 11 21 0.001965762790321899720236938011511268432744595472509359511287219829126996193979172
29 11 22 0.007305417205546801084882932335315272852078742243302185974103563236855571056736294
29 11 23 0.006924504555803442951161421822397262883315829517551644792006645054265754721720103
29 11 24 -0.03707603165195568689353658695493813218718462339256242193660250104274723733300501
29 11 25 0.01786106137345684353628684831097126404215787170874664026590688280878788597790258
29 11 26 0.09085462473623202159234194216920891506191457506010995810011735709336788373922967
29 11 27 0.003359549622026923627024292496789692817016185688035568105885035858303215866286542
29 11 28 -0.0409186193573057510484832882947647899590350496688502777756367254475006355780505
29 11 29 -0.1335349199744261276028210791760767702518980101189408616886989459170332264391782
29 11 30 -0.0009955962653637598952494003169249922189121922373656891524674809756036188514856655
29 11 31 0.006373532279870151558320503824204779916359109392454351676707835132525346473110054
29 11 32 -0.001873096929861591711514993483676200412749492850434413118522941008827472013139781
29 11 33 0.0654723291993877882017541975394834318609842149915015367522132060108361944681863
29 11 34 0.000197192462066712592900932287609311843681158797873789962580886196305760318659641
29 11 35 -0.001551148829598024785727686129506769883539268087590729179587693029576110127512444
29 11 36 0.003067980128826063258511946203343367376421150954960495732554137601492989556511903
29 11 37 -0.01270639436922528583075955299529051429826891962653280671493127022973321686733639
29 11 38 -0.01333692316589382576748552413703956246625701591462325944020633339681805257466671
29 11 39 0.04802628451523807901932319963778524882578234307911507378433609582114233300807094
29 11 40 -0.04517016857816997404209100408798572801797575399262888400093153997689880064602876
29 11 41 0.01238989870164655499270947883563772953951005307888703114829227715217169789121835
29 11 42 0.02747488292005752826930109270213057035965608072227002509839581516844850968334198
29 11 43 -0.003067550632752736236777227429564356751566273973161707052665483541113513507148978
29 11 44 3.462623627704083136861187259384779348349526787998773725983462069940501976284037e-05
29 11 45 -0.05273784966008533941450261481561356073586681713023574091942544872851007841507433
29 11 46 0.0002007614818775144122375775663166592778900193079654447330486925206181620121216196
29 11 47 0.0006386055441317044001952288521689391921389686868455045524621605655839466810962164
29 11 48 -0.003548060650178397398804236136326356834235809065740849143646916423710844102431845
29 11 49 0.009631228617158911982537729615047563563114607876054088158772176689357378798183959
29 12 12 0.0074220922535630930963534690856484841523107109434487179147881550879840020035792
29 12 13 -0.008424292326908761407574267790209377257364026676212646158926999536140897502630554
29 12 14 -0.03700901616818235697283781370450625015297567801779090045538518923263138247190343
29 12 15 0.03353077479149528795032316803595498043689549602285157287931629273484397396607752
29 12 16 -7.357926613676277107787817570887936440425071069685483610845773722822324624251634e-07
29 12 17 -0.001674390987109295892540340868300430289275817589506399706429247314943712149584881
29 12 18 0.0005518053604170813385780047687830990118049986680558351741279248510290118635657372
29 12 19 0.003070482801920385790726936605658193647413522995038682015517837126520729738221289
29 12 20 0.005393622797354054439804991162683114282246335991596305691918319310848101091303767
29 12 21 0.002698678073699502195939326406505437207341608153518638327275127688530455552891358
29 12 22 -0.0233093427613611378689251299488993416951122927410397743019961937897149959026954
29 12 23 -0.02408271328304723918465467934319069219573035166729356438807071044047734460855354
29 12 24 0.03622467324946448350891956585299653811315270516655835482794564023534572410764415
29 12 25 -0.02558318708058586095178897981317045133075759714638946011402500723226792660331378
29 12 26 -0.0360515089848111337352757026507442246948640312558575065101485811522050786921603
29 12 27 0.006222363650420953695067341004859537922499521016202543718813670024701698708371352
29 12 28 0.01778156715127883468119991166965932941549036043341053363843671028785816267915095
29 12 29 0.01096440428496374604137149350041885950947816585588692956953451784294789278092973
29 12 30 -0.01001170104506924894182748274431976209975011617429443662938183594576997606985041
29 12 31 0.004216995813166116433407214600721381189421985198921416741349649964108683896395406
29 12 32 0.01045313817415606443995899438025647206619196915675191700563112251727687020959213
29 12 33 -0.009345626297430063887756179045947219252122983338612729008944817330440945730114339
29 12 34 0.002127339917679483340351945411397829193074178933290048835228389983076101658187578
29 12 35 0.0003822753685471826279772899769323419951646808803418660414634933035111086089586183
29 12 36 -0.004095980002558619002226280584750502900563203883998382117020522986520951805055031
29 12 37 -0.003616273184569383123143814455206543359310288227313491770679078694188238947501269
29 12 38 0.0007330358967021177046801425244715673440549269599425353695773909797654279304294477
29 12 39 0.01634407536526590416120463557856552552910069791949401657507358574269488583137703
29 12 40 -0.0175598986208220196685933438898361586817118655379962731971960099649680476511392
29 12 41 0.01019794588638385386495916294644976265807813420003443121005830540292106133119202
29 12 42 0.01050690225120807518345181890827302607406883880442287778946713961790117232122943
29 12 43 0.007124514062472785430219205415551867905370975371262988962092214530400691974262661
29 12 44 -0.01689522613909420751878401459883445873312613032565364355704930250699769634643159
29 12 45 0.03514370041209077137631386537472375950819841385902201792863609155226265884245696
29 12 46 -0.001941815451804904918497337023094280203386260169778055609565411162300648825983858
29 12 47 0.001622753918435964374603886310759831884139786213466351852812338246630950607194248
29 12 48 0.00524145954125479856532351015330398560348008276930928534504446392211028160351856
29 12 49 -0.001209639462129370789342219143547444458938237469761251599442704879545447258191506
29 13 13 0.01271881635376964903129196544157835366251047424615864206383907071129558061778082
29 13 14 -0.01750474047223761731428800984884278052177444822411110646767893662158201213914299
29 13 15 -0.07572337823811214230643833474782614281768073856553852972870857355473234698886224
29 13 16 4.64813195354261584051731806521683910616236084440338707535902493099727430914124e-06
29 13 17 -6.351133351080119218835201039568170082394102532619409299165408559018333313381476e-05
29 13 18 -0.002403842045628618006723829758667207572935965893429767724415641565296067161945416
29 13 19 -0.009752853007912519028945831597585612675666537509341352545843848031567632969349006
29 13 20 0.004621542064733009338858666407196594175183658646923128553267830577599325847797903
29 13 21 0.02689802672930722433442546664541750027729140449862969731305216590119039119814395
29 13 22 0.02278807738992027992996628335177864344707554622600452360562576787684308388612094
29 13 23 0.06429875615714855502321200971767007140456867194700094833179140467702653590792106
29 13 24 -0.1687507494004426835307067045309341179532890771619524536404998715598192271686007
29 13 25 0.1392240714141477117909839567563704867263189106210278680698346446328992853667499
29 13 26 0.3112234288799536750775922192524595533137939601053256346326729507958881103820929
29 13 27 -0.04302100321739416217839742596390809864040984041632137657529607215748483507829087
29 13 28 -0.1817550423263716470776331936039786015387716883703456028858274484033598766252446
29 13 29 -0.4026558272565632667967530282474835700773815901804840368227533243493327505752891
29 13 30 0.004032634133548739519061774939055603184085355436989949296852230328083331704359796
29 13 31 0.02928092180269853776380625193662297291940844821591772792566210910383162388060805
29 13 32 0.03386713444339203299176482154524952331353624891398181872353332332624715324537735
29 13 33 0.3189395896215537808419698560959029365202054180412825126514859039314780381037858
29 13 34 1.461474821784910716050700737164986326579682311939211313484608038476893194785903e-05
29 13 35 -0.0003235597129600492837393288404625449409968316246203801080481601281469941151532882
29 13 36 0.006321487564935414330219820600523472331569671629974547024429874384269372259996121
29 13 37 -0.06980832710506026928058583662392400411087469523602908462488036627101559970015007
29 13 38 -0.0961190558130200987910341822730530474300786560590971253563816616451772708133984
29 13 39 0.0766786919062837185451633612899931419151193605283789879445113346100707584355078
29 13 40 -0.09679716326724889835647741154211198745787921755653798751027568994137538089278053
29 13 41 0.03620014338186672119385130286944943519909801852072668241349902793366176711793929
29 13 42 0.0980565137470395326376781293392213670061815008961188117834613299262893838028343
29 13 43 -0.004019649187762129706420701634736680856206831919909156175813756869654537170472004
29 13 44 -0.01414368550472971070776920845476431568237125363540807872894670623239429304907993
29 13 45 -0.2896823813882084454610393691811665078907265529867420450200110876152363057577614
29 13 46 3.081316005439042450214129798867800349898542379271105797521885325325333996892879e-05
29 13 47 -0.0005645355967487938217168408634055336852671618481091042899299639688514293343605109
29 13 48 -0.006792318698884788140797834101158437851528040382196467933357380541073926312143253
29 13 49 0.06598294532739156536860920085360724038867388474781963508160564236515786431314209
29 14 14 0.03858472579477827818652360972033670136424210149797519240703370637463841344583968
29 14 15 -0.04804575209544900712747663198451443017364194861644246759059206077511017004903271
29 14 16 -7.249120852910106167319795394008898804923902904212812208987070914203285839862595e-06
29 14 17 0.0002225041475338779519341008519187267088407662772757296878313017292340385443506687
29 14 18 -0.0005088606977506019406346438748054459615976389608750025255316539548999500008822737
29 14 19 0.0006779305121051470056016285866247589617117099516460750584215442774044487757949845
29 14 20 -0.01050179898276307962790625427690764674266892485644467891470697562965224277314863
29 14 21 0.002574243714526838806174155288963548479913848757464757221168872396197351579102046
29 14 22 0.03597268804710096607529548542850532420282457690876569334995471284659436256747938
29 14 23 -0.00629932640605445703639731554761148058729834232935216252799175170303850618220357
29 14 24 0.02194810016306854303873519529570011309013820604295840463670664457946595065067142
29 14 25 -0.02982749789449159525435078759643992908495243591150146992009895085572756421064174
29 14 26 -0.047043954893954855349281531973407180612612041827882346633171713360825365789008
29 14 27 0.01132667747849181394374985236369324234424469670082042841809393597291927022585434
29 14 28 0.04127911154793650971233826020345806816222936174848743489683036485740159549334667
29 14 29 0.08248699841371492697354107250641750823199769728356202447942463497847559234241676
29 14 30 -0.00135979701540964780539974830591264126104685299398848110398749336752353771573256
29 14 31 -0.01481340197891422822393636117576752259125128291538880696998348735858549196147102
29 14 32 -0.01856957649557463628304401597915338898118545873743949920056475793130993832755793
29 14 33 -0.02386419849968174459679442589279535704486830167915845775227225459082806863970459
29 14 34 -0.0001794023748383521302632043757693352112772628178078670356659137346470567432504741
29 14 35 0.002262141197492127131780119118766399803396760146411485635150779542464359978766313
29 14 36 0.002652607701258185915767155837029496461712068826776787542260724784832143222849395
29 14 37 0.006034039494712071927795899132726298039508627122695765168466917226851434416984318
29 14 38 -0.002808842171720728820173673401401170542732343803666174333625722452380368225227857
29 14 39 -0.01187243975566450058378616576169557055264705655270793486772635769945753407411823
29 14 40 0.02376669605969315163458055928880349631249109006404219328330269669884793135799973
29 14 41 -0.009432567872263544479009789670735306735710846069403566221604819306933956148460906
29 14 42 -0.03617199105189481284340053736730016985443385627903647280220656342750256573492081
29 14 43 0.001073239175663690435896899172276834558825984240364807041550368911470618468740977
29 14 44 0.01412201215970232609299190918569105071650205354995298211423883789613420534148931
29 14 45 -0.007606357573081083515166788157762830934123032972067994490140731144989839495921094
29 14 46 0.0002025701290673721715442295909371707855962684308982682382796928562244584083162539
29 14 47 -0.002422921315462354442158083405249785406567864404519269116570805352465100831940635
29 14 48 -0.001934410539725206660757624018517060740581679465477434378612472087148577304783674
29 14 49 0.002745876651382971133722449747912452593946637951725463820660641580058090521477261
29 15 15 0.06434838887008415733817878031922607368038062130020406065591386311079918477768233
29 15 16 1.947305499518991067136395566933617813932877197102055365404736267825829798131914e-07
29 15 17 -1.065913127749512685914422582422948576724052008841842141753152876995432761620201e-05
29 15 18 0.00058113245140541277789371739539054906653376644436510064313923983799251166382684
29 15 19 -0.000279039848948486071521683661358943288459259005619092802125806963709516826579573
29 15 20 -0.000269051926460447789942143752833428922693871986005671438124414239135509149960547
29 15 21 -0.01920027535788219171095076069071088812680180914908387879040050630186465658773926
29 15 22 -0.02765301166147970875044207530235801654627001104425205133841189834603086883210174
29 15 23 -0.0429485933174760285926958336011268284363327913496708807398579713137787067949368
29 15 24 0.1094628604347878043877990046830006051546380690397298876458074830937038640674198
29 15 25 -0.08208235363882252300948693377968680349426288365745085252130016688046551415005488
29 15 26 -0.1984960302781964794660276088501314975618433540508071334137014433311849677128615
29 15 27 0.02242857168085221990898367066462813097316465045080093941873639980092541268693648
29 15 28 0.1080961279050499649314584000308153606578579134253683230679514522174744429896761
29 15 29 0.248255598609324885912445072643162518944198632571052027960338040067719898900878
29 15 30 -0.001343636852742000826635310412524487706554348374579708015349805888730747016240135
29 15 31 -0.02280574815251289170634243039055332952581118340295169918770491843859745197006882
29 15 32 -0.03335917347677921005749004840770942321533851223173907914945512759582590104348112
29 15 33 -0.2034163575340916274698975117984517725544670006620378157306496642135840574647006
29 15 34 -0.000108430437885717856335245727817932575776191512601519514601782625885559393926135
29 15 35 0.0008048577576926607874592149602341149084061888600182077364698184686162532143334089
29 15 36 0.002646915297175418329117434939517659588724902923506702405301114325886801205517515
29 15 37 0.04676303862184655057003196448054313085150693428815769125100206873289682514859399
29 15 38 0.06618069509166734793693706220325997372559229308583275515524890717226422089526029
29 15 39 -0.0491669551524729609651021533616672941241712498258963635947574629567711875715873
29 15 40 0.05577005850425130131773868546689844065558260619400685516403275544762950456712302
29 15 41 -0.01903968910721972244529715766211603926710486585888994568430126774235710676200101
29 15 42 -0.05029240591464785608411553428574186274574359191384109037889013659420319527950575
29 15 43 0.001590460499926670824302287819624483612861278813540069830965175192315375772304353
29 15 44 0.01227835556969269314809455209578419083700658753056027409927465112128847202575393
29 15 45 0.1874665590585198948332962912551503787263480564036995245626976495645833171564582
29 15 46 5.64260102543891125259568460495658273439616274563282186263267261972723535778772e-05
29 15 47 -0.0001398050053237217116881726678858759540635409035304831410585523199194141453193609
29 15 48 -0.001277555228330623756277224151482723518831057925924878974244620281569588156757822
29 15 49 -0.04585947089980453691551492687373912838005928992205048168461399425337718792407924
29 16 16 6.163703482684017376167492116598537070808219383009996548939456041181125982738614e-05
29 16 17 -0.001145649766444217579023188169758131660741470995950742971593195322133840745462563
29 16 18 0.005001897282109095691281919556600575042071133664035887609083680108773090262270927
29 16 19 -0.007698134086494670971090491410960445649386652526735389290538812317224409339979549
29 16 20 0.005136758707532565329150261257673557750852696911877863427949171060803325174626191
29 16 21 -0.005203508448616506528768855257334279754951173933674970708384934148440313970352339
29 16 22 0.003019804483956151823845379676488864560194297059986312421315047338419575878688445
29 16 23 0.02518439448076179393372546856844958000229164971067540387411195850803122895786824
29 16 24 -0.03345364453332904594395869508606629466803793285024863317218594464064509891299495
29 16 25 0.04274307224793673987902151284937225789810390330590485710696440235195365182153615
29 16 26 0.02381974089655682203926161616139293646866646957479235805992318233910745604308701
29 16 27 -0.02412799129407715026847701299970051087957196894227493187163818110136855863460141
29 16 28 -0.02973502771712756368468140748090719657185291070866469406711226226011714120296148
29 16 29 0.005906209841078391055410176370199175407984988592179095255938265295616968640831743
29 16 30 0.005215272254924039984658570744215430317531467437857495837105394331968723473092885
29 16 31 0.01106993217700979636971626700873762003840990160189044106888524970558608842199542
29 16 32 0.01476996968295774336854545392010404698393536545971867044171279852354378305960446
29 16 33 0.007325277652380598940552396329386984225270073664102377794374413006930781778520845
29 16 34 0.0001031610769991848612702880950591924877707775587298187155707147907730321333580776
29 16 35 -0.003239616456891924977957647528048046901763489480339173700016336773998869169614217
29 16 36 -3.829282965566224441433294887997175549656279687545425316123220890290221706066335e-05
29 16 37 -0.004526433017069921459138907660509551246397000280781649339159109240776838294922136
29 16 38 0.007327156568918689743257605662480415638765138718092976445411171135736159243426925
29 16 39 -0.03417527435581702882725739015732261392952392300902741719532998710301525307551634
29 16 40 0.02198628002930824414031691889901063008470971981462432237889474834136924131233159
29 16 41 -0.003376984066538237240516175829658025430162223521141591604446679543172402753326647
29 16 42 0.004179336305750265490971129849738126823587233528018696209124439687043769801422764
29 16 43 -4.840338273117253965347599667240705611925375739285975274031983428477850665637638e-05
29 16 44 -0.004782395071086866842432892437393182978705753506038003143244445412169131271429472
29 16 45 -0.01729330900015573232553850479430885217566032379103821732772525656414774376255198
29 16 46 -0.0005045321683804765854125812361212254049255835195998515544690957426431949806390283
29 16 47 0.003726263135772726479677194675266850500616397935745164824580918569081065362300513
29 16 48 -0.005061933062876780677459192579516103368879183920662741087149614069044357113596625
29 16 49 0.0004426513131870986598675295188606223792172915865827500612155365480531917319205505
29 17 17 0.001089529552100643309496944526572173578124576634853677105513579569658486702694669
29 17 18 -0.005056995749561204172828276155797184310942455059905633049330163620158404607186664
29 17 19 0.007160824898405161509358965275888898712588575424818767436344707580610619797825064
29 17 20 -0.00880034423362744643312166179921936328843120318463566010936720641198172130125192
29 17 21 0.009946013356320611587635570588956520137046275206329027440882012510281618378675038
29 17 22 -0.004113158218838017635630142492580040563552150524995061893855234673486474436299617
29 17 23 -0.009679678479025601222428777835450374059214633067458076530535413321368784550696359
29 17 24 0.03146653172814364850325365812741469798473085846886085451628205936912159339571277
29 17 25 0.005720568510897072055948147006730355515649375390610460002940483727371396165678209
29 17 26 -0.06438107654863532929838722204460933909010733260699034322099179961269922248177116
29 17 27 -0.0208308374341050076031596117944970144031402879838641568375420333865512186569238
29 17 28 0.007725322689743395180845892979585536814074587022030209655841472228373736970732638
29 17 29 0.08593142607317543097161376201303071704728155974714228303066308749994462727439961
29 17 30 0.006266690623218956562966452380624263377032232161520082025143895846561905123489938
29 17 31 0.008923266606221515544149046919594325765988846641363815112668453530916160031610842
29 17 32 0.002992980395584292086813482271617572821118029844979658282108531388993968515402891
29 17 33 -0.0142199511292663068706586617540971243053971891189438903784311357497490468792699
29 17 34 -0.002051958969139588753419821508966815607255764458317575176659230650890557110523452
29 17 35 0.004361635602509007253576398916310874376090852655661794575155670585486698525472885
29 17 36 -0.004411931463878398627889816939415465426455380721410821317201389473392931262132879
29 17 37 -0.002867320884553239061614924378184367489300967614999614611134971152989396974574498
29 17 38 -0.01718370160174516503721314714292247814119512696253145937027088172556903977182527
29 17 39 -0.03565052895400996144358641189006769141211586125522039671819931900837192627494722
29 17 40 0.01596059084476213779966698679961853672621803565787928723763294074150457340846871
29 17 41 0.007055660312685582295646188705265056709357643287077025494561103788906693383172977
29 17 42 0.01184597132984722838476403493368739420463338811523210698496498467625960214372262
29 17 43 -0.003177300938325334614272423590559298596748796050718390654636273468283622190993086
29 17 44 -0.01096348445901743448805277166407548620319191549009241433240395919650891336373256
29 17 45 -0.01979773388344780101694580190461669026941677078166305399438809447305323365454982
29 17 46 0.001831556372455801766226219501935794780591252638217630806764590760742902456891445
29 17 47 -0.005608956084210526852129327481833612218700371451437095612679685276260145068999324
29 17 48 0.01130962012468347121895973629870838424603329907120241528600308588947781381273347
29 17 49 0.01450108464589167571546249551197246502553772065885887837309093289654990058992987
29 18 18 0.004221886198443645135657189334020673361149937773452110754418381644207793522439348
29 18 19 -0.009367626835778993764347052839812960457038079001771632267875893422762003198208164
29 18 20 -0.001291864292811773219042455038385013192126578857925961565761508405009107736863705
29 18 21 -7.95336335087214362117165461335364682144177566898864516530529530533796574060429e-06
29 18 22 -0.0006810711725824896539773733896348736596276688725145891026573883693469717758516443
29 18 23 -0.01049436469845230917805158878342671857638070661572676933542244269683250143261321
29 18 24 0.0196607117792124915124948178542086349304129477722110683286581722889886701201097
29 18 25 -0.005547026491758438352921239051027626462589434012139359749657996512110062319880733
29 18 26 -0.02687465390516401297470816061184697714166583778241378062021366421729924111839954
29 18 27 -0.002254857382423474377820968478706093351370571273252331798220887593806242401306592
29 18 28 0.006255538426245692907849952548894623531275824268017857631756822494229918316861997
29 18 29 0.02379190720437851965943423221811245995100384324827374303568460732245263951900181
29 18 30 0.000800069881408308201226173998076923084292577837495338034389587088384570866513707
29 18 31 0.0004692701827900322878930744615211759523897710881306879152396093326807061005165955
29 18 32 -0.0004867020855319564558262574447129449971200249807419902156413734223062248333371047
29 18 33 -0.003532949826115846352982383331822633128673101458436602735150048175236948872861251
29 18 34 -0.0001090420918640050354318438025986080679102096157202403793389004192087240500123654
29 18 35 -0.00378246308604423989272630753868447204505597536143618489648882321818779292203186
29 18 36 0.004770076794105568017940505427114694822012905885165216033627722478647852497664996
29 18 37 0.004278494562566101692220769043902502999040464395364441493495228223936958692761892
29 18 38 -0.0004064308944040122624238379045310697208659046680494627035443626186634582770294971
29 18 39 -0.003742156182300678488826684258962960550772162766195114926137391596296962460378236
29 18 40 -0.002498085670641610217348921889273342859495718309925749332130848527973605803466346
29 18 41 0.003809871265303828627075076632946522157756059807168556634708830969576259437751499
29 18 42 0.007657649346732655497769685973628633784940815500564789405591063479296293548697799
29 18 43 -0.0008806526241663726428525145228090320535735016694142952224156489189137312271056381
29 18 44 -0.003056782150149955061708902328931180178034983432832302712776499799547340879905615
29 18 45 -0.005677699738958003373573803758148773900289592971808629703729402909875011493950611
29 18 46 0.0001067683823120136974472626348821728524133845134292036770138818332042125679107761
29 18 47 0.003903730712876392158011252268016457743019236248453231498353377604479167785008892
29 18 48 -0.008332060056445211944764713180716573956401173903551441811035759975022341696469668
29 18 49 -0.001332033649857487994141508095593025642369760419350693514676868081972175682903947
29 19 19 0.004461356383594794886341111798774208309266087261671161400730820396075561102164302
29 19 20 0.0003208515590239305580871962984713592671406048364857608441313298623514855811647579
29 19 21 -0.01042288096922720035368879272565398445516153763665849617588783245765007763187529
29 19 22 0.01668906320707449941831871804200232662847659958838026844455647918166217160537614
29 19 23 -0.03347080982190646318898663113256984487236483921698499335010269454463534322920158
29 19 24 0.07690297576297273494436556173873196958784627350631037825936508552184534963949031
29 19 25 -0.049050415198992953309863902188753523448356330596158238890791622383162293944935
29 19 26 -0.1296160713102712101604867848330583350662447328287285289071623261479375496485957
29 19 27 0.008659412513783887889607226913663257823952351386322640659431189595168065981182362
29 19 28 0.06406967887677058130198053019022752011223494643023554199526029496785593356090672
29 19 29 0.1528406829814451908757983572252777762718725143965721496186237267874635673975526
29 19 30 0.0008503547357859181267958453965316964640450950274628346058976875058935069746160866
29 19 31 -0.01064237667159731707637831676953673675305516532730635189101975701519607967226315
29 19 32 -0.02098359751099162263203018615403305164084046881687646469868971381694456661371603
29 19 33 -0.05582484379184475017683148356151473405139265736540602348878217327268982038180525
29 19 34 -0.0002185495317753003815155227782589123141203394143383960498452806552534488873432391
29 19 35 0.0002889641387500982215061320590538117063596047223062579463750542133442547216484201
29 19 36 -0.002859649169389428696535969911478797333288211130880981219323390976926757120594279
29 19 37 0.02347076254064293497429102197599590770385262587621655339761198642229880336602179
29 19 38 0.02204970287393412768353201528507344323085527815759569628750130946065386212752938
29 19 39 -0.02845109664416370036067105095499863202435308239820324331378904773480407437350239
29 19 40 0.02653649326042138686715557035872607444327714933907235774070760487321920872288742
29 19 41 -0.005067705304652996472829761071955565113764223332520152054644617338193919900751739
29 19 42 -0.02122970681349677732579402453392874177704517795838310042816771515820600242464077
29 19 43 -0.0008723484835123746779719285473363210192428654325422717198359890509016933828559565
29 19 44 0.003614522868366296008399512369519426612636750259364772899710449689595574959460576
29 19 45 0.02803995743082436181181047664546946548926763029539332502469774588131241681480712
29 19 46 0.0001975509042328797499348376406588374610273590946161004566627449916254034205406401
29 19 47 -1.466271932986837285011096198679527390575902666299274431296842185278994891368182e-05
29 19 48 0.004841184197296800608729443146278861479372070108779904315488636550963379145327748
29 19 49 -0.01867114035025994705516863315161674141416775709089137242220088741189269110774528
29 20 20 0.005099669823068149057454692045131937589339400043002188026361406199124499951007413
29 20 21 -0.005493184104641837022950873358597040425966043480767019107427386933795128993624503
29 20 22 0.00186060213182361066979753326042429288930315489989104730779517236170901692286787
29 20 23 0.01939205803218295667551725728410770040615963478752801000116880686027266857206086
29 20 24 -0.05070330756094416540358586744114999320034251061805878662011909367542356995239993
29 20 25 0.001854341928030195435129190340829214837448952554935312889792808116020942970487256
29 20 26 0.09239598887788693611200739443568326544209418940112261234935254542825779195297789
29 20 27 0.02069749509937919054959727086165449125550439601066453963481124887346761775447048
29 20 28 -0.0174928904838860407862877196547490786770424275802563762158616893370381735564376
29 20 29 -0.1120169839208057548370282897972511478389481734657200327945522985500289118585847
29 20 30 -0.007189329558895008346441711035731423204563758097296984529937321572864873766059443
29 20 31 -0.006223539520142549263711485030866559773679458436498241682632698296175323368775179
29 20 32 -0.0007416630451574035832190697352091006367542012424441500402124682129830180866536742
29 20 33 0.02203876185866227409104013967328363913696434254031390301851352029462065047617706
29 20 34 0.0007590899451921321553549386437329193236118934080429811626729111869286359933786066
29 20 35 0.0002094079367439115058040804891323303626697820306266651714170917209980630636612326
29 20 36 0.001877011545779909206155498983085564379824296389752107909655331934267729463553111
29 20 37 -0.006185326879956149574900636877120783539033848193930815430183551764880363561123016
29 20 38 0.009908340828525912168659286627068642317210366848851970942998200392753290610232079
29 20 39 0.04204326447266391496472589138508621369969306781815403116148328326059836620374231
29 20 40 -0.01883282592587208653496098460937571114810793681921486956584884309473584847825109
29 20 41 -0.007028613036738234584262012649720531635401074782768527362892936878503721390160145
29 20 42 -0.01197432261876522120095332480437163676957262038316531868492431919934444413757964
29 20 43 0.003907428867907758033787504670702237942557786703372265311019791137762480216196576
29 20 44 0.0100309257757654674445477906049339867633328243684164957945564410656670241870454
29 20 45 0.01461558043159455241767991942385383559853560005137891162714581763512506517694653
29 20 46 -0.000518497976408139238481928077260828137920575705845812664228213543271124993543118
29 20 47 -0.0001253341495247088556996451595357554071381423192306538370038259017653907955059309
29 20 48 -0.003747067986708927881487721111842939606625185065635583271333627789287352733512917
29 20 49 -0.003995868945592943234700981162063588804247768281716815313520507573708066652342925
29 21 21 0.005969272829936170559005375861486306356720952502402499873954867279975110197155137
29 21 22 -0.01771142175374536417096429607378070964200052738746769281776611873543790964575887
29 21 23 0.03407101352519998850415924840763141511776630387728863687261429333614170538845663
29 21 24 -0.07948534101792837265219842808970142891279078886153792971792162758007861131344244
29 21 25 0.05672418431329572724507274970345231533179124961745665316214878969003353483075078
29 21 26 0.1355877534565128824096314443727868463505975435178573641564867781315547878939003
29 21 27 -0.0149653543103041991788699694874088428801244884790019697160676678502206307685884
29 21 28 -0.07183197120867178163481904982584883340821574130481868435893022924986967979739959
29 21 29 -0.1620813482971659639551641470160818612853851131631992403373631795180034705688447
29 21 30 0.001117007552979318688973847708869569101739656683115542931314206911955932520192243
29 21 31 0.01389357298528845107867707372016238123696795898427065396287953576425593747029299
29 21 32 0.02432735985521949736067629226224738609934210839905936890901191354218221747292495
29 21 33 0.06088709966500915680174879793032166164721728872052355100368780186964216477035251
29 21 34 5.252788810833966471826145797333178141116241723212005847412365990916793372459663e-05
29 21 35 -0.000845586890173048889172931085745978617383024084447083340022929085282057584414363
29 21 36 -0.00218292480444598081107650636485922233950102395647659309928232959053699567752531
29 21 37 -0.01763375385805500865108542588850239672442658868266791449839241914542052776071317
29 21 38 -0.01412255124681257707092761512038634084324462637087445202220514038967056296099463
29 21 39 0.02681576958266992704644381568672507945353153827586376486690274146142836263136205
29 21 40 -0.02872045785610831483359579314636499667150287526530761855692101675112708071698399
29 21 41 0.008699332031111812510548838987253986452649640944718784371258802393326779604295308
29 21 42 0.02617348978400873516092556540634171084656332351619160953079509434039666028679622
29 21 43 -0.0005595518243109476482477707820547054969265525312766326820709514499940523218591132
29 21 44 -0.006022461019019900255417961296097226174906762166022862335122216930703676771162059
29 21 45 -0.03107141217880343171567663276404246356985118186173205664324207809994618134008997
29 21 46 -6.770591374752999777498753487941418063596054400414291900817886060784342962004653e-05
29 21 47 0.0004743028632447260335622348235093867907266065143185950775270117742175062609282461
29 21 48 0.0002054388922173104951594951149338046726489377932672247144231129193478040254684951
29 21 49 0.01249817643618375515844039934852522653551464959272382715802688087813756058552813
29 22 22 0.0243823843185189434861135753029024288162077274529712630920276408396312079253408
29 22 23 -0.02048174149222536676893053897708189455321593440083098814277417296047668241261069
29 22 24 0.06615518005871639871181263231229636370307113674441484470486640282493995175068378
29 22 25 -0.04731389275600750295784939991698824387038706364097439098357920033953320574381006
29 22 26 -0.1373211525086616094907517295864138020340404011120692806254640825990449093972253
29 22 27 0.01111876882045684539831512018683251686170389917919784155688953590403227752273668
29 22 28 0.07230475267395209828583952317869101165173587456872388343273387839043520070779559
29 22 29 0.1908741853434913087438987653754467818384682767696827287483228827915352602555305
29 22 30 -0.0007725416909158041155750641757110794048414555842622629405180371170589446818518449
29 22 31 -0.01297580268461039899642358277458988179225738654664333440201501361114205866387334
29 22 32 -0.02355449769525848666814533942028621542669341010683132260835351130865282938066586
29 22 33 -0.07112292593443335586352607169656827230945984096649757495741602573975533605467921
29 22 34 -2.680549003186635510127549910670763864582075247555132833188660444083374946985295e-05
29 22 35 0.0008122677057210461910735933039465203517592124070791827016447881273770253850284447
29 22 36 0.001973706111249742950893501261247576670169170892008031539978165412556170894184463
29 22 37 0.006711212892570725619805415122186444047917139903919405854420361166582978555868405
29 22 38 0.002342567230890579828986754064179554324582636525636731694234692747931115512391515
29 22 39 -0.04702146682987381087325365525815364536976104058228311325362165914600383511943665
29 22 40 0.04973466612834177175844259897261840768480446794213761257821169452425841281759335
29 22 41 -0.01736181609435483154229100857712638856771202998118825619518629542272064420698988
29 22 42 -0.03765209012391551135078449840206303313941564118769790716115256221384470953509729
29 22 43 0.002517296238204952957555542310195199957513958330092795052018717560719510969779026
29 22 44 0.00784589970953033216717284214840258133384162769026814807888467104637900318397378
29 22 45 0.03347870453053858692785275242194176381347224459961727176788528442746715724732316
29 22 46 -0.0001077129635395940991790276427375608201285695759225334214091088505794520838397996
29 22 47 -0.0007063214013653540874161991071559840036406697647230606071563936203738014810617268
29 22 48 -0.0002275542600610151550539992181024765691900081073882409378541913085232300536003032
29 22 49 -0.001233959464445004754154235484611625496125595437319133101874538026328121330120577
29 23 23 0.1787609954621077532348633752066817894773752721991280535635936629247096656821879
29 23 24 -0.3271678176580605430270212114774284149568287589953952470314917342197431924481101
29 23 25 0.2210609356838159944846298984247909981441728526188592984828785010257799782297802
29 23 26 0.4390875375997927096829564295985125338008228045729874405165457011195969436953546
29 23 27 -0.0622896947373651922555913759377677336539648453730116533005847699856859776880878
29 23 28 -0.2173537057298569255907365246206376072407270136017908386952763377170464409536965
29 23 29 -0.3911288194832310704259868003088986462175491605290372429708888354516006022245852
29 23 30 0.00660874679334339403088733513916255967336087093424250529744250004993803281640653
29 23 31 0.04176497899745159469972736469507526744049044153304051890837565752586714241136941
29 23 32 0.07207432682552388647490813892216629375817938441577639288009812684446292198330222
29 23 33 0.1262974915678189447440684470176662900748642993199972652308817859953569978935178
29 23 34 -0.0002291112464374705633793429209679708527665263916066968838604614928815183610718891
29 23 35 -0.001922377016112681874735387445478715210526922219884471755115427415000843616536755
29 23 36 -0.007548104480102876493313359845770223150643312784878282445359976125988368510600087
29 23 37 -0.01454739969310522385808552997954354444729536699797582013835691321293653143950755
29 23 38 -0.01972577978429380103266918111713381687811691001792642665205156375250142135522565
29 23 39 -0.01159354587102478331847825052161391329953660253904528147069849135867273877178722
29 23 40 0.0209420918599682403701845659708135362426615532748260635697272252014132473054953
29 23 41 -0.01938791116016938242152768205424715939296976032310661623855934041701201984266912
29 23 42 -0.003727856590025502907275103348035004728360895878135070186377214805428302920930999
29 23 43 0.006341449160017001103465683747651953712378625071167407131271413040473867084508768
29 23 44 0.002224343483921263144723832764952095720926413681827291648614731050903035386522905
29 23 45 -0.02692640113965027005430108648874431170318221870823528254438411506103130732659897
29 23 46 -0.0005303844918814519188888564132078635638348386628891959292729425539524855951445234
29 23 47 -0.001282464361843454334561083869205885707030090202681361889256250931754396677165105
29 23 48 0.001173444660480286627101722833979908926448298601208979285388239053925476564902827
29 23 49 0.006639935146420233905892363015392986913185604507401454107806685321705851215663233
29 24 24 0.07119498545584246869831499274915425744103418450908476322945968920400544859345199
29 24 25 -0.05422016647892305035185183863029495505301446211280107474078938486966574046591938
29 24 26 -0.2109134363524066955614623768495541654984655128680840530521835807893555799575298
29 24 27 0.008854440397835256578421430761071249168576326977220676289475888712024929145932779
29 24 28 0.1130577967173423304082783031539633162901494170556974411337132599003320023703119
29 24 29 0.3393455237953164455248919903448097839178987649219164723016484416713629410901307
29 24 30 0.001205881805082699117477105835503079645124763345069393352051408905616875895362545
29 24 31 -0.02038747976927366351136667289950580717930704945176037797271136581140754569472696
29 24 32 -0.03820185532166832093782166995835276928897932738684497090291962656131127780024478
29 24 33 -0.1173559060079455910906835096897326571957249641370821179390590383576876153468767
29 24 34 -0.0003961456102536541178659884289848669416042430903337330479971636564128171529373224
29 24 35 0.001680597190230119677309805913841810645740361119805202265056549226159054562758232
29 24 36 0.002906715835855544581883808122774045986537305129702884606459822975024637022299
29 24 37 0.01065480216025335209743751852459673511482814147343850081331441416988779123475884
29 24 38 0.01939752004565151772013916317134946797988324383123814504304267203778796039916107
29 24 39 -0.1231893593882964982255146008105693699614500331918910723069078324719847108052426
29 24 40 0.1331545325972092396790143706203685980757341971736665488981191274949749722400073
29 24 41 -0.04946349311826681384277900750070145656475115824809757347746636572303639188696172
29 24 42 -0.09685163653168017941523260630884499713635499356665385314156714090952454382699218
29 24 43 0.007149699007722045711181610344248665849020595515679009873629948547393568691438832
29 24 44 0.02255565566544767299847509268510893187159129814267724865731108198097105279153856
29 24 45 0.04699109337479450601110674013670430134590124292894967507323111156111298724915721
29 24 46 -0.0001779726439230829181740351992916843883443396957437989388082955100908635329262496
29 24 47 -0.002410471060242976366327136011075431371769601776920188423844880431248511380138351
29 24 48 -0.00115500027010171074590867221744660379561516226306476864248586473668878489596894
29 24 49 -0.004939649249051164064913662730120005502354781194139583598872220595591599673079221
29 25 25 0.08173868691594178711356090951277360543307762014740168038925235211134149322505478
29 25 26 -0.0001289269280787501471083998956657178512487322091983030697699370023221686239595786
29 25 27 -0.07284839032988329352317148472372352470441463578393459442832869923745258730247919
29 25 28 -0.07435758722835525088731931103021947320751557685947751168301540233169373777828923
29 25 29 0.001234032736804330426475723695874034081660181385002930389987230598983890955071317
29 25 30 0.0189449366761849274283483515643307075109409417814326432558737557172471515196564
29 25 31 0.04114307191230869784190679750269852710644399666162761181762722181503080963388825
29 25 32 0.04200852410582135372265896745426488643004679060428829006958818164709141617869013
29 25 33 0.03871767917486752910114720860580131776518171694103713802631167836443828761827292
29 25 34 -0.001672455940021729306844975635118171621242889391560169943478114242630526733953388
29 25 35 -0.00408067355995139070536248279847708395016490005419998849262663940512996606719248
29 25 36 -0.00770104988006221869873504787078654166180296931652932274502966275236406517673592
29 25 37 -0.01335211750460797151562486949832236860865131197584833170028527629713679556269876
29 25 38 -0.009204814482048415998461689201164015754626377885509150873627736664049065764281877
29 25 39 -0.03842592784256722901515028380321793644023173000067520441412470474542430463431164
29 25 40 -0.02183770191007430495850723670976997850070285797934174126257392205819129262140906
29 25 41 0.04127785855550069557154289779517472319986819586419165533072126390777110160595386
29 25 42 0.08463134039861699527236627225473117111206496072814427319679412459784673619660924
29 25 43 -0.01232973283787245089599332492156073757516149675648608603186401044887596700730285
29 25 44 -0.04112686777905043983370027000124754014350111520000653172245077242600065598440974
29 25 45 -0.07871736048704117394718134326473145531364604452606683700375015112767685383374454
29 25 46 0.001211061068634133815330569135986584301920651246836176078491322420735756723517554
29 25 47 0.003722053292307754689788421355145623660958212355391229901474882230516613476869105
29 25 48 0.008785847113090379578434983356179401671961519200418735995710935043082924465641828
29 25 49 0.01676438917648672674049865557868079198266378247116720920704025165049878885808885
29 26 26 0.02001361956626679113419176180625541875370886146866603720493946488799416335783044
29 26 27 0.00256589250636499348888260242851459977528044858099658087988842921526355391942873
29 26 28 -0.02556060297624405384383498330981263377505290064165519136404017672625688608484479
29 26 29 -0.04056662562175607285020492809467171415887366127749752955167947502262132885195165
29 26 30 -0.001644063118892252706047606752799365708796860044287656499003437779453494423615149
29 26 31 0.007825639812253463289670761387751454348593049472836247041445900383575378895590586
29 26 32 0.01831466245616105432268390201441173947382843872425847918059792657414947802261322
29 26 33 0.02663965538805729141273870039712040715195750021606864722497092663936658078576561
29 26 34 0.0002465258444890339775143021954296329299943392153659511228671554953489479595038837
29 26 35 -0.0007226236924904174950677919452193958533634351193140679428171980072282974978018853
29 26 36 -0.002426074625581846552632072499986418689345732237834804141189832012343816728725111
29 26 37 -0.004107706669351287828872607995806324709123446876441278758403556198367483949984875
29 26 38 -0.006808746585216363456114844857606568363193941472998409436030810395954111250270589
29 26 39 0.00720823190899466537855811039435158973332366186544798533177595552438499290386826
29 26 40 -0.01314116872271228427260850325911880086251510348217335988547653604276871762735748
29 26 41 0.005046952279114929623989656918855696605446957720302374044360738587726443685427661
29 26 42 0.0240908588568195584491832754139143263496226990219164581198149927792772725350164
29 26 43 -4.012059830683613965063699880597783981694974086795949732314804621214599700202472e-05
29 26 44 -0.00889261590783540773314220274634934287225672773226782853466198338894315674331194
29 26 45 -0.02663951669031324609968341845014375943859288010055566763589211307838292203468782
29 26 46 -0.0001252994900995602281386862992576532575305985558157909334815081334227594985678962
29 26 47 0.000978378164739254947395762088711838255227774957045209368113318700743223730669775
29 26 48 0.001226443844935756991433876141685701513761420100295950075737729862125842089773622
29 26 49 0.004860391573875377373579690287123137523855913971323029490790495350762828777185776
29 27 27 0.01215839781040714527560382439922290839533675437546939509651875387647709274383603
29 27 28 -0.006531401800421236401377313559166310560918095768651879019015319243867619154001182
29 27 29 -0.004107234567236635647722902545789636471424993218620936367911753393190457799671473
29 27 30 -0.00686179247825169954321950403374571497507948403526707143595020312842685511405308
29 27 31 -0.002473787247571105079093014663969095430505431188936742878092754815321596606787049
29 27 32 0.007630888123169252238618164192603757192103154680319873780354482600033807471649267
29 27 33 0.01057951483251560821992773286602856729570738455227205145490303009295269683933828
29 27 34 0.0008327704808079854603561345220634445812119275744796664534679870005091927578142101
29 27 35 0.00137006585861323249925555189775510086717580213501619217221306472640079651640332
29 27 36 -0.0007327633566455611660196726049607435013692828276243470216719456923975233712487745
29 27 37 -0.00238651908978588199075192521124166438216313659222219055618625865117264121692944
29 27 38 -0.003339009213654475471862504436129498335874277283870420814511875522349468111129617
29 27 39 0.001042330916235502301250058491505015905369952029205171188790498206632502024984374
29 27 40 -0.001037664573465046526394259783723805903070129638409676647162420447806756944107404
29 27 41 -0.01207108038538197382211459450455647558624891404419094931762346822296863424445588
29 27 42 0.01173988184551513528649504994628760976419952340482453730629665518270834382343943
29 27 43 0.006956982366244120659690376285373397182890083927798662035488812239815727774798051
29 27 44 -7.161892647348309244746763993578172094571988248389348191087555692995182291618092e-05
29 27 45 -0.02181403164192957466379554381268522036226517059843465802693336698949945208677826
29 27 46 -0.0008481384066235515835044424750139139866741103864829861011412833239031997302488392
29 27 47 -0.001069256385474001447677499199470271829518840710701496613900476398840765487486066
29 27 48 0.0001358318260608083508503968474284545473959283888360027109835932102553043130025438
29 27 49 0.004072715316561668992212043205825570756705241371915779265125227287527179338719673
29 28 28 0.0101904702053488404799179300060168881753401897623050585490475806424908978715012
29 28 29 -0.0005711240313663087090088086538299558310512088383503190570075340112463458623171667
29 28 30 0.0001266200456371923981645879411026332246245092906470760827777604423828258683674874
29 28 31 -0.004790335322946816255661274343154756744658662199692665940775842204469195762152769
29 28 32 -0.01169763065654022887953260222929259972282899822661397682977147971906152704682389
29 28 33 -0.01468473448532206888793998525809737727388094284708782171631128402290603277432026
29 28 34 -1.937043379298353286649311597458635190288551574715574356203780245842641789450229e-05
29 28 35 0.0005126989815694446097762987745524985163566438302218962358286581509294392131362603
29 28 36 0.001899448236963778502531171980450393965670425831677593284032182658286112076985716
29 28 37 0.004306744303852143780221191749327060725451574701068660582170374713318989025180801
29 28 38 0.005542688869154595610295475495170766381748609914391759258757970059262171241253517
29 28 39 -0.003924815009995679713969907058224355841101778556616938332783145224642014598159498
29 28 40 0.004564826123794524169827978437808893883980507649202572361602937966503688508132076
29 28 41 -0.001551755050501228529544269298220379303841825739680660547477297896301654946727926
29 28 42 -0.01821417821858557151717301185804887836698568225269047323520764796741234774661913
29 28 43 1.796868049772677661595574992002372367792600899677037039519554506818489681149167e-05
29 28 44 0.008105520671600110324045949929076999877148905245224708945552086523192778546078641
29 28 45 0.03550985031928221571331489924621528682184419954049769291010772453692252190755131
29 28 46 2.226745039412665993062940317995678637081009830011645657276396765354796247321631e-05
29 28 47 -0.000889662094974173077098188218974354502291555553251479575225681349625537906958299
29 28 48 -0.001544846247208930362172715646167447108054779823683227457866596471284521011766554
29 28 49 -0.007745319807862014162633006774813789780861051053181553594324804060789917856592013
29 29 29 0.05500260222318447859594098481354680948533325673206345982544580835128730870207384
29 29 30 -0.0005131954292823669226275432747573713885427536278399481648666816147926793147310375
29 29 31 0.001813907705652115256834567545537071321559455226540859470221323652488836438083741
29 29 32 0.0009315251276272053677406235748941476435303531799575244157314858620139920176027473
29 29 33 -0.04034325387967626418856530947377550978362973202993167597723183714994223124947189
29 29 34 0.0001225159644908573818037714235854924887811585512817106550088427322630426396018282
29 29 35 -0.0003836782408319553782130767461982748862615303933122144756051148657270315715264087
29 29 36 -0.0005379615537025351493700785064355391399850493581017285464480302881969411261265205
29 29 37 0.006508665845181598631067235057362292696272116883947106727262769037663103356896012
29 29 38 0.01060359037376963914656216187836315423875203426482588685755288456120007740441615
29 29 39 0.002312978718759661331071935500393881980393800179217069344826403453945892629243668
29 29 40 -0.003167053205077842378809266021025440336917699427327076482568813845763271741689878
29 29 41 0.001707843606909636889898091590447639040333038165417821863313276263285183457007801
29 29 42 -0.001102865932266099108517356965776195179928278414768662501505520233046817845684928
29 29 43 0.0001164201335640530262095872005906610423262960239644384560960950292237737654121469
29 29 44 -0.0007994709356815029341644109280049016735728045196208664862770417187072942364514083
29 29 45 0.02675202181901788216463222503294055856525542513551581517227631486004398906884704
29 29 46 -9.033726578156558091692142004293965690254501686187742177815322245076705552321688e-05
29 29 47 0.0002451623623785552402133369708484440294301053144544781902699907045482567767763329
29 29 48 0.0004072034590040581949418472093810555889340120825735275444033230512267155355553393
29 29 49 -0.005397105275030859314265916358126096715341070958330631446928702078266694558830279
29 30 30 0.003387366637813041747546675011558062341561150471531910104772618083994540925108813
29 30 31 -0.006395906847638830978808949425705086207399829077977636997952094614030664958949886
29 30 32 0.001139820780756751718989978849601441299890577425153423384164466313196814953800598
29 30 33 0.002746163896219278077752009722401977963906700992417753714340700307218842663879174
29 30 34 -0.0007106867567837159809786098178743062001160711074235204235879575176555648582318899
29 30 35 0.0004319510935667546151423128542541127510649210080789524240833700823252728905857711
29 30 36 0.001240460012069568194569667473429315029316779617235392785029467013372970689919669
29 30 37 0.003895474440834861563401215007282209332370893315046998875946227674755438346674416
29 30 38 -0.002113461010805045176807145252355133613404535018380187362965870943875367490127422
29 30 39 -0.001412904792717353641851601137727488919636434249412396784318775702604228882991644
29 30 40 0.00211749825938519830991610307511753723432646310199465699447975570526951828693718
29 30 41 -0.001027978913384400839874639945637698196112771922023157791952785558396880415525175
29 30 42 -0.001864569686114267623457645615154698617450847433327648516422362267026998005305563
29 30 43 -0.003159185717597878290972870797408163678272015829771294882748115939306038012295861
29 30 44 0.005894277899585759173293354445223471788141395003834749542397753182810959738568774
29 30 45 -0.004930897733753585876836280294726596503512544661226558031304548951066205861131265
29 30 46 0.0006909056660923812958441179346313485360364080627319586586871442294221684658878533
29 30 47 -0.0002576756783649991393047478368719668079134455794483077405604508603911719615869762
29 30 48 -0.002638062494090798534623721701510907093111161406020914241319513267789261118654297
29 30 49 -0.002171078100006379005317140568278717235614490556244813196054675762957315686888786
29 31 31 0.004654763426732724322836275648267553040202867553548543382407580242631257405322579
29 31 32 -0.001638122550200861451999648395196966373087277409666140800701446359199558770026372
29 31 33 -0.005332693601702729905168428314544671679264649596912066630512178287582602318653873
29 31 34 6.259170087596931110295648658019465616843360466674403808846546224227662638897291e-05
29 31 35 -0.001345887795279507915063097010480473056599504444060017953887347877286022035893021
29 31 36 -0.0007124608171082891578945968099783880654548279248229240531683316749378286892851049
29 31 37 0.0003610455353431580769911087440970675873333574323023085059412515856460581507673999
29 31 38 0.002469642489239028907576754555065772324608637223384752229256642992776659040137
29 31 39 0.003420509229867596662686866141790901525032272077677110439694641359079804340393975
29 31 40 -0.004986063350839474050326733435207409191536572287098345165176586060443500315991982
29 31 41 0.002417899902745474136010050573803691929956015136505328115470063107693531770935657
29 31 42 0.004667119762884775078078968591788274203441825662657139333319672317182739409565334
29 31 43 -0.0005034362657047419504479618328857295890296030909985613401694101205029680216571713
29 31 44 -0.005045862388039881774235975998823023787794894162225843193807926218680460086430383
29 31 45 0.00965831302378448962293239313006115681894235319428984150937893284127039098095831
29 31 46 -2.367059641887486749776094713014287058693582724066593811340985690425280278275909e-05
29 31 47 0.001246943222312141306040826651289127431256598335856458425641477401250466237222066
29 31 48 0.001909312509036936136972385792342138932993577959923158559529941380468527893416345
29 31 49 -0.001668653894293894661844979965639932086803785876208908483333771891277584846198836
29 32 32 0.005136925457695042689409526512566814492347053003395626876798406644277690482909156
29 32 33 -0.01305853953270193942350552072139505883569903468185447805238937616197055321836901
29 32 34 1.705679884991065347777947498478905692148781033436004865588805369437341693982022e-05
29 32 35 -0.0001031805802483122592423963301910166757040656334870089411122646415518945610210411
29 32 36 -0.001198799016851663774989053908583446655564802004806641680875416265072496569298339
29 32 37 0.003970688830712271297829787287694637117910794937059631449648035163771765099396882
29 32 38 0.004197704636634125630495978246934132369334208171640837586390285731045315346062065
29 32 39 -0.008844259337048960955133961371388866951791564990890297731610109636454376127952048
29 32 40 0.01284569377487639966857332025177071927900410774878395438862163041671237156605005
29 32 41 -0.006337518844517122551615968474114245204706302335922220818334260932194309405941456
29 32 42 -0.01300711592939485874431947215701201217487280341783838069606036819484624658306757
29 32 43 0.001326779897869320665863647990470132361919448813759193059213355017986508094442397
29 32 44 0.002285873849697386028351699980828403912390187577019589035674632275431129014057631
29 32 45 0.03438903793540704883567236836239576279464490333777583529600546527679708429568055
29 32 46 -0.0001160272085741381684205328502930519147414258630183942359104060184295721700614304
29 32 47 5.217979718494100920242773283838817363878428039550482303174671327262364138432664e-05
29 32 48 0.0004129914345179082715052024460152412499850751670353730292969689950645171750794829
29 32 49 -0.006973231670248300877355519019069129376785538427580986979304125614164050075237904
29 33 33 0.01674560826881705955570061347786150465904040663800987941819135925840306179352758
29 33 34 -1.086215092134919802689249811205137930306054357132123307040037989559221119969915e-05
29 33 35 5.869361679321585369434046629798846037560803078057346853580953994406588040769999e-05
29 33 36 2.713560102276738226710927585178876141871583984591415236864309494125420522374157e-05
29 33 37 -0.005022395385583564876082100823064692421920383598402442237274021282359255378183343
29 33 38 -0.006893343487155715776224671947338857287887412284751149173531902340192013735748012
29 33 39 -0.004479781214360440993163516555839900706758001747336551692297712427986582160379707
29 33 40 0.006689722077741906204256908118946886179303057611447716831983353982744460851221686
29 33 41 -0.003317441099358270726298592490123797453194674587676552114860500342425187990724193
29 33 42 -0.006819746473497703426079533808046710128362304588870806236650338200407315745291844
29 33 43 0.0006543914048104801489196828846213290814014565602616040447098805721108092039917694
29 33 44 0.002309572147434099367356134916303961517600599434001669684699078613289431386258207
29 33 45 -0.03151620954911315559880305691519335550947580448878344557284879429350010031269374
29 33 46 -3.239879598820530226345262597458823974992800399769213861230630135026981463200757e-05
29 33 47 -0.0003000590380804435790649624291928458403955062596364674265195600020259525584210666
29 33 48 -0.000445721787530806954931171746225135200492861398098968956492982502331493887657943
29 33 49 0.008059834828607312528808382568411065609790783311469470328553091588193255104234382
29 34 34 0.0004499619044646193126202998131239729737193466333863567624962469137350905438866591
29 34 35 -0.001564197177466110136522835297648592918056760478784850774009905398385912217646948
29 34 36 0.000491434215760575843876794509565600533855331286261740198721425697331372557935538
29 34 37 0.003858290970722024808191574262122396926847179096873477207897605898555982644680969
29 34 38 -0.00105043272545135116815735378544859564732160170812202737534839959310585236943015
29 34 39 0.0004546077904252596677730584447671255164311570988367473333201346559903531666301845
29 34 40 -0.0005704318860911223507745801858883246352404909210271267825705125876766604015657972
29 34 41 0.0002778985643566541680094195600336886352602476362585820382575114508830958157186748
29 34 42 0.000268855778680072155487076417144828657000951084910842295991129399319017356276666
29 34 43 -5.948226876786919943054327999231313968771261065411489723033943629389737484733009e-05
29 34 44 -7.981872565518160933910831358874318701700827164019696151325804415231166043426562e-05
29 34 45 0.0009249812582682506132334721771065647242605851495592342700555640808331713732369211
29 34 46 -0.0004468116075691186167722903031968779079889634933321928109158270686753575418148498
29 34 47 0.001604247826664455196310877952811341615521269009301016276623618775384860426935613
29 34 48 -0.001050987520734847825485786057613263606069324421322655765101041454292227264513795
29 34 49 -0.002834167445740178593052462900581432093356910770656502618112115406281343170364271
29 35 35 0.0006466636674116582871961767918689845833629553700691058771742569868757665043261633
29 35 36 -0.0005325461216067987761385701981560405965363324467477855441308093672646601593952196
29 35 37 -0.00273475223706413082281301624099441838137514382418117774128838967351571849314633
29 35 38 0.001051925850726455918135732994271721849940612972158080241567350232356567197196015
29 35 39 -0.002001561892654628617032805989459186228036146911266346675022635099311306513430445
29 35 40 0.002983652597454076301596097599474134411597630495074276654042840411547186589413204
29 35 41 -0.001551275923305632967206452773957337271274481821716685741242612357940287965950538
29 35 42 -0.002709789616773767488559019175581951200089989592609187917272344301372854015129851
29 35 43 0.0003293703403971184306654609306149448785689219165262860016949721951197880108322567
29 35 44 0.0007430585192208943650551628508796042166478948948276767065904860575016404980666332
29 35 45 0.001718054289387631562667913317803704185036842418669247158910024500059289383839285
29 35 46 -2.185263148154287795317710437112742433842800061370656474501850970234640314782996e-05
29 35 47 -0.0007681502072960148845293548429712993680894375450503356816550148509158975711809508
29 35 48 0.001011785039792112300797373525061379116904938522266549998347543111213083841619065
29 35 49 0.001468754231235126962759719583424785497771876516861619624535189491945072369782189
29 36 36 0.0007693142626434471193915351374049708938933971737147140616386906636055928483926545
29 36 37 -0.003637840747503886056008533405327599604174921754448852163401060235079190496203952
29 36 38 0.000790112698235673658256864303815383538094059684754502391521827645986018470926886
29 36 39 0.003716804422063155981556416370262831250356843315043495009787403261201282074893897
29 36 40 -0.005711766607275454414558024872621765100640594211760799036736963400822006371059849
29 36 41 0.003004939958564110306905099150911924374631332523975861002688173944743313755865258
29 36 42 0.00577498813040724337399595057199136289868020206044356675657217803509770085074551
29 36 43 -0.0006379549994922918302376368282654745518783357356459694161885044097049504680796636
29 36 44 -0.001642965090667175977309112524363316629395778340917288437551809816554187646493099
29 36 45 -0.005670841935844626200783608650405198674752389359418888042296628633485643732808463
29 36 46 4.128737015440760334506528625241079984655922113038720739263286726191996267048227e-05
29 36 47 0.0002806311227230197226447412913276023430390261157668195288553360810051947837739515
29 36 48 -0.001401381236682178875640365834314515304351302842504163306535898032149642760486002
29 36 49 0.0034560539128092406084824715570694435257554442046846518463922002419875946730637
29 37 37 0.005298639917991659340987064467539278851412330704006319204213948318945484810302987
29 37 38 -0.002878655803142592271481388669591356636390830146706879316798959308223119582187774
29 37 39 0.0007405376581483687407790452827553875829425230312020075446293938435840195846178417
29 37 40 -0.001037282922552925094117636935400663700011463072846448147281804065301140542398207
29 37 41 0.0005079296915554643622392831798562632526050596139784359032579216427112302080365522
29 37 42 0.0007347617668395613323834117697734539815718321398213397898978851827540994793078346
29 37 43 -0.0001038768569943507404208118986674427387694922331920350908005976227769574575714635
29 37 44 -0.0001617779165316902203466242599703082701006065708611000320968196344166442418376976
29 37 45 0.000406803640001149406976422094394231287391245345851629995942526628591786736027264
29 37 46 8.314902066848735689349734022163648220229978883281703855623488838673547244862598e-06
29 37 47 -4.148286077452043807422221558031911964285874025099032585996952609386593076602151e-05
29 37 48 0.0001262179981409925309795296059019745296956302590549271040481793598625308604830184
29 37 49 -0.00295057547974831460962202755414396704680661419658916358193436525332291369545113
29 38 38 0.002841755603563430170639910166519057100641210196698775583390938492802518975922153
29 38 39 0.0001379495651371050729469555848654134669442229750774833317879501759944395627892858
29 38 40 -0.0001765726141987022961932369382804795353661974529810393745970782973069335959989065
29 38 41 0.0001058688024953270714033329388625804741619534748090488423586622003879103590062066
29 38 42 3.556598997157924547855005368731561164075391375640378644621383370839802138373042e-05
29 38 43 -2.375674342493285428548960791491574237884807133354943840993569590855176625021477e-05
29 38 44 -2.313459387799056320133929633218299183258231956847294579453406708585865865242366e-05
29 38 45 0.0001878044262262302931818661830046216458665037496540734146078581885799294778877147
29 38 46 -9.516103324562700631070770108299710510094736559454427421799840913024995722207153e-07
29 38 47 7.797171912219875700975440939825265770511903404218423334983963954884146921291379e-05
29 38 48 -0.0001779508333289064532536400273096523050135770235185308383138663349547556607963307
29 38 49 -0.00148445468043767818306161902356711482917034501437449335087813765382822777537696
29 39 39 0.01977170062598245884772305098238904561838963035611827806300835658240731221109388
29 39 40 -0.02843439474726085603580336843968889316844397950722069851932370096200409454607084
29 39 41 0.01402915408698409260295344119192345136977145182565599396579617614899064539760686
29 39 42 0.02896118500080026410765150180813875286279563930402718505039540242110757423458461
29 39 43 -0.002774012295107767527598640348777632608824261795897483128985624850960589138136852
29 39 44 -0.008991941014219358383470271404851313025453315281422185172397167054725594336659132
29 39 45 -0.01616322031140166533494153855295137892628592123643995100689029495577597205935315
29 39 46 0.0001821174279326649456819035546084629617587474846139218453984361527685779747953431
29 39 47 0.0009080308559503127092722736366713424201130190571628504240269882907075849221969054
29 39 48 0.001098287888107705892187804871015906634699271270986090269614493682421334734824084
29 39 49 0.002229626967084272289008305753614599262465159357621350706147298380639024444068541
29 40 40 0.003205678995819696668398461857566680286421835557693552078283502901054315656071318
29 40 41 -0.002884472285811522834458702790652788388733612279240029557599454739031091765578794
29 40 42 -0.00621459048555705515043543911992670733012432479205448108034800210489074278226417
29 40 43 0.00077413696345018702294218885000334617253404307014886453685141146317988987053122
29 40 44 0.002578785997190120801219842309448841766518894222667743576007777339950118328312967
29 40 45 0.005394254759967397203565088949751311148923753571883117078866439951139857067672839
29 40 46 -6.18251171125608776262500573950045017637630971181603265765618113469180790209015e-05
29 40 47 -0.0003163168786661273737349593710843351240720050987787570049456596918749128854683741
29 40 48 -0.0003367116316830345728505654485052297176461618239196669874196041044752461736196196
29 40 49 -0.0009591319538857210947837859843264063457713659848524985042673305985343415753336644
29 41 41 0.0006839166552339720993333984209977459109995747908276835418882580872653234436661944
29 41 42 -0.002736698232494193737976023177496633147000710584214791059951457866278126941885126
29 41 43 -0.0003739089817805580312371170939249830756041585829016278502505396501180244765139423
29 41 44 0.001086770119128942876570020890920827498859360033507931493821781032218981049397434
29 41 45 0.004120511530002438265679745662737152349683542087561897014577001815744961276315853
29 41 46 4.787182530773080806706590013295996899535603254275685029842328620630793978641135e-05
29 41 47 -9.140437008058549583058347971377489902970874732210848316981100899016674829511593e-05
29 41 48 -0.0002546383763037726250667857860928953125009113091704991927856259227071590447081728
29 41 49 -0.0007669692905092536002811240184913745524330775321059385260052758010075839839655781
29 42 42 0.002613703888736900644528348463225413885469088196954395476479369904950067401729375
29 42 43 -1.691731326481890796285901846411503288112757917773525630280814421303988725506019e-05
29 42 44 -0.001341074000193597864898544946008637827707048324965327241605066304922522006275892
29 42 45 -0.00609331251547962792435154229942995871918056570417375945178185314963488839672725
29 42 46 4.74932828408252606381006560963068911675507259010719155420842294802325164312877e-06
29 42 47 0.0001473132648607348238606312205880371403817588913538405793849425859336908959606417
29 42 48 0.0003738171564457113897204745530146385467962336759538424553919171945763316960162242
29 42 49 0.001275460384487944327748191554032450102369897494371355322973211690152644788955585
29 43 43 0.0001008818914053755372740022522374028158924487234423120679681300208097534652153407
29 43 44 -0.0004257463431937083889367864349217062666466234820785587560885582088901316749393001
29 43 45 0.00251163047793317064024244574394293450179421547007537860788631986059753079598459
29 43 46 -2.38647638534506422370191309548403292771039529329818386871350128237679744730702e-05
29 43 47 7.887422561550830374809254428222757721503269389690216039958087632043651451702409e-05
29 43 48 0.0002062478963616662305383333987930005588636832931961953531619004772782743919158264
29 43 49 -0.0004255256896862464668041576396556347335117488641783451747118634738061334120716122
29 44 44 0.00058726765255311365131563022451720384621972044602696886939175442713640993485109
29 44 45 -0.008895144475384010356895520002811597158949028581685160820411281742790717408367379
29 44 46 -1.46651433588188756362157247082180132049007037065111446257683446229782543605316e-07
29 44 47 -0.0001300956899570790466804473635834771988003623374169783031983012522783580249377743
29 44 48 -0.0003154048666790184009303193027194938593199544711934190404044322048931170266721238
29 44 49 0.001836976317381778334210251570696106770350820737430517567758616517483636410718558
29 45 45 0.008140848279004088297145672916918169552335955981324268728825194794275714413141294
29 45 46 -5.345366672656706467084964021271365973296170196338315686786574334852146916237163e-07
29 45 47 8.944655436958912313723157699888335390285064956829327247192488392625868847509096e-06
29 45 48 -2.424287067333833785466750086742195968053833226877821380637949435283959700275605e-05
29 45 49 -0.001883369060954455304373085671138115872648640078303280979200195802839220872979732
29 46 46 7.845146654491306463435808751877949017428400383503123314139379038912120732979842e-06
29 46 47 -0.0001383831842008987831496158579603821780400720076336691470053237477677990706118099
29 46 48 0.0003476549336056716560331409623760191063444685187766465548086665070447339385693813
29 46 49 0.0001043224551429003085069403831688470731091782996007807889408259709070293560767845
29 47 47 3.409936927550554774735941097606869037718416710519850882792004551907086542873859e-05
29 47 48 -0.0002353099983040534133519063664410287645337582033378735562963404354902529298984376
29 47 49 -7.008943109722976787858342119536271219102924753052920548821674181509190913426072e-05
29 48 48 0.0001463296992854872901208617943038991011161415427032779657126343230067381731673894
29 48 49 -0.0005859059574116544390875130334515147990568967151729450513682765349721131887195153
29 49 49 0.0002137586628150041095842353949318122895521816089174542269540014803465341796005481


==> anc/tetra-c.dat <==
3 14
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -0.7071067811865475244008443621048490392848359376884740365883398689953662392311, -0.7071067811865475244008443621048490392848359376884740365883398689953662392310 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.414213562373095048801688724209698078569671875376948073176679737990732478463, -1.414213562373095048801688724209698078569671875376948073176679737990732478462 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.000000000000000000000000000000000000000000000000000000000000000000000000000, 1.000000000000000000000000000000000000000000000000000000000000000000000000000 ]


==> anc/tetra-s.dat <==
14
0 0 -1.414213562 1
-1 1 -1 1.414213562
0 1.414213562 0 1
1 -1 1 1.414213562
1.414213562 0 0 1
1 1 1 1.414213562
1 1 -1 1.414213562
1 -1 -1 1.414213562
-1 1 1 1.414213562
0 0 1.414213562 1
-1 -1 1 1.414213562
-1 -1 -1 1.414213562
0 -1.414213562 0 1
-1.414213562 0 0 1


==> anc/tetra.cpp <==
/*
  tetra.h
*/

#include <tetra.h>

using namespace std;
using namespace checker;

//
// TetraMPFIFunction
//
#include <tetra_mpfi.func.cpp>

TetraMPFIFunction::TetraMPFIFunction()
{
  func = new __TetraMPFIFunction;
}

TetraMPFIFunction::~TetraMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
TetraMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *TetraMPFIFunction::clone() const
{
  return new TetraMPFIFunction;
}


//
// TetraDoubleFunction
//
#include <tetra_double.func.cpp>

const double& TetraDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __TetraDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *TetraDoubleFunction::clone() const
{
  return new TetraDoubleFunction;
}


//
// TetraGradient
//
#include <tetra.grad.cpp>

TetraGradient::TetraGradient()
{
  grad = new __TetraGradient;
}

TetraGradient::~TetraGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
TetraGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *TetraGradient::clone() const
{
  return new TetraGradient;
}


==> anc/tetra.grad.cpp <==
class __TetraGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__TetraGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "2.994999925077618340240446378802631574968545173882855902766478698415447964932", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.994999925077618340240446378802631574968545173882855902766478698415447971802", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "171.6288988846015579487679082860593334844792272550368968894505471362064718791", 10, MPFR_RNDD);
mpfr_set_str(upper, "171.6288988846015579487679082860593334844792272550368968894505471362064718840", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "-11.01604328135847991346479993955849130466041459216922529177546193126302886030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.01604328135847991346479993955849130466041459216922529177546193126302520210", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "0.05709840189881978749163012619073577654935297574916690406577613251781149564270", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05709840189881978749163012619073577654935297574916690406577613251781149567208", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-3152.253223290898226668710109335512787271623620297707131152792143961185011138", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3152.253223290898226668710109335512787271623620297707131152792143961185009727", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "-1.045417660281263141026980759939272847458766497760585865599857402179086612733", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.045417660281263141026980759939272847458766497760585865599857402179086611092", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "5786.759354273695261117194159153299134858605507095074106784628760076033777926", 10, MPFR_RNDD);
mpfr_set_str(upper, "5786.759354273695261117194159153299134858605507095074106784628760076033782911", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.6948918152665367302582651685005263057781808690932315979359943357334234093383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6948918152665367302582651685005263057781808690932315979359943357334234090875", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-558.8661394658665933697791865216071628277818247520712073613084028435788493108", 10, MPFR_RNDD);
mpfr_set_str(upper, "-558.8661394658665933697791865216071628277818247520712073613084028435788492487", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "70.21380452308871809390228793181373539272724358121525765217407230707165963566", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.21380452308871809390228793181373539272724358121525765217407230707166432616", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "13.42103816193818090145109814329274086722290201940928502959917580095602048798", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.42103816193818090145109814329274086722290201940928502959917580095602049407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-13.60293797161829386322173410277444094260226990528553926292249086473888230628", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.60293797161829386322173410277444094260226990528553926292249086473888224614", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3191.533880155251040847686915088544683682337856506999307182627479809641684957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3191.533880155251040847686915088544683682337856506999307182627479809641672003", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "31.18431170514053930342762035352573422041463254338297229647477709906418008111", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.18431170514053930342762035352573422041463254338297229647477709906418142740", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "34.22772346091889467540982817262840052483515419796017754355320044598758277407", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.22772346091889467540982817262840052483515419796017754355320044598758308121", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "31.18431170514053930342762035352573422041463254338297229647477709906418008111", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.18431170514053930342762035352573422041463254338297229647477709906418142740", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-762.0196704559525283073631289322835782199217864299339144843481440844546534205", 10, MPFR_RNDD);
mpfr_set_str(upper, "-762.0196704559525283073631289322835782199217864299339144843481440844546533720", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "7006.860979050425670847758342112373990173371966731456017428003854999700845735", 10, MPFR_RNDD);
mpfr_set_str(upper, "7006.860979050425670847758342112373990173371966731456017428003854999700848190", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-3331.232836645079149186537068271738324296063325395429889318648256771994789044", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3331.232836645079149186537068271738324296063325395429889318648256771994785298", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "783.0409677949828430844153668229434639809110801450380770469521973775575917155", 10, MPFR_RNDD);
mpfr_set_str(upper, "783.0409677949828430844153668229434639809110801450380770469521973775575920060", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-116.1638122697082126347111661486837193963303930478082989936345012441033405709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-116.1638122697082126347111661486837193963303930478082989936345012441033397202", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206208", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "495.2863510493720624884881626207746576506116122271958855409802916009207513621", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.2863510493720624884881626207746576506116122271958855409802916009207586061", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "5.909281115266520124485821434538432293399998077957344820578490633984801564733", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.909281115266520124485821434538432293399998077957344820578490633984801566322", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "532.5223185790598336477895577739426401968730760714352851441414981494776509863", 10, MPFR_RNDD);
mpfr_set_str(upper, "532.5223185790598336477895577739426401968730760714352851441414981494776616278", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "-6999.246956209827496527899109809675908755620053197163748964220583765604146045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6999.246956209827496527899109809675908755620053197163748964220583765604144515", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-1888.746719897735424653258100947379314564623130218119508910563318047080087680", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1888.746719897735424653258100947379314564623130218119508910563318047080075445", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-385.3795478496241936412276314127327342072199661455757826337843942940272204416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-385.3795478496241936412276314127327342072199661455757826337843942940272186386", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "1558.502428055722742893194902284161000224331874144789648427414065058169695913", 10, MPFR_RNDD);
mpfr_set_str(upper, "1558.502428055722742893194902284161000224331874144789648427414065058169702127", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206208", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "2706.219702130558889700870807012504504231858349966227105230684416975163720301", 10, MPFR_RNDD);
mpfr_set_str(upper, "2706.219702130558889700870807012504504231858349966227105230684416975163720705", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "495.2863510493720624884881626207746576506116122271958855409802916009207513621", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.2863510493720624884881626207746576506116122271958855409802916009207586061", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-9.832442714898261745763276859053291157646317282531650657414049048587240573807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.832442714898261745763276859053291157646317282531650657414049048587240573505", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "3410.474284651409320517740405915645490764851148032017714009965544062629311588", 10, MPFR_RNDD);
mpfr_set_str(upper, "3410.474284651409320517740405915645490764851148032017714009965544062629328343", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-8587.626195128834726872639094091716662179406746280995367915582802718301166313", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8587.626195128834726872639094091716662179406746280995367915582802718301162291", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "174.5063035512938344715872057069779527585285171289117713166242195049612757197", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.5063035512938344715872057069779527585285171289117713166242195049612844382", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "111.5372897486697843200152111589254298858715460756706499053642822211271480639", 10, MPFR_RNDD);
mpfr_set_str(upper, "111.5372897486697843200152111589254298858715460756706499053642822211271481010", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-3331.232836645079149186537068271738324296063325395429889318648256771994789044", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3331.232836645079149186537068271738324296063325395429889318648256771994785298", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "783.0409677949828430844153668229434639809110801450380770469521973775575917155", 10, MPFR_RNDD);
mpfr_set_str(upper, "783.0409677949828430844153668229434639809110801450380770469521973775575920060", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-108.7795463355583196669293489230128676533501368562203498332970780713025912059", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.7795463355583196669293489230128676533501368562203498332970780713025862203", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "7006.860979050425670847758342112373990173371966731456017428003854999700845735", 10, MPFR_RNDD);
mpfr_set_str(upper, "7006.860979050425670847758342112373990173371966731456017428003854999700848190", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-1907.390353173971387858038755158346916093213096362114926677934204908472747151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1907.390353173971387858038755158346916093213096362114926677934204908472742144", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "174.5063035512938344715872057069779527585285171289117713166242195049612757197", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.5063035512938344715872057069779527585285171289117713166242195049612844382", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-14.77299125957899093257275747113366918017138520688569767438138652709608410248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.77299125957899093257275747113366918017138520688569767438138652709608410229", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "2706.219702130558889700870807012504504231858349966227105230684416975163720301", 10, MPFR_RNDD);
mpfr_set_str(upper, "2706.219702130558889700870807012504504231858349966227105230684416975163720705", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-228.9290942098884272766046621661526831806162102276183178301094505825045762156", 10, MPFR_RNDD);
mpfr_set_str(upper, "-228.9290942098884272766046621661526831806162102276183178301094505825045745855", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-14.77299125957899093257275747113366918017138520688569767438138652709608410248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.77299125957899093257275747113366918017138520688569767438138652709608410229", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.6948918152665367302582651685005263057781808690932315979359943357334234093383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6948918152665367302582651685005263057781808690932315979359943357334234090875", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "2706.219702130558889700870807012504504231858349966227105230684416975163720301", 10, MPFR_RNDD);
mpfr_set_str(upper, "2706.219702130558889700870807012504504231858349966227105230684416975163720705", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "34.22772346091889467540982817262840052483515419796017754355320044598758277407", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.22772346091889467540982817262840052483515419796017754355320044598758308121", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "3.988673416854385530070846388795182131702026801043006190747759050625984785666", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.988673416854385530070846388795182131702026801043006190747759050625984817885", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "2.624885480292468627564215588747270336901124769296973526482293277564248112379", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.624885480292468627564215588747270336901124769296973526482293277564248112508", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "4.068930671816410706899928602692964893503289259903258547930233844412371594287", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.068930671816410706899928602692964893503289259903258547930233844412371599728", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.002284750465677944893852825987698226041491006923550254465771838801261661206208", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-9.832442714898261745763276859053291157646317282531650657414049048587240573807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.832442714898261745763276859053291157646317282531650657414049048587240573505", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-385.3795478496241936412276314127327342072199661455757826337843942940272204416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-385.3795478496241936412276314127327342072199661455757826337843942940272186386", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2.336571725960044486205583815078809380928225559555232757713054252499947612485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.336571725960044486205583815078809380928225559555232757713054252499947612368", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "111.5372897486697843200152111589254298858715460756706499053642822211271480639", 10, MPFR_RNDD);
mpfr_set_str(upper, "111.5372897486697843200152111589254298858715460756706499053642822211271481010", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-116.1638122697082126347111661486837193963303930478082989936345012441033405709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-116.1638122697082126347111661486837193963303930478082989936345012441033397202", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "57.38391150897732423480311673238838727428428571622733859474104913335571637701", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.38391150897732423480311673238838727428428571622733859474104913335571638169", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "111.5372897486697843200152111589254298858715460756706499053642822211271480639", 10, MPFR_RNDD);
mpfr_set_str(upper, "111.5372897486697843200152111589254298858715460756706499053642822211271481010", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "70.21380452308871809390228793181373539272724358121525765217407230707165963566", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.21380452308871809390228793181373539272724358121525765217407230707166432616", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "3.988673416854385530070846388795182131702026801043006190747759050625984785666", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.988673416854385530070846388795182131702026801043006190747759050625984817885", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-9.024566176247566318106962108610733611083743637429432777365630056349101496361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.024566176247566318106962108610733611083743637429432777365630056349101335792", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "70.21380452308871809390228793181373539272724358121525765217407230707165963566", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.21380452308871809390228793181373539272724358121525765217407230707166432616", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "9711.361310720452032268471285642256390075219168245948280481082909316385585136", 10, MPFR_RNDD);
mpfr_set_str(upper, "9711.361310720452032268471285642256390075219168245948280481082909316385588242", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "3.988673416854385530070846388795182131702026801043006190747759050625984785666", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.988673416854385530070846388795182131702026801043006190747759050625984817885", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-1888.746719897735424653258100947379314564623130218119508910563318047080087680", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1888.746719897735424653258100947379314564623130218119508910563318047080075445", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.06244968264476003055493956767615522736297217810010827192521913395578393529081", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06244968264476003055493956767615522736297217810010827192521913395578393529644", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "-11.01604328135847991346479993955849130466041459216922529177546193126302886030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.01604328135847991346479993955849130466041459216922529177546193126302520210", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "7.058067709293710918653042766512102744489889483488284437016086142942971655935", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.058067709293710918653042766512102744489889483488284437016086142942971656314", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-8587.626195128834726872639094091716662179406746280995367915582802718301166313", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8587.626195128834726872639094091716662179406746280995367915582802718301162291", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-13.60293797161829386322173410277444094260226990528553926292249086473888230628", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.60293797161829386322173410277444094260226990528553926292249086473888224614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "-1.045417660281263141026980759939272847458766497760585865599857402179086612733", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.045417660281263141026980759939272847458766497760585865599857402179086611092", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "0.05709840189881978749163012619073577654935297574916690406577613251781149564270", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05709840189881978749163012619073577654935297574916690406577613251781149567208", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "1558.502428055722742893194902284161000224331874144789648427414065058169695913", 10, MPFR_RNDD);
mpfr_set_str(upper, "1558.502428055722742893194902284161000224331874144789648427414065058169702127", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "145.2312510046653336474509627147459479560652313999739223124318260170959204032", 10, MPFR_RNDD);
mpfr_set_str(upper, "145.2312510046653336474509627147459479560652313999739223124318260170959204755", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "-1.045417660281263141026980759939272847458766497760585865599857402179086612733", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.045417660281263141026980759939272847458766497760585865599857402179086611092", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "27.17254243929695475796510739166826675506465814514140239281663791031685756915", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.17254243929695475796510739166826675506465814514140239281663791031685798402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "13.42103816193818090145109814329274086722290201940928502959917580095602048798", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.42103816193818090145109814329274086722290201940928502959917580095602049407", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09088702734751243845056250254825026816191294984005183791956721055689663086109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09088702734751243845056250254825026816191294984005183791956721055689663078633", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-2.336571725960044486205583815078809380928225559555232757713054252499947612485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.336571725960044486205583815078809380928225559555232757713054252499947612368", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "783.0409677949828430844153668229434639809110801450380770469521973775575917155", 10, MPFR_RNDD);
mpfr_set_str(upper, "783.0409677949828430844153668229434639809110801450380770469521973775575920060", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "27.17254243929695475796510739166826675506465814514140239281663791031685756915", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.17254243929695475796510739166826675506465814514140239281663791031685798402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-762.0196704559525283073631289322835782199217864299339144843481440844546534205", 10, MPFR_RNDD);
mpfr_set_str(upper, "-762.0196704559525283073631289322835782199217864299339144843481440844546533720", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "9711.361310720452032268471285642256390075219168245948280481082909316385585136", 10, MPFR_RNDD);
mpfr_set_str(upper, "9711.361310720452032268471285642256390075219168245948280481082909316385588242", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-39.31758160742423335746485303125965412443210498180397643633521606435356483633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.31758160742423335746485303125965412443210498180397643633521606435356310171", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "34.22772346091889467540982817262840052483515419796017754355320044598758277407", 10, MPFR_RNDD);
mpfr_set_str(upper, "34.22772346091889467540982817262840052483515419796017754355320044598758308121", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "57.38391150897732423480311673238838727428428571622733859474104913335571637701", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.38391150897732423480311673238838727428428571622733859474104913335571638169", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-3191.533880155251040847686915088544683682337856506999307182627479809641684957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3191.533880155251040847686915088544683682337856506999307182627479809641672003", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "-6999.246956209827496527899109809675908755620053197163748964220583765604146045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6999.246956209827496527899109809675908755620053197163748964220583765604144515", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "7.058067709293710918653042766512102744489889483488284437016086142942971655935", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.058067709293710918653042766512102744489889483488284437016086142942971656314", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-9.024566176247566318106962108610733611083743637429432777365630056349101496361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.024566176247566318106962108610733611083743637429432777365630056349101335792", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.06244968264476003055493956767615522736297217810010827192521913395578393529081", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06244968264476003055493956767615522736297217810010827192521913395578393529644", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-1907.390353173971387858038755158346916093213096362114926677934204908472747151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1907.390353173971387858038755158346916093213096362114926677934204908472742144", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "7006.860979050425670847758342112373990173371966731456017428003854999700845735", 10, MPFR_RNDD);
mpfr_set_str(upper, "7006.860979050425670847758342112373990173371966731456017428003854999700848190", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-108.7795463355583196669293489230128676533501368562203498332970780713025912059", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.7795463355583196669293489230128676533501368562203498332970780713025862203", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-410.5292437891781434970793434835793363871788712102001050933251874775064361095", 10, MPFR_RNDD);
mpfr_set_str(upper, "-410.5292437891781434970793434835793363871788712102001050933251874775064351066", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "2.624885480292468627564215588747270336901124769296973526482293277564248112379", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.624885480292468627564215588747270336901124769296973526482293277564248112508", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-558.8661394658665933697791865216071628277818247520712073613084028435788493108", 10, MPFR_RNDD);
mpfr_set_str(upper, "-558.8661394658665933697791865216071628277818247520712073613084028435788492487", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "9711.361310720452032268471285642256390075219168245948280481082909316385585136", 10, MPFR_RNDD);
mpfr_set_str(upper, "9711.361310720452032268471285642256390075219168245948280481082909316385588242", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-9.024566176247566318106962108610733611083743637429432777365630056349101496361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.024566176247566318106962108610733611083743637429432777365630056349101335792", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "4.068930671816410706899928602692964893503289259903258547930233844412371594287", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.068930671816410706899928602692964893503289259903258547930233844412371599728", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "51.24122742493413779993408540345337378514541830626845496876760510992951679759", 10, MPFR_RNDD);
mpfr_set_str(upper, "51.24122742493413779993408540345337378514541830626845496876760510992951700806", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-2192.320752752366501665159412096177681790212385997157074599984184757752346540", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2192.320752752366501665159412096177681790212385997157074599984184757752345621", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-139.5376842376025174511124008653839262866428368955749954914862334431670790762", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.5376842376025174511124008653839262866428368955749954914862334431670708268", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "2.151586364231918805571741660040117725898102834260244625691126945598573754860", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.151586364231918805571741660040117725898102834260244625691126945598573755805", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "5.909281115266520124485821434538432293399998077957344820578490633984801564733", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.909281115266520124485821434538432293399998077957344820578490633984801566322", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-197.6351013471377905828167364963987718138302005296575495485318877584993101914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.6351013471377905828167364963987718138302005296575495485318877584993051550", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "4.068930671816410706899928602692964893503289259903258547930233844412371594287", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.068930671816410706899928602692964893503289259903258547930233844412371599728", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "57.38391150897732423480311673238838727428428571622733859474104913335571637701", 10, MPFR_RNDD);
mpfr_set_str(upper, "57.38391150897732423480311673238838727428428571622733859474104913335571638169", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "3410.474284651409320517740405915645490764851148032017714009965544062629311588", 10, MPFR_RNDD);
mpfr_set_str(upper, "3410.474284651409320517740405915645490764851148032017714009965544062629328343", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-116.1638122697082126347111661486837193963303930478082989936345012441033405709", 10, MPFR_RNDD);
mpfr_set_str(upper, "-116.1638122697082126347111661486837193963303930478082989936345012441033397202", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-139.5376842376025174511124008653839262866428368955749954914862334431670790762", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.5376842376025174511124008653839262866428368955749954914862334431670708268", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-385.3795478496241936412276314127327342072199661455757826337843942940272204416", 10, MPFR_RNDD);
mpfr_set_str(upper, "-385.3795478496241936412276314127327342072199661455757826337843942940272186386", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "2.624885480292468627564215588747270336901124769296973526482293277564248112379", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.624885480292468627564215588747270336901124769296973526482293277564248112508", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "30.19880566600168402031376487551164496111856806908867537960836666268538151922", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.19880566600168402031376487551164496111856806908867537960836666268538152513", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "2764.921993098609817689775879271452600445188212863590699601444906813143341499", 10, MPFR_RNDD);
mpfr_set_str(upper, "2764.921993098609817689775879271452600445188212863590699601444906813143341745", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "47.40970493127883426667459387335421388637108688355097180674821414797684103581", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.40970493127883426667459387335421388637108688355097180674821414797684203165", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-3191.533880155251040847686915088544683682337856506999307182627479809641684957", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3191.533880155251040847686915088544683682337856506999307182627479809641672003", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "41.13049167505341795939070094617606043816591698037789093682635799761124685226", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.13049167505341795939070094617606043816591698037789093682635799761124685571", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-108.7795463355583196669293489230128676533501368562203498332970780713025912059", 10, MPFR_RNDD);
mpfr_set_str(upper, "-108.7795463355583196669293489230128676533501368562203498332970780713025862203", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "532.5223185790598336477895577739426401968730760714352851441414981494776509863", 10, MPFR_RNDD);
mpfr_set_str(upper, "532.5223185790598336477895577739426401968730760714352851441414981494776616278", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "145.2312510046653336474509627147459479560652313999739223124318260170959204032", 10, MPFR_RNDD);
mpfr_set_str(upper, "145.2312510046653336474509627147459479560652313999739223124318260170959204755", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "1121.469641503371797529263466478965818458019589384158805365138167288021787783", 10, MPFR_RNDD);
mpfr_set_str(upper, "1121.469641503371797529263466478965818458019589384158805365138167288021788141", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "1121.469641503371797529263466478965818458019589384158805365138167288021787783", 10, MPFR_RNDD);
mpfr_set_str(upper, "1121.469641503371797529263466478965818458019589384158805365138167288021788141", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "174.5063035512938344715872057069779527585285171289117713166242195049612757197", 10, MPFR_RNDD);
mpfr_set_str(upper, "174.5063035512938344715872057069779527585285171289117713166242195049612844382", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-762.0196704559525283073631289322835782199217864299339144843481440844546534205", 10, MPFR_RNDD);
mpfr_set_str(upper, "-762.0196704559525283073631289322835782199217864299339144843481440844546533720", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-494.1572646192128074833617062762861296654508372852438271675209991916607332879", 10, MPFR_RNDD);
mpfr_set_str(upper, "-494.1572646192128074833617062762861296654508372852438271675209991916607259469", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-1907.390353173971387858038755158346916093213096362114926677934204908472747151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1907.390353173971387858038755158346916093213096362114926677934204908472742144", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301491", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2207345328072873347719554743223201514575814465284895114563425099866535301086", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "669.6339232366564794485595126887041489286876719135367367605510982130490105179", 10, MPFR_RNDD);
mpfr_set_str(upper, "669.6339232366564794485595126887041489286876719135367367605510982130490153311", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "580.9333242588214523292106874270909793531284896524099730403604898028192367579", 10, MPFR_RNDD);
mpfr_set_str(upper, "580.9333242588214523292106874270909793531284896524099730403604898028192525425", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "13.42103816193818090145109814329274086722290201940928502959917580095602048798", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.42103816193818090145109814329274086722290201940928502959917580095602049407", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "2738.442606220457427071386539029023244777847937572862382329239089190688798632", 10, MPFR_RNDD);
mpfr_set_str(upper, "2738.442606220457427071386539029023244777847937572862382329239089190688800824", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "532.5223185790598336477895577739426401968730760714352851441414981494776509863", 10, MPFR_RNDD);
mpfr_set_str(upper, "532.5223185790598336477895577739426401968730760714352851441414981494776616278", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-0.9014759077932093085878186374277028680284168553042240788663144033968278106208", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.9014759077932093085878186374277028680284168553042240788663144033968278105140", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-8587.626195128834726872639094091716662179406746280995367915582802718301166313", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8587.626195128834726872639094091716662179406746280995367915582802718301162291", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.3361815123980937213311240179383416632716395751898304801722412713790711999248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.3361815123980937213311240179383416632716395751898304801722412713790711998705", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "171.6288988846015579487679082860593334844792272550368968894505471362064718791", 10, MPFR_RNDD);
mpfr_set_str(upper, "171.6288988846015579487679082860593334844792272550368968894505471362064718840", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "47.40970493127883426667459387335421388637108688355097180674821414797684103581", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.40970493127883426667459387335421388637108688355097180674821414797684203165", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "572.7292331383490916192561503922170703005912855169112094227438637719643413751", 10, MPFR_RNDD);
mpfr_set_str(upper, "572.7292331383490916192561503922170703005912855169112094227438637719643452507", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.6948918152665367302582651685005263057781808690932315979359943357334234093383", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6948918152665367302582651685005263057781808690932315979359943357334234090875", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-1888.746719897735424653258100947379314564623130218119508910563318047080087680", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1888.746719897735424653258100947379314564623130218119508910563318047080075445", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "3410.474284651409320517740405915645490764851148032017714009965544062629311588", 10, MPFR_RNDD);
mpfr_set_str(upper, "3410.474284651409320517740405915645490764851148032017714009965544062629328343", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.06244968264476003055493956767615522736297217810010827192521913395578393529081", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06244968264476003055493956767615522736297217810010827192521913395578393529644", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "10.95119881557364395613745181291404344033101484587809985997983804345244393511", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.95119881557364395613745181291404344033101484587809985997983804345244410162", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "688.1422762719029328454485403645139166409165690778977740170951714043315912264", 10, MPFR_RNDD);
mpfr_set_str(upper, "688.1422762719029328454485403645139166409165690778977740170951714043316147821", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798717", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5034363821841393958381789420602669475580656715773565914046153784008207798330", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "1558.502428055722742893194902284161000224331874144789648427414065058169695913", 10, MPFR_RNDD);
mpfr_set_str(upper, "1558.502428055722742893194902284161000224331874144789648427414065058169702127", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "991.8108381579599378561150954389115895417353913783084579637881422483921631030", 10, MPFR_RNDD);
mpfr_set_str(upper, "991.8108381579599378561150954389115895417353913783084579637881422483921633452", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-39.31758160742423335746485303125965412443210498180397643633521606435356483633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.31758160742423335746485303125965412443210498180397643633521606435356310171", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "-11.01604328135847991346479993955849130466041459216922529177546193126302886030", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.01604328135847991346479993955849130466041459216922529177546193126302520210", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-14.77299125957899093257275747113366918017138520688569767438138652709608410248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-14.77299125957899093257275747113366918017138520688569767438138652709608410229", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "31.18431170514053930342762035352573422041463254338297229647477709906418008111", 10, MPFR_RNDD);
mpfr_set_str(upper, "31.18431170514053930342762035352573422041463254338297229647477709906418142740", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "669.6339232366564794485595126887041489286876719135367367605510982130490105179", 10, MPFR_RNDD);
mpfr_set_str(upper, "669.6339232366564794485595126887041489286876719135367367605510982130490153311", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "0.02988105101167627156738681428069917973138602543350015709104708024752898462585", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.02988105101167627156738681428069917973138602543350015709104708024752898464036", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-848.7718782357283625691216542988252148033562202625990270426730092136926901648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-848.7718782357283625691216542988252148033562202625990270426730092136926901177", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "127.2721642136654997780309896467671180206920734761226498513766276348836000356", 10, MPFR_RNDD);
mpfr_set_str(upper, "127.2721642136654997780309896467671180206920734761226498513766276348836000404", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-139.5376842376025174511124008653839262866428368955749954914862334431670790762", 10, MPFR_RNDD);
mpfr_set_str(upper, "-139.5376842376025174511124008653839262866428368955749954914862334431670708268", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-7.065571974129598403591381950775998194856674796281065309354229031142030082894", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.065571974129598403591381950775998194856674796281065309354229031142030082738", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "-6999.246956209827496527899109809675908755620053197163748964220583765604146045", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6999.246956209827496527899109809675908755620053197163748964220583765604144515", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "171.6288988846015579487679082860593334844792272550368968894505471362064718791", 10, MPFR_RNDD);
mpfr_set_str(upper, "171.6288988846015579487679082860593334844792272550368968894505471362064718840", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-558.8661394658665933697791865216071628277818247520712073613084028435788493108", 10, MPFR_RNDD);
mpfr_set_str(upper, "-558.8661394658665933697791865216071628277818247520712073613084028435788492487", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1175.948420306188558431867683950742051822534961652873828822117120371921160506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1175.948420306188558431867683950742051822534961652873828822117120371921151595", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.07353052848880101799667635364561926690720732328055799760512676216731884542516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07353052848880101799667635364561926690720732328055799760512676216731884540886", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "28.50067413516228661197949693637793690198974495446434891028924103714436718413", 10, MPFR_RNDD);
mpfr_set_str(upper, "28.50067413516228661197949693637793690198974495446434891028924103714436718659", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-9.832442714898261745763276859053291157646317282531650657414049048587240573807", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.832442714898261745763276859053291157646317282531650657414049048587240573505", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-110.2330442182856647244948340690892653922301154788729392049565433646842791300", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.2330442182856647244948340690892653922301154788729392049565433646842780101", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "5000.185802937375631524312630829407712965296942057403220583270441056515765537", 10, MPFR_RNDD);
mpfr_set_str(upper, "5000.185802937375631524312630829407712965296942057403220583270441056515769834", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "108.6541074931095726142343437213057672216778833552625177584108340159643801065", 10, MPFR_RNDD);
mpfr_set_str(upper, "108.6541074931095726142343437213057672216778833552625177584108340159643803301", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "145.2312510046653336474509627147459479560652313999739223124318260170959204032", 10, MPFR_RNDD);
mpfr_set_str(upper, "145.2312510046653336474509627147459479560652313999739223124318260170959204755", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-237.8215228556741378615880744781024247863803877430406596357731899328560959990", 10, MPFR_RNDD);
mpfr_set_str(upper, "-237.8215228556741378615880744781024247863803877430406596357731899328560959641", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "1.366458749846964147729974228231403346219878555204842557401574501545679106403", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.366458749846964147729974228231403346219878555204842557401574501545679119893", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "-9.620973178524043228771882550050819963065570498206163861037982857574589872116", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.620973178524043228771882550050819963065570498206163861037982857574585125894", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "3784.856312466222541933572490258841385527945549742239303066129719402419238033", 10, MPFR_RNDD);
mpfr_set_str(upper, "3784.856312466222541933572490258841385527945549742239303066129719402419244559", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "51.24122742493413779993408540345337378514541830626845496876760510992951679759", 10, MPFR_RNDD);
mpfr_set_str(upper, "51.24122742493413779993408540345337378514541830626845496876760510992951700806", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.09037213248239803618440633881717059323014604956004040751328552575507678134270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09037213248239803618440633881717059323014604956004040751328552575507678128887", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-2.336571725960044486205583815078809380928225559555232757713054252499947612485", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.336571725960044486205583815078809380928225559555232757713054252499947612368", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "639.8923231336613735045293372308748270180671315957027961618303669666754260276", 10, MPFR_RNDD);
mpfr_set_str(upper, "639.8923231336613735045293372308748270180671315957027961618303669666754294946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "0.05709840189881978749163012619073577654935297574916690406577613251781149564270", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05709840189881978749163012619073577654935297574916690406577613251781149567208", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "7.058067709293710918653042766512102744489889483488284437016086142942971655935", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.058067709293710918653042766512102744489889483488284437016086142942971656314", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "27.17254243929695475796510739166826675506465814514140239281663791031685756915", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.17254243929695475796510739166826675506465814514140239281663791031685798402", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "-17.28226853323177059412361990656424973289415157727977968973310632507163215533", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.28226853323177059412361990656424973289415157727977968973310632507163215255", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "-1.425164895944968024118544261037680335149284985350420424853094829646825303661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.425164895944968024118544261037680335149284985350420424853094829646825303604", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "-10.21201185072724987109024644872158953445113259841579397885544044864487388357", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.21201185072724987109024644872158953445113259841579397885544044864487373034", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "1121.469641503371797529263466478965818458019589384158805365138167288021787783", 10, MPFR_RNDD);
mpfr_set_str(upper, "1121.469641503371797529263466478965818458019589384158805365138167288021788141", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-87.75941012330743365562199745818176488426407256690591481899204434188590977248", 10, MPFR_RNDD);
mpfr_set_str(upper, "-87.75941012330743365562199745818176488426407256690591481899204434188590973161", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-3331.232836645079149186537068271738324296063325395429889318648256771994789044", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3331.232836645079149186537068271738324296063325395429889318648256771994785298", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "495.2863510493720624884881626207746576506116122271958855409802916009207513621", 10, MPFR_RNDD);
mpfr_set_str(upper, "495.2863510493720624884881626207746576506116122271958855409802916009207586061", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-23.68737469801987893720019225544155739747107377621969161066033033962908905648", 10, MPFR_RNDD);
mpfr_set_str(upper, "-23.68737469801987893720019225544155739747107377621969161066033033962908903906", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "-10.81550965739465336616124459608915391631406307967452888040891794843959652479", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.81550965739465336616124459608915391631406307967452888040891794843959632967", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "14.16918733693790968144010815578502566574014609806567924725771499311272984387", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.16918733693790968144010815578502566574014609806567924725771499311272984731", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-3.474990538992672578851284796498123357929565300537309160409994581145753869272", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.474990538992672578851284796498123357929565300537309160409994581145753869128", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "5.734114054150749656154411656483618002037391662803275860021250532549521149101", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.734114054150749656154411656483618002037391662803275860021250532549521151660", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-235.5520797097788497092604315460420021789505972023500121099571768421270242274", 10, MPFR_RNDD);
mpfr_set_str(upper, "-235.5520797097788497092604315460420021789505972023500121099571768421270241809", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-13.60293797161829386322173410277444094260226990528553926292249086473888230628", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.60293797161829386322173410277444094260226990528553926292249086473888224614", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-140.5726446805959256590530859986098842162751887363103399809067035544136660241", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5726446805959256590530859986098842162751887363103399809067035544136650282", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-891.9875730682256468226640321176795990142266948786634283502993847230192548638", 10, MPFR_RNDD);
mpfr_set_str(upper, "-891.9875730682256468226640321176795990142266948786634283502993847230192431453", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "134.3582698641098573365723934220281204879403651351386585663817385171687311579", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3582698641098573365723934220281204879403651351386585663817385171687313314", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-2381.003331737391802176130566915732776799730991550797542742983276152019396822", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2381.003331737391802176130566915732776799730991550797542742983276152019395271", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "624.9088634946346102392834109501625086915300736626372324278053854336655640926", 10, MPFR_RNDD);
mpfr_set_str(upper, "624.9088634946346102392834109501625086915300736626372324278053854336655644177", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-4641.935844230584319884152666216904064762750006167553041895592796074526118846", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4641.935844230584319884152666216904064762750006167553041895592796074526117945", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "47.40970493127883426667459387335421388637108688355097180674821414797684103581", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.40970493127883426667459387335421388637108688355097180674821414797684203165", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.909281115266520124485821434538432293399998077957344820578490633984801564733", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.909281115266520124485821434538432293399998077957344820578490633984801566322", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-39.31758160742423335746485303125965412443210498180397643633521606435356483633", 10, MPFR_RNDD);
mpfr_set_str(upper, "-39.31758160742423335746485303125965412443210498180397643633521606435356310171", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-2.104069613056494353749402717343769975290653160582179187939134109378560277702", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.104069613056494353749402717343769975290653160582179187939134109378560277499", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.06746440514691782314697230154867715287875418531202377324411704135301402951083", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06746440514691782314697230154867715287875418531202377324411704135301402896022", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-28.03712574459095953792332228444320775399412039286978857700458148425172443051", 10, MPFR_RNDD);
mpfr_set_str(upper, "-28.03712574459095953792332228444320775399412039286978857700458148425172440407", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "4.312999324660397509382707549246754732546573014635684771862869358483790788149", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.312999324660397509382707549246754732546573014635684771862869358483790790009", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627272538", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.0001191641680389976345027650065448475645735116942384984689267324350793627171629", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "5.644718327779212206265694924434239318257574806803814271359732953681679610167", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.644718327779212206265694924434239318257574806803814271359732953681679612180", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-5694.318730239563270236949830504457189553796689507168324260487727102785753732", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5694.318730239563270236949830504457189553796689507168324260487727102785746873", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5220332552886141188984073038070666300865614477011934050473686345554411787725", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5220332552886141188984073038070666300865614477011934050473686345554411779359", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "2.205358944933408584796093681132806755713653405576796815360415266017179116751", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.205358944933408584796093681132806755713653405576796815360415266017179133325", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "669.6339232366564794485595126887041489286876719135367367605510982130490105179", 10, MPFR_RNDD);
mpfr_set_str(upper, "669.6339232366564794485595126887041489286876719135367367605510982130490153311", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "51.24122742493413779993408540345337378514541830626845496876760510992951679759", 10, MPFR_RNDD);
mpfr_set_str(upper, "51.24122742493413779993408540345337378514541830626845496876760510992951700806", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-43.56497343321358753658506647617973463122463909407989969500681076117409997885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-43.56497343321358753658506647617973463122463909407989969500681076117409994663", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-894.7502401635289809602441104585332901919128224012418426950340419773943796561", 10, MPFR_RNDD);
mpfr_set_str(upper, "-894.7502401635289809602441104585332901919128224012418426950340419773943539603", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-33.34831897625090633712003164784777672393076634824709390367326879612525713445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.34831897625090633712003164784777672393076634824709390367326879612525710610", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "1310.209006409844543883871429236520535289303748703947798687117435799051959359", 10, MPFR_RNDD);
mpfr_set_str(upper, "1310.209006409844543883871429236520535289303748703947798687117435799051972259", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-229.9347338366163930009072742221219649806563004376237101647915870293245501958", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.9347338366163930009072742221219649806563004376237101647915870293245370034", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "-165.0356322560850763262815715763043234891211761822137463190199570417539655524", 10, MPFR_RNDD);
mpfr_set_str(upper, "-165.0356322560850763262815715763043234891211761822137463190199570417539655414", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "0.6215115442381358190152872763333104717046254735133202094576911091580050829863", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6215115442381358190152872763333104717046254735133202094576911091580050831732", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "32.33700841465578816881551314468460105913210705262387113833737991691451931083", 10, MPFR_RNDD);
mpfr_set_str(upper, "32.33700841465578816881551314468460105913210705262387113833737991691452043454", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/tetra.h <==
/*
  tetra.h
*/

#ifndef __TETRA_H__
#define __TETRA_H__

#include <eval.h>
#include <mpfi_w.h>

//
// Tetrahedron functions
//
class TetraMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __TetraMPFIFunction *func;

public:
  // Constructor.
  TetraMPFIFunction();

  // Copy constructor.
  TetraMPFIFunction(const TetraMPFIFunction&) = delete;
  
  // Destructor.
  ~TetraMPFIFunction();

  // Assignment.
  TetraMPFIFunction& operator=(const TetraMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class TetraDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class TetraGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __TetraGradient *grad;

public:
  // Constructor.
  TetraGradient();

  // Copy constructor.
  TetraGradient(const TetraGradient&) = delete;

  // Destructor.
  ~TetraGradient();

  // Assignment.
  TetraGradient& operator=(const TetraGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif

// Local variables:
// mode: c++
// End:


==> anc/tetra_double.func.cpp <==
double __TetraDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 2.994999925077618340240446378802631574968545173882855902766478698415447968360137;
static const double c_0_0_1 = 12.54585694161666182368583351800167643360799359756442710519832615969519388065709;
static const double c_0_0_2 = 52.97419912116209132297928160420858017194025639742491665471612486846236275801439;
static const double c_0_0_3 = 5.280643655014948154376298585070296303932772155103456688215896023251832163154021;
static const double c_0_0_4 = 0.002504832369843200948776993351379372614012918477073219762930930508326908824469564;
static const double c_0_1_0 = 7.479459239501122170090323416848627277229089101607486393100670025075759983199121;
static const double c_0_1_1 = 168.9953533233178682124195115186092512460150114292577860873745377937382986735714;
static const double c_0_1_2 = 89.8937482183113729136627946999224876966144336345438694760768237735006533606399;
static const double c_0_1_3 = -1.550458389376845592796097510705686594980841536442625689129893583693448909932972;
static const double c_0_2_0 = -79.39192259142079330668970020486284888464708320495012947662306224869879352999776;
static const double c_0_2_1 = -2.085922264288536726346302889984763530144194906477614863546960612917710421136574;
static const double c_0_2_2 = -4.812484575577286744139376516195875454254921383954253859287911932506659957721733;
static const double c_0_2_3 = -0.02908238154581424032280130872855317095823845666577028041867139494892473567307898;
static const double c_0_3_0 = 106.5048438428751030771075994792122584856694712928869099375313969067632991411322;
static const double c_0_3_1 = -11.34159079957029893511080191150848393028129859529463947619956001227212157125704;
static const double c_0_3_2 = -0.7036956602038403358776071157401084714764001290860666897559893511727942272685912;
static const double c_0_4_0 = -4.484699502271315481908574608339739456459478091441079141389951674056394084545917;
static const double c_0_4_1 = -1.130998818993847756465393877687082723019450876778485438304016518565448550497758;
static const double c_0_5_0 = -1.630789671584378068011091596132527643159359639300825994099324669978713753381201;
static const double c_0_5_1 = -0.03543927515518211393924623082931377309589317711684388968968900702281783060163975;
static const double c_0_6_0 = -0.02877449928795030329400980476689438796106064599183634608677430259533453151409589;
static const double c_1_0_0 = -9.024566176247566318106962108610733611083743637429432777365630056349101416194465;
static const double c_1_0_1 = -67.94896297191125332375955905067477823051665789253930736509103225725554045477501;
static const double c_1_0_2 = -287.9565365642628346161913783838363959200826466654666469140304221109027647408731;
static const double c_1_0_3 = -7.397993923092290890458724997294055123322084823003296845470717894519390539104069;
static const double c_1_0_4 = 0.002509343967589959920750261002958933932128242919379851968708613558053576380435788;
static const double c_1_1_0 = -83.17055424219357694451440541332243022352209541584839063347716246724701998266517;
static const double c_1_1_1 = -354.1113987035611352629012853969576947781002579953368877384576526233483304754384;
static const double c_1_1_2 = -116.2450011794516175406718946649785274458406515186367442749300551597472310566743;
static const double c_1_1_3 = 1.197345889116464794438608019848323677617698056780065714629045693295682674530439;
static const double c_1_2_0 = 20.1506515736103748819973064548362831630518798179101014382810868077246712161143;
static const double c_1_2_1 = -250.5551603055689473471764706117682651044826822352655181015782080485463567343635;
static const double c_1_2_2 = 9.530388073694790803739366735966510141631406603251574640544499259593130071680047;
static const double c_1_3_0 = -266.775791399597261949225413875541327176020867685019445645831926484117805451956;
static const double c_1_3_1 = 27.93440258349593636382617688119960026762582677522522772321791759483568214832673;
static const double c_1_3_2 = 0.3411713147100317265512734350436430288177008907721559263359849892443220702536448;
static const double c_1_4_0 = 21.36900889305007187271455083294004756983353389008187951653817902432787742153418;
static const double c_1_4_1 = 2.540421055975094107496163912081342327057333764963166389298137647930275758666595;
static const double c_1_5_0 = 3.006642484863175195439533300232151971404609674898834783484125573134512908579558;
static const double c_1_6_0 = 0.05560715803425777020165177157866911519966471648535278553435955890253282938792993;
static const double c_2_0_0 = 23.70485246563941713333729693667710694318554344177548590337410707398842076754577;
static const double c_2_0_1 = -138.2319382519071139801688217120780705051720456083997150781617624068991625043784;
static const double c_2_0_2 = 370.5573179348091015774654106233479962246687294710189348008831303899256893639893;
static const double c_2_0_3 = 4.288234022048965627139970219587040627911401861834633634899765800958985170683119;
static const double c_2_1_0 = 319.2532346138854093775878066861482809555619426803277761139508669917938355821857;
static const double c_2_1_1 = 825.5656756166473558827211924928982689832254999529239160158855672974203538181623;
static const double c_2_1_2 = 65.92364641018961551616417933964652146253234736337820309595170401981422174401634;
static const double c_2_1_3 = -0.1953120165218545386652818197389028506620219708106015567981613528048907726384898;
static const double c_2_2_0 = -110.1483459883904929768747891604724168616779376240379553059431425029650900787799;
static const double c_2_2_1 = 314.4187601671348865777585586034859865797306935562590110416304199369409028365554;
static const double c_2_2_2 = -4.523597745837428186360971505460906598741086730901220615249696492880168592280615;
static const double c_2_3_0 = 463.0573608581384261625182069705786459067947944506963817171984078292215110504688;
static const double c_2_3_1 = -21.41823730649282672232239045979014581199556068716885108580261149475605026838657;
static const double c_2_4_0 = -26.98848561078066875117496051742796546846237450869633108139211896753317441101809;
static const double c_2_4_1 = -0.7438210978147170789349488317713052354509762139530321018757422935437414277320914;
static const double c_2_5_0 = -2.435129718024998918336912421407366508107215805281890179709193407646718397091516;
static const double c_3_0_0 = -38.15484903498140454610077702769211386343603503793638630501824176375076256685987;
static const double c_3_0_1 = 422.5619413606868221062636337448648397347832595449923506062520478539648573768417;
static const double c_3_0_2 = -220.7646040478223879347173958124811981890007044605983080437753361313824785047661;
static const double c_3_0_3 = -1.280521485292837138791598724732602451491912848474492923251575310209071756509338;
static const double c_3_1_0 = -156.9108695898965524724491060722717593040339008346816628589544371086668492771019;
static const double c_3_1_1 = -875.7767901753968582275947918577484365211756795413857132967287106865035922276366;
static const double c_3_1_2 = -24.85359430438419560161949745911990798339518452853226451727342609661921994791894;
static const double c_3_2_0 = 74.04453369380481170745045199140567682866135544638014089771066817586286447640318;
static const double c_3_2_1 = -170.6904210570035442609378497646088130530561723385628584847732955939297305771473;
static const double c_3_2_2 = 0.4320081231271065010043833947066784812871823227785082457989924747605664778384783;
static const double c_3_3_0 = -395.1388756781167006511767871543890377800290072729685052930875877884613137864378;
static const double c_3_3_1 = 4.90266417771541683606575254180484977617887079576242096975135780350607517741222;
static const double c_3_4_0 = 11.09748212970435821506208215321284846393483948155216359875887708696000030863003;
static const double c_3_5_0 = 0.4437466642807727461190530476030870604659857252896109847987201522544096347116067;
static const double c_4_0_0 = 2.593954500740471724448658276367298918130315546073432044387447019121778478949361;
static const double c_4_0_1 = -542.5418058765755380857582142298261115887948009275982654669271506250137041227936;
static const double c_4_0_2 = 70.91704396500110268332414291755443051639076201610948955159814697802877636566106;
static const double c_4_0_3 = 0.1464672486348102805192894159095299515823218222835932219430523733293201896935175;
static const double c_4_1_0 = -140.1345767641433043896707084410364570486741059473089897801155893232740810181285;
static const double c_4_1_1 = 469.5721842041523411660199124357483017541607520837278216306161194242741547889106;
static const double c_4_1_2 = 6.336344780707445881157319813165741556903527707756001189290927479943757053136161;
static const double c_4_2_0 = -58.59772232601338367423455072365600639959421658920588589191385362665932862018588;
static const double c_4_2_1 = 56.23265277033486098306833293529282899538588566527734334415297664865538054430948;
static const double c_4_3_0 = 181.7713776239208118960293866250514070102905756245422867941445213995718216611983;
static const double c_4_3_1 = 0.04088965364445209488908035578642004242596873969964835303366885438169003823043509;
static const double c_4_4_0 = -0.113444742939384515916611024044346117193696581582126809161410173339172862760133;
static const double c_5_0_0 = -33.54088129272709409291129105447963088650378169966150508002565852906403304678596;
static const double c_5_0_1 = 418.7782429986996035749066328840170049920027484889604937062194849596474175358735;
static const double c_5_0_2 = -11.58529204727248900388024947707288794075671577547983638342758680631904588594743;
static const double c_5_1_0 = 250.6629954945488419947225245244141759664367486229551936224794165619424375769236;
static const double c_5_1_1 = -137.245451811037666393124903032633803970727734160994133324558309032793924437966;
static const double c_5_1_2 = -0.6190565020394771325166907647501793938316395771051884673498580998214840148455309;
static const double c_5_2_0 = 68.04070112220922528317441515769152414228514266789027662346062407442513614599472;
static const double c_5_2_1 = -10.8373159074103157860834980389875970432522307691927837972332121683813638192524;
static const double c_5_3_0 = -47.04328577874679941983904577545164954292593309489508272839607863648692835136568;
static const double c_5_4_0 = -0.4146115147355186673357963253710277285836871651361783512939181701028904191718015;
static const double c_6_0_0 = 92.56714165445963421699855610199462568878655791259491327819088712746864427046891;
static const double c_6_0_1 = -200.8046436314313540746621770897397538181331265092487343488208131313604630343216;
static const double c_6_0_2 = 0.5060108242323033833176424251760612793137620115227111797162331036251377563372444;
static const double c_6_1_0 = -173.5664582345921490305075833995659178734060789860237915693625752851451534070943;
static const double c_6_1_1 = 18.80179054542275544890600448208476202948942893351451939412533774614700883769051;
static const double c_6_2_0 = -40.39906440892708078305145927773204918613443655156537857369769882422289827140631;
static const double c_6_2_1 = 0.6776545760906433579755200257638690972316034105180945985495323737700582752848982;
static const double c_6_3_0 = 5.646811366667312808647010367261095626691464824479257868888312124817293225622115;
static const double c_7_0_0 = -90.230730307701071564837712660789177687713198819501254082074408266627235119703;
static const double c_7_0_1 = 59.21458858748293861865634510006554644800700810349222947325239700205722973672125;
static const double c_7_0_2 = 0.04545780586901879991875834282382002925325868039212917279900942587884526129294558;
static const double c_7_1_0 = 67.83638750168793508235132828056406198657980336754981489182606861022973893178461;
static const double c_7_1_1 = -0.1279985381294845010862099579068989530401524247153384810704552950069012821477444;
static const double c_7_2_0 = 12.27627077203937935349037116371546609248811520941144768605103520123869271949144;
static const double c_7_3_0 = -0.068808636104553579676607386682672754609242280257630397644601990766468341486227;
static const double c_8_0_0 = 47.86670297318110429083403341488049729010208754324371069341209027893241154410962;
static const double c_8_0_1 = -10.02564192929394772606148815782772772011271265127982338939180363859446450842385;
static const double c_8_1_0 = -16.0463672522276083631607579317179206711030258753341661036945622284393121585722;
static const double c_8_1_1 = -0.1048984069769230716620129429405677516571521183538191974012637923369363077368197;
static const double c_8_2_0 = -1.703228735940551263356659388642397777032758871820119947122872858330964650850814;
static const double c_9_0_0 = -15.82590817847534286327774136517765811584017926915086821839644573496491661040176;
static const double c_9_0_1 = 0.8034487554954065172575821037531806235394245224930481983476298335449821286042083;
static const double c_9_1_0 = 2.220084741267399899574008406988001023818300733237848074123495710373604357503014;
static const double c_9_2_0 = 0.03114934918874448197518331684004057166205009777610304307736153057064826470675384;
static const double c_10_0_0 = 3.518929811956529882958821372918469758876878658567066176739485994028444047142268;
static const double c_10_0_1 = -0.0205516246968530030633702563964824207506619817116904864057321129843369217117422;
static const double c_10_1_0 = -0.1736810972926281326674349292500904151200110994439059680167335485239771295241867;
static const double c_11_0_0 = -0.5409287800812704336937718479250473346557698814946275223506905877601319051869655;
static const double c_11_1_0 = 0.01593300149681339708378312423719110734924888095302269134518550708197785745716159;
static const double c_12_0_0 = 0.05428613072489158299759630217338971086340348235614529889855742487072050135241891;
static const double c_13_0_0 = -0.003297533919025634935823450074600565649091595680394400772709478201195364845566976;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/tetra_mpfi.func.cpp <==
class __TetraMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__TetraMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "106.5048438428751030771075994792122584856694712928869099375313969067632973220", 10, MPFR_RNDD);
mpfr_set_str(upper, "106.5048438428751030771075994792122584856694712928869099375313969067633009884", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.5060108242323033833176424251760612793137620115227111797162331036251377561069", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.5060108242323033833176424251760612793137620115227111797162331036251377565724", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.01593300149681339708378312423719110734924888095302269134518550708197785745522", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.01593300149681339708378312423719110734924888095302269134518550708197785745926", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.994999925077618340240446378802631574968545173882855902766478698415447964932", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.994999925077618340240446378802631574968545173882855902766478698415447971802", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "-395.1388756781167006511767871543890377800290072729685052930875877884613142160", 10, MPFR_RNDD);
mpfr_set_str(upper, "-395.1388756781167006511767871543890377800290072729685052930875877884613133824", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "-58.59772232601338367423455072365600639959421658920588589191385362665933085077", 10, MPFR_RNDD);
mpfr_set_str(upper, "-58.59772232601338367423455072365600639959421658920588589191385362665932641996", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "9.530388073694790803739366735966510141631406603251574640544499259593130062442", 10, MPFR_RNDD);
mpfr_set_str(upper, "9.530388073694790803739366735966510141631406603251574640544499259593130081053", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-138.2319382519071139801688217120780705051720456083997150781617624068991706598", 10, MPFR_RNDD);
mpfr_set_str(upper, "-138.2319382519071139801688217120780705051720456083997150781617624068991544173", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "12.27627077203937935349037116371546609248811520941144768605103520123869271351", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.27627077203937935349037116371546609248811520941144768605103520123869272565", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "-16.04636725222760836316075793171792067110302587533416610369456222843931217548", 10, MPFR_RNDD);
mpfr_set_str(upper, "-16.04636725222760836316075793171792067110302587533416610369456222843931214115", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.593954500740471724448658276367298918130315546073432044387447019121777480638", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.593954500740471724448658276367298918130315546073432044387447019121779480778", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "-287.9565365642628346161913783838363959200826466654666469140304221109027674901", 10, MPFR_RNDD);
mpfr_set_str(upper, "-287.9565365642628346161913783838363959200826466654666469140304221109027620315", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.1464672486348102805192894159095299515823218222835932219430523733293201896776", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1464672486348102805192894159095299515823218222835932219430523733293201897101", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "27.93440258349593636382617688119960026762582677522522772321791759483568209439", 10, MPFR_RNDD);
mpfr_set_str(upper, "27.93440258349593636382617688119960026762582677522522772321791759483568220323", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "47.86670297318110429083403341488049729010208754324371069341209027893241145861", 10, MPFR_RNDD);
mpfr_set_str(upper, "47.86670297318110429083403341488049729010208754324371069341209027893241163178", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "2.540421055975094107496163912081342327057333764963166389298137647930275758212", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.540421055975094107496163912081342327057333764963166389298137647930275759112", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1953120165218545386652818197389028506620219708106015567981613528048907726668", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1953120165218545386652818197389028506620219708106015567981613528048907726089", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "5.646811366667312808647010367261095626691464824479257868888312124817293224771", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.646811366667312808647010367261095626691464824479257868888312124817293226478", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "-24.85359430438419560161949745911990798339518452853226451727342609661921996619", 10, MPFR_RNDD);
mpfr_set_str(upper, "-24.85359430438419560161949745911990798339518452853226451727342609661921992951", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "-83.17055424219357694451440541332243022352209541584839063347716246724702223733", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.17055424219357694451440541332243022352209541584839063347716246724701773533", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "4.288234022048965627139970219587040627911401861834633634899765800958985166681", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.288234022048965627139970219587040627911401861834633634899765800958985174815", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "0.05428613072489158299759630217338971086340348235614529889855742487072050134722", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05428613072489158299759630217338971086340348235614529889855742487072050135760", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "59.21458858748293861865634510006554644800700810349222947325239700205722972106", 10, MPFR_RNDD);
mpfr_set_str(upper, "59.21458858748293861865634510006554644800700810349222947325239700205722975204", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "18.80179054542275544890600448208476202948942893351451939412533774614700882876", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.80179054542275544890600448208476202948942893351451939412533774614700884661", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "3.006642484863175195439533300232151971404609674898834783484125573134512906489", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.006642484863175195439533300232151971404609674898834783484125573134512910651", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "-2.085922264288536726346302889984763530144194906477614863546960612917713544341", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.085922264288536726346302889984763530144194906477614863546960612917707357867", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.4146115147355186673357963253710277285836871651361783512939181701028904191997", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4146115147355186673357963253710277285836871651361783512939181701028904191444", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1279985381294845010862099579068989530401524247153384810704552950069012827042", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1279985381294845010862099579068989530401524247153384810704552950069012815699", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "-1.550458389376845592796097510705686594980841536442625689129893583693448914358", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.550458389376845592796097510705686594980841536442625689129893583693448905566", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "-26.98848561078066875117496051742796546846237450869633108139211896753317445617", 10, MPFR_RNDD);
mpfr_set_str(upper, "-26.98848561078066875117496051742796546846237450869633108139211896753317436642", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "314.4187601671348865777585586034859865797306935562590110416304199369409018972", 10, MPFR_RNDD);
mpfr_set_str(upper, "314.4187601671348865777585586034859865797306935562590110416304199369409038036", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-9.024566176247566318106962108610733611083743637429432777365630056349101496361", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.024566176247566318106962108610733611083743637429432777365630056349101335792", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "-4.812484575577286744139376516195875454254921383954253859287911932506660018869", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.812484575577286744139376516195875454254921383954253859287911932506659897463", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "67.83638750168793508235132828056406198657980336754981489182606861022973881191", 10, MPFR_RNDD);
mpfr_set_str(upper, "67.83638750168793508235132828056406198657980336754981489182606861022973905236", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "-79.39192259142079330668970020486284888464708320495012947662306224869879539885", 10, MPFR_RNDD);
mpfr_set_str(upper, "-79.39192259142079330668970020486284888464708320495012947662306224869879165402", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "-250.5551603055689473471764706117682651044826822352655181015782080485463578302", 10, MPFR_RNDD);
mpfr_set_str(upper, "-250.5551603055689473471764706117682651044826822352655181015782080485463556541", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "74.04453369380481170745045199140567682866135544638014089771066817586286031714", 10, MPFR_RNDD);
mpfr_set_str(upper, "74.04453369380481170745045199140567682866135544638014089771066817586286867518", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "-140.1345767641433043896707084410364570486741059473089897801155893232740876621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.1345767641433043896707084410364570486741059473089897801155893232740742139", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "-21.41823730649282672232239045979014581199556068716885108580261149475605028615", 10, MPFR_RNDD);
mpfr_set_str(upper, "-21.41823730649282672232239045979014581199556068716885108580261149475605025078", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-0.5409287800812704336937718479250473346557698814946275223506905877601319053158", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5409287800812704336937718479250473346557698814946275223506905877601319050580", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.3411713147100317265512734350436430288177008907721559263359849892443220702201", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3411713147100317265512734350436430288177008907721559263359849892443220702891", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "5.280643655014948154376298585070296303932772155103456688215896023251832060850", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.280643655014948154376298585070296303932772155103456688215896023251832267812", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "-1.130998818993847756465393877687082723019450876778485438304016518565448554071", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.130998818993847756465393877687082723019450876778485438304016518565448546712", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "-47.04328577874679941983904577545164954292593309489508272839607863648692836294", 10, MPFR_RNDD);
mpfr_set_str(upper, "-47.04328577874679941983904577545164954292593309489508272839607863648692834001", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.002509343967589959920750261002958933932128242919379851968708613558053576379183", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002509343967589959920750261002958933932128242919379851968708613558053576381112", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "-7.397993923092290890458724997294055123322084823003296845470717894519390575500", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7.397993923092290890458724997294055123322084823003296845470717894519390501868", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "463.0573608581384261625182069705786459067947944506963817171984078292215097575", 10, MPFR_RNDD);
mpfr_set_str(upper, "463.0573608581384261625182069705786459067947944506963817171984078292215123414", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.04545780586901879991875834282382002925325868039212917279900942587884526128480", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04545780586901879991875834282382002925325868039212917279900942587884526130116", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.003297533919025634935823450074600565649091595680394400772709478201195364845703", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.003297533919025634935823450074600565649091595680394400772709478201195364845436", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "-40.39906440892708078305145927773204918613443655156537857369769882422289833785", 10, MPFR_RNDD);
mpfr_set_str(upper, "-40.39906440892708078305145927773204918613443655156537857369769882422289820720", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "1.197345889116464794438608019848323677617698056780065714629045693295682673907", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.197345889116464794438608019848323677617698056780065714629045693295682675145", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "52.97419912116209132297928160420858017194025639742491665471612486846235997257", 10, MPFR_RNDD);
mpfr_set_str(upper, "52.97419912116209132297928160420858017194025639742491665471612486846236561139", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "422.5619413606868221062636337448648397347832595449923506062520478539648513759", 10, MPFR_RNDD);
mpfr_set_str(upper, "422.5619413606868221062636337448648397347832595449923506062520478539648634344", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.03114934918874448197518331684004057166205009777610304307736153057064826469543", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.03114934918874448197518331684004057166205009777610304307736153057064826471777", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1736810972926281326674349292500904151200110994439059680167335485239771295987", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1736810972926281326674349292500904151200110994439059680167335485239771294517", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "56.23265277033486098306833293529282899538588566527734334415297664865538052069", 10, MPFR_RNDD);
mpfr_set_str(upper, "56.23265277033486098306833293529282899538588566527734334415297664865538056792", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1048984069769230716620129429405677516571521183538191974012637923369363077554", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1048984069769230716620129429405677516571521183538191974012637923369363077174", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "21.36900889305007187271455083294004756983353389008187951653817902432787725009", 10, MPFR_RNDD);
mpfr_set_str(upper, "21.36900889305007187271455083294004756983353389008187951653817902432787758964", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-33.54088129272709409291129105447963088650378169966150508002565852906403426238", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33.54088129272709409291129105447963088650378169966150508002565852906403183845", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.04088965364445209488908035578642004242596873969964835303366885438169003815538", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.04088965364445209488908035578642004242596873969964835303366885438169003831015", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-15.82590817847534286327774136517765811584017926915086821839644573496491662162", 10, MPFR_RNDD);
mpfr_set_str(upper, "-15.82590817847534286327774136517765811584017926915086821839644573496491659889", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7438210978147170789349488317713052354509762139530321018757422935437414277729", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7438210978147170789349488317713052354509762139530321018757422935437414276948", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "0.4320081231271065010043833947066784812871823227785082457989924747605664777539", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4320081231271065010043833947066784812871823227785082457989924747605664779201", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "-156.9108695898965524724491060722717593040339008346816628589544371086668566219", 10, MPFR_RNDD);
mpfr_set_str(upper, "-156.9108695898965524724491060722717593040339008346816628589544371086668419230", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "23.70485246563941713333729693667710694318554344177548590337410707398842051790", 10, MPFR_RNDD);
mpfr_set_str(upper, "23.70485246563941713333729693667710694318554344177548590337410707398842101583", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.02908238154581424032280130872855317095823845666577028041867139494892473568310", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02908238154581424032280130872855317095823845666577028041867139494892473566414", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "370.5573179348091015774654106233479962246687294710189348008831303899256884155", 10, MPFR_RNDD);
mpfr_set_str(upper, "370.5573179348091015774654106233479962246687294710189348008831303899256902865", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.02055162469685300306337025639648242075066198171169048640573211298433692171345", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02055162469685300306337025639648242075066198171169048640573211298433692171014", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "7.479459239501122170090323416848627277229089101607486393100670025075759523917", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.479459239501122170090323416848627277229089101607486393100670025075760452743", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "0.4437466642807727461190530476030870604659857252896109847987201522544096346995", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4437466642807727461190530476030870604659857252896109847987201522544096347246", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "0.002504832369843200948776993351379372614012918477073219762930930508326908788393", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.002504832369843200948776993351379372614012918477073219762930930508326908873478", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "92.56714165445963421699855610199462568878655791259491327819088712746864311787", 10, MPFR_RNDD);
mpfr_set_str(upper, "92.56714165445963421699855610199462568878655791259491327819088712746864537896", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.7036956602038403358776071157401084714764001290860666897559893511727942276530", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.7036956602038403358776071157401084714764001290860666897559893511727942268914", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-875.7767901753968582275947918577484365211756795413857132967287106865035952217", 10, MPFR_RNDD);
mpfr_set_str(upper, "-875.7767901753968582275947918577484365211756795413857132967287106865035892034", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "-1.630789671584378068011091596132527643159359639300825994099324669978713761779", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.630789671584378068011091596132527643159359639300825994099324669978713745145", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "-542.5418058765755380857582142298261115887948009275982654669271506250137058511", 10, MPFR_RNDD);
mpfr_set_str(upper, "-542.5418058765755380857582142298261115887948009275982654669271506250137024032", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "168.9953533233178682124195115186092512460150114292577860873745377937382921927", 10, MPFR_RNDD);
mpfr_set_str(upper, "168.9953533233178682124195115186092512460150114292577860873745377937383050920", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "-0.1134447429393845159166110240443461171936965815821268091614101733391728636119", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1134447429393845159166110240443461171936965815821268091614101733391728619088", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "3.518929811956529882958821372918469758876878658567066176739485994028444045652", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.518929811956529882958821372918469758876878658567066176739485994028444048627", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6776545760906433579755200257638690972316034105180945985495323737700582752194", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6776545760906433579755200257638690972316034105180945985495323737700582753482", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "65.92364641018961551616417933964652146253234736337820309595170401981422162597", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.92364641018961551616417933964652146253234736337820309595170401981422186249", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "2.220084741267399899574008406988001023818300733237848074123495710373604356021", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.220084741267399899574008406988001023818300733237848074123495710373604359013", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "-266.7757913995972619492254138755413271760208676850194456458319264841178075520", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.7757913995972619492254138755413271760208676850194456458319264841178033235", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "-110.1483459883904929768747891604724168616779376240379553059431425029650982831", 10, MPFR_RNDD);
mpfr_set_str(upper, "-110.1483459883904929768747891604724168616779376240379553059431425029650819824", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.02877449928795030329400980476689438796106064599183634608677430259533453154440", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02877449928795030329400980476689438796106064599183634608677430259533453148527", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "68.04070112220922528317441515769152414228514266789027662346062407442513569676", 10, MPFR_RNDD);
mpfr_set_str(upper, "68.04070112220922528317441515769152414228514266789027662346062407442513659786", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-173.5664582345921490305075833995659178734060789860237915693625752851451540563", 10, MPFR_RNDD);
mpfr_set_str(upper, "-173.5664582345921490305075833995659178734060789860237915693625752851451527779", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "-170.6904210570035442609378497646088130530561723385628584847732955939297307505", 10, MPFR_RNDD);
mpfr_set_str(upper, "-170.6904210570035442609378497646088130530561723385628584847732955939297304121", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-220.7646040478223879347173958124811981890007044605983080437753361313824788189", 10, MPFR_RNDD);
mpfr_set_str(upper, "-220.7646040478223879347173958124811981890007044605983080437753361313824781968", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "12.54585694161666182368583351800167643360799359756442710519832615969519243021", 10, MPFR_RNDD);
mpfr_set_str(upper, "12.54585694161666182368583351800167643360799359756442710519832615969519528998", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-4.523597745837428186360971505460906598741086730901220615249696492880168593788", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.523597745837428186360971505460906598741086730901220615249696492880168590769", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-67.94896297191125332375955905067477823051665789253930736509103225725554522781", 10, MPFR_RNDD);
mpfr_set_str(upper, "-67.94896297191125332375955905067477823051665789253930736509103225725553559921", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "6.336344780707445881157319813165741556903527707756001189290927479943757051891", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.336344780707445881157319813165741556903527707756001189290927479943757054375", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "181.7713776239208118960293866250514070102905756245422867941445213995718215551", 10, MPFR_RNDD);
mpfr_set_str(upper, "181.7713776239208118960293866250514070102905756245422867941445213995718217707", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.06880863610455357967660738668267275460924228025763039764460199076646834151312", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.06880863610455357967660738668267275460924228025763039764460199076646834146031", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "-1.703228735940551263356659388642397777032758871820119947122872858330964651214", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.703228735940551263356659388642397777032758871820119947122872858330964650491", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.6190565020394771325166907647501793938316395771051884673498580998214840148986", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6190565020394771325166907647501793938316395771051884673498580998214840147900", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-200.8046436314313540746621770897397538181331265092487343488208131313604631212", 10, MPFR_RNDD);
mpfr_set_str(upper, "-200.8046436314313540746621770897397538181331265092487343488208131313604629445", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "825.5656756166473558827211924928982689832254999529239160158855672974203461437", 10, MPFR_RNDD);
mpfr_set_str(upper, "825.5656756166473558827211924928982689832254999529239160158855672974203613652", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-38.15484903498140454610077702769211386343603503793638630501824176375076270296", 10, MPFR_RNDD);
mpfr_set_str(upper, "-38.15484903498140454610077702769211386343603503793638630501824176375076243078", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "70.91704396500110268332414291755443051639076201610948955159814697802877632773", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.91704396500110268332414291755443051639076201610948955159814697802877640387", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "11.09748212970435821506208215321284846393483948155216359875887708696000030156", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.09748212970435821506208215321284846393483948155216359875887708696000031581", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-90.23073030770107156483771266078917768771319881950125408207440826662723557218", 10, MPFR_RNDD);
mpfr_set_str(upper, "-90.23073030770107156483771266078917768771319881950125408207440826662723466428", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "-11.34159079957029893511080191150848393028129859529463947619956001227212185661", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.34159079957029893511080191150848393028129859529463947619956001227212128145", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "-4.484699502271315481908574608339739456459478091441079141389951674056394409287", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.484699502271315481908574608339739456459478091441079141389951674056393769579", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "-116.2450011794516175406718946649785274458406515186367442749300551597472314591", 10, MPFR_RNDD);
mpfr_set_str(upper, "-116.2450011794516175406718946649785274458406515186367442749300551597472306672", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "4.902664177715416836065752541804849776178870795762420969751357803506075175735", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.902664177715416836065752541804849776178870795762420969751357803506075179062", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "0.8034487554954065172575821037531806235394245224930481983476298335449821285432", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.8034487554954065172575821037531806235394245224930481983476298335449821286634", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "-354.1113987035611352629012853969576947781002579953368877384576526233483344572", 10, MPFR_RNDD);
mpfr_set_str(upper, "-354.1113987035611352629012853969576947781002579953368877384576526233483265222", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "250.6629954945488419947225245244141759664367486229551936224794165619424351465", 10, MPFR_RNDD);
mpfr_set_str(upper, "250.6629954945488419947225245244141759664367486229551936224794165619424400174", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "-10.83731590741031578608349803898759704325223076919278379723321216838136382093", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.83731590741031578608349803898759704325223076919278379723321216838136381756", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "-1.280521485292837138791598724732602451491912848474492923251575310209071756914", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.280521485292837138791598724732602451491912848474492923251575310209071756125", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "89.89374821831137291366279469992248769661443363454386947607682377350065213422", 10, MPFR_RNDD);
mpfr_set_str(upper, "89.89374821831137291366279469992248769661443363454386947607682377350065456201", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-137.2454518110376663931249030326338039707277341609941333245583090327939245346", 10, MPFR_RNDD);
mpfr_set_str(upper, "-137.2454518110376663931249030326338039707277341609941333245583090327939243405", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "20.15065157361037488199730645483628316305187981791010143828108680772466602784", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.15065157361037488199730645483628316305187981791010143828108680772467629984", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "319.2532346138854093775878066861482809555619426803277761139508669917938292949", 10, MPFR_RNDD);
mpfr_set_str(upper, "319.2532346138854093775878066861482809555619426803277761139508669917938419150", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-10.02564192929394772606148815782772772011271265127982338939180363859446450955", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.02564192929394772606148815782772772011271265127982338939180363859446450729", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.03543927515518211393924623082931377309589317711684388968968900702281783060445", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.03543927515518211393924623082931377309589317711684388968968900702281783059868", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "0.05560715803425777020165177157866911519966471648535278553435955890253282938688", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05560715803425777020165177157866911519966471648535278553435955890253282938898", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "-2.435129718024998918336912421407366508107215805281890179709193407646718397375", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.435129718024998918336912421407366508107215805281890179709193407646718396810", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "418.7782429986996035749066328840170049920027484889604937062194849596474171800", 10, MPFR_RNDD);
mpfr_set_str(upper, "418.7782429986996035749066328840170049920027484889604937062194849596474178937", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "469.5721842041523411660199124357483017541607520837278216306161194242741541912", 10, MPFR_RNDD);
mpfr_set_str(upper, "469.5721842041523411660199124357483017541607520837278216306161194242741553717", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-11.58529204727248900388024947707288794075671577547983638342758680631904588947", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.58529204727248900388024947707288794075671577547983638342758680631904588250", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/ttetra-13.pds <==
23 16 7 4 18 27 22 34 34 50 23 11 7 2 11 27 22 22 34 34 23 16 7 4 18 27 22 34 34 50 
1.150512432056443413050398642091276851812695182839243693146131964138102363823015e-31 1.363559022166188641946405043055315708757079370049951943381553619500535141401721e-28 2.713658150962944970109166892379170943056616425821965153007272943700335770057018e-29 2.648336276372112633991957884451526098218906766023591889603957006133954200848633e-26 5.859016818799942092541404292631411025106662533391037672289639431458194540901372e-29 4.411122778651045793257820852604179408475640673429057000731705148591269603013755e-32 9.700783553365251035779816538378717902859589917748560561880136957962138636584486e-31 2.122349872908291929826655184035553329867951486669312447628549934806238115688537e-31 7.062472589541035193258017088807016310367837382101352575350815111628563181932458e-31 8.258969140777943864574148907309001454731466285713876725341059183997075859785519e-33 2.457647318657100086996733980787012804825362369686803903627311258065595927315775e-32 3.008316115351213230188587161770828632027285472461146345713730857769494942422453e-29 4.383115465888830523629841441400475970598208866428949469599890661464397314639462e-30 4.773759625157359311969412198184483825701969573924968948731770466272636257905548e-27 1.382772461664524324700772345800024321347242173367659518274381642904639686016102e-29 9.641998516937130561152575029513699952087191764942055268900462821682024223758269e-33 1.006170644804623584157620417520442686535747247792434606336327441801405166611167e-31 3.073031432941834607658752053822522246698449581458561294189556617521684478264796e-31 7.479366190454177028116173601452704140246996633406978766514426688704858802725284e-32 3.171492370415712041083148692966244109339797135239692934496339145766752878659149e-32 7.857269273077190464231443369797006882130018909154841024523292391203925477252993e-32 1.052435473683968839064293499243200045589936736668131808861994478450016831468315e-29 1.400042829308067944484245775912940865552449762256702683000225131022315902531446e-29 1.844088666360255854199252661960373083497023404611416210717324350974291011564708e-27 4.598550838445618361475891833135217897329538741015865538909847577761482261235412e-30 3.077051535700139531488282125115430603803758261990297192815026137305337095483484e-32 3.340381721360622708661266601089005955697333964956760196036622891986789358467846e-31 8.311536224165089547597030180866418359244797527956400334574658414561820156097968e-32 2.459246332268508694520568019187823484890151233016227085828766826927804169614529e-31 6.63984201547763052238617147994177072823515716852887641677709936814864298172158e-33 
0 0 0 1.000000000000000000000000000010853927521414522202654653558242661349812529857285
0 0 1 -2.544136595001975311795985093515471317617081985690663179780789467408848166048265
0 0 2 2.282849809499426141979899046546963557805432747293652646251448908173384657742935
0 0 3 2.46551108862304887957649090969656788036900898646706712283856447977647688459007
0 0 4 -0.9777510645782983935918164598738277958390739401852029015827576174244517447583948
0 0 5 -0.39878343982669627146794873601543029551673009901794570434336946879603013594064
0 0 6 -0.0135310101302850270667066911695978242336154030568945359167548759896764250026991
0 0 7 0.2461647099916124558130946408699677432421042371786339031199836900047975662936107
0 0 8 -0.4183410520204161032703923719764550259978369096119746500058228671483928196526807
0 0 9 -0.5468819387479429845611067721517495208940473021325288963464252412963540333149208
0 0 10 -0.8303534109456439587551816229131164542066169314440429457540670691260917847193266
0 0 11 -0.03722836644227837685522194753556783815195461177577872182283008913823133620756868
0 0 12 0.163777954399111739105121575068037708323932637763725863040332307278603504805539
0 0 13 0.2603619539630316648159203312938131416393008360108776254336899573806255152853066
0 0 14 0.4326003325537898581293096798385670100492742964699810734675584378253543928019009
0 0 15 0.02963789185821168412867779085301953692850284585222627774867947192508837375088862
0 0 16 0.002526720541718434162826388003677194031802618013606917318574037433032075371105685
0 0 17 -0.01602380377357794073272474721780845866984985353431996559019222488100508532849368
0 0 18 -0.03239356608568162612615689165672685580992532477471569123806254675715837884382185
0 0 19 -0.02201409822819846488470659689670432546569174220325507632750836311454424558151848
0 0 20 -0.04852745790262072882705405247935407982691472823462274482412210259467632455044227
0 0 21 -0.01273967481791529836869404012468075253680877013693644194064663424491930312097887
0 0 22 0.1396566889645494220427102097550713967334095215289358683318075233882739113485975
0 1 1 2.808548990924121556536235412843197913438400166599751324296257419298093162843656
0 1 2 -6.03675012760506878025606489283986914016341008905901519758535993064492701724086
0 1 3 -3.398300055653120356823365694854916756325219278025091979108981350221050692707086
0 1 4 4.376340666063733923821344203258368300059376976273270268425269417218527949036264
0 1 5 2.270116959025216912134556184319952605838556762213025534865460215410929170491499
0 1 6 -0.295371974726726063906284413483331940892017028340344325575552895752330916029334
0 1 7 -1.489643134479600240148149649041884952016117399184369271254566639724384469544929
0 1 8 -0.6072873146151341934642912906780084797301878605171403135291103912506497472220267
0 1 9 1.21575977370459580794634888693183485819991592909123617709856457624329241006151
0 1 10 0.7845845548854243472612195355214279868740842020612274368784178094182367603584678
0 1 11 0.2572026673226738131307012539580377390767102213427651447700342421217195323406068
0 1 12 -0.02629249663485208719121129092609770401698499871710104226728603110393582096603702
0 1 13 -0.6107588745896922134856099772675267775718546786121439565210549464375915290632093
0 1 14 -0.002984999714614055949822407182597036865168808113174949841553662592895224728496493
0 1 15 -0.4531886021349549709452239538315810812786546832416094088449870088009610623683626
0 1 16 -0.01820007217111845035609580376228427875641947103770941603132905911324949522080195
0 1 17 0.01371047686569793394563761810252089607923747884582394576877700190218527253925993
0 1 18 0.0927093309980398878337724670822585235765587314918937479288387542268294534780347
0 1 19 0.03346842939613746652107404499760631027016812649077598233194391367067574230846863
0 1 20 -0.003218177141525727296135407170833341275002097707536717632997754978066532430335319
0 1 21 0.01093861937883273123519592962504649856186821362037994052696037584805939232039134
0 1 22 -0.04659464399962292273687855444417173996951872506079185151133170837037648124956611
0 2 2 4.585433313675174793227120742180781181926118234502326962812355917234163938384689
0 2 3 -3.416820618273108404985896256374892148024925803774326410184607989990894443146226
0 2 4 -5.288104200260654013516359149983721098932761886450485299382832218856801550385782
0 2 5 -1.020288250677080115401888600789381435632106733585395850555579750441321633482306
0 2 6 2.756110896366118341019142391734925230201363190130181946803296152521186127128604
0 2 7 2.083946136272166309688925021336562074000858046415670401641969940574387656645654
0 2 8 2.901963992468376404945165575116603426283542413214255016528671967970773013109641
0 2 9 -0.5516615410927969931876924998601316618931350848865439521320670250382532169400272
0 2 10 2.362145269788144290797032430225739663553903151322751779390761205087275737400885
0 2 11 -0.3601534337623054142436982386692205353541427117969484465989391917762907612011302
0 2 12 -0.8484481188485106291862695503683538426853158020361703864622884283977223811165391
0 2 13 -0.1626240623202690205361635521257851110291859646268357447193017740253058021214583
0 2 14 -2.548390706717485987772303726127897873607685043187337108997070666553128859852292
0 2 15 0.2217816092568508994720922440503285782115348209173061753981907281174546423870285
0 2 16 0.02373016077403013183153326863302602977761602369487548599209380069381405426665727
0 2 17 0.06965414845867294990387070238525818576522245744370472554616662581623267193187194
0 2 18 0.0338508683909709171142171887163251030129914887685298497191080607753082222412366
0 2 19 0.01531412700868460531055035128024626381482207275533292058212226458848152800214025
0 2 20 0.3595531761488445935152785575064474382547388647604545968121628021510588131819226
0 2 21 0.1417760864750672160080890034936917013486010409298554130950153996936385165676814
0 2 22 -1.359830827867424916145042843775973027876402253417838566370738567580311746659724
0 3 3 4.98218815066503017387809707286054937843833473755712546447889727611092425540011
0 3 4 -0.05298176553849721058373754899547566486631665005452074579318449996251897191612225
0 3 5 -4.751784630366943796935364180440521222232032705563176028567226043750745038186915
0 3 6 -2.967904274968931580523663210874809285870437655174504219056544868476142714834418
0 3 7 0.01331156316590249210450095545023649560447285808642687050018580800162094195110886
0 3 8 1.949913098848726132690927494142023789199243219616211155497926274222954282205709
0 3 9 2.375808474025297056548837953281900020841712348752836377526370537821954711790723
0 3 10 -1.17491347324125270716056041754781461661943662255142298540288529540360444588729
0 3 11 -0.006927927237490432189486208270583441049421067499612093650094771823610259201538041
0 3 12 -0.3225579467540192962512762630915747021300875615222729214549513103075053997653894
0 3 13 -0.4863280065596541190181381821386759535706974572971120849685925574885335300827411
0 3 14 0.59329717930792007458776585376699724491521333058751671743653000026069122567619
0 3 15 1.385767507834551206992573641088698854208570488379167826799858388398384212117005
0 3 16 0.001326991317116064341948161447500031984485856856848674217111916953658439709412892
0 3 17 0.01875661333171943033553636849109993249003647325687391415126844672612821183743814
0 3 18 0.02355329613013746998812621657475490724035932288629019697385113634455039513725692
0 3 19 0.0575811171333662434325108809703537603160528232491324651769752518778983777091229
0 3 20 -0.1091358131484821659832431017756153987698376224160662137495754254325232183141979
0 3 21 -0.2040661658309151322888480325965373731924267076084930039009991864533644160084361
0 3 22 0.8164384330975669190389131508143244208940059456033600617440049445332668903164073
0 4 4 1.351083675868195882920061845257297359976068885633741188535380231733668863001147
0 4 5 -0.3510510896625756590112581185568052769721510492064708711566036451595955959432966
0 4 6 1.139351481637866637230019337732546184547534147436858189354402167675823600308462
0 4 7 -0.7093988646847270465634641855634972037714105033607772433297514231820168756270802
0 4 8 -2.078307938970990028609641623289878846317095583854755646694359730938456824755105
0 4 9 1.761554418901170128970746677468629361763338910510830132813466951305756023266204
0 4 10 0.642773229240273061081707096067317090004373580538865862319638090606662170327331
0 4 11 0.1316202297079103183385319770425664800369642618928607485499128841608062851046009
0 4 12 0.7651111765012497250711241017569763441939133825956183049264187616956225789533109
0 4 13 0.1914980321875779734507139140505054836496648313657455865954094987078503678153839
0 4 14 1.617856080169426551710159650124168788129339381977806551591352850977918305654926
0 4 15 -2.134906382909536219561035511898809794285024771830169834543335456603467295714239
0 4 16 -0.008822823415086446703576326904449099214717536116317737416986334655365099772931698
0 4 17 -0.06960562269706123774750736973665508083749982391641226727778278623500893167886964
0 4 18 -0.09435820208899577919186119066907514908123417127638822673255323170814835927658739
0 4 19 0.02273655188112865187194331752408957698566083219090337194225505615984002309438823
0 4 20 -0.2659313414647146429644702598974330122590645746538065492273894493319284956997991
0 4 21 0.09676818445436355289484370243022151855917688931752184106209908466497733537225889
0 4 22 0.974464738052488068813807836448730570912836976550443138544674684604214237707675
0 5 5 3.553125255499276693383409459355924455682115451919849651075629892378922093936984
0 5 6 -2.67735141247998871071003863537273290234684856404220719818303625118298866655637
0 5 7 0.05766975193924420409389209188269322997340207476646497497696316921404286086553318
0 5 8 -2.682399757545543509783727453927025571535347454485450789729159956753724041007573
0 5 9 -6.368011086105409134071213714383655825056155339068395851593736521429121921985704
0 5 10 -1.790227255209240046438073541239930191436857170499380531112828013121053399005123
0 5 11 -0.04721969964601600242015516003952558377016606928741967501341060430545208149936693
0 5 12 0.8125850368377555566609336020733281938485292692939098806402528275667600099980749
0 5 13 2.082424692218011690360975221536807307431543179956299611006114599905265911040404
0 5 14 0.3241368171407983481517112802278922810642873938953950819011920209413116886942947
0 5 15 1.818331896562543782074680265538275324683031305188984380341310374943814797281476
0 5 16 0.007284481059185430643506169579964784891533137120649659658127069953070901111639975
0 5 17 -0.07870539556642862479043543156300961322116497430929647446850998454076471534567538
0 5 18 -0.2490235701062058882689728206390290106171983629518026585956021827047144974607636
0 5 19 -0.1403305856876815352387490967404154723452315284396145786715933802886979856802908
0 5 20 -0.07695414426125209368264721575898799510883230652732078354165372171681806609175197
0 5 21 -0.05921386186257412682596214368613380508059714056937961166872104498041708042617968
0 5 22 -0.2818434693565486404095586845349401837741622482073393870800569920313483256192429
0 6 6 8.880929873867381169173903756771227331042647396548820399256991473024681834231407
0 6 7 -0.03272104973361899451008319410040967760605317844207458362504449950978656954790762
0 6 8 -0.1453536762934418966629008533361387646450008390985069480312660148935224732070193
0 6 9 -0.05348121768791289870990889118886368278361063992482982824887191142981515918203857
0 6 10 -4.314063479162861784000737731177455736220951274403699936350618652470218349224559
0 6 11 0.009065330584407964949036071828180746782423856482374449574437318412647609651702735
0 6 12 0.1048667868616805742633951621245211403768906500289471765604687225869197603213469
0 6 13 0.1020133687961181926235719034485121859539531202064543420819691824358928032675441
0 6 14 1.443630027782888996766217234375926730641308724365387304508430338151187689895848
0 6 15 -1.098465263935586830471639367161094741934954296133913536875019946512652779989119
0 6 16 -0.0004780596676135304169296470969902701431356780294278186034735424778314886098745071
0 6 17 -0.01714318503121479528120693616535858395623367690528994459961715105425716541469273
0 6 18 -0.00951858029708584916903619009280830157014566279191827683203270297213542562774507
0 6 19 -0.0232771000640625034302366427137834940406524752280765711903349131684937862951976
0 6 20 -0.07599992631694157695179969217089283654561920692442047295414475578940608458209686
0 6 21 -0.199236368881644804996039282184371602616237347487300707280762336703557676638765
0 6 22 3.053533639418974860928438210509589026357998199884223112438184059547449849511564
0 7 7 0.104549887244786527339285993513134157817106397759871010220152319692341189664169
0 7 8 -0.2300607411309671152531815052695812391635569451144730340809111009396435163065409
0 7 9 0.1361888238396260139502761913963820488355752969752630269684573362573080551375679
0 7 10 -3.105454166217387539067890866758447016754972362730698090970884957000938565334895
0 7 11 -0.04605670886906354406364874653056579177654025748711638653889689395889529511957346
0 7 12 0.0405325972008947338140094245533764573883034084991302566121956748721852104648243
0 7 13 0.06602193784322310202509980500456516985100042840410059239607698103682595056426669
0 7 14 0.04512210391395460367186350115281889829981989234800621818328263515184745945482483
0 7 15 5.54029935929362244667666157200146886574595329050066818756343582646437855336401
0 7 16 0.005051571025777446293722882419235679140680565399462402709273186074220971291357786
0 7 17 0.00762104556079126007514070239843731493762809835580131778426065217855827462114474
0 7 18 -0.06130235512943798791775782617778444253353810238594406564449302454273188880453538
0 7 19 0.07553557731891095547273642623925385694614818872683591217469480025905068306926212
0 7 20 -0.1303827186679795310612719225034975626940806456683325488695704608905059587814959
0 7 21 0.0641885349735575633761246352485056532402609078767324942304624311217980856571256
0 7 22 -5.425547320713303447531408699203529586636875951850326886811840362002578049868178
0 8 8 0.8112650542851955240448560708542154634992319336634164658365942112172968012514237
0 8 9 0.9823188292731900546490312965854112339117935111145277833084543552797961475083335
0 8 10 -1.746902537233547678088563428554833377982724204942512883757084131333765526397539
0 8 11 0.01427597972887730084193199457972846194866564298728119581833542608830558505686262
0 8 12 -0.3842314038900795172642727303222060300850688936516600449188696750658225718009938
0 8 13 -1.002691434816037568625595011898728936359590210143970091814485953410748262528194
0 8 14 -0.5619865150887708654430619384946134969028498417824453386503725878385614907222727
0 8 15 2.333500526071745625647982849785929739088545618131073174813348375323025412119586
0 8 16 -0.00294358938729719630116550187345457044397202351029221244021627180788125217521534
0 8 17 0.04330308212441653699180336649431197781620141916144341776807379200974609515242278
0 8 18 0.1991122469134384087318408758232142050287388047602546053703939065529006627887142
0 8 19 0.01398676536708022831619079064409400626056084841294396269069313061793630125935393
0 8 20 0.1142846469052638936798792288801267002840841068412929540335939761423159449899745
0 8 21 -0.08679013334577981377744118551245566404374002230853893152588461099173343477046317
0 8 22 -1.791833689551550746511193934920232282994063966744180335984160322439238503333539
0 9 9 0.1071874562714998367674871705365723251295186652432690337927817009418704164932105
0 9 10 2.62324154274029775420526586452616221282877427634997945187527769401249248953433
0 9 11 -0.0005531296712852009833641321434889005682260641588666903678520934298489313575857641
0 9 12 0.005669688218562085000201424343070254620389390531328828729290684574459867751216835
0 9 13 -0.06146401033275448402692488275995302969995613037320781844503463960535382605643898
0 9 14 -2.939743755813304442772813322242653186082584827927712762938798720095254172603495
0 9 15 -0.6959545684981426317603986781000176149478664310019278042169951268598832667193127
0 9 16 0.0001140507804799432194476287921646060263329822808992195658218577084575649943239871
0 9 17 -0.001256604259781835597294293709984560797481015683104997808827668219270298749578634
0 9 18 0.01049089262962898670155148548686458567038921223031178621908791923424124712023011
0 9 19 0.001524628395980114142849831580609230921064683298055932705996191442067808905742118
0 9 20 0.5062435309872852809201233740196078487636463080453714304198224293997324526444609
0 9 21 0.2905965934165750815322322348540379868039980892189981517230611067766745614461987
0 9 22 -2.242368202144319184966600575675320192582232043874769071238637199902699014179832
0 10 10 1.432009187684536868088685977419558083151276106857963114081984864687944276629745e-09
0 10 11 -8.270074217881169146142916180484382988170123003712209260054888028580893860657327e-14
0 10 12 3.575383529877860326417214473170457565009612467089788578974182577339484074318314e-13
0 10 13 -1.994010066339703945559713366872960197117247030508277058863901559833535725435242e-13
0 10 14 -1.567336214678535977072104821648553966520884081901147593051887595664265201681497e-09
0 10 15 -4.010836273483128922261537387860709582570796491351160708813654676326257531550263e-10
0 10 16 1.704289015258750892226574274473020486502144014396288329536049476862481897797947e-14
0 10 17 -4.098523776563056828488482230550934561747617011523989019772292322938022780610013e-14
0 10 18 -1.334734822244476939428125152000891357825906475249427377333382876277500576503846e-13
0 10 19 2.752032561452223581557132168543370277069868794483323409242746895027462001419514e-13
0 10 20 2.683912781009410846688262212040821957298353611260296847231730423102228325373612e-10
0 10 21 1.567330575802421033804678772157189901385889575254549533164656459394719576826856e-10
0 10 22 -1.166754420588336056707175417841568071186798029675299687678095362383509957335898e-09
0 11 11 3.399105719823195162856590863910639837673024397830724724013613990890197839586492e-13
0 11 12 -1.739344033888140443043421308058751884511760089142658495291490198383675445639814e-12
0 11 13 1.403184910671899901573440821194214235302980526913510996956669209545565938066781e-12
0 11 14 7.650184995866061934958760488533621756392907680646654519096052997202398198910511e-11
0 11 15 -9.954424551522953474736824757097101776111351236379136134750437782484670069468496e-11
0 11 16 -7.0087768126629221787897041808818666421151490209999164313066477683711186324534e-14
0 11 17 2.360976359856075789910262763163937447581325939797223427445902761411378304301801e-13
0 11 18 4.138402447282494476284180944166554392379170015819752584141572122569727002914235e-13
0 11 19 -1.168034127304786852826642922773525776116952913585601790889989073437344617075242e-12
0 11 20 -1.093512754020884672334429864179434190567375338924379362696749866108182541066935e-11
0 11 21 -7.71504483640832148271262708750570415353638895638300237789386066910249942780778e-12
0 11 22 1.624095394589751597218821503964978117057821997676215627618575571788534821493937e-10
0 12 12 2.17741072567577455661609190191840230982265902317849261878427954443697816730216e-13
0 12 13 -2.748340652928101066778541729220133836459720001377260166918170017860491058679086e-13
0 12 14 -1.603048313917468264616129903470458221409307448574308104472148717393731141372771e-11
0 12 15 2.15196773415834312320491647576954310124068845232635590103514916871010080862825e-11
0 12 16 -2.000853115154783456423068926823582327804688331178504072352316977323561360060415e-18
0 12 17 -2.483206885969287917705573956736417847632171195860938520909150768333462526223187e-14
0 12 18 -2.017359784207000556272963141816373145009732024090131802098071117041059653461974e-13
0 12 19 5.464958460386760399578577120364952779802033816329158225347751175602303372150401e-13
0 12 20 2.656089886553353108946700809395017067833620458050935197189925858676416919602807e-12
0 12 21 1.289884170615483648875057338696591267409667790200695914715026043368705121416209e-12
0 12 22 -3.543491726952068274895588580267518284375195655337263878704043211234089554233707e-11
0 13 13 1.536026354738187537228224242904501319326022578728927390748675534168658141190665e-13
0 13 14 6.031172805585577273590698776926721539999602353005401894125757787878445447915332e-12
0 13 15 -8.930219134171939172057155227904507781118315501370188467998742906574942468371196e-12
0 13 16 -6.962530078069841521357140816339040478986770955648375642698589257259974938882098e-19
0 13 17 -3.250412879418196900018803436421325256636678630142389417073591086513910806163197e-15
0 13 18 1.906454371251700853697120377841385355458546330814063495772845781692832533040944e-14
0 13 19 -2.824831439918401382389131353651516223982889809688583559729635906791534750945728e-13
0 13 20 -1.087610220035777987978820556194845627337547717385883875112577290638161971423565e-12
0 13 21 -1.998364376309948461239485570620445426925498312622851240283259113004974478242273e-13
0 13 22 1.471419454741431349670261341021429596919299119903005762224403453631677686535884e-11
0 14 14 4.143148889582224322008723897500801460703367921794147821507870131327411274509744e-11
0 14 15 -5.648183065241849785352237329298656337696715618803778700344439560115965874372779e-11
0 14 16 -1.386973132286363600784533110957587302957796673341703253589762601414989320831063e-18
0 14 17 -2.323711914507531940505052201206911452088019106762686805634798907398585877978529e-14
0 14 18 1.850111096018406754765239995891980086078701390248840073718521536663261105943193e-13
0 14 19 -3.253228017587844246361186863948718927190687192794290557698884083336259178294699e-13
0 14 20 -6.506484483304853822303844289896566377924279706123719786635208288434094683680917e-12
0 14 21 -3.98953655353107470483236958447168503184375734747022148070419895303585041872323e-12
0 14 22 9.823930074046744494501104457199648795567009730327598365837012516348246453822682e-11
0 15 15 3.826287043594722432090846898450776418747111180610923854107407663846561525306129e-12
0 15 16 9.841406307274541273133046140717813313056466893121719826398272753986605299595001e-19
0 15 17 -1.231995664476938348873404273715061827013770155469097423519892927278178045264651e-14
0 15 18 9.863924012405295157978388415982083763056921703225461705486162241169168517330021e-14
0 15 19 -1.785234145719243436034998160297155913961980517715421082859594980209445360207622e-13
0 15 20 2.314145307498756248163270495888597624778833956502445628935790148535048922212259e-13
0 15 21 1.992913551534291087703044998560865278340896125903360543699967020847766560037046e-12
0 15 22 -3.008063862108241856583511559362194745321363786209986180047850334923752325700701e-11
0 16 16 2.222296127574528371003168411401674138666444827985512000950339492987477563488102e-16
0 16 17 -9.889657573582542429958015868519596525562577098251252952379399519742970285215495e-15
0 16 18 4.030398682874090448098218443861123841066134582382763842584688325445033338413159e-14
0 16 19 -6.254502689133951510502018315254607815526761955502508897962462145664521688617109e-14
0 16 20 1.630020593439961042905243513023113837272994514730073059153434647431271328507467e-14
0 16 21 -7.00006621007772257383904803241413867256713783114856076953398298215063364299126e-15
0 16 22 -1.464248328839098404970310682223266896121363748449550323926959277736522360976777e-14
0 17 17 2.25167485442190154473570059630455214907901891820673233163974491512515576772077e-14
0 17 18 -2.028791894227597677266568123090351287252582140046902710300521262696108658240845e-13
0 17 19 3.602973725509620689591563278818130485268322236198368458123683290401797316020143e-13
0 17 20 -3.598582365684861847059344985463357487078417624158770057567869270075098900411779e-13
0 17 21 1.181567422664072769786881142992582701126024891330261991342846265963676315105104e-12
0 17 22 -6.443000622058187325977905012008099410534185463899367518549629168547082969801159e-12
0 18 18 1.983781140046280543050628263134088243018077699212789551345753178968028443942994e-14
0 18 19 -5.128912139264994397323488371103485657612688258706065780813110708285275635046948e-14
0 18 20 -7.198766646681241397269287511024144454444403200420459438023693958152212502445297e-13
0 18 21 1.84310510257354486292876665959555138307315717253150752701456737859805138924524e-12
0 18 22 -9.478855987697026862570940502975223822663231614058655521745230835553057745235358e-12
0 19 19 1.999957485375830633888224425329989756537494580640721260140651083442449114233037e-14
0 19 20 -2.972754345301950801823512108641508213211020739084065876829692093302737881075379e-13
0 19 21 6.729587836058642907246818852351378127307789882552535517468133472893047858992072e-13
0 19 22 -3.416479363888580855435284808430241736234089092119618196627479114148444113838322e-12
0 20 20 2.423567874961671763663641755196370452434859777052046694342686457837228588692373e-13
0 20 21 -1.498706693720055421370197643463633735195500911789529636671266339211821240900265e-12
0 20 22 9.142472663224632424753420558741506613389651302057356119069539085192297284648579e-12
0 21 21 1.370150399405787838199086197967845486779522589627010214893049252791425044435732e-13
0 21 22 -1.60670655441693683267215642672851078162692210348348439986418691452307553817113e-12
0 22 22 1.531917396269363429379823260097694744935721740347636456222688450924975926708117e-20
1 0 0 8.924763487238222031792010169389128961163288337901001685862314974670685840450002
1 0 1 -5.602983818671970864652344233027001415993941943829450482016474801185471983884835
1 0 2 -0.2537515089060909032341874850566851882264550613959483023906146521053786734897538
1 0 3 0.6285287199140981368258830772561404067053076928077128998455013797078070816271803
1 0 4 1.067679754419284236026165388658806626300645682571166737482405683235432085411266
1 0 5 0.8238348412997960411496581246686986909213727253389239841332982506346121380363472
1 0 6 0.1375631080436564641127320142204382159863760710500949318346864938104759633305225
1 0 7 -0.1951126673956906740296785447741361279156029571055475968544459550666565459568741
1 0 8 -0.6552101153525367594284283730618193409477996849551873686650544257115216932320281
1 0 9 0.3952238910879100936794294178049672969075557797169892954058843922839707103392504
1 0 10 1.014218482095760137827903346100277827354395255708482702330832172463401607155251
1 0 11 0.004830982878099273406026038661072075209121804718370091509993657304845813269737809
1 0 12 0.07026961767735625415374699658040946595675789071439969667681356261936075067285783
1 0 13 0.03242002691677010986114354383479795011116996835043213410091957148572305855213093
1 0 14 -0.005113000028232939472918400979492018390421463525225346405375680065169810666640718
1 0 15 -0.5627562901316814278330977615495660427976747584638917578687307319022990863468722
1 1 1 5.871332974832516734256956268152149028089472006364621247607350898913840225388305
1 1 2 -5.021478253177300151691488163764820171871329343665149730556008157997864331355234
1 1 3 -3.989721685876358783434375622139961932570581422057386789008879218813231252113844
1 1 4 2.248330994843733392282320361240534104391275726556394952013537663724443200087558
1 1 5 -2.197748734320723639698334072806187187853395972898938226486007892622524526503829
1 1 6 0.8560036060098450099880603014716086427745077526753075174421640066642270930091282
1 1 7 -0.2996805323793030944629807285483705274163755832340934478191866964558925286414712
1 1 8 0.4018203913615714362398146350090780237494047788238040724828874033839061533832919
1 1 9 3.292508453948779853034117734012998987341407441847712751271384372297556742144875
1 1 10 2.180057723521314080608097324389591614733717800172001356632336603652127037716189
1 1 11 0.002600618251908912702769208151775347050905664691468319935763367409215778479970682
1 1 12 -0.04609384281637104419308661564312720191747852239880981797155450730430618207502789
1 1 13 -0.2128626913368821108215348715529114689865256833687001350172678271807011498581078
1 1 14 -0.2134006094536703921815175785440665236535650002561841600330878571137526024197121
1 1 15 -0.7239979051711232786096608742399038899741505696374115452475428379411387470485109
1 2 2 7.374478412389347207181959871893551492437716905040357417962921834241584758669786
1 2 3 -2.188328334646180251188325853209572812288117517281233325836532569889553702869168
1 2 4 -5.191329947250386423590170075255465652825423548333640594078870067038715028476797
1 2 5 -3.932412983168807031956983833809816726300532035555350184979306360930468414806181
1 2 6 0.4957660352312622107785734628115367756479987571495851240547315849124158002574061
1 2 7 1.36267958148197792998457634045038856345822079331558056808365118793328330612182
1 2 8 1.24860654584801817809889361732739720144459345546744901523888816244976051601117
1 2 9 2.075290003838459877329889227860827567291144733533405229718912220369308621415082
1 2 10 3.671098693783220742142120814525956733961639298687842145929793402362955470103261
1 2 11 -0.1234356984353243947096123603240317363619119931102347517457462959466523962956978
1 2 12 -0.1249392749855805444886869316671559387604652500610135726957152121996488070124275
1 2 13 -0.07768581276613805086457484447305736072556578233175094964353846446646160760464091
1 2 14 -0.414914615310164536940834995496548422088940608703602657517343512475733008288664
1 2 15 -1.114396625091546037733468976536476464393332591817605735934636513043474595479795
1 3 3 7.342235313230354152820303287708546609171779845184366804041402342625516508581543
1 3 4 0.7341244919828559479318132671107898908152359927862066271857903175196851972856952
1 3 5 -8.340560250698914370954964386267395939607719948408937896187910763196550037363208
1 3 6 -1.732217955978223326310156223182408474846729499443525183691047358258247473489753
1 3 7 -0.07577513359976977228367804182625119453599862742744456736924367899015977158920009
1 3 8 1.641408543671761684938331878365863694676347353468380701073451674931070873663665
1 3 9 5.744984981782641182827494160060094310955677543446161161701705038401798969301316
1 3 10 1.853527303098680088837318444176411176514781681276089640950937956416847609124877
1 3 11 -0.01135486126804810549597301264471448205761787812900688168193708401835087633903933
1 3 12 -0.1618935597257640317708286953347906005855826995000322369840515216535003635826814
1 3 13 -0.3727539048594723294388672992306081418896612245280159261285019722397801556512651
1 3 14 0.2347060597266748942517779354097766647854059912884839571558456798842731940602674
1 3 15 -1.297846124253191384199498426626699836060914392409880830595843752035847809740114
1 4 4 1.596816143165897305502526084822172952845817795684392310166062633222287864051755
1 4 5 -0.800922346737021914494469442294281532523717520113080974622542719981839307538421
1 4 6 1.742811344443171495661611895025873822440316216907546558445242757598176263058319
1 4 7 -0.8627214196873163851373351629026953472304652940246147074946190943548723870096657
1 4 8 0.2415740481393158969374356940187971295811251006091455137696453413100039610059443
1 4 9 -0.6323575251921455203643974037401311965153464759831919810092594891348117591014829
1 4 10 0.2158880887292310539636837483287941083203657769107220657999011239745607849974697
1 4 11 0.1101642729449025694826196868220164187076468131095007935666792143523188078287748
1 4 12 0.02520055864396814714225956490392217619364246814317328134583708448768378649885921
1 4 13 0.09630119195793435096595675172996357447174365096604574247883950141179077119810076
1 4 14 -0.4550838587311711375043059874151377137632955024813045312284418398962446211741777
1 4 15 0.08616716499201493005317470084595256453607338599958217074282738178524483837785585
1 5 5 2.961662081502800516455207532276182991046964322794772507481814094446826055640577
1 5 6 -4.835309373590534185800166001544916906961602711842033397770639398866492275049603
1 5 7 -0.1262727693239030201219119917180855707612094754411137889109637413165694769985603
1 5 8 -1.027216110264447489484601481264300947445266742811128584218118456074454812881169
1 5 9 -3.331752912557811682587892021067844226462547404383303900466622792794830961062918
1 5 10 -1.81612211352401602986059569415668967246179366394017276093857570922181059625262
1 5 11 0.02100979784548218771211282543611160443924782361963172148710571438771824983162937
1 5 12 0.2083405462830475139433563519184915334794397656680706231490164292197754076528477
1 5 13 0.08225673480062914734488699628460727604452198340571116716165643011215575788288231
1 5 14 -0.4662143081813018575189874670556455181259473800162340999219475573242568390015828
1 5 15 2.157394803617310224927933552595762667782345153878321310598378338689980326101516
1 6 6 8.422463513294807393316510288867107747302889382529106469201089311506209317268721
1 6 7 0.002733518001749113870006658542401028772652107896341998605658387224057727301841309
1 6 8 -0.01470043756831758323965205578463934840219772175724379856299575945584942976055887
1 6 9 0.3534386863019521506335776615051199147215709980595128277721777315110769350688315
1 6 10 -5.04778735020637939409087024208922482632090576557855671546038883267513647240221
1 6 11 -0.001547094493639592454089028889018888737803466770727168381927766631472412447446543
1 6 12 0.02299149770895648366479924300731990691360115028774096127324628716742312484461772
1 6 13 -0.1571789050975427141038378382492752577050901323727910467926949249824733115882581
1 6 14 0.4685402210356256258036884602639073698614841203160065128108031830268556474679922
1 6 15 1.252384540005526862397498756731489296939255846713897847660182829050475036249636
1 7 7 0.4909573893934230691991641043057631816579286893421657439093603649184231243052043
1 7 8 -1.448962365289209905655964000163339237180423041031357714608360164366710164579433
1 7 9 1.539058253924406997087953052407874992132996395894871558513732962360310462682023
1 7 10 1.701490854617578063941473703320832769683206364015337155080032853411034993304877
1 7 11 -0.1010358263069624514012307371562357326354574514928230939838924697609737495857215
1 7 12 0.1901802981154715733052618265874255170891218526454358525246747311112414422589961
1 7 13 0.06619720323471147238461209318185533454376040391747676935556914755675736201451956
1 7 14 0.9534940885022184687845471629147805018866150323124946585338094766159802927747842
1 7 15 -2.431852660877436834735941741819089404403359826796771839741174388982160639960727
1 8 8 0.7378208842707150907115544660067825996656449836602251437124147401842275714179167
1 8 9 -0.989038412524253415894449469220707778271620049950538515293306312224664630567673
1 8 10 -1.19384496826389932072444030228218370385388826840127769939359334954123272469906
1 8 11 -0.002313905938908483603539964200459281758762695518229171586121680248483109690076064
1 8 12 -0.1171656439890974109603996000601750215805021120020822845941167884464474908453587
1 8 13 -0.08125586174711931341726306726701927727535933119818224712969728752571543912788797
1 8 14 -0.02489647852028185746455215832020574454537387598634358150518524533680101516519101
1 8 15 1.255185589024305661055152588665518669022691585272052806024417714753924643954446
1 9 9 1.148121099998164909246388017731084287966053616539702063448546648501129018941047e-11
1 9 10 -2.676925409803066043633949406465225268290141266991589581182338723263445546885791e-11
1 9 11 3.94306616925721532546211068973345996193571336280359234847468327287788497425533e-14
1 9 12 4.372232857613391850292297395934683143808765641019078225894999608451368662780744e-14
1 9 13 -4.702865823557495407779760666133650996061823127109851410986638658782512305181317e-12
1 9 14 -7.368521535126016360053359556595114901892597897474208443365531426582452879508276e-12
1 9 15 3.783525868087819435657948167864729403688071939589797766468424842939311730687257e-11
1 10 10 3.02345789581497472583522929204251674659186001819554447730931604375062549383743e-12
1 10 11 5.258789658636227917154241033664947614937737769806732208836457959233450370844366e-14
1 10 12 -5.977746048001987872112931763471507875194924111836463130211113581085418922464532e-13
1 10 13 7.021229394916533627564523470122365814541672787123663196688305902001836450049405e-13
1 10 14 7.703361399787273385708772791197159496912581529265564300078956429667122713966531e-12
1 10 15 -1.258324310928232972653486471165397155375312479194124945124371398218154054501087e-11
1 11 11 7.642986360887647420987763568341124049254946120782842898784663295324737089650685e-14
1 11 12 -7.320447233449852844612769568987658358226560272556637256697998102680353442947611e-13
1 11 13 4.863774487184047326873196930571475318275050364429524487098392760099757221432896e-13
1 11 14 5.846353786146204981141447979395288779509450851369276779808078209571126896713697e-12
1 11 15 -5.705879307745127549081026455698930214476215530263938591533264246084440181234982e-12
1 12 12 9.03749295072566215020996158633872781006224137037314870252326433375110452718997e-14
1 12 13 -1.674644964272506397923257818014183328132397465911729004621660055784207367943163e-13
1 12 14 -1.225899483169834803551405775827662879186467927719500851878767466813020156275589e-12
1 12 15 1.487034435194335379430768917751703499880818125865658329201704202989664347143305e-12
1 13 13 2.872738287012332170665988499969038204514079567830374215667344365172189710096458e-13
1 13 14 -8.6404645358759586285009230639213925560561204074676778079282688479300426176323e-13
1 13 15 1.91170088553956593344969399811331537480391375930137562471372697429438962202586e-13
1 14 14 4.719733330935600702769682539442726361893973913636600703814200638152602483437533e-13
1 14 15 -7.449478224529581483859567877733098962005654803797255546577199921739084858215358e-13
1 15 15 1.679493916502498928015644921673775526715773814272478412690852121745320000565296e-24
2 0 0 5.880803122654555287210664067679848557785957399018305872771936113780453392250793
2 0 1 -3.547010418892989918735551785203274379175564091649128098027043279785470123463952
2 0 2 0.9890370441421845803102839302174824288663168989520344476333826768172141169651802
2 0 3 -0.04110551454731883664329243424785439900158554198441599178962078692303362292490476
2 0 4 -0.1026144139753513734414632979309296210594072990116900318125918635217240304876335
2 0 5 0.08342487082872647679314500201467345519993239485001341464448123265917669571135537
2 0 6 1.283034409150716255861429371718999572876701113095573532485494236618347199743144
2 1 1 0.5905414053267485286738790807691101062410441834349262827042994139208817212631284
2 1 2 -0.1772323056313627699097501544089718219096269995579225404612199756694715857730638
2 1 3 -0.9681328499173132298333236534554426819822791637105601179775812098571755870093339
2 1 4 0.01733953174239003554552151433731762535075436094183956511918360002836055221741874
2 1 5 0.1253071443282157484099590756019435675240383865204481697585982435078262614165326
2 1 6 -0.2048342977210909621109719678501346323161663280346525624292384035311252365538653
2 2 2 7.862713926947928441862018021062337894707715979095450162558145964368424440624982e-13
2 2 3 -2.981591886302016669890266074581374387471267081781625204423078302882508309364457e-12
2 2 4 -1.795218220832941653892785642774155732309621267680699991889674086630775975874503e-13
2 2 5 5.149742276412157556920877114902840685006654207270264668844110653137097378434382e-13
2 2 6 9.171231415247815212283339252165682015416278092599186638188868097319188353233258e-12
2 3 3 7.015029974626167897648232787038481785663986257853602645691744584767317270106532e-13
2 3 4 1.452423630774523683812432965477292057341012501455493775505055999623766583383182e-14
2 3 5 -2.389492434108862063279461025178064054607778687341466221836002654187780684407753e-13
2 3 6 -1.157079234756828121481336247821705884151831051694397321806880694337445624270991e-12
2 4 4 2.024464344191075504272596082967672031309862573854852150356762126243414065239737e-14
2 4 5 -1.036657105553595557699580686480480876273145196837601858838818863408909731699699e-13
2 4 6 -5.078674774075128609721653362305989526356598002463634064273384645506049343996739e-12
2 5 5 1.249018774214677340535830380824258387516129048789901726584310732433595590266485e-14
2 5 6 -9.969521354057995305494474121596007076416372462852526504161159583017814723759562e-12
2 6 6 3.041447548200906116023525398256125780662339225218073523112338739315574471273418e-22
3 0 0 7.994313369260752870298379140243179575870482755626255790964557124372719493076666
3 0 1 -4.310031504769859659559620119548048303792437165816445366326437191368409217305917
3 0 2 0.6167985039617038603401330824259038477508537488138118868917237015970152081572835
3 0 3 0.5250735946892429480418701039610861125197651223026110487455102885548643569881636
3 1 1 0.5295398033224517954363661545367915576203622104819650570386410985945545212637486
3 1 2 -0.0768512892814684917144340280232237329957488566407417435318574751788263603075043
3 1 3 -0.4559889866496261850456316787748620866974512043000092103921131281458963821217689
3 2 2 0.04024983796006122127171193877848657080186380652572108607223121443318418497678888
3 2 3 -0.3181059698558088755032674449046302950740112851599922205063092995343100621089806
3 3 3 4.10421380879312090073916378437395788039135579205123678446543800865315804333669e-25
4 0 0 9.999753977343330526286890482593549356067179322459675334915005380193064521378838
4 0 1 -5.08031252216817342095127580993721992135893700836029971102207191288329204227664
4 0 2 1.191667438453906700737229085408789287003080925181327545689652450085422700550477
4 0 3 -0.9123093633822592610323035713591126781433674273699178058498825206538962083440843
4 0 4 -0.3074860572743558749391924528071308712251917199751252213606503478196725259522428
4 0 5 0.1937802696304449317055098126697421552312580354052254384075498613298399898657316
4 0 6 5.408265661299879203671266165883889431335444511050294414027133050392399083285256
4 0 7 0.05883830390829451930412369065929703383348855795385961980385071491616531921954662
4 0 8 -0.118051477130422521746777008366025310749002547976705066926707292114074886319216
4 0 9 0.3764606403580057906438625077753649970794479869707452409302915622629466442651222
4 0 10 -1.379763962660739610791104905068945352300740630592818205840309148806284483900168
4 0 11 -2.401040632853053267689073076118808812474855440918707779148648206880709730208527
4 0 12 0.8432737571886307997924661474951762596697375668749033527146544232848490182284783
4 0 13 0.3230583029880687812409853293820221658840108658087666452639275948728888483184533
4 0 14 -0.2942299861464140596865261615746088797853784022870675860719656645236923573991913
4 0 15 -0.09536551398542263860640177480330860786053126837110628459248830805907415449218929
4 0 16 0.05180984862288561662055739971264978985026280340843731408795982132144975187715005
4 0 17 0.785939580253327402897560698077327223640316675931089272850704224971678914351724
4 1 1 5.919922907955663946420358678353660731724603907652904564788277416580966134585489
4 1 2 -2.013228731245000559457776719822443600747826460351179545557288904196088659585772
4 1 3 -3.846595220510592775670489427594229979206707257103708597670689921560524716718063
4 1 4 -0.2825026413378851128845163652875858693619693272360378220075099200546043339499563
4 1 5 -0.9131258685318652995595861445675560271315704234816127925738279907498629190467377
4 1 6 -4.911410179552169319063890103975178661046044103056139018815939607748292748673702
4 1 7 0.1120095662799917509472231532944635914773737708507848655932997930533449240670322
4 1 8 0.2652464052885225494270806078551437531694981101105425745471206081311920897924595
4 1 9 0.01787571552897373659187849428104658663038071750704565861368573488052427261816933
4 1 10 1.170855804916712486944949352604376758774380706897197462687672053813679098950913
4 1 11 -5.850585367643146940741647175831457823000329851595707756402221492459086481123431
4 1 12 1.478026959452642639758393739923717339977795106847911166452025918818193804212896
4 1 13 0.3427795609428920180063985108215393455293391849854192264508715364812742426402548
4 1 14 1.669791453021490228911175845984457569457578317877081729951625880290961940327488
4 1 15 -0.1063262881647806546751165204830880609577821638291617480850722969339293459659998
4 1 16 -0.2719656326633038514660537030770831575338855308458842124511534581832184677293015
4 1 17 -0.570737516687215129837322893243910226165989966471781046453361379975626873825516
4 2 2 7.34205090342296445710847567651024030898999987067989110783006550369061586651799
4 2 3 1.232281800092416658400303979191841337114471208456686483344155296324133432949527
4 2 4 -3.813581835823729254372612735849402819492391718770446489371625434403887933509293
4 2 5 -4.889754958144446858484610793512763780156357320743503966673414963413450432032936
4 2 6 2.406230470724105002441952723448108554393501550838385378469963852174633133865437
4 2 7 0.5306942314446015570215077869842227956251710433238673302222462620820630889387857
4 2 8 0.6801803001608471321091581551408446001237337907436431957846166329433299499762905
4 2 9 1.130808008556895337858732162389815074893302425291237753155617399655094558724378
4 2 10 -0.715091535358281685713579686831471866619474261361244574957943004609311764187469
4 2 11 3.053955003163155180621169683598659750738958716381052479875683297366702279173299
4 2 12 -7.291252148045000339368314553465843944699731929584872249501069348172507535156642
4 2 13 3.593162277102887898497069129301554917465494296455298412005192914432571687326577
4 2 14 5.540951811607910881311392925220810845421635698559084720330312613964967605107851
4 2 15 -0.5099651115378653934819908195819812412808532695590307533947976259747939328188996
4 2 16 -0.646226290131831916910224116102351644895884092843944590624145906696019478836727
4 2 17 -0.2434590097483370784008166092641945909346900261639027313024459723092639882645051
4 3 3 4.748746411023459335988000177264191300388498583350101912375026825314459580198002
4 3 4 -0.494056178646876441408669127081900632811703212742801493381585576747345111971455
4 3 5 -2.147120419687317275438754913066073966388308893794110843047923842908112269639536
4 3 6 -3.543646858330268642094290309377216218222365067305525689626329276818758866213473
4 3 7 0.1171162834647125445928654661894334124149633572778098138040881935959474917201855
4 3 8 0.2323764636945654651611657036521174611627298209761977930476845432138740763039998
4 3 9 0.4628749340530254857671553828158074469641237353318180733374020974704873276478844
4 3 10 -1.195772650942569553351972497614177945615680876875294070507963137034861327184833
4 3 11 -1.039507600766858479664203007969700486791420826647360603898005506694008180042297
4 3 12 -0.3483230672722740720130161568074959488767360966510281328136920002716348556208737
4 3 13 1.009271518969199911775877492743202298592557030643648617427433991625500717038009
4 3 14 -0.4091557911815812944511046946031516513358469691500111462893717474437724378676721
4 3 15 -0.1975458564164095378907065157381281098673972922512483232316313726755448570048153
4 3 16 0.045009678639747008530058466800684960037424628185488420465465968570221240552467
4 3 17 1.955354478405229941087202117431052068130747818746219296192421580263808749095315
4 4 4 1.317692019369336268570682106393497221112348521378980087573456019729328552008784
4 4 5 -0.5929985141739829472165496259605449662378463449512369008161697388297050955457609
4 4 6 -2.476530702720716341906099702169089616811784624277270377471967602192784807024316
4 4 7 -0.2622669952808967277164041541581800778621873633996986214443804296631474952693737
4 4 8 -0.1641434605382500059640009377492286991722185809135349350497700745404257434032232
4 4 9 -0.04968162218828052978155114335286608339150222267227030134674143183176104569431122
4 4 10 1.461954461264217895815854502702536817218085585197039493265009869779286407393672
4 4 11 1.119634510086397181935950397594180580221367868797522565895781536477877108131417
4 4 12 -0.48229962005508641406492487148207887092461918639637284693983287680089714920116
4 4 13 -1.329342715968641815298361534837089316520842642696012574077337007833626542110697
4 4 14 1.575624887168655336772849410630249620141750312975555777998188444984130837973744
4 4 15 0.2731438104200329319963165086595197761125385015029241847312414166906258409270983
4 4 16 0.04117077396774694312065106327038607836792438642769377329775585026225777760641911
4 4 17 -1.928673607251654971447836545407540352017735684340971646338851214977810135467508
4 5 5 0.3576669836707857152109186294313000032962723605557648793861170530015812239109874
4 5 6 -7.875406176456237576863219154619587181184104162295518918184398090806965266694416
4 5 7 0.003885077516018600679564647078974167771022187455435331181512150688986417934902025
4 5 8 -0.08052396168088763141163080646001905226674602144556213334605177883757067515125354
4 5 9 -0.5616551109920613030187848583417779229704064660331883569223241472191283651789067
4 5 10 3.143250679248985232970790997931417888536089628713780142012277964705446398175331
4 5 11 -3.671398059902323153627946345864231338680275942326763605413199408694488257778446
4 5 12 2.186135191695313735183574460968302328377788264809407928438306093414113800710825
4 5 13 -0.9476710136209753543116686472618663207440469219012688768254659397286702898540265
4 5 14 0.8668318871351126562792267164169248882174707465007319952869812882067467643422166
4 5 15 0.12609638299899174866362934845824066443446709956457780393578759679238802372514
4 5 16 -0.09690187008440948221249102292099458531964409034170657371800038185629010913334386
4 5 17 -2.490555455688246880976510565781529656691699953004877556812520217105423835388733
4 6 6 6.161666285920738817815833515471335232859317300789594342313860978069186015853363
4 6 7 0.04649996375555014075909071443404314496264905055257457131074166136791411833526863
4 6 8 -0.4059264840385444093875182761793681436034311474933254500810933660638702528010013
4 6 9 0.5404750470843072438253713082932808848817512603376523014184302564019128574423973
4 6 10 -2.256410187248294574163959306034415450161080322917742035659741622428807765879547
4 6 11 -3.711113352374490852795998660593586179875505479259551970239521121467168616699725
4 6 12 2.645875963225813573257748010500913499084629164073683216285480419516038096513875
4 6 13 -0.1859057298688197920079989574035463114610436200371197305494500785724611983583363
4 6 14 -2.369866167813677942521194830061046389221035705530566471972086954763982368091919
4 6 15 -0.07613300783850296548800785231770432501047249177252978879542245915035039140499522
4 6 16 0.5369959571684019671659427760117355991413946307431203065591998894325682938037552
4 6 17 1.436230279064977875046457636727084636701980174706085965787714860106991164492403
4 7 7 0.03657002881333422299840592080799278077748813565941265237381773179510262854220218
4 7 8 -0.313516711049361431314198781260913051002893306774470516998947003616658522449687
4 7 9 0.2332379630475703920990791369249407842564950929027625449684971728054280935371003
4 7 10 0.3549893015953084571762384242942912923866249693486246475041940086840522434834665
4 7 11 6.294000884322625673321430395234300446593931531371373021488428572781112150870496
4 7 12 -5.062065949324355019719620604161199669901873282265481465637212384625112713080756
4 7 13 1.449739618206727181457443438684084094607478221083156239344249516058052477461871
4 7 14 1.990978937208053802940509339654332419252930018567726676973673096014981230593035
4 7 15 -0.168268953078655684792567566929615831931969046829808531690490858205187554571244
4 7 16 -0.01003157847829573932546227513764488326653687512995639095176260119134260740560401
4 7 17 -0.9506446268492646739381397984665422253203979374137595574347837812177302048490578
4 8 8 0.03766278168084831902126197921889097480737649148144458616841052284910505048712445
4 8 9 -0.392519427438116931761010530264740094240190161232378037412474389471979792051702
4 8 10 0.239504603292267559057379501435733314646843404363108437110110840814088338172037
4 8 11 -1.708611110761578921497592205825071804826922945338146964761392936627793307216434
4 8 12 2.424549110600194172059182424302492691069506661035994025204476936626951019548016
4 8 13 -0.7303712228079209311384325307409333722919418175294678127108239570650799508933767
4 8 14 -1.877027776021379425815530474110756539976011306392441558663998521490581481996552
4 8 15 0.0592346106470603070802003585636593740081163242325795324911316586019487479809655
4 8 16 0.3059439108755835951657892711619040850838205708435193304217448016305249372850137
4 8 17 -0.2855776543542598697631172038349997119176428180141994108431851983573807673657432
4 9 9 0.00446169843817949421626111330124277727211738188240617253250506291744811790531042
4 9 10 -0.03749424786288293889134555265754864080620846640889703232551597884390650885001277
4 9 11 0.1923841459295480566277906689650536759727162078902252133476152469015050733250048
4 9 12 0.3187544022139359199412636742963563637323398874454101812582282253914025416969326
4 9 13 -0.4465399006434717690489602684184616147255108855881104367447955630987716203566728
4 9 14 -0.0931739378755369573279898747808905603823128007579714491981371087509893516398147
4 9 15 0.07764576387477368908915363327140806496407816578729887541787151299982786026782935
4 9 16 0.05616517660394378269580719891388949674846520144267998501331139187888969180531092
4 9 17 -0.4100130399516466042767554138114283387603044178251840541045072935633934716023736
4 10 10 1.07790660482947661748828642351648172636915436109936735301678542468205763349865e-10
4 10 11 -5.725361419004034415181224731187798389180977548044435675825650012074692608931344e-10
4 10 12 -1.081953973469204262255992697393702810622030235747709353153179998159097662303024e-09
4 10 13 1.437591432982312970008615093518857980362105125292221269945355627848948512582333e-09
4 10 14 3.597439898091229944072557738505969708377702192297541089434394503015093141371298e-10
4 10 15 -2.478794764375187751809454996222633995224208624770606638536989663112825942930609e-10
4 10 16 -1.899546799513682099973452193547333579288751764967125903940442377434084808971564e-10
4 10 17 1.315640167983063731418144430810397146494023691701841214246786629434168957401239e-09
4 11 11 1.66707277094847033482335157781963222307355746192124672876766023747356223493644e-10
4 11 12 -4.345617918460993113107852185981880210651030894672683157234272965820535871806476e-11
4 11 13 -5.018000611500542960158869985422955682661809851675604783789958166250209660342024e-11
4 11 14 1.682836211746810198199174861022529083632932978786746390094912380587392158132875e-11
4 11 15 1.088614595640393967810718394537975814597400743713857439994434194058692266045426e-11
4 11 16 6.413177095559795651848345366448901557221763531335098100765990157484631306369129e-12
4 11 17 -7.916533910853654639983485687668316080202057137415253661985630776888298419732382e-11
4 12 12 3.823802152192229315963387977551602948770329431295392577335579441194337305546386e-11
4 12 13 -4.173593881115262101234625759897786879516160274582864532491629345409657593075353e-11
4 12 14 -9.884393092068435259550904111214241613898898204729429414347096433137352248025746e-12
4 12 15 7.004373771594533701975822151332802676835924850061674234132908366397912031607008e-12
4 12 16 5.348617436817027112467838258631770996638748726725242582461579418512769086246885e-12
4 12 17 -4.218803438486793775093161845248873194366895831239237231479526436504132523425239e-11
4 13 13 3.216810291302375592258243747852409281674695522144943102164581669275346752960472e-12
4 13 14 -4.558821473882011438360353006623720433998985483918391025883027971799430637696408e-12
4 13 15 -6.111725930327604980217280857508732886170374800531239636470413644556174683533865e-13
4 13 16 -8.686079254738938054471869979798895503939153031872043657084688498856982644123247e-14
4 13 17 7.272116879592711988124503480129408634107390726398653865226371528576613220452626e-12
4 14 14 2.777261682020238302192182674068769144100742613173797594278701577241268479876967e-13
4 14 15 -1.995026882946204560542637034604874585498118798552323932663508841645483610568798e-14
4 14 16 1.155814094664368635750861591068075052582204337733024112216708312046748019623662e-13
4 14 17 -1.427881095528912975431832681004408507334502905664544698621101062830970193130271e-12
4 15 15 3.16910082003744721757422964148149397441423816314970295716040464136151653775935e-14
4 15 16 -2.36463860202722810713932212769245009461420777654699138406273748609623123683259e-13
4 15 17 1.780440576269986291691949066567153982276920678225260002456802469016379633004108e-12
4 16 16 4.781116270064197567079670249061152403327418442337585710167247495693930949825763e-14
4 16 17 -6.89940876273323632715156380732951602537795546653433496075658545717398189784193e-13
4 17 17 3.738506283359130373356100352126866938471614056141166388253387943881173524603291e-24
5 0 0 4.239186723606654733971315577490033369112115825420349739545469116016795053438375
5 0 1 -4.781372521107802371054407799282904165138411434604165917304721387515905221930131
5 0 2 2.484535293272268799744800384033982824096805489251858056641232679472188607476787
5 0 3 3.491633293158627679309828585731842214019318340854857247337780387114107428102887
5 0 4 -0.7309748735570034156826646076831416044116668783801260570203504066732172487685229
5 0 5 -1.074427869971964254099328704455235373945675172468893941271000833133719046685404
5 0 6 -2.038683448569998599123880464909355236918973183467447327919303838458222423991201
5 0 7 0.1261252328229821113742232879782197733989865159754062712691725776106296932316902
5 0 8 0.1145600132341262770600968422364509917975633771732390269851471754653652530262515
5 0 9 0.2207322096234527003267751509179490232189692401271881101669723701856377624775131
5 0 10 0.441862634680441390065752964371107626066548947734250125099532412515360153743173
5 0 11 -0.01029454858359360409306504425142663543656163794350551308683584334624831668691195
5 0 12 0.003100770924254230787941934863194495002842733036240004827865340742226048238290123
5 0 13 -0.01840738767744899181658353325527543244357898900675362972279900648520446314727949
5 0 14 0.05413083873083916721981187308976381113764594936686428623989644693166035472459224
5 0 15 -0.02875645338287141536847824003211215798685291192031973235236943577242412723684198
5 0 16 -3.060282064219708280881761824100405147436653559685046770161623967531303711751462
5 0 17 2.846906311564778826654427192511554683432517299732268553264212177031643538801723
5 0 18 -1.024144203656609525864683276806482135462801375748386221594036531254420392141816
5 0 19 -1.711081755034611311035740929901852113270744642292352173533649756162226691524073
5 0 20 0.1636434022822154419537120662525246532540722936199893557632644501935752376961398
5 0 21 0.3638838607524197313407582593461625130450127922161558188101282257881613840153518
5 0 22 0.7725111656693170429399840509654250733339027680604094792102363865003718150183638
5 0 23 -0.00897707023428695490918727547226612367750723743533424955699421135098355674453831
5 0 24 -0.03284138613827307317221890233294952486778879100821656142923764338421685231266933
5 0 25 -0.01902053447569286478052508575873786245682450036584727901754823078928856802993026
5 0 26 -0.1299678735905848044641901161855670854866612239441207800366283020209050505684595
5 1 1 4.630017878444093625263668943666972205903685539011562002991891277686579211007339
5 1 2 -2.711476992702786250819740006413637121396968672231363468811821794803857329803145
5 1 3 -6.183265865191630921168513565009932165310225402987834004014215697543774630174048
5 1 4 0.8711202034680035239899508803236200479412218619345962378458761115332955799482032
5 1 5 0.2472553508097919790495189300566392385149272375906249988640512721996732793564211
5 1 6 0.6462596880716832933415657131123918818355608853068850543164155563780821366339074
5 1 7 -0.1548917135519874522484524652606873262259797436991092302305130063671107947624926
5 1 8 0.2747140840129133533016716442289554835667877261000403903374636077340886135309527
5 1 9 0.9340856717821718415377008005078544725416515047316896579428186261246006070515182
5 1 10 2.204928485166086488370811590296768260813151809780743600042761029187018827444392
5 1 11 0.01339631208737646717129746144001473861593444131337741305887601899051612536028808
5 1 12 -0.05744430876455079557665204313337489143165844313543068954973291069295164536728703
5 1 13 -0.08205721846091614890773305514280037102095993051106703904751836847020420006027213
5 1 14 -0.3687749066391891736457009798112471691532102256102828165146856891104206554712629
5 1 15 -0.2645364806025555417720739356185108473436441557729173962809258923372742500691365
5 1 16 -4.450916512134347277307098499801595177657129235108583833126849915076255549472079
5 1 17 2.503553602017537283441309545156677896215161540539993491204428360411436343243286
5 1 18 -0.7649397052497815556283502288422581935764933728708893612145066292155371737419058
5 1 19 1.222835291035878480303968419301563851275445470088368807587132113537295904119801
5 1 20 0.122154429448117334178477817830581289087658398794850003823721671156296675849932
5 1 21 -0.5410059574973712155382958387255192090094903843806873869886510329395351318679688
5 1 22 -2.963342412159515654574474333292508268537768710981231000925648208689719663175262
5 1 23 -0.009661444367976953234546849209660366335152821041435206091008389562065937206645615
5 1 24 0.0798017239092925768360893607358244472163561285152043463962516522753937628630703
5 1 25 -0.000421041633328633840429572509798207095340681190396690119846324620868074709264096
5 1 26 0.3308773548294358323162052883383015939995279443928367215449918938760278521234148
5 2 2 3.436678580521769194578070792581939451139445277737973374659426831275084394398151
5 2 3 -0.06271443689486762158840839555161381561527133285284493485163240209959100845478845
5 2 4 -2.045560956635239436006560804055813239825202055243125215282054767977091332278898
5 2 5 -1.955634648224397578598248989169767959970196961478374598436297521195631067673746
5 2 6 1.259973522598251019422270958473848274199161358190517131046896614240364246492214
5 2 7 0.5308621789143516686838029569595445430610853900391591978328637444432532473728864
5 2 8 0.07538401698047835070548510148045155718476380103919227561825187005085335839366168
5 2 9 0.9423600960273145628459596598555742252412398159137518154239035641412796297254452
5 2 10 -0.01017810471228892284894115335748372343853771148077238883246267702193332483944912
5 2 11 -0.05420466829289840549954833083568780507577417898076834711789363331578969637458875
5 2 12 0.06456652761964047750170124331946012296021747679766904619304250569988013657215203
5 2 13 -0.07788071420223650977570219193219163728632405897169062707459395672845921918505384
5 2 14 0.4165902511018546009887793859186442195359921960838631746890020629449652474682185
5 2 15 -0.4337976383596669513609699428005785691558197865341185464672752502238398036027673
5 2 16 -0.2675680938483672840031596652016928108633225924353176629515908022851573398448833
5 2 17 -2.619765245279343329079669862136758266976131881075809804398652575085621620495908
5 2 18 1.489186217095321204668412397549870088153365309056605662071870831129458918066401
5 2 19 3.861201417404259478201510405092766813219998399666527376837275518319251677479633
5 2 20 -0.3644511501480241398412210882848883409439915295466231075775027099230166613430286
5 2 21 -0.720889362415815230269737869231773276264502598945049806526496606288188604168449
5 2 22 -2.250594534290057022866069197631684462072335978297582092120930109444806224834959
5 2 23 0.03686875017795719325620662407170163577269803300684263022968962487556272250497566
5 2 24 0.0005385301414579449627198445551806559421071322749592105424159876184668794443985129
5 2 25 0.106869539491572620381012250457732046749720354536053299287518418839721876599997
5 2 26 0.113119254956047576381769080633655232037230204251058983389103819899670229250516
5 3 3 5.177729600670475235846142781087356878190996528592428852693786501474200427050635
5 3 4 0.4316366382258006653624922416301567580156487636249371014207199824298500672061878
5 3 5 -4.231869845849786055261331106968581823954772793098209968212629612405973673958851
5 3 6 -4.837492344382868659579895181673466615614650241525786560602006003219324471741318
5 3 7 -0.175312210337141248564637707950733964506887319792131023970202520048379978007828
5 3 8 0.9451327420973905062776635541360623781968120242663799294410543139853265399316091
5 3 9 1.603999861738241231228664225206166093444967386726079927738763562015654170412289
5 3 10 0.8349915273494121308937062853201570859333839730867275484300259943218762882789108
5 3 11 0.02271194487265620132315500987684899078548613688646146242425765591846116374320705
5 3 12 -0.1038789444347049270321119216601737602258200948884719798446132055903738699200023
5 3 13 -0.08223954435131495906495152739086175616880780162779214907502338612757435632419725
5 3 14 -0.2006521263401644065602771059816293602702370941788539379384943869493849346732998
5 3 15 0.09453232432219803892408684850818281504690817448934555624307831654181952196096414
5 3 16 -1.731813389259033622706531108038372351785150185781925847276914087339283902049617
5 3 17 1.520267375914171481996856829373526342306426406407463797533665664284794283921233
5 3 18 -0.7674255736131951650126168003712825657014627369927538472008374515776725115186786
5 3 19 -0.5728335331587866317728796657391520529397664236462417635737867566665803171770932
5 3 20 0.1614433844896649134647793807888267928988488158075354127628258453581043475588082
5 3 21 0.2642782191576823732751938274612230687115543458029485562051133663458965716650124
5 3 22 -0.6445745562388506276279737815140294231540184831982361485107723162289221864488423
5 3 23 -0.01577296993255794202651081815622509404693752227611623100831121142158315040733579
5 3 24 0.009327581359055334201933166010281457034171680140935934750771317984662504129213146
5 3 25 -0.1604143523193037102771763687116438967602455645192884136965158236163039164685004
5 3 26 0.138505252979556081814201534962321700514665128749426290253796041405291791327711
5 4 4 0.4491675310056257168678808892092800256124446982983079423418803743549039565165502
5 4 5 0.8879774882350518769157992505293541088854114855980103678153317704196310380826721
5 4 6 5.005796797150867148119258504327499143221512136706411524635467541046345526933753
5 4 7 -0.1285099954685725040297361119152647900134008142516263980835710561137722159117239
5 4 8 -0.9356494941237273373613120384149554977348131132150892959414931951295953918259458
5 4 9 -0.8050004634777026005102741382939201353165738991915830069605673979229659261072553
5 4 10 -2.857128534026316336093806217214064010975886478836927263814507221435166398259641
5 4 11 0.01097551997868369880778718059375723713143116140868412974263049777871245994930442
5 4 12 0.1300077834371493875437983003941955114569797863706580824062847562362317585251294
5 4 13 0.159736617945517631621315152659949296117330981080698098518974087713025239767872
5 4 14 0.01425263549835708118065764328931092346472364303159521774285799728944462751078939
5 4 15 0.3207752133344024558846563331894711371593342326036272284861844858993714754585197
5 4 16 0.9148222893789449937523340291936036894253180000135368362561761502224834194008909
5 4 17 -1.321715120185982107115536327872337632966383837969367826797799090136972446383614
5 4 18 0.2882187349980760035887760166074595601196709458715914892160796547913385591374374
5 4 19 0.3839039920129067535198111770307916722582415631955345084361608946170877432366929
5 4 20 -0.0422404810983044262624989765585818407403464800644872616389118320700973110194846
5 4 21 0.4587660737913209308733045520156603123226436824149905888835167271357683920790202
5 4 22 -0.6566692043235232447069367875663003162936556598569914376674934391545884022806919
5 4 23 0.002814732602280240346331404504974892075727982778312175040937512369427522804492781
5 4 24 -0.06699040904027010679889706164627991462318431144454322678782054505040394028120343
5 4 25 -0.1530550837763277591364499295060758720458169371261908341697388731720333197219813
5 4 26 0.2807351527448939131189465195985900678156718172347583726137809434098537122181222
5 5 5 1.866377253297896159969899059860669857954088763855490684598346799511739296646288
5 5 6 -2.451835500350386513239503461239150016354616252353217564860654436429875646224404
5 5 7 0.0109983303466545838189456486444408260208365629300709734790601401006001140392355
5 5 8 -0.7802838066282137649192096272784887757498818464216004289347305296131182567165021
5 5 9 -2.315824020432318079026994530441561276794554194332157368182473611390761898238614
5 5 10 -0.253092917894054002657062500320860152876564893023438388055808536604692482812664
5 5 11 -0.007461004310064270596267901005067420307715253021625920299237401566439770052595926
5 5 12 0.1515273225347868261437128165707251634622503734688036205421719348744241788258272
5 5 13 0.1818722313358524204755527197724266605511979692770169942056675122317405307915961
5 5 14 -0.3566497955162475909665397226788233046175388082387273219904154327013876191664042
5 5 15 0.1916458203389113121824003407866288567877025428649203676195499512279014009368677
5 5 16 -0.6000090629601204365406773312952870442092046293512371119234236952386745009511501
5 5 17 0.5499233392837964396763492378723443991380359392104384232601447546354575040712815
5 5 18 -0.1837624746002141673006859666323603878669241650574249478087745467175953539376292
5 5 19 -1.610321401274380167349457521691380978476207775282330178666425328942119912544841
5 5 20 0.008893423346010240663047229558384558410463274751801442779089933974457627457651277
5 5 21 0.7183435725734166086471632751344669227889637921641009424144188275324134421643083
5 5 22 1.459540592321525723183003842218207701725482072890614219322773116025269156199278
5 5 23 0.007435925371197765247363468725474724195949208418981454983056160490924330638482613
5 5 24 -0.1512292544985947878856129765687375930154444623023259405230918919838821857011571
5 5 25 0.08250773949090126664100048934112182954273677697651349632519111928076441339197414
5 5 26 0.05941448293389983435610448092831824952289328700362340139182779406105983881222991
5 6 6 9.570564582717903655193903700808156414737259366400384225564307698251070102055919
5 6 7 -0.003013154664759119487690615019300025109614079076538885646183089874089701662089291
5 6 8 0.01660495223327658790277908572450836439584163491803435489915106271369255984508319
5 6 9 -0.02286770862118018060874814202672589079780894914291242317929055231139775103571734
5 6 10 -4.791841785466499762206269200249968989155166810677235770616831765608833911413965
5 6 11 0.0005045955033283275684943954695341816449073356998712656009433443939927529220893949
5 6 12 -0.001394589950588435068717927348263246251382083291746269992181825110240556841463915
5 6 13 -0.001722807388753560559705582841804749972107401714363248539089082397182595930145262
5 6 14 0.695217368422324767189457951501326258566696789097404747452692996932279218733249
5 6 15 0.05863656342436660821713914055557631588621754495582537622113515075475945220468714
5 6 16 -0.003975510878749991171293097222997857403946752807266028800735546451519409882154408
5 6 17 0.04581930211564078419469873124544641903720640958711679628995211748494561348799531
5 6 18 -0.09334945435407253630929993345065642667544788753300185869959911464220906166973307
5 6 19 -0.2008056790185639627194195850137924304241214559932765016904843927160769471025044
5 6 20 0.03162163094045138358984471869758529659028503437120690789689463171743175427922638
5 6 21 0.1296217911132631761646829330254898212955293431056152373741251290994315702357736
5 6 22 0.02450472931513335589656930470992061968756752775527809734190685548403606648799721
5 6 23 -0.00282914928173729968136634224786234480410444124259312003754662754110369366298129
5 6 24 -0.02433482119675963188215139687148881907844378011405660972974279707717858657200674
5 6 25 0.003856816626914160004940898791310492730095943232053963293085763906410374296264126
5 6 26 0.114289156920640840263082323227572628659317710884787046608648217812483348241634
5 7 7 0.02367192806900371926754566987850616082011958896512686194406908022417908776297445
5 7 8 -0.1328374771410493676842086788244724351709213191418466089677406427555001921714057
5 7 9 0.1895293740595647650522027615107308145659117826264172559958890323890426492253791
5 7 10 -0.3026182447148320976559519250513907006610219406986023626180618286082256310469287
5 7 11 -0.004048229008490474371436867811378365031616509940158659091860844816266905658930479
5 7 12 0.01232648998940206641116193828961606286149944864131925928225768902460676099677289
5 7 13 0.0102382167246497339331730674299599883292641222864380751514055133594819512820589
5 7 14 0.2189548970486908324326363525578563568196566369849806129694427027571864318090921
5 7 15 0.224403840644930911719509114046347587934167275381740660961627993521624830149755
5 7 16 -3.327666071316504587398715090617912556635637464255767178131562952274222241534276
5 7 17 3.885032170844945640545867680196862556853718028656006503444982963311877520412586
5 7 18 -1.548581824528878300237515123302484037205483478975921939859856361405678559798194
5 7 19 -3.447295661572767361238494127775241801776622684594438878551469943386886389197374
5 7 20 0.2569367752089894179879456349725096261131045890483599463348964510442786099603995
5 7 21 0.9101301795619578694576532366161543339300517067882233467278899115252263006792614
5 7 22 2.489124323078349690159160945391363498915560896347921070533480886978897116341976
5 7 23 -0.01601526840628087577060005621430735622465124565915606409630788845967904338714339
5 7 24 -0.06470559971511793778733099508831713568844503009930766231472004029878749037722604
5 7 25 -0.1446781540883639755179034695497638431535289762301337893762590861293541027912888
5 7 26 -0.4265564619469463959370137619543940389101670739727160559140501854553042007969525
5 8 8 0.01303858163829480785271960709593184634157342162403484090842837969341910679516318
5 8 9 -0.05397544695402795879378197691327939375260633028027138182735630265720184614278319
5 8 10 -0.1945903911843395388558764439549490035407004238325693787988561924009400155399382
5 8 11 0.0004592336224803778964961085529819604429123768140612542398267822694563649366962481
5 8 12 -0.007489069802453503909676269535022941454380533931210822207395242880830479504095243
5 8 13 0.01801597659056257139887753979106042266026909072922534080035194167787515445249695
5 8 14 0.02430873420917261062306566653336928720742906044601992843276038452263436496446396
5 8 15 0.2368038917408179256448334444547176659245488378076425665554339651763568764936736
5 8 16 0.5975092920549626893707768712186114133972230515042132837028037165408642783867811
5 8 17 0.2758687413425294263962870661360291092038663932552042780488778130574515831093941
5 8 18 -0.2254012784809285728875854460238332171303123914025348982857669069583864922829804
5 8 19 -1.336480088453349358653031385463567547779563239553866691095614648896847173965471
5 8 20 0.04505543432292044255498943633764559681405790409899927308532158528914827036023234
5 8 21 0.42594309065678586276858175858245418261898410599234886582699965517492863855099
5 8 22 1.601545557080957991752917858446051329894807572931496594296303817243561592032858
5 8 23 -0.003664698088981984008596295816644734652428580658430700851822404147932575386379781
5 8 24 -0.02992233064268324093595891377047360006248340445410986363943512566253953082284578
5 8 25 -0.07878544100589015095358288610079971373394846503311525280398358833122586380673064
5 8 26 -0.2466376462750177555119337685874439637794842781571158107170667216792753222147839
5 9 9 2.860531981449293861311410047019365455252214892769430517188970408345820248674026e-12
5 9 10 1.91168002831797536938552282752482768376587883886506560524449654892020671304826e-11
5 9 11 -4.244316991841776861707089270267843246874318077441327318259724879213771230799063e-14
5 9 12 4.672627480579566986295818336741969159538781357390341821545989330928265156301932e-13
5 9 13 -1.705049169595019770380025389075217590182308453293788492456786702966131526237725e-12
5 9 14 -2.046232730418026158181595316988838344280039787730971327937307597527378984471478e-12
5 9 15 -2.42444491158775615038381986047651289925486738094712437992579608886655662409492e-11
5 9 16 -8.890593497309103840576956421797684219193079747543463690863453576347378045793526e-12
5 9 17 -7.266052441251013015008572665326124064544980854169008252401052729839067522945893e-11
5 9 18 3.827003897504344962543951959182507948790645516470986632971958173318021843318192e-11
5 9 19 1.576283412242645055721439528851983982921262022180945513526907544912993761072689e-10
5 9 20 -7.087916504894471785922595617339814936922472183168625954227613963812882476012143e-12
5 9 21 -4.735310674817884003031479062277771872905700911652592603076853669041244276451951e-11
5 9 22 -1.650366370433839220716361365614080681704381724718274781726401643563216084348965e-10
5 9 23 5.298912049405532139998826306819895598006914857810502291066085921778265634276129e-13
5 9 24 3.355372539179793242820555328900896869368362877916091456406780672016888430794194e-12
5 9 25 8.5706185562074232462388212747527940686540213270346262987693003065960488738932e-12
5 9 26 2.489556569458501209309179643764258610901493263098864071686286484629694975525867e-11
5 10 10 2.531845398864854148917140410094202355153706068535693070986398430732066769928087e-11
5 10 11 -1.885592885649074546475143174712968717850878711090826499330971347081240184263135e-14
5 10 12 2.15038488703255968595681135684365443098285398642925716850149861974839974063982e-13
5 10 13 -4.387362457338124771101902365087729511378231287738589561657385241445474350757592e-13
5 10 14 -1.165477759041413904270692223730843524277667459788903175204641869620952991837982e-11
5 10 15 -1.695086924978879267525223145831380579394495224089031003579647574551597884375331e-11
5 10 16 9.347174413309146595814959742274497544987060394956451159163686222310572246213934e-11
5 10 17 -1.633564076441054853500353500880883804388076645900701433856151464296442511491895e-10
5 10 18 7.388077242993854193697467049933426224229288402516926267090222748674840468649704e-11
5 10 19 1.934055525545085286424683478065027645499894471063733142815212965240832121404689e-10
5 10 20 -1.419775673730485338516443619230795897805316675957661995610080445612827821522507e-11
5 10 21 -5.11382901669441512343748071192966402251005267404335105461409979283682642303289e-11
5 10 22 -1.74479581444648430085827304061226513380301180117433879363075297070685607759165e-10
5 10 23 1.068344594863874405313164384020803191597095642238172291047291563416423631406422e-12
5 10 24 3.832749313415169832458353848756519476058493560683464342877621595528188420885026e-12
5 10 25 6.420297198458885570493927746740004853138488172527900280895650539616996569263462e-12
5 10 26 2.807432710949620427980474136624746680983846572618950501633285531855476013001389e-11
5 11 11 7.206510679992835694429371200442947329982180335104656346194364750803512590175561e-14
5 11 12 -6.353675354888986420314963541994942916872465124228724843195967861192555996827399e-13
5 11 13 9.923746765034888448602916869297005758189450621222313468129429819755936396254107e-13
5 11 14 -7.016761102366872060475822839100650622631153064614266426717592201142212944373656e-12
5 11 15 9.394399540519853303061003432134089403012794185962040793951335371263409066445098e-12
5 11 16 -6.597131400949521133647405490847067752347741425175941049661097964518606452646326e-11
5 11 17 7.335687300763787838621395789184127043028385604778052113370459424541512329534957e-11
5 11 18 -2.69495451831081936745651637086660924043013056041078613747651058068182452623632e-11
5 11 19 -6.314371402647635975631401678546494028170284109005136230442070237344639407617998e-11
5 11 20 4.028114130387532667074902947224310180835359672267152995933003101136378875462799e-12
5 11 21 1.550423669637757893461910085097436552530267724658200544685978275285189136697782e-11
5 11 22 3.24818565440718386316437881502905206270506739594221264855467640873763995687255e-11
5 11 23 -2.806878842153010404044878691582952887231294976061777330497455336263835358307415e-13
5 11 24 -3.770072318164145701827381312761065311946007645573881845663176388401488330585301e-13
5 11 25 -3.927243191096849917478656171113019961707680314222696391564359015024066486603884e-12
5 11 26 -2.258843244938886907057911491821841108451476637863239958302252913179033043837267e-12
5 12 12 7.480767958448997673514025261354627897818526412051219053653534046285449528387416e-14
5 12 13 -2.708348027594625284068933731095944761144352751475447552260971038140154729118667e-13
5 12 14 2.620184681164470675628463670708107623862216311710494077137033109167034505090614e-13
5 12 15 -1.82542749396015512744899153765405194442278071435687653679487744510311772237099e-12
5 12 16 3.020029600241222870757083856537031964799286440039715043299853030517712226495019e-11
5 12 17 -3.15017638329753848165090246219618107187933074819158225905776097670322570954968e-11
5 12 18 1.214257713690861251925937355181410051644108211582663792327219562717923138786792e-11
5 12 19 2.583189992056947565425056297278700051258046664211455844034758102431800707468359e-11
5 12 20 -1.977489581698392449888746203280869475539477452342405798489889499679772051954544e-12
5 12 21 -7.042337885278527018020739495248480412240747629895631264264287882957190619224712e-12
5 12 22 -1.3784422394053505803852118048097143791486142541541904768587420752892317324604e-11
5 12 23 1.130576714505344546981525642729908629927214424105650094131647040149828280446222e-13
5 12 24 5.536369603329320881136564063929655600909339960482240764175128314920595900272918e-13
5 12 25 1.219836355711814392206666127067863364213894989075452603047303165512250073598173e-12
5 12 26 1.787530149832036383248763400501096853053726682017413430239196856787101640913764e-12
5 13 13 1.376342137950416911423244912907443361238631820438978505107448779099834362283026e-13
5 13 14 -1.822534447239038939020047534707065640191695868793854921826286074822750418569253e-12
5 13 15 2.217918062125550717243534128375713003883011465267119066694790519807430896768438e-12
5 13 16 -1.69136826197751232252436628050725053996708243583892099148667837642189981620441e-11
5 13 17 1.90001319119518447204759952638152365624803462981081105887394489495652265392341e-11
5 13 18 -6.969924137348304059920586919636973705359883070560618297299494416102396003130973e-12
5 13 19 -1.60657139146923433912237480962522225610706945042035254061339325881598305858276e-11
5 13 20 1.049007897060145535207590701548475034388809186769690975025331863440968710702487e-12
5 13 21 3.781032221895093546424112115852687988550727813438223906868367205051921295288006e-12
5 13 22 7.963690522565599474186305286883383057752935377763661640118548495781148206919963e-12
5 13 23 -5.596428819598933629512785435724944580506932991227270542481448318597183327164786e-14
5 13 24 -2.356948938597573277247522190787420920269897963694401327209591294905853271621318e-13
5 13 25 -7.405651204487320752917273249326072538000176250315222453259334894781274085391387e-13
5 13 26 -3.91366909949517691540267610774914550398331731129534840269783412438123927034496e-13
5 14 14 6.489136641792251226640469998732030520611330758929586417943474953312491419544127e-12
5 14 15 -4.882589666441519406816551987747894199746939303636134082635314050956176025810919e-12
5 14 16 -7.882183800949694475930279553398667725282547776119316963887879122073225668557595e-12
5 14 17 6.2179901318990856860255805083648532677710175792952648351544981899507026285426e-13
5 14 18 -1.34409785808526797895697326871378436377797580190810955250260323072798732150223e-12
5 14 19 3.703075222283586486955637410761382532943338378493770154849324384018891638923195e-12
5 14 20 5.133600102694255744102091443027514056271530126231772920636770822410201841884005e-13
5 14 21 1.379211933424431831611567605043116902187116315343093836415204595066124475811991e-12
5 14 22 -7.044191729201510215864001309904240968019529972218469213368320095651396544749256e-13
5 14 23 -3.990887730777856055284104242254445502683511429901057970057743066680440171191799e-14
5 14 24 -5.479086213899534272979772187320195891432469231028910871367262609053535995622421e-13
5 14 25 3.055354285807883815559032422510521362084708965614994439314561545613901343913255e-13
5 14 26 -2.169811532461294727827136907284739192186097355535934673417273280910643795382437e-12
5 15 15 4.978401194858029784882104703846204080541987640916079874738163042747104200269689e-12
5 15 16 -1.517702901932871301203104733932778434376075268719645311644512607120273963842339e-11
5 15 17 3.873075397340495671545294143410356935294837070191315203642774109463459636062392e-11
5 15 18 -1.748222867093911927478617674693222878172336448379964756660876166983532108947301e-11
5 15 19 -5.04959531782216113217210423748792752855840837937308126242019699867923075677444e-11
5 15 20 3.322732371937952236782483134588919143203454629044863058768610056673090233809588e-12
5 15 21 1.191752455419724123833950693637564448431857233799869118448387332581111093786544e-11
5 15 22 3.455653446181734735447590397786473195929670509270731032189624639664504941805693e-11
5 15 23 -2.539553204819063461771166654359342981133630051214110716246357370607138299972613e-13
5 15 24 -6.825111553681709279157536312992358791600046502036330626422854857382432078825722e-13
5 15 25 -1.564259064885228952736015827293865739889243061961358775187282052592308756486877e-12
5 15 26 -5.394622532964063883631059040389651362436562908556866220866710650844207353081091e-12
5 16 16 8.100815490690882239470897346347570161306705525322210292422660620270272740367221e-11
5 16 17 -8.539096753812811766879896061471905072361488956371012668080167086969304944941195e-11
5 16 18 3.423672584044834106792942585791458579832295263129053945033436103374810589582689e-11
5 16 19 5.641566354981710711576567446109280553168448908867561538912850136143601266447386e-11
5 16 20 -6.276927253017329279149130490460135322883112679514889321550239245047363395197245e-12
5 16 21 -1.207105241508032831058520213129585363127141773289746362292054154695471779077059e-11
5 16 22 -1.828482623064688413582405248398546575636270011655748610087256545055041998080109e-11
5 16 23 4.408120875579879795194113977833619053017376720635248894185809498295253125161473e-13
5 16 24 8.578711544629820693432215335772804104410031481048864079062469538986458599588398e-13
5 16 25 1.047189070503440407801460656094977284964563112386652315439103577943410153886479e-12
5 16 26 1.581845973118293234339661313693036957903382238649042232966859201623425973263472e-12
5 17 17 2.077584786580196436212627204774810606096252257511683294475533355901367285423599e-11
5 17 18 -1.07910588867170229832152033330601123445169745390873435612104540109893401385992e-11
5 17 19 -3.578006818200436162948050790264238203975154864896791966253769794365654971130389e-11
5 17 20 2.306203193355861154832830262932990191640653773917359367494227774974420572218983e-12
5 17 21 8.741869168856112643403288998379836994076090034862822419814342360417461539580765e-12
5 17 22 3.043796991775489548483412227172256033488337844123984287495520362348826723179655e-11
5 17 23 -1.988680220377057944584132982766549683177458158006190030596990355709800447431844e-13
5 17 24 -5.334871490713714970305877236057796833873204973141504062005601356282515148058304e-13
5 17 25 -1.046204020167247360896699457325663857640746284714728551848948603147029107573162e-12
5 17 26 -3.456624858040665568352512209365020188671527620569562499092515771214911277964442e-12
5 18 18 7.442932571759196400097435059261370935861457366642124888134729724139635289288396e-13
5 18 19 1.241229658335394159895825737674489242681088739598144328858963188514053116354102e-12
5 18 20 -2.532434545727923476225868145178634307186279526156793375531118375868988773001684e-13
5 18 21 -1.224450320152883032926932839827317659394734647805726328152612936252563420070974e-12
5 18 22 -1.089817436624072540186864187801790945515706450093806540787540911317649238591627e-12
5 18 23 2.057078082881320120204284153927030434633873305089569619919061165323556564221378e-14
5 18 24 2.209225463131809243074340856891427694571286571178766230370648301644834611392883e-13
5 18 25 9.652791189871596208787766008327149286635159926291697929317159997597465113667334e-14
5 18 26 7.380345032271867952838121184361272150731078375672452604738851369797768814167859e-14
5 19 19 3.855895643434171256496332719092326983421158994138552349798263787209424983550892e-12
5 19 20 1.516907618783182227354013726127419273884302412643393719707580759702808039852192e-13
5 19 21 -2.263932942521488695731564610026137202488277622847767702549329613755192062581039e-12
5 19 22 -5.364236722967352050936951784016671692845597160838727274457024266034789615118487e-12
5 19 23 -3.129090519140060215899905687832095661612958990897340247311079075783669267783205e-14
5 19 24 3.109764274671727322683643740574207873658692318494719661767009581444088025544734e-13
5 19 25 3.044826620833679905357986076860228897798116767117270181874412567889195264036793e-13
5 19 26 6.441030188499019623155402922196468802151804223590477081822915284716655615241627e-13
5 20 20 3.869393290457063177337121801439125571271385062846293643554555663400594615170618e-14
5 20 21 -6.253259750119174991727996870591574373377564942142694426823251509226672083394457e-14
5 20 22 1.685511436694271215293288879497121258521488960938826978637833108586446973534289e-13
5 20 23 -7.962173042453449901518239282569441309881999704864294606449739998299859638538169e-15
5 20 24 -1.397995653565045246432425566999369195194916599646969302617582180053648380545688e-15
5 20 25 5.272937322913697212477133170637585899978807536441376244555439413841788753147257e-14
5 20 26 5.82425689565772223740781306199625373894629045945782367505886850414633720982132e-15
5 21 21 7.428119521353013070647080747116072435493685145449299520859967121748299986528792e-14
5 21 22 -5.329661623679959580977773909381132060260712247289406946131131064690616100646781e-13
5 21 23 -1.056321152774294747272503324130237728968608287408235799013967690697445326080588e-17
5 21 24 -6.005147005113894598349038387161235520157103237258738489493033046200505710794206e-15
5 21 25 -1.067762114614795925735903111577600702474400595722885091635569418768500075127671e-13
5 21 26 1.460238147181501707298227803741965966782682281637186327762744239250018448617156e-13
5 22 22 7.417240285737368763463486600027335718402747931521424130243865590893868085712743e-13
5 22 23 -8.214493448375936924680425490385445911579316801076283300266723270963263178011658e-18
5 22 24 5.849981980674131955077337148718895105127367744805495128730902075976493493690841e-16
5 22 25 -1.810282620020553423643691099583661209159388108340241408171588886664829474782605e-15
5 22 26 -1.670079784556634814283366328462182452242097599693978057183535160857512551872852e-13
5 23 23 1.853205099238985283808409620005180821797029651726617843541253810728187572640498e-16
5 23 24 -6.144159114752479814079399651780132839112819510377813553202520700202856715411353e-15
5 23 25 1.151308087981126424582407188498423331746229481926540426680540211973823379688971e-14
5 23 26 6.452596278315499687819307649198739085599722550726833183341520564018459300000529e-15
5 24 24 4.009557024236154378591172889858175711521773707986289646723489452348682540971427e-15
5 24 25 -2.654495719472996526929574671183365216217837025569251826280486970713045006868409e-14
5 24 26 -3.464009196816507145173693825031383797000216001137027924150982761352062609807696e-15
5 25 25 3.293810365693935736353076120333459421004884438722702532917234830486158354439155e-15
5 25 26 -1.069632257443746281782804989409484242889796079033305427382529575486646738321119e-13
5 26 26 5.633896788721264128415165375207470177665625997664200481613608784146914849897376e-22
6 0 0 7.247193246931544471204403877157390824425737346502744620885333369340914804798376
6 0 1 -4.922631935968494056306066424906599603354775897049296379102378307597513114651491
6 0 2 2.025671726368214462814621735877267084381251786784165606390208929560464726444609
6 0 3 1.616967654202469241017883275296806985161276341922139833867398461546630036189845
6 0 4 -0.4346620206697577354830215075944890005921670718293837518574296327871459785876929
6 0 5 -0.3134987312681952229427601623697146813453590584038156291382807894882272485417126
6 0 6 -0.5524782646587823859988333698063408685738695534735327054148212240889799354824782
6 0 7 0.05080074973602207911084714965274487907542963156455083301170412028610396378192798
6 0 8 -0.01977005425946672525410263563855955867599776015815376505413692523348341497149759
6 0 9 -0.1570077297440742125949921829670710656637764811778850754166661682221123131850277
6 0 10 0.2758099922529487336455933191391062134462040605121447143463284509429645952579247
6 0 11 -2.616043303293975645622685854069055705239438541491499506816232603253162256715578
6 0 12 1.242327260184024034845326675297413699468949103165553293734135577793057529305639
6 0 13 -0.6597554585250689923198693657306421603292992008425521602224508174776709776609694
6 0 14 -0.383771263032373768573954830281521711675524249283538397398185790794396700367476
6 0 15 0.01728934950615889021405717654960757507632489819396920641330239343687186628115469
6 0 16 0.2145976266576460217749152541780908368194811566288795386508452059781953215662277
6 0 17 -0.01700442142310267553902025793123283830016066732310772034015084906745374720351216
6 0 18 -0.3746403940184452061725565999993932856923272385667190610237730238143662671619411
6 0 19 0.5436355406547258514714812454950517033866200205691465558872007110539031336043338
6 0 20 -0.02415296182967709640251825277284824287440024958835141454368404121198836492517007
6 0 21 -0.2310278923734852595383399749267490393096324858314769235648555166331248184831745
6 1 1 7.470332130536239740871573307019615179318238175130529516323707471919158089755147
6 1 2 -5.297629357168491281196389875253599453001622723794101550378864595742200224213802
6 1 3 -6.265364404292070220096043385756237202203169583709930749616629100394975973383534
6 1 4 1.236575378210529297240536287412120065040262444863655469830829564832521515670731
6 1 5 1.674600516906358113227265837592971765314238777043226251079238924875698678894299
6 1 6 1.781141174953289235266106809004468965025074212438123250074808649248936209913108
6 1 7 -0.09936993568064508851301818133156545515965692005391311905048246488440414904070076
6 1 8 -0.1099497293174899472848578862395049509742303140395370402420177855574255664240499
6 1 9 -0.2237096631966589978756559314693640472231513030659022470157717316308485283252867
6 1 10 -0.3084225102116362645774481397968266426479998994793922399999003203549072649662381
6 1 11 -6.752776120819663997151361322281812886833401335722703591289967068312389126353972
6 1 12 -0.6557874589006921666041212852489207649131732674566779267329074070058273915902736
6 1 13 0.7467766243203912627121850322205563371405452727695099967068879079806000870655478
6 1 14 2.165310542804977603482080353226907217932708301499328937468089135606885735290947
6 1 15 -0.08164743678823456690594416509603732560777121742877170849032701349652428989668497
6 1 16 -0.1554644496810246135258642233962486933624713592965308980404714374503835093310731
6 1 17 -0.1990550663194391525835816712965156406175244287949436913299259877227116868044366
6 1 18 5.60957694539137805349192210050731643728999631628432624772241437706919086854178
6 1 19 -1.940626331835879349349240525932007887383499541370669788739401156102400460005775
6 1 20 0.1812603530598670314304976375440455746519876528723923454430400541125668382824098
6 1 21 0.08792503498058945575394297377722171730410645528543036099743722240566125963318483
6 2 2 4.698616044708182121073152732592845003607399347437758060702053851165345902278123
6 2 3 3.024005836951070348944219844032099115445604530069182541260698160692309705807508
6 2 4 -2.474284410458448928384874199618145954095064214387237423010643729478165548806865
6 2 5 -2.571933465755988622609055766193293915180489955944166566251384650666644147513005
6 2 6 -1.727220412098644647783716095417568534582631244629364441284518352816457217222943
6 2 7 0.3707761885403560853773357471337108044209471855434511556403609418175209833571396
6 2 8 0.2440622704675978314877689021945400044191193516454976180140449667017611500785796
6 2 9 0.3092808486798352248749718031242001847668690540786719341583253055447141155575028
6 2 10 0.5277669662079016325683663280047877270155379859022803125343356696375455681055281
6 2 11 0.7017790187012461270789789049125588620229082743914965600619650513309494767265679
6 2 12 -1.138879401080699874006844749444718951481333228727769243397746949626463004642647
6 2 13 -0.9018305502230274663399928264181983267358495100942019934116639643522084417442354
6 2 14 -1.693492290425100775620952325595318304014899379966130106624207449537298241462853
6 2 15 0.03553904454492310929633742422842657637350128898895140103841530187382634365131644
6 2 16 0.3297274454344989011120871316549087801434961093274235782634166148267354250061956
6 2 17 0.2038840261938621128006292642656913036910033661479542903867195530031895515943381
6 2 18 -4.162885238031770222951064593476818066926937759543655560391950885994325041223875
6 2 19 3.464779570978693548378306574837164584162735420127734401741855334473868848935151
6 2 20 -0.4065627466960774536477106743159923749176599551422883499042865307014190679162618
6 2 21 -0.4234352570795532504977295346817929475814388152265028708379417760832556007911969
6 3 3 6.481827765159882135902307405743919552414733774104110354428890513388203884928202
6 3 4 -0.09530201249604139528619878508676109929460959044074649428761912948084812037648793
6 3 5 -0.3665204946281313163059128353751019820839938807125123969833334776124482399977317
6 3 6 -1.311669042943304004089111522411679242552830799085949647227902027143673963341055
6 3 7 0.0257190809337015608677374919529872318608204510887747683911946735787253318275584
6 3 8 0.03367604493919427343351636083081176987157902065303734793835894239933283913211273
6 3 9 0.08732000316193108945691210964297594468020233203012614092389912414228423855817336
6 3 10 0.1649710328899201051335069334931259272400266088486923237379402371228929779841911
6 3 11 -1.437770222200475186007697356300193884537009528522785482451105316091733650950557
6 3 12 -3.563087922660140975003236577698672090970853476375396722856825583670825451569439
6 3 13 -0.644600526838732385423812644385979035659014460603590122696549479642805498280354
6 3 14 -1.515828360622772074285028607237923325362834607414527953819199925072769908187973
6 3 15 0.05015627365447538111117733166719395665355314709415474553820595325402135251917157
6 3 16 0.07649732311173452780912292846386784226426485681519918989677284713556012091439477
6 3 17 0.1302318802855673601933031508918530513292214025874101139123327944954222317459579
6 3 18 4.298128622237070819765226679405490669824114590892310902004023559016552459234356
6 3 19 0.6252703753737667945793775437483140233578026030284679441912695463958157659615542
6 3 20 -0.07199348106290446964672303419287589819378762719790451535957978287073437883512035
6 3 21 0.04993089502666530866510640451019919709167351370889499815285941121975289348491797
6 4 4 0.9629708129581538837886165705510314780898772838258363238778409103346640621620389
6 4 5 0.7455033148193088992416339426014335452530403209552421487298638847932523412522461
6 4 6 -1.106216224247203788477372436575288091410290428045934650455958359639910652386647
6 4 7 -0.1775812981488472892586332333295288798607334920516992471162954161339999390987766
6 4 8 -0.1904856247150441038220754103553140314124786721901503213329160253697329584185421
6 4 9 -0.9409737133653790598499609119624107941438296476495992078322595172773620401359204
6 4 10 0.8326875276826331512685657488132531051382767724985332367904960605543842168823048
6 4 11 0.3227343607018967246656355733050728071478728344722397957093427473337167917284212
6 4 12 -0.8324457685320818957012538647434571267216022813940930697455655774779246370120153
6 4 13 -1.674373611276539085301115785939865005424332970415213960769214319412362951454916
6 4 14 -0.07202121433644834798865855526229467470055918118660864596282329559022304044448603
6 4 15 0.07087935957917060888521596321511990407711812545018558953729313767937723846488351
6 4 16 0.6756913043619509227238404288873512786612425486937190441553603378423139581071188
6 4 17 -0.2219278356598400121039645574267585737148160992583286185662555236509276216173146
6 4 18 0.5870375321811417581917451753686060471982715176550008391020941600278441749828601
6 4 19 0.7547293179728666849120504706599763741523796342840969716834714010023733221733907
6 4 20 0.1043687609735324841625660536445321090125625646050391187607987239585346944453112
6 4 21 -0.714493544617456356275223829057019858615929647118355591221447951102719824182957
6 5 5 2.491769150735807427423627663283776881986347769850310990331383936137914541348916
6 5 6 7.434450852293473929815617310679950170692676544245481020862291759539332317206246
6 5 7 -0.001687918885466639054420969504989097282951715995117408019694212698511001659358261
6 5 8 -0.01928553795553036857927909402173928545339168262729067920843476306204252081217332
6 5 9 -0.01576112893736545070994795543690581805165406746747340488100761920397658491904866
6 5 10 -0.05868071202597697924891873370889484042425507265632430955154182957815787008993881
6 5 11 0.220487678819750266719050228046648417759535023406525794106760498427390904938103
6 5 12 -0.8975119030869701479644409347580157415375031555750779623467346576689687374786572
6 5 13 -2.103968370527344263343169450453889927466326037461819088693008639794074104982195
6 5 14 -4.152510035336531185800988237986670049530025905123352712466457786601174669290993
6 5 15 -0.01977408961913139895033622369194685565016327117578379342050460244123060393267227
6 5 16 -0.03384027884504878830648293792381959579908302808217836064841355620522464509102663
6 5 17 -0.03699010478522925816078817347681395900125027993844659356467060406052237863743149
6 5 18 0.7875519752193673080729007025770963637276554222701352002755414615633754399476565
6 5 19 2.106385816828173853885805752676530457540770108257201576883297378346094421681969
6 5 20 0.02435188151732716057137866611486767442840044380355269190158178400392675715738484
6 5 21 -0.01168804021141715358106203549956597390266965700739121893048566895797413243693939
6 6 6 1.715080484594008088028681902037157546313971027445233916838071250859837323695024
6 6 7 -0.01332782471747694202722472713502186574258083647878957667857532301053335234243478
6 6 8 0.06312182888161106032142451308301009860300698539858330772112000567158952734376971
6 6 9 0.1009276748923153977671656306646086685815614767466445604052311904525483734634968
6 6 10 -0.3648726703271929217058293892066503505427749382820332610607368491807464896615952
6 6 11 2.682480873051596049822711372623612173506258697587390552096629656748930665295955
6 6 12 -2.972464709744702529447451565640253108083385667625858636578082720757297507778465
6 6 13 0.9470754621987182378825479931085595416156615233508589875620760418838555589486389
6 6 14 1.326536282053287854574390648743352900843803418259636144125266467497733712527746
6 6 15 -0.05084180827067214417953006846544275773367056398714137154253236772644008196068703
6 6 16 -0.212366814930968088483835995070794457118401534324978537494589095191783762293776
6 6 17 -0.09874756430068722895123175754453893218898510193797388124002571643357563153968859
6 6 18 1.60811220468454127410069253490039646097237946761939345175233929875809326219506
6 6 19 -0.6562838235238385120066479704511132959869946059535740089954581850695229960548311
6 6 20 0.0385422182439416287210388125874030370876958611364638601029347098671884645070614
6 6 21 0.1202081579290406703069618800442807788186315594601513426271224757999002697322418
6 7 7 0.007691133710792210644323490442435013126558154783350675304359986807592439292623394
6 7 8 0.06819669172600896929262419067757707571937648251110835383530974972245017731379266
6 7 9 0.05122592545583757847419104995193964780117530892111577076486631562460633985464937
6 7 10 0.2583867695561458833021908906778791125583873334810742839265869551369363826002307
6 7 11 -1.090686999518433286780701695233454400112950843296705843981096187357109671540049
6 7 12 3.713693618956643912585214788237936655186955974718881908143532701328136279670114
6 7 13 -1.573814169314971702969642105498188810543236162147524745545382291933103211394122
6 7 14 -3.308341790532645316316439816719715097959452870966412967694916878963367009049454
6 7 15 0.08048228636297649460016472694187945304314649374461644554950227332860493505710648
6 7 16 0.1491859204454875187353354210800669069676385273332747128741094477014920767531961
6 7 17 0.1508856410774973857990281574986695210752572308842225891516827360227235793802461
6 7 18 -3.167327415257667894386373201845655816728142505987615677938541925713541464637276
6 7 19 1.537975604626065187247116653140648486816892403783857525429281073312692114523862
6 7 20 -0.0969152544736908392593149333335098282669788081490310679983456875285612625393339
6 7 21 0.03384337910985033105384706226837759727546024414173829476961539146024171800504241
6 8 8 4.577203595427407437383297806029031308458906829390550042867170759076556252570133
6 8 9 -0.8582256741426388945093680245721013331808904023231332851428728339024930110544052
6 8 10 2.860752247142129648364563244239007878017091044999980534515063263907171033059834
6 8 11 -9.495011401835582873418842305855475387384308866449502039713171063243437321196639e-24
6 8 12 3.68441120760842778672666149276585484580391368131346417503282448682946288240171e-23
6 8 13 -1.608821922913859028239956146164622916322710327898081528557041681391761493345259e-23
6 8 14 -3.358465929541952504731067776803765346159641274174492171667852452105282101732716e-23
6 8 15 -4.57720359542740743738329577835251617745341827558671988102890504126545595439835
6 8 16 -3.71897792128476854287392711418663708149775616139423710582342382512864475815462
6 8 17 2.57467702242791668352810587755161755900564672118009731254610529308054653135266
6 8 18 -3.182675214145173541440409052500620322679484047833332357451577507100017773001383e-23
6 8 19 1.57109202374510311142554284712704997587529257818636392885662338144495042921221e-23
6 8 20 4.577203595427407437383295683657740545373684968983788946483129849354344043442758
6 8 21 -0.8582256741426388945093679454376988273341076945682380498658342120161584133396486
6 9 9 2.410512689837041398419316373594150870830004722524881963002398810499906746520248
6 9 10 4.821025379674082796838623742928476525636811641026825959621421830136154823490047
6 9 11 -3.107148011312826951469671507002478239722383230689773637486256728442191060468832e-23
6 9 12 4.947829433886615623529233619499000353236842907984439957925459052739250922238636e-23
6 9 13 -2.013653321595487657105808195251860395537905595727150753922324800428224135239214e-23
6 9 14 -3.53210760701261516905867039127312709853946326337133169421627508618274886771798e-23
6 9 15 2.042939797909577681794335242120193087964680144554276222642042552395380811604487e-24
6 9 16 -2.410512689837041398419311503338988017699453901965575626795968354475124876748789
6 9 17 -7.231538069511124195257930902333781966648108494212428300190010723333677624371004
6 9 18 -3.276706198226160425263311613308071578114107253358555407989640931799627154489563e-23
6 9 19 1.706789751301893510075134786499146104448598298736763728325046378879516634200399e-23
6 9 20 -1.849724406025791316144680070406892952897404219465758264098389616431100769622164e-24
6 9 21 2.410512689837041398419313263039965512174888534644193200941256391985475135362781
6 10 10 7.894458824257886296846568457095180987122437648762989772473987546785178102944813e-12
6 10 11 5.952827938319530114126986306585590817427745256363665760696641939067786341561614e-12
6 10 12 1.950349507864312128099288575558366004861831737228191576314090407820896944175942e-11
6 10 13 -9.208496982884523585313708565539313263390810901564136809654105413708661306869744e-12
6 10 14 -2.374524027899028328281893630962825539183604160853402632672052065754711665796626e-11
6 10 15 1.321496867980006417765612217103491206450645769993181299892335027521532950560693e-12
6 10 16 5.959069595767918440773592838978523435119930176930324596484203984983818678138917e-13
6 10 17 -8.933702409586942286488599976598219762618473542356353065533657753127891256486618e-12
6 10 18 -2.259649642662481726894931955340010957910908699725040935848533900093064693965006e-11
6 10 19 1.049452028066378408738778919157571197489888170675624205808355097691085264574425e-11
6 10 20 -1.555663912654472982380731907928568392630175427593090984396505130377798076899255e-12
6 10 21 1.995993231307928638246909407975831812342042149898838708789776904588516373346651e-12
6 11 11 3.13929559892661711180589589928410031015821671354969792401235124327788810669699e-11
6 11 12 -7.458160298652430091718370997747651084650129636629264587789174914547337834930571e-11
6 11 13 3.080743852394232909226431351537757695842163878944113081717778699202860447939853e-11
6 11 14 6.165964746907686387628528605281943657749770287118255369948244077288982993600784e-11
6 11 15 -3.525798096557868533312816687577611664381105975543066836270280371748405057072527e-12
6 11 16 -5.470398830898326049939043049606022070201336525360235786108660096478327316570781e-12
6 11 17 -7.85956554103672580217023355546110629558875582304379955049814074566349537805852e-12
6 11 18 5.628756586294247464878655851109724085729775266026156557301936619997233110676982e-11
6 11 19 -2.781879220413021965395726263858497579198673935865608665917373426688472179992544e-11
6 11 20 3.466191929078934223005980437775137148668964649838086751659423761343244117516521e-12
6 11 21 7.826155622479208124563948928437071977963367318505697522650668244926422359408149e-13
6 12 12 3.498917880089459854335916371613950668736726207763323884356188896373045219453258e-11
6 12 13 -1.665807998658153499848408625607729310903796906158894656524230645579126328962346e-11
6 12 14 -3.636407056597519215868289326821040273050227707425206355942407444520705066661353e-11
6 12 15 2.128382864738435212740479610253802737920015955414960946771177731548861452402688e-12
6 12 16 2.958946648934523333829059665752857877069740093921734531093452065783959601717606e-12
6 12 17 4.144311377388938037706178508749906217725826375125060436362253751364590183447564e-12
6 12 18 -3.71878650018081874268010122061570623643440066948279969385016198398464725612099e-11
6 12 19 1.832922187844843761758655704828403632757922495492574455538937834088268902374529e-11
6 12 20 -2.427140444587410471093912273671110910844251139058015595101549495521730755737197e-12
6 12 21 -8.01311219588419524386309159210004616608023183683683582600620123506658013720916e-14
6 13 13 1.968160496413925874047645851417483034174894563928897655380363320289222949154302e-12
6 13 14 3.908537247254340107719049177856267835530849256652611088062463681163556876741638e-13
6 13 15 -6.532592647055673572364193912494404489757705440906494025845865171971850056948557e-13
6 13 16 -6.962946795498182321429257000631747232812705937786332917981048347603654065170094e-13
6 13 17 -3.119914533919622033825131172697861808848432784662531815830455041881467344564701e-13
6 13 18 1.348400878002381493213118579008743242817221152691446500609084658734044483685072e-12
6 13 19 -2.292666583103332825028529973160110045814632070634856052955611976314895392373355e-12
6 13 20 6.801885185843281110413484842555089947778216291751258579754163966320838176291947e-13
6 13 21 8.777357651119877974444470287754459530828770291279211301123299284713409403719709e-13
6 14 14 7.4545719789605352390359510017263261625501432094854984063792702855276259465984e-13
6 14 15 2.242013507385641412141024742487183911336282883813942245050475575103664933483158e-13
6 14 16 -5.899752469633382641562869192663937012587760105314063390017534665476975262552867e-13
6 14 17 -1.255374784216327932158053256254104409422177287906590282713454767088256397426066e-12
6 14 18 -5.613880962131276917124255438192263289353528205486519864987181993970786406407987e-13
6 14 19 1.08018512789527497556816706125914779258878448090989283048477046131758655468462e-13
6 14 20 -2.509263018713223275212075352690242402413576445720856197500546377650873893448493e-13
6 14 21 7.508743298818067142469773507681016138746606051576229981299743713822807328928405e-13
6 15 15 5.29694553140266242992971698803989949023849492033777799144822743631710884752093e-13
6 15 16 1.513675115012171084810661155684591668070008197429841953349137855606336061996012e-14
6 15 17 -9.619867168743526326386156348629195024765330960968030856696981060285614578929773e-13
6 15 18 4.88147233425069395623927049485563188542335087261669361003630300268294295019432e-13
6 15 19 -2.139206399592414841396861395948383437061171697108345076049466076298724374637428e-13
6 15 20 -5.266264718572324260263967711412353993337880522763252317295727584593701854193659e-13
6 15 21 3.014526628459715912800273450757326494685316788709280597831486988672964311762446e-13
6 16 16 3.436649388801021582447258788807402337261634289961724690404561929768367461556115e-13
6 16 17 9.561115804354500958622872661324989262778000954221917826967190957676243411754339e-14
6 16 18 -4.31669907041163591902818004417506975585523319039721975274557096702266419316564e-13
6 16 19 1.771748252749865471511680027957704483498268872241046204136125248597890788179675e-13
6 16 20 -1.593542166928198773091822067397131864194457593414469038576011909369745517562274e-14
6 16 21 -4.348278003794856131812145224769128184334060367384037000554033154296026436343845e-13
6 17 17 4.789933921374352887990638269895061841629635939085851563414841527856774786082057e-13
6 17 18 -4.585672949397479511849369951043386405811656274662507222090374654315432137965069e-13
6 17 19 2.438476472162231261751725381627336073263141899156582363876381716512215357999175e-13
6 17 20 -2.916310662280005848606716680676481305665047769985901744376856128164187996218589e-14
6 17 21 -7.730301482721213673978833339147531525376923411898046019145541370328401059623481e-14
6 18 18 9.962198663705607648999833956902159409252234481464157669553081712746830970865476e-13
6 18 19 -4.761378915811791269922458119335350372265509130368962713542755206430190845064018e-13
6 18 20 6.583393084396483435428066983098777356930903752079698640834340778770933926212069e-14
6 18 21 4.34584368966682591195094986196173049704124760990083026487034267553289278104615e-14
6 19 19 3.950796491391606334144232740852582919533545875910775120514783689984665948018756e-14
6 19 20 -7.945841211414602058462389446929754495404190683123772118211708159630614209190892e-15
6 19 21 -2.212337637783383108457003322361102539860911305872723916850848376356969174653081e-14
6 20 20 5.189177196102858351386741718429594867843717106323959277035671929450056828176471e-15
6 20 21 -3.453184896932024689311301263078542186589636105441283573506295180495998871354577e-14
6 21 21 6.934394033745888489021640453582448183724624498021289707312967893049428094524252e-25
7 0 0 6.107803655083713752437166533365614999488377423678660906759806629194701598965069
7 0 1 -4.121911874634974448952628825932669898303116173096757220116680088787014573783872
7 0 2 -0.7098164951156632016984135952288287962021331396670072749219595536292929927319374
7 0 3 -0.2036186924378124751409497957111866604291233491116166529359985724704156325787032
7 0 4 0.9383903325013132331775308666780105175338368551371579008937318664528443329037242
7 0 5 1.510120365129665158712660069146528953875958839015669382625452826812024690385007
7 0 6 1.028549688107783393503777823125731353502198416085242659167052895176032239721862
7 0 7 -0.2624924868730306766541286764120138596832631340188300977015127117946787366970948
7 0 8 -0.2612107619828819741382538072456300823364929404563978389477517100629043966333422
7 0 9 -1.099151281990437507767267501774811855857272692285883860652277735320785654207584
7 0 10 -0.9711568984492498061876119178525070352864483829617994594660222092557273735588232
7 0 11 0.02510161413183839836904780127590681340691307310859013080928804813289558855108418
7 0 12 0.046762098693684028799791766205562720812402885163319698362719270066813353231022
7 0 13 0.1124227986059945921074130776459905035709199604022347033454716727532815164352421
7 0 14 -0.07572568560509927181637071202413448620172802197481089183616287506283015984381959
7 0 15 0.2192698401495970983613731418050504493315961319783457421071414513889995851061963
7 0 16 -2.97859626612665637578215414010861767584962254369309337118961400289290815524428
7 0 17 1.910892894721848167041723034598269237371076963644903514445943152899562409988184
7 0 18 0.5035651725103156873869631888897440729610661685186050666685056714769226722071829
7 0 19 0.9145970169652306631126556461850636804461756841302589587992898355114116348983291
7 0 20 -0.215662104196484295075093268609193885081887212891795818757997138836571866373123
7 0 21 -0.4471831686536740090075631285262976778799427401759904645304329926818244663141586
7 0 22 -0.6312509351839455797910281420346627593169159996238506948227685248718057282520951
7 0 23 -0.01729005245226346364573070024666506696183299228329780761890054908730011021369368
7 0 24 -0.0217827149898629416317518986892170915436141408749754515516251050598860128249957
7 0 25 0.03008490405281598002449521066344531766125032655172070049632613926073816806865415
7 0 26 0.1627555388676448416133872767617389128965191851054344218235599574760143090016138
7 0 27 2.11451158715966064218267283030945589780020031299024501070099672899782445157187
7 0 28 -2.263010223012238325611719057263851580529136551678092523006542017244449363712065
7 0 29 0.5695223875819734762432093279626455546611113725263846952962926274935162317009944
7 0 30 0.7005291046834263717618437828495399705994787186726882288665918219084622684507188
7 0 31 -0.01010918053071116226090365311731039311612198751156457931847613035411871885693351
7 0 32 -0.03561293684393154355340486104667106025873130379991533608831577568433205411297498
7 0 33 -0.05651430128195225674798586504331153643507694653375741959795549181743751652693174
7 1 1 5.60923055878553645887366019919875484245924392580905563659123068184496824546146
7 1 2 -5.27583927168979337944219782174561435830508213818649697325011096113591705975079
7 1 3 -4.548606044592567338603262591799611463043431134195972243020713956204833097003026
7 1 4 2.102064661194176595072929099167695161351146913136782370006599888684975605545407
7 1 5 2.843215867912538856997817293529535197901127817796029863854959200265295972340818
7 1 6 -1.968981765248470548163902765010482668231301799444750996390079267828660169482398
7 1 7 -0.4470185477722719852337617689589300780167592277362578106697796917493203615509725
7 1 8 -0.3057041741276451944574108959605480216472764465224911212397469881268646720767671
7 1 9 -1.143638287542053605398033312114131442720270423698775219810783714138203291106032
7 1 10 2.02226238239257360182342372355174166214531398785032627116076314216996694817224
7 1 11 0.04064804606663649830569315054705393402255357381162137348155653170245390054626584
7 1 12 0.06656742884576705163884787903159838307919515899206695155816123867377917378933783
7 1 13 0.14118530032356989079820468128254301639743194042608745318679040338885029174889
7 1 14 -0.5531322713893976826091219764867469097089722302371325238805057993369466952064589
7 1 15 0.1601044749605279630757484925855943148831314346325223797331454802410333926856477
7 1 16 -3.559111010707866555877789748032671056839893659059026960403277854827325089768772
7 1 17 -0.7842305391593887644354277050419583507738506746940703225781242347032296212960503
7 1 18 -1.305657726717782636504315071342687897913427196304149807402609166052644116699219
7 1 19 -0.7826921779555772767990400825931377160979422875896927661686970995933997888077055
7 1 20 0.5572773020520262629139006686076028082599727437870813452095462555876003743692122
7 1 21 0.8217384633520953939372189542974313228639269106018783849108495955592729787036177
7 1 22 0.4575899271481622407347220778117203813630016689735159284553960609455274616009869
7 1 23 -0.1499504936947871613495456835219744101579123614281180008263607190508626865338013
7 1 24 -0.2058531654136305358688406833576316622159687697661204105324185237045176515384315
7 1 25 -0.2428030626196552136794849276223246998286874142181417167284755116029899856168676
7 1 26 0.08838991217878169283308771719340949500510724265606741446216434140337688341770166
7 1 27 3.764375505433178574167834886757653112269580459567495074692780847164754878731227
7 1 28 0.1926873452039355973914957649729494766834658093492711031814205426976954091816704
7 1 29 -0.3375424428608067505148932046861595093741378823157103150686281421273533028945299
7 1 30 -0.706378232446511482107428947256759414617425636455337694351615302782331630523565
7 1 31 0.1307611834352129337518877305755424542558959548199236961018658542636703072976143
7 1 32 0.1301908262387919707069071823043001013911205359505237557845902709286353030865124
7 1 33 -0.07171456278174627024266077539218481987802419168203864836662151590126553716822059
7 2 2 6.654667335582928011083506230868985165792250478494711789710448019419876051902311
7 2 3 0.8616512995541288564517524933875783599748564934082739008739435296094623409578261
7 2 4 -3.809586215796049779005738802538459859048566194086316042616343792593641490266187
7 2 5 -4.278219519623283175756150110095476894756323201503617118027944623631937015451337
7 2 6 0.4215938380346696767222043617789035211331014200919285141712058342568340279369534
7 2 7 0.9062048024276285502152530020409915173629407444484307115954921146420991415569017
7 2 8 1.061579538768662607845821281449131745681488557985078644708382668440809008919717
7 2 9 2.096489354196449392913417423620814601785635776440659577118137986643762868471417
7 2 10 1.456249089515487282643625079269775691742376007899096369496054201707767578089982
7 2 11 -0.0811067264887161969295886493106467105565728842877531384868392069815795033567581
7 2 12 -0.145699241477530343620088446264968700062770642747334923878562998734114255384247
7 2 13 -0.2372299999199170001161304846779676613777688530700254017468702094375522678339015
7 2 14 0.2349235426827610280378182497511777837331865582256389818987728050840404391849632
7 2 15 -0.7029709910244879810407268368509289620520735596147974182737771657333219320184822
7 2 16 -0.7087421907556268108601420307343087618107848184264995838106409926415836364794739
7 2 17 -2.542326054554990316629679359594734040304622361028103285756959136560909409113592
7 2 18 -1.75661570528189931187172993869490905316137597666336864325774234788442044228428
7 2 19 1.940837813545727695771722765726936371663509073389993488824786151033933299228501
7 2 20 0.3843262884657684653664764962212572095319567072630855753118631494457834629787837
7 2 21 1.009753069478139834373234845857403791891513827149095907913804688943691521079507
7 2 22 0.2036649715121765189363511669483768902819251953002741333020896003848019034999208
7 2 23 0.05018888654720366195707431438302547108032980598807048738521738012371079432268752
7 2 24 0.04823227916456764007577811586556541382234051261775578246800715347104602067677508
7 2 25 -0.2184240164710188490439599617143085966894962857837488935872468400675806823781499
7 2 26 -0.2605626927828336954228740501510581562318436954384569551505207295480051661370677
7 2 27 -3.403977354109119173081431852982312400279478854480388426342559176613265190598726
7 2 28 5.138497927328830225261252617517730021522661116317009588828618182171322507568792
7 2 29 -1.123749270340241590749735018640246436000394039648121491975029642399367808967521
7 2 30 -3.388239549212754567018379235457831522533098378067615971748954763514772779866608
7 2 31 0.009196864506540617615122626762381801232254388849563846518280677605689616976703517
7 2 32 0.2635837572602334572640577510123019259952034287777018558264020285129306699706188
7 2 33 0.4424082982416542856178527866998708058202298636027196812377374999492341131072184
7 3 3 6.995173480914485532959830712800388351732339933659923753581772276604080582436865
7 3 4 0.2426373768731783945099621661565246731301438399012143858557826734330833483850509
7 3 5 -2.19517806334858440685349732677207119262738883840076110771949337310936601186702
7 3 6 -0.2391573278455233999880040728060289473644747309030216071968407605536522304129322
7 3 7 -0.1116432582495683334003010208234728501195434084584828116795255038252878214895808
7 3 8 0.8180458113276546469983295380428586647740362597278757540705803166001718978634418
7 3 9 0.5743190229091633387776465411725235215297092456935341161233142330715838910156993
7 3 10 -0.5812657316929989281480539707745402596625259597090409730188145690590079491753688
7 3 11 0.01483043903909381490730022428124906658130465295617061116356566563319848762890436
7 3 12 -0.06878422610029075544945187465770828672925836891655383128469409717816726755948238
7 3 13 -0.03370322371585601867877770721909658126781231484537921265281814091308877525994902
7 3 14 -0.003839375667295700458904907365065863425749244533172682537085598954422664937378967
7 3 15 0.02726319799721124564731217626283537074143613297789787687429034439061852889686275
7 3 16 -0.8746203296857003923144871916244947814643311418440339526480143833318693484603976
7 3 17 -3.246272164533905412235005259947173040077027728489934171680115065928432706651652
7 3 18 -0.9094552997004348531741691842819846578032081548011957534501628977427520463566696
7 3 19 -0.4985630136578550393860546843209778307833484021491532429294280418820499225800646
7 3 20 0.00739004078322464646331631343192590089444448636414060714983104507305612710524821
7 3 21 0.2141462644834033996241084657799704260986291937804416528296994460516511338956239
7 3 22 -0.4541753888834656264136645561347597043140773662719805825117875432985869651589719
7 3 23 -0.01855269276661248453986626007081914119932101393095872406083011524824872244977333
7 3 24 -0.03663686694257089240305234707182643002113122369047273680798817124205125745991128
7 3 25 -0.09485129900629456159814496626471194005262566720672688214049637345098273117465237
7 3 26 0.1459261779309556421461687295681728777011945343092702085734165992187875338968448
7 3 27 3.049024290644258218364415470429945500210721394750817120265567423151156938954158
7 3 28 1.006068719869009674871230992266217715350908072685937592167680422890229774065412
7 3 29 -0.01524377436802767276285078805642207811843662190050529785032219666690162052950858
7 3 30 -0.5601674616901589620984238022477516890482602312424400272040308771825918010797157
7 3 31 0.01743404205840307896543817488012857893455538046492225692830065332180626430924873
7 3 32 0.05236846996277619699495834895865301191244504945582637905682619569176639698985362
7 3 33 0.1186629799337443964988565533053375069597584012276809163089050516071762874795326
7 4 4 0.4772074994795584965514133040193361337444103777002026144376451239019644788631115
7 4 5 -1.831919276772870650535701066046876448151901489089745928542422483944903880113117
7 4 6 -0.5743481985157283190141484786898749416562866668342186777218220332134905718649328
7 4 7 -0.2017961671451230073039445581911593068256435471078804680189544986119644754801789
7 4 8 0.6800676485771485713411213802719744773704581071825867994463501387667255255075379
7 4 9 0.1127728814300744449738256313233503833143602014877814955873465346811815063974363
7 4 10 -0.1897008602320168886693311231589481709541186322325447503196809598906221013069277
7 4 11 0.02544684809785209023936729183302455321331420704107712904379245187751656428734122
7 4 12 -0.000103942144005927897949646925796509783152403671775809293853042777154655663118739
7 4 13 0.06158647617606650306801487075521866556022874964072195622669954165013983727338169
7 4 14 -0.2785916750426401127188455876702667276775040081733657198039666263955921458814769
7 4 15 0.1982406916013711197346458226985314716033376532407375528517833289671934512721815
7 4 16 2.123140791882628200394830458901013846437764616012041135749299523985143947539953
7 4 17 1.665641349572296155224817572918637899246175099144822537652071503706564386616024
7 4 18 -0.7078971871761743428173516414683432619514539048448864280006312863817367533015272
7 4 19 -0.4460822623246187275394430936716348592849577872912837890657712501946243065208638
7 4 20 -0.08516096236491870915504524032157584840579619022958921082935701980501644619425295
7 4 21 0.4546168754525878911543978559493668352425727733948703093641740505516260963006506
7 4 22 -0.5354533921104582369434773383896985826264186077725174590059360610192101087611451
7 4 23 -0.06415588335290932730286232131087184163570439994536764042016605226733692184183573
7 4 24 -0.1384107579683068284902518550942304053739943126836970918244686789823609252799395
7 4 25 -0.2209463713541590120922897357034113113982760309629283729268121942168900660883267
7 4 26 0.2890513360975813946166747448971190284074692333140037031405162305159637292294251
7 4 27 -5.09193217184612457405180447396344128862446928267539533666695024116588944847634
7 4 28 1.954902160494643809681908673304888292599392011436650405386872691409306994543883
7 4 29 -0.1209108752574625006724376414852353195795628948812669013358051044789047750561438
7 4 30 -0.8851144618448274873111975442251829540428059861877909367547961710938117936793944
7 4 31 0.07612897586542988482368105819096099045095770723921503429511890737019779398380141
7 4 32 0.0969146622250094194589028224814368752324960562930505344673910161433832568777047
7 4 33 0.0908106444962102748820289221985875568041315798067759784141486802658393921901848
7 5 5 3.784893683570334511656263347436849106223773775394691061092218216363272797134625
7 5 6 3.073923947382966863164552841849302671208576463681334325671580379518020952898996
7 5 7 0.003139910705621595561956925948123109644341955015455007556410502154191978267851216
7 5 8 -0.7318498335472703406487465255686137933381830483136141315832428397713180562033691
7 5 9 -1.183576382923485213225476157992024117868368034113385529351495251912266445316706
7 5 10 1.503192701502646503628816053750372177246741219169727227334561390689422148167051
7 5 11 -0.001898729695995850702265859211622853395148110457153806357678218372003135959969639
7 5 12 0.1161943778910641660220647099044051705903430724340686079701203139456440543130844
7 5 13 0.1507077620535067846357034807559212898426412747696106556973222527246358292520711
7 5 14 -0.345403800943018689848861574230290254849523909991333943663274069984480718179429
7 5 15 0.09529088429547941586558920387178603394717675125114322615984506625618259352652951
7 5 16 2.568636683245861652908701065721228232241106571746713886858559990814526919788326
7 5 17 -3.50634400262543274905847730154574439964722253033774225148912742512179931889693
7 5 18 -1.490605732895704098190150922076333101412821969328332909911440693272689061174717
7 5 19 -3.780121249350335420342422835680168631638960929914097586678117517080973318786679
7 5 20 0.1122972096279765300274115007490053481926126568758277834283556971273196665251945
7 5 21 0.3554363906854508708673113895381525358766551542769072677199809140976671328263102
7 5 22 0.4228121055042288410166900537194948543425104038983991052963000113855919276863354
7 5 23 -0.03943154712973107172382618977305047742847662741136103299975603764232269773218269
7 5 24 -0.1347428879542093396571847692477497409724163674795858491911569866913153419124838
7 5 25 -0.08285939633708506837802955726523412223483053213568799010194899294391987566375427
7 5 26 0.00733495803269261554600260827845886205520039515385692895511728259615364341822522
7 5 27 0.931196457259984182678545100795840383465764583437774461910381781338729161052591
7 5 28 2.505697423334425059320947620373990702357838044300055352248193553425873659531601
7 5 29 -0.3036092676419487620853466378946004998392903616293516017948237564882578957053643
7 5 30 -0.1989363128836704001147743988120831377209280397608951515153559239965325799461011
7 5 31 0.05503498796801411244578590530508486585828785082553383788435946716878792459984088
7 5 32 0.06372630667857751800960259273978689063037640436110668964401864165468382889965859
7 5 33 -0.08795592626278680031958659559332717189197635569930878109755894403566124185486156
7 6 6 7.62975935471400714053264365753495698274999019211213307627865894351306753316992
7 6 7 0.02265048840362882837427015896964589823014423801075896072235654251300425818843943
7 6 8 0.4045916181828705001457936829481336560806471203336216673772472097266042349788877
7 6 9 0.8220009516252865786105454013808461107050515489400548305565716466234718534012313
7 6 10 -2.234125855712648526052537121991041172534609736341760917913860166393351856021282
7 6 11 -0.004069000382049342276750836690688229184858299526554378162695439132720225093791651
7 6 12 -0.07046270939899059056412247134178193522205783416556919143085084425706653642372977
7 6 13 -0.1163711600315281266244348708086832046860622451887972830896992067428444410124655
7 6 14 0.4215782190573204946324518627666721455726414894117204789517828304567554981772931
7 6 15 -0.02634962459509068218844482502838597745501622840244536101708644637927481427728745
7 6 16 -2.742734380479755946070657697805874128295893053396025500737701620741660958643051
7 6 17 2.469673440075076928353007354452431487404841457787248855047741441828802845878112
7 6 18 -0.7939683339149398801824225227319680943249780961125908260095872144173191353546127
7 6 19 -1.723491580332297665066361926470353016337149902266907436634399427378086423334661
7 6 20 -0.4496484430914531146614897128443324678414595071204805493827065271702746641881798
7 6 21 -0.7087938253766041809600454823579887467572493033409615824076566047941869964018825
7 6 22 -0.711522465442877120157459780648559238464082396074813870934907502223268872576519
7 6 23 0.0847543347793232616277201929099696005507481218017006830153070687844786703852773
7 6 24 0.1672348433178984675018055254584345135472189382028864880281467937968103669459955
7 6 25 0.1648448664456860073877024995099282250830138347253307972589961505561844065500688
7 6 26 0.02126093384653183455896009558082669495561638894631958017592283200971099895433638
7 6 27 0.5897519218560628871459418014468389006938347107540573226180650017536184596068889
7 6 28 -0.4711993051600770846363905441535661637197448731091718134552334817844293397454064
7 6 29 0.6710919690617207302852082438405863018552538025109976900488394310619514312944624
7 6 30 0.8028895380947749320621040182975697722146714321858723664280777942763898087841529
7 6 31 -0.09912633156110817493880367305648609625261659713294656039703541306737664799329866
7 6 32 -0.1346395849905973468684484890279447779247088951136097908302851446227804210971431
7 6 33 0.04761055844162251674740492060921267241063261736048750703979439367893364660989759
7 7 7 0.07969754476261943027052674764549217116429461378378456491511288171280265596812563
7 7 8 -0.762022321592984239068645450606316543583647957507630434024922122630819675265976
7 7 9 -0.1626208448811718092796090382442866449705140126049700950648658359250306253312505
7 7 10 -1.433211104532239089329664546219535162780250269278787490468080228013898961060039
7 7 11 -0.01763905498718258160665669416599790920551617777242350253222839530186878605068563
7 7 12 0.09327566338581980106221297660221781894245412437496944805390711437201427008430713
7 7 13 0.006464877377397448402866911899904856299070311009231171755983302381814199364260299
7 7 14 0.2611187638030016280143344648422437348214936409376520056520770643151092273067418
7 7 15 0.1396053740743094161877652168239665548189097032070088794533273858357373081826434
7 7 16 -3.080516314373645736427624131095200086104059738127803411697247567434260395028207
7 7 17 1.183006272607632778189920644557910344738290934719208759088263365075261334048376
7 7 18 2.069775798926801093173708990388250229780723220589114465618396686779162570537708
7 7 19 1.288541062257002547286932067164296977203071961700151092523779033678878126161246
7 7 20 -0.6628806537993788598459879059601403626063903018363756512529016099734073385004026
7 7 21 -0.602731088855591555728771766110935198119861772285534144645047188781343141438659
7 7 22 -0.1152581725395937963735268932247133910158443231956253977644310920695511498206475
7 7 23 0.1200866233262119830174924251139156694288201626743096535890966085981138216380901
7 7 24 0.1070502303299619751509069583990796360988690330660393707396570105043607403202705
7 7 25 0.2592984416545192471033305609515280185630063882859190965239216616519857891247881
7 7 26 -0.04092722739278853198548539003723424894569115615772096139635545102973372950842748
7 7 27 3.049896798588061572253103759023939922063239567269751368378957686048637384374826
7 7 28 -3.89752506086720498766938070008494993858909091558196113820052681616745782428164
7 7 29 0.9296216834702529128235503247547761456376461548786545616340401084114440361099866
7 7 30 2.080537447471277043089585684898281599363619809436968465350111135150800876395283
7 7 31 -0.1272575735326474709081480579314662482362585762483711721021780106543748726914959
7 7 32 -0.2641204942785961314204689750046582602463775078960880515642406255903941265661908
7 7 33 -0.180532601467097948173250606861200803764600859270830654782577212826644449074271
7 8 8 4.582764093219835735779981381751520455978913648401157263269317953019310135301521
7 8 9 -0.8690371306634928264073862587319218094745206046918242877680305906478911668709128
7 8 10 2.849671929688887059061760332943761055135144541071220699573683744519669222263127
7 8 11 -5.19585632768956219575408588548017747302107113652597851848261941245615770414008e-05
7 8 12 -0.001549169557582211176019320734228156184652205425100814993661260612334418216251804
7 8 13 0.0008934563195200573127346500512582675110597319354120978510928855771059121082536302
7 8 14 0.003181566637613282500148603435468796006493773460664416432267015285189131429299531
7 8 15 -0.006228218095245196476104405200847204431303350668866482820977811922319913971400998
7 8 16 -0.1599173052037019077782607213622045194524316783320790113319348826368560706608287
7 8 17 0.1330149338816078826946813691895329913322373404977830641828524559233236052772081
7 8 18 -0.05814783149465375473450873969516854013792354280456291102099472237338961127447381
7 8 19 -0.02573677042989800980335319947982589911288326123076568739887238266045108075035819
7 8 20 -4.570650953997287869038343137328396073708097697667218604692320304186498385023375
7 8 21 -3.710311723025360591589267720803628045083318506378490335975716509007021440050371
7 8 22 2.551138598540631996248211533054275293416004528841941775198598636505116695326973
7 8 23 0.001182928798024458341061204685824286359446491369948624706675427783359071758281924
7 8 24 -0.000825246768596276615116031087546929794954742852243217130227640362589424544044446
7 8 25 -0.001720466263755420172509959684235966501972144815022792885688277033393019590730257
7 8 26 0.001437190572206604746674391111554767513136251403048836083664157743311913644425183
7 8 27 -0.05154183600380006772089363259688719593623461969741029846133206807351109952224924
7 8 28 0.03866277502159510667893173458648075664874979980886270710037353926207515891111807
7 8 29 4.573297484887234015106073565536186750938659638343784535703877721424813107995424
7 8 30 -0.887202656117745894560767528796402465631073392466613147301280449692413631944937
7 8 31 -0.001274715050602889598184109102963283257349723154436084442122597938837906401835884
7 8 32 0.003808048444049863172389785246589221565932873991791719417387674881253095748352649
7 8 33 0.007665408667451801222778796312401971944439601080614475261880148947807982837165008
7 9 9 2.629696759867978350045409503387535335023471388465189624159646555357507704637158
7 9 10 4.906955893096176755537015919911626595698905653924623189942135956466981755620144
7 9 11 0.001308593983409241954210991191800428681982178102357892257293942287821052090885401
7 9 12 -0.006732147915405487202854491922797334436999753098139066017411522167316771301402111
7 9 13 -0.04451656069752343049094165978835951570945334325841762502706146714258894566605774
7 9 14 -0.01888329485074998900130943234153726793328326930308814745049970579331677524172091
7 9 15 -0.03567608457622469067537878544861364344080883813923255285991647670464014865169204
7 9 16 -0.1807669355220720643440179475281287824612140295650670670122375511779743779481791
7 9 17 0.2629658198322375292681630255312576364928662034948311345584447261027743226331251
7 9 18 -0.4754780005357293358151474941322728394932714725569969565568315950701812096006395
7 9 19 -0.7731255168881078080064752591028018037242161288722806515279219938466971937444279
7 9 20 0.163115641652165189647841097009836321661102915872595498921872504704147207261965
7 9 21 -2.067550814819706157295758813352083245753232474578569759039074655704804512101085
7 9 22 -6.236571362105035537938691577187290239533671362147554261280959750795587507771446
7 9 23 -0.02789363536832469132652003107132999385491281151080899530868454403763642701932433
7 9 24 0.02345480475599513155742106105350759263050539672342025820547017077512280143025237
7 9 25 -0.0295166567856632342572511115020707754078756806742798643089617520265324614421734
7 9 26 -0.0629146450197546303741276881163956903080403453329407594025525125332419830853686
7 9 27 0.2894994199358599308059221296809245225189470604833903159255079554102658095944182
7 9 28 0.2211371943793162490058046413826700921209510275700774656105389499267122916765874
7 9 29 -0.1072369933880751463093367633832758167605818242918743510822352479656975210967931
7 9 30 2.132686805323846223191438498351583343407636154513824089005957938513030877713653
7 9 31 0.02117661215382591643506495424651220114587560756502530020378909361685085134230013
7 9 32 -0.007772479303367807861018442814764000343689109359616758486206964782531374536180272
7 9 33 -0.0272385604435299396987489026677820468672315076148309604360276217910813691312406
7 10 10 0.9794885643865907541188659001753919953854171113086170190984514147641293744701256
7 10 11 -0.003193233635226141962546818368626578122663282123281297016651095276686922332374608
7 10 12 0.01639044178648080836469773786556427147761934410096916325733907122573508355860607
7 10 13 0.09400264132710253545743486153623927002001399096328557674398698405564367539288037
7 10 14 -0.01332679684096905343707600404652658438139420215761686757755980448109580456800879
7 10 15 0.136700598940302253159576294152325043293618452127150847218851813573473396953546
7 10 16 1.393508369804118367882068065311987755263688268313614404971630678361369703991977
7 10 17 -0.2959093815278624341438029398300405083185094989281735623736488184310292514393635
7 10 18 0.8624950714744815670528372819678556623277146760164091513774291963760210830339274
7 10 19 0.07697885979936244361106569296616388698580541945647441987086978474092744490671147
7 10 20 -0.3198639141867237437749642751708142984378633450985667349001576374026701288073199
7 10 21 -0.8846038950012340079174097520450886024095667532697062177251207568467726091055862
7 10 22 -2.836381221239869511322990171978550131149381392694643004652806017432016555447526
7 10 23 0.06170319171045038369170650510197026947219148865476782269670388530459683251626584
7 10 24 -0.09602417407476788829671826588447542765652087951748293301716514237039218323312675
7 10 25 0.1010607300062676870547626250432172375214691668596061020661608463678132208449037
7 10 26 0.1029796291573985141118055810239422245508157850645065397770811762866717544669457
7 10 27 -1.680006405180682333439750468991795249601369534137848665167954696222634443031756
7 10 28 -0.04300051693829699230839815250574684221405542518622477921081662983468998211526982
7 10 29 0.1251321936175203019567782750596837817268845026776955669120298771439323811658428
7 10 30 1.368123030077174017452227123836839999989104234326080366078068850709065267680461
7 10 31 -0.03738462730982925953263349460154284528055454080324939529643445638779493027595545
7 10 32 -0.02869370127320442086601729549799269135641346762187980700788940546277749771959318
7 10 33 -0.03372096978290373904777071312838281874280266713408372507724123942157030388889875
7 11 11 0.001376935298496722124975323552515342351772766237579790522914877901287960411035469
7 11 12 0.003579373163941473187732131712372668236047362272098064722078599992586065159270616
7 11 13 -0.01743461723601410313497397986057742931629748383598758763420076863362736959773521
7 11 14 -0.06664506239147173188243632675419666389529638727061957870334312409977317404919921
7 11 15 0.08218525888306701642579519013823061487497954635135309641269163601790916655011485
7 11 16 3.826773047420809338799350021909678485872942435906151198444560271153414737304705
7 11 17 -3.149954350009607254884181650915835161978357042475202210091732097364208850934414
7 11 18 1.028361341093010568595617716049205584790803708735862514531989212415355367051803
7 11 19 0.2624754648645986878779727722233568550692448033780417233804190186873062589307294
7 11 20 -0.1494673184301794252123341634514877244967546894606557439010911244357774604001406
7 11 21 0.3138011917980879575561246088627189748526320887843566274509909494278058175786257
7 11 22 1.282571119225346285410331713364929670572783360214872751959044545448905936664807
7 11 23 -0.01124994234493906824030632665423788159075177833476823284816587143896899095302699
7 11 24 -0.02096306514576605243454635891241789651784546167843664966196091042995709939560482
7 11 25 0.02748254718409896488414053452533011099068452731018641261392626751689876282517766
7 11 26 -0.0406896648477447285573432818108403054271305415994639475522850351477070418260508
7 11 27 -0.1738815767495350329300320121172008306452710128904392666922971707678434444181607
7 11 28 0.1656529751277823379450322351398512910783815414173301752494494462397890859512174
7 11 29 -0.08657756533143497805919922569377338274325090057362681893613833141879338601839255
7 11 30 0.06341535457004793854273700988305975807799177164195513859792387571260602559906027
7 11 31 0.03085268173682513801985150947516821755065178974066169281820926287107215694146546
7 11 32 -0.06102307622023404573269560039092875803380632478676694497058020872634713668456769
7 11 33 -0.1228749237308117449831384719490709203021100879821405652376113262748593647762445
7 12 12 4.627700604468097949601577542033490794489489557336600753202376560324299488490421
7 12 13 -1.015729515406341810106550709665480982730177388366483055429794869298952586780495
7 12 14 2.595637631399833566417695951669495191442054202923009615396613020662182967645261
7 12 15 -0.6762902325118971115508726372619098312568173875008165071162105298124171548396042
7 12 16 0.0133206030346466049406492537682469999122160173584953361877375208208630173002971
7 12 17 -0.01210978647507606887731369344458762968257302516101762326103970578404706292849457
7 12 18 0.007939605876876833874632034198425170203629284151851917918376970213069015670382714
7 12 19 0.006799912155602603705145213970515188192704182663683777555194278094913075001723505
7 12 20 -0.002131645062843877677497373430328904528672348488665276462601550563440361280947464
7 12 21 -0.003879317222244510881941316255197372094193675453524497613366935556622863334814852
7 12 22 -0.0003909799517045255095785280681575041024276656787741179610693441903503573774101228
7 12 23 -4.627495596858310455140024702429946058008583829419807112168119477552475293769419
7 12 24 -3.611430682355985298358089412446450022609617009888713180090167849291045152858362
7 12 25 2.031816454705232335684048696614243285105345382216942111079745043221211029248705
7 12 26 0.6772936319535926262812790109295178092628344205967861409688358409562364665314103
7 12 27 0.0101866923281625078720136657954113506202387089530621993062832944865693525233047
7 12 28 -0.008928328810787574237680355385846538848762345752770197908030954548684250049119136
7 12 29 0.002548799102949047463486792028904579001447219464997247370556509882124849578585681
7 12 30 0.004493241437688375896043829264294934695183293031357127625170065159130047882895083
7 12 31 4.627441105908846405693720094592889515862330694021041443355021793807429606317961
7 12 32 -1.016175791407866474054529916508617571513553810912452951968454080175509776923047
7 12 33 1.353583864465489737832151648191427640519651802467641328152499601769950906511021
7 13 13 2.608517842765417850677366449415031438556438937781004942215650566583454915067762
7 13 14 5.216641629533203918278464528115214158757829058904235659567733605300135229958492
7 13 15 1.738618245229263187411586194657054271136474433877369850622173589656953731510489
7 13 16 0.01326514276260220755046291994771917413472314484888881109515876700347734746948312
7 13 17 -0.04102208080232255654986330327815273808825498352123528708217439964012611653580619
7 13 18 0.02282126364622850366377235653017738581961348046737563806657914737109079602279141
7 13 19 0.05716261995748444988687145181148699063140540128664101802688560476417045436099865
7 13 20 -0.005350346103481639073388022924740362274230140188066001968216355287095825699579833
7 13 21 -0.01599425933058142719617087370074989471818564039620707357128485644693306239940261
7 13 22 -0.0342846254651056194951297485220101810268621655160868969114143170352564593764351
7 13 23 0.0004687924885543308553226119812433726645036485080938905275703775648074556999854427
7 13 24 -2.607018649494360335066362918263785276614105338529512649901507107632192948387632
7 13 25 -5.215946000357777968628859721088253131740719153184752890444823891440148663232675
7 13 26 -1.737060887217127660022730964654690232802569233906201941524698594487792372715577
7 13 27 0.02433530219861402287850154261442778164354537771358480335808629289446742721947284
7 13 28 -0.01624428847658155277143365273250092509952927263315496913150961716636896037096819
7 13 29 0.004562841589223648129887467208225066314398826108774112871927782633502290444381408
7 13 30 0.002397912133452797370611329486830374323891883506678153753699386562009375510417161
7 13 31 -0.0004706216388747141630844245875129452276313306123242482956594961431236234389234957
7 13 32 2.608530680389203814281778125092945082446350455446330095821581190713048426161343
7 13 33 -3.475679132446390847434317159311744503939043665092350784379483562363546931277871
7 14 14 0.07544886809148444494571164202491925494353976257765817410200926452255762628717585
7 14 15 -0.1074207431872319307877950647675899976256481554078887372688116397067182076359464
7 14 16 -1.665845999478776921636176026872716315502209495442043820223279544035675397295996
7 14 17 1.525436934371917053237398488593182256507992128738861887419324808865568299265917
7 14 18 -0.9985813649623943083583341229181692986177102425841837007305840507552605339495621
7 14 19 -0.8695435581228703994920951265309624225640396114428090302340019773317584987463661
7 14 20 0.2678062359456695730063873002260160747304699467351755549243874178096902715234325
7 14 21 0.4897519184225046832986987491769798778685424398788134126447377027391185264572753
7 14 22 0.06178376821574206886221461207959898355649625799664908380227118163144961620744307
7 14 23 -0.0257384398593431986415415463519579685145344398286012712929809247217556586632234
7 14 24 -0.06794753520704661523324671291517487171000385350515834902224423208412172696722589
7 14 25 -0.0449776718963232994134503674857148043504019668243690701669550530835474009466308
7 14 26 -0.01827446636475741797510239399630059353228824712792064789598630560488789576866531
7 14 27 -1.27932198577943196438448180565336849461932804153175526035974614892717865774413
7 14 28 1.119353644639435349467121286328129348454052818336651874969503852908494825452672
7 14 29 -0.3195172138505797967685990050087464512726668396691114014295341613898593111963005
7 14 30 -0.5611254875355896659023832102708032532854031452254771836803913085056247273916461
7 14 31 0.03253302259272383451353793090748867052802771185886277856588059851420713872908163
7 14 32 0.0556364469120438878462932336403749861710109647878268021605584050224209034200563
7 14 33 0.08914627682247451281269267077128940409335990825526698207712355839831918106671268
7 15 15 5.567197663495126684371916773456894552229799677554968666243106207838515715753751
7 15 16 -0.003414384120827279251740540410508873920991486735528345125582733831122760954857266
7 15 17 0.02472491338730138038750729625213600153913256703242150480577180339543305471673556
7 15 18 -0.01316905771540788788567467678554412613567826261114055959584651194303516758926687
7 15 19 -0.03936026402788333553919346353403326527305448138146490263205361583878688435958912
7 15 20 0.002955801413571914905764519626323012564559683879527325106836025149054783436384004
7 15 21 0.01005031575736963748865936002436567707711524338752686198771351798982735492987131
7 15 22 0.0254033016860772847663601347155149416420911283199330635769386062980457580285151
7 15 23 -0.0002501029135054587554002848298481740642787128403021378140497436739842583863783777
7 15 24 -0.0008559401915274531174829278292139626974214279760371784394132933249999891324537848
7 15 25 -0.00063936578246049426906311212348858934538105014028522865590907893457155600306097
7 15 26 -5.567871511406423254452311933493660089431958072131393385804241787398602148561471
7 15 27 -0.01320479705777982863748315243377079805924780877790519801226672410441548029821652
7 15 28 0.007777711424825815592600896423436424834643943761177110028728032887688143806216707
7 15 29 -0.002164737413100803947530312412597331163085420140986576899968265591809284182325295
7 15 30 0.000398490657146646033099465856168912941397553592609592980826667886678860164862758
7 15 31 0.0002249271475775771295168652070874999305730204478812870878964684773475855681270741
7 15 32 -0.0002269537737113702673294789759565469767828263080819526492094186520239108259819815
7 15 33 5.564381512013676459743737417372333028919754406352761271985179245974624320131706
7 16 16 0.3014553286554759801356809677702552131984136896894048096646828270375252658975841
7 16 17 -2.182957929566870082268628089042375765271930000035738913799631597125971584590403
7 16 18 1.162693616534083517621517213740615574878702575267134122435796017128329212175779
7 16 19 3.475110271312119699841664297020928985285508696737083875056848793375043054992134
7 16 20 -0.2609671481112527492553042965714072605457994590721498667780936772884993681152955
7 16 21 -0.8873404785502267062328196959646522422840626730561985769335729138277612556893928
7 16 22 -2.242852704239723757132207940186055584408031651644878947510269514615298990424002
7 16 23 0.02208153896000797712562279685884630306693230736881378053030168632891826528057726
7 16 24 0.07557079772378430675221691737511551166037667885331313859792531716653742545466724
7 16 25 0.05644948408323618044562559826805173816253422723736293030573968818341989842868333
7 16 26 0.0594939047205079801682348580300673374107816671975845538957218536555096958503668
7 16 27 1.165849036316803677503744045259416190114527061717724686319067188802805607875659
7 16 28 -0.6866926715879377977466372201332456098215497442873897809670581443634138326033986
7 16 29 0.1911242570332111888276100593088566357815025211211068312012340213044959725647144
7 16 30 -0.03518266479846821956268009187884183856022032169198604538555222847440301460781147
7 16 31 -0.01985877534485150682866366386657753488025811157502798877515835360347324583602271
7 16 32 0.02003770578313985076928325369658667424143400665018289138471066851195889314830083
7 16 33 0.2486374820002649269965454654349209699806432622736218753399426617013534483151317
7 17 17 1.778990526193940888502300371331847678602127990779603862840588311804671458288613e-09
7 17 18 -9.6344480063959447260038769230007010423732215895109003838593062755377659240472e-10
7 17 19 -3.130618719432092238157070520915474772435273955834039522063775185609456804433149e-09
7 17 20 2.170883569077394645678126138246443732280959222590710208096642996401817845143135e-10
7 17 21 7.947698760898928153345222268409457381182980230739869597422460226653331520176137e-10
7 17 22 2.106122951525996765114064023783658448556554530262017714295883418353446530178004e-09
7 17 23 -1.839691905859081255049660679379162142869819204310265674582604263383320479214425e-11
7 17 24 -6.757572213646130999001245421155806028685019336652445002901253517325230070651929e-11
7 17 25 -4.776374219198184644587184217148514891258346547828538474050115503669867642066315e-11
7 17 26 -5.072107541450992825327409599502882529840453342033957392418822718383280299854631e-11
7 17 27 -1.015389541135258074957150372368008156228156472311270306746473198161810873852483e-09
7 17 28 5.738745376694710682927102490598406221553747759395925336568089863099650729269394e-10
7 17 29 -1.602238975138116985973864800374879984645368812879729160415096248209397685663435e-10
7 17 30 7.425784803371692957818398200498466809140636540429914021662422893719765142123837e-11
7 17 31 1.684671868212163113170698513088159755023750027918004326388795544165342414549863e-11
7 17 32 -2.337849390309457586025053455866607680878572127549125301959972052868317314490294e-11
7 17 33 -2.476979094078694044440011379703250569205499636986825447645924377237297690467998e-10
7 18 18 1.855031808994190477494393993896924018178352404205996611846139141593967042149912e-11
7 18 19 3.155013472501028443028302527661008219746909212024802234840217582443425174908041e-12
7 18 20 -7.5864766143298093909908632741473267787986976813298185042287222848395661097252e-12
7 18 21 -1.371260050002036118838972541397520700388542246742433102537831121967453454298431e-11
7 18 22 1.240559712774073140685582851747211727422405448443747491617227294945063928325962e-12
7 18 23 9.175786969531282045118717946788239222007155925945314240530165301844135074886884e-13
7 18 24 2.035900718187749999988525272637988575482992540139440222138808165989192514928516e-12
7 18 25 1.896877921399182110359556883904866359388855947731094748546625867480765600279642e-12
7 18 26 1.866863889601146862391152633323626470123665310832227579956602584960596138609552e-12
7 18 27 4.680172673001447153430158511797403387201346209458732698719660603637774713789231e-11
7 18 28 -4.497791087324267821232254319570107436248241958974154214570723254473994278199538e-11
7 18 29 1.342439537183767495514329013283127070006105724212255677212270890188682060809247e-11
7 18 30 2.498978965602178993145461836861243994637157947494520479889651315452112834268703e-11
7 18 31 -1.424109891363277133869592371246037708594326031154143762907491462256281571615911e-12
7 18 32 -2.509262107548672973581028967319044896805132373052247276491086896075645508632861e-12
7 18 33 -6.049455671938117339967623208634260582115498928513230108421522479440943353144418e-12
7 19 19 1.712170748219595320282996746608736735000646981391747114022851694643537210548366e-11
7 19 20 6.031568753773712926644255848895956025454571528750931431464821902446729922883222e-13
7 19 21 -9.607737141776187430834948843495736265322412189334743529791869198934794733087606e-12
7 19 22 -1.623341506219031419702157761997326349975622090394865306548105546256354226676029e-11
7 19 23 -1.786188971017275172336768332300829269415038331006561163612056868565447463993346e-13
7 19 24 1.971543620778211362821214809642402162437965099809452427187025666589765213657426e-12
7 19 25 -8.351647599057018691260829715668472967297320936424973175523824862702625125924785e-13
7 19 26 -3.017306301901349818204289163203844201495151944599855563695819353145353050382291e-13
7 19 27 1.950107275110990741314463224788919729668226677238413001425551709913807363903575e-11
7 19 28 -1.008881949984821194518889937639643331783622657715345493487671518060014627273851e-11
7 19 29 2.332692249826264916069901786028878079890793047052958848226497088249688516928361e-12
7 19 30 -1.418706912303870737491625345418977254120719284788098687103350340391873031406389e-12
7 19 31 -2.118545644149292728686181681264517989111382046963673372835780999348904278282825e-13
7 19 32 4.970995257176605844011023241838465112617750950230838625507192123196347707708255e-13
7 19 33 2.184688887791081244880683440679594421754867067426601065970320420283519675944678e-12
7 20 20 5.65437550910659313137800278766590092904793135611088758968128904634977156337554e-13
7 20 21 -8.666968745641307200218612948889035823814524392846079757071809874772978188152158e-13
7 20 22 1.865573458747898736286953999647428559526680530231144366746830257877008691933604e-12
7 20 23 -1.481983437250697620952531820274380778591027631515062423678504436293442658093857e-13
7 20 24 3.141955663772563144400296029542584529145547355594624815480064118248831580645703e-13
7 20 25 -2.828155187409933821016000294105117117253117587492056582083618389337611363175933e-13
7 20 26 1.232908835821995347823478987513135208152937981793351213246029495573527888318425e-13
7 20 27 1.743596148080767225802053827054669624150235419627236793168992213529629507446875e-11
7 20 28 -1.046417510572942339959760366526381419435459718017067961626480966922708849082698e-11
7 20 29 1.933492313092329400073909176387614048069053638423336061713827337952050116617833e-12
7 20 30 2.716353437153532823366633447096692602434846584112150461629069585103518279309588e-12
7 20 31 -8.351014391353417617672404601988623733671771662059914515374416071149914520448282e-14
7 20 32 -1.795043772300442475389606630759022523316961846145048762635141274426897129294329e-13
7 20 33 -1.121622560817148228452292331423882165358848759334213747664611455723801215889795e-12
7 21 21 6.711034460781748709854640171252786555755044526178478223300897209624262360361986e-13
7 21 22 -1.705974329380684203163877466373109308878861637889835877345158569637733997663916e-12
7 21 23 4.78561524755270672817268976037269952678881022845593833392413390521864347526264e-14
7 21 24 -5.576530963438049317027485886540070420889814927945667702048506000762402937112581e-13
7 21 25 4.361293506666754606625488550756260977681220101183215123926933675255989791116629e-13
7 21 26 -1.751248529585441334517701733007094313979884516090069518957231578940146865345963e-14
7 21 27 -1.606931927987482025526089153875991014658485100478168057168509102907807654401231e-11
7 21 28 9.704556654880372810022782200755038114944917239639700377561034771243742169738566e-12
7 21 29 -2.332713693144827606906377309160570605215133279083079549195241929995545186030433e-12
7 21 30 -2.309945296096724731120041982588350504877560307807595577125783557123514292696525e-12
7 21 31 1.756399760344565389529249368950931146387564020793466898377709703493860557997622e-13
7 21 32 3.445688876487379064513343804258146156335471123927078653049395620945745454469546e-13
7 21 33 7.620633006582158873453073567535046499901791894374561808962716068736045272597229e-13
7 22 22 8.636239176305716123797754923832654096059256670778497998764504419963599593644475e-12
7 22 23 -5.464627802760427699922719018036789368475944594247381542961551819490811594036775e-14
7 22 24 5.396341268812564562270779642613252025079435342894611126212692760789038118047523e-13
7 22 25 -1.30413033716575605610563019609965704152912217114720806997410445025961839689885e-12
7 22 26 -1.114371322294147169828897271929436845838112018374884790935817571882027355162763e-12
7 22 27 2.410895381263663965318006017975619741959456180169577846974262695194203205766562e-11
7 22 28 -1.232102523294092676990297362177176149292587456328286378557302085630679073288866e-11
7 22 29 3.025283191947520116921805029748127403798448028952611952643049700657996581464864e-12
7 22 30 -2.30294755949023229458280101984218836307064708165024961096133729054742410676503e-12
7 22 31 -2.645342518957584836385388962363922182293616926358792256767103068410783967747563e-13
7 22 32 5.065353852475325531630837130230407754821844089393680513695970647406196488821126e-13
7 22 33 -2.762139883642572158494213939981651902191854508936336506219445804676924182870617e-13
7 23 23 5.234328003092942373518365614744888283047975516785365271839224853456933875120494e-14
7 23 24 -2.992369931130735447602965939235494578767259906143231665965743272726416360412297e-13
7 23 25 2.339747979054718423258727798046145630162382032774623594716007669389472902858685e-13
7 23 26 -1.567182589139577741321888041996156937043158640850316716421516670189802657418968e-13
7 23 27 4.76194461313607957148967103074726410422866036752193354279283311425405266147629e-13
7 23 28 -3.785501077428553379304802932613722114965575005149685210773841740194816153379066e-13
7 23 29 1.119991381382550077677183617223162302951248947239669406974407329036427647846098e-13
7 23 30 1.199591257593567063596295819003483758634576463697415413208142094185250489321571e-13
7 23 31 -5.343924620176884370169765294557646718895326828305089383178652410159445273976764e-14
7 23 32 1.653058353690165278034985306356233975846940514531972264175837995380368860849681e-13
7 23 33 2.146849459565891652388811883140114141614123624677562882886670654914238568469883e-13
7 24 24 1.142466475111315402901403734352243522738787639864797990780966293852395359888218e-13
7 24 25 -1.844890636624084266590028163416093918968733147672231335675853724338560146048574e-13
7 24 26 3.091816915174364190510889658620954246434455169794483838019663165952935153103312e-13
7 24 27 1.170627683667912352862429052502473029272107316455802457638610747539709964436643e-12
7 24 28 -5.104904575240135811400701082637961458004928963358047553036218361504617035916383e-13
7 24 29 9.156918880740218736821535114992503999026239164186121594311936029989474230180774e-14
7 24 30 -1.462206287575602755327182115724387322531796921534335704018806552250662978367002e-13
7 24 31 -1.192298197619227990083337467896090859464823517558380031843047703064278025008938e-14
7 24 32 -6.323658742085548680388412036543125487128402761153320886574073134036823995754067e-15
7 24 33 -4.921058098424287337887553856811591517456401099244856331964714392145839923505763e-13
7 25 25 2.03306398863217283558974441703757296210118218361247866945747892187468924571915e-13
7 25 26 -5.897376562735064403273881237550674087081755095587061319103870441703902126357975e-13
7 25 27 -3.125322279355347853063869980241488389483465722422285265249319970093428124036657e-12
7 25 28 1.543747469198643173147895069821617092691961432972962995029316294773161150118675e-12
7 25 29 -3.238262513203381695551703492076476029332473650523558058944298614778148615025042e-13
7 25 30 1.998628295354329593283082607579906389458579687421163554075572900279033100897342e-13
7 25 31 2.926782040579302418076587227697224017367527339959833505608526386175390008595138e-14
7 25 32 -1.202005892099412144741408753028784335742355560774190279288732841602938775158533e-13
7 25 33 9.982179317661652488211633905041266795874261248699980400588338664049561075973159e-13
7 26 26 6.952279105609638209972591256153558457667057676210539358217123337501915531715071e-13
7 26 27 1.518075300226012242931542043387119332907611827900412782109231854426029320682223e-12
7 26 28 -9.16668133032613558346105823828013045604335124393413635486826097942782728437474e-13
7 26 29 2.528730826726329315235471513922957626813780414295432010702837095811065515223536e-13
7 26 30 -2.658475996380700082436831584157112477812839520767635499960706920123942286940713e-15
7 26 31 -2.472094384388602428484645281853275613700570368921652047039113270382460468350559e-14
7 26 32 1.487382626786516791380993457326303124768885571007716610205566214850803504666556e-14
7 26 33 -1.029487843798130048479232152848387951130057684979237664426179994620078446141454e-12
7 27 27 3.926212919416214933649703188188275730952441773431581649381523988564933437143608e-12
7 27 28 -3.109082825783318610956614155161734149896823819621729817366722060057207165757437e-12
7 27 29 8.673994337825497314750940376655652934910565016500888905834518163707675725053945e-13
7 27 30 1.226689846202981868622713030677564598597401176178856443656346158069605442744091e-12
7 27 31 -8.380281190460394061968652232071103246168840183385112087772073383833850066353118e-14
7 27 32 -1.223299440019690101364335622607638333505831270615111367084250463235679080038335e-13
7 27 33 -1.131043046923554324064723730189623581233275687824703442517769150296074576927682e-13
7 28 28 4.320409462667248258932394812813760847662379884968130360272053634758740555830142e-13
7 28 29 -1.417447886361355249910890456433986546736723415879735978875581487185027405825075e-13
7 28 30 -6.365371169735912995525514678463211707175767046741991890042980776579667585814069e-13
7 28 31 1.636747628592518599612428148817934045991903538850199691546656332838211053090534e-14
7 28 32 7.099012196987096563301825349335218482080635542088256461739212423383868616322436e-14
7 28 33 1.883320205588689247774911389266127876662405896348350629720116339472678747149276e-13
7 29 29 5.487630130682617573179074673597124222643209245260074742787816318154496685467585e-14
7 29 30 -1.073287638520031577078924462367721784694599560291956397634429600885838228703394e-13
7 29 31 -1.152719572823071474963760070662459315561267672432513297043987204783390712713848e-14
7 29 32 9.297052500446024102855325413715559657151988721476692908659693831602567358298083e-15
7 29 33 9.653972539440841543253395339560353323138987905815864917753848987790546500172357e-14
7 30 30 5.767880959331730148583921429532144323250723080134194697820618305890479286131756e-14
7 30 31 1.711900031792602704581432659213057729790548188271573004388940316907025966473457e-15
7 30 32 -2.315886894866692532101677835328735492391415951156993346909219851501366575423968e-14
7 30 33 8.544291125928348585161432160253405942709229647940266376123848011154077949503318e-14
7 31 31 1.428258028465766248819114696231607506308271820515570397865309643529843940421753e-15
7 31 32 -7.754898812662159454189599981420005641921145808238880447196671557895139634120097e-15
7 31 33 4.384229025655979441083684994828437361237507689071648517467042216331476724966225e-14
7 32 32 6.711174627226899456321745195921899637132554856924293347290420048398364460244439e-16
7 32 33 -1.250841904937778390045582663110469012316500778525714483779347840979414429184654e-13
7 33 33 8.496156433877886474405893682983609419346290508881747628140640039571528357795345e-23
8 0 0 6.10124589428789039015817562351095525108828824164541812071152806447435729961515
8 0 1 -5.001513733257071476800523459286522985334868407397714047763694730718227760153894
8 0 2 -0.4721495478403663760339466519295284406129213078832488531288195919850600291904396
8 0 3 2.335854862198589136322017851648409599621429257336764840917160044665233350239531
8 0 4 0.8894335702885481803887555899323064354480992211448696482313506542119396063758613
8 0 5 0.8503945222348277218809895477770898163970915103866575197406275636981715199018553
8 0 6 0.7934295426062566165332007188257042245333681551993050733392359824143192584903404
8 0 7 -0.2295285327055845431417726817168721156743484290430111127205464064020414036169327
8 0 8 0.1710082362777787188915987585841580100067807243481563938571189007365370462017618
8 0 9 -0.7604384585025347570237115895572132697152954851152240885315224929988107291957484
8 0 10 -1.533072643338566623815789339858312450402392018880018574999946171321562810726785
8 0 11 0.01914510362767957903761669809480805105838428723622069044509978199850760833432387
8 0 12 -0.06290546262400800289304783944220051970695396331575928169925354619534276843699745
8 0 13 -0.01829284352093513184257830551295032727788095340608187950019315403610731884559437
8 0 14 0.1447408614396469680640278848381338806750200291605038726794264928338749104237949
8 0 15 0.6274162477998643829914819562316117038746049981093186974582114318352045391650712
8 0 16 -5.502125073727715640829611528684412780293412714701515613270738239393256400993017
8 0 17 4.679248038232239436202420004871090309819309647542977351722002594924500611839092
8 0 18 -0.330213784497803196405122705689292649448303151630780693369979737506343519404728
8 0 19 -2.268759954945223950331445761810407518506037449228654741498777499088474640203498
8 0 20 -0.6062579878699847735699419532152307700863190697884697009006772928537999949970504
8 0 21 -0.2317966867628821322652984033699149110151494088144969007824811222426170201499028
8 0 22 1.430490915331059838106665905856214198939695205302083461158715733417268973539304
8 0 23 0.1172502638474781832305683574183678470694419199952450189586262436690259546409965
8 0 24 0.09043559582843319373733331167871198334601967596675755520998871408554352676565238
8 0 25 0.155490842556054757923236189461140043679944044398936975281986902148172933308587
8 0 26 -0.3073142510013523951713457866714897565750487405335926651478395247193156905699892
8 0 27 2.295072217051315661927561128169202044078614218223096560826789371884993995561598
8 0 28 -2.477336251949631634103282549282519824714593520512315764417698198648545980024302
8 0 29 1.13810123494956819412252498122479328753882885089456668123335655002176344123008
8 0 30 1.090865943335645254212475896136550105129660122275559647370628658228190132394122
8 0 31 -0.1573429138037758395257799855844760356689854946032235732819681770312641343838645
8 0 32 -0.1399880059758305515269663527008314922375440513046906285052419261719289430850456
8 0 33 0.08742198221136470777110752401280640461295416398433664434044330997632406286713802
8 1 1 5.250758607097527971330846564315170686404710355775459145429590383121088366227527
8 1 2 -1.489264043771510764233843131268193829578762197388871233298923925546034356970335
8 1 3 -5.935898673001352878202383110501890254673334031703073962904927535282874414053212
8 1 4 -1.360562910754360469940522427411142881941339779223284583396654333932385607539779
8 1 5 0.3232995794826692297314444843809960669251877852597332163548543790447463440571996
8 1 6 -1.557743679180489875504751770949548852273931207963147090550685110543790108678222
8 1 7 0.7788847323717898275820116996854744453364050568161284983301316307041334744413315
8 1 8 0.2215824663119344115664092732671007627664601724035037565033409267279318823530429
8 1 9 0.1323017355234196205617196351739121312081450699636282236430445857231726710822989
8 1 10 2.034178665679590076454109068684999340460794528495516774870472819811947677087524
8 1 11 -0.0988019314980654037299075024927092305144643299700539907439526509882325360730872
8 1 12 -0.06027501636049021530241703233851508430240521467074784547017310739803886250324059
8 1 13 0.05688587287440683615950237087006757983349173831238118413935617762591813214742777
8 1 14 -0.02613643926153487258231887599526875316794490090988050231789331688991922057853658
8 1 15 -0.766676223125178388754739858097696972754462384493071308514513751372835130043411
8 1 16 -4.611805497355468971925534149817093553175386678005616428811123160541583229891775
8 1 17 0.6252996840751900107369855934365091889742571883632950073513580762045227058195512
8 1 18 0.6580811983767455920932497314072317992758732873788049850060631304033544848372297
8 1 19 1.435964469826745490562548889702617403843610691050195573150140165604499015300479
8 1 20 -0.2404729597483067014831011140383684358914527816520700142072993927731059901639364
8 1 21 -0.006420851654246515608894907145469621528843886776022967594748796244441314669138528
8 1 22 -0.8059097873647239304943010112574000977708961569084285646018703193253922766997177
8 1 23 0.01663137657253043592122412415499038962055936165723164772575780962957265082679345
8 1 24 0.005661563017568269633895178146301119152010089236123919403934356946532818884232978
8 1 25 -0.1933834301709243938429774395381726365974408197458710571497381735309230852815672
8 1 26 0.278438580507972296174928946588077966404638063216025854168408765252553274336568
8 1 27 0.5984633240774794703959441991885245885213304631794207916013896743540904386759333
8 1 28 0.6397175258228037644899215119605436281380310102620713026127938797869493033304093
8 1 29 -0.4726499356344461898115512813784078100928838106377009287176649725373261948766941
8 1 30 -0.8729647975055979594443821065989437658726520033705994384683025080978235532541397
8 1 31 0.07199890482087673174467110853302434280479769958154575459576844351681387833202879
8 1 32 0.1324376969506171763177577556214229141394989360813936627681953076796286409980835
8 1 33 -0.3237145652155110176696225204997633593433438429210229829268421695566899252002706
8 2 2 7.222855338657900572925892254112426437503458454245478222099196590863821329694985
8 2 3 -1.800640491161812265033307464071598930877893815449923992854687028290402296496423
8 2 4 -5.038705937534238186662272280274036068063145147041328218100722171150477576986935
8 2 5 -3.97495548273944062301995258542364843876755975307868099445924010869470899664909
8 2 6 1.554876211943772364813700592577410137835269626760927488831748456138669080787729
8 2 7 1.267049444153611963176969389276065022688478937159069484334069622028337530056639
8 2 8 1.418055120322452134889625532091520153482793835175245460011142644247839543988319
8 2 9 1.672772240623079321209896975733637962421093535107405908475505595505304461301779
8 2 10 2.337585933269785998493898437953523210117690265781218571466235624360161227190665
8 2 11 -0.1076944580629760723977465762691355255777185716556791396055524499368937977100928
8 2 12 -0.1594052894351756766019251266915901806600457123921440113173840564371965341970525
8 2 13 -0.05239567695728751203761938422822996176510027588079373612990894375661449831094634
8 2 14 -0.2412134708803264249816675199852015313356270854448704736814960347359753048553893
8 2 15 -0.5801702422436663396156092233227622913714977645594664488742250720063274168556719
8 2 16 1.808729297581562993954562611920320311218518889963032701091012648546933387432872
8 2 17 -4.24292231357320859643183372382416039679716480792734442123288030303323010332533
8 2 18 0.3158061658268470542546225374869326018043683768500941994370371186763003752081425
8 2 19 5.407390658243769080174161996595501640426951324011029021451683234169262165078615
8 2 20 0.3574900964021834137433727428078449920789188047414516736610786793997872353410854
8 2 21 -0.2384523313012879536875430669652167647485253466833836194509682979643449461289799
8 2 22 -3.852391312975625727382685735283433858424894072053893108941019644871912220505929
8 2 23 -0.07549053924277733718811010169554008638614533823606176834208480109051797738329618
8 2 24 0.04962274541105331986126463957296331784656181055412340405749906510119612074552799
8 2 25 -0.3520380509449678685356313701689379483753701623699684559733811542445457656680615
8 2 26 0.05166466188502491338274559627996989891696928977317872147077294994006733849048604
8 2 27 -4.121904536376506660566211244082723860140066565144627684391254863961972396538117
8 2 28 4.761875188082262391031372989627927786283929839184882437110867127159928985215939
8 2 29 -1.520124753789867362665390927397735130275295680165451537079354061498308584879005
8 2 30 -3.22562617006129726820039723773763628214913532933936337617694304276971898183391
8 2 31 0.1653730435771188969477070533677650245154865744365283599205118478163003698917438
8 2 32 0.3468786897453637519950468622445880193365176090364125828711353275459465996749235
8 2 33 0.855545372582256319617875508580796911358599830802609225863876807207086629633049
8 3 3 4.776657894921597945355078918330013871972949099166599201401498086562811518762066
8 3 4 -1.415892886139438657835767383770640395458095498839701522674679085555488487635954
8 3 5 -1.286379416799097381982200993743487401977388932282175339136244167311485687359547
8 3 6 -4.848746877980512171957262382269609277759972968460703160117148027106999149770276
8 3 7 0.9249333277372018257127566958857265851623540340035926352399673990634246428049607
8 3 8 -0.03975302113836832098229523315852777785574589650736671143038928509298330631254177
8 3 9 -0.2202337010914542520134305169620126910137707010192146777853958452395006951088433
8 3 10 -1.462897534390875172017381777808179951184769421814442682727698447169340862243551
8 3 11 -0.133328695967599385907258505821195989601072730118394858567064025294503430881774
8 3 12 0.002393438764805882557186854078312973259421069309216972420417500374225983155238284
8 3 13 -0.009478262283890491138327294528349789443183972941529568570674087726292213700782587
8 3 14 0.4859205527168030761638473635095620577604889731040969237190726988396961072127476
8 3 15 -0.1808800679883101772603123949924002235044105003891223984575517361917989694782501
8 3 16 -1.912852807587720567373181412876977330772877341163906327507641609500520202227563
8 3 17 -0.1450579167604642704146169738365942954460271681546166967953783239681613066997738
8 3 18 3.217062659816996887245153672251187345076914687713509245993057943135288041341489
8 3 19 -2.094768373133310223065010445329043461682970559480018409110133883415127669743936
8 3 20 -1.538891322244721271254649750258677718622225219260966393707902274565652485239205
8 3 21 -0.07706888970863949978349283177255484303270989393328060218760752457260801887379961
8 3 22 4.033350677769862961832041019236520410658228148204331967391135511520612075464871
8 3 23 0.192799476751288871948214584944583647040803874761751319673406789838517031118014
8 3 24 0.06717739503438875001228167509414409988291948670769480898894619440235769668770862
8 3 25 0.1948691830914727658241559964684056010923495075627185292264133216587860652995881
8 3 26 0.1804993177346246904931327630432948644658274073588399418567707850158357735616688
8 3 27 2.694069695842073955208615249531514635214156732032095035916046025111313710202801
8 3 28 -2.865168168707649975107968018175105817184322741476566601542145203303343644097205
8 3 29 0.8303123655929781080670602539080322902821602676848032447791926821716549469113442
8 3 30 2.170373875370194064517292778415818647763423959744078774705201983677691279641857
8 3 31 -0.07743283186699808804695701576228014558497576092051973260607357258192936756650887
8 3 32 -0.2859734911692065163914829087631480357467529270544718730581687875774599495747342
8 3 33 -1.241961542116075250240190480235374888874117329564095660337816837239438711327734
8 4 4 2.248280686142634068494548023336709137328524454844589119856391791827713411731721
8 4 5 0.2300802255488221022467108774388356256122930586981528587672430573212696117446774
8 4 6 -4.117743036486609696027008791612391524620219626671561835754882520508158983812035
8 4 7 -1.162863472349985932409472503949792928518228874298107667291092787671149819554576
8 4 8 -0.8810463624245583708425699957402742317481323215299948551135311055367807491803039
8 4 9 -1.211571348738164313007684522238545639173809838697742040996236209611313045784445
8 4 10 2.019744547558776480036613559892112835887515216998033290557959799267884888612914
8 4 11 0.1437893913563856977245406348220595412764850149061779937866425680725302673978679
8 4 12 0.2477854510658313079647346709027111588998439221331153269999780158956211414164711
8 4 13 0.1083329972101285780706739467861247074143391272031947039478884782607174003759271
8 4 14 -0.9530112380969252624194074079620547554223716665165739369739600403956010739026124
8 4 15 0.4809889251881140702371167908929587406736511529244180772024055260770832323805991
8 4 16 0.7988457652661642343428672804138450167213784599982919645731102539044203957289675
8 4 17 -0.4002896092709898575830120892733949392432012973075079820784840726604483019839768
8 4 18 -1.715151181568595720630789481537761848368242003733999686146227732996574515384346
8 4 19 2.056236556671412574258314781310269448386812717648063020245757064546650413065487
8 4 20 0.7733331493207704282890524653579845248091606806840517401518779755932436175014265
8 4 21 0.1054602094432113732874226477862347715536474689972746039819249281799417755552445
8 4 22 -3.501987848005766244167744944477385806307419881428188152876622261267289820552442
8 4 23 -0.09424671304247478117708444994731028754230420681678046812002496281493928643532033
8 4 24 -0.0521391663268899623174236554242038614288192218679797845620225798763036559427673
8 4 25 0.1542885115013018379197618258946254506689124773731421620120110152210306639744971
8 4 26 -0.09129344148437625216365113633459572209610423231889337908651549851386670646762592
8 4 27 -0.9118568572360069734268933213855422720424365210000806171451469027648722470945386
8 4 28 0.01529541840443513682557065590342463193489471997100271719751794810545989233043515
8 4 29 0.2656993182061882049735593394832874613913621087319200177577645316292934300700846
8 4 30 0.1262122624363071855398804080496106862813889326885277456412170769908337537579326
8 4 31 -0.03772195536721377797716446197817199821105588804923398256487754628477271767016994
8 4 32 -0.1367287857810672307914763857303685734341436022719120104266621798791967261712788
8 4 33 1.228193150321093488789450562707784911254025881497730408793493858607056504046209
8 5 5 4.443350038479369723027272067209182447503427548368712353205405702735848673674344
8 5 6 0.8747910792722316521663177336319657239185364729554327477567374466070172704435903
8 5 7 0.06484136254458762929895837465443487231364506168607536056806935074382359913951688
8 5 8 -2.672464499292448120717624844937455668146375299019433935202807060235767382685129
8 5 9 -4.528562616067906395449690012066786627794960058024427498763847506493190059772867
8 5 10 -3.282425021904846932916549625698616980548065528838714093788831791930993853636139
8 5 11 -0.01653549747940526834477634411206228175498587439648485160974478556159088281479158
8 5 12 0.4164671757760154523331159297719311908761090122758784761767163427876889562134505
8 5 13 0.5967530932873141599470129916268193795409405461233427064359480133947328006508024
8 5 14 0.6218110281745950990335730043201455855337551624565137431279375618044267320462627
8 5 15 -1.029550236992210221462893044919346275530689764899482815120033847352410297416913
8 5 16 0.503354451805312298120320933392888626540676448974446881921423452433280358251244
8 5 17 -1.329721480837519429282144835613041853593190838331850308677774054525817004497253
8 5 18 -0.6175595954511810105149814108998885523676622689005689553393575747081662709598382
8 5 19 -3.01626317598248062649688377686558155239413361247035673506668144615704052775869
8 5 20 0.5071412398350182609661251069311215412507020286209157978151296315465909240410798
8 5 21 2.702189827196536523817240794894412179569952061594414685520252216650919190589321
8 5 22 4.003093575851668914535512058641161944946946042467994093286702527542348441604129
8 5 23 -0.07567034384644923897736623321703486958044119999733239879465653347097855991406134
8 5 24 -0.4267140085404526318428207079398368132212315962334012431902109623010128060378741
8 5 25 -0.3590568019457259304997182537158460203823760424486948031216901325489798593964259
8 5 26 0.4047814629492186673708606900750054644244449881583010346912560751774502854690185
8 5 27 1.352866774795509615744027767026526112127936895504084124806105217972004586196026
8 5 28 0.4119400164348396059575193494871944481013469715739748188106450169125398328221704
8 5 29 -0.4910208942967457442960660340629825985504747507795339465050193085797718956682662
8 5 30 -0.8198132437946652062982247077899280000921325497387163178114088436968807578050287
8 5 31 0.08293526662298582653832780684969352828967901143521545645997187157987795819583181
8 5 32 0.1103529012192679188857126344484420852187006634824156446957648687449661145826661
8 5 33 -0.8646896163456909384128657026322313018472873557962757812271798407015847161144179
8 6 6 5.820116570400615561414009580203188447157338734514091490646522565189335785692236
8 6 7 0.3713186084370118385416344203153383890379598636266442450942070059479688751844791
8 6 8 -0.8737507873158621878060122892697065731711476401204615851883589358811730742177273
8 6 9 0.8634348120954132368406131930196628361318148751001900901669021382856161728049701
8 6 10 -1.478965747425145780662817004487727211115055025438092193181776306238493012623994
8 6 11 -0.07688496457668641281353806782184504151822975505998576451260854643774991731192691
8 6 12 0.1159217987779077090740076193581570341079642718861393863463885708848601894771875
8 6 13 0.01926140443936280068817112760539213122807462923836566020900765034945338835811931
8 6 14 0.2375562856609267312848292920593300202135555048504645891784670013673818857560516
8 6 15 -1.124918380647431820825871117553350028480576135554934020619779098224487077571201
8 6 16 -1.621231104898665516483870530874999747024187035835254682968033097767235471505733
8 6 17 2.392979768683598948358155271219311359048471471441722540624968201308597640631811
8 6 18 1.74663604785932841897009008918627955583140319531061218425982896685270025499224
8 6 19 -2.953618317934576729841467087062005863845419539938397321346093688737841135866709
8 6 20 -1.318523215176837649989967164068079959681389961937016740558677822370924916896
8 6 21 -0.5943960951240682286303932955877759108651524017219668348819008827835015040826693
8 6 22 -0.3983782247787695746769631582255354552190053760199679571277885127115512958151181
8 6 23 0.1920827276258103426650504466414235453103199507331431495197147078905773436200562
8 6 24 0.1765425419147323540489922119207320561788344616588660826661486407211646647907292
8 6 25 0.3184076118485286156966338614473398935266289863327883670192362006488878980788853
8 6 26 0.9637598111170564309521846086117876200929601364896755431193421375050068806005436
8 6 27 0.4165629762239574199577202444774474331697201423236435483963574506320430307806476
8 6 28 -3.066834191178145648917719934785378637587121265418688749745230179775494415241034
8 6 29 1.225555415691740460968196611176132055836480397704795550167664268759329941756449
8 6 30 3.798171517303966874753941101725710735747218897786987811903781582538508799656794
8 6 31 -0.1374300019074728727417685348291273779582455951912118293482636997461075443327369
8 6 32 -0.5714137996093756018630255678628915641239191077875952958835597325184364724536916
8 6 33 -1.268533015870826166960911713149000793641319999589559880688195283590770418860712
8 7 7 0.6451333687179075191208189814406064440783486090022534222791499372031239239247256
8 7 8 -1.508872697957382589325839192292081180013179656205747415249160563169336554673542
8 7 9 1.324318341275477725016303204468661008663949524340654186923465593200670738134445
8 7 10 2.047330781855439668095995529696322257634068308145462943121246419741632154067097
8 7 11 -0.1328032765858180859639881255921048883086887664751795537845962215166446045265816
8 7 12 0.1732192293580944819579814137683426071104539914827221178600934117453396851737254
8 7 13 0.1256694310116439574240556058398167368328749318772794458653129130947340628240704
8 7 14 1.059884809764176609095764711061657787135089729729063938224320913528512702043292
8 7 15 -2.753825350300814708238586009978204070525327013976111149837080785762138764046039
8 7 16 0.460726226952195342353210435632977109219445764551099195052753467594243817216129
8 7 17 -0.8027827819617402752345096206640024874093818275304038074117203478756544700449125
8 7 18 -1.63170134672804404292261641144761237458286929370961897051729450179347658667885
8 7 19 0.5728098051583566579616498713445008865941847484099185169385016226455376372447265
8 7 20 1.114064558417229869969595648936955923521408171681353986629691353027014254963434
8 7 21 1.120908639325333489167922747956840626949937611272809725226188589400529079892079
8 7 22 -3.640399732349903349550296717989656440911814666267009293929613873444590579632406
8 7 23 -0.1612295693595345373167202649538808728617980191899106710809433804551630382320345
8 7 24 -0.2570886533538596216273468059207716430059019037155817645215997294680293586324451
8 7 25 -0.4094088211892998594061241812222167982991766064965324299172179015530081934873926
8 7 26 1.27541301576386368521215863673632358121521679896662922399848989993725134224772
8 7 27 0.6654351813747000864394465177462646592792205374065926186997423649599086205688979
8 7 28 1.532908245537727987864041158038411915089794889615669684040473747062101587104828
8 7 29 -1.714844918953728412983209355622196785090441309682412853531154778001120281018157
8 7 30 -0.7234238142670970176710998047532685978727194652233145308400680565040754615296514
8 7 31 0.2894401227822800025837953172122105024691655964301312579123102040951211147146463
8 7 32 0.2324716884300668357322167710423247491937902840925504619910793312436909020057798
8 7 33 -1.701258599907522264113710722486147986154067447977965482818976698569697248052417
8 8 8 1.29014009027164250448332488590267937821316955575672651031741487059319504761289
8 8 9 -1.791771164795500802875666902541148575256377912011528303201205919387825886818977
8 8 10 -2.037545128563118556960350624666268333868334336851879921235715683563922196812416
8 8 11 -0.005255541771643569142378985243574227373432543919679211771176197405329587858990436
8 8 12 -0.1986199484383891314720194818142612943290779642257026042278323767162883082025626
8 8 13 -0.1213797887017682740989213955360911670980072620238738421526494829932421698393812
8 8 14 0.1897274222461182025732353953074973148056018679269931824628255177577342844595058
8 8 15 1.91160019935822700145225617181490776726002322762122111268343562564149876781558
8 8 16 -1.13762895725548924949186457655809480442603403873891330957184178797951914344196
8 8 17 0.9461304720049964625219715698935041139956102830566092224397049839134865156693382
8 8 18 0.6920942939323236078611711595839196319979792833989010443991635083997441660319323
8 8 19 -0.2813145667703795347689736031500168693024547331472036802782969151617570942466867
8 8 20 -1.164762700281782869332135679390676947818043249475902871631113329404686568790882
8 8 21 -0.236375116772052154055654015924328871313686264598274234368570002384178218222986
8 8 22 2.392648931054858319945756368861152949649440645643374618000813065835659233041957
8 8 23 0.2223554013535144302276829012671434806102361552970273943196860915032037853814948
8 8 24 0.0304459981036697985986472779813518966087455809758506763843928050156568707221326
8 8 25 0.3351987500205022005257534978062766888040273151742822418407571559493979562836407
8 8 26 -1.111762290042650660934117866638582075459638789094902544580543820156274150195437
8 8 27 -0.3313436229960906162381151582061854161210312856614241406285957110893733834568612
8 8 28 -0.7387338865956209271729428272584650521631332132851478464149293890079967543492291
8 8 29 1.154596487252066773509435865376078428109478067319946569275082328421423275482304
8 8 30 -0.06684899237069492846293490730642904521763786392714956211069176652708424336310185
8 8 31 -0.215903675927290180353895904345679309323463914204900431271818319983524402526321
8 8 32 -0.02084517236515642360711916514739713115900549177035626656714969098949111328307552
8 8 33 0.8631772937567427351857269479585118668410031743528588598616839327682762425063134
8 9 9 1.013349514434286945491695517615997185123548627773280665231074098688450462536408
8 9 10 -2.759934793956789574491969153953363999990877317895276315013268214319783999662982
8 9 11 -0.0002866795645409280832343594878662569271795379592611595528979312192210659153860597
8 9 12 0.03202750090866224783119300429497963706302515319759924741962724360895146898711964
8 9 13 -0.449509549469029862942952511377243976458465822806282982237555971981329682483509
8 9 14 0.1852621949706372225705920076768817291221748415116874619250806104469605404172182
8 9 15 2.910014422669474531169513976174995268924082870922536231279303717834087173017984
8 9 16 1.566119922706546068464623633992447765070584638863069373146239466291646403713095
8 9 17 -1.416454144986089101953375993052300592792560070655349902939785092572911708194304
8 9 18 -2.042042341210331115438944941212859073669423593014561803145116983274599473815569
8 9 19 1.628870436563253903987211357200471093520627752647676846469894638674432861801819
8 9 20 1.704235746686348584024209120565568061858853074944154158673510447554587834275455
8 9 21 0.4584053527266505547149920129880623771000528031165794282986605267857692333323581
8 9 22 1.775192185071265797108663335927650968220219646580755089052262014043593147287711
8 9 23 -0.2897198231146208327008929339038558227068084224330349044095779099119387669573072
8 9 24 -0.0119460715281037945367977087777875704935015066436570398852525476411059311354461
8 9 25 0.03954120911562980491173775543340072574807893830392091305411313112183064324445752
8 9 26 -1.62706088484750733133250287575293050959170383886579000449037166117640597356715
8 9 27 -1.096850154823198066264405744858570405326089631839129261145991723810883339122304
8 9 28 3.083825584757293865121450167308587044847927209569234068533788592638353439522885
8 9 29 -1.927169632814567497427728337869368893357725138879951542978255826331591099211958
8 9 30 -2.477465306069500145796171928289553414011844813210220144004458970421573612070329
8 9 31 0.3088537650235472871995141492681099052799411026072651472004032818955111671641679
8 9 32 0.2778538678610470107950651891869475111246955018525562291044625838650122407743415
8 9 33 1.521686299265301492290442604749885049221417634548347827695384499682693694133891
8 10 10 0.2633896251324804283903932412128544742376479551106524781842232763122600312689276
8 10 11 0.00519870593832057272143704810618846742296725273518464145341520260400423983319075
8 10 12 -0.03499374455226245083989135550862020341757767227216230807833395592672558593758755
8 10 13 0.02989947767852949982447124917007223265355569116019120757203167861660075808689345
8 10 14 -1.003176878115387117101794008847239338764877860010013713114274617840067011941225
8 10 15 0.7399786511144162625124318063671170470428199802426727714196355527498175602372017
8 10 16 -0.1194662901325504959600342652204168413039152955285265808732835537429918393845121
8 10 17 1.41167741812632159057204364868631851571140123538858340064000122344298914701461
8 10 18 -1.407249721471096933536688544314877194995805725301729074167947194748012589554405
8 10 19 -2.438705092377232106073284087816363328463198401891995136236716083777577723811647
8 10 20 0.5086592325333196486728677871702863238881329976711010601014514397978022445980388
8 10 21 0.8883473943925606204210779193445737050239520257522244323695797346565243757659238
8 10 22 1.147025924139228927106754361593823617053847138019002273710455312276780910197015
8 10 23 -0.1002678644769985475677466303751842041963363665543995825656366486271597955710399
8 10 24 0.2372606930362907462135873255851065605411970813215267511325124194992347127651725
8 10 25 -0.2272175339417916558161733522023192905913830841589131367280096508681691783172411
8 10 26 -0.1663485056448238565770403731674304058021470154486271109861277482390859186392642
8 10 27 0.2675639340038575195505478792522561596261980772679964977582559069321704616233526
8 10 28 0.1966233838540106485840855036654121558750282820218319314631289636142291859676682
8 10 29 -0.2267345776699921622047591429285146160442930260504030310321706852412176075415706
8 10 30 0.02528921959448635627157924422054086191044958167720926659347535863952956705493786
8 10 31 0.07214883182212439857686356166376634046391598710284236993895222910478820280285523
8 10 32 -0.2576090367659980090966467488592900640144380654056466081886829328969863706808722
8 10 33 0.6199060731796060543807633828941924728195887851819744880671780626014974744427396
8 11 11 0.005108768904724577718419425071478453127734109685490673898216708659467952333392206
8 11 12 -0.04022352653940867034615263183089790234017967068242259399834618451634526334496755
8 11 13 0.03516044376966215314256088055560632838544233237903235960067631336085724113296416
8 11 14 -0.4329840196967809486217774521450972047975484680069482023625978752376290751598338
8 11 15 0.5242111498120389777448873023259275982695914864602846892545790104838315221963929
8 11 16 -1.246346130733630974915221559527350160683089117688515960813583397209443716788781
8 11 17 -1.528607106762201705449896106902980641656400802018489636903388878279720983311821
8 11 18 -1.073817375602268981352578577368808434124953632626217862156325567704938611171428
8 11 19 3.790379260129463707811845932369356926620736639540091236298671538057789756712223
8 11 20 0.8093133036115701800287659239320056075030847968699725369333906072536084004966412
8 11 21 0.106705828366419312139513711180631542161377162602102593955402108577423087849836
8 11 22 -2.724513842740105267944878696192372125356611279046573853965582764286385134880681
8 11 23 -0.1584570743960118528645570023745748349611633775936757333291102338918924421311103
8 11 24 0.2447196864330126479258385127479990431023547304356433927425838057364066879146819
8 11 25 -0.3630039329346425387369628103849628036265101618975607639069168613614419033575676
8 11 26 -0.2949465848404138799948725469550883938389420264258381679769899646168200911969117
8 11 27 3.148394386861048896589850396373359508484056404362797214156935510210271843796622
8 11 28 -0.07607259886856169914960167189697525668228241216175424570730982207264391103501516
8 11 29 -0.4698398462487628140323304689509517329681616449270611114670744382175100348682102
8 11 30 -1.585611708549932147918759236190492521194536146129300313219251415887800098530855
8 11 31 0.117546479925735890572800120422713480158157352655169220784450676359496443851959
8 11 32 0.01914487973017028398568736702540567439750894870379102900731124497072935727616369
8 11 33 1.238571495568867194936475564896599425453300876639390422745407661916072057259554
8 12 12 0.0009759565957756668492354581654243898637979766332422552040972280735822639384493386
8 12 13 -0.0009640830224227334174785438615330860464634814820427496619754273179393109501491837
8 12 14 -0.0866710353616355926502614067564453800382987590649641654285126045472598230638067
8 12 15 0.07489885684735651123637620678625641336308535183865021291275596134093478025777535
8 12 16 -3.933415097761568695794550105794112100723827127068240460808200741890349715819219
8 12 17 5.288692351606876297162508704164861957181479257680383471240402160926973792192542
8 12 18 -2.193724969048387796736717349026695217513413506668944037497519127231627239365418
8 12 19 -4.305885382073895011363726119395355885650900538358498962496075376617724838338906
8 12 20 0.3397304615969843916122525107496053655620670401674772359109356349696091908977445
8 12 21 0.8903522832651485767511050270046745863485008256853885924347602207863845810737119
8 12 22 1.552594310935107432571191506655221456542103784478789655484919772320568663233209
8 12 23 -0.01427746198868643269475353452547506922431372138243594992418732796071353480196088
8 12 24 -0.05482423863808660689019428942975594811110681440701176557936117657266744078860242
8 12 25 -0.05932257142696957397674328876489106144906932524648667143117410549257405109559466
8 12 26 -0.1055491046865962354460383655958362914088114553092013298236821877769799304137098
8 12 27 -2.233075710907968668379390187895866701685817274097483901376297485729873677023107
8 12 28 1.298535510842583793015702985457706876205270094767887834414597093234956411116156
8 12 29 -0.2247523824104658784695777694821365483877370510111099378140253343338427757804666
8 12 30 -0.2393798967836765935920259949771821141885313029608166256195425352520857467150978
8 12 31 0.008936054521629739489867469424579229656144937722121402837577620242274163378740543
8 12 32 0.002133366007353456050900077305863330211275758418195086535585256677881315974743569
8 12 33 0.03394134330030591837788769197620201248493031526853427007929079510519823914353651
8 13 13 5.061938162038335051128853475983633024142597212093115844224719007654757586813978e-05
8 13 14 -0.006424748797055603574515632595975383809469108479875197910414303885821119814795107
8 13 15 0.04661454441403150025028316092955734435779645809380349947549289356104211977048821
8 13 16 -1.878513084111740790849166544774719626217959010262371707155234553145967773610375
8 13 17 1.223729173785674727981099137519050053424294550106713383020086034138610073169621
8 13 18 -0.1614528096704025392154356357752646231872031124040614658304424641889600963071319
8 13 19 0.2144493739552114384032584216267417709870892652387318053361847693211791850742817
8 13 20 -0.09602162023978048921295025325932939353854807523266152066551712453093941572398739
8 13 21 -0.3175791529099092033349397209200339143848428394344379069941641351804689682748563
8 13 22 -0.397057247123393233027962821303163796178690579928022972689025604488146349847359
8 13 23 0.01831634619869350648048501618257875556976730657814055840072582651507680159003605
8 13 24 0.07956140925028215644637812501380546400802427430462595260319891671415440434669115
8 13 25 -0.03055761623023358234114686387128108911482413576503931391738318447320633169713121
8 13 26 -0.04406704901689787986995926897139311076540909658879982202067277276080036348545245
8 13 27 1.86947430530301512654852133473694126967880279197672509925046013155282657137196
8 13 28 -1.208954362225350666744580285843172880587833339525586948454695889123635045047513
8 13 29 0.4050599379488998822135244510550422621879495719436787001502660457151711242545496
8 13 30 0.1513318480998722708186254097106013803187120703862254536824764803148876407443751
8 13 31 -0.04854877923633195913034123040832809558611198303410698967303155700443424087596598
8 13 32 -0.006422383809031162946836056548843688536268596109258896417289545266949459510326181
8 13 33 0.09187270448201191270536736199676559733620506617974036520138185464997396530388016
8 14 14 7.608924435116284198030179897505424470676704426356455603663200992404736940834571e-11
8 14 15 -5.323258413550271416184902502405615505524254901488820602619437823980881854690611e-10
8 14 16 2.123897614407364242063927294462968318947556463015486643581663452587016595392484e-08
8 14 17 -1.390177856464014054523047324166191798532572334530574592902475409506231995986547e-08
8 14 18 1.855605963377520222404370337276321198375172954376044877641443958558308496468645e-09
8 14 19 -2.318124638619063350322440696993237702036160545655619774478190908079634578164651e-09
8 14 20 1.079573046357259305145608585903957491935235610788794142639723791915736671205176e-09
8 14 21 3.568716226975543642238348028809700395495019957895021382652845686438650788239286e-09
8 14 22 4.425790545903384480930308828446166033267873021625280556700684862473875224673868e-09
8 14 23 -2.066736257278724676231625128118331123174943184417253905704698803862530192014116e-10
8 14 24 -8.975709601227836348810796484711929581568006547863194556173238381202202361892144e-10
8 14 25 3.455321789961566071788945106537735175289534604438454334972055065592672314813525e-10
8 14 26 5.001504057864612988591714404788061028030696289137131696686319575715944604675052e-10
8 14 27 -2.108087696392079552735823395650790632168426417431553503679734097658312693822415e-08
8 14 28 1.364059432836493156584927007101339057342820607435994686208071624713688094317101e-08
8 14 29 -4.572591134907099644738072045813057400274770228614522318082269379809072844913822e-09
8 14 30 -1.715676186060339773512622451975937879981293474338972235096766444296710282652843e-09
8 14 31 5.482649718075140332669229986184719627662900914788098682670191612092613358701396e-10
8 14 32 7.343524784037378575300986014084178590048467978865781197282572197119381350080085e-11
8 14 33 -1.031172557783713752095133041324930806273904996920703514611599933166221194546441e-09
8 15 15 1.82998249965999136246875806400499665978395317631244326330483162063224020438404e-10
8 15 16 -6.167117551410773023743554651996636880774369129930590890411851564520552890577625e-09
8 15 17 2.68424360538569082025254540144009817654874669558351864244413931203132389501443e-09
8 15 18 3.764282665709820346867859101436749527945547765735782420277562370739840722620682e-10
8 15 19 3.040090516859764897221273979142493236368630942236804652395187640382715885577386e-09
8 15 20 -5.773986911742712837281483205159042741556279023151412498503663529732499262929841e-10
8 15 21 -1.813059101416517838673497768390274194531784900668992413084975580468799615153297e-09
8 15 22 -2.465208550903081161405277922127177098066411165225079245274950818690788800977524e-09
8 15 23 8.490809681708712456463058447176302245903864921305706666114306336576269003900021e-11
8 15 24 3.752023059894431819318865251259328298228614575292654649446807874713680968021126e-10
8 15 25 -1.055774538534665222642880709502419557330775952926790088729658136215298694009625e-10
8 15 26 -1.445325138241550589155050128893466125703207479911620979753293432190999114445953e-10
8 15 27 9.266409429516978250969826703455568065336332783875392260463502587249261934307485e-09
8 15 28 -5.910833919138980723999354321841109392733465723257153177868449315420151171982393e-09
8 15 29 1.869056853085419512172773524109027536393487483565317865228684029805387243714151e-09
8 15 30 7.777499495166501926123261530946600379793451326187972558169447490202061196696278e-10
8 15 31 -2.141662503091682555069422657561656864746994052231817202931349126714327927054668e-10
8 15 32 -3.114902559873711386627126010470820813245724935025340862782307438693970083151549e-11
8 15 33 3.902099220648434973359968955015860178391976614243715283451422415555236499249199e-10
8 16 16 2.754676226732646510142176998430861716160895449667325610107306111762631206979711e-09
8 16 17 -3.258281888321651569807875792048790195152060677134287702782065452837796873776954e-09
8 16 18 1.208404068780732325069851785057168840780223321760512400363572238390535585839259e-09
8 16 19 2.256454255281969382401376281321193289186812009251873259727244605752790948298863e-09
8 16 20 -1.327859193602983202120742402086863251975302326157571666852529177957288903772021e-10
8 16 21 -3.772518013922663185932611137648186535159312166825418074689664861738188784251933e-10
8 16 22 -6.820726854872578105657861050701545501713913427062907446946601742093301918630712e-10
8 16 23 -2.94346194728929775484828756181648603810643455592786425453569122947391738642966e-12
8 16 24 1.893831240961188459237130434506512893098554204203597416107889673591405324422193e-11
8 16 25 3.003790510844276165535117071648584076622952825027055460779155838529796045757879e-11
8 16 26 5.186820790963253728416269448922575801756527367139554853327868424382388213734599e-11
8 16 27 8.489032788657911506232134952152069461567890006172951337623767849753486902513133e-10
8 16 28 -4.288297492805032604787071457505130532063877946105110859668748543136170022601505e-10
8 16 29 6.645794461217811076509615834233804509822148752571744898267370559082508009401358e-12
8 16 30 8.229635007584509222143296957914140732576120690345324700511508148372419861939606e-11
8 16 31 1.212370193737731856028793348427202546757780644081500366800671304409646422823733e-11
8 16 32 -7.106359537592958840723653006849692493277606705399989994343446730410867860854924e-12
8 16 33 -6.35455516417434353722823121487304044409442321603142823801497456267006475368099e-12
8 17 17 3.63370435502022036893804182989258304040814669944263391492084866053562954103871e-10
8 17 18 -2.609007045555357035771398686231525083208099128953426736338912551254371447788135e-10
8 17 19 -6.100572181604986307714387778311552663834779239879001949683385835363556955843878e-10
8 17 20 8.103164592523590694926860172086733479939484815010570505672714718625641234964521e-11
8 17 21 1.930926581775697968959233395234806668777403791758287757405963478963281535584027e-10
8 17 22 3.380149452549942330228139917510872838752073446882430775332754010746532424821409e-10
8 17 23 -8.1544044791692131934014639315931887094570669087224260437960724562338827397152e-12
8 17 24 -2.770614933172687032312985174136810668681899265921148382613060041924600342287043e-11
8 17 25 -9.06797381454225326825807463721231878336840691725722717559204210843146840710577e-12
8 17 26 -7.550036466353198695365376062766046735637638546152227361510628233249554614319319e-12
8 17 27 -5.706642234146837387202315435970896098468685220648733201188240084961085883193454e-10
8 17 28 3.942290350665080064789952566283172738149550219959025813922134741053123278811605e-10
8 17 29 -1.214131794112235503398371539990391612259794702876991115250739844201087199416186e-10
8 17 30 -8.731640270262406660277593125837322290103051516380408234930060569407956299006609e-11
8 17 31 1.282493786448131731111271549737947750537715469114565126436086391454958205086375e-11
8 17 32 1.063606071984199811615836915274769286415698445828355075343978379646071070528685e-11
8 17 33 -3.387279801700706011553716916317406878248683879444035712769294119050092811802261e-11
8 18 18 1.274855659283129928515482624362038208020902310637319735945121811609453008419754e-10
8 18 19 1.533772731235085235366500539779825040962721904814092083024763816382162961647835e-11
8 18 20 -6.660524851167209576631819604429165361928259894301220415366250400966264321438598e-11
8 18 21 -8.370421968200325299426882913590423388569500365991454992786310433954691557791244e-11
8 18 22 3.971252247277648131357614040663450845126085171622624991436356074957048560980481e-11
8 18 23 9.505350171491516080887364946983586755624233720258214792060082793134432033933821e-12
8 18 24 1.105769715904656285905288083419759319328258578558623957839913829645136871845537e-11
8 18 25 9.506891154528087689618010786306394050483120547961734237984043568597378359819418e-12
8 18 26 8.405759266707959352727507785033295763429910450790197604916477942985992014218455e-12
8 18 27 2.782665507535949495768108783893090899141500173563878236739806658369387619389618e-10
8 18 28 -2.699127976743502605189314377077439313797351202986169712085352604056120706173276e-10
8 18 29 1.000355596626126454973700620473888071527257239838645911927177630313057672561072e-10
8 18 30 1.281785471820365463121395694547663038432643283870283465375958431047705926370714e-10
8 18 31 -1.285046718096156938822705526206575444881393621683851150180331648014535225231466e-11
8 18 32 -1.02204044772317534471698409259033634532489154965166597830532866855678771399496e-11
8 18 33 -3.876155579565271019793521625656591297828038503343471800454160172439686882145022e-11
8 19 19 1.846603101013307981454432482332430035539208819844594534332502982261482783766633e-11
8 19 20 1.923063718026028501871939988456100857799678203488628544020834327667879600785523e-12
8 19 21 -1.39705150146219089411697034821093220168277301009741432066167792307881316111934e-11
8 19 22 -6.243340788453161790476398049729381708892387135467924883191918927185413461910378e-13
8 19 23 -5.551129013313549247448016550624044070324594403060673492173821426543895294642092e-13
8 19 24 3.819154988510064918122205258062372102980538419043493716573601480214235085327493e-12
8 19 25 -3.961198061113841971211119074217535788299208797309336465162359310359133043539956e-12
8 19 26 4.438675544229880768310826193304133319244790193696075571760090833316273278306535e-13
8 19 27 1.232500998489506393019300980191486483122994361107677552787394174803330345318533e-10
8 19 28 -6.726189407002857041461774178508966823850367261131576476240057817154256580811004e-11
8 19 29 1.434395004453539038454979370714534343137609301591520628290223169888364219374475e-11
8 19 30 4.149069108129056367442782742948863960729212452738770876228388597421457651600393e-12
8 19 31 -1.103072622515547484350785471600886050192566265158477640978330698865378882860939e-12
8 19 32 1.127191805629931436122308248204007809608163944221698554609885935494284005328826e-12
8 19 33 -5.269790571645319206832167160397324958924123467395125856774463591293623527714268e-12
8 20 20 2.955252679299332596182864316795188508020004752458110232361365167174611152792865e-12
8 20 21 -3.174275780988172566249191701817185210640892435683906190893408597651165850260768e-12
8 20 22 7.996943053649690546214558510559848864277890092389053548357798568166481418409143e-12
8 20 23 -6.657162922253819554937936666754020367438145210544442364667380004735024353823112e-13
8 20 24 7.69338424668256872215493771236694740024688063127470160920800130329064542816423e-13
8 20 25 -1.32293663349656154149135794687136506087401885623247907860638346001124911729177e-12
8 20 26 1.393741120721548466510376233652494658640365871809485911989272354419268885958405e-12
8 20 27 7.468636451495148818028835788605608921846671413440106403689459112149174164155544e-11
8 20 28 -4.45642122415157450448630326842867986217564223201681093546078650902683811745177e-11
8 20 29 7.258685261554226486745277618172459427625242583747778842073397994077585682119637e-12
8 20 30 1.101521264972973202567437849364476373244652933543001690727511347361750822070488e-11
8 20 31 -2.295199930368561741863206988846028499248477285147099347163719717502994537935345e-13
8 20 32 -1.923929115490220817915920110744129615866287704607910179598688592372262885536665e-13
8 20 33 -7.036424834778093157893794614691321595505741810074815916931398693209412301541565e-12
8 21 21 3.44048739170615234889797523027433288502711711578022613358882993301169800238903e-12
8 21 22 -2.69405807068819991297917343505268210458538763224166806949351031411663388108963e-11
8 21 23 4.369251792520938899230324614409695469327257954782964963842678087509298105006839e-14
8 21 24 -1.476781764305971336414993652770153790392150009660208196095485853167992260033858e-12
8 21 25 4.343530563672453521771608273343877282160177351119861146608776814741036045300216e-12
8 21 26 3.282592590734733664264297586225195113549090701313866997860485033017950790111128e-13
8 21 27 -1.231343002759235433195335044294549749238130673269489558984823803498940446394373e-10
8 21 28 6.41753371232438021721074700430591951519982701181632159274461745582496863261416e-11
8 21 29 -1.505301930357347572124393768629547039520352850561038309982945904377723315489435e-11
8 21 30 1.41617350019208132727333455737044228420747060928072921653824109876837374214505e-12
8 21 31 1.432269818193170209602960946579561224927207807214578501207424356913221956740525e-12
8 21 32 -2.302905788250371268497571623138522369442682332732717926198139569608544196930906e-12
8 21 33 8.355464173469524978222293034044094363949046728601083997700199771755768324107409e-12
8 22 22 5.401256763156419554373929627452726465982340665310759397541304538321194087744649e-12
8 22 23 3.943437410685458357405674041162539848865776191137325500264282464701905805454362e-14
8 22 24 1.376953057002649639252902000885826667934878956664865452140527807385333739660672e-13
8 22 25 -6.567014908309935362972469749239379522614689409848482847268712878217011904418995e-13
8 22 26 -1.627813637423098121960909409476995156747273823007130818811959126493680615590567e-12
8 22 27 1.394585601015853680347286587745536139076200952921190605727980897321528229691257e-11
8 22 28 -6.469585495517280684543120845493476778904939766674081478774227761589079351634049e-12
8 22 29 1.530012894387257306904337142421040497502010836251746398465117658286123897896466e-12
8 22 30 -2.293357263086571818840472566534477108027679515067193740772929136507010177608552e-12
8 22 31 -2.005811912992592134897339527375869363542145843454604423491387559649856201822577e-13
8 22 32 5.260146366647137319433602718491385708812615662994104285030440829663099655125103e-13
8 22 33 1.777981261488090392632438066118333153292651865436826680312559621434602237354347e-12
8 23 23 1.385804111132858889383887816773102963054628998822739333687544830808851214589687e-13
8 23 24 -3.526270709983809951630636333545851095455428045079570477244215855288593518467512e-13
8 23 25 1.030328406035699784708904446901342986459487956151983970367793989977801464159078e-13
8 23 26 3.915619863885795565566110832132797316552986190117460543560173582443196912083023e-13
8 23 27 7.12061463111178144623827429311103587629175621703189268488629604304297089557814e-14
8 23 28 1.127018893920166134806783609205660628772497546305356483050626190962273830220752e-12
8 23 29 -4.36313816195376356976319558348513661037031950672842542461366405177010309312266e-13
8 23 30 -1.546584500991602652329933641830968676357835315350456000262265529755754401158534e-12
8 23 31 -8.98974908838638337142795199911248824664262555124781202671937278416178110654289e-14
8 23 32 4.638471733506041068687987825092152526175572737487034503930626865832904614113216e-13
8 23 33 -3.132014128761690502945431185143919363304550328417265708709030492371707263501582e-13
8 24 24 3.558446402146431026156256207286456025721559701498282271672783626232891641415458e-13
8 24 25 2.065991861046049920479044676839874320983270144544712384971042645459934981734127e-13
8 24 26 -1.143760049573533469947511136176185816829208756831475451372872246335306195879282e-12
8 24 27 -3.375341301368524559512883366243756870682772168782904292362880954463871271364028e-12
8 24 28 1.452418835377388918478763040576641910382233608940557918684352648839646265650548e-12
8 24 29 -3.082893810539717779415432399799119726910039041262052521840836294596345218232094e-13
8 24 30 6.527436684125115497278694776378768409278361903099552631712162652549677239470495e-13
8 24 31 3.00280406104095839754292064819094731960795349606446624181151545060777285359389e-14
8 24 32 -5.458989242203526230082662786899726960084346284862656999177786609498080845216695e-13
8 24 33 2.281842203068507679894591775887897355545287259333903481056176269533847697881617e-12
8 25 25 4.257922663963529314482462667384463099474179583797178829931987567088943659974397e-13
8 25 26 -7.099989449622298039120947234712301268643905374245608118265266034147440381627097e-13
8 25 27 -2.149408897601444061241544249738645630175870003003588380025835785749401771447784e-12
8 25 28 3.318932862176117939284153399951988191206256953397514096070549006850535363746525e-13
8 25 29 1.053666569673590174750384135100998792177728316704678532103165314235134703663205e-13
8 25 30 9.483242298420126772124981214230548719673434360790124598118705836111052877261476e-13
8 25 31 -1.09060341907395208507180512305057246516903635268009366567940403313675712321281e-14
8 25 32 -3.033528442340806526991579816188312060216044583066805681509602832128365230434943e-13
8 25 33 1.499952003877313251793273595442751810453692298138940723840612378500989941797852e-12
8 26 26 5.273653166482002465227689767527501748622481330639565845952641376144476136892993e-13
8 26 27 1.841793347592787534252776407186147354353122072075318084484236693798182342611035e-12
8 26 28 -1.072247429872380771042205897104085151067399966571431983340473335794095508700472e-12
8 26 29 3.009110725716552581440361215315731089211787658653453960222977389736538879167183e-13
8 26 30 -7.261522992733505028261610676821519901007347232060466962349397145346909056549758e-14
8 26 31 -2.991237766842651103525290263267486345950496953395300465368059536526314260126667e-14
8 26 32 2.462304624896875645608424606148881255381876881542758535596097487495174989798791e-14
8 26 33 -9.637136365673738074534561245404688526366235730978859485106748215071069402138024e-13
8 27 27 6.345439349318735373121066159633423138280841491631087234490682319195631131944061e-12
8 27 28 -5.241713294739602771395261727877318920428236567797676401633850634199695607156279e-12
8 27 29 1.4911225452715321645534582106938188557074703273054807614675785976916111420566e-12
8 27 30 2.271881276271287477864520836307827964593246760252988041945940010759520580738545e-12
8 27 31 -1.472173408014502708734385345994784814739687260535139698688654972063265229324617e-13
8 27 32 -2.330880530367381759688339317018091892488717963432380578932171449480292338556464e-13
8 27 33 -1.862286491449126792424188335180467874321399084150277040568939050772585996066025e-13
8 28 28 6.30720859745469932218993263615507055708115214262617077318363203111086462527275e-13
8 28 29 -2.136627538315238526261644168525410642500778401728124355754227027762396380983755e-13
8 28 30 -8.700820876576036253178666003669483998255204196916680258390646906870743149182793e-13
8 28 31 2.744068818998313200199809213725207487645010813900623787600719299645196260392326e-14
8 28 32 7.965398512242945472390069465411620123003622622299411478250503941839220302397168e-14
8 28 33 4.430565486018560040959458058940393603217961990559756153165881245011455967958255e-13
8 29 29 8.887578159663614075793922380777743371114247963971626748198607842784310304969031e-14
8 29 30 -1.473837112494408961389820417488050751432613289588138480786168038685883530104501e-13
8 29 31 -1.818259509305164133626277611434168926621849784403114199601740334683891141690676e-14
8 29 32 5.13619691527491028333178418354080014480149164914233596579473771782345934280403e-15
8 29 33 2.285109860770544058756179152475306504049237740394050544473390843069872177773124e-13
8 30 30 6.934396034189379507351223237119764668748261761367302177339291414524609676178521e-14
8 30 31 2.631135370259914084474198408480130546751570711041865368933548340345195726554433e-15
8 30 32 -3.056881362260432410573855944035808127260843105135379693433476606687217069472848e-14
8 30 33 -2.856744554726320903219748263749112213205858374439498565662963503258364159315821e-14
8 31 31 1.689379428027825289415139810035620249625020804689224297147598949751156632561317e-15
8 31 32 -6.636176145125131928953456793888413073701529939067135784322022921031203676877049e-15
8 31 33 2.63743474487809803627246540043444769726582564829242092947993151093409288678372e-14
8 32 32 8.439080034076540482636694615425787949273424963872592304456921896752236712397523e-16
8 32 33 -1.398253385293263030580989185924255722853071132632334886111035881828657091996852e-13
8 33 33 6.329680829695718722567016608469780842571110373871651588326277113187319901123527e-23
9 0 0 2.722835808995923480917657063854422128510001439451880152533496419754560229859334
9 0 1 -4.365305848278500893520696569275441365504928510138736374167079140001389067690442
9 0 2 3.506731500639682640709424609122145140972432317101603482880627284227257503209516
9 0 3 3.103141505408674308829204312609110416725534379356437622766353577720836586115312
9 0 4 -1.720275209027667883309913040418466375148450333195778862735127716797394457523122
9 0 5 -0.868545242167318893078636052800164098557891980949849383947836578557408269961867
9 0 6 -6.72419790127360419341948441855667285370527159110040587256880465935491398355043
9 0 7 0.6861655956689423922277379829935433250761516463218378570495666353278342948116217
9 0 8 -0.7408104858554170865406720964604464767868453054798294457134479410890454771937113
9 0 9 -0.7770269929023000379029287789119519308483835773917346970673637015643746226847709
9 0 10 7.586630195919769902370780746398303561762250228239146414128555079997317596778459
9 0 11 -0.1496195476104096677194420480311426823805677120549783056096578976145119812158673
9 0 12 0.2076241864254248419726082508250359085684859096056412973496694548207197164146889
9 0 13 1.162562108146371872053350163226994047053571527310406666874603823341209372457013
9 0 14 -1.439773615443066151815006262812036408122735459883154962029548921956950337234519
9 0 15 -6.399656090075250114777223751169119918913778754878454954009008267314562986281857
9 0 16 0.01193746943134928187290615079069629286507967943836206330594906722154267781306437
9 0 17 -0.01273419433650307327918840399005318950227445331102421948563103162933322104897897
9 0 18 -0.1442337594054417217844816670697269876185732413255358655937921251439269056614823
9 0 19 -0.4220295858283022744286033304541324499229843486277349774221803624075921555560703
9 0 20 0.09119323559610283105736619126095061950723137783498692902526507642110639562113632
9 0 21 0.7898431796283883479122156514607676702795980142209221701899282528861739994214854
9 0 22 3.726266379662733256590751934349374429767540924768930809292170591229332921915876
9 0 23 -3.495006828418882040417574853937200410299681823974084926511561852166068119160261
9 0 24 3.343513539432305731574739878648050378522351488993652631719213998170362429335006
9 0 25 -1.40252523656099060178479025424358676611815393081376022967185977000534553621014
9 0 26 -1.715852160908355742759939029207051549622602862288939052335488997334856438387436
9 0 27 0.4518282027318619077758504197299195017405221713917958622484809720260135727151742
9 0 28 1.287500992504238976088448284034380719001126521235944981515894546110775470977706
9 0 29 1.228863523786599373811422092135193530330906961528936162887851226506883729944622
9 0 30 -0.1857569485429974954518592923738572449161490717748750137404872976040262484988332
9 0 31 -0.3544093346460806146392657036276323096794618272458007891396313579034611663773531
9 0 32 -1.990972735818088650815774291655997244368729909250579589070925385960740366761675
9 0 33 0.0657949589776210563313153395444671530026962800040523951742338629849847025452819
9 0 34 0.03447229009862009802178821843358256974661928088368154954339170308553012773340375
9 0 35 -0.02691978334436022389620058602802506741141420700208613773864423100498424101340913
9 0 36 0.4630110650185748246048944708054877262734570805681327638307706306893184117396866
9 0 37 -0.342130554812557218155843612750817924622494736948162555804026765018025427715871
9 0 38 -1.174974850197360889328238878077094083185982068463383372361660891325289317250302
9 0 39 1.146415920767167384017754699723402736083121688983380525774612936797302405506376
9 0 40 -0.3021899078399837487496168510674909420584032556065813160731246724339811639487054
9 0 41 -0.4974094913018833435429312453049142560721559477051281883411547579940899244114802
9 0 42 -1.127617322275929811403328045056043243717014594671440618506972943741599925549975
9 0 43 0.278091982779517379397028331737979016333999205714293810914469651461169475307386
9 0 44 0.7978993131888415737915547416308293902135883385443732402188911554043991969630636
9 0 45 -0.3986698130005915025802332082138113952357254921747340441107459072113993122398274
9 0 46 -0.04354222523934570891593670351746582704391611541329186788243035261685494590632909
9 0 47 -0.05774653557020760982808424567605314943628651761115846567758688324855449667410841
9 0 48 -0.3183791882303798160874929780502769880394846399151439229268780128430343308665343
9 0 49 0.5735780383037369187707431183627307511926821278083941574866534330055685042869363
9 1 1 4.748684355414392885820502363384799872597351174402407952056004736398157337357449
9 1 2 -6.733398697365256651942968183762787194917870167672523133742318272827727580346934
9 1 3 -5.162287994963237477539730121498461184233997912711754009731885237021819197128438
9 1 4 2.82985492743143888492054714897495120776710898498450172273258818057574578267815
9 1 5 5.46397124044515339358871133783228350211044825917016856881445283506518091872755
9 1 6 12.69808414964956599853294846562322362122650335538085261880062758533808617149362
9 1 7 -0.2717338053313289446050097081073676992918529220477304338426065840509859802747101
9 1 8 -2.06708838565745550468721669415716471455795555250316357552585659098645752159034
9 1 9 1.384454442260935411980253421377208677376899032570574759754083480621886158486182
9 1 10 -16.31343857935773731704291583565325129438572177754158235647591379332564143159805
9 1 11 -0.06407165941395160051055815966215313144966655781833910103030500138337247238935111
9 1 12 0.7617930598491034887307267215553224741355575002721959270436763731407459070795105
9 1 13 -2.612842062676038915648213084986542563252547079782908854877475989992938850155506
9 1 14 2.376475458844292885167474344575441594006306537958983903273779944947629546147319
9 1 15 11.21327492013203636934871927568573800848305990050186632372071705441954538554918
9 1 16 0.01208842998091624475188925909119657721587132254704583663288737439579419022871465
9 1 17 -0.1469231302306383389487072030975460516935432876893219378294051297243330724917528
9 1 18 0.6874783908836366058904805774540595174387720367254993730302489153579000038799256
9 1 19 -0.01483992960323730898438988700234088246383010561268912453018645624219791538039664
9 1 20 -0.01834574830625319078497876859851161409406669708399491219058683616530732555583407
9 1 21 -0.9042582411389312196231205418423089314591717211381203936060840966800494061699814
9 1 22 -7.058435434520756497957939606831388983142217413038800065716116503503039512393616
9 1 23 -4.368468866889541853120008033027906481677552321452323452968607069933585761166117
9 1 24 -2.3113839223743935694674245588171518591698265952024953416555814045277557398054
9 1 25 2.369125605554619871444240121171112540731061717393718714459967899496799443698261
9 1 26 3.671227824639986227183137686095623460222884630947593744206421122589380178175267
9 1 27 -0.2881769012119266762170560692298401204536741889663982716152348201142780847576657
9 1 28 -4.333289094827859030868111403034990059468763498074174165210545678943914528913257
9 1 29 -0.6762991204439285720407738877097330115228792938349569050654426901988931325822418
9 1 30 -0.6166352982288386847067479890263776557520343776037429868011623283862335121410496
9 1 31 2.345382084363353782475009204330773678724763023815822368899231999491428762837258
9 1 32 5.593682943536894693640800469512270956568944405945162039857884398125721833990198
9 1 33 2.013075059553126060576371797607155316874017175041166395622931073871384582222628
9 1 34 0.1515999899302428071776660872395618465130124589853631615047981410147129167220254
9 1 35 -0.5139030845511945924165027237347238559250241889621355302479103960740676735203926
9 1 36 -0.6830895866045359225014436227214212942640057167025265739479732105623750522338622
9 1 37 0.3426678865937863632329497622718286003285913107923239471860227367951966207406602
9 1 38 0.7116967386202605037925229694208987976290015082541138386679858988174278200016278
9 1 39 6.381788341268287972360745249681819586675654672342983455112768995703674866561677
9 1 40 -2.738597351160479574908209388371701780400164624401324813340823287521089242263919
9 1 41 -0.3439795657930248315455601080726293389675150097115300768314268469262263913273869
9 1 42 4.18647515066122720114775839986433041281703014911304608979944330040680758695543
9 1 43 0.8400669538484703555052400709799871893722246557847157678696922184112488033204072
9 1 44 -2.810861025866360747875433481063946436261111219824578823427874960117941504643189
9 1 45 -1.970027928967393928009528394312800479759556968045471272171591619685543363678471
9 1 46 -0.1750148090701177659891629047095791683218464353602215247733396778585240549849826
9 1 47 0.6502687491274148739124661280384853991533507937934657929171747112709001162951644
9 1 48 0.03984256036430583699218065892903539040006739591104321925448939635352214542329943
9 1 49 -0.545727055883648902230960240151908723366662138890284782852760920064701419165162
9 2 2 7.816354292815578142766477960290763876523091712232175084078553867924235950635623
9 2 3 -0.3818152920131633018713842753804305713177329450735564044414531302170416130398437
9 2 4 -8.112488347694750816282235857700428782962205968390681535745036908680606165484571
9 2 5 -5.35151582467363802927588937353455473703909138357758177754597181259339969878662
9 2 6 -9.776076844854546684629937877730657771889664128590423566903966063759908297677747
9 2 7 3.367168619598258786595683062889921211490323527711225611961294915066882108407396
9 2 8 3.553285033646661834809990164106410483883538126272297123741466215238120903238521
9 2 9 -1.897987479170433186968617161920139202562627268503414769798703363187522418571047
9 2 10 15.22356496439909935974135952642473369702058724611991905109835271857389530807909
9 2 11 -0.7155562478490473832921374743971078926320100347982341325752407763485115452543929
9 2 12 -0.6428121701891165725388630976843119083231145940538187278898803348000090761348304
9 2 13 2.23531379312447901084986907613129982318970632281656052801836110630954121482983
9 2 14 -6.331196989544435256139960636520526885566466072685247476112716047778159590062247
9 2 15 -9.913352954037944495504993877452182364395505329915171475917668547784580629159627
9 2 16 0.06158959333139054117535584081595080959252397781816414850696921867266266833904572
9 2 17 0.05505587230863325364072041342291824951455991320203585457411720014003873601397142
9 2 18 -0.4460806928577931257066319719060084997855774292224686967424625518411424528182146
9 2 19 -0.8605428083994903681632141393954785305710807285900442327719632900903325154635687
9 2 20 0.2274522898837018894224820533726574867725233725713336567283543811858069452616062
9 2 21 2.393219368665677318703953879693712861868643771332118606130245151105475258635121
9 2 22 4.835629197933715736556035605189444028238104532399054318271090256261163910719558
9 2 23 -1.897345250345325876764918339767041113825341030145995401399346638181280058523246
9 2 24 -0.1270668953067951194493022994883012722170533594365116785011157910192463086384718
9 2 25 -0.9927789695419392118041395872562952316766314928588370623226710366743149537110215
9 2 26 -2.068683976880430934813218901922196902599136571631099335162242325889790164610506
9 2 27 -0.4435928625145124583670756157175689906056346532226401114275780428781118887266075
9 2 28 7.567582031145114870634947132106604200803573533145298456615895181073308409972153
9 2 29 -0.5573527547550212546453632866634611747584290945033715697017756206513625308102792
9 2 30 0.4809581731745407056909317302422358258962453503383282637890671790418797667398388
9 2 31 -3.035830889048418628671168045088423640751450387041168327259087360606712064665612
9 2 32 -7.035367853440503937527803048043120930129211467223470059422306116490236713279596
9 2 33 1.836850843082884379779109719243290549706195703924948377794539282823847751923512
9 2 34 -0.08242167085928057114038803040805309111870770925695576455088368506366716397885522
9 2 35 0.375518059295067475543642716082623194242419931264071724122163360657014177026969
9 2 36 1.409527176560781150328564925523908178972715582422354101596204729493189795922101
9 2 37 -0.7492444262215911796063316623871109250464077071945918134331805893803616459694596
9 2 38 -3.83607155828889116581818116409627620469428077126447966650391740936993710866065
9 2 39 -3.528196491905416994198520141231539828614213694659230934835193038284271573075368
9 2 40 6.345506833435674050815789358376451906932061963194250088208850541841302923150627
9 2 41 -2.303701375254439593381069558392897421816975185763366066952251340335253172743902
9 2 42 -10.29126792503400041683311785136709156994563474969502865131408971036918411817535
9 2 43 0.2113165105616927317801516108888081096896032937532497764570714837164531732809199
9 2 44 3.642188347431078847066549364137450365384920580199817771590013324941904130880324
9 2 45 3.833686129717636410085925463913785448613556533664734718014721440788639200776453
9 2 46 0.01665715717712600141179948981572432479948100676859605063528091321622926766251413
9 2 47 -0.4594311219076178456688346081627595947189501738154601811181624960061545850795032
9 2 48 -0.7885372888593633482039009994215487279212892639306061573836070152329156904427338
9 2 49 0.9711585442346453391274336088534547952496863676478563044524156182265676841054755
9 3 3 8.324263222617165200729867158849185378643085299297225008321320716459744027432253
9 3 4 -0.06003751448274865858413799125687218512045180652788962789746178584210325997909846
9 3 5 -6.7272455288686889212901941992861132188820552782348259344840159053602892484695
9 3 6 -5.871049034142241553428488306390873355009977329825673433656109042156394675874328
9 3 7 0.1605724486072374274230686992801951074104815406003595344780826985817224457578952
9 3 8 -3.251573943671847000001415978433170745630464169979131624413852917957801405513046
9 3 9 6.629694571912866632352296512341222360238683771769049700234023822501116972326426
9 3 10 5.89411276883001260163930440481621216498397812112975027167700804472001304019211
9 3 11 0.007219789646626289286620425608724809127898337811597891581478706456558895697763383
9 3 12 2.68925366872753613433807258363075993508712379065846507238677149531876185997424
9 3 13 -0.2472976164285451363913249791023360494448873344967826551594168309397865425717282
9 3 14 1.470633238862509371935272380915321743548723126621292795288542810554866316646372
9 3 15 -5.249318049403311609529337290374642935296369831674493907336595110407034373313556
9 3 16 -0.004219097205757193200639731177358249055145294886134998735964086579541427970378167
9 3 17 -0.4882709136595679946750656360056095062420157703775676099899924503760157708897886
9 3 18 0.3367726995528993384717870409374244560709955490040179569017565922430031250958264
9 3 19 -0.2702004739484938239920795181043409609445871906795572229509610417601572516215426
9 3 20 0.389589231675840202584996149565743826444854555492566523339099815969806389430713
9 3 21 -0.739434802244628489220653084208223029801566886911988332318072089205183231175047
9 3 22 0.5806081762510405527044646133418210199787965528150726256697124263809892241985769
9 3 23 -1.405843179945699767264426307932964326230447543174160594545143181620138414391313
9 3 24 -2.347559333554520204437105424401820320904758930655586729880751099786261652221157
9 3 25 -1.54823290911037460777189858191343814708234955427111627156758202781030406839788
9 3 26 -3.719207150160998357425171907936480984068584214509741784872716084533956557877903
9 3 27 7.058193300197532702729679727256663831733804169563408074794331497520891498758822
9 3 28 8.929326853190607957147271532499056820979412164842855939525334565808870642874717
9 3 29 -5.798763461210391680343645412304150563834440087650127003289917932971690499183265
9 3 30 -4.055030935567408314261222799477799156793125237202706508082379792534593645411526
9 3 31 -4.634767517697722013541086769188278341172121091793693873140013383944315875589816
9 3 32 -3.926387642820159127479899235640276411728468659900817124348347286561704276433478
9 3 33 -0.9812608640151866050070569101537312266954678754567158549083826066353478933628351
9 3 34 0.6132454272996093073202382723120645524369651377965171122645121158087322532133905
9 3 35 0.4472804498534306563984901035730577167171872894406985129893423347190159875697092
9 3 36 0.1215907632535738173016457067256227639570462211224716745534171125201634502301364
9 3 37 0.7782943561408831833027723622593062856025399592501119626480136237310980277209522
9 3 38 2.087988476333828550971962548129086408475611178448211441959074785480225477668163
9 3 39 3.947768845726799504115390310061141717090200091523552720143513872425481186708293
9 3 40 1.538415192416423156704846419778491925072174934135065854584864052593699715305448
9 3 41 -7.780268752251303843632017468483480676333906008879450705260363122328376899542678
9 3 42 -0.7463247114655941035245912956381383958121778309968616307223958289310206466152423
9 3 43 4.27080869716832537163005229822329352257330843958306052426323205955627134077303
9 3 44 0.9431700387623107253208581747317590679559883841320390174331692714130141266178261
9 3 45 2.796272262199589988926967998052566954008659153350752663908177219817462858629683
9 3 46 -0.632890365898724150605010128914129168176118749940150949208858909227118091641771
9 3 47 0.09214946570048059099785172232717603262636529710585109511766237226439512224244769
9 3 48 0.01160141536799985238510265935476777511908869980271653390184329886858229158808818
9 3 49 -1.432015686490851883545791916618456046537738093852736575716998091903323667874518
9 4 4 3.040770139499853009132185140971415062803311097933490019189911623206230159745636
9 4 5 -3.707256600385401199224080714340705286776168691109309400054225776799262549329755
9 4 6 -3.078972327070315692104163990915852961579454105175327209118890803574617574478625
9 4 7 -2.144053204281858086459877705113248602509121018194231029116313265902697978421859
9 4 8 -0.5875240657529798269252703736777332835386173889850435365526833838522618823381131
9 4 9 5.227648436587214960698730189310699832022650434790950167316769053904355522285221
9 4 10 6.323792961868660453411612547967913988378298020533510814119569378579405825450876
9 4 11 0.5843725487349974178825952147849948632213452663710948893454978973701207240564124
9 4 12 0.1567444603072439042228969959520927622067625310819443356012662281402690887166662
9 4 13 -0.339951065627753080731128171767675947089836576547636799950227348338764120875703
9 4 14 2.827450090236917495466749236160074055976295261127928108225594484367283256381946
9 4 15 -4.174995309711025236909948926364566716199754598631426972248632284661836644031886
9 4 16 -0.05710837066143765218026227225777771454527151046185373180911491275844924179311452
9 4 17 0.02321129124149944419059570184207486562073392435590174317979067227526953548210042
9 4 18 -0.178249230094697729751856766794691714014421534850516177309362217666917827896793
9 4 19 0.6695235391111034593092432339738894003036538104888590996374314478310756169882859
9 4 20 -0.2018313179406440354576007037334076297806982579903890572493584687629670941541242
9 4 21 -0.849408945077186736094388774250919442727729029973716464052817709018153058250632
9 4 22 2.649223568627023693232903599668925404836117946595969928408928704734907640958511
9 4 23 -0.01582079540062760315319038837550019324024860614930530800703629697624884900423945
9 4 24 1.733010743506359634291511457649114726140182253305492395452169963774756262258084
9 4 25 -3.48103068003074487954473237308982567298221955186102994970301203726537503248493
9 4 26 1.623030984349196107613382482109205777192632493058014972266486358007513158423595
9 4 27 2.562326072994361145186050302164224741914877406629396909646719600606152690370688
9 4 28 0.9509853854826320357169380677369483956692985016985085378187196934166012201512437
9 4 29 0.09467122206264872381394295115103042545908985964918407762235845500941633017259102
9 4 30 -0.5107758318316273548996517125245263789404045025626750996585390386710750428280679
9 4 31 -0.7696169175076359553990688059682526066228262201770606775200880519635894111347171
9 4 32 -1.420777178403786601977498923098811814290841046212757725066758343356636500057353
9 4 33 -4.931216488091213899721259057083893954830302405865400515209679304285594144648995
9 4 34 0.008634635772479466170292948690717429440635003423490244650530088696369154424675356
9 4 35 0.2658602164053439354974802151053925142813940416126238032921450591064521036961117
9 4 36 -0.31772932925319694822120304585959882534610227758658186200945574985927912280697
9 4 37 0.4347772562008604241066667504839870414931182518516672868964438969815909785131482
9 4 38 2.262722322866735337563919346520050259528489254607589463359731669244255687215626
9 4 39 -0.9184217009241304879507565836693249579924004036497662903071082497415923593001026
9 4 40 -0.6019284144849259328517282382757408497576982516413065427428782752246512975704633
9 4 41 0.1588531453278047073438649947532841750488498979744587769864053921963944194846488
9 4 42 0.4694554007667748080484490347574614438450604919321882342359826064904089594710761
9 4 43 -0.213217019433284256468880535859651836402856028308223771194786733020941684466243
9 4 44 0.4602334909661292265377520790852860965688626533209546727991613957314310780271254
9 4 45 0.9865730244323269328741188094654801425281052856288055074829160314055006585651553
9 4 46 0.0603953476600254482198941138004097093128970320808923353100881477916007668437494
9 4 47 -0.2697396281947283856309358086646066339111283277335040220517201080208749886820911
9 4 48 0.5651919675396972528412803861532849783535727511070217239053619713699960801698092
9 4 49 -0.3299900162714339287418243133783940414887135448353569918120136164569969051883046
9 5 5 6.916576198163373281074289746762714872614677523704046891752043863945037682956137
9 5 6 5.02354262977242307149082631672455303568004542018483622325294968398117051985193
9 5 7 0.3577112664504757778568203192487057644244241375584546392268635946490170014949522
9 5 8 -7.253536143602599243188743575895035967177325529110655094627744651275482495317226
9 5 9 -4.320868742330997188443099273423902369493543240555511964628081687334453213078098
9 5 10 -11.50494482416945556832037693274679800129938244439551180945896052338642598890769
9 5 11 -0.1348666645130236158934189859552810053565543988139931691639416359773582889670124
9 5 12 2.603034851218315436522823638585750658841208536326644524916052919516489306609211
9 5 13 0.4009929713691819725578877492122274790661727144954986333945634047986476217905828
9 5 14 3.135734513550040739140707812660265610305805930966426164736781003733934706953118
9 5 15 7.020039457372473521066626851118870610588629789099609907229260631356706597227428
9 5 16 0.0147536087973435180215366483860484622428830422599779111965802031228543677300156
9 5 17 -0.3458974070093845489086646064916679932757749195193401910030409241588827976312384
9 5 18 0.334713609756786173026918716848907342654161279436947511067735359310952818901773
9 5 19 -0.1780939895231043330484181965159720051576729018828106238412018731247288733255953
9 5 20 -0.05949548044488056341755915534176146152538641382365242745948496620560833949723391
9 5 21 -0.9382465708261048173109710428619356742797243721843545712266291722900544797267114
9 5 22 -5.55188927265550518201484077310947272508815983590503084108657703568650773673053
9 5 23 -0.304058416845409435532236396240938265790851676215802930550099941907169934146412
9 5 24 -4.977953551089215944628397097568616866206473427681000720148924063452829286463295
9 5 25 2.060023563134364510345627737068459734795500753178258126347300918310400811203785
9 5 26 1.850870452446287443729314260929904973032942160948221618905393102095979806206274
9 5 27 1.876100663877689272591517309069137471304547706727876321514318732248305454905639
9 5 28 -1.344665404658385305654085636058768681346703400205251494508818579459576964941904
9 5 29 -0.6838422351593174631934937485680941739565612880973706753709781289421804860700315
9 5 30 -1.629310320345148166877430887205492937976282988878398455242854872619531780730508
9 5 31 0.888012690286129062624022934135023064854369600728991107708848303882662219959302
9 5 32 4.048462207846774310929898722895289421272755729523385394751065698433557164262596
9 5 33 1.372069178120554895666700597840999814901879766365457910348397791766123945842866
9 5 34 0.2849916907531109353003488000655620199307871181154764681361920602694651596378218
9 5 35 -0.3407921061072439120101912913255758932067301733126118782487516347587555447055453
9 5 36 -0.6784198508523829544376554426139017293304505124467231629855071589847742920457326
9 5 37 0.834488821553149064921695281585261452947416327562822442289316988402379283768632
9 5 38 1.079150565302608179635678140682985486783454235747296563615988558406523624456269
9 5 39 5.299476648239237726906618969668317668751707522988960276947612797421863129993008
9 5 40 -2.099215902950552216768712950170819839227518714844264741765331614387007952768015
9 5 41 -2.345119101784100115722427043758662050521490977242312547285240139660738557014723
9 5 42 5.647372240647726460427295337030933726471949977005757390687522913951039323164669
9 5 43 1.799216064668959426755613660305124928382567035803773594522190812808449281884395
9 5 44 -2.767679523666402127945921312999274320620466724513689261341632168276816269542697
9 5 45 -3.289588902630250546438943317942523326634174424734442714355319091666213126816522
9 5 46 -0.3023621105562967014734721503775334877586079108716480110259408361685232419541307
9 5 47 0.6126267766333998387813884838547718742970232408208917731777725603713116813709462
9 5 48 0.2295831702187789957248594443085712198568227020179955513906769420779544558668553
9 5 49 -0.7522493289100772269036331079860776446021746344656724712672887650869093782022354
9 6 6 16.66138472363204062258173131467393192072941258886320487511388625123295928779561
9 6 7 0.04949640227574953051072429168660008824905737500546052202486828927407241100160471
9 6 8 0.5417057931066964663593691195260420907638526571106413443363112729472303615904276
9 6 9 2.724202059086517167983411401193394263252327425810627854707824613308611972545506
9 6 10 -15.80248267204627747069567967098330031639274056228300490199496937757323930288419
9 6 11 -0.009421724609310181056666526403042435246815553024349273558981754377912678659245074
9 6 12 -0.03746603138096034424501300269968300900557927875898714269797974464240881950824885
9 6 13 -2.258263079325934622327701784293017561250520555112486016802979812121691315462725
9 6 14 2.867341901823998955047155261488110718275036880266228198228621011288400192591694
9 6 15 10.25669629748691262841562452806130614740437186067749058034415433751437312673023
9 6 16 0.0004486701717721532451585725922526650337262795422868535305199296505098895760887176
9 6 17 -0.03066904797933190084553762462592991322806442334708509892197823332739245794507164
9 6 18 0.4280484734719134939896795477620040299308207155948061031895421459827197349485741
9 6 19 0.3500645179185527861283057898053772016824762956712023344691173463746359211657276
9 6 20 -0.1199052440218642813689965323063630148482231941639416214773741694389816291790429
9 6 21 -1.150298715186226452464332033255525332067806765359527089833121886633094609022863
9 6 22 -5.271226648586735331280637838697333721757853791389732417813302053720985253447115
9 6 23 0.7018170795972284926839504375377421048720354322188229564640714540019876217288608
9 6 24 -2.565574003663533320065770788982467874742051879913761101465676974257748093648389
9 6 25 1.585290449635896006842931019646326283584884218010855971700978190339874158500092
9 6 26 3.527058971668365485063329806516902680111221334583537657538029359671865330661019
9 6 27 -0.8008027784538597381198330409079612767997434863214448601961956405166023361723663
9 6 28 -3.870013971685115040066010457823578721765267754386336332317763706276140416540692
9 6 29 -1.72467274201639006095576995867044954761240536265765339212871284552328837872469
9 6 30 -0.06182733125821031613175040542722983949770446931515255241576759843421325031245317
9 6 31 2.021473825711242877618252801341544735289689651292960248029969698841377681036425
9 6 32 4.214896840558254583188519304253460428268642470505632679868213819382436704162456
9 6 33 -0.08106599845993640791398525488629277423540600123315298300824607805995874315926711
9 6 34 0.04592880188587027433053516993263084670957176329887773941677178078277473579030031
9 6 35 -0.323123521136567213398488562873907626349892041007485416689857963372298853927024
9 6 36 -0.7263795045291675425257431316882689974788219503601528735483293225290469882453546
9 6 37 0.6373802588424611344096313093077753249151079934372921243666798673928989935389116
9 6 38 1.394647092842863280687091404093156354327711832833186782855404432726328871908342
9 6 39 1.185741889651042251658414774052088571197818729420263125533535780698671346631551
9 6 40 -0.8502755344679472151483410954061245655348227929997622314143068066055855283585832
9 6 41 0.6176818427798010041012510143985693821302814322302322132614138570865094088990162
9 6 42 2.608316758078767845079918214415762116879168189657375860920866025013400204163844
9 6 43 0.08160877979059430244342071850791132736342044326368421052418955824658357391403971
9 6 44 -2.009200396985585029891796543151366240488506633818048257209188430456838412373881
9 6 45 0.7134491033107047807232291845364924782325042544075428969585764703018137823183458
9 6 46 -0.04704331383088194493850747648705717314290028437403790506959545572738573280440449
9 6 47 0.3717221230714447958635400844303238735436933701644895183774134883865352733063811
9 6 48 0.32203776844755562164491339720207799774988882724482266377670169735805553877919
9 6 49 -0.8714690954623906720193151001486884341568105208683081673169796012978123407412543
9 7 7 0.794393023576790510505128509502890825896094150379334977033228470748082252925585
9 7 8 -0.2890448913392927797074033393317031922742168189207976955925842278286067391387469
9 7 9 1.707987324965601754165965534059761429556418937353702150903893977035712239310674
9 7 10 0.2652687705811102595314974383271738806993903240972758487708776478960250138432977
9 7 11 -0.3337961422136349164551353294139531424546245126072348954851879320828972004676164
9 7 12 -0.1649702375341295171297141726078577913065315773838664805633901270475962361419536
9 7 13 -0.4864438508891652323104887482296849890439477837920952426640874178545615392571944
9 7 14 -1.802683177824054617133112490977807103769571727344950219807563323803577869884653
9 7 15 -1.171515160288462790946270103060140947993826915270120081088518684763969715523142
9 7 16 0.03619303569754361716668919220206030340242053375186490768558325484019635358286423
9 7 17 0.02475659582138491494692662219223523844254719107773559195460676653580633547170532
9 7 18 0.3305695131972550027758831036602373660305464159357326028274167383716872227127072
9 7 19 -1.005919058905258660020645753502674922734920956585851977738681311146718537187781
9 7 20 0.05664544702588245539904234690942667204817629840439188246584606800131023289730218
9 7 21 1.211665463869516248980154506409979825120733426666746055027299095153179342897959
9 7 22 0.8642103148465530771933020825774120793511086596977863241037890480587089124352899
9 7 23 -1.829738338478703770383811343516721422334786017429304505511192842823656103650799
9 7 24 0.926638188275089784636160860542602933970782985359746230661849429013902813930985
9 7 25 0.4043118527985803593873160156441928468896259472920714676129695038972436921383419
9 7 26 0.3582398327326349558403553830013542500989094351663176080591726414804419569573377
9 7 27 -2.079292638184149635689643998397685596886690350985249326574546867864427897826647
9 7 28 -2.028799857596342836187330215025205297569022857774392394162458773911744313569236
9 7 29 3.924968640248776773905734548372700691807411806848918088561858132811920990797368
9 7 30 0.452365647341498833296069695411606096814136744832040228610164929164958621320996
9 7 31 2.153522465581513424700984773458507984474265185837829113762472889985894747854013
9 7 32 0.6893740848457986825042338393537313117037543067682318848636768349785983014972168
9 7 33 1.690602815598886620369357987717081696053794270654696850032484839074250240924126
9 7 34 0.02852170324036782074298235189401197212273920918396936420591823759847879613086294
9 7 35 -0.703989122416525887061433335400532129882087253808006626916877935386523907890379
9 7 36 0.6107891736139606431273664894325359053838030947032408486515015261504275939937387
9 7 37 -0.5210657959311335791201672808931420866069917775887718125859138603040621632127159
9 7 38 -2.777713505421745319857413168970702594425201021669873322711956404214271936865957
9 7 39 1.533944548733151208413294269754598249506473081275119075406987444267265008536608
9 7 40 -0.665606516866413520572676541174043928040495942533972335481367270854053031708448
9 7 41 0.8332899745938304479594834635186724199799990028767661265183250954211763479269419
9 7 42 0.3251487639758831988981192246899113587240922640674397825133006676082986026083106
9 7 43 0.01174327508116503474806724302075588990781906323125259418179870943579455371355274
9 7 44 -0.7765481616259693624212290887065573131058467092130436527864145839193927484657244
9 7 45 -2.203829171912170482997578471568060885629534552832546215073707278689353474904189
9 7 46 -0.07385901813085019268981921674956756931796558745505938049080788842106037459698254
9 7 47 0.5099366861297716498792808427897526600960047656520599731789443814902233300844413
9 7 48 -0.8926189793704949242923333838097079873104997952519107203213268297056348841376232
9 7 49 1.074642972475687569036986535066185923923200165405043920047024174572751990414828
9 8 8 6.335612975083369994666300392278043325905368958524379350321105318763754236092718
9 8 9 -3.80206360053843617988660433043131936897206160863689954095559567768041200012658
9 8 10 -4.321237155628222206399675763162428359982246864685919839452699282811030193286316
9 8 11 -0.09065839389020289407754098843697212698300337781064428934193145182009898343295699
9 8 12 -3.226709283018530676754891148378618139182435316725912709234010592910982538681031
9 8 13 -0.8016729742668507081816494635897934503239929228299853469708923879487979231173124
9 8 14 -4.282048226919708282010245893611190082978937508872286524686663104724259050930898
9 8 15 3.827665720234212240394221967094152025985961729489976856182852832898542608080067
9 8 16 0.01550518599869239398032354032956588971026256189728110203229822771812991641274341
9 8 17 0.5152989152655398743233734984112381239890854981536223643764525689565013612637872
9 8 18 -0.1618791971849093757576252970372378136254233297812072211795649670312972586070087
9 8 19 0.02602885462020914878173660455283739979609128965876742450902098621206266235952193
9 8 20 -0.1155513511202931971179892919878037039139528153969439965454273617077061038096018
9 8 21 1.311133680213455452455663535302628617445560414060520922990791410841187468847303
9 8 22 0.6764619233896058864012890550030099561647851481339023036961936514794838660977125
9 8 23 0.591833896435520709273755479116974914738007823246491686027024470219400374085017
9 8 24 0.620046848080133717074511923439065772738449457422024182343831429027930405796839
9 8 25 0.0653721038572777554171223206440035814711454065305557154875316880152339158982519
9 8 26 0.8960511019365572554741317087531633822489577790408493134388096536625953973536811
9 8 27 -7.069092852104741705003795551908777524716414772302583337528475689881999927269743
9 8 28 -3.582465017589970985436118119931164039314651201142886118831336015205497498973819
9 8 29 4.999274389246351904747929803561047506702000465178825670276478953028173898183369
9 8 30 4.127105465243932505413463454493723692850113930917617229669074837159663757409137
9 8 31 3.892944999639658159235342958205772199754733156572978284544322886449792128594605
9 8 32 1.936107143942215355227325501182118007286631196670363248566821605850438219937516
9 8 33 3.019537738626961883175336285239155166888877009233729008985005132394000659285082
9 8 34 -0.6125691233042771029328855657376123162758303677957467902566835411078392803049226
9 8 35 -0.4882645881430657185486562270374935694540072085709731456991794607266445383769576
9 8 36 0.2218236559779609209026555642657174681485952174058741951932754293167481666384782
9 8 37 -0.9591745972556246455507989185765901318716970274023609380577085062420105827359897
9 8 38 -3.087137017386092922895432453543380300420485626606042152268528215567117126176714
9 8 39 -2.281199597831198696780588719184248170268263955456501468882824113724827617748319
9 8 40 0.8441346779132939550371184880095764392504961357142471249644147615709892509310077
9 8 41 7.009594200960293551082860069650413576258985435837695222557340147569497308164413
9 8 42 -4.528887086297014646877711274686310909381247763746812417478901608902802537673517
9 8 43 -4.078000415143041864186368349684550589370362121261632717111995177608795359252177
9 8 44 -0.2781131032237109780737495868597399360339794368825727954327428340379227591529774
9 8 45 1.797528708433076946767595333949503155219964231080553972937683663976668444468045
9 8 46 0.6029705233971413675443827167768601630149699975930903090892785692100001268559128
9 8 47 -0.04459720953810761051011050320590090437614245003316947018605503424804610881875205
9 8 48 -0.2333174233043651615361964458667913487530465518969066683485828494815259087516241
9 8 49 1.034371369793976465137668665212430492857511432866325605167687480479121460389719
9 9 9 5.400352825615691020171827371514700062513953605515321969792304547216034962270767
9 9 10 -0.9544989072630045701637623754354048272257845988240221039131030504202545289686142
9 9 11 0.03384140797295696186687597119383456013874374145857779744560640995507563557868401
9 9 12 -0.1598496284758201721175733648500468948050598726680375599297958744542413998183198
9 9 13 -2.882630526207151008627056603976813398485283959709513069693406243442590611099309
9 9 14 1.109971474916639533381710880504915723679480367818160273064776692293415520010133
9 9 15 -1.206160855688193435808933542955933897144903438226250002756304103802298294771884
9 9 16 -0.006729473941218511005945450445458762312518356468003834209854131545479472083849019
9 9 17 0.01208058120697220342255942136094658923617951819944966308230849797870775261995008
9 9 18 0.5556294997998033996046418235487020485699132020056522234695261983624765145965437
9 9 19 0.1685261733814082690487581434305816705296945666854733260758046471814094409791252
9 9 20 0.1738145506071024247369592359374166508505169977629662119076523606204909695808539
9 9 21 -0.5485829443055280501508884746265763161247488495226573468567599328573518554697858
9 9 22 0.498938259949115140713642062802138762764725425784999288172495518692957038866362
9 9 23 -0.9457936384815957563832014246963724732946676698190780196091423415722683373519658
9 9 24 -0.8586253723890646143700967105765470460509649078474317165958719846033774648754069
9 9 25 -0.7298776301441512689437337453992316558322320435394021607166768251481891285867791
9 9 26 0.9651320375053414772057869404267438632948770876285990495979453375209737268415985
9 9 27 1.000451507296988145104018574653313123860278271264462337242776312241975877870064
9 9 28 -3.947078051330394367613781357705451251641894142024846452054194427679056740025157
9 9 29 5.23054084841399784232109986207398052290909163279216292851599819564981382064021
9 9 30 -0.3982743462287600656254222287626766879963248629243651258114496407876392063456838
9 9 31 2.659812004347262428796309969727264905580395667926609906954634498321508628726462
9 9 32 4.703990934396947160343214092823312573141928700739655610048342115836235662313322
9 9 33 0.4308381240790657392007069534663048356061403550369739673182315643625468114752544
9 9 34 0.06046262609824150404163079947380686481877835357488255637036320959980196648041835
9 9 35 -0.5195762018089784074204572522639595243640675697763038395735641706433046855535616
9 9 36 -0.6204062425591792042820899311027652388004862468741209048969596346992100669832918
9 9 37 -0.05546121487991155745157581393846604960189948820029936182951567999903166287340703
9 9 38 0.8003180693804129648248265696660217222662562280824735124724010205385436333405799
9 9 39 2.797545257653845785282001695591022252022220590379477168703720296884996696894465
9 9 40 -0.3778494570591799365847484172809911167275804998772202809927589181276496331976724
9 9 41 -0.679673045320960149504689368698829667246271180619720962766858034159788685653019
9 9 42 3.136546971741917986274606066098930023898601922418067289358163377895783008669022
9 9 43 0.3018387557266196269567361367939341694718012373061435374086448424649920130740133
9 9 44 -2.122158368580112615232151901672276037169224611089052926154367833469158266478505
9 9 45 -4.296315168620088209546381630645505505524110065822425033165920007870615770569497
9 9 46 -0.04790620175375368523561406085533873191972683160139545779999389766969963282115112
9 9 47 0.4620566140547867804855757032207296086511713730793711486607073453266493304179642
9 9 48 0.08420608432743315277386598766563832766950419967539123423772666028386215299939888
9 9 49 0.1461126803638018224069986462527846053592410668874908686292978145555213893450186
9 10 10 6.103545389735622223024260794870499075141448239149433584546679086821777294539212
9 10 11 0.01842629880181100696382897578184112069206177159351109173171804450717742673803926
9 10 12 -0.03296396754198193671305072092836767485960740960009796383210930277913015307394255
9 10 13 0.02635318638817565851513826499098858708142020724861008164781726568460069472562449
9 10 14 -2.819001512357847592571254034051609477568137202497149892177222345664095864629541
9 10 15 -6.76833333227035947227298864433823895474648572990874661219768887889465040855743
9 10 16 -0.003742362104035417107463194975184892196455597599208479914359210607446561855297514
9 10 17 -0.002106379232170647770149652877856876436960662126695234728687576241328435409356662
9 10 18 0.05300827410506776152440511710086669144426104522167603299098360281038727302009794
9 10 19 -0.1136625594792700861427238049663235742244805823063169355400901456722112007757828
9 10 20 0.5233519872028063632143513278754044568392011765044179684230891110096142915979703
9 10 21 0.3763149561747636397065604889017551613399751690421192763103673132206656894186381
9 10 22 2.922092841146817092659025111571658561669270714585706760944428276914398437209733
9 10 23 -0.5300511251490672325375053849328511385183527201455398762379999680847196362173584
9 10 24 0.5391882878721804445309857505291944359461033641648725881364018649388126188739671
9 10 25 -2.319120654506311783530905823718798262480872199074930808461305470920389437997097
9 10 26 -3.154786701941445777818977858696859943473286475066865322746036507879693942310027
9 10 27 1.325319319478956424511332883509411900245519734371942593720029822091925326701027
9 10 28 3.271206526395248374936238644003891693909058240464531451296359811965365998569349
9 10 29 -2.34392965295177590003243628613878229828699866039331037508733982617228412302752
9 10 30 -0.4543448975087943355828138991922839366772092110215001221399576786480662551786049
9 10 31 -0.3790594316281994600645821199170058189357810893452179495701135551950790396187352
9 10 32 -1.276217050446787665915620841937014624740542039329134825362433214332382207881186
9 10 33 1.752034226602613276577764968637875749476025816467184138082859959058676264453373
9 10 34 0.06031400352573916147706270427982731485338218999783931907721275101306703553229082
9 10 35 -0.03812512040576806441211245150014976920363636705961260228420184917919302625332497
9 10 36 0.09680183771373047773001251021911128878406887009025543085036802269483142657448479
9 10 37 -0.1894498991408754752335808322024569408315641456257763435893568285411363620686938
9 10 38 0.00802022886012932754156414084608606489165878604505040586614425515260931954912977
9 10 39 1.206575495177048016832567000969649741195361693739380609522966420725443301278473
9 10 40 1.176800156900325762107013766774945475124850526152308815729701428368339228711918
9 10 41 -1.144648565692337951623863656771164550033735274777045197327550692273406018519515
9 10 42 -2.255554180996472032760787526430501152528629983299367367618109640756401790167905
9 10 43 0.4521534932276144200735143332257461137625197038348032959623909376943154173132986
9 10 44 0.3519671691447521784931712603026964215738803335171879833500513586240393262390912
9 10 45 2.194600842557555114279380493458888608580189261114701560675864284320615045560832
9 10 46 -0.0605444685408859324224497824830469641751507953607073042310147953175463175453208
9 10 47 0.01953962298382990021088192770782248195352053478381175057763477366281602716020989
9 10 48 -0.02079450472698354009249438203068326505321830320718800167129342401417725198272123
9 10 49 -0.3692163814487458606324770141673662183178688800508413276895988012733809254674851
9 11 11 0.08195403585366033806846921192057467318287001015048787653866548160561654612652172
9 11 12 -0.3493186020996848325238881506601484891854847943087903605410765734451097267709573
9 11 13 0.06374359902987431881549481966802939509351891506216275518481951849365600429808282
9 11 14 0.5946302515690036563215683967622304856964072844504697455458217754104036549411712
9 11 15 0.6562420381542334018680729596999360942003651866951893460554452165327746017727374
9 11 16 -0.0177512230651487919869759560826702565753221969904181255947991126048654891128429
9 11 17 0.06707078046742649907113886847798179661868607502376378984193283126257808916806188
9 11 18 -0.008350053239394181685687250367135602980906352178733027501374252004299309870122909
9 11 19 0.2539912021980372099794924079671979040359089398646882231727804177099765288837058
9 11 20 0.05555359768234161213718413403767105189030920329830407450591773053559986440312373
9 11 21 -0.657680045414563596498539990493579393027144084518648187188158951798433260606178
9 11 22 0.06813564828257831368627540362098944880953711435117638241584603119009094789795613
9 11 23 -1.003229837807273114607773952688635836940764009831678761245964608724950131950865
9 11 24 -0.5303310194737125236449417693233853991219423470778436590732155146284293631831252
9 11 25 -0.6307569601569276859986143000602604167138653386992973329093418792341175471090073
9 11 26 2.551260213381233661822386527533204953926087641931655243861325042025405862404828
9 11 27 2.309736996619624598106049770800610774406507872840066757525472955535382821587193
9 11 28 -0.7183244971852805277217627731144948919488867914561911057544293212805182123276573
9 11 29 -0.1321267008794463885942866339012928402371867722107097945296516740306937953904682
9 11 30 -1.090833056043944293767190002199749376036350862018624574846295249964505476272843
9 11 31 -0.009268726589942312783910964240964059109220298367341394312407473385280894127427423
9 11 32 -0.1015770885605670078822769256915393674084459511425426391080341148283283504058456
9 11 33 -2.600313444980864789459029116607811474686267871408621601496837191940496020441145
9 11 34 0.1446772833179103620622989568042853660403529105283940337859908763132944315781745
9 11 35 -0.01676546275017670313727915614198053366266767210937587467770781204758499047550442
9 11 36 -0.1716351242766082083489348044479001348405072383418043978129961494892069549076388
9 11 37 0.7099045569185250822517542064218026018845375512678010913251923308402318581866364
9 11 38 1.446781826092573493121114804045534399696677797070116591082008065862710674402135
9 11 39 3.227556382689903610239493924520119748075266010310950499140907215546806390859071
9 11 40 -1.378272519441896878440940650109397563295232528855358087074534492386298761631626
9 11 41 -1.691193932549529803124754249243608200349834356570704612835546725352787808070227
9 11 42 -0.1256297611091264957320810559205608749324127498234407329211696379455001120076305
9 11 43 0.902438469803238660331764438085635468048687573797795020011162110123325910931984
9 11 44 0.7835745985488253273206142278482779649766256056630907275295908569531364317219332
9 11 45 2.034945296195047178372278304760932666795507817711486019747058073009197917716338
9 11 46 -0.1181660339910290539656916393689123516977257936407133914638000470021216001976795
9 11 47 -0.1088234921181554228925776179026988796885362074326927062686594299667924107501468
9 11 48 0.08280187826996239962897143927333359761323970521618511437230986334075494404856858
9 11 49 -0.7493465075272262504374729059719131250407139243838374662627621147260792361192152
9 12 12 0.6417640708701268164910116811245616089958833369893345798791112720926311061135798
9 12 13 -0.5603440988981274366458319543913709909460953539519464348996774608583369638614353
9 12 14 -1.586173926789177531498425240668099806073834081537130393122410454732969827662485
9 12 15 1.495285893583399688892658689454497769272532341683913176062555400346798478884957
9 12 16 0.0006741649473673792197124045118193229879229171247195381304251431280851502374880377
9 12 17 -0.1534981409902756316039630815558217936181331681789707014239289827596344888191581
9 12 18 0.1672395726628080603168350570411019096805590757132704354686424221912970407010794
9 12 19 -0.1634788919396290726028190168854258030421492710864181292167119351020469641045766
9 12 20 0.341167511600872651610196531643251246554325623083759356143976531393687703667216
9 12 21 0.2194519990094176904399137151250430775643800053855964155063166280151092471044526
9 12 22 -2.667236889611128183051008806711345369596611953797122735544502645090276051690396
9 12 23 0.7504346978136646141569011162712173475498691238335939823420061570042769587611406
9 12 24 -0.6345375519760206182069876862344180023704179379770536286063769091440503150706579
9 12 25 -0.4103755467934805379267330571002709644363890153917851881535218550490140230814148
9 12 26 0.04241005607853725799419277588148083180605622111644522522122980386991568027332398
9 12 27 0.3908848624179293009852343634704649197265666873039008514463749927089698567578688
9 12 28 0.6204656185906844960170517019087431093170684432717459653022704652843914629568828
9 12 29 -1.896699373831600684565009087706700024144326622952557828269200856071230470517516
9 12 30 -0.7378142063308540078930340583064143627172499826776863154918572585028954227345014
9 12 31 -0.3324401475886098789840831205795369491470297744848498043305899492533805655623921
9 12 32 0.8715003033907360735949383383020483616676455441852999709995477576335222992020274
9 12 33 0.8172079582654310684538403567608883134652928397807973366556143994633116516304956
9 12 34 0.1529600393854220646201886357409581249840299543645079548317270691417931706450579
9 12 35 0.0349676055884435228217958987967658801872656159405674373506652287362959892750004
9 12 36 0.01313788561569509155283882430527748204997682712837517345627416090379827717476763
9 12 37 -0.453330673831967604125619735890802966330003592765136142788188707096481653417704
9 12 38 -0.01108022935347795832513265987071654411166178543236994869518379606403307273101557
9 12 39 -0.9604820733985528164423957649460599137950265980091720262110391155119246646882809
9 12 40 1.31662674033538956030782273052983043760938485043915427077896647310627687004175
9 12 41 -0.5949299451113243848634821155484008495973135763074613404397570036573605194777668
9 12 42 -0.935739071996810753055986925731400736644594361662940931551381414744291629972742
9 12 43 0.7624595730325430379414262192076102790019965436518771321895467646755265412708234
9 12 44 -0.3892497113096314681344602433545629858042739968518530560892887817643594182501498
9 12 45 1.49000289379253814628246924280114695307207483188649836938660959024130738600772
9 12 46 -0.1553819576256736924465655723466238469285237130945986702474630789670379810016103
9 12 47 0.1385854263529574160060873540296857256577516689742387431651247088546481231572161
9 12 48 -0.1626114267638070194341488216405050532433426983875134071624222513097153166870216
9 12 49 -0.02320824455545565756217948618267343648288371507272527215388177827433980652640162
9 13 13 0.3869362640944004767422672046506633102411951575126514944816784489349303158378442
9 13 14 -0.1508333991646582902676144560939901615107787987371259375800192444490241327307745
9 13 15 -2.126759574727879734278579084768223376470347349775278864849222758169306993881988
9 13 16 -0.001241547432225026982660969412754486164807748462722179129609697063117524002976963
9 13 17 0.03442584167857424600503074321313526251365885430562168926869339149041507520247908
9 13 18 -0.2803517804425002389606816708750622293940427702460783219708777015439079841831183
9 13 19 -0.1435068153941565894450988753268564296753030949602282360856731520598499748096741
9 13 20 -0.3744151234841074841358579422874049306416210828297216139747641304680489806430468
9 13 21 1.07724229335473162596852105479573660334879270888557578642120334261132610488811
9 13 22 2.593396223945568011277209118805571381918610920805972644847872642899065718051429
9 13 23 -0.5234372548139908331991151365294790834549406671190965870214032421742729442734661
9 13 24 -0.1054616552462021855176800258840443211993095852520578479128432736775862105085399
9 13 25 -0.6059305991145156574802877097736365749511289660483996101310776266448206510495834
9 13 26 -0.09141452368710161141744685571086001880745537279295888373447335793633337127634067
9 13 27 0.6172688021505557441321787142069263774632571106718931855985863247895225591371649
9 13 28 1.304802049606875883685886359912113501448212825069206550588317196855642259839483
9 13 29 2.912036590251828401579571171473689717082342268834020723542328393745328403279263
9 13 30 -0.2070840093465333633054075439109882055392797693411191237896798861662889418861731
9 13 31 -0.8643344607050556406782749914586687372523733760390038376510202801470790755315029
9 13 32 -1.69517365898102010084187321779374830353179426381647592534695782430069414964878
9 13 33 1.227434530046281313850207927200481319951290086001146822727608977988326056190752
9 13 34 0.004455265961022443746691869278843557153388675879383205209163726305943624615692109
9 13 35 0.2556315344370889731055118741779954132808801200427160588579646693783068290210703
9 13 36 0.5254456715983383655299283277810034504531221724409011003560890944310921413951721
9 13 37 -0.551285100151725675078978445356827578822214223321018372769410941675702123256996
9 13 38 -2.558249941066515247959884911079048334003095024889779557664751986828504438193795
9 13 39 1.266712398674040965941580913530590919551232389766661094288454762317780890854787
9 13 40 -0.1126728643689442752145276062709659202097099530522219020035088464675470999717274
9 13 41 -0.4443768056349480856169435548356889266526499794145653995725898205825284846664028
9 13 42 -1.421853640979937452698062830632037447369337780582542097012811257046114563180012
9 13 43 0.1892754606710044308383816492944405720722807071221062285626687024120918085161158
9 13 44 0.9988184480239571981827713910675811584554620745966895684029979427703704513548451
9 13 45 -2.317536038504334102631538866230951841835680583309713496027821677816745159075064
9 13 46 -0.002496704822226773265390838632137036645357084595955582823286021337694145199289323
9 13 47 -0.3127881971590366442411017137873487915920569316574641276378799259745820367115453
9 13 48 -0.2096485931167427755290686597544486518794490398989871420087643873299200511092501
9 13 49 1.220490788849050344139311022546601425819022092588428583327667581987883173140313
9 14 14 2.021201928370218237327646794303161199403180097847696831822602694381639368625281
9 14 15 -2.632995863416232358992710029786844600123053408505635607372306198418204665163947
9 14 16 0.0002677771679359424230943308458701425633334579834521642024062582707896734794433147
9 14 17 -0.01573054447738586330509811885220818118613968366277228626128967082916771716260924
9 14 18 0.1253400793510055695759051830071654041562367167784039303783465762900928744422122
9 14 19 -0.2200113594611803653911803622923173265993559108007345860087563383113070697812266
9 14 20 -0.08751102309518961648639565500769728525748857875316719571889650636553250808198728
9 14 21 -0.3051687460760890674980333278405637353864997540234346286125221755925260475735392
9 14 22 4.009555534876232924800318089123860091438803069359466431706952903898093776348525
9 14 23 -0.3794729386370419817364315065223563442851079200837728153479884536627677249173507
9 14 24 0.05489842489546166257652514652288730829808976103338413257697916933286079559150954
9 14 25 0.997026850591391822513634973469729664354136952174062757836693837283931252931984
9 14 26 0.5650466854500416346110515997053211532385748463448324279118964100581067243483701
9 14 27 -0.5978363597964797643844477829264674816346681216633803077017298763891791410865324
9 14 28 -0.9394982982928759428645621466003716707646163671907385786305612818791425360743302
9 14 29 2.915736091280292712744337562087773537107613697137713446121637798056461577687015
9 14 30 0.1728533909687549452868321287516646542227317333088257537341651051572398747212861
9 14 31 0.05355310937513939048597991686007965823299844522700256636196033290223147580040237
9 14 32 0.4999224139923281964945886165548506863159629591878493951861025030122857997620523
9 14 33 -1.124764091139327165350266883000498948976537056070348472059643308826766567056346
9 14 34 -0.00554392030358323762806544901925925691954900389742470172962704218263963023925741
9 14 35 -0.09882294462915322941420431285885830545559939684349062197213706303319695003231981
9 14 36 0.09119129150269737418798498026465453695114072593407272188730165040261220937508926
9 14 37 -0.3012108908460412385859033495244901047520985755975251722631425918704122963317136
9 14 38 0.3721178140026561146180467080147430107479602083206362411732980519393207401344972
9 14 39 0.9093879048886202111362757604008989670022928576074912087205528415659862986090219
9 14 40 -1.773811371239886562493215467392386639752922903265541631377831530116127248190351
9 14 41 0.9187205675640746610963224759287379806986971152877323857247246691383027281834962
9 14 42 1.495464261332796906377136743797064346823199719724125025417674597657794247347202
9 14 43 -0.2409188504454114686298196282763539577841478118462173404158031537862983309908424
9 14 44 -0.1880537323288127272524023787802527210092630579000707643434600004992604006904388
9 14 45 -1.407967204548162484685215982592569612284089087294760783116129598719978292867429
9 14 46 0.01087621614138166436428387531869957978504053592523129441338896569065925090771893
9 14 47 0.1304623059798226432471285508237187160672812428813329133373068378954196066556526
9 14 48 -0.2820670205678903317801307772406879377477334272499976415945078155324341987137383
9 14 49 0.3076428940039628025647536995590104094119086264671012402140941835516821917046517
9 15 15 0.3184374300553164508175091207830818031353694043615239249667326540178786563178664
9 15 16 0.0003054123497937784626198441573917727062927726400454262609351800703753749849642005
9 15 17 -0.007575620753409149452648193859040013221923165695994116625970913027547050980421767
9 15 18 0.06507134462142641737220617990176483763375021078119321998677568367648938842880026
9 15 19 -0.1157746694550963225206573868208146338450168465527130772563247186703386292596748
9 15 20 -0.0461938540343984617250376747417906469392465666296748398767850759121715502453178
9 15 21 0.04894356573764303661463202418416525749834471581322782753089559769695629861947343
9 15 22 -1.637306431701512546761159112255068439267188836609322432145291233809380261547408
9 15 23 1.214886382823119092174814772770478624431332094698757225159808108466871046363692
9 15 24 -0.756446643272002963688207534752133871668053340188419674549513856915782519875757
9 15 25 -0.4429441896222941334373568188940500548505491478891037623322754465456024535274556
9 15 26 -1.715632897426269368976550545883824859233563801565873343499579649109238075820095
9 15 27 1.198999586144391532177669961627427331930438628034229920409610390842700247199212
9 15 28 2.665888805988579874517307325094830743398094895412664763656461676043751256824424
9 15 29 -3.395598315207821051753360950756886702077759572935223939120805677068398000095059
9 15 30 -0.343164855389166892899566148033154356671898349946581135783134228899962082296485
9 15 31 -1.870005048818255066520132850900155553798770570598386180509706035217257165808475
9 15 32 -1.085881884746498396659756449275235397663664661940106560820706738267080192184528
9 15 33 1.517955925114499418995884598940646100286229740649343791069469577649653932532562
9 15 34 0.03543343199458242402499857598906327066354330210334884417586222028592047803809158
9 15 35 0.189742758361554285888253060553584711084271810830317138356380655687946272422015
9 15 36 0.2599316255721453482340263464461283168915840713492305634888838514324072124386568
9 15 37 0.1403643072834649858850176944555819896166311073547115917598857097689495470610799
9 15 38 0.07513499948572097335394551548729000742016304219979214467168659593404691537797117
9 15 39 -1.370061087930855554677211280922666528284863912855983940814611220828442422474832
9 15 40 1.444108110902354223731231321407665233458347501221113780978465470937649686445245
9 15 41 -1.34443660592381085037877293308042961552278985803702673638313633823885603639889
9 15 42 -1.61106354435750255078322878263525267171344881645795392479866764322193232505185
9 15 43 0.3699479281109314387929081093163206372758532124237901245205999309218447690788036
9 15 44 1.170997886812291027548126831285745959052459324873760480087057189740101646935746
9 15 45 1.220917809615409180818212027329603979456608592746357016767356808050299631470347
9 15 46 -0.04046354803034506425487793471683805371713866022721858525568173650131894709368793
9 15 47 -0.08261662045135271391014709863437241635313925836830444658772547602927659032800434
9 15 48 -0.3429637028045974475663187420709299763968182740393997197741809578655160193480474
9 15 49 -0.4563026954891772042702160389629062201256929671370413847466452642594499976552947
9 16 16 0.0007955742007870708232021785526257454365913412965913096405578318188297225734891716
9 16 17 -0.01982482827593420719852693808234762645348235760524057916184706874101452247473784
9 16 18 0.1397711258744464923999839962426382353784375827877001218663248018214709435559308
9 16 19 -0.2415391965151860442845156066192486104011298845953496643272409702979313411746019
9 16 20 0.1557941220509283872280607820059314045878476472849614303034015396141968033799891
9 16 21 -0.0811280684844616802856845080137128484228374706944675091060525775084924296574585
9 16 22 -0.02429136601217535970152996075844089936812699938429337462947894175132265479891941
9 16 23 1.034633871091612689101228134400621025218647715694057520869724260577311125880297
9 16 24 -2.119435166264070433184119615262433236917928168530727295773654700762507251464721
9 16 25 -2.034622489088562539120978295439262360785757120136211259396526218965671633444574
9 16 26 1.159518597919894336868560004977045798424982008471220894468100260135766519732626
9 16 27 1.79757350767301825525099653542363777659390825483977811508727798162765601081392
9 16 28 3.268582050606744483362685152519838109001155418777424902786310840074412266757912
9 16 29 -0.4276310657522293306868854910916946393005570455864499825728747009755972204837751
9 16 30 -0.5033270586642617658808127818229658661072718837767071459071838007160523851897662
9 16 31 -1.048377609511913062812258602129017787220874089289848069318509845968891818468641
9 16 32 -2.2706073155767468216405085814356895801510627338327286701480958514433049418769
9 16 33 -1.376651210073854753043384622264006173551821553147910435501026432982850884036362
9 16 34 0.05795971761125616491273386412850431026314047929177334363167594477340394795387223
9 16 35 0.01582455962709663035521013675151759616312073279356573744159323378956786492169142
9 16 36 0.2787776860188387584511449392236210622988343865164830904288074669161383957008887
9 16 37 -0.1594859639378627457626292450165886667274386515515509651641047165309908403967455
9 16 38 0.4432657776941449352755833196445853561508674023106659630728963468876192857432535
9 16 39 0.8701228264682687400461399226079705992329251348791740233146626269363666637951983
9 16 40 2.077870133533889167153591870924262747032694330191044935119688867414949261154948
9 16 41 -1.587845393946832325335803575468072773377935759873365569416115667148972525200745
9 16 42 -4.116266475697817000243923806042749603181159650917870640948985315492980646918566
9 16 43 0.4430781045490275679262600886555513697777295071116630876467903697355378900091964
9 16 44 1.142408663333412188364589811947181112532471495983923316316154682637598212788404
9 16 45 2.798067055264730392092773669870257905013830720168704032208137527622044666880619
9 16 46 -0.05375561066780826635001045828585462265527902001501898664468474999163057909656649
9 16 47 -0.002944045133962103866335578864987694703966377582955955398978239681337962805946075
9 16 48 -0.2420020160416907736964712270297114799005317605420416139139163881904975738509771
9 16 49 -0.1865611234113296056458159525913133252148246267248773257533635877848229473034512
9 17 17 0.00731789329918773314373097734325946488388793476569546990786785215925553496608522
9 17 18 -0.05743325937652921349203653138377819821963208008089547375614388113845441616764073
9 17 19 0.100458026331379352250000732577525208831685513576099277997943380054793082211078
9 17 20 -0.2300137003673149339515850696101029418512656801550694853112522924181038061949285
9 17 21 0.07595908502983515773881905116972787132789470704984082643518415908498387150791436
9 17 22 0.5449619864756585437006171665375594889432132067780145197774102964641821377775294
9 17 23 0.4117661840558100952059391022724147156022282776659239927237955863413945962588168
9 17 24 -0.737325975236220899501535455018312724503857009541433700840516081172134559415865
9 17 25 0.2099702080276660349950506845099594887916004546031756424918656752084709260954869
9 17 26 -0.155795952738669654901936591587074196283946029011488963632291994416271819303156
9 17 27 0.1957556068411195907408138007021449535340353863644595031893551639866499156569143
9 17 28 0.7473138835576499458620383640195274117919414464965092732839762301668860201038501
9 17 29 -1.340921638712098710810685920681891296235198996073418431598285171332368793950911
9 17 30 -0.09813883792479490658716402427065606050625030144928326538436315679956598618019285
9 17 31 -0.3713930316436040862673641735528217048263560479654186821625739696949247811325949
9 17 32 -0.3486029608498016509332930101876542430034113141626779049437273196489241561798337
9 17 33 0.3173157248337104661634046101562580970065605199908548955412112954215302899308886
9 17 34 0.003642651587108544083573608956684079072112070937607939360342256662685303173921816
9 17 35 0.113687253250929779703915502839389590498445678114680577834791739596497993412241
9 17 36 -0.04978959486348527369848945044756394167343116582445190217212829443929472279356896
9 17 37 0.7948914020959455096213901425534723765684735048118147688574110304562323832309865
9 17 38 -0.6272855779935660650930066631135632669724423235926085799848510303132997958110672
9 17 39 0.3172349332188453084133516096609546169659482715141630051167025716119213597073988
9 17 40 -0.2038899236615272400794905172725753545437679691281985374329736169263688731929764
9 17 41 -0.3208259133833108953743686677202383054838940093442308425098772160924535892699455
9 17 42 0.4497606924909356053338667657792219999295872685738007171293506977155946821995192
9 17 43 0.1785544546496674307702551855089770213157578873914926514063802061341702066803116
9 17 44 -0.04643033246642508154434878949674765310257646722155232034131949444635526012080334
9 17 45 0.5009600366758451127369926189321096135290769162356158642302076525274679333059655
9 17 46 -0.01435375870448007391577517236141904852138339402953074165676796356802447527312972
9 17 47 -0.09195197345173215930034074664061089635936782677594114830610704371587588047076276
9 17 48 0.2276437090590431830494747679097222771095333013088494053184545088400377465025791
9 17 49 -0.3545844533052224853676377065089024610681222659959819666791673431734821640866947
9 18 18 0.01215400130939273469470699244661936312134407512695269289287572892305325197784372
9 18 19 -0.02405784350928795507437422865908376960516353887594234654489323789119974763606734
9 18 20 -0.08079841601991019132499033360601794737897835328362569810184484867718122746103365
9 18 21 -0.08048183757264699708681591083862099030448331522687550796253583619191967403068399
9 18 22 1.052467943623148421791772260975853727126209770882179189781279933601628757890957
9 18 23 -0.3780296634079375038079472880301341145517077751736416537986903436450257864367911
9 18 24 1.94078721789188419356531181980345238405642266973902870267610421025362611974881
9 18 25 -1.17925355924340021402487164752041213655222003162355809401930498674661764176612
9 18 26 -0.1067297727875539190804919547076706493918936122301635128282740257800574135039636
9 18 27 0.9762322194024248536931701544316973915284268688484409597738588896784792652857356
9 18 28 -1.862081622385172953024558942467817286391509537451122058976757878302114876840832
9 18 29 0.9592426796290646400582881891347144920060122049520507180535024736172572379012842
9 18 30 -0.3067392613333198058212335554286030003391710051460765793410770001408856623177159
9 18 31 0.2767638559368210055772833166528024772041054603353377521875799248463701746270934
9 18 32 1.362470014151083294052888789469272483591936455901839090637223408716131380991961
9 18 33 -0.2692260979737333663457846523745431689828656246112526809723348086917414775791714
9 18 34 0.03557522270133956863588405711008864413966320993074047033158984705555217546078827
9 18 35 -0.04915568227858306257859853901482496060502242840394526405201272090314453509138688
9 18 36 -0.06673553702440849213257588734642532847198087186346243373831456949421991859081932
9 18 37 0.6290323213071371952150593262354261898762448837036787650135809065107818717876635
9 18 38 -0.448104015020122420249949990191320528873482881441485258693038539814409034242468
9 18 39 -0.07397288971059038910167343472512219933264337885698265551725125711198450582531448
9 18 40 -0.8985255944347554553077719620993947537098051839918434873332645273798910762483017
9 18 41 -0.1828428392643194853652381489758565398037722190964127812649214050254117749167274
9 18 42 2.28810214091487832953620399652978105123667435597767167255821909328157240678218
9 18 43 0.1698639341583674637152464318420983798920568605915282928730812860804189402616097
9 18 44 -0.2851412371351479452819543655596400810048419409347913841696950801640615884345743
9 18 45 -2.12602941509759081885587090024076894756118164845158965944019174285358469098632
9 18 46 -0.0261027364981142716312220752749586070229798164617024199551783285138744155151568
9 18 47 0.03586998686507157835728929287346219885295391113965101585967235094508119392603539
9 18 48 -0.07194208003814963724749880218934161865542309892723588918913613857353865342816585
9 18 49 0.02809647646210906022025848067040257867647636371526195703355014520707762133861999
9 19 19 0.0001260205699631537473354950385472804558893900350660465114940593457036013824065613
9 19 20 0.01169905719979865431785064712762929663525485900310568320120528162528728881499663
9 19 21 -0.09185894388677944512712153418411868398913960894157903720212302419711395685026793
9 19 22 0.7361418170706105508847361911487629234420876110577800124177158989289934335881133
9 19 23 -1.387942613668016812071053535732009954059295528640252472428153266747081319637758
9 19 24 -0.6115399468834596509137987835991606108637594577554499481308891893712677882789726
9 19 25 -0.5273446631707772728631695783919573727720634109411360025712296457881434232131709
9 19 26 3.470285843904061804017323322967146318732104421656924944042043475545643392971518
9 19 27 0.3779394427793056685615285180704641634193877272423494769903159467872898183326642
9 19 28 -1.069257486948248492240073452098281207929776993745167044767489505618725285309981
9 19 29 1.179460881446605921280258303492783672305088454294007149980434436542255675387755
9 19 30 -0.1247985856437626234827003988014295474527216246291671453914320794623106961399378
9 19 31 0.5426163242802920788647451669844040476584545663266554481848098378932978146719399
9 19 32 0.2230447231465103148972334790676815165907027875476177289027952127652447991261516
9 19 33 -2.179283215405730110541964441612801877128353581795378354550027825787530852155803
9 19 34 0.01593096008254484275431997598982371817463696975988337338818475150762729928174062
9 19 35 -0.09127673416290327194962609074814087316613903372392849128432549600898326475570157
9 19 36 -0.02818098556693877257664378498936069415110823271710668610953315038444302967967332
9 19 37 0.3729269699490210289240594996451856047656861164971080734339512822577911005559845
9 19 38 0.3165774429369301318349082888271492536721018043855378372237272538149966287652421
9 19 39 2.023170725827402196326978456162788012789812679119761704569505769987417141654606
9 19 40 0.3908156459687415918986903467441775968657316351429375109419605426059012075568026
9 19 41 -0.4763900858900588198359492922365111675479809259461788842893209101594524261992101
9 19 42 -2.59506385834403606401094230172490694090394937968582908138542758764400299961233
9 19 43 0.1385649569523639885350641281904410274359587925259083345788049218193385243588673
9 19 44 0.5918018777943306315046487568178639390386922912956214037230943110405953992339857
9 19 45 2.871125160122321098318045884983406005202303309663749422265267249593379797783826
9 19 46 -0.01542127198752337358585527434160642073289660336475245617785404947308850875731068
9 19 47 -0.02181712154626485644379306499696546332037715710071787901149004358848611877308444
9 19 48 -0.07713703138834957260213249672449750376982077560699217944892730033813721600230722
9 19 49 -0.3433326159536307980503232411957509075426234088347146743294374441612802248398438
9 20 20 0.001694950527820092853815159347023562810454571864237300272173268802946472926931908
9 20 21 -0.01218614430140517976905826825877917748293568063784005883018766893207734832165583
9 20 22 0.008369005914174417576781888782108695967401675771035097699588726012005917707886303
9 20 23 1.331974949839036134878723230507197206794865733916461139428799749833052025691523
9 20 24 -0.1402367362455453507449753286056387858019920821819352970506088362637673953861349
9 20 25 0.52749976068969432851786120219222442899850033960101326643916093881556129561221
9 20 26 -1.008295817381997876533679442261228240482094613282986134811232199338010363514274
9 20 27 -0.2657779337280228052668014679620307913525097944370089588639798615292754939217305
9 20 28 0.4880812762770371090930926224060115277142832355337597554346987416586885273556287
9 20 29 0.4020453869462166524421867504805284015728181480300876698903326874141122491816936
9 20 30 0.08863570404912426108708960193125742390904420721781918740282907553776772258678782
9 20 31 -0.412938459552292052273828902984005293042022539407924239816072828572857581930329
9 20 32 -0.4841442295312936730432898733101895697714165509669638257395141703642187407872159
9 20 33 -0.2028091608040857920940840007098812664899871478899897258040824532294755541742653
9 20 34 -0.01289070325502822306245140534109217841301750029215567947997064991732326279436562
9 20 35 0.08278758878498562860212056644643781470346334298404640505249746683700949052166413
9 20 36 0.05456439238896429886463508650770805882522785816016289237698035008852390934519469
9 20 37 0.01459920163839861553229790274350076920936329209068810463566667344794445420664379
9 20 38 0.03358252131268839855045127058241948491388119788094451919873444834440997310773824
9 20 39 -4.244192064366698854644945126243185739173715260405275444828795828873020858861182
9 20 40 3.226322173347902498357813401881455710502850253091259264949378593073272156508326
9 20 41 -1.102848063915372741940621559726135770690717263589832452798449559734487084099884
9 20 42 -1.731695373469239266011011845792188952541631827208282718727681345207155218288845
9 20 43 0.1512410048090002701946712689001984803931319331225331084404991713143272549189975
9 20 44 0.5815444230463330253727487539180116301198281240783496711808703933711398546698681
9 20 45 0.5743877814044555247007164796374527293804662720932128263415882641974226164225851
9 20 46 -0.003861094884459130961560746963748070658141126605276217928912216835561425454818872
9 20 47 -0.08544085854235913607946292778619575153980508077451716453597255496271650148571668
9 20 48 -0.02957023578298222775441193148267319528571844834483310654968552314338534258185338
9 20 49 -0.04914688837051108460375983885058817010689427852007454586342008917443091386182075
9 21 21 0.0003063080346957560707450839543435406676295101367171269959365851912125553043652393
9 21 22 -0.03063988345191726860503575996735385373985665090709197805032163874904559136314599
9 21 23 -1.445674789348047541839197325824379368185822550913348328530653086573047331152363
9 21 24 0.006391758761885782948309298060257717032728404463853698231357413319529669701549693
9 21 25 1.895178750107738075492942890349706123161120507591180119267315056530965480663051
9 21 26 1.445176722421396596722251935881286193588147065334656460262105168491600520619566
9 21 27 -1.022428148468679801846561739538773977055530475653897071655638825091881341161719
9 21 28 -1.058896054029615065185115954385175845324815334353956140250354621364304684242097
9 21 29 -0.3205906260084902936914522739267058695565422071859039338774686102493598292851902
9 21 30 0.2490381211026987734696250628764467022084547871252435538013228214183884755563238
9 21 31 -0.08605499641683243559412688572621514369810541240823175758786528185063770760228094
9 21 32 0.1278197215353613188136873908647400650484471476913866388616177081979735722453482
9 21 33 -0.3154180041650111241529641036290426150653649073928595389097421454330439028517492
9 21 34 -0.02481378467348016212286878438477946825119823931875417112231103173819331494672062
9 21 35 0.05455259458424239183120181948241320931000471908907531996323834644004196921315344
9 21 36 0.003048449808952783121262056935439088065901178896662032193836933583906439407169363
9 21 37 0.1423744117108682757328763979252494175940848290070541259288009967689706860677665
9 21 38 -0.1334184002939942577004792289937045723011636453977124654748747903406470577662671
9 21 39 3.24699919815215606401335585705693527099495706683677226519774065629237993066843
9 21 40 -4.187147315560456523016252204830125560214342010492691338963764991564819560052401
9 21 41 1.744291541311749990439974746336249162852458054800870035244291580213928276668814
9 21 42 3.016691906604417167642353962704649540058791479144373486540192702309254730878747
9 21 43 -0.345049496080724244559796425830466988365644226012102032244168291182885575303931
9 21 44 -0.466091474066159657482041325827279276439568682134443842502222269266299687385395
9 21 45 -1.127972083389564122064375973405209949588441232912429425656300638157977141099344
9 21 46 0.02867066075136515953447690523784114606141803055401091763883238744628818740016503
9 21 47 -0.003119471767990749716963807115239349641526471392369712125432867608282355422816611
9 21 48 0.05794854982650454336737074517459830169384149763609688976342372398964087962018286
9 21 49 0.1128132626274479872000817931099643124855421181528348700266505060619535054195124
9 22 22 2.999052552207815360760344338950453207807835212221382661955644274795845940595343e-09
9 22 23 1.376417100273778181279634033018291461624109356313577301722372104169931655836521e-07
9 22 24 -1.895518882940257938797490038005212458033326770107944261719580775735309567248601e-09
9 22 25 -1.859302321466770507095162422456275092325927672441162694245811682464570522318028e-07
9 22 26 -1.299514535199800295338526896918689421846829883525985711315686446472430010910699e-07
9 22 27 1.006828600680749784581262908129823109059110195993797633926893171136597833599952e-07
9 22 28 9.722062353219753425492743766485906953737948822314686966200042934024142731249847e-08
9 22 29 1.20083175243277900697164501380529768789773884994133955518559228614613891525845e-08
9 22 30 -2.468280578628501016697775524441927911918390382776458607160427114859265766280574e-08
9 22 31 1.094351680023602007428186065281473093916509569691387182785645635601758980432739e-08
9 22 32 -1.008787667463046926866855185240719973104069908866033915183369385737342640587676e-08
9 22 33 3.7344243646225144421707454928997777307814990152699943511202645350081336430979e-08
9 22 34 2.476520693333857352783094836361053488296846512318209979801430365846007785906568e-09
9 22 35 -5.698475142826401584452112808866401589266404250108451841891293325567503739347188e-09
9 22 36 -5.47517975164144774268940799672525555334433701686301543640449538229172730335997e-10
9 22 37 -1.490424435297654831633280195336628932056429735710815915061423690182871501091005e-08
9 22 38 1.294560009994260309246129024251550735004034549885781523699187029569215132131389e-08
9 22 39 -3.060739734507794356804435146799428782088662029188377102288305499813874730709763e-07
9 22 40 4.014367736321372588842370139492608824273648067226458280677204238838261035117123e-07
9 22 41 -1.679251087152091130801460161468756163381229359243178750922999444377870656219359e-07
9 22 42 -2.912198971037665016198503183860012060809261528378566839238319842238313202981114e-07
9 22 43 3.340743824165713254848562618437547494688922487469003304997631158773677545826377e-08
9 22 44 4.411919568956428095179324432004511420430918659256445811770494429570371209564258e-08
9 22 45 1.093502404547909467482485302200644342543954848851924064378172479816277877220552e-07
9 22 46 -2.800480504455399243756882009430850095725738840073164682453712285309458933852653e-09
9 22 47 5.449316642697184492771690559452118034634599049563151458542602089828385778570387e-10
9 22 48 -5.602157435915337153938113133907869795697527864634679040838126804979624615747447e-09
9 22 49 -1.095703939591384450359570844135138266361247254303112169027516949607415547984713e-08
9 23 23 3.777617278256074585291065457579710876332742564936311556248036571074505417292355
9 23 24 -4.841677353258165341847447234086036261481478579247765248292208660350651057520937
9 23 25 2.558401372986531803522637374747857318434186320086424631000436086795815311472719
9 23 26 3.306000963090202777597970424387778680139375155581862978090908096781754398486795
9 23 27 -0.7300781865070477770687164182022403202938572897062373301517392616908959809765396
9 23 28 -0.7615712172536230879536958843266098622496534576903664670705151305750932914137081
9 23 29 0.7735014713889704329833580849548420368329778507859649336868965603825123370749207
9 23 30 0.1154349062501787357631131735206878806685488532839074656315882111593786084300002
9 23 31 0.02709744669840890444415598118224126194599150623470534980917323553088394228966603
9 23 32 0.1567318133812457791426479736471736640208728416960846177060756650259919750327843
9 23 33 -0.6978983678159714105552995998696556180205070055195670215597581929032918632518049
9 23 34 -0.007846448679967429711448399748230858359070698540648200869627162137111109315600455
9 23 35 0.004513211756569432153403003108486168958594866280505283803959223167277487078318313
9 23 36 -0.007474690230081415868799614261769856547167385860261492727017496020582706545776623
9 23 37 0.1545464261674405079724448063792236282542701732253423485710044132730493547675779
9 23 38 -0.0202030704911600091305840530996308018361948309639028575303657926861382931681384
9 23 39 -4.559018896437853209899288813486870161941524082695607991523877593408000892366779e-14
9 23 40 5.055419594692820893368154617359881298080876029704881533088248364436897557581692e-14
9 23 41 -2.017988436862056629565752978904896201905126920327294658149930353821631064454115e-14
9 23 42 -3.357392166635376235932376613160644861636461564877871293628070110702884969975021e-14
9 23 43 3.766630952368402629027529440247476276790865267826979480837062971654538526055306e-15
9 23 44 6.067779865591496913851511622669801011843817321465490710253907294815346874280571e-15
9 23 45 1.148585862150411160611053544075385705164384868731277505927463842627184912341736e-14
9 23 46 -2.844893820785750702756263751771080203011545681093088787804985927869694763528259e-16
9 23 47 -2.22521599947805480509948092873543336569131708121501058317860120714646168823409e-16
9 23 48 -6.214522001444370931418630851917245063446067705953928843301017528676513232486096e-16
9 23 49 -1.098552528827726571597881059215807589554335118412114174536035808014343946789711e-15
9 24 24 1.521410038928088438477685162144193352115306095957709292834671935726673272680806
9 24 25 -0.991878944098769617604338652679161870164878870927596429381012496672223610892923
9 24 26 -3.520463909365113802542595050983329833283904570152693740520522902124135846738031
9 24 27 0.2573800887986798975887126191960402449415652701090405846218980689692013242084085
9 24 28 1.46451417957063468682793550054567555680466665702435944131217389209697856817934
9 24 29 3.491629171684338206616435888834387364056099730513557479131753865854596059969936
9 24 30 -0.02985197211049718319152271784756280572697663081474207145089944504445461576722193
9 24 31 -0.2423129783900604248834615446549100490016887045052240935876967223217418954879301
9 24 32 -0.3612755395279198145655087768370316611225626577032311248839281852294906664927767
9 24 33 -0.6261808215197535766531021860802102118223940005205089067911280700558766391963551
9 24 34 0.001157773066136808326179484568311870772437928484239599543682158085369054609548936
9 24 35 0.01523871402070166224457201010579417272050442029150343799719753104786024150950659
9 24 36 0.02587681304169831610330236967453041205994001406695088618288635021141707219825406
9 24 37 0.01780285571441062953976631234018673799966048873271504379478663578552466540234817
9 24 38 0.06778219529785227691515895036773421594469611363458201902002685460749560820329937
9 24 39 -1.438416552222776913685885777597706537241461991063784781055725973079976963757191e-13
9 24 40 1.595034804840075389580634540607557268462736460941357712642203328378489613601819e-13
9 24 41 -6.366951829213287514468865769475898559659431015939240484383787363394566154424001e-14
9 24 42 -1.059289715642743226200313083040193426208638106725874241660605933031308731627724e-13
9 24 43 1.188408907760388547601733424501969941252107888000277330718700056589116024761182e-14
9 24 44 1.914444345361603785145388357659319644296485659075041890658895379843330736388523e-14
9 24 45 3.623896177735190077487538252774348786172767088520598790922757497735141572053826e-14
9 24 46 -8.975915836705586983765588664244838188078548057098343267169892733142171103374189e-16
9 24 47 -7.020805389686857108106576610205055126858158468884579818084176507337931751636062e-16
9 24 48 -1.960740647743574345268727301126033371073299509660716360349273180339488882006235e-15
9 24 49 -3.466035066448129712961089748898391018735222568278661315429177539771425173251147e-15
9 25 25 0.15151970825901688521926518666006432580849818332128766114001947887243028095781
9 25 26 1.895563470131913450432602372954962533413505809971861042075032306182539453961622
9 25 27 -0.02223543137794545833274901481368805833859153363077027651254777312431703409553914
9 25 28 -1.457492498837490258145808299973575932207135524009036203215906320686294826861843
9 25 29 -5.82872597487118827797940882195189932509189843246211293950830070728999672761439
9 25 30 -0.01749214541352689638499863047128939394676858123230308152041537297338084494376733
9 25 31 0.4177340150835345470681165207981297280601285178415093502792935832929899447877826
9 25 32 0.2925461441723228716863446579938647663149553305603305289957011125327559616750338
9 25 33 2.158310576642277825540996862756039784013065199278589876387240509382885335117565
9 25 34 0.003223816704516876372153407790529862720245215575874458078000955041004629865114368
9 25 35 -0.03700169187966360331638014408696704392004207442630365366409818855152050775316515
9 25 36 -0.02700002981475994294339907892685240533963466351741702945182355187781908182805235
9 25 37 -0.3602940554460018610833741165461017066916506156870804760018377546388187803787828
9 25 38 -0.005868659949773355091960057952341605199144248173506186732189391582661877823413878
9 25 39 8.340830584312672637995580607941463670957235776826763922141687716573715350908266e-13
9 25 40 -9.249007037976394119943902256281044270818539380798579971662334114805825044534612e-13
9 25 41 3.691956547852505045270167908513685706136331984676795701238179718622956934967107e-13
9 25 42 6.142429440049393954349244235665250897854322174441290648574187765052773874836769e-13
9 25 43 -6.89113828259315882542710270498230264463991078844099176872574556388794599871624e-14
9 25 44 -1.110115868755567640872986663178366765415681373467255822604521778511261984051139e-13
9 25 45 -2.101368967334252601002840037021147696240626235289637563756407858072931800198128e-13
9 25 46 5.204797682845628136197667179203450065317903226137567583463147175569590259685662e-15
9 25 47 4.071115633619278121785805673966888936455394060600602284835607629032571571983853e-15
9 25 48 1.136959833577108668668964427650339342122374533458331323652386939521592417754791e-14
9 25 49 2.009831910917453467614912266455619811399772346446612827770554447393290149684829e-14
9 26 26 2.730128435378387318457336732355925453061009958009652282047284002729595309618163e-06
9 26 27 9.292507479838496017782708876253851423541276828867449542224926837753916260412427e-08
9 26 28 -1.978196941568198772741719314366584811777806701910291225041598342977966985297575e-06
9 26 29 -8.29692364466491146120654153632653505996292739843930406315873349388247652447941e-06
9 26 30 -5.384625555589891649180900142040088636388333302124948291697426685838470717248145e-08
9 26 31 5.814393245463458111157578977008718415186288050855227180790346241916376117544059e-07
9 26 32 4.066076434603419654282393672465412830564840660069724348939742055290028568105567e-07
9 26 33 3.021521024481999975385386882892513313456546147742704874833976120700045610034421e-06
9 26 34 7.223194850399695727373943506017191189958337471122816942510170887670742049607104e-09
9 26 35 -5.480612977325763754735886451393179803631821229098034974750246485322314889054341e-08
9 26 36 -3.793310250878713534421224735795504781207528923641954993824169889067732263045295e-08
9 26 37 -5.01068336123591409073014223367686367232981826960167209996884680367825959028683e-07
9 26 38 -3.31532231131485003452834370996141575915529240422841425641407314378001436857236e-09
9 26 39 -6.46530114423464968831004132903208731725738064338043894707362299547063111569365e-07
9 26 40 7.169259917072414841999748448824774881570823462247012454277936337050775695469886e-07
9 26 41 -2.861776623216028019503221467819983015073432642117171715050438899541023908950684e-07
9 26 42 -4.761229291399731177672311042823814377227823840692761735720573927039460487107196e-07
9 26 43 5.341583809569982442877084067312396795084448862104987464398518937651340953853813e-08
9 26 44 8.60492790096066469501922336501367669651343661172062264724785108422229974777705e-08
9 26 45 1.628848028534553701310355938746099855411572665849938539501097782441648519501084e-07
9 26 46 -4.034436084923897136012566724428319903112232334693525550699172295296304894522658e-09
9 26 47 -3.155677330945955909918504895554980030088452165326088524688133697227573101040006e-09
9 26 48 -8.813008410301135422419292264755310843534904014740357214252054855590530128053861e-09
9 26 49 -1.55789345353700308650148010036339249419002476324563834219102593038204126079722e-08
9 27 27 2.496170388967053521098266879731477728999055254472690220260897496162167281220415e-11
9 27 28 -4.407874389792931775796630021662269495817611627861872575154648595090991480751714e-11
9 27 29 5.771797131788695077027982855962214348507583443797840896487623000295227311828194e-10
9 27 30 -3.659063474930392302125733129170298374427036190390439887411847679686131007763234e-12
9 27 31 -4.018103529096334703154498842149835707855983547630714157509167985086511791007822e-11
9 27 32 1.227539191874664959054251933119428683475690133285503307870993651357456267699645e-10
9 27 33 -2.153973804404339742658825245023153975313923802986443554388038809220487425666023e-10
9 27 34 1.042765788741939983656303803617301513137439148399213296507692646057919925164263e-13
9 27 35 4.622756948125565471663565561490724793341244725598459827667444632391128240405573e-12
9 27 36 -5.271762051593834286113930575595849790295073737316093986786717117496108470352059e-12
9 27 37 6.556319774005451452397156714501497238831593114486636598815843571323208260305881e-11
9 27 38 -4.882890110126810136656961300879906436878177024106864905762432019837221670176149e-11
9 27 39 -6.693553829234331149021554500610239907862131956388581462012039609203631080010011e-10
9 27 40 3.832560295265381209805792135942695421793406793941097790816020062430609120242493e-10
9 27 41 -1.253248804667780106108537945906106258580817443425956558665995332018635046922379e-10
9 27 42 9.110392093434615294336673655811415466070792191180009056075971052586496628261688e-11
9 27 43 1.914381098013138607553136783188413048591817219543092311532634956871904247394192e-11
9 27 44 -2.733618309060106034203444723936703122935490230712673144086477573808165017542437e-11
9 27 45 -3.281011727363969832260581116253000371634314467944289817254486401964915576746434e-10
9 27 46 -1.179999775448438360579814389992400711615229762567475133879265341073038320059197e-12
9 27 47 3.747560862054178877444152414342388901013145759635817666814412213152378229083794e-12
9 27 48 -5.32756348091954251409757814187089887637804948441311796635631848669587827944531e-12
9 27 49 3.838811399746826571299403835152352311099257040903442662847497230270801415409345e-11
9 28 28 1.737445665657269920982622252182606847138539979309413638088939328089166496690429e-10
9 28 29 -1.640501562989222121087600262473280040848359179901404791594397966271497802185644e-10
9 28 30 5.144687714816707116433776797512496429011737322263910319269437080558226254138672e-12
9 28 31 -9.906683356119417230585330095605093763616474345025084160424468125776435420510955e-11
9 28 32 -1.687013791284824712831682209654892401099480022463463298525157978667081025341556e-10
9 28 33 -8.126732880837251168292673742378986497754162665214310216235192373486270078869923e-11
9 28 34 -1.535228486014002056150555576408330924146809180907688456395980351305454873796138e-12
9 28 35 1.83249456456140498233948157103895994744946925912473343985191859538200266331869e-11
9 28 36 1.379917473732586420405922083296528044270887081199399109007950594522435330675407e-11
9 28 37 1.232005099810828650976951003408481101784636169277635137820781714715185008751642e-11
9 28 38 7.562168245021719496332447320963849733802671190331228263492998815273081237553041e-12
9 28 39 -8.349041433924202181586272247658626405311317830819104626149302289262554194472453e-10
9 28 40 7.674845520184041787633783717572034544046508402337262500875108026248377049660027e-10
9 28 41 -2.818834710513001017019672585454089163416744865645270248737308518873709594179941e-10
9 28 42 -5.481903067483151952226013988719866608397804893499243220747804326155631252688065e-10
9 28 43 4.488114615898299470938386712129154806427776786461853708693864898201605050811385e-11
9 28 44 1.51164434162619075472705203172612228967098564128045326130823811195469501196306e-10
9 28 45 2.933894995376952314976402201540035567684609765371323491034399777129402129516913e-10
9 28 46 -2.014247616375056160132731605284307675672981585019051659780469607765377878140793e-12
9 28 47 -2.033897713959194161276819092740728110121036691253834153368529469733116542228778e-11
9 28 48 -5.965140759422341019979714386076675711386226770822878290170710631937238664731081e-13
9 28 49 -2.53745048208677662379985402551046128872174710018829369051972074424786126521777e-11
9 29 29 3.444845136517153064320204071989595229433778042095156559029277535673049873747847e-10
9 29 30 3.476622998469934059283839001654374728596638189630343055573858275018641756674231e-12
9 29 31 -2.243207488308803780958392520785798757066114021582455126464210922265098747303992e-11
9 29 32 3.952878555941083463387906366849608788182552069418428963187583252955241586046885e-11
9 29 33 -1.646283016552420414819873318419251477374920564021088314729287220531488689950359e-10
9 29 34 -6.621601073680525160464991290901178689149804727514172435622328682075883273651036e-13
9 29 35 3.191289073046645842787371644129744298646932768646182241484905787947666849741461e-12
9 29 36 -1.967989912369788004028857135854145801583937128844839642279580806652545761033746e-12
9 29 37 4.030880752160355440043275880262979637580413755351540571841533130149338461089396e-11
9 29 38 -1.762836474056559524253064810980291012255720931296501156194210748273196248666797e-11
9 29 39 -6.020174363969797313013135152227788036798454314076216878012760740975533605061639e-10
9 29 40 4.567379909526067413770078907994667104491447404655595634745913139497039757484278e-10
9 29 41 -1.519625303684306207877960095541976714956445215326674319669518867860000352339378e-10
9 29 42 -1.457458793670800143875641095338547719270232904473080172869692165032949516920833e-10
9 29 43 2.22929153915875212472183324081640135387286933453439240227146247676631011682102e-11
9 29 44 2.52752882675464110797602961933682823757032714864922567764333348718805148294586e-11
9 29 45 -5.663860326710395170133224341058458254291566942273592962874637889842675453184813e-11
9 29 46 -1.106328726510630890462155557405276529862658072674364804766863528559342017745919e-12
9 29 47 -1.822814813204836416075198507992239964588062612046903688211833214012420565938333e-12
9 29 48 -3.15764116061707236780858004672061604808380117220552297102747663808144189890282e-12
9 29 49 9.28070674954240629748213542117870893666640056158317425866561691169892515004844e-12
9 30 30 1.72054818655761141566797413228195948944917474523794246555342395141927522072675e-12
9 30 31 -1.083639760614450866422954967017235991746980065922448427185178163874949991024531e-11
9 30 32 1.904272295264020302440912437065758543501678230731742765598027272461844297553771e-11
9 30 33 6.741253913619894993167457988607487293769051531590207819346604767100661608102952e-12
9 30 34 -3.337900491974507112141442177974691445845484711861313677016105530251089855102586e-13
9 30 35 1.598694182377021447896526610165633142495190110098788032145176403931783682639966e-12
9 30 36 -1.108148240350996408794476292170992454048157115816915263157654905251584290267335e-12
9 30 37 4.950006194845769612410375443126070610667977681188366194941176050399686034457409e-12
9 30 38 -1.252731956865726453704630309929389428846027430720242975614706896601806002991989e-11
9 30 39 -2.548129109281828977063637682465400897956340770495414237124685549188433541072e-10
9 30 40 1.660648429329395316650755277228148856375672815911146992379383897702207980267263e-10
9 30 41 -4.829660613877905165188596882888414310184781979295286949737576000385135795669317e-11
9 30 42 -7.969817564844838893597261192896991495635428272963293684451742397018507694637971e-12
9 30 43 5.818382632081093871557324594267222881943635738167667582606183813824870414067475e-12
9 30 44 -5.825873949582708202617089781445799761116706267773381624391737472303729478928548e-12
9 30 45 -7.240483167237163235395380167256932492070896634300074356762425706899481688457215e-11
9 30 46 -1.625274029380476544315218400118600471924317201101740834548112395930214056986401e-13
9 30 47 7.535475104499853971790959940338995036350032073639828738141296091047465054235923e-13
9 30 48 5.244062949206707232461409198589161486444582797109872237228694415284646092514424e-13
9 30 49 9.324511991310877310453602634182721918595802975425262168171382232700989065052542e-12
9 31 31 2.081688701910547888119650528389795041767540709376947826714192878220842047830926e-12
9 31 32 -6.568776943510697762673644984119852875910583665756443152168648764026584530804724e-12
9 31 33 -3.560082766752731494161416073197327083908336506536582053064607496068101959142097e-13
9 31 34 -3.495757292210948051555971239920934425479193456266435486746467456428808161558746e-15
9 31 35 -4.143701545093544929047272582972748469789328883064200228191723444388096538391946e-13
9 31 36 8.950847559418517555967770416758131273268569394388899253623517378999166132270044e-13
9 31 37 -2.475829511636502426135054547432619666790645858440920720781947993830316388003688e-12
9 31 38 5.251425706224206042682949331879391393711430697503965537415064403628288789094729e-12
9 31 39 1.534888450493882529666307285498462882449215611511605967232272546634412353667338e-10
9 31 40 -1.138267688169533511115851297527007458081201063820072722159877528203929706146609e-10
9 31 41 3.761501008865312714249152205911514387300297815416914905766778710723727600984886e-11
9 31 42 2.489921498875107744794651732631019950375483886291893530179838307713616108855458e-11
9 31 43 -6.344412465938959597926160610804406054294986409400276834656213425286791381075864e-12
9 31 44 4.45727178270365689243398940613368256188388655357542575926338283397076007294428e-13
9 31 45 2.347439153016956179182412225161680790672015125447497999210992172915146919001793e-11
9 31 46 4.328567395473842224696823796462259778507823536428825088324016468010856907771811e-13
9 31 47 -1.73676445471547540655681117524824889406751230732240511651024266335093600839272e-13
9 31 48 -1.159254302784823125280731627204986494352494819607681932032729499714247684901799e-12
9 31 49 -3.549207000620293201556500307426982493958703446335823343233477122160542452245816e-12
9 32 32 2.08491900611132909702155816248905298585887927162645932399654659699581353125184e-12
9 32 33 -4.555316318600283801836767079238339267974784830770340945340385630959655522398783e-13
9 32 34 -3.252168727069369356539089519721186230552555942456328918998753219209740414751497e-15
9 32 35 5.573943106284638896806465850425167816003171225791642780797073772187823404313895e-14
9 32 36 -6.768266585001888274309198247092919800833694433001245145305840170244297171259799e-13
9 32 37 2.678500002537556671330368639674845476021441349337641701343331562238040397676571e-12
9 32 38 -3.907140717757942562752803979566614005048691426448288762440466565646888646046774e-12
9 32 39 -6.583226155621155850729000939258006062806383830958642980162592547074310202178727e-11
9 32 40 4.622500076050144721012551164472069578879192058020131972563951909735366571024893e-11
9 32 41 -1.554073142323611042535530239163736600689806390164792175314291358724537102371884e-11
9 32 42 -2.492310479713672851827445839510322729705507899373827444164274124058558694800376e-12
9 32 43 2.809461462879929165809073332068006033424762539330799669043108638574497938703787e-12
9 32 44 -3.352434060132683034325185522853345089384203834001424573308271978876349623529009e-12
9 32 45 -1.661460261876391528987294852647256077409415202778871234829164870386429180015397e-11
9 32 46 -2.015475838782930947599546436379213731534607099578321926140880621534282170620996e-13
9 32 47 3.186387391311431802734562762618176167584603351334675073896836786621953072207376e-13
9 32 48 1.616311107051348838114215807855883411780670133231536548470691388794473705308958e-12
9 32 49 1.820199634950840739119091251867697001649594393024969429837332511079651094990635e-12
9 33 33 4.906314098097154656625794903877289056718341037423831660220082309821817601639686e-12
9 33 34 -4.886271866043924945587450088660035864659169085825125978936315063655903800270411e-14
9 33 35 4.506279598126143998932899337132042003966914300590082216024706063081288599388796e-13
9 33 36 -7.585486190306720640235039719901960642207303264526435848463120526796590117582099e-13
9 33 37 2.27127350925274081879919591183925551066129560554916214302796415253914103805229e-12
9 33 38 -8.052213847355612606887352138159662792540031628694583066053351419425929969443938e-12
9 33 39 4.675066933684230182294964034461399629614227790932326416127622087793866522847379e-11
9 33 40 -6.997071915392667649159877957232564416919962882984306245429961216273015336688421e-11
9 33 41 2.896952508125212269761475451195585169284496001999632350855272449656858330452627e-11
9 33 42 8.051378578859943307865061101583433349578875955894724723174461667697742571381486e-11
9 33 43 -4.922137043342348238572388989217033273590140085551291008125240353673992435535526e-12
9 33 44 -2.16026533573850463395652845532483464567567006569187156624505440807597271556655e-11
9 33 45 -6.432301638378676140198913257426364555840591915927436706631402786274055070069524e-11
9 33 46 3.610047284527873709867176759700722247713849345800075688552437526468776328076394e-13
9 33 47 1.19450232352942417861216608926083505549711432098381816331105361677904692430726e-12
9 33 48 4.051018720577831007802610343841032808513764247290681422698670403121278430244572e-12
9 33 49 7.690723535028712777076664876222793346949804634763578322641320886997953080216393e-12
9 34 34 3.103112729598588584459581829671890253886955362267736225656716408891014447395309e-14
9 34 35 -2.250588139114212598715454494320621880693820471938050498255847195821688781643068e-13
9 34 36 2.183391340007645450527034344231863621265593620130116453711334273867002115167156e-13
9 34 37 7.078814899553495382645734061464375563395095912704418172954030050201084355494215e-13
9 34 38 -3.971605350233997078320161532035389774609019383493968209550614543087441090863667e-13
9 34 39 -1.675483011031738498687634518370284802359629813558144591333718241431154641599737e-12
9 34 40 -1.900863132425219022468279208492074739792838149045414530872039988268257831591029e-12
9 34 41 9.916745037934523994352733399071339475466473327430187108456543461298665316266901e-13
9 34 42 1.658690013589633436987985269465723161915998770184951406620686386846879816269798e-12
9 34 43 -2.75671981855561476970642353826170567851587532386528743743840798789476236697734e-13
9 34 44 7.458468866070004416046682673195436449631818513238238340989580530542477067521668e-13
9 34 45 3.298116353089048341693895122612339186668642966316781372019898397007800865110668e-13
9 34 46 3.338285987235951999705776187352183432972073406366860563095654738969695336406591e-15
9 34 47 1.730727096298820560982160961862662755164825123210717643910688194688354812452441e-14
9 34 48 -4.366664340810167055089333560229520510723104008363841562639844171399851945194503e-13
9 34 49 -4.010947044776049517084144448092723820416598330785604104229548424033013351643405e-13
9 35 35 7.259253387272379208270474333469613999919041585053900652084405370818476357354614e-14
9 35 36 -2.180717404089150013140310856235655618893116411578650543887366459313210600184288e-13
9 35 37 2.041177604989859611987206859788581010309998910695969635571910930743222761054152e-13
9 35 38 -1.890210531904086264233642851631272230218792462803650128816558169911367810177252e-13
9 35 39 8.458407594220528426775058763583961017767162936042769003132051369975497599110736e-12
9 35 40 -4.922340078860242956436393367651123282803922208160829162904171259964594926990074e-12
9 35 41 1.399331230930334579790484931025188231930683505643228532436181547128075415120177e-12
9 35 42 2.986596481273931609921399466849542603493680724217315233113602065874366748932796e-12
9 35 43 -7.318820115836344009487055302625674800227113357373522755788559093709681852448688e-14
9 35 44 -1.694078437668743545319578808061634505072541323068327493113872687213611401277543e-12
9 35 45 -1.920337731223700249193452832941914947343464778229703140287039720315946495346118e-12
9 35 46 -1.654936390298676680815217731737760974842803707300910925705815367606396592831515e-14
9 35 47 1.830752025557041643715061241212065377075097094102791332770704577244986179932339e-13
9 35 48 5.486961747870517489096009575606434707159916867241560170701985846535194556026535e-13
9 35 49 8.396387711427387112027201403135624191666452772883816300915713863642270708716388e-14
9 36 36 1.506931662975721654372251764901837532165456625443037708569855237936207112586655e-13
9 36 37 -7.400034703171996163957287197836537690542610359997148023943478981451449147592888e-13
9 36 38 6.22035247937966310930624363064277694855627750141680665351115277189496333618844e-13
9 36 39 -8.642098462132349513566001377124220426451089349040470659992769316040388141395915e-12
9 36 40 7.239415134167668539652662140118293185048301600779815816767435773420513560618545e-12
9 36 41 -2.412057311872891572883269681006781243277487138357983592470168391510759594809828e-12
9 36 42 -5.548696800974789169603902785259331653289751130693977421490350663921322759574493e-12
9 36 43 2.808789473151170089061450154371467969647418703755883647154510773323355033012168e-13
9 36 44 1.843837424583337270815977666703183599177247842850803210582594400037419220045929e-12
9 36 45 2.986205530266619829122143697249169638636300141577805665215209982474032519060571e-12
9 36 46 -3.213773262183868424586017346085661556282736797553790472648102652294998231925262e-15
9 36 47 -1.950764080837920932326699139705263959509729648397374497693450015077011186401937e-13
9 36 48 -4.785265311894485588807620794545585664735804098013903179671624737895911994154524e-13
9 36 49 2.628231893810902690597648939834599902943278761765984352175084660934372106108968e-14
9 37 37 1.446719653777999608808869928842518614845760379917025259234802229498844875382247e-12
9 37 38 -1.982124112917440221329150624721340834909059582802582826058299815794748720093327e-12
9 37 39 5.834459397004197283434961146969293632762949449546822864882502161372684269239288e-12
9 37 40 -1.46468718666220999035510778278549653161037288420165820714461063327849619084425e-11
9 37 41 6.276330312570192242309791381746632354111394379806132461705055957919872993561397e-12
9 37 42 1.796575399170420279616253655707015743199143153725932637411017192663325904648273e-11
9 37 43 -1.147086031951642399918312013581057143256739457584214792034900638744466627306651e-12
9 37 44 -3.700514042997000885585674772229244475024878973891736109722403983362867007836973e-12
9 37 45 -1.085962781687145708108586766863598364355769750094651917670515741890533681571694e-11
9 37 46 8.75335640360519123121080970859438766201951844162630194641214535448512582977776e-14
9 37 47 1.199404065802472385765546732029184157649892693755638125593502697202463576580448e-13
9 37 48 5.535157148366516705332435500734027604742541062737763822666035315779113193192008e-13
9 37 49 9.002449611293080925291234081624799958203731849066999838099380316705735884741956e-13
9 38 38 6.947202387042406073303080050552024881725842083248271611266683517095555024442302e-13
9 38 39 -4.034379017891021981610132874240547906453573701376664903668977294165629684847187e-12
9 38 40 8.988969905339162980568421639626597770104074718755634013109894232990915230812988e-12
9 38 41 -4.001390473903673555671112113208782482400357301239973374142844939573325251566677e-12
9 38 42 -1.099861502429068445997401836582897017123977068641158859222454997157046032297964e-11
9 38 43 7.608917443353335790355134703538293784436924185059340898256463111110280892448055e-13
9 38 44 2.530152182517401199632406128839755612097125499550571941848699092017159199576398e-12
9 38 45 6.940384614354241756696969971568587400941544780388762924437112308123082329027241e-12
9 38 46 -5.827898799987348354193643287765126441952489008433567591778200599896995941411364e-14
9 38 47 -1.393999138110639533063168545663404031337412558182056647563721107500076659245269e-13
9 38 48 -3.26045683500516542739250665610916053922316264375963917209606285275932615353928e-13
9 38 49 -1.039443520090441159522893465889731275471515152121570252079912548114780734546505e-12
9 39 39 5.803543198083873480260508330320305701747510054630144874418694015026585712003193e-11
9 39 40 -5.800638384519279228002094033495136817095895339214928199430359501204171104179031e-11
9 39 41 2.28620789658215105316597213299906171481954018099851495533093800300921036955852e-11
9 39 42 3.531571537492408132887717152563695589866430060264143369445460150613550774030593e-11
9 39 43 -4.122797016449635123282089090515663747613873479092410312927977607571099451445665e-12
9 39 44 -7.512681815211034482551491247116137496923495478413854018695556617827724188659227e-12
9 39 45 -8.953150090552617323283517065937612462866069181963339513077585371176662813853191e-12
9 39 46 2.817032806133434681551726727787579015763866189595771715355838742311136955451378e-13
9 39 47 5.589057762507897713129316558896508174131219518954846496258489255564469582611415e-13
9 39 48 6.213137584934929389359323430253615068660770126247861076450385605172780799568701e-13
9 39 49 6.651500474055183595060925537630841705520632684303234208044292066656183419369019e-13
9 40 40 8.384330890118618943664283606062399808110255108120756790011581031676680189301266e-12
9 40 41 -4.35512546947231052940342887461621518951896617572776797501288786728631215439214e-12
9 40 42 -1.401603804315904285183265405117173008174558470616931882776818938799665725885787e-11
9 40 43 9.469922721129490864265274763930042055649919922429277282727366880514219860282136e-13
9 40 44 3.282121038725831191549329528563225882723547904583250130966756833534807215155579e-12
9 40 45 1.165702334531388070050669568344431725800036742624410707487543052021567580285083e-11
9 40 46 -8.360530554622844378216913405340083471019284185950773773740273770708799201095158e-14
9 40 47 -1.813811891166497505388571860499090036843687941014111513491905927520477407698354e-13
9 40 48 -3.92061114361005365786155247462330401862138641730412058451384373665201183391962e-13
9 40 49 -1.313177256379024900866130367250133277793079001264719170333534594736663745042929e-12
9 41 41 4.324760892816769180415408786764464122090198963054206988672769147846883568917684e-13
9 41 42 2.99654103545361104554066803604013712403867727431766230889055226442771600694485e-13
9 41 43 -1.594405818801121694692193255297577167645987123080060179744393396987257482150746e-13
9 41 44 -4.653613977698245438259606877894367424607567731985768331741644108905389796483516e-13
9 41 45 -7.240441056995179547484543053918116397458707044254386758725451176293053788926766e-14
9 41 46 1.448758144581922833374076403890129903404329862741982978598762092427914204311154e-14
9 41 47 9.384561783248060313694146592831630033917143911456693890027081699544000988035622e-14
9 41 48 2.052815555264576773449265288557758565122449524552109875502144619931963768616408e-14
9 41 49 -1.465173290653685910180168637046397309325199922260333802358110813020249727927575e-14
9 42 42 1.727840672053814531743878943981227845030101815560742854186436931247596859216644e-12
9 42 43 6.360499390598149622351931062527624690371948768679001197390433670340431152763305e-14
9 42 44 -1.001775112203481339918644049806977959055722900850321852394346162527958252933263e-12
9 42 45 -2.451028826353748624027755588652281021790942132163278753056334338111828766040552e-12
9 42 46 -1.312267138214205871526824551077231901899547260404936812277843430804107865460257e-14
9 42 47 1.390940327176365871371206317776451639637523309507859818139551136927482534310679e-13
9 42 48 1.219829598450633074561411380665240922395530430438240826310657171399749427798142e-13
9 42 49 2.953748455020647363162583713868417532265304264558163829191943418728987182719077e-13
9 43 43 2.410332115759307385715052770862796646172051747715826722849862523977861713901158e-14
9 43 44 -3.679375942702747345931960108786600852839034483016669790178482927208986700336567e-14
9 43 45 1.033405966259877712899744585087838663808979154064367293693201800064674132253966e-13
9 43 46 -4.964135890864872925212516835976896755407618118524887895987184372536643258741971e-15
9 43 47 -5.020686855856265295093241657423486583439086376314031600454187829097847575111497e-16
9 43 48 2.768716141105027046214676212275337018208510075739774955839639108050136118353189e-14
9 43 49 3.323242996107902296552170466634120104828797994253533004434723944438088196188382e-15
9 44 44 3.594034617070964189698181332197316282726056146895216582773845625153798045853154e-14
9 44 45 -2.658085363638999436101663293442949559593033968972463962748682661384089947187501e-13
9 44 46 -4.929729382538575402093242595101119228447781408506225896592191024124444032041273e-18
9 44 47 -3.346806155236322366269011578622204433289973179261931700049277119535672307047491e-15
9 44 48 -4.809979573687438554775870791578135654969279203964962105418442890354782685203198e-14
9 44 49 7.059747352281499535408993840688653940597781547518165557110331652820712246616613e-14
9 45 45 4.082074408969223568765529329046504760201296811052623430154769637719063952983917e-13
9 45 46 -4.282519579895738658784791041760249801689539877500720283068614627713171244376721e-18
9 45 47 2.733251733651986138791070489131672321047572516523851435049782817375093493920575e-16
9 45 48 -9.193148140505392453743560868618014730770234028653152985178504451074848381197942e-16
9 45 49 -7.960470543138987494183866862819341440153647210961141710182451839355225558586392e-14
9 46 46 9.393075665200550329115302707325735324754966892784548236302421494930845038033167e-17
9 46 47 -3.468682510076873915822253260808467892507529126219297746194533917718637001982812e-15
9 46 48 6.684685786786100889516406423088429567923150704516812533708489303212659082737125e-15
9 46 49 3.957216070958730944871226571056625463929688011633886100782350861643150828901886e-15
9 47 47 2.68057833302929709173382311039217600154390326960397345595384442049863460795019e-15
9 47 48 -1.860714896491341883356286554823397599869489386432973867351978603837854189662148e-14
9 47 49 2.746255427211315631341068243030865933740399299772259284027711365871179226676076e-15
9 48 48 2.097273861893867011615103248777200438507925960652336501741503263898960017401993e-15
9 48 49 -5.394706400080537508933051012640814938091598244934243863814339105039285115697886e-14
9 49 49 4.023056576705533157129459698580858813306850002572801265637289290199199636677653e-22
10 0 0 12.84538555575002786291752320217028998922070800752918706125571628918912802590169
10 0 1 -24.15239282212433583968669753138603422218053125948492224419705418856961988526761
10 0 2 17.27806507788731962222149320758972390322322526854530966737778119203456877121025
10 0 3 33.92128043159398862823796133762529509915709407954362635857410258879177994799857
10 0 4 -5.879777712698955249812126909230095128585782606982928650165172573804236465164449
10 0 5 -16.89143944194427544195124278882960373999522199922131478504438338303461091540861
10 0 6 -33.61086161299283544259327652983258271323775997138878751409252443041234442404428
10 0 7 0.9638898459058980484463255356833897851446930140218549628218391112248070871427566
10 0 8 3.679512921441764787367377220980312275949195639137608461460387117280065536891021
10 0 9 4.735660324411344303509515185914591868314012366551280247946136405512832761889889
10 0 10 10.20709538574027997890958105618359483254716862426568094016791492607085555112588
10 0 11 -0.06546452634314127396355373118214945605878394474333541170261677322424338673508999
10 0 12 -0.3412673299806993981691800631310060576899042368018683622211987742305873151657037
10 0 13 -0.3372507394736654104476302160813189071394843713041620713589413993559830949758334
10 0 14 -1.524081505424946536883316683434996291356605996176128683415724255701121641581359
10 0 15 -0.5820396940821699669936258337343100881165309351125087187771833684423540025505154
10 0 16 0.001007546769794952913170689632986295940544459182928180977338906629870361660977039
10 0 17 0.007053225934633925013086183139235331483240072182981468346869470860166808486917831
10 0 18 0.009491556814188444886282101787002775657791720167212436676168871403243424782368593
10 0 19 -0.07239605984342968815728953047763296351390072186777998639827769775135791463534929
10 0 20 0.08977733628574075551080860477359382528468633632703322376029066184637494522359695
10 0 21 -0.0213289465337301923293127257117723792537740163081124378256364197800171502588395
10 0 22 -0.6491164298409919447871249932896019103954683739280614817722415328591494627013922
10 1 1 4.162114482881159032516420581640650318586598266987013563407499450959760728104237e-12
10 1 2 -6.644577528889753328130884130755975316553591336333794526648499679070724279362917e-12
10 1 3 -1.390273320320228161732393342747884658814117307888514838965227429934253333948302e-11
10 1 4 4.192809715450916160250101430359361852733367353282953733632580305034912488607011e-12
10 1 5 1.173911976332323604615394635162728199422266288751331341233035447889549586561813e-11
10 1 6 2.622917643283558266031559367835212186804431701489162538798857337964611508660949e-11
10 1 7 -1.302097799230664733682983249511610440528942189280372095339745118068674648345135e-12
10 1 8 -4.132126893737667312395583230217425106740813405739427877968213034496248840013853e-12
10 1 9 -5.671454166547594214529124960045571162581981042078327039635418094137794097869193e-12
10 1 10 -1.380961439912623955182045955148618728737638018870345692212552599172818469633465e-11
10 1 11 1.958403752795277632294557547721506989781713031409500771901106019450408301162794e-13
10 1 12 6.574779947141599251666305114905969689065250056952358438200885094067122821074137e-13
10 1 13 1.044103560833573071743791377017026860432162978534903751184930001458235822917864e-12
10 1 14 3.17685174513558989751770434333676655747931860721969533855774337595217567010381e-12
10 1 15 3.687373458713189072339790142689517076178030275049841580317817437361542655079372e-12
10 1 16 -1.109622258376641357533423080396608287951375489959157377608749963317580824211787e-14
10 1 17 -4.271430754053570934478785852205106466841183362638021346255099756763676542849929e-14
10 1 18 -4.198730649601605593671260450909901783401053570570519332668754932210678181915744e-14
10 1 19 -1.181368907440939811811250543884066185501155916178162404347283347218110544647453e-13
10 1 20 -2.540685142977096382278738439984391365137074011840699600907923574250943239657491e-13
10 1 21 -3.708746653187035613241198628847502035409415584168805891965994267897400705821415e-13
10 1 22 -2.112628777433654408008537246194490962954837005517223977617190485199534054455093e-13
10 2 2 4.553241686255056859336657311377526241567176226930657660421960695891266198031823e-12
10 2 3 -7.029297407654275374000972621397435278151653558339808560086871219603716470832539e-12
10 2 4 -5.394139223435416725534642969913819727974747373372304221665645077602461201768216e-12
10 2 5 2.13043472072505930774125041383127101759917905374612896284003211872376674851844e-12
10 2 6 3.6148625435495689616986524044029135074000263779275691496716169448803093960912e-11
10 2 7 2.235744067430061409801898191229394955388310209225363007956805214392913412463797e-12
10 2 8 1.717190008297357594112921155945974120134730351420041281876002903316664985497258e-12
10 2 9 -8.120798240492214943230100967351351105672625080486577029495076374022604602174762e-13
10 2 10 -2.140069074625764532842555575723776727987616337219446854821368490049527063150942e-11
10 2 11 -3.850902286210737110840761783404796056071192725481875131003725132086974292580455e-13
10 2 12 -7.11556809569017332461163257858207614131489298904499456409479783949164782482515e-13
10 2 13 -4.653092031844789717602546089945545318209274890015973099121990108089930522935855e-13
10 2 14 3.791917692635511223461955774788542276892663481265621922689458137809847077593965e-12
10 2 15 9.139436621190373160950729334202416032786728341954153672302946448573553378157702e-12
10 2 16 2.3026634142480620149820764063055937707434966654760425082385900061402047963103e-14
10 2 17 7.481262606902943037525195299834909768143095208355409706501914344762272760576099e-14
10 2 18 2.9709574473424386651585035368880267236020460662232340454374583039976130947807e-14
10 2 19 2.132621590534682814011594589083065583409441077090692791944910217426012463780829e-13
10 2 20 -1.786480874367577932856018376833661290167936898354229060170129714128067268339782e-13
10 2 21 -8.618951116203091163798243963703023496181901344920442189639271974298091621624724e-13
10 2 22 -2.130531710439377876668234812040833142603581998206945672706490832057780893696303e-12
10 3 3 2.95296012666820018529581629706436675238555142516063304882566267611555652534895e-12
10 3 4 8.06419285707984088918537478916267828464332978289542994343911227875306265855299e-14
10 3 5 -4.552955611204881816070413043644413396657969221802067162285338258536344502671015e-12
10 3 6 -1.184189335336005530085907826150032791868215197649939249945368264920762696506246e-11
10 3 7 -7.111700337589228027546057880567916926942832561725805931660297699858841492662416e-14
10 3 8 2.150639851505202606361941720048029638769954953509843614804713539619146863603104e-12
10 3 9 5.11028385842498438057892345368264006731402510648017844454743905038853022023717e-12
10 3 10 1.024508642758395271827676763489547622896187934382085943083020671517026992044551e-11
10 3 11 1.905230589703858598422937113490152076112137962076534092813010269613633183634987e-14
10 3 12 -3.910324154132718895080176824996592165674549778187641724249111268573554715982823e-13
10 3 13 -1.556640910391495714729641987477575738698281478723569262481613609307951112845524e-12
10 3 14 -2.108564332967697202785466500959206623498640346926531565575868459100292919833474e-12
10 3 15 -6.071134898797827806506244979828245489059602424142451355076919753875202352806773e-12
10 3 16 -1.518703844415210680000508619175380025451184556002466828036176707231758440892249e-15
10 3 17 2.232944775421707297892357262574769623428295079462369418895254965583972133738929e-14
10 3 18 1.413862272830356516757331065454142632918745678746567316834268954029429924961805e-13
10 3 19 2.217822335843274208137992280275574225983751893329101232602364611938265698694582e-13
10 3 20 1.555277741599189138992350579137357499221119593442321705644471095449457589966909e-13
10 3 21 5.670741346757606206996251055616506307423952967468629362729148500540590533675701e-13
10 3 22 2.191002312045219666111129636536008039403952740014731516503992797499272114551398e-12
10 4 4 2.695164305904764143836977500898465004723844683343612611896762790455042876983716e-13
10 4 5 -3.861749685314244061163710242742469426127001566286673811873921280887123146340367e-13
10 4 6 2.284216518166588582213412129798389326895733042661614530934377106667482715470501e-12
10 4 7 -2.277570474729269252001827431771027760051898642192328662376419292441112711086897e-13
10 4 8 1.599942919687647652308719703153969740719192034414933681984210007936205102927407e-13
10 4 9 6.068975862804949569219773128694457589841527673457604797705506242600271005121355e-13
10 4 10 -1.521121819149514363065110248083525015890798271893193237879516578522646031152127e-12
10 4 11 5.959132635368069540258056517549630265224259254854034617115657336417556330645723e-14
10 4 12 1.114072075720596274399135598499056240021270917772908511968023490793560164467733e-14
10 4 13 -2.087142196120845641585595117137014961840142080334069089952062215102331269830751e-13
10 4 14 -4.137544996774977895837034019184270449579228313764763722205272604112258301082638e-14
10 4 15 1.197595501824361260568240147714807704583647456566162536798541661031036066717707e-12
10 4 16 -4.722473504708947679935897879744066941577108279923661322297223640141818347405397e-15
10 4 17 -7.846573762059886813797331403099883974189364933001562261750362722808123334502275e-15
10 4 18 2.77875259492972704510641076875993184548761635111864162180921798352593971977121e-14
10 4 19 1.610220233680075674534809699580091849561693328628003409878229650422917336679781e-14
10 4 20 3.241351197239930559999481850623650462306780565819847086610902891038802604635803e-14
10 4 21 -5.508610203540592132544552111825819149892175209439584526398486368641648445570763e-14
10 4 22 -6.662014571906027160393820220593286636796037794977474991945592212585189773544119e-13
10 5 5 5.231520659047026710071293154650542637830211946633567406498597728250726625710595e-13
10 5 6 -5.142431171332712984885443030042227359304770070571784787023342395847686725545567e-12
10 5 7 2.00126732765075347476614712323310603703268010433898139482907713421204825590799e-15
10 5 8 -3.576937192024152546927561653873554419277092232801471608463773478766071076474637e-13
10 5 9 -1.386192322876415232107873778589582732042513505589496550650504648229353124329708e-12
10 5 10 3.831590569568083100082117121810674760805721162767112001206740549557856166218305e-12
10 5 11 -9.298830771602342198026425579087258884016404145167259119800436501332701700958579e-16
10 5 12 7.289529771015043222016133332473960368881416960764761472838431710741190475519896e-14
10 5 13 5.48291553008296999865018173447447941308407455636972335419402438123077053952408e-13
10 5 14 -1.201789670595521139024152245715740421347048372548906405892795054550285411404239e-12
10 5 15 -1.422343216373418726183970872310090749354880767467292700814095981937710081910221e-12
10 5 16 1.141847010984960399908104251149054770726990332144506086594039340392625714644242e-16
10 5 17 -5.250223872903578277126399333443852509204239475279430902391276101171549311501651e-15
10 5 18 -5.328144584779772847946753799506232637588847638910910341421506408925571422928619e-14
10 5 19 -9.915557623831347456143505752859752506354662808896568331710880350779080659547513e-14
10 5 20 1.506988796634147502896002153517026122461732945728838560271867663869916695778072e-13
10 5 21 1.204666141760618747310722479399103143545342119873482460401253000986384192056439e-13
10 5 22 5.059173843308620278207538495021690186395443996603684349959292769394403340907338e-13
10 6 6 6.532361064244134012859780373333405630045431582184211217777766947785966928284071e-12
10 6 7 -1.744803407751249939849261474078036381819553384758880420326490401228530685594251e-15
10 6 8 7.687102537398691350773129086361791500124601784722285699718636024429606836188435e-14
10 6 9 -1.560883749453200814011298555651649095481363025466946722764605007851757632268152e-13
10 6 10 -5.668728387442484087371891181378079338170526668815590787219337129540119338195066e-12
10 6 11 8.877010937955777007601083376815099650845087398822815280869544798037504693016878e-16
10 6 12 -3.080977728171306154519221962491782893507150521272799514499890725656945050417757e-14
10 6 13 3.025601120776311453272679389010406360481523907247378298699789143740909891253949e-14
10 6 14 1.074542706158731072826579764338125780709119977163360101688172543458603427188498e-12
10 6 15 3.52393492564298362745648965674724907136866057562316265783421653065463524808879e-12
10 6 16 -1.129087433793544827172600334249756860139625662742332666083069625222126497255429e-16
10 6 17 3.458498774220099093705056825508954155482715476289231596260490825894722772354314e-15
10 6 18 -2.334662245877589633298863344116515734501537598589389479883094441416462912491885e-15
10 6 19 -2.091016440204740521252464542406602711475651999964353426604450955985172467397901e-15
10 6 20 -6.142498709704258832043927916818498762488788959198637095921641088819253793130092e-14
10 6 21 -3.440905727630754149504033634696257852737651560519609342633531336726350935430768e-13
10 6 22 -1.227778036405219884277525264694229317244488284014964531952508184171028889969448e-12
10 7 7 4.32008473867742347310353705493907321665386619412118692446799432177850010700273e-14
10 7 8 -2.588892259423063131474957922587957522078610845727935087326867287915184352231676e-13
10 7 9 4.415577520142053657079654200499249926193292391672929977660468399272275513384883e-13
10 7 10 1.569519495680003314030929917574911219608648736981885532151531784817588426960679e-13
10 7 11 -2.081779134463614339716676784419371540054044413668800872984019353992079333462055e-14
10 7 12 9.968779571629685394447215938376900951302319620089393367543720541955474732040947e-14
10 7 13 -8.54373576941061167631306661808402911256535243473269226254294303219082876826623e-14
10 7 14 3.259700358860370297373826752895838662509270387500295823446922933293057432124928e-13
10 7 15 -5.47760068071878297326532027140284318872088696663479195154976057965173991131926e-13
10 7 16 2.34391809821015670325555352019856404951239830561618403824249695940219582872735e-15
10 7 17 -8.606991891590115479361730933283570007975860188531829944478560934638824603737315e-15
10 7 18 4.245729142901419523976138448896458833696650284438831391973879934433565883757601e-16
10 7 19 1.523955955350961123377625156843889746689869949500664678137168231027247939383336e-14
10 7 20 -7.604505064771104095786006082575637244120478730796832340571986829949853604187893e-14
10 7 21 3.916490615998460536216415894174318599902609990423597308103037761551921589477065e-14
10 7 22 2.329117353230274846580989585469707388802426309550492821140559863076133395043758e-13
10 8 8 2.720988316049120666517652748421992284374408944192070134142479040998334058222619e-13
10 8 9 -6.420595608542249959795146707013498750592003774744864377835195726101151539311647e-13
10 8 10 -2.096844879506374187674162228723511874685468838297943891449692369523917655600661e-13
10 8 11 -2.511199968060998440487194501625365180473928101505980220865403149751937333386158e-16
10 8 12 -1.358651239321152155699476084052105013006541391336420014225018732993250901206618e-13
10 8 13 2.042624812596245286886877703702771818895085675434977067275918322420537591961749e-13
10 8 14 -7.776962226970361134900127906408423290736895791533459169454516800198366716397673e-13
10 8 15 1.194160688054648786762381956561611395118582171502697196386020922868817001806363e-12
10 8 16 8.989917427223459786825851121722246454927882945816790525674402748207649531601456e-17
10 8 17 1.42258754479684452784782198728485877461774949178343365894886108579084032513292e-14
10 8 18 1.980919773746674445831904625172634307622938872059239701737862142709928459032351e-15
10 8 19 -7.116529050581968824668134654554495443748957719893649970842579129545155456436156e-14
10 8 20 1.727839078399231723100545601524255794247300947008845916587666397032816217515791e-13
10 8 21 -7.90295122660072595317039571847775720203103337206495585897822124967498253308664e-14
10 8 22 -5.663367265271496169708863995957272183163709950184407519088092995803631487943695e-13
10 9 9 2.895544171953885949253067186074553570571394052834529942985852815687162985810649e-13
10 9 10 -5.268179574597542010052114944479084925174072040184347785680189868145436911483344e-13
10 9 11 -3.25241800462315535050136221644745942232130016999414792320132005126194085420575e-16
10 9 12 8.511304173695927165600231800174802193593349968844893086001628624245942775149914e-15
10 9 13 -1.73455913821071484236303207870908840463871505833101818068789988152794160962959e-13
10 9 14 2.425093489066509042826504043601084270009211563463698468800653815536837510083611e-13
10 9 15 5.094376378000702129556941388427409666924620706642311017033700737828450189264591e-13
10 9 16 8.164849524846763190992292994118049643923334175231558646014055018605078000571801e-17
10 9 17 -1.373328387064071558648751587995825987973477012021947339795267978806413660033307e-15
10 9 18 2.437218153172318016438781754281796403520133346588732749681892301659913347449575e-14
10 9 19 3.144543762208670110553062410699046910380069194082502269788037607171707083636804e-14
10 9 20 -7.124186864319949717663140129638015273009624160993708433230362058196235402499105e-14
10 9 21 2.751587488263987463988270572125062009154435066162077807073658035672890184701309e-14
10 9 22 -6.851148296122600942129143406989176824114428918209440514089802636350647916754048e-13
10 10 10 6.344768495097181206534097930391474054778492823303171220679583690612391671724058e-13
10 10 11 1.725350685078443226487563890561056033510010314438091558048933249938166378294641e-16
10 10 12 -8.217121067699012699993359305926615646223879504980445854909257537873370402022643e-15
10 10 13 1.615498217556221826415600916909768815073395255916988017919269942391637139333317e-14
10 10 14 -2.687751943493612051382586860839583930326986259987433123054411000591790859906792e-13
10 10 15 -8.184723008024539936365939518587030145917117464378845719921144843924983309456094e-13
10 10 16 -4.0017040887653355844114637342203476826690940437687648506376657102782122558048e-17
10 10 17 1.510841685570977139482348376964431767812253941600558779457087045367791377014982e-15
10 10 18 -2.686785251790882649965245483436140095514434094289940232748090856142578170773322e-16
10 10 19 -9.178356566670783450285025486251607099979837298517039732499860669558606238718896e-15
10 10 20 3.005400733891566246463784373720966619157511657916529960932742677904435758337624e-14
10 10 21 1.479028430528120606495621802740815777123359643326761744147142365499770203483593e-13
10 10 22 2.352797421276804410328291555839848128058953618186913821234311187405785900677878e-13
10 11 11 4.488436064860772684867572734437330794860022280049454595807318276199838038698078e-15
10 11 12 -4.001743433066807414407724689996323414186972644226621439402710408448762435001227e-14
10 11 13 3.863918070367513261784992824764958463956066524448136112507501831936449528969518e-14
10 11 14 2.599697566975137798588956320410032092334347959248452689157490015611865611567584e-13
10 11 15 -2.724019341667400308294324214833599012061389874034911078733572405052148476657008e-13
10 11 16 -1.204865217312821711680158889146363997732736740412473633460510558788188025961399e-15
10 11 17 1.215686220975711533215498798575134442378521329776401096838546710886898273502498e-14
10 11 18 -1.989538939863479268713996572964626537648807607591254509600858781214856635746516e-14
10 11 19 1.508356662291320695397877431548849779904569976373738114926906269326938251170939e-14
10 11 20 -5.042325704243942853587539238718212419210126439777130020665254220966006546509848e-14
10 11 21 -3.98349862469748025383909258839644319143151233249599872307743125033074488829692e-16
10 11 22 1.919869567889250942467059845228625305084281794811444555527103712296972107226857e-13
10 12 12 4.036810098553067587017822575575433106507559947948995052398747648215284873811006e-14
10 12 13 -4.469154454147848116547831106371334687131129222607871483847199814825819478439548e-14
10 12 14 -7.26240815131564738965526654603119269097695536216385143178013657591292410850122e-13
10 12 15 7.876660073142319030721286671940370368143161208317233779888579033029150672813441e-13
10 12 16 4.104257882504342739363545335669957991993596670394316312378358009504317848352152e-18
10 12 17 -8.096244013224954373881561458762895331224660709249600911593230616077341313398449e-15
10 12 18 -9.138620699209317528406195878568976332604854091995339249251195706363398682642477e-15
10 12 19 3.930863871316889647277364263504195915347589308861429788131222820857701832006266e-14
10 12 20 1.417784799510142393352663516924494194562375687685023027593279233649804946626099e-13
10 12 21 8.728199036169875849440685802645192712472127605140571520760648123071633947742052e-15
10 12 22 -6.07013663825146642292157368565831004655055641699800764503127979919755211083082e-13
10 13 13 4.184207870375911661880976236484816756967879784766469958712958496612330407510842e-14
10 13 14 -1.881300063995622657105042871575816318276440300230940046704744671834209466914032e-13
10 13 15 9.148000449736610980554784285717633865095483996570562315435889588813271033676542e-14
10 13 16 -1.151723299939619798552171147319308599948459377668924207041169345493138483215673e-18
10 13 17 -2.368944666647521367757165854005863573230869086572222881617257196937932699368395e-16
10 13 18 -1.047741765240875334230473329845846530170323172242855584522747428518315638044187e-14
10 13 19 -1.295421359616204134420057764544378562450280145000238335186384907839238301565641e-14
10 13 20 6.081202766003398225221516710708765886048593981682389689248500608876696576909346e-14
10 13 21 -3.491618171813299634150497823396095849884071124592763472718483781083896003030592e-14
10 13 22 1.601112271025130964726521422858199324056123859552392615851158890566804204557562e-13
10 14 14 4.494849050966128266438688507647853138841132139377264873732995433912121780246744e-13
10 14 15 -5.269761610507200598087239183355571700594996657767685974937958451931602748722367e-13
10 14 16 2.46224325167157817668137029143800877870735501331511226906079400490185203113509e-17
10 14 17 -8.858531130260850908257446537165296346433384146118288119459775151022295588681606e-16
10 14 18 5.902617216959564771239534927547533536250720561717483428971241953431022175960052e-15
10 14 19 -1.099186258749242141679180479127056951043036251349844418042437251379950790533447e-14
10 14 20 -9.782372582782001848234655459988005893245801577042207369898686264994607042999725e-14
10 14 21 1.474545970165033385981735680398706370508230864141476257603993659865407444343133e-14
10 14 22 3.725755267406630542986904223964215389955952031972958605359826489850134488288563e-13
10 15 15 2.001110687692799634283173081520085172486152461301695705601649902541040828542124e-13
10 15 16 6.915700030623328261573208989464130694183525787897773165296551034735465711091123e-18
10 15 17 -3.835478005304489779497767749381648270375939305759138093012220846955277491817854e-16
10 15 18 2.770800700625186027165294808329119909793075783067773724123361677252838692028954e-15
10 15 19 -5.729379839868386911154085601526960433300941086146900117213936656777130247816455e-15
10 15 20 4.060539259549955680996916130899730942435402973036419608897502943247113637448327e-15
10 15 21 -4.673415160226353322399561170207912724210036520158588209890321275609607109695184e-14
10 15 22 -1.440522951942188732572093097017910702697127195210237895085138616286269343727354e-13
10 16 16 2.239794028863043420150300853626149459511344886836945310503543108126135617486781e-16
10 16 17 -5.464224305240727154569008065678262375276831877282189345766660419132978272267012e-15
10 16 18 2.476324223652103636251807569762489930837695898956661042638672186551530953198751e-14
10 16 19 -3.897558278247277099204000472172282434224636785546001591074044427236582386145039e-14
10 16 20 1.583526114820469906325751590723104031420297640429208174583851304069587949214526e-14
10 16 21 -1.800455639314030560447201455899091713239367983450855790574834856386196590598623e-14
10 16 22 5.149229590501981923400794213650705805127842950274608467248713482313374807965202e-14
10 17 17 2.650895537559643618805951991373706832696257655500982019344978751257038207878576e-15
10 17 18 -2.253921588226718213463652095598956273805262797394305041041108404908367118825052e-14
10 17 19 3.624305068734016391840802181070740035482558243079183404290348925812363824148693e-14
10 17 20 -2.959846986967801019013058954434170092515315715623145340758313332737840044916387e-14
10 17 21 6.183604639489298561015356420865539728557976161621080312442299872099121706084062e-14
10 17 22 -2.525086960481554138457359829131589852143622527870001685436219434445427766730268e-13
10 18 18 1.444281687720080564420762424652900677986548848198606769597555619704711477886948e-14
10 18 19 -4.253672687183132696455039142312612155716114163207726108623888181328516169862748e-14
10 18 20 -7.344684850195853073981562824521655121922853357258028550835941746442124899458085e-14
10 18 21 1.481518683135336965480482900718370477251157044374019431811377988286586732026107e-13
10 18 22 -6.286563096359362090786660265088770101429001083594788458991189254013637043205062e-13
10 19 19 1.162525852872407590426791460472943318933320531775261040813858488692452125641631e-14
10 19 20 -9.84895359182446673649875736626741233986805215927140380350992008454949560253878e-15
10 19 21 -4.548941207805206947244938954105947089433081624436620128822413605984038788327335e-14
10 19 22 3.020845146011967859339093890759554052613299646545840212745774090682708929234527e-13
10 20 20 2.164616005329193485506037863068780429949593006615917642562806730145402548609111e-14
10 20 21 -8.039817948902864260500406179286686934267688354306141928183298423950662302849379e-14
10 20 22 4.139351898710126494103769777506253057411999117693682883025612763537385572317468e-13
10 21 21 2.196380196277817316643014702182007576081038138152777709923087723807818115242695e-14
10 21 22 -2.968789210386943838446986586121263891863550839428199957947351766165772980881225e-13
10 22 22 1.013514074538431948789009490849222800222021777419874692533567567783989469022402e-21
11 0 0 1.40129424280556222638920158151779666805900341232976706818947990677703363302091e-11
11 0 1 -2.087899429707396987617072035543592194405304812739815205263545852751481335090328e-11
11 0 2 1.049254426273482692132761878349133787965598038283254564974577184341300377890417e-11
11 0 3 2.133289855513943034462920172981454934145353736944902726442109465050449659338063e-11
11 0 4 -2.102568780295808306816595595494731452607219827377737478707313645821480512462043e-12
11 0 5 -6.37979913414032107249935993240748428076599608572159976059922731526097510915542e-12
11 0 6 -1.419907820134706396213319002235887943947121063767162125983541676726707487239783e-11
11 0 7 1.382925404023169556523380212939636970362545942901077855055318294801100616410772e-13
11 0 8 6.326501594364714690369370932581668424364604377806365113919920953210776256691127e-13
11 0 9 6.759215498683692030419477722426621979754414662470215791570861632898205600704099e-13
11 0 10 2.053392281905740196116216586419307995736997979421034744852552629671608130843655e-12
11 1 1 1.298172643132294619253882260810567094244310411159024641495599589920225143721136e-12
11 1 2 -1.072874387175268653624583233659699708219361353276948829642980556982656930938777e-12
11 1 3 -2.542265907344567565025825521817798668950099017579124112622636965772981392516725e-12
11 1 4 3.07822305036323439902303193103414623222451385603157225201501968446089460533936e-13
11 1 5 8.319983665057231494973112336472739617685396687560453028910251505552987131790374e-13
11 1 6 3.563887281850397955225018341474594286686863211956700266048048207214436479339248e-12
11 1 7 -2.67932576421054509069031534194470937454069259667505292807630938262772950742506e-14
11 1 8 -9.892829646644795688357742967384754239331720386675343042288970990416260673377899e-14
11 1 9 -4.153606895260054837017630884147630380996765189816627684177854872659013288080234e-14
11 1 10 -5.880975322183874955038470103885610267085166747007581649942740656269762307620242e-13
11 2 2 9.798347485653630989220150429414038947197695213426563584405658847395916533631664e-13
11 2 3 -1.441797320061800491553436186292606817334215627766358423730150746904797550819591e-12
11 2 4 -6.091047365396535242600232540070191792494756244037285266084189680563862146862363e-13
11 2 5 2.929146253209294228307425455655845896665989200592190004929566123835938199964129e-13
11 2 6 2.523726895188951164097107568562450628767477410709169879933975210931940128332118e-12
11 2 7 7.929285164153606072846568120730091622171060163136904195969222282352305043590662e-14
11 2 8 4.708619012404766180707677723072653205534786707984333270463818571841821467245348e-14
11 2 9 -7.626481027697360816310800185197609056698826126671439861041251133852593108842306e-14
11 2 10 -4.138111076223217242225768430941615238244675605006557612462904100843439853111893e-13
11 3 3 6.588985649156168079249564380563087992103593318289986720923931420035200573873429e-13
11 3 4 -3.255564264713217662529269313949310005854739304798316851208084896175189356626222e-14
11 3 5 -2.694440426718437931517730737788883065427916106973771284798116360987203526547962e-13
11 3 6 -1.813756361992975079812621181539438252170057436803875017031646716056838526573468e-12
11 3 7 5.769370995442548506025366214097783542694879158974212176317597061033772669821412e-15
11 3 8 3.724683764219950044081001541789275549426988337630261152432985866156692840931533e-14
11 3 9 5.996585083926931443142301843212440347613242448663311789738153035541541467646923e-14
11 3 10 3.215351587220447751389793370760207821525860107607464132428912141620279718220079e-13
11 4 4 1.187711932196496439688162369014193902571539315960467472418768301764243037216799e-13
11 4 5 -3.875778633094731577077930546295575444101219305854860894492183921382939482561058e-13
11 4 6 2.003197373026421724909948059291819115292317571826179804428905477349726395529442e-12
11 4 7 -2.714553554693140683970190814980509804021470158788607464745695668323981846417141e-14
11 4 8 4.93327371088548720140634982828660609577828211237977168498359206007285580610681e-14
11 4 9 2.240099234144180931729821304521080817802506277847377800785697498307578266028425e-13
11 4 10 -3.008479866260665155522904694652097574811929673821529931548286394113065011012398e-13
11 5 5 2.374751365361936213129150837605553372958775065058269046774319171108084088671603e-13
11 5 6 -1.653356976575361896513208776755120865057555220153632992784810138513229972579644e-12
11 5 7 -2.421084134326095937688804347870746463240258905131053133863683340160452276863032e-15
11 5 8 -4.619985662091690954781014664416697921952278742846325755368827275669438590337559e-14
11 5 9 -1.39266523413490766663858433522042642506375205149761105327700521776450617639074e-13
11 5 10 2.935572849425856966704273622955288413334975991054412467540751636425779623471314e-13
11 6 6 6.342450279580758350718191735088801227700270023734674122387928801053833441955265e-13
11 6 7 -2.332380776883053938471631033167930269508777330141087931141451614376106319346784e-15
11 6 8 1.567336756429509403589127093757630876671757155071744911765544508446938835608102e-14
11 6 9 -2.750271324874275136071473733952370204374930778772117724776267792973589938976302e-14
11 6 10 -1.679004632812655312660817425206295113970485313936301703195473492534350470131587e-13
11 7 7 1.663876435131913098219285218487084887945319298784184106737820604496776195583479e-14
11 7 8 -7.910447024755755712515552201518555968330682464644409553691466049311940909465029e-14
11 7 9 1.317515871051059158345027669859640423341934292798419727427592261021872148318923e-13
11 7 10 2.435753235207523880109485396430796676567843402002172994252367871048281105578645e-14
11 8 8 3.01857441924071589746732924756930707571709448030495977209431959482981413969975e-14
11 8 9 -9.003818024471581298705794529815267910223775764320061206827897037494677258239738e-14
11 8 10 -1.018977385209646792356139044835762733984466865170077572232317667710519718795872e-14
11 9 9 5.28651659931579252787972782875002083956349045916199660792337492386971336120833e-14
11 9 10 -1.003847336278130220011216117659875525654788811893432962167501161679538427188538e-13
11 10 10 1.094060604865227227829943189859677975238799521963851176207474425978690765268704e-24
12 0 0 3.734516281443955599287587644613421575915070582812739556903646363740937006117494e-12
12 0 1 -2.852818450263319203906383270554327887533762509001909597185401402688800864214943e-12
12 0 2 6.836408978670283489104478971649621040011923949394028102842379215755949427954781e-13
12 0 3 1.324921739628668606302653100586401837207834867118459033554474552501264659390964e-12
12 0 4 -5.206401484616326043912038765067386402447896961678758937006854774860338619445383e-14
12 0 5 -1.400213255085319282126434842312725695450275805734730440226317618585405522013113e-13
12 0 6 -4.061415668236791164208217869488857467936736076038532344573676194081264915348816e-13
12 1 1 2.87625978698704374818073121402554269221488305833616421900940458781897540042219e-13
12 1 2 -1.53597854557239844444318701662834147644764872289361135307807550632536891122845e-13
12 1 3 -1.931749230114636982753998311316483774621630205947911239014982705919399022335542e-13
12 1 4 1.908566319830763344975975612412872726460736155592758133180951014054000407469878e-14
12 1 5 3.483963784317284164344947531067195719485389282508495789478517219973720918195753e-14
12 1 6 -7.052681356436194625467131168064940332769833255883119509337004084266088089390616e-14
12 2 2 8.788687280310566325354366769229861435781642133356940251663211410540294455384097e-14
12 2 3 -2.91132525771906680886614011591355315494217324199459885189230231327194303253551e-13
12 2 4 -2.042353521723013037694712745750897091626926930079215906658304811705294228715015e-14
12 2 5 4.64187584470128705808714522862990522942808911326814807172774403429813325229909e-14
12 2 6 1.667145630972779760279719285466448790719235028272893975894654147357796975049387e-13
12 3 3 1.52053177448313846178167952647342118482793849513475321238210702140081295015931e-13
12 3 4 -1.030448812473939708790886652111651446786239515569272350341495087404938719762662e-15
12 3 5 -3.269238498367004242966176203152155336803902647744951329118579196334570708811403e-14
12 3 6 1.872965880086439995744250968318517088295986655615964935778405005245256137560643e-14
12 4 4 7.003624534052414925519291744581581950042949422874319084631645535470674107124188e-15
12 4 5 -2.389108805490940556607072724979610302253960880280690254342458840207287674983716e-14
12 4 6 1.878793241022908963051686939125279554090831394118689321569488483297812497371245e-13
12 5 5 2.817838856931653221542180275167269163831719194440877862641206154050788914769557e-15
12 5 6 -4.031473579587361126194023320074315627506613694948968836463753876257780958536407e-13
12 6 6 3.739790055927937987064996775958359034447957851058857766075793331697333739781266e-23
13 0 0 1.036095155519790725620886248263002913101947215941156268107983382832476285274253e-12
13 0 1 -2.255372754224419143784954957394864725561987389594252046523856556478503853329474e-13
13 1 1 1.045518942758439827909197669239430439215977993702968380677440186640513359011049e-21
14 0 0 3.223977332798349807426689872693564363583254684823463590791536241276111157366733e-12
14 0 1 -3.63735793829906498808570296960881498302692164699969199785042552337970812584824e-12
14 0 2 1.127061610920001114679062524555184916430645985469136837755586431001119268418648e-12
14 0 3 2.207610584917588092702659239497351097061885686407911948455922378777191231348289e-12
14 0 4 -1.095952748547642749032035520005213283120362966372898510590025218268735506637605e-13
14 0 5 -2.84646047994546340289208810070962600275489309733002761212541764286784093081955e-13
14 0 6 -4.905729180263328843539464269098084627309945233295643659713547947722177291657359e-13
14 0 7 9.807833253029766908118346300383319251984453675221901404816162035066415297454268e-13
14 0 8 -4.484571532721257731018064058175202758329297514198845172171672468465441206377802e-13
14 0 9 5.69634553305250880047019524202838448144850282572502947676219735105394075092153e-14
14 0 10 6.434936619753050025639726015250476637058453363566248888203304204489026784871639e-14
14 1 1 1.850360052688581703575442941881970610087269279377878830796671014238380156867259e-12
14 1 2 -1.011963891374054603148435189102740358229989441165728953665102308230415370932258e-12
14 1 3 -2.02664636101380445532079525605859555910797013800427563352400963393917210909677e-12
14 1 4 1.052073911490746688679571685425117057637766108608083975754032086813616248812606e-13
14 1 5 4.152277113358307762970843289011256531274034563757909372637797330163228921165473e-13
14 1 6 7.55815265207535093028096327959366443020605541138694029419359991517950323282472e-13
14 1 7 -2.341644745380841514977315120011184115758499660142418771145848606901061437964825e-12
14 1 8 1.30308664092012865046025412896596035693699373396607365515646950191766133801378e-12
14 1 9 -1.421631902131467969067086931443903392985320741311879992273919495945750665097132e-13
14 1 10 -3.769484229453545379380129421356398070903084211857341366460834286643984290996986e-13
14 2 2 5.217076946277923827019509438012721123107413516600345129230266649807653677831862e-13
14 2 3 2.598515711398172381624326158554393332093869148391395741665164913391509499791053e-13
14 2 4 -1.073523471451854473767950811410776196365098341846847021226389722476999258901925e-13
14 2 5 -1.892226570059929316458289803808285652057570585095495275414527859894703310514396e-13
14 2 6 -8.756326884411582426069750381914422414940212032090553461684373897664671364008071e-14
14 2 7 1.08801109421608265194616758541644743242820721665803087107216961095772235405424e-13
14 2 8 -5.034325512003277696751939384202662494448508385118610348817282896735743853746518e-13
14 2 9 9.863199587784329706681719005893588563240000606455430624929292772970458802165788e-14
14 2 10 2.204428744989529571589150900496280661743688531595792963580088371992762224302397e-13
14 3 3 4.788314909835213948969689182056508970282078488205504111346370043869234100307205e-13
14 3 4 1.913894049332844557186463717570606318030591013370295372108213182072549685963929e-14
14 3 5 -1.365901156577448464432417972004038745838690017569845897703470958883607954105134e-13
14 3 6 -4.335359283612062701962873803328200915949883007875876645033834361232479437287857e-13
14 3 7 7.288413082434306262183917806086546754537003022180136515266667212420746688212732e-14
14 3 8 -1.458286384917499079967362065114894811434081610740264785312901193759967863303592e-13
14 3 9 8.182105357809739717864700171735212376947960879240215425207137817399134173085685e-15
14 3 10 1.102136637828092314074911243264897056213986029148789010456812968167489085962695e-13
14 4 4 1.289850408022729514290676120188606140780860273981080094211813287416507223073029e-13
14 4 5 -8.441682507053946060609648829564392328635654318805761942377333724015322850885682e-14
14 4 6 -2.88025889486939566401550837763676787330862067484493016578621024179868689950716e-13
14 4 7 -4.816535884097722618129297101787312515910232984439774867428550655008706737014547e-14
14 4 8 2.930813969382215300471581343819064633182835074564966988068115375698424475554095e-14
14 4 9 -1.369713410694325964602266694908166268012391830520655459546067827554587362041729e-13
14 4 10 1.764358984659636466724153924943420010584151978364370855849274472397196301027986e-13
14 5 5 5.40175657855643855446687340841375320208013408772008591552078619601088348499575e-14
14 5 6 1.467089446994659498879976976999875196245488697416078166902319692886712145878086e-13
14 5 7 1.397032118305236157037512911748324708556825062773742476371963889388244017332677e-13
14 5 8 -9.00168060263365101830408090113150283150880406310712442144148048877328017566199e-14
14 5 9 1.560610545383949354813828486488374088509333987402817890397606117925247956332499e-14
14 5 10 -5.281207304322121506640225724818313238202493795600585621735756083235521054479757e-14
14 6 6 7.570908474690734377840565363789400084809473104240347497484616748202653271815895e-13
14 6 7 1.198896790292530507138345521156948044676862215724436342790430514759906042948366e-14
14 6 8 -4.970757343124484500754452519393491574579240100074919383219857599633901403921252e-15
14 6 9 1.076795365677928651030737525782457497676990413664483893679646075718011151362161e-14
14 6 10 -8.48353547992168958944745425041306745360822081395388811148454008326961261582133e-14
14 7 7 4.836630015133790856750938001542222184518105668597297206073482030324563861151859e-13
14 7 8 -2.997497878493379673919628220410241993000697018261857466808473249659081856137322e-13
14 7 9 3.695989346708061673724726316793611466082014322258553019504053345087806672452962e-14
14 7 10 9.114109482518707130701178106343784024028821766622844441104689811393404750592246e-14
14 8 8 3.9733205482440922592326668368531710617217269956598442353549164900438136202594e-14
14 8 9 -1.160991393273321925010023165697779069432341484543147425910277341399227760978764e-14
14 8 10 -1.420457249305641158665412832405545910861394935873555929727362419747534885149842e-14
14 9 9 1.035361675039117931776955375131295774788656287472535060274382477651490162488142e-14
14 9 10 -2.839083734743786118182582416566433804219220072301455381772147980629072360106499e-14
14 10 10 2.018227459016593779015296239389262338441501966452717751849567184530343399306398e-25
15 0 0 1.555896071343166322050995055808399906245538718854575057968055973261640581255594e-11
15 0 1 -3.418045983515375110895645258531867066457671489183318752027402009306751334192268e-11
15 0 2 2.723939729036212696057266576667011828672061514551593941759802107155296243009476e-11
15 0 3 5.099995837223884015341007258070560214256511201121014695746187156996735675583607e-11
15 0 4 -9.545371877158370302438355350838773857245142262183240489699733700653262335088984e-12
15 0 5 -2.726152401060859850359384469353705918434633399225457737187803477752765254628386e-11
15 0 6 -5.268977180758409947724452096554675986667192030583818072360952188081237725841655e-11
15 0 7 1.428640837068772145550492228838543765614938106590145079239499414058210668792327e-12
15 0 8 6.048411549788049320703911956686043979576599586753838172065748567975876027737759e-12
15 0 9 9.000420304899592514714152741904833956799426394408788130458265253197304945522931e-12
15 0 10 1.424804269593583400267132260978600578290380968102106504313149850324038197438298e-11
15 0 11 -7.093794619114412795259659325179002962163913852794770444327550857342402333089024e-14
15 0 12 -4.525101317379956124994370481906857138866433551508644875928883306496757234433375e-13
15 0 13 -9.417705455954295487131834400796865911900101084673072139856421139225042443045037e-13
15 0 14 -1.135520321684546224581018542641032940015830854399809818983245206550944163355273e-12
15 0 15 -1.487145087867191713958245292580380260505744842834377547351643714849119222763948e-12
15 0 16 1.388333675146027940056948988581143850381437632149697282663066249219259942579231e-11
15 0 17 -1.727757310119042708037780564347367327490317791102070408764126743570642333484418e-11
15 0 18 7.197803939494711086570246633605572774848205539295928432992716473769120657418079e-12
15 0 19 1.603990589643500266503020259337915216488850146565181404287628885304213997362687e-11
15 0 20 -1.15749823490132313896545820569980517122402766178005735116138567743617059203066e-12
15 0 21 -4.569295479665538798009335429740431972091737758394302484131173443574609261317707e-12
15 0 22 -4.747512033665952332830620869417103280321112590601516887377237208354661101293866e-12
15 0 23 5.845707400648655078526417742692538956740438300381561063638146462396482050207181e-14
15 0 24 3.89947337235440602461873510035694658345219111838052413760956667021212021140951e-13
15 0 25 6.45175035904284148832832253375630883355127946158663650309200227853493164798081e-13
15 0 26 3.618425690754507690125773799417689846809398585623916516279733527828061815658051e-13
15 1 1 5.307912625206343070772578309617805757734017046955615608503955117915163290842968e-12
15 1 2 -8.156416010185717056105137264734402660832802621795451747995822033009723861409401e-12
15 1 3 -1.502433026566200276982941002810723812447991399276603424621048507049847843191055e-11
15 1 4 3.87728553363997199141745111607633499885931810702667120502719268606014592443245e-12
15 1 5 1.19227560402928971125471601239269785097104146153229125178475939948064384692631e-11
15 1 6 2.043515000353745151642590036820875455296836952794263949720713055019224992511804e-11
15 1 7 -6.988187904380609158198519060538205166160780539982245577265241972441615101451915e-13
15 1 8 -3.262165606972172641386692000271598968851432253051305402583481970050842083872303e-12
15 1 9 -5.017955282730248842170716840532360906390822302153680464590398305348387088346684e-12
15 1 10 -7.997052389761877068506201952152286330523017107898335380968821211192254003031664e-12
15 1 11 3.924676459122608158136615681280598933920092511905010328713749997309630301923442e-14
15 1 12 2.838110758869329399208744514854298968326329557264963643008088156623419716123212e-13
15 1 13 5.738034773954922827986688760395658262053979477360154975399493778666244485893305e-13
15 1 14 9.196574162212584647866159882718490286169277672496162149693425123561831200270806e-13
15 1 15 1.270003550679917817050225183251565346235698088851071161509272302384749699734728e-12
15 1 16 -7.27437642490367309072268056744843066062767867029022164875303579702733087947673e-12
15 1 17 1.05408709130308355253747777233323464292129582047209409013299616967176119877672e-11
15 1 18 -4.893049659789390980276915872966127305518881382380268124467572939440974256157024e-12
15 1 19 -1.094890463802672459734963045246931510484868133917413615970824880250654319660916e-11
15 1 20 8.793893624208586714597922355728171541375802798367305383989841653483349717758911e-13
15 1 21 3.264546339436828191125835226296065241818781913198373822711010092356444553261958e-12
15 1 22 6.153212042340001528030846067535257672101865688243845110081548649522673036755499e-12
15 1 23 -5.046723488658844691955530183383783182271587109113703975729066789689417405229731e-14
15 1 24 -2.988261194560880583731804414237942524126790193902201009007013245612557891576774e-13
15 1 25 -4.22006503065505858560558534454812416969499287729453159638977884393190318364202e-13
15 1 26 -8.224851717198676406369146738827879545761574461174215298344395506259564905358224e-13
15 2 2 2.693150153940937068029239056711691314722830949203064505730607249349263108187181e-12
15 2 3 1.105470442481817480835755220475501807441015397469440862184922239906107555524852e-12
15 2 4 -1.723025804464068268755323735948798402314252922045937753266355246678690137021516e-12
15 2 5 -3.780432131112543617012790765545032360273953199796742409514803676629017953182559e-12
15 2 6 -2.559883002468831898629452258278467556084675804458951044976089784693678671454363e-12
15 2 7 3.245803098833619644506615131053284254811926601261486755733295417899991733582166e-13
15 2 8 1.458049055041855976065129262953313641011414762016556707082727257123016533267045e-12
15 2 9 2.284506012227728875527861146170425379309833498218796619038328806994440879090971e-12
15 2 10 1.505861815594250052888418491595601526634324007275893818959169329748064151209105e-12
15 2 11 -2.109719156330579107953729285817216031345508342425631604308550518386878386981784e-14
15 2 12 -1.151429208870816730218228900117637946632228343733334037726696952898471506681813e-13
15 2 13 -3.45756319062926648834490194773000182363238734881836764390181398792910295368223e-13
15 2 14 -2.275725006446952350019412929552500207971963994767004034194207442655401353951777e-13
15 2 15 -2.772020589862974327127652749814087276403489536197564763439234204579815349144327e-13
15 2 16 -1.202884706051338960672770241611780588922142296828584099921790634509444030303554e-12
15 2 17 -1.085748957202479894263773961317724458476004308909191628718584046040352478847337e-12
15 2 18 9.675444942636124276615594307098350575540726409063915631355257776456043531720101e-13
15 2 19 3.858320962115506597089760518384222714255609556595484160161128992935046159713644e-12
15 2 20 -1.777535194349203294606359707291392374661704688510576332566424020954437944071747e-13
15 2 21 -1.502719310011928245228655338076215670196956156481439277936929140531742672246966e-12
15 2 22 -1.824039622413584944780103202127153060300389068537950689042579021081494164250385e-12
15 2 23 1.132868007596288496530751469021908467097476392839133313227065212476867577942383e-14
15 2 24 1.146755722209288159719114449460459497374775607813369748581498367726771266386319e-13
15 2 25 3.186953536795865932882917605110446507788170600282476326958743743869625716983471e-13
15 2 26 2.832538589113750742099251250374542805196573933521730223923840783346468776399875e-13
15 3 3 1.747563896806586987871942623682599878619767140761449887406222615416018567612017e-12
15 3 4 9.311599900038176465369299568471654115472267395815991739005269527154087283495506e-14
15 3 5 -1.70428008670454861083660555248899297402121075625850875515782478113513143767293e-12
15 3 6 -3.702052072900249316905703968575670295613387523619458420280960499790021607060404e-12
15 3 7 -4.218095392622919247721845489133508132102075611663719922345124402568062968841995e-14
15 3 8 4.200526171658608891534584080568849616593690909369803073233212129744080032317524e-13
15 3 9 1.022786067411176224902188023708352801789089475122367879318106577924794584707767e-12
15 3 10 1.891785987972185396648208858440256660843219654577210791428785525251091046253932e-12
15 3 11 3.707512336585757964776373750884993242586430269915227651339268437790603683478567e-15
15 3 12 -2.223207206699199703184514567927888636757878065571848554785764134896385881996842e-14
15 3 13 -1.316097472254163664652281380215845389192348039442935546232756632381093216446385e-13
15 3 14 -2.610406834539870781346215471460999777395518121293900087786743250519791254628926e-13
15 3 15 -3.311448584362989351296109001204085330200787249247737891850383029647028686655237e-13
15 3 16 -1.700600289044656130879626122364821836775176109584241557310358248037562998499395e-12
15 3 17 1.836444221720493688272590712056423356050435141220341138607533101131651533005337e-12
15 3 18 -7.691641009529427604843968591195457184763840883384396171699214149464048235834607e-13
15 3 19 -1.156540911169973809550495165050917472622091227731608622350992493553304921527454e-12
15 3 20 1.433522567506169783885072179959761306767216777705272895679952207510085361692388e-13
15 3 21 2.590288580345488427271080320706178761891217539915541599400249405604451018266987e-13
15 3 22 -2.643785369794574829988180535408384121477097167831055628284827378311029176183637e-14
15 3 23 -8.953767450524600606126741037555795158603462259237711747946574140416220386481585e-15
15 3 24 -2.692466567241245046129945632252519111305458076642078778202233212871675294251133e-14
15 3 25 -7.003441036563892304467322976032666366291188246268878825279574004774326507498805e-15
15 3 26 3.456876065103213880587049026389638017798936823894812028811715339779681127579279e-14
15 4 4 4.523752728695500460794468794661055476369731776191735577731046451655269358008238e-13
15 4 5 -4.270223847457716666261541683804909544346586650313788645497725144001009473722245e-13
15 4 6 -1.272967398686792524659694288177194717741138839845044190870051830142600165995733e-12
15 4 7 -2.220948168362552030407290783175669196702599600929644386440203967099691738323818e-13
15 4 8 7.997967733299301071153794154616106951892178050860632366657909698146519835664015e-15
15 4 9 4.515237247541831736177091366579566472232213967718655113781645256560728484818237e-13
15 4 10 8.421159602390901448188613430115881833656983522103652422698342410834033226755047e-13
15 4 11 2.419547491910570660257686346431123569070478570468780772427628699426504106707463e-14
15 4 12 3.27276842483550980760928641421560934812832599534459757917051979353280518193776e-14
15 4 13 -6.288501944721072265970931534636246408184684053010775913116104055259498040873726e-14
15 4 14 -1.370908664380239404759805894266359430119470480696222302360976936763137396526245e-13
15 4 15 -2.212802707647011815626918050309064073470958314834655547597684119052619030458919e-13
15 4 16 1.287909403760148905572007539029339934798323926915787337837998774091660772717453e-13
15 4 17 -1.421935015716854629253615578287044394100566869472138239416379587066125369063118e-13
15 4 18 -4.033586370344693778937210004445254471674293727414437436481795925262233451084317e-13
15 4 19 8.839247029160838716120217395508120918804153002643983969030421548293497284894066e-13
15 4 20 2.161681868061706847583904488499881763655004415877031262667728246463190018671705e-13
15 4 21 -2.059184177130797512610983797447222471668767156758569936168593290280137061008122e-13
15 4 22 -9.428824037420989772584299119208881593656382020729947681095347765136737121172814e-13
15 4 23 -2.402554762271518009406275476819684405543276555968831018263585753279495448893372e-14
15 4 24 -1.158460448453861277592455545145323133672250248129792132322817114831254002190016e-14
15 4 25 6.170807747261504303782165372661955039962380471094737011505119134285756929022988e-14
15 4 26 1.6991790198483071663416032184312459894010744401114891105803667409216589117383e-13
15 5 5 3.723247559514876392019036232699903983273342016717723699078625485566928069618944e-13
15 5 6 1.930196565630271654983685836914891934717878420138780486644140090433685442865404e-12
15 5 7 -8.230462683435289194067256499176558225283062763043629121835070285599095356400783e-16
15 5 8 -1.47117463180524121295879036946031407009361983290777028594502027309618416638695e-13
15 5 9 -4.098687162562114064511487546563102385682837313812147257122442579729820023730657e-13
15 5 10 -1.176768376550553733525479696158489708872937763403531700703437436252433123504479e-12
15 5 11 1.301527531639467568701563123003470484278672872924364976571301399838018545461076e-15
15 5 12 9.553561146926486879370474437867238530869882844997282966826559366115726847849711e-15
15 5 13 6.379969941994388528113915870547256247621638819002627116123025554561972074646393e-14
15 5 14 2.070123843406282526594498138129881739831332586120790132189769822147446326606205e-13
15 5 15 2.935460621598299231176017276960868495407520691740577648198821483771442342581649e-13
15 5 16 -3.018680551813186697213079485400105552891866009477945474028438854694712730752218e-13
15 5 17 3.175352495777809771044400360901374537187900423962820286226098389381223354884388e-13
15 5 18 -1.042092650236376708677325606714157241943792136529548700095181508103475123231503e-13
15 5 19 -8.100672983663202684092035267113198776913285292464518581609078142487978907977112e-13
15 5 20 1.222097582065227102010335346969907663974005235140562984879122359895990492773388e-14
15 5 21 3.060498014086026227185238123588278212598531351651167803688153425460506760732163e-13
15 5 22 1.016375813885373099875117258067407321327810496077605723462631713915359972730274e-12
15 5 23 -1.473742510363580287354259728726344553998799691939689684899298760886975187525934e-15
15 5 24 -2.585388761275465415678965064238299763107133165069933901539394995327762570772666e-14
15 5 25 -5.92819302367473844136503515767453363563088984192201742262491039969515348547684e-14
15 5 26 -2.100479489772934513911071370434235019246938111171953980802523264044782569695201e-13
15 6 6 3.606964601494577694827452573241859245735586715721046804821892606522738386074555e-12
15 6 7 -1.720359222669172718157533603402600298484516920444892756215685711287188460927704e-14
15 6 8 5.063806559503402435536770734601985233709467914430017826495213809026178058983417e-14
15 6 9 4.304538106031986597893849502667109577208126877911336881979557140408327901676644e-14
15 6 10 -1.823185537435133986636213821887890876234674728546527486788874615351825636956704e-12
15 6 11 5.008691525146589644766422447149450035693172593055853680739326690894751349948668e-15
15 6 12 -1.687384729753081701855063793737805952634392822960281381131815192831812526176128e-14
15 6 13 -4.147601092978703148827191654446463204525465999279428451176054603159132918436949e-15
15 6 14 1.764515254912098317553624331509259525655386557617109701743850182962698214644758e-13
15 6 15 3.56470273548976287912697113193677698562503490869981985373767832856629965500096e-13
15 6 16 2.766024445010715669413582532857378103197418798982611042681349319137100028667221e-13
15 6 17 -3.622080678014876564898677346326640462258301178100563310858342338874628871538226e-13
15 6 18 1.751897535604437719903140492115609557975749574452892802218835887352794353092085e-13
15 6 19 1.261354261709871629347700967821971133655850925169658780451766630217846207205388e-13
15 6 20 -1.872845962704456348285705897638172563006231889143505067114555078213009462376064e-14
15 6 21 -5.271133518425412195330325313856248056281865932666693077353661542200254425478617e-14
15 6 22 2.10084224942142640993925716514622512816368978159940615934971368654864139081016e-13
15 6 23 -2.445637606657843973215765372425400926053008975041012209480655332917667102918558e-15
15 6 24 1.671800568095007557549429975459878895511847195261938539444230254966692066888631e-14
15 6 25 -1.520208987918473258561504897660898958688982004782757030850880539695213062344399e-14
15 6 26 4.875089261830036457313313609028046848589887229502022851305089251032890684367824e-15
15 7 7 6.175979434230881740016918129973599273600582750070291769476273575619346731850994e-14
15 7 8 -1.077946447455961854023751944273478856696909521999694921264290283551349810005817e-13
15 7 9 -5.364774554470449035746488873062000118899596473866447439358545030014174605091622e-14
15 7 10 1.62113520676163977875373421451316529685751031017937175296146372936849598010221e-13
15 7 11 -1.53586182602251935306569379051765860992019841110940735945214276924229263665587e-14
15 7 12 1.60176587245823171303450466837567666843707254715750274846927255748345858300158e-14
15 7 13 3.022255170593964005810283562838605635239538347815553737001807591962256963768031e-14
15 7 14 4.158202773311053596856381323951039354441880771308146260180391096483269326263908e-14
15 7 15 -6.204202965250471641911478987534017526617784959323812634790605426815789003977972e-14
15 7 16 -1.598182523076433265403729328409227719629246106560290991749795525932132896664712e-14
15 7 17 2.395238744555493725844666338377335012147762789398631290845467897119476847796653e-14
15 7 18 -1.05481591918943289698300974298542542078297318648600466653618710462601798198081e-14
15 7 19 1.182370707554407656388666261889667088807220349992399804082395890370806551886534e-16
15 7 20 -5.95952400984148076485770955288089808270073509671157134449243980979936846552997e-14
15 7 21 1.151254040634074721928240325081929911422303880392138782059979942927135962785971e-13
15 7 22 -4.493181207812803707076999566818488019159482955382539421524905438363383817493155e-13
15 7 23 1.515707342884837010232704857939961756246808833414581566598198491616363350730811e-14
15 7 24 -1.93227523977174967664706085323044963213109741703957425812455199435926217171264e-14
15 7 25 -3.910052923790618646662271761238453445798429998873502994623799549829241872079371e-14
15 7 26 3.199463537512887146303972083117772984924910427942656404356753946910795002441943e-14
15 8 8 1.209635235182471310867633384962690139392686993536675481831471458206617683932363e-13
15 8 9 -3.644382993744763409178225966237027574177849123465715712018263542486753240482162e-14
15 8 10 -5.161772464750311626493449690299573746074867371849156399927750019079967104581155e-13
15 8 11 -1.534733530505627416525932559179161068080734256973632122837357916969974028658436e-15
15 8 12 -2.172591433260921088626991674907967500971137150591838111791458106172374715950401e-14
15 8 13 -2.051693780389824730103951043123887475646353425178287828179739841387987698122583e-14
15 8 14 6.956562413057478007647708180366406930794058792794990558496726263207720531237925e-14
15 8 15 2.132144225107336390220180138544244463886839233172785038950743740275146944481221e-13
15 8 16 1.479466016496245772273442695612464047793529873392231434112181526929597845338682e-13
15 8 17 -1.881724418095750225803056585531980144963040269291912532570054986238422413039239e-13
15 8 18 8.01108453332172221255156019093216677514050913146157758292927251369684988712266e-14
15 8 19 1.317379090792047363106305035936091896502654581630882888404436560920325886603001e-13
15 8 20 -1.481239288743491653392779860833338910664730598775567235100445436773805908695309e-14
15 8 21 -1.196126572727686727049697975380914240791499641003531803039271990567700880652762e-13
15 8 22 8.638167597954096102608563003969794027966911917199420621905234615969016406448235e-13
15 8 23 2.625420487752535209324282999406593427329881237073674536270731506419823638530771e-15
15 8 24 1.61698259888807494033515470523559290841451181178641742062600205858206106987386e-14
15 8 25 4.885198453731642795490046535857848154824557117885073524066015390613085858424986e-14
15 8 26 -1.523139116022698497615920819662522418706299464399360165008374286788246693154595e-13
15 9 9 1.579391653463648408302914156824963995110176171802201929053606947419546000782652e-13
15 9 10 -1.043314825302234019282963055908481118848800587552872865575990308984411507888155e-12
15 9 11 1.166154782980685548742395326951279130763760790134141960948818505233390353181138e-16
15 9 12 -2.733378346854583293749167266989958637428153812571390790934416693534478822271608e-15
15 9 13 -2.937851669222475545983709227575633452679369246022964897433118530482491046046793e-14
15 9 14 2.075563722116554104093046885193566892428679054209513034216229831853060699592122e-13
15 9 15 4.129762720676397521510167898656512682417348304967321083680028326514561392925305e-13
15 9 16 -1.385238637235827680732636818373356878877770999852055485764920071513873218545978e-13
15 9 17 1.35234374535878227764833103651435005737960876219591063235945277477036638468789e-13
15 9 18 -3.865219259919209875530553731058975838162714205733146816373301954184194542428725e-14
15 9 19 -1.2339894119838005563412801501182565423938284403557715330914512572585753177023e-13
15 9 20 4.789960299985434881816881760502831900519251567506371343775218085970379942121775e-15
15 9 21 -1.354745751351069156612527975112410521206745958920684826563708489629406759462425e-14
15 9 22 1.666196777044274538909644623426010588835497145485653729627010798521573755114503e-12
15 9 23 -5.456991441879138584167448899637375478908565236341156576186401008707237535145358e-16
15 9 24 1.142985499703972147621220352463927701189537380902390432476245796262383792114754e-14
15 9 25 4.061444575503972291723686552909294082857490269314441584082331153599087854734348e-15
15 9 26 -3.250883923422716063316625356501877097583186480632828672356344729908456234216415e-13
15 10 10 1.424114294055439993599833907976969530054677956348715442850228063710495416082088e-12
15 10 11 -1.824234068956064960149764278752416305866255460170169936420201327432933269236308e-15
15 10 12 1.182246084082523663894328143585380261576834336069206993533622829236968704711573e-14
15 10 13 -1.269644208388096969323017317385580786264793454320589946756552819535941405244896e-14
15 10 14 -3.340121106238025714692953783671441014065920126301579102531003849477038995901848e-13
15 10 15 -5.923474357921257145965446046568590996360871646667505580901415946797203149337602e-13
15 10 16 -3.729495808333725703288640539283384475491465567178310775470962206885418494393425e-13
15 10 17 4.858054687283523338743440466842155968888488956769086515457495460816462447522302e-13
15 10 18 -2.187225852185028608212407225666283798649137018917507551659710268612103375036137e-13
15 10 19 -3.938483269938226621684807526688971364036289081175673745883431237041516464838299e-13
15 10 20 4.102818904886746543023531176639068594429609426361502166053764137245386123164981e-14
15 10 21 9.986419719720615460431259556245808644012576732634144717419279736302049710841312e-14
15 10 22 -1.768447782156615216786464369312790542708985700065809164479916830965454130858076e-12
15 10 23 -8.927942548034774951811247291677100435764587206106494701563691527462807736283554e-16
15 10 24 -2.10680692536503941664259269190377270575174640858558290494350238961833361982198e-14
15 10 25 1.388441020455565702126636027440643355105235907926624702362705801766026265647755e-14
15 10 26 4.108575022667371172190959335627484571762495430606135852242551771826741052459427e-13
15 11 11 9.763830263440543193211007590751928190218287829723756436741633334630486179301353e-15
15 11 12 -4.720744660389372548899708886660213872674757988500983281121018717352622956448247e-14
15 11 13 3.293978876289952371695834047458055635727984511207344527706389153787311754682451e-14
15 11 14 -4.234181298561636106628309383972468717453452705221866328333115294554051871600222e-15
15 11 15 6.2839633377756554082751688706533033469667240208352691423307426144735642911648e-14
15 11 16 9.596302174520706534191827727891785025287709296087870809651210097403866234509137e-14
15 11 17 -1.223548298894194289462999374592085732047574472113714184734417928522536913897292e-13
15 11 18 5.352182021208476566272726487017308647252466838519562669426569930888905208306324e-14
15 11 19 1.075145830339657191713578902895177679288841646715504152201284851765108989079715e-13
15 11 20 -9.117335208705800414434442986639634994270119090325183684877619689143259969085079e-15
15 11 21 -2.971748640085262572883827328405985391174440975424125302404040403828388347779391e-14
15 11 22 -5.941966043890711916190908577391596513860203966685187335084231951044028850287761e-14
15 11 23 -9.329809030990877061778015532738980986874634194669006686248077894028455724692989e-15
15 11 24 5.648626023259169939549653787776372331500517262459552248071257682350694107653168e-14
15 11 25 -7.431924826799542087577796144959279655188497239524368758619567012509312102268487e-14
15 11 26 -2.963210350187558242894057443696908974982388973380888715626018659794681950267615e-14
15 12 12 1.444497380817524482526120452028150452788454205802261470383105501505415901618598e-14
15 12 13 -2.464180289535466568765040520515846091361643675310578722692596983434181901660748e-14
15 12 14 5.059919095471632048742096449392310574571233421601560088370772133244360316460199e-14
15 12 15 -5.964990390939686759175390844168386812939850102562547551060383177162942710981687e-15
15 12 16 -1.588149286382536678811726613944995868086019243301552275905435872304344486528496e-13
15 12 17 2.088729004514281040529199836720059904593835858050282572124458095940626047583638e-13
15 12 18 -9.395727443742410802191208749997766093840023765339577077362412844891256836630844e-14
15 12 19 -1.895333642561647540122199377161990163570035779952640807257883356075906450793879e-13
15 12 20 1.667938807855858059429356236662400424606906872936907497817346613406769673177271e-14
15 12 21 5.324431834934949026414813807704901636889080030704438686795175486443972237058552e-14
15 12 22 1.026481913055914177347412783409242783435780472459931993139372000186405696917063e-13
15 12 23 -8.915864631532787541533930413322176277195891300141359048427761798547973681850672e-16
15 12 24 -2.164825049777551405925660297993935444699003677204538695545276573924662027825944e-14
15 12 25 4.070369250112415026494864140165133536286817376783689602207205724259485784365043e-14
15 12 26 -3.946425589025350315686834761307081480700511540263780174719854760396895420144138e-14
15 13 13 1.889189563057216398389954913700938170944607343754235926619313418776056157231003e-14
15 13 14 -1.053500635526056101143974936778428416585076232123756399458345183807732101436991e-13
15 13 15 -2.25748204789473929987566798562398314111341155176282653927298100370825270466205e-14
15 13 16 1.618370991324078217887396662370256668179024184838095695052701294304504260736954e-13
15 13 17 -2.156916884280014907301764540272259042484079698073156379536954002356927031743824e-13
15 13 18 9.89380901567774410663333305255120928993069783532579299980420483396233786711916e-14
15 13 19 1.952617326570536747693608607497387416255139497563079435493921511686338522942629e-13
15 13 20 -1.810516648483681735128124691737762965412242377982547745875869647690488222064346e-14
15 13 21 -5.493258456091086155217038707435883436835416156299032509550158378957428213643992e-14
15 13 22 -9.274462437846120875143703970201877118513042928180289247244834784073845697703645e-14
15 13 23 1.023619071603726317159308541570884122067696326320079685654270324600267550087283e-15
15 13 24 7.49783465813639494851179136523644748923710177421837979230996332593174121754302e-15
15 13 25 -2.639551762590312863679440037163338718449587116918438935897678495922993024702202e-14
15 13 26 8.756956932024850943737937974979544234011384802695039206943912733845575162331606e-14
15 14 14 1.62481661604447043583646982924178835746787841808359188686623881255830590387762e-13
15 14 15 -1.236698135896573270331452015420828217597349606726905906726425236744375881410606e-13
15 14 16 1.549581085961283684287941075185122544026779663582366890979041599748513800056025e-13
15 14 17 -2.04292752238906442297761006186091549602206836938736255780146903804902983246967e-13
15 14 18 8.972670585298069097444874049718139443102911161234188661505426532529411090983855e-14
15 14 19 1.839350108200795045575588223637267789585150795693325468102911155695766665105398e-13
15 14 20 -1.580607607845041705928724531140247710785375416874601467625992361447963980782346e-14
15 14 21 -4.671307099423314434705500910002421687409053504761668671150914580560233016562969e-14
15 14 22 -1.282863657349239822032565182429369008534197152328138968490195629638582334153697e-13
15 14 23 9.42963089815797905653683323639063514619046246506728253525799954424512816272533e-16
15 14 24 2.237954243935976531570279220629156093818220758698985402389654161344409762748919e-15
15 14 25 6.879843311922135891287263001075542882479404752053925980920183157509184219825943e-15
15 14 26 -3.899685933072396029387476779942434232156082523705219028359327611283052383080237e-14
15 15 15 2.185665760504233285981656943210753357597131354878797163297531624112136985376175e-13
15 15 16 -8.787240129843897013290995018971076194425768231888350434555066982425646669622147e-14
15 15 17 1.259272234238538050541497685874732295862907131819551853901709250208251904432508e-13
15 15 18 -6.23091254914885715992717916471546391734920894273139781206482219642235786027147e-14
15 15 19 -1.014056062446708617698770544124646116100872864463418824916187840342126000038425e-13
15 15 20 1.347774803277381906286127860022507425819779703683735517958734133699958397305701e-14
15 15 21 2.057330165083066653201046480873236024511469378400808461337940656181262750848135e-14
15 15 22 1.684996145713405906134890526548161567837398089589629578505665504250808985307157e-14
15 15 23 -1.152824305674232323895944593336372477643430792631776044662529932490057128988257e-15
15 15 24 2.013786398258678090967607208269932655815319709753931604706653632395025298052387e-15
15 15 25 -1.095642259290466345029241989750897257573626307832730554168449764956117393624103e-14
15 15 26 -6.968420166528427004125769778723485428913302141192134185146431341486686145021317e-14
15 16 16 9.773057974627268471727181919987509053165428380606063775872358241959485868755066e-13
15 16 17 -1.24624925392436365707687974026577782614732439961748215853552855958443002050797e-12
15 16 18 5.579827659588124946597799386140718769707294866979059483580924103007288254877945e-13
15 16 19 1.105847359857833136506676913973902828501475948561125418495209911596072387920591e-12
15 16 20 -1.037115811939347933361611180727806042657161762675539744891648935416445764443823e-13
15 16 21 -3.068776293653558258111522921093857781654456323021298428344177557038184231942862e-13
15 16 22 -4.559993423519598137362120888008496116469082611736478713227910610799031860556671e-13
15 16 23 6.662434967853364747654400205645326534893170773955985544434389506500689825716685e-15
15 16 24 2.854527272140620349680506254321133300190258439950438714617587601181179167576176e-14
15 16 25 3.232522984027511717645737396096277392037039572879574490027170602423054160846866e-14
15 16 26 5.040090607073083625583004332587864305004757708098163303287102522990664153590721e-14
15 17 17 1.469194228024827231429433755659765512720940815918228178376025249186325076834187e-13
15 17 18 -1.170133456596526271035824957340637429374725298362831072204407703545730350327726e-13
15 17 19 -2.779527438252524808288776988430704517032170805109128140292542317703375822198045e-13
15 17 20 2.953953104670637969947147179128614113363450357268304550479883486425224727127447e-14
15 17 21 1.044461005895340702436127719890141451370053208724137115202888924667769111325503e-13
15 17 22 1.908144757962799625760488366198251378534215203640979881476656868798515271500623e-13
15 17 23 -2.319195678480900377903084834669313657183557204679476575961055295536572638528616e-15
15 17 24 -1.141564782684835551410121262136263819907320718335327397237168903925535177160662e-14
15 17 25 -1.413890311611465146571673646302265303380090916855228846351114926218683091567486e-14
15 17 26 -3.047214346112298292296256473616579757077488758831818039484899699012785013971031e-14
15 18 18 3.281238217465325672695570211355630490198189424315128913013306504490642095687471e-14
15 18 19 -1.08101029692488484423164880013881715905730777492508139580321559547337474693903e-13
15 18 20 -1.611115518419755323428781469835589013026215822567254822473947132023335031181496e-14
15 18 21 3.625872576154609184894703926616425041869944967231227940393226241645331350126399e-14
15 18 22 1.279850130542869566832612799532365906885825026037623472798404083704530071464071e-13
15 18 23 1.859894081088639171442524508264298016596488709369745953105502784951196207246815e-15
15 18 24 -2.654138044007778758643701976120822733370070316741590214393350225239796417734499e-15
15 18 25 -6.392651490734319971259818597306197215654451070738425642597024518916374985930731e-15
15 18 26 -2.184625767624166636502424604791541832996243239253489790372841721829901316895053e-14
15 19 19 8.942135838590976940825026279138890665192289732347682395487755566199061076688182e-14
15 19 20 -4.069047078521111036534358633115583393427872685562695202421436718836320106443751e-16
15 19 21 -4.214492124064308590920607600288549652938452710893349880221747497860050113479224e-14
15 19 22 -3.052945699413980213435002750138406474725686943860285170094146327752613799540813e-13
15 19 23 1.1405183863342960708225796335870033715960081616957279207132634088200518223409e-16
15 19 24 4.029269597702488379445836689838558483972022481979664177480464555368488607374974e-15
15 19 25 1.227248491715564877951148220863915111024070541993996519001080179694081820003861e-14
15 19 26 6.089186216461316833312610873870700411415390012446467128615464305347338073649442e-14
15 20 20 2.93938563954481179207296448086431279476298842258264689608368281398757658105473e-15
15 20 21 -1.4104724224298063062966679824019118653473523312825993495585454265833381276664e-14
15 20 22 7.959494199525993185449368714074123612834207252757081741484616442487248825740689e-14
15 20 23 -7.47852655476293342448590605148659308069789469275818991080809606121682631606403e-16
15 20 24 3.91454424812935866726531151335983011506927845034793713939324490372037270642533e-15
15 20 25 2.479775888576302607599044856285147785340737648599805932346690287779167864981446e-15
15 20 26 -1.300225545941705386412911572069050596338749840025525936241259221777173369010433e-14
15 21 21 1.883421929838584052235965126832888236747427545686861177693290257919340771182294e-14
15 21 22 -3.213491797182894013844037832794404694360497894574212328489427761701031376702104e-13
15 21 23 1.889416432172515366237629136853888613643591525984105702020630736102882820880843e-17
15 21 24 -4.48140679033794918107560577525327150868170829432643013022474017656385090327331e-15
15 21 25 -8.318001257857910138100119245614395033054161867684754975167123160518722710411316e-15
15 21 26 6.370668022480047189554711101390641304895744913825653995474216185233268420755705e-14
15 22 22 2.483865916303697847512773878345245103858010211509193628006105297840778825174502e-13
15 22 23 4.754605441272656092406021918787329892735383746364340629126683599984576077290185e-18
15 22 24 -1.47950076700463266257215217089350247204697510387421028856821082643252345161428e-16
15 22 25 2.606566915908773280475565604832786733828512656690697348539832531653248778131046e-16
15 22 26 -5.323983034305716354083949396782294892804314930463448519890477840891818178573127e-14
15 23 23 1.665797184782973529709921038640853409411681603095179195870373518225852165752812e-16
15 23 24 -3.167304273293126732600531850432671486533039950931222407634741816964965410428553e-15
15 23 25 7.742746349451264927330091526835132012732001018653439325234500184347130063855188e-15
15 23 26 3.113711292344815323443920472514931853227189054466116747363785667765943964648609e-15
15 24 24 1.164233389206652299253022847217077030515740400260267489742370041612268625104523e-15
15 24 25 -7.952675006606527867303506603106742281508534527179912462496902434484868737238377e-15
15 24 26 9.636314876900238465700182822124995969568965039013222763558569390712421573935743e-17
15 25 25 3.183675271383976013878079957021959688419780037077678406923166460714265590469476e-15
15 25 26 -1.658092026288383036528369957402667298976074648849373162450364908521292133132513e-14
15 26 26 2.078086983054755926695423472422680904187982128551776384546230884302874064486625e-17
16 0 0 7.700572371486743065713440502040274173441901509769114282209391912004637019762522e-12
16 0 1 -1.333769108475314444050090204960522783389040719484618625892390945252589978221301e-11
16 0 2 6.891157863947220211946262880398740762649389146564684865955391402980351763392229e-12
16 0 3 8.427874864672050100984141098243953866339208659574136763412936599419213032249984e-12
16 0 4 -1.300448656472928395592874676858931275706369272522482923321242204186712450139117e-12
16 0 5 -2.121398595987284563775244628964661005773163551683229111426110908348975486113499e-12
16 0 6 -2.403838225656980453379393575225654651041762650609704385293429849608664009892244e-12
16 0 7 8.621916341365182424549161402529277794289323823626159786487623822061241495029658e-14
16 0 8 1.411907357759917912804883631362314853600338938801692119210266930653134037620898e-13
16 0 9 3.478702270761784604330215751551749831840048802490071018138760959762154169240227e-13
16 0 10 5.47256708334191380797088707869616898284368723008201965208266568017821659521352e-13
16 0 11 4.438917407340020805085775545946748471334118411983270542311293313728307053022654e-12
16 0 12 2.55728532167798288564725135133247697083261986932505610615182672253322480070518e-12
16 0 13 -1.4978575910894543480431243721294484968797902699212016798495075096035313888406e-12
16 0 14 -2.814014046469049141015743263819946114165114188317233425154973757453071709748306e-12
16 0 15 1.781964163121807237087066643517918928125904998112674651185807555435441673885127e-13
16 0 16 2.798276066046813301074781327881166721584592555529553607421882572830231284511045e-13
16 0 17 3.190807035664771556160224708754064010974131569940692604527332687281447892036963e-13
16 0 18 -5.870589542994067215336889746911476895506588790285859045429391629472961238457728e-12
16 0 19 2.207027588930673293838814454872284233688432857878070791901150027214397069688769e-12
16 0 20 -2.304234211933211182613922738659398186733528622150916109613665414028029565355927e-13
16 0 21 -2.053139264404484250716534454800729043020436000583717677253752139994123389299488e-13
16 1 1 3.122211025119462679186645358583194115767746518658014499765119927053292333862724e-12
16 1 2 -2.865956790407598200255589703223813326246328877533217439767325779069443252342685e-12
16 1 3 -2.582038117427918785057902442047205754019650334880521893112537171696824203703591e-12
16 1 4 8.505847641146523025008924855915556713277880844801777897304836723702088198959772e-13
16 1 5 9.280442660736616700266218808913968489884045565262112838100285046239722035170205e-13
16 1 6 6.816953518019117870104085298624609799222609620399833582538419923908520952967601e-13
16 1 7 -8.041132688412491741921486332560355750587199367368090861925095261547705573179961e-14
16 1 8 -8.402613449832654218610520428416566774136170325640665971696671981164254396846231e-14
16 1 9 -1.754243086901066177943126709590539158434511848900364497179685206188952337422965e-13
16 1 10 -1.937547469253157859540455920075663779109349299945506517406601027254975226613075e-13
16 1 11 -3.489532394523652929350174314981286908511856220235062695682041504035307885530148e-12
16 1 12 2.726454494603284946491868236676152078163508825117827285798592651560153717488774e-13
16 1 13 2.272920960822529150328087268313618054659123358358585171643584780518490318791404e-13
16 1 14 8.045376494267405864367388078791001865147960038621234045115945429327699466854934e-13
16 1 15 -5.328605204418087417432449010403372855472489290693812166001072179424425944219993e-14
16 1 16 -8.664434445669711804056869326353883954760082507243094780617756154865522750240938e-14
16 1 17 -1.186348829930508861774439446746338123663565506115238877873801428729155502330736e-13
16 1 18 2.854683566888247279707089265714820961836001217375572484722835055779512034413178e-12
16 1 19 -1.136762926543662943151561127889217610259683099313534170609926682093164452769273e-12
16 1 20 1.378504849227643359252576129241594775499709154316330157030272682717185355305192e-13
16 1 21 1.203848091048884131295033276867463950186505680438479932849405395298462550013447e-13
16 2 2 8.460734911208253849961633811686523165081382143564119376087174734813272218405958e-13
16 2 3 1.140750252405273572596011962492092023590415931390441710115784543118131077555689e-13
16 2 4 -4.763496449401949905459297379282155200108413078712928033342120868079721407595464e-13
16 2 5 -4.215322231460129728247515466626498109126793518071909314922642588538092024218517e-13
16 2 6 3.053756069041710294635042737660495441748616066582889585971318817744633781057863e-13
16 2 7 5.955089026792019306518496541476384162633717985548685922619325980823683206880892e-14
16 2 8 6.80710423628087002426948188155086914841801957793529096632938719215585655696987e-14
16 2 9 1.134838239763588854510398132398270932924592176474813899573099583615508975692933e-13
16 2 10 -5.807221629143901216932408536138092270385405193159322353902464705394833581299468e-14
16 2 11 4.933967616855153249372258329329650296183360507062624184141528276744195618297561e-14
16 2 12 -3.144711142111348849709448343276654348645393885611386531764091382753254527020904e-13
16 2 13 2.592142796584522349763907397118254762879013301552765234136900077226943692465621e-13
16 2 14 1.97893905952377333676816466721016264521782956569461352360371445283662854086919e-13
16 2 15 -6.921773564080166984896371560214879912864220852915066899837218625401380873631375e-15
16 2 16 -2.88781989891935546097495887183685454503629152317602134830253639030630405992755e-14
16 2 17 1.320591235138335820340746063821899416705437362104548102519742828985181522392819e-15
16 2 18 -4.285461394516622422305460305768746372235809817067017244629711122557029774081527e-13
16 2 19 1.604074939967067867642623985183591837195617752076696267716128543285978159588809e-13
16 2 20 -4.579879862464340966801669373271119414355327993881041463311496852477869430827928e-14
16 2 21 -2.225581667725940826111899304396809508499771695459191113056376200834793507539724e-14
16 3 3 5.566840601449698916843522578967464523989206063817806313735503808130567742361414
16 3 4 1.663295238639221466095354329451162593313010350954234229377828358701430968804132e-26
16 3 5 -9.730731894925033080104107428353253211486558874296693003737504733109926812532073e-27
16 3 6 -8.459025955858798072044977249047226470640664648226915775806072818945308745761923e-26
16 3 7 -4.015664602125466506698459329084154527599355302639005783413258705883123962881622e-27
16 3 8 3.056172672977166341390582259734236194810161861699193547034814706097172440037535e-28
16 3 9 1.345165921279621926637965348985638067988437135398008449578915264842609575397334e-26
16 3 10 2.006331315742970700720374012990223471042707277605967051586494985898467575848908e-26
16 3 11 -7.181850359281397665093859244767016275434269351526889444557060263566307852985743e-26
16 3 12 -5.566840601449698916843522444374807579097130124678147464405632350825777251140659
16 3 13 -6.959216499946271773018050778465978537623122235680153577432429527934314082569772e-26
16 3 14 -7.365450625251675181141252491560797531278843771629184292301751986988328770899824e-26
16 3 15 1.029769859388415922553729958055057374879632013247387220938878891528086679371319e-26
16 3 16 4.053192627608246467051415352630494997828234493120570617824889612927116380413171e-27
16 3 17 1.559361864633013425697547716961303352538774824995163769138719844426751258046959e-26
16 3 18 5.566840601449698916843522483921309484038297024036247280864830049059975316636966
16 3 19 4.660033306619275388810450042952778790078878972798127804259056578376718220769565e-26
16 3 20 -6.018039203235017948688018619635007336981754530588679767468947002455144031244967e-27
16 3 21 -2.744236961056984043215782461872745958405845162102548361573522302339999729542565e-27
16 4 4 3.456835008142316481163649277989748169330942499764080806055055512076766333411941e-13
16 4 5 -3.100370397022782302449527119991846363575206951075663765084592207684092637484084e-14
16 4 6 -5.803296222488650732240080450794522486153498417044562649907395308197138002093776e-13
16 4 7 -7.748210917148536066739675562968038194130630179652165777416674797935191468408746e-14
16 4 8 6.57538914439718228265822735305336552610526580996781443903774614365233707942187e-15
16 4 9 7.56799781903404428719934968776954908399515546779667671713636317320140512820401e-14
16 4 10 1.640839635439651191325485168008584494988428582302611711219457892537854900521278e-13
16 4 11 -4.343149063805501341138005977636593700572426697487214714564068991076900576141098e-13
16 4 12 5.345008183300056825048942383692265187853438330930875401807123514560985050432818e-13
16 4 13 -8.293301390173858971724904860597910532161972410333725701106295797827147929508299e-13
16 4 14 -2.586521035943403404901470547372834179502946461704618940920467966473339565711929e-13
16 4 15 1.009535718617413045239044665012274540436605444078606865245929717915451528226523e-13
16 4 16 5.090670588732329402597522220668202119004688963327430603505895616847338778294576e-14
16 4 17 8.068535276508175476634917614702938062079666691520577007192836678968259571264156e-14
16 4 18 -2.690636657872746887026772614797744474532760440226839717119404934495740568248869e-13
16 4 19 4.253582245107564645437348109039173203650150611724353677243402755638137784920377e-13
16 4 20 -1.879907493929770286532705544600233979124068993377482876675840045222431037051471e-14
16 4 21 -1.108851410957021228120677798316422267852003808044334195529308806023397060642392e-13
16 5 5 2.41051268983704139841931388636572870427197588127928997681706061545684724205795
16 5 6 7.231538069511124195257941389759736801870339432871376421283707140881369973376286
16 5 7 7.42953196459457146058396468259065692519759745334963961957421389755560064214696e-28
16 5 8 -1.153760067013484101124418731480034775709889575812975186966100499001589888000819e-26
16 5 9 -2.13599152289582832379914498342447119699798777329215914873216507793792372573247e-26
16 5 10 1.952237708989897538682614920486222391398859468365586185365722007762257875581057e-26
16 5 11 2.954533226329283027496602245564895979604411301625202191673611763219352863834524e-26
16 5 12 -3.725026093117404897258910130119737744673004954742252362467713890072835498999356e-26
16 5 13 -2.410512689837041398419313836249307920375176521406725370893141132820792241446155
16 5 14 -4.821025379674082796838627699302661480159605476821374726827408897826293398924456
16 5 15 -4.574182965789345341018862129398980364354035183122335582856020645842030221568923e-28
16 5 16 8.273982863264710089999451546354396932084801791267978729772498062223397130390102e-27
16 5 17 3.237585442341101383268213529669600944022611997155787453744715229120096520816959e-27
16 5 18 1.983088424471448140352399350812088949236560934165327954270176664493987745716792e-26
16 5 19 2.41051268983704139841931383798694872186088364215829061340648293709238849307815
16 5 20 -1.682118530783588197524846741711823844343460244643574857301987109290706997857602e-28
16 5 21 3.01900239448346703767077093211728752518587844483546729908710256379122232013383e-28
16 6 6 1.763823214481207342704264377149369038726868409336950237026694829170389912648559e-12
16 6 7 -2.475305501677491268431613160883606553724040991696537037798555388289356208613676e-15
16 6 8 6.73217779524453548322025708004064751692605193340869284874236317992707684563962e-14
16 6 9 7.964337952747455273713041690137703357070842086314588530592808915506314054214502e-14
16 6 10 -1.686789900747091691515332747342603217500614694356340785316964929383812907445281e-13
16 6 11 -1.250146540929210839786845421650648012622722461448970464873595854342544920213358e-14
16 6 12 -1.418981723485728200530680576214003801006312718051553420392296200336521616319455e-13
16 6 13 -1.420222692873833534140910476257262260647273972744311675135578520391778924548942e-13
16 6 14 -1.561126560356682910857314577009867750114072870391216596489785616954307646878089e-13
16 6 15 -2.307111159605416141475079954243369411690249858890767026184538766348341715495116e-14
16 6 16 -5.37549594208044011055535300131802556241701868186214126180692873432809313513858e-14
16 6 17 -7.041320441131662467670225011789351578005830007098907751404283466218163358701756e-14
16 6 18 1.606178178605574233471426892310512594250733294886797324056975715001310144329929e-13
16 6 19 1.43683337177097479416572970939831005185974571472665363602847508739792380518071e-13
16 6 20 2.453114110540525179902637437823989683974788166927112429029349357485493458611856e-14
16 6 21 -7.279972032810489569724147799717193034930224123815145190102644910707253182571667e-15
16 7 7 3.140688297109278905470574266274448308216413364717617659372546678592416859007726e-14
16 7 8 -1.635456992081198372256738373596977536207927948155750600357608698922508324062986e-14
16 7 9 -1.7211958052097689762386586466607880630211446049076778149357085602817740831867e-13
16 7 10 1.79615744799059304105772827571914688208835538242571116268175711751935768753283e-14
16 7 11 2.058375827122794210688635809616068732720230469006945931722511893047882187831104e-14
16 7 12 -9.353871673016752887429294414770914451667247161607280404813313472857411792207781e-14
16 7 13 1.007989625798975470122172281216138562526430668232507741770118279176802451722573e-13
16 7 14 1.25485637467280635855290873147881179992776462164784903368039605058671682610673e-13
16 7 15 -6.897929311625102553107364994876547853369336662927513857890078140717348043407257e-14
16 7 16 1.075303647157187088082130593943390734124695014124853482886715388986865148726779e-13
16 7 17 -1.059842052670999166299383384981043913304414078183301786104677772127118345441861e-13
16 7 18 8.319460195238696775767657905555146984729236808611419464816132590018975574734356e-14
16 7 19 -9.642145755550336212273671799706539266395104118088500412938844976866257312406107e-14
16 7 20 3.694406704037373658912951042435190141997340653796481114373277867715491865860243e-14
16 7 21 -7.422581952441600427889065694827823191850734198327979002677381997879451244135043e-14
16 8 8 4.577203595427407437383297311768977792470067406027233912486511015512982631481556
16 8 9 -0.858225674142638894509368245396494948254623493014230217994584026596532055285673
16 8 10 2.86075224714212964836456082000781336295354438152786196582897055173968190369089
16 8 11 -1.444498442964805375760796611095982923522879565880672297995053627638692645559392e-27
16 8 12 2.345869632357702978173335070729550940758306144359575223969836226258470523180934e-27
16 8 13 -2.135008135875937733941474308560066530914052191984866379880151923562583621280491e-27
16 8 14 -2.482845848008446709332878402493603273688875140095738723622036961953322670556952e-27
16 8 15 -4.577203595427407437383297311185639451701678276990455967685194071044524799345834
16 8 16 -3.718977921284768542873929065579902933464420800009218027329936793747616094950084
16 8 17 2.574677022427916683528104738045109889755999685525193075745767846844600562981167
16 8 18 -1.432798978772844570179067223480074633113794232534204776191622108135536022409528e-27
16 8 19 1.893793209603224438143764672511385683979535101346574850480717450542458349605891e-27
16 8 20 4.57720359542740743738329731120177688210180027802495579668071843984405120825916
16 8 21 -0.8582256741426388945093682460637050418488870143438669650978095051949231028625105
16 9 9 2.410512689837041398419313869254968730271449230547627195287206268583978827392656
16 9 10 4.821025379674082796838627664940542455972331523379434739621818759545337916685133
16 9 11 -1.685075437149326231524186702118279056893190139245666136996563542125212831283294e-26
16 9 12 3.712571916155705779698875098695823322711099140716957646505219624444631655797569e-26
16 9 13 -2.355930834344773100218432480834217389017120543145095541780255520719640642629957e-26
16 9 14 -3.587945542917579250560153460067143885112560155323981029763598108576381348219758e-26
16 9 15 5.43562063872852196602785009166906060028146017083907204492479877266647502446826e-27
16 9 16 -2.41051268983704139841931385411716373495752798769563311964093769392840358674649
16 9 17 -7.231538069511124195257941498384132696913698503274458186263999116762884596215184
16 9 18 -2.956261133136369312484460471739496226949800106617655610912900979982083574350635e-26
16 9 19 2.305432568195311220847090858733403268691985138918550659458601906665752776427494e-26
16 9 20 -5.418814628696978086805646547331485850192839167013802912035436387454919256584683e-27
16 9 21 2.410512689837041398419313853853062828531955934764070705604969197311262788872305
16 10 10 6.626475850745061638583937643255891623130005411092086375399934036124601672665226e-13
16 10 11 7.91018793218781109606247159364301362506952080183936882408647727416999577044533e-14
16 10 12 -1.513322881226937993549578563828435582552176034335765818740430052817139209925618e-13
16 10 13 1.114308670474124690495970801922246335122894786506848613022739931908935693316645e-13
16 10 14 1.523449610205092217975847401019274913437877501529135243591639485871703468539095e-13
16 10 15 -3.479341062197175422047840451006134861179850782558125708296373364293294721621178e-14
16 10 16 -1.006782496416113420910386082342967038559224747077763422591901160687444521435024e-13
16 10 17 -9.157603546600760206850699290116296899862072209746981524178271114394483974020412e-13
16 10 18 1.1570844702520538109815978995578228291802426009308099347920492324558659576354e-13
16 10 19 -1.08868214237982531376320364656201504025432516202878721625974718274109862988845e-13
16 10 20 3.442706765873666593812354983040373336823912687537964545818062536008660476117337e-14
16 10 21 1.087189630280009142715414945920682229430262127545141403742209348352695749073791e-13
16 11 11 7.441033326560474015811763442032001131835341302199729139528448714255144952484202e-13
16 11 12 -8.407087821999380553867667149150258424026745196790852599272627532781591194886582e-13
16 11 13 2.680422599680815291890397534593400966558432237444494328613526728832343243997223e-13
16 11 14 4.842049558318570569940927246533550028824120166794562103803827598449094874979189e-13
16 11 15 -3.502571828291989632932231786320708206232130332244004901265018016996155544267286e-14
16 11 16 -5.542012676803139430605626251083803673571188479382628325132762054500515408616359e-14
16 11 17 -1.168971121956695727001173975486969935815140344987925286370284908221732963988988e-13
16 11 18 2.739577545406027702840971491474548899463998026674446544233761508555476733969443e-13
16 11 19 -1.277819411364579217158487894049889190365135311844374164876099111914873997151288e-13
16 11 20 2.424332565316284228453137235477630900996254859466688547922946713564388194256709e-14
16 11 21 1.209815273958246553848189260728035863380510399423668050670363711246711426847349e-14
16 12 12 5.90708084964490802619218092079193985785701451974590758446118635206494990393199e-13
16 12 13 -2.508603695471616380288976396704976611353330672805731544663141403603194406148521e-13
16 12 14 -5.623549480109882402744556895233132847022126046437111669534542054857954025366882e-13
16 12 15 3.077616888363938250816764127714189009807531781480378945331112402082384506273807e-14
16 12 16 8.829506457772589241745534487852736029746438909482061701435599192111064976484298e-14
16 12 17 1.923631073708789995229184153291902454891109584367033706507510977664305848658922e-13
16 12 18 -7.319113974399413151420213942311209044407392985599766282435590998516782688825949e-13
16 12 19 3.242137150812390961585587093565676359941922380151594692075612371232640776023988e-13
16 12 20 -3.957307876339218945926583154839598739826449373397132098435997088539118439639669e-14
16 12 21 -6.641351670592368623061349614931266142978763935168647310230971629503403280425918e-14
16 13 13 2.434379382895942945380215490366730906833191541386143636997017597156744965067549e-13
16 13 14 1.750398358143628689106710180594588969124100814450130688890953183056366661632673e-13
16 13 15 -5.513024112933409287147872389651908635900271385371910070076003212661318789425619e-14
16 13 16 -9.910666841341142174664182258717812117398077306667822307976822081847462882927882e-14
16 13 17 -1.163788496294491114053129926367401539417717532122787073553934031547736845569153e-13
16 13 18 -7.302106250914149890927766057368119999364913370859445427020572561565017729347998e-15
16 13 19 -2.309890022269266000769201450542958132937547719009567006064204427260369720811603e-13
16 13 20 5.289777498964591449028633999959202747178605202971755748924263763684708212899834e-14
16 13 21 1.096781633831607120423164691836763386614718164756446191320300710886390354622923e-13
16 14 14 8.522539699340896512919708724500550206782489521626654207923995256566873224601054e-14
16 14 15 1.050310586380612484456784486092862071887075411290557937074604920959597873939111e-15
16 14 16 -2.361593509415576843306680879572833102762859924748018777470762358170601335930931e-14
16 14 17 -6.468426038053458842865293774398330886722020591040161759636419307196735669216958e-14
16 14 18 -5.268942698052034167209725615832811066300918867512811861209205859640908010570164e-15
16 14 19 -1.274980471389734898140708996709621255490580504821735415851997885724419261805699e-14
16 14 20 1.547385427568370794978242082133590670379372799884451907567933113733568059556883e-15
16 14 21 1.443623413133629111501126657041222228433736694577109353460314621068587177748356e-14
16 15 15 3.179626089681695621324816774546026553419814319202178708680098293072874584841483e-14
16 15 16 -5.714223680697783085835055740566960858857415170532186001897651690744892289606939e-15
16 15 17 -6.405336745346613660483919494091392594746018414078279021559377348704493674145368e-14
16 15 18 -1.063864858228558988393613369724754059331664954096446783482031832062380368784788e-14
16 15 19 4.572599921192325179869278704770672045275250980647437412699318487490975841255163e-15
16 15 20 -3.353384354338999619945618660909683610256518608386367665315830742330035496471443e-14
16 15 21 2.312417510142014966245358671893187512029081088059239492501311911033746414345943e-14
16 16 16 2.555247576790950965123338786026572595013606344140517888296520871041079926129486e-14
16 16 17 1.895326662453830544736007027759989557902454582300812147846568034882471624472858e-14
16 16 18 7.83057733895284774113510795846058860367774738461173562206830018756045763669877e-15
16 16 19 -4.033639996048035499459856939898839638322881733277019843336462089978862186336314e-15
16 16 20 9.815139476277175013877643188807939637590540112576738837323665563909583705982885e-16
16 16 21 -3.135487259677049529573961535039879001028201129106894784582463857590450044743919e-14
16 17 17 6.044327375002817974947918289848413382805302062172043403992087333545820518235648e-14
16 17 18 -1.380876393609130164861963061355917802587695300524388698664782616766869577559633e-14
16 17 19 8.756390335372471996348755646983259498266984465236321502855356802712325773116675e-15
16 17 20 -5.207757684372488031238238882603233675575078535963377118486517125241938296888687e-16
16 17 21 -8.008042478387622261658814686018719379459464974366560598515317265430088255176363e-15
16 18 18 5.532373293258395158965123898954381865841704817249199738909820241669679421064276e-14
16 18 19 -3.077202621639957624888207469055624182969196171193724118541756524368010536975096e-14
16 18 20 3.787879838198359540670661306433528816855569780678958353061126307318909130882382e-15
16 18 21 8.273480119576250858092208884669605118747761727301879167460329554380150206169994e-15
16 19 19 6.140508322451938417634047952694205881272041325800138288561491684999589167986594e-15
16 19 20 -1.324981406802847821431247379688111285929351508971984899277922352282279734995652e-15
16 19 21 -3.010720501449590077232961094698714314227335158430142288276263183486574145669265e-15
16 20 20 8.201141312196363621508913894353068224569638740076513830627398440224354177696654e-16
16 20 21 -4.179502504112278471638026507608812451212277255166095783903457716993094279422834e-15
16 21 21 6.644001637594572991089620602275433047703124189469379346597513857194765660558804e-25
17 0 0 3.544515488891520294259032464994666865544587621431686563224786706487313650619101e-12
17 0 1 -6.63083044981227161854276067230663546872946516132536479966495315512576651283454e-12
17 0 2 3.807845022046302684549197549744807762972089530795065184387585410004507713231974e-12
17 0 3 4.44128071303664339926752524686280326984809065330604933405400784415359689863243e-12
17 0 4 -8.710055915997926191022053638578513467343446123439096483772347641481295546749067e-13
17 0 5 -1.189250945570649878144112557599519796055126991870968460762433628416081101646507e-12
17 0 6 -1.350787932665852888548518390483927086237054615698761233328800959630704853737119e-12
17 0 7 6.81392801534772603769882179253137380111976382125217404454656082719776710476839e-14
17 0 8 8.718986828338995701187819028617611574994379584840084761201819216410262934372646e-14
17 0 9 2.483402757330744702193465902867835567663706883509228100116504030778955515972224e-13
17 0 10 3.215940318665159259455267439433457998279610968107922528235310530514991047942016e-13
17 0 11 2.518627169757343188493967280476637909826487740780940970351224178759213800794197e-12
17 0 12 1.155127301269413789702325093512611811055801287121378697340357559385056173462733e-12
17 0 13 -7.31409137377728992425534035439324358165929934776801723406755070526603640171535e-13
17 0 14 -1.596261519919569801967581344205757241723774264808339827315921979770699796919599e-12
17 0 15 1.103423455849127196457742818550068437166452211338452170400807068487629125686986e-13
17 0 16 1.372042254317692818788130222683566690721553881492614343464297919907737732558871e-13
17 0 17 2.161513358781239927493529423546050149158950742011281349036147830462589555899336e-13
17 0 18 -3.28615341176722960956520015335019145879228936623029165976364423610211823535928e-12
17 0 19 1.317682566351339947428971005200462213152812374363910035877013699816314900449316e-12
17 0 20 -1.61237329133223881432817630106158402789104282963870546167895162800883977437945e-13
17 0 21 -1.058701063999650619835282288413034426024522710146510740698385037893734467722583e-13
17 1 1 1.583018958529149677081080580662642978864347627094848001617679439321409747908218e-12
17 1 2 -1.33321470690666831326008342495031168414484759323063020597459279820423236091135e-12
17 1 3 -1.074852785160091260806427999415979139723977975300501338559831325541775798678383e-12
17 1 4 3.882899308024137332713533510451779732074160061694242376917586762448487225976927e-13
17 1 5 4.296852065076014709983903109896201152140354705138064662917973677916958833341459e-13
17 1 6 9.530388131954696761437343723565686604354646970194357257137501264627306596689129e-14
17 1 7 -4.113836062774694514233478284320829272079007247142797876315007494356984736822986e-14
17 1 8 -3.051598695592733456094305125878749329129150703132265363541767970432784543815587e-14
17 1 9 -6.565091631766105134100729548131065081622557511503133824950124722774958658852561e-14
17 1 10 -5.307252219996314222819115662286178562046595657760487985881603793180194211171621e-14
17 1 11 -2.854595793273485289249485829338101067052079770297929578172744414886048315950277e-12
17 1 12 6.848091983079151703105283367621560917190926117502279822464511090096941793659887e-13
17 1 13 -1.302731671565952338519935000991912287036094649163737945686592774709830287868864e-13
17 1 14 1.333567740581168496249841224108452375143787982390102360282000359682990406738094e-13
17 1 15 1.211044891522221065665139607746714196043107471581228917077181793877003938801917e-14
17 1 16 -3.780353587803169952990252905192599690719395762320670476100753513857796339066819e-14
17 1 17 -1.635826351303762288818784212456874163265918598004201203139089462319461664221775e-14
17 1 18 1.759661983468006431116956336178135231443070587033677035256053348061135803243069e-12
17 1 19 -5.791564695066039084435358779740914670195267480671425168977430421020759414286491e-13
17 1 20 5.789542219308098791588307490719042396499458068114489599163577065712399389141407e-14
17 1 21 8.491763430044276760292355330140200025198597269729484066641985608362446329814274e-14
17 2 2 4.701066621480292634892526735977183533607008215705112044057243622494038991425383e-13
17 2 3 -2.897163054358846525518247545995843729971372074818819439406240508583885998772572e-13
17 2 4 -2.351677273826866415756724117661230263715326041146896774878746562731555212913825e-13
17 2 5 -1.563903939279364280342357065995275560086653400414071215349749653698312911966333e-13
17 2 6 4.114462314503270543977455894891785653783167087856115306229003697549149972735107e-13
17 2 7 2.947120411056703209727820976949316588075178748217146469539848140060656545836684e-14
17 2 8 4.491564396745150930794487854962086635533981931389987172915363815537325001745338e-14
17 2 9 2.888232812974670760336071153353844022882558381209947471118236052255418044673048e-15
17 2 10 -1.009221434426465350280494153998288201229539951161086245478328237982068382901187e-13
17 2 11 -7.326223123620720706210669921953927986011404709817934707567354693530178617971113e-15
17 2 12 -2.92078372855375100985413852428823259601756694703179868692699649550354887519251e-13
17 2 13 1.797722233735831573521903451404070325751368398647671098190474910746588426519614e-13
17 2 14 4.300927440330090542379905054122301994767767581944855438430965901060555387187804e-13
17 2 15 -1.873862208922361233073366935678619125323372242906376961071663250488246677196847e-14
17 2 16 -3.678117565556851225917579545284734207898547096444085982798405902703829625137741e-14
17 2 17 -6.207495035690138794941533424247801895125565984984616162449444901526792976152663e-14
17 2 18 -2.362067419490448433589097829238886604619487286971060705754651788740685412690953e-15
17 2 19 -3.799058898344346933082970590314070859759443011634338343280191752752141487569393e-14
17 2 20 4.867017304029011301950720405744204353949824283491331353675904076886241497368707e-16
17 2 21 -2.40499726539542768116590385339776027097270186783525918596877763666621022792372e-14
17 3 3 5.566840601449698916843522555749355325082288636378369389119797251727390042938858
17 3 4 1.233440756828222666118564692897943789054832974838078650128709566016338277429384e-27
17 3 5 -1.222069171426345280315762721864259740146378985917489321584289494667359243014611e-26
17 3 6 -1.600233111051485240117458455795988748790975414319352859169017601222457910686773e-26
17 3 7 -4.394282499970569233625927915513627272749065894743153293657838267501035809696342e-28
17 3 8 1.547110848859492535865240149916595306559155018196742118955285928973251858791039e-27
17 3 9 2.744424612932026620474720949749130410320097885843519600640446918028133879931095e-27
17 3 10 5.828877442599504374417218214149095201970636269209154519065329146455701321397706e-27
17 3 11 -3.113668097723190874345626402105359804282431044999280489850759338397467437803593e-26
17 3 12 -5.566840601449698916843522502247288131677594848969008508675496996996288552108128
17 3 13 -1.320769380717576350244412292234630321805010006666639302904765958777444141736499e-26
17 3 14 -1.849129704990320337940685368430028882956311388086047750257249584752941815128789e-26
17 3 15 2.434751380466245631759383387314880866861954034407819686659577798617098576211987e-27
17 3 16 2.9011788583886183301921555869904409969005330022460289114907621500664289158927e-27
17 3 17 3.017362347310039828510856724614276834509197573538925419567814279845783137319371e-27
17 3 18 5.566840601449698916843522518921228599009882258767085289443583356112079223294193
17 3 19 1.003739713882583974455982704183627502298107725777916447403794710802145527505655e-26
17 3 20 -2.040058052604132948147736974568994903492850857272210020556165481526369262916828e-27
17 3 21 -2.448913597812297553414041110556837714319462386378289048261803031933533969366968e-27
17 4 4 1.114701374296204328183647399323821160341973913410809508564377940346424138882995e-13
17 4 5 -9.161323350827483521593302878830236465214630636735448851312211147877819078329299e-15
17 4 6 -1.977797283222203271635199904728382048620296563204916838755041826861968728030941e-13
17 4 7 -2.979525456363304984812159642014322934900749216188749575412106101825181306198233e-14
17 4 8 1.469691772762567760555263838468937114879300021460304987564059471940104265020639e-14
17 4 9 -7.688721672525610312451243116347323217648015488270313109063546782838726602189747e-15
17 4 10 8.198709380460195001969142289065882913836970810036698422711274031239175637895656e-14
17 4 11 -1.78591287292711525501234668729432954711199906800073072961397903076186127070284e-14
17 4 12 8.347999483301768521932926228733688068089126067081117254790451969409382308636393e-14
17 4 13 -3.046039128468608880154412173050594052220517271640333648027407690710405871800704e-13
17 4 14 -5.327612444683366280747473892125112619256942810397278261146300074225427089535497e-14
17 4 15 4.439146782462767116575034105252705819815867493302130122954287145286610820475693e-14
17 4 16 3.871172692070664169693417689208180668489990120776838338471477975431016857416842e-14
17 4 17 1.280979154935324363397728170176587674217041295323169025115947652235557782869275e-14
17 4 18 -1.013148276080003345087506920273368503142127755387129528999542587327587740727357e-13
17 4 19 1.913443465769602513817625791497831934441130161922178499838289849650329748409341e-13
17 4 20 -1.358081678689331476255954333073933540410413219178121269585125982646395872248641e-14
17 4 21 -7.914436436791191712806558066759089814768026064982562710178734913057035067182333e-14
17 5 5 2.410512689837041398419313871182804157498836154944592984297222958950275545759569
17 5 6 7.231538069511124195257941467170206717663104384812107150591408648297296101073673
17 5 7 1.092914195200046629277827508044449739190366865186143770928397839441919160868741e-28
17 5 8 -4.286436830810885400148283570728725482410990417963273454188892753616995219884532e-27
17 5 9 -7.198497601103830453562154232349542040656780542036541706325110475853815388747925e-27
17 5 10 1.277069165535984745600161713693814607634061015591560790706313865873030189186491e-26
17 5 11 1.919869894156312894083481944438809585582707120982891589537423576374892866740221e-26
17 5 12 -4.474775745080688287542490933560479532102603008757294377162930179230633813460338e-26
17 5 13 -2.410512689837041398419313856546102621684388667146654313969335242090974428545353
17 5 14 -4.821025379674082796838627694343456401716457188510234834015771228808224803891629
17 5 15 2.381576347226125996017492883633200607378238785423382965789705831925870510249441e-27
17 5 16 4.316836181954001304783865507236354999634790459364133631028485781266771398266947e-27
17 5 17 3.288160316420287200038514595717850638264784819134455990130958535359441710718433e-27
17 5 18 3.92173526146485514084436502050234171348910680082826985861226427218038424850464e-26
17 5 19 2.410512689837041398419313853486785981585234343294646517703391567794255953973569
17 5 20 -1.785842295368834755441300228215455204879062060435062920661946841745289910413446e-27
17 5 21 -4.161568578401001553849547986881435279375012001656787730653219603955394247246171e-27
17 6 6 1.296633953787566258328758006635786940802977189815252260400305240620375479089223e-12
17 6 7 -5.841113857210325207720416700046957154092514255341372720072796726825400420410552e-16
17 6 8 3.316077074290881332184759466044953864169572189879985162042015232172812531593031e-14
17 6 9 5.195118790129657434909236727145260951927930665197625436194837282482640495392588e-14
17 6 10 -1.585600422816347267825705921989878312860710852805933561225790964131103556130902e-13
17 6 11 -1.392617718032978382407883007554123243322202040129941923561481429778524693134414e-14
17 6 12 1.273076423024485371500037192709361900911287492668504688635943920157058139332678e-13
17 6 13 -2.263438277888762407532468405456121928895387761529286609523786944419327277972761e-15
17 6 14 -2.10714123127012555299586059089683756708560874510104001566156181214568389673215e-13
17 6 15 -3.582462756378951766722785818386427403197349674169405309679690198313501404486695e-14
17 6 16 -5.947250132856281822558050141630356699514936418446290650289594428312678720147573e-14
17 6 17 -5.037240904550365428569260372700110468725684391279551986003520555566627474549563e-14
17 6 18 -1.630582539440772329915101063447338376666419932405415642127127883463363113355999e-13
17 6 19 4.040655051701526952116444384632446272259052611031354406426981642596739433374348e-14
17 6 20 3.010214264637357756791463793837045161725187715240915132202925910368943038805315e-14
17 6 21 5.457916819689909813339050452921617199594287980343829232304222668907183174521462e-14
17 7 7 1.290594198854901477785018491955099526960782821335605671224793269077357833950065e-14
17 7 8 -2.954220726114791827014505981009780702131073528196670326933806337815567322390951e-14
17 7 9 -3.396878226469661988601621961251077680472938492742954372162764029855221778291761e-15
17 7 10 8.408135535036581641462970368657476824664747971742818255083934508455815185582935e-15
17 7 11 4.020872054367413576564379139927126330222246782434020249210379332656452604258012e-14
17 7 12 -6.469588445836057507881630331899468311765572267943840729209209718843127292877631e-14
17 7 13 2.30864224531712436683134915139433026187131162999302282206516578522272759146065e-14
17 7 14 3.8346386745766159793401672650594272996992313525122051523213201057468197498113e-14
17 7 15 -3.571215385857174025965709051941990227361924320240734838812680837544360045302511e-14
17 7 16 3.984155366218176369538087574902551456850312343803423155881587193759355410679723e-14
17 7 17 -1.740710935053479329230603309967512329589768399461620692665151204712471245081637e-14
17 7 18 6.416462563103900902462900604964155026522085956407203015660113099604790734184352e-14
17 7 19 -2.976986215825077539204540978944251811158672506679115126401900924081951246264007e-14
17 7 20 2.526347152972136006440587467104594249152983924956204926305442792320500068560381e-14
17 7 21 -2.579916723302611747586154232606373128804648997905615349546062116324771809674688e-14
17 8 8 4.57720359542740743738329731172610019666085644015432419920875011887542895765714
17 8 9 -0.8582256741426388945093682464025015047968915091990771473002411512890711625744224
17 8 10 2.860752247142129648364560820056322991103823002896616818049724879072059357306771
17 8 11 -5.842341227554807145818913902981781104005607724386302867534306112677800910224363e-28
17 8 12 1.193900799920152454227007093281584049955363662099609586532921341581689143412184e-27
17 8 13 -1.04432809952369419225348926687991144813082091983949016583494816494482902051836e-27
17 8 14 -8.852308724048538472078243904125027749334180245607166767137937526199281757903333e-28
17 8 15 -4.577203595427407437383297311475771279019185658823086382096490947797522847545803
17 8 16 -3.718977921284768542873929065192351606396294705570838006364740263182624214243707
17 8 17 2.574677022427916683528104737478886786566986397735464200474521616667750528111961
17 8 18 -9.222522501787967859750649183576155714745044573736910311995834161989229275282397e-28
17 8 19 9.235192573401827386536597106631065556289034173751330004740892357363283955692734e-28
17 8 20 4.577203595427407437383297311483788525379362707867225290229802493547490422668823
17 8 21 -0.8582256741426388945093682464658357241060900087069236981470507318553291090108711
17 9 9 2.410512689837041398419313857800950173297334118820857649727325480822399955218375
17 9 10 4.821025379674082796838627697152160162982177352174405902633713677236149629370758
17 9 11 -4.073276807922030917282641985424031729693062789150799989839248505527868241363979e-27
17 9 12 7.283185401005908029963611080935246610749605626234695028240230668924674334824657e-27
17 9 13 -4.333863435410340530163737437172897840707161728721253123681892289927448435094659e-27
17 9 14 -6.550803644205773936677322285666005129321873352319481988396265463744139119299052e-27
17 9 15 3.561838623182222705852987269879350108220556159032896663792264559131689147663499e-28
17 9 16 -2.410512689837041398419313854712196934182968970214384029752801101233272825246004
17 9 17 -7.231538069511124195257941541723212181265668073283897313182319059811666911666399
17 9 18 -6.634069366986383632677612704063774737807387520694002922218996773459404879312486e-27
17 9 19 5.051816157246121220462596063609229211028829454393072877387522019027392369546893e-27
17 9 20 -3.983583533380986953230587896053239996355845263774864846610840844897284642818249e-28
17 9 21 2.41051268983704139841931385353578548717305726125660720868720999916593296942827
17 10 10 3.336062487042922306611149921609056514932959819113704596546419173668011558297524e-13
17 10 11 -4.928030896740251966045626805427606805954104573841474378385057617951400497875454e-14
17 10 12 1.055453384365213691805042477792944509979223237981211918361214921102786842825975e-13
17 10 13 -3.820225614072226093046742008348873970985088717176147136552862551685867151106848e-14
17 10 14 -8.780917091215009252697598853135955064299537075946393532735693568608209314788248e-14
17 10 15 8.8167120724280007793412071670000387891250193213560433439508557709347341287964e-15
17 10 16 -1.489652954050185727177740323389136534015287680478642429673563406087760190510119e-14
17 10 17 -4.704985313696581677764498935793170125500206677582983105423951441765177740863661e-13
17 10 18 -6.282435480449053754101332824766751681886156161157497025735308479297796214589902e-14
17 10 19 2.541628714008621966416796869795896490898540484841613368442478916681448543268851e-14
17 10 20 -8.870799454045985216000836150180166523609220534961591915950681992198367665880697e-15
17 10 21 3.936899125411620911545426631603856188211950144901139840513609181835501057907403e-14
17 11 11 5.36623172780224775213539757838710169908017537533134790695069551894727214577867e-13
17 11 12 -6.688642957064886821580398617303498702119426897712752490193824783092910181899996e-13
17 11 13 2.368093349263306546299562127117606286629652878718723596073600541753615139395527e-13
17 11 14 4.3073515655153828472615484824801468055603863558001554775186035529763581259509e-13
17 11 15 -2.668791410951421832488036752957776060711417403850676390319499108020628601733658e-14
17 11 16 -6.183704370901869945170325741271943673771224823601553816059450031712504422762915e-14
17 11 17 -1.32398583390612430180123215186476376998828129195431591137049551181035811536717e-13
17 11 18 2.613531393800629017552712705599556362472468568628827752676191922058285198762702e-13
17 11 19 -1.369000948127945398367959109008136481468444262739049576960480843724062532879592e-13
17 11 20 1.886010538189643022887609567713431595711962030789154918127112978292990917556121e-14
17 11 21 2.960164997103116830538114846715518907098641009619525698069389508488291327023973e-14
17 12 12 2.808344948220171286696883586110890223749192228918826830325469046369009499788462e-13
17 12 13 -1.958541193707396605580708245850741961418993042227851952540662395311889996860989e-13
17 12 14 -3.25222641070775849352262629383335190051125978811728261923464388683362118281211e-13
17 12 15 3.066654822324015104791617376859848442045107718352091289980868277228225542766922e-14
17 12 16 7.310028620817541776845393797725386012230944393968002568592873731873992720705277e-14
17 12 17 1.618528173650001072031098619547978375319710700047671585392791582350022028216575e-13
17 12 18 -4.057740390906532860621548975088878283691775755094760934542749288121795679390506e-13
17 12 19 2.637631301677544604751063210718444153226539546797340331255887704836295151008142e-13
17 12 20 -3.869548435216947276747091945923123678176447586651172090030188094797819155639251e-14
17 12 21 -7.942050499373865409993558096168463363607975302061766079924687776870834931796567e-14
17 13 13 1.32517753308285526834197674201235524533196769534089059619781115921622312359365e-13
17 13 14 -3.222073972857601791880008140710965557803699869414008456798515456602775729433404e-15
17 13 15 -3.219018338597635962198098280581942917371727769470109245406960262057678708419826e-14
17 13 16 -2.827480475411382968671650688673366502242369473254032413372677135141706798088142e-14
17 13 17 5.844814278019954416126065626590624635355856000245333070472294938204441017140815e-15
17 13 18 1.404776481366156797552111102039693615115281261605229213653589851048283134733493e-14
17 13 19 -1.20034099335165568629195592856094521507439851762997983716014207714983005603152e-13
17 13 20 2.902094405572967045456398886067089549996780857673719478186632828737217120909663e-14
17 13 21 4.925222804158454775669302876191989041516776949108700475543348505077886653904881e-14
17 14 14 8.776170319467448606825260154777536727402725280262065431783533552759606903307931e-14
17 14 15 2.509494491916983847222374000686984786788267189020213723670460785824424446185815e-15
17 14 16 -2.608906914260562045570926391386242944519735675154695078635571900024147646445934e-14
17 14 17 -6.970707261360438785495664197532672177034182844584550102216329190394847321013468e-14
17 14 18 -1.225568129838521564999300542262673359221145923623252628873107428981771221497227e-14
17 14 19 -1.184796948992950374928876662193457168717444548146422672629009326159100524828692e-14
17 14 20 3.837595525599805899426599216953983704185656065641912550498248557035392425952058e-16
17 14 21 1.718704411109590493590834340758352943015265563008093722827006627622163830065986e-14
17 15 15 1.885562573589160011230032401968955727846605550999518141605210761378480087047625e-14
17 15 16 -1.130189357489929510926396749346995428956760198314124350924679099890799118304362e-14
17 15 17 -1.325800010097289038174277122907104995178145603198125944129138816803476922198426e-14
17 15 18 -5.082443708728758362994543328683350174487648567201195843996302958320739811917888e-15
17 15 19 2.352254682341656236716878398534492177338787453513659504354635318315948278069068e-15
17 15 20 -2.012142936928233635091014348190168964943666292524174942318879266689412028391128e-14
17 15 21 2.120592877323652174247315776633197128534279990343464291670690530456478461069363e-14
17 16 16 1.411745267444077699696846815395811692676887379580535888458565445882751193347238e-14
17 16 17 2.092282828368187452700991242947870200741481886923412881007336595461307700167668e-14
17 16 18 7.590662774615605939866063499752372213020719224282737290227135140533073135605485e-15
17 16 19 -4.369274065445780343787192430531983791422819607054629810145981423334917901228258e-15
17 16 20 1.563218443566623605031192555563511085056629736344801611258121404232473593314074e-15
17 16 21 -2.201725966951632009190987292066521943242381282372973152063567717926044841547895e-14
17 17 17 9.784320401843322269389346517433522253512475283300656278892113617694619562549438e-14
17 17 18 -1.731078625815455971238572308842988208493614288213165738468510621274198933804158e-14
17 17 19 1.122664910695204292899804774324607063440773390584284026043781640265655100319131e-14
17 17 20 -1.550803049107509987083667833043218537913220652265631375693734829673603533288612e-16
17 17 21 -1.3343613310762711066380136075519688738052953435760662391875851093624379315734e-14
17 18 18 8.763617323536206585166980988791241623453177040325397343861726801215431828542893e-14
17 18 19 -5.239585424679494062811450315235771175418325587613406587089204060367400298747215e-14
17 18 20 6.910268368827814528009932821081054838290636977376523400289653144048255992497448e-15
17 18 21 1.484682983771400383230949148565326983004798412513225458616651793741113746160391e-14
17 19 19 9.44776877198617149310870396936644944182730528088603091844893529286884953209685e-15
17 19 20 -2.301284748755142978754791125502571638666837252530816905255002762673889587670636e-15
17 19 21 -4.593523661734605706593719807407382882150080628198641854493960127398111715795493e-15
17 20 20 1.612285216242128412012483711930797970354037655589036362372423592588396278378319e-15
17 20 21 -6.805644854437423775186907510821957244919916756518248852739809853968507833771947e-15
17 21 21 5.676937503331474652440674178303713555534322326152108630829497212066010941252611e-25
18 0 0 1.098478360537205647993797636288937394805242390717514040375034444795436446621268e-11
18 0 1 -1.302367272790526628007910894859643285435211448065658221543933482055098099913867e-11
18 0 2 5.244224895445744680320566378545563519139205242145453267206415533495164349995772e-12
18 0 3 4.901850596338867204954169603923855460914295920416203521670681285727307557137548e-12
18 0 4 -7.959920698830534229553510110685256072223011127606301903223831436484050557297942e-13
18 0 5 1.767564965069744455825264270794734370671191500321801734243490436668648314616679e-12
18 0 6 9.737182231906147797879257853382212473464759611400661677557125877731506140338229e-12
18 0 7 9.623557275212052634566880940515765132033490405664168949021569515839207508407485e-15
18 0 8 -4.95718052794602290813980580860167379393187564635791062993520849714931442125362e-13
18 0 9 -2.718689020182770399894001363467700338209971119804687790993984942529017254857788e-12
18 0 10 -5.211835467555477911034700819345264180028665141016087293485628952142066036469605e-12
18 0 11 3.325164320903941257125731955148175043911542044401227553305247675474043718088577e-15
18 0 12 1.792740162242991217800656269653903223511968331164309639522388365237668695087879e-14
18 0 13 3.238084849267291938352925997348527700988553398778309627968154259254903242946411e-13
18 0 14 5.647139413708251471187256640912929302604095950430880275238567929823693449129666e-13
18 0 15 1.129163743278170736511061161025094759787243912953944433211638683699775864543051e-12
18 0 16 -5.912130767053520628887627270097289706863706702247987528478689121909952740669045e-12
18 0 17 8.972057014270149278568281941262370834936351973269897701917990776831545394954021e-12
18 0 18 -4.127094032051005662243846440501202857329190609110553474821081624526985374430438e-12
18 0 19 -8.699575803110074247714496569051398089035917035482941234501117826862054574955127e-12
18 0 20 5.082549802071919815352126036169448008832630476108506265224337905733429176735169e-13
18 0 21 2.634233359558785868801280764868157708628589143988379850535071274155561486525004e-12
18 0 22 4.38846152413012901107836462878521023355370042735278713900729873478340173966482e-12
18 0 23 1.685889927331867603634549829510256806502000722219199383033285153191583433629733e-14
18 0 24 -2.505222254554598755397675271674227722308651425024163545828217581452081254788869e-13
18 0 25 -3.453633614664125043888413316857795797290917855625380790118433393048657473154109e-13
18 0 26 -6.275732559462456459432443945510903889478775104247730902053073950902634202658157e-13
18 0 27 -1.510400179432121027632997757652758442012829498872950023806452993746277634335385e-12
18 0 28 8.630640286785427243191050193779720444714968621695445481326179128048148833794319e-13
18 0 29 7.508105653236895424899060691743351394847941805268754479657913267046457009457136e-14
18 0 30 -6.279637492224128995007635330582093655973127424859736077425214044425276107508279e-13
18 0 31 -5.106304134559421440993314359767148739163122362372658221894948000587953917316117e-14
18 0 32 7.527439559055529046736772912150663129749226926675191572109436388715536627070222e-14
18 0 33 2.193417061471956046828123456617499250937661892633579768558976070353300951001308e-13
18 1 1 1.068384484411000005033637206745995644748906931518728163749389285679206372350097e-11
18 1 2 -1.22305649887339027732572541070780279719024469035799969612529798817996503033959e-11
18 1 3 -3.76647723250960872780748448030531337853981307337442419198353578442150038989435e-11
18 1 4 5.140327511536407894150223016410693936307698738954519832937330344589554642624822e-12
18 1 5 2.484605232642673714481491553001907226653615048434384262741512477610047928934087e-11
18 1 6 6.477448315264427032335344197625282421807629940651324191822210747927377070409822e-11
18 1 7 -9.585393904410043202985965336767001115727348632065806258389679375919448247073461e-13
18 1 8 -5.571237139183307800479323197429412858028830635148504641283524356113968594623564e-12
18 1 9 -9.810050926687709802809990689664861750704743621199574589715641360897839983515531e-12
18 1 10 -2.447530945897292171048772184236485834611349744615460095430154117049068995258764e-11
18 1 11 6.382573642368336352993585854830398051930678642891438322904355614793230252293637e-14
18 1 12 4.321378585159082581619787461925908063334825505603031843752525292237033303438094e-13
18 1 13 9.28414229147719472710835952474652572979414146930146329928278501846625545564779e-13
18 1 14 2.526162544175587827465813255863545245514084715575595263302671849249905236504693e-12
18 1 15 4.228561481109819971701127121703401439085660694890651955516510149307576473687783e-12
18 1 16 -1.260815760611027761424949007520246036470151922369410900418667324645045397408413e-11
18 1 17 2.272348941676131895481286721724284953395668838039455699005591774407660337502382e-11
18 1 18 -1.250574993743210969208674402400700430211223309363856097754127247334828554537339e-11
18 1 19 -2.466859172866975825720835693173414948158348504579854655303896907112224864197125e-11
18 1 20 2.599131058514461878177715150230481218434699766508883370884923503497036278168357e-12
18 1 21 7.731577814107229184860532794669985699174980323761136581586892433206561903838526e-12
18 1 22 1.569251479112959379656442542696549850455639090935062517279916811344600103350398e-11
18 1 23 -1.726019360067655907409415023374199047967941079722102119271496102219990368790801e-13
18 1 24 -7.494786816189073130215472061019737683705035044651045659058673696154353521647913e-13
18 1 25 -9.609158361253010803276803209013334625575710369072153516131799266550675247821815e-13
18 1 26 -2.240788474472447648993643358090577599358239061146318356411739884817352008025426e-12
18 1 27 -8.394836832560208331930306387212281883380189194763785935699522900320888002452937e-12
18 1 28 6.639884598200507018047056868883895577654685512867447736758718238886975502254799e-12
18 1 29 -1.558486238213386096603017677822890681219600059284587163681418953775371286022914e-12
18 1 30 -3.34726079746795746473868311722610429067227653325771810338789618922622800459129e-12
18 1 31 1.074228404981430944148453434413874951321108781682209190147215520385563758652157e-13
18 1 32 3.823698373993802855792149345595611104389714833240375648639845997853383053124883e-13
18 1 33 8.158738450267242394200642809030670667430670481271439163036656311182954209159054e-13
18 2 2 4.773955794194588771421581714821828058473449616463083745292633669255305058448548e-12
18 2 3 -7.441966510889907288795178857831444970793976938902771058095538101568892051523463e-12
18 2 4 -4.065923072748918679467228125528485149088959667279018770405649193136392738212477e-12
18 2 5 2.205966164909344984362387197733077494834272995573060105082504780400401506305345e-12
18 2 6 1.969073782824984871896912516692816746492299669743398068456098061803304485954506e-11
18 2 7 1.120008729669513386890254635768554962439116171121631662974173604104406622819043e-12
18 2 8 9.0402224210111797170585580522138157360637452852408421178157744266628151148409e-14
18 2 9 -6.185178011640862167793208832728917830890825736856456630790796629154293359299637e-13
18 2 10 -5.330420959126705355233941683003682430928723142976899452541923704747541030029402e-12
18 2 11 -9.607544711602637389748441512272851624221365743464627720509084878782358607461923e-14
18 2 12 -7.168773329912437468598564219039497787015444022687540891084462410326153065804185e-14
18 2 13 4.961266492784757938997839750360364269191224368966014150677273709383611936483213e-14
18 2 14 2.764988803722665439753330900674268891827697838166692679554754393354656410658091e-13
18 2 15 8.050460997211265806416222733543355139888044284193590087367577256146364565009231e-13
18 2 16 -4.105648370275986379955137074093270961148390034063040958821838797579674913466765e-13
18 2 17 4.815436887523332382632580621139237669231761645144267087109391252438698579537276e-12
18 2 18 -3.805982954093501238993469969738865358085974599394460695293480510377128025355948e-12
18 2 19 -7.84748789034089615039580303229700378557100086597624430017423549729805354212191e-12
18 2 20 1.001703252781711376006059098444287531059738890827164361205980855774350196298792e-12
18 2 21 2.792663997371765332462852174792806812172130314431545560382338886505997200792984e-12
18 2 22 4.351480914158944173975363001515528356879593816222725147632796127225162627365546e-12
18 2 23 -8.952414405671898697104992703114347755344137493403122829788709087135962247042838e-14
18 2 24 -2.433232573592083890946205779943281168554564685649828199376139262254628366171637e-13
18 2 25 -4.424267573534202496410232244538751912577110604389391580706307856087939897055001e-13
18 2 26 -6.652263625419313077381237489676186216052502076494031824984800060232305964525894e-13
18 2 27 -9.233469067102189418212255061607577170423014518698218553772236527993775224621999e-12
18 2 28 7.808676637395822220563951028104962156431550732073454963119267754005433655535817e-12
18 2 29 -2.135839965992902992221543304644636172171043154618319309310784463274724670332702e-12
18 2 30 -3.435281417156447150471203294292089231831974266654223729131906260490636976122815e-12
18 2 31 1.885014426357519504805241109369951078687170188081300264610945793107975077631688e-13
18 2 32 3.652303167970003788777620737265801899876268282445565295035359489268422435413817e-13
18 2 33 8.35551489070677916926273838304947180975107195231965683014948320498515030526946e-13
18 3 3 4.447799055571876898348227717370959296209159301705043838605209017192848009048123e-12
18 3 4 -3.199020258353355037360451898847583192818665313373272551067904268209030768542556e-14
18 3 5 -4.006752504269082426829031768443992481291058970491724116094376616831550273537577e-12
18 3 6 -1.170151945259038985882430519863300815635287602882769688958558855766533523401187e-11
18 3 7 2.030485145276037724250984736445400886919549524406160889156828560810429358064112e-14
18 3 8 1.127635161795692517570606459252975746865673359614752086584279454632655838767153e-12
18 3 9 1.930485663877962662044744856473242857890091194115970371622404404765294511424309e-12
18 3 10 5.154474621048204183457802206335659359977243589835463768668132915838710561049013e-12
18 3 11 -2.345768840727783892375726213278893357474893716975575412533621274880972121131658e-15
18 3 12 -1.049804156577370763152348760071480814816165360965943000311323926418523599739769e-13
18 3 13 -2.150141603419978649172350014387783283090649212614174244590497502366258130580431e-13
18 3 14 -5.906148685798344021544588082468450096294598851896983101680777773413232637909664e-13
18 3 15 -9.507805530557943064943050294218936254218752455041599650761078152737133321155134e-13
18 3 16 6.689716125967273957671398573506256529082602778225261596589621072261952593702196e-13
18 3 17 -4.252136480638353552942459698125405387953040295508960006864780504541538819521143e-12
18 3 18 3.607743001544446590498332965590460626682717029483376846085821141924266600307803e-12
18 3 19 6.77510069287992214799104983543954753304995519977184110394527877801886477873885e-12
18 3 20 -1.018773958603174062168564621593045794611975962483031531332297408857991027476569e-12
18 3 21 -2.592743346646928086918237003834346456344185991412467288659630781748027264038797e-12
18 3 22 -5.004212383124886096889853188830188604538463902771245135607771785857252394193137e-12
18 3 23 9.203272191121428672818999614296769813221532445644726910004607195505449961567613e-14
18 3 24 2.805496523538541516410926529676280082060932937433615186110296242289451866432178e-13
18 3 25 3.746506842840675223200586926188589348584246547159369395079643359699983527322876e-13
18 3 26 7.724440149134667238720014188114192542643909032307114491240398916886807945109713e-13
18 3 27 4.053301818674560286981696630758734722076521354222079197117097419611442766389354e-12
18 3 28 -3.729787992001094684091214870903318949576462605369321677595694391875267733481191e-12
18 3 29 1.071266162236360261840569290246896386418593397658602212571109954730350158607296e-12
18 3 30 1.87177797201880409572881290425393396017166178700812090018297859049152981640486e-12
18 3 31 -9.733563694331958026404819290045950039721833363764004981964482439858824138711934e-14
18 3 32 -2.213408221340588747166006637559547607163822988433236275580484872019273726400587e-13
18 3 33 -4.342492173146449283142227861838441653930281123396981964245525637022320171392708e-13
18 4 4 7.101825017809053260127045603577929141155043613701512329911828528060635502970359e-13
18 4 5 -9.442442850161933145831264677924856237427827769130903073117562915459092011611363e-13
18 4 6 -2.245908453707094941458145809696090804993357432711564568755942249368707839525648e-12
18 4 7 -4.068682433027358709015077271755969701150517206441803868362553129636912524147546e-13
18 4 8 1.112277580308493865114319746648058406661815653305123966622659897611116625310286e-13
18 4 9 1.012062636679010554823289463640733524831393664938695847009696376969631195257745e-12
18 4 10 2.114763048037620439680415010636016460295148746944709035401567510884610205167608e-12
18 4 11 5.059369861309069209038888095614985997386637537267771407270553737838673075353649e-14
18 4 12 3.806452349652335832422870697022832384478373659079652060261658688647817304200949e-14
18 4 13 -1.417505544154527239574707978926858864974588598851209518025981694403145575644289e-13
18 4 14 -2.46284606661586550889600575190879722954541267265248967986498369988184832074477e-13
18 4 15 -6.040731140229233946415001976282729988168310504713860841669785117596187928444455e-13
18 4 16 -3.392904837450559539476765323348545618951795393558964431808673419852538766248328e-13
18 4 17 8.02198002577409546033901380587533438698619269627392731055532564830691710136421e-13
18 4 18 -1.109026569811641007039982919032703686681330456092754641148553021517578841338804e-12
18 4 19 6.324387740455954693742340855861871245371112454090144639689984634503739360623734e-13
18 4 20 4.260703197790792071138904763020573310276317107357784433859681232857785835774855e-13
18 4 21 -1.951078615917007593701521269869817465170192760073073360663669468216428577410394e-13
18 4 22 -1.722746113849334650001375438498819785897101312603144571414103832225320590465372e-12
18 4 23 -4.62605583164720787787964141509279452331098206305527607892782600385793971741039e-14
18 4 24 -1.598286047722317166830417568460379037239668434525239326676385476944765604008378e-15
18 4 25 8.392266388839207061984102318162253263230566920892245773840082131983809608131095e-14
18 4 26 2.745973672558113038027439952712016832637344540916390167846855174670560540378031e-13
18 4 27 -5.610041756556783428830923124115154367159757389274129058803539247000141806051312e-13
18 4 28 3.399793096706008761230630863721016090680094623053464316589816427564756050141275e-13
18 4 29 -6.555941051919676701402176819013177839656613413329273314351831220569688651339212e-15
18 4 30 -1.447326371515702348177037996414557263450342291262254460358211549903513271212606e-13
18 4 31 -5.841062826987641514368998686454807038883970790468969877034156142232315734201805e-15
18 4 32 -1.017527282962798787269088689417482346614484848661209944698042366320912697520055e-15
18 4 33 4.678200484058327941909023480733328679753932761717746405821998572890091584863737e-14
18 5 5 1.025265945896409257949477901111635897810262184289605390729346080285777150530604e-12
18 5 6 -7.583772935521073723596894039396904532025050787827987251066558306764230329604671e-13
18 5 7 3.561011788455591962897761138978367683537528062927926155226464526580139812379667e-15
18 5 8 -6.29243046142144312613798120473366382495174120321896847539024645535542853150439e-13
18 5 9 -6.320328562366915235625499978363383276564522450520314947384079023773060445108353e-13
18 5 10 -2.749075066964328779023593920267555993049919614274442284423986102400248814249974e-13
18 5 11 -1.949198179809202531086319317682929142301844143769465872328861418464297459326823e-16
18 5 12 7.583970897618493989083914639191360116083020601358631458359773143309417846207113e-14
18 5 13 1.333141197280109097273955587858274439468544855982794872114031107588869215466112e-13
18 5 14 1.570845255742927166951040547074067688521929802508772463765006300172786512923106e-13
18 5 15 4.53720663090368209886578121212450639247894070873880355280381162411329966245013e-14
18 5 16 -8.067937955362691984924626774540020504433378262880483979022918303638126621870256e-14
18 5 17 3.797802426477282629337283992961968954347663694092164410276077902410537162427746e-13
18 5 18 -1.00402221108824310942695547178510312582428802334935119959207475131508833395028e-12
18 5 19 -1.459211246014941397609922498626805634541651749213119088193085722562196350780711e-12
18 5 20 4.750653028595032425474785494917532410903321731344070673229715682925025377025529e-13
18 5 21 8.537958015535726213173616269788225176248363695891492006587173892384120750328552e-13
18 5 22 1.244786744208287269227498622004589379629679793095093208489776517958428160956684e-12
18 5 23 -5.759203524819301698324238622829618675666624389575913848393908965036179879125249e-14
18 5 24 -1.189590216496866126393951359322686465232721852460532129198065195337546106672992e-13
18 5 25 -1.717891440091905030402272316789231136275604574484429545220735030839349314566835e-13
18 5 26 -2.455533910653577997576376585863276792912712968307027183940760366228309334002446e-13
18 5 27 -5.449658429790042428880704398463905771636725231093394443335039071980574651899245e-13
18 5 28 1.127350195185730305354311182999113504184250941040699695385515854224254152578354e-12
18 5 29 -5.022528084217855155708998577136149544996362493143338887271042690714487948906082e-13
18 5 30 -6.50192296167758399258021369629400725781615305099826791132004794246713759986259e-13
18 5 31 5.908639568171031635102926975982786941529802127519194008854504629093763444215327e-14
18 5 32 9.55519707256052385755797590066640773247125129436619113345872004533197935482823e-14
18 5 33 1.618274249566813006907802644033750888941482100837632209705173956037132058729126e-13
18 6 6 2.513298034802654878326211687329427115421872421241656169713130216156297297080066e-12
18 6 7 1.293486186106324219671441727990720231302473192472757367681556132185395570836422e-14
18 6 8 -1.670895783658028289758415173529584981107503265354649088072510210211072794248716e-13
18 6 9 4.790359326010778794503026945516754412175469889425941736144912207833127746023013e-13
18 6 10 -1.30984039862111804655232858301170073413088052922476103429808880836293511355911e-12
18 6 11 -3.896057497039325046845945227549109691983181702853471129426580958899876228910964e-15
18 6 12 3.93059123695984518449656467962840619168360288931445906551684281837366162411724e-14
18 6 13 -7.910835865954812787450810243978510210469561502947806985963974072115598681761902e-14
18 6 14 2.371131647021319493180629714772446398022630507683866090026522616870731517268292e-13
18 6 15 2.874913664298389247077905547961852852304694504638013339172047592991829675020167e-13
18 6 16 -2.915831389916750626656598933549625266594348273766131207253461930812482253960713e-13
18 6 17 3.204695654338426069409875481879711824729388942327683937935915706717447298674579e-13
18 6 18 1.770760746699865056737598302393301706442696967825061956498023307595262750485372e-14
18 6 19 -6.463756865463708579876536935359953045206690406800393909209732673083527498311142e-13
18 6 20 -8.03816657442727564234130517801834624688609071890891635109043685251681646715788e-15
18 6 21 1.057255991256262529162741099667416725416562391568373736550389336978645236373692e-13
18 6 22 6.881475313024835703903912416071929181327144686852766737681461000715155609686109e-13
18 6 23 5.065997989752051842567979448260561341293389206375205348808349253425274771670845e-15
18 6 24 -2.614121387676208620284241848917747549911931609259732205331374515750121913316937e-14
18 6 25 3.51314023680761418708655251946029138462857510313891749688203409976344384499809e-14
18 6 26 -1.43828163769319356537738127883588618886370770931176130046854023953388412196759e-13
18 6 27 4.263048789707653755830957199348707881287022784387443853964485862701826613756601e-13
18 6 28 -3.822157534166507705627707203388488631625941927791013334592367026187601497814195e-13
18 6 29 6.127235274605260393367399964599660597682112942176572429856971037807541295769592e-14
18 6 30 3.086866947021555033239346833860447935540954627948787987834983454286931240348761e-13
18 6 31 -5.35635343520999383662173414810135106375145861936063371867535572504080244851465e-15
18 6 32 -2.939260113722956865144285491307888724606731663127683655437399543728188657178993e-14
18 6 33 -3.529645000323109729238860723653608167317997592864073758726509083716764234848953e-14
18 7 7 1.243492126242067354719927262541370033345596070097688144349077665774324790796651e-13
18 7 8 -6.474591469768050302991812245884109471342200404864921818727541205681969582103301e-13
18 7 9 9.465307964119122424265080792151542596731695178960088300957309246371735357698205e-13
18 7 10 1.359660550108701614360861526697168087924481194760745235380654144100361964332361e-12
18 7 11 -2.326713204233133541842059948818575228356165242442059695756368917981795771664245e-14
18 7 12 8.789905283374476438925244504359437256399784199151103105339531785714101960993012e-14
18 7 13 -4.228048964277640339326293714380943922404840004551676796477439904441433758793037e-14
18 7 14 6.847683862367405095397543152654488220498642434768357542754496667113087705756933e-14
18 7 15 -8.580848867571926991516390122842529067307211081336866828041024951045175570795581e-13
18 7 16 -2.814236374483680244708479887026502038200860454739989467619936099835978625798507e-13
18 7 17 5.56809409574010219488163811798933548410096213842485175772145972726553985999159e-13
18 7 18 -4.341145183668766096945880863885694477969607862557457735008199614029437477781251e-13
18 7 19 -7.205169940952863182714303396633386017103156514145915521838117169146370718549357e-13
18 7 20 2.16135960868637781256518739098322505591030148527113175891395460612052441173899e-13
18 7 21 4.237293957710887317467134551084404530320771194759750717294252902947338537838954e-14
18 7 22 -1.635464091689755703990154317179090052968816847383930142503677536875012402014069e-12
18 7 23 -3.214769482586066235851809134515530929550783630087323250450861504511739137564759e-14
18 7 24 1.056927338408678340249613375291145729276749754199392899947725254471202592902579e-14
18 7 25 1.628054559299649323086080232337224969855297144871872702802302491347386133800146e-14
18 7 26 5.177565395016384010505625098273753054610695941015480864488528461144734087984782e-13
18 7 27 -2.406013410411344724070033331927171501998098367365772253763123876611121919520518e-13
18 7 28 3.276513264492578724386017375866819957551893082196183124574794878329618195567708e-13
18 7 29 -3.268617819470288569812748753510790454176676017826696318435125886483221489139815e-13
18 7 30 5.94309639300622981447908170112804777606440424774375027521098551810064911350114e-13
18 7 31 5.475664808414559204665614111399623219642408724011498768344570272319472163136807e-14
18 7 32 -8.296743121958965184372171906276083460500334067114040917414996633136362998373873e-14
18 7 33 -5.894375673118646119905320320107492060653183396916283851314612938945606511211465e-13
18 8 8 4.738602101907669724464847673570393354940398592616419167635240595821896368468086e-13
18 8 9 -1.18976518547331469645060580585067554636177671439230983678690304048895329172877e-12
18 8 10 -5.353906605732944872689900764078461881429662005524897395593190133578808317225923e-13
18 8 11 -5.909972373426750457643072017942582712565624456693143645626284398667323253825787e-16
18 8 12 -9.763604088190384337993990918492083774652071232877005696558623619840575638934402e-14
18 8 13 1.521518191583365962543681672956493718945754985206096998779578806639178424455417e-13
18 8 14 -1.502796991078915678109811125466440378451593514360593872331126602056321512832976e-13
18 8 15 6.444804927773920626584897844657040914280910318290732447086641360287127984176606e-13
18 8 16 1.726859448424546306773138587504788730797269958697109685704884727441833528994377e-13
18 8 17 -1.640288866654545534467731294481270800577041163259410958923894512067992175100688e-13
18 8 18 -2.58139637367829573162068371460535096143780430487867566185213884327459309018545e-13
18 8 19 1.92253802906987912831627442603408996519776845674941749513511921182075477227833e-13
18 8 20 -1.672631828905539004086170011105212612018825168270139127555552280476266568536907e-13
18 8 21 5.119193898860640059449754871791749902660247921625214778926977500451248716638495e-13
18 8 22 5.640593010064858764939245466433456739443817752493388417807313586559747661587541e-13
18 8 23 5.091274423784445187302174780916824674740447607479248031169722752580443145987599e-14
18 8 24 -4.992902140518423528124250420565281655436140855115161073882290878505461000259753e-14
18 8 25 -1.947621403983229829269573007406955519706910071945624230609727691931322875613185e-13
18 8 26 -4.598401094516815877174596009930283769539223571270271569511394755500234744179286e-13
18 8 27 -1.861874913699631643918442604130032441205120741328740369755852332412287990115767e-13
18 8 28 4.034072468113979049211793353912921944124310828984139009375247427380518744676963e-13
18 8 29 1.55969277205176998662281608841288538168837931713227903473038660635405085294478e-13
18 8 30 -1.039520636800925852010857409899983876091305048734093559916256941589824004937436e-12
18 8 31 -5.104396245530089057453803053933452823098785023663875562343614533514162047523127e-14
18 8 32 1.280488572048291363945282291841126827674017314425180087359562082105827077175334e-13
18 8 33 7.595079960504726782321894782109819777472082984212562171016620588027558648170313e-13
18 9 9 8.134147692388132841948573634131061910704842099640280814571373865358095076210644e-13
18 9 10 -9.603812476851119602267652366983230648426344628337769221873613473864217887924246e-13
18 9 11 -1.14335005730521653586751187240360174731173997278577829989648179612002211746548e-15
18 9 12 1.558966486597549392004375828410273543125007832441223950056468062522318079115101e-14
18 9 13 -2.057479144003318458026000858622653199731871458611134282755600119698538303229357e-13
18 9 14 1.873442410970288202427236244982838672561515208679594544112919572890312457852707e-13
18 9 15 2.578023444448911420631525373512303403336415702059147887512429773163888186955412e-13
18 9 16 2.441290376053085772638459920516938024890889070647856908694742664451909247681677e-13
18 9 17 -6.248282679309836159510470052100236420272906186905734605530860076840225607004627e-13
18 9 18 4.561709719712351308981905493854511602906860774004495047156973588857608281141451e-13
18 9 19 8.445923603811375000421334060236788871166713021839944045905014371594256246745684e-13
18 9 20 -7.753490565661017011369809424465061483814266431312913944629592927385702741821664e-14
18 9 21 -6.433514538237498582803817905455571084555208439833922558494605144437506975864823e-13
18 9 22 7.928033233076101321881543644872813602344337610386514531589259685943029519842601e-13
18 9 23 -1.961331885845175270565773892442840559922843041347436602427210339357785871494867e-15
18 9 24 8.937842724870523303409578129183254598740445169773760306674930405401951161744148e-14
18 9 25 2.270964428800809999666494152333356323992916707107427395402653691425397511787845e-13
18 9 26 -6.639441651564345771621115680548519656712990022407895743224772911600159353140657e-14
18 9 27 4.892155331439936267130372991860624051608680469712511464020351616787425800247031e-13
18 9 28 -4.680257890535479473794501590393315254289581211324221577219207787252886321586033e-13
18 9 29 1.009889226325294835247598182242329360659975311761126362178754030501269714708602e-13
18 9 30 4.711253104395965185614226563775052061456670389149683820721765180678977840596433e-13
18 9 31 -5.366733485595223661386082840080616681499673506759409973310622504893644708755347e-16
18 9 32 -7.748340681678584225032301187083595201117807173138030893310934803779356411790554e-14
18 9 33 -1.934234570311672702229057463233666529706175438639205774742963867153241727778203e-13
18 10 10 1.523575553333114841581972465100214788704280619189089102537142405987224227335688e-12
18 10 11 2.947705928159065902097242262211497853852090102932471029438847658346300492236259e-16
18 10 12 -2.24274469740154240633315173082190730410896411278448224848179952229179948208316e-15
18 10 13 -4.733463247602065881904254901254927956565298280805576216514175047727780214457212e-15
18 10 14 -2.315345526565078427992985913820227607256983420163203894349849042716117486835406e-13
18 10 15 -7.591957002146970037390509747010128320045747245480772876396120727150666848638137e-13
18 10 16 6.010968037202023529980231099202304066895983810178439521160351179250278962506516e-15
18 10 17 1.987855393220826034548286507631724393052457773636638479994126902946485418998858e-13
18 10 18 -8.986405508954945599102110972395973911811353723714519069698524568148189736824729e-14
18 10 19 -3.479918317842806994782667459307684162066063462308085973345723747706415177832486e-13
18 10 20 -9.002722954868319320217164422849201898953757610352174547092269579205203025131748e-14
18 10 21 -3.702084754722420219107492431591340748864181749805934189933608822100401906272942e-14
18 10 22 -2.023398589589114002676754953042714358001195742513401843924375379821541136488926e-12
18 10 23 2.151923211680297140628085181868975155384441299777052311155848842700167277236188e-14
18 10 24 2.874086667086922237439097506288995822599068047558615537807369794774183103029451e-14
18 10 25 5.048762384464291824580219299754972225088145653444087261208687653292343912653293e-14
18 10 26 5.614119473770889874385992488706012479810881071862690748157289871530243481999945e-13
18 10 27 -3.905155424507624313011338352134043237296033416404147130723529651112913751236499e-13
18 10 28 2.395886871925161641669013437432175574420474523200771498163068984972299064110301e-13
18 10 29 4.212287948085449852100655701016854873947884134236104317695066372744006381090175e-14
18 10 30 2.162796032542313925691886688430962893066583759203904299592358134422883706316953e-13
18 10 31 -1.657413158632499039360959599476313667279720863067649081797753140915834977803092e-14
18 10 32 -6.075275134609453084466637721454823775832944562243882861927037909158122852113065e-14
18 10 33 -3.106875418954616469157449672413970641606013348926783064134397622377283822061657e-13
18 11 11 1.030499318267155012902008863247152118499674131991184267428027779508790073497552e-14
18 11 12 -6.078766920326314006776050023484133100874575811530715826198697554300791771448628e-14
18 11 13 4.483838135406587238273500901925932566436643590452143969959281662782806911834484e-14
18 11 14 1.604998295349401277598739814057286511251589018815195972518501769070835632751212e-13
18 11 15 -4.620552929054883691416194890589372207627016936277509746295720666413584388657507e-14
18 11 16 -5.326440107485368208046922125014885821792900289395239968060300021028098104746865e-14
18 11 17 1.805050904553483705255533024560504623108657358551470421958505533790344098017651e-13
18 11 18 -1.596421079197619471157446140008011929314212869585488295596916462488366562556659e-13
18 11 19 -2.233724160030727781304372362980224750340220504158343165603269189267064744990516e-13
18 11 20 5.056369913942923931708552006463208880687551922081333264557583306959072495516764e-14
18 11 21 8.470381048412866989789969590833192284962182096281024420531128412126475374739764e-14
18 11 22 1.313612138783753976426502621965505521798496273357543299095630079705859594274179e-13
18 11 23 -9.211165109413726260149906481322905967193456654409205852255019406388187261547413e-15
18 11 24 3.536284567165681864877075728767587957928528343400732263600762283848279082680541e-14
18 11 25 -1.16098583571898430251306503217862089857744077435701158894978454438794877863171e-13
18 11 26 -2.541039414896749908128985798645810812798485881909833098358843591524053612455255e-14
18 11 27 -2.035905341439624361624360011245829177863169982744015985724673547585284578555776e-13
18 11 28 1.917160929883295364405249811352709280848396448911240983951333359515459222112038e-13
18 11 29 -5.899429889888094872682692414992862953841231310083764837863734732948729559601265e-14
18 11 30 -8.98633837137808753493395136432259669752251802908102914458073910028468251820919e-14
18 11 31 -5.850653570899112053115070579614087128327618770075252389389087645264135590256882e-16
18 11 32 3.083288291088200690727879886514517907715859963086566320606472750165811281022077e-14
18 11 33 -1.461963702270726901309642174956411477209946770323799395436882974619664839725463e-13
18 12 12 4.792194732022986407396011898524538835143348635425881071180488428539048966328958e-14
18 12 13 -4.14083380005927011988651728201273210812287228838228842370711010256381879916665e-14
18 12 14 -3.827201003720499900065433700011235568984132122275324251796024696922644909928985e-13
18 12 15 3.180772700686006469767382323231579562392381901462225193606229790529838440977366e-13
18 12 16 2.141290011467287163630694609091388921256687808870223743718701543291642007849451e-13
18 12 17 -3.043116524670303163553699597710962491243111830924314471578903526337872222212378e-13
18 12 18 3.38519416357878167778929029592052228781788199934519451405880273977332086336236e-14
18 12 19 3.126309775929578825879937052185105554119953578603652905241531567135495562035941e-13
18 12 20 2.869427704341028878576535031511575725299828072668687084284841730260326974346264e-14
18 12 21 -3.119080307854452569611485699263032460407310882444247473019846586252386765978254e-14
18 12 22 -2.181935407949222056357991602144584857553239868133348429821508741777504220002198e-13
18 12 23 -2.688462593888006014324193631776186278827958394780506196622579955789021752960784e-14
18 12 24 2.858061970136770941887334652173994825183775669642009416113542258942974466672168e-14
18 12 25 4.584764737221929842098945088697482339404668535036445680874201206662599035494819e-14
18 12 26 -6.852820635731408487358163484318233138921654514426487900945427656305965279233265e-14
18 12 27 -1.03306170666290551289971745401464019994981940183559330666920962815076797062306e-14
18 12 28 1.056731089680124230480935059253471886624225322836800858212162575202808967935036e-13
18 12 29 -5.104506631655908762920115628123198632461518551534804619565725232125076680691599e-14
18 12 30 -1.107194075717272507956800468604174278295853975036357800180235161914451376836953e-13
18 12 31 2.741977665055826370666099725606785782400409421066870672772718849582082064353073e-14
18 12 32 -4.106072048776600823228989033917071329723930122192405880696210025331289989643426e-14
18 12 33 3.891500863927797953679184708148584140830050570598885283021886529859067672526727e-13
18 13 13 4.296948633701015071348292196839140245527066751803341660832871339690127034404538e-14
18 13 14 -5.583538361789710609427825425146689588027464747021848575053538637979039577236018e-14
18 13 15 -2.832746566890297068799012063990505333216152545653874825636932581631503012921027e-13
18 13 16 -4.393389156947400209900724071856769186684533025888219215903935716563899370664331e-13
18 13 17 8.202863128495120890264232691764966942781090629608891356621531815548180962276314e-13
18 13 18 -3.785373412449208531291947912435863378297938272166560959267198611937104252792049e-13
18 13 19 -9.321284831412988565596198896669787529057138334709565950636978849502918753931438e-13
18 13 20 5.14546842338100486601388924366006523147191622257354918588377062117205909874464e-14
18 13 21 2.462676591888691735037328638515336812613213443410853918430465190177944253161739e-13
18 13 22 6.317467818122352875161154964303222726792827215283801532140709303252992809251896e-13
18 13 23 -2.609662168110458882602448178771392309840880112308950779152633616868949208540704e-15
18 13 24 -1.936027315240684898085882188193339054658685226945690196374710383354512636272811e-14
18 13 25 -8.802256179020365873374928480609162943848986726901133357119369431041705669012665e-14
18 13 26 1.989284237485674228475449467187079246272463444166212967873075508775462967046322e-13
18 13 27 -3.433544359422968127093442232928214832902579753612588250342401922886064497239283e-13
18 13 28 2.009081001856058608183700013286573788313741555002780367997419382612713443512047e-13
18 13 29 -2.476744060134788286920371158041426168026904273237213680708098919364207314453819e-14
18 13 30 -4.540459314038962458001060595517172308190127428018648493670688804671066967245383e-14
18 13 31 8.68146681237057259041336375395174293305520761651098265124088376274691097206122e-16
18 13 32 9.23036520502655251814644256872949840349083926557511543186734081456826505786876e-15
18 13 33 -3.156114846516989510730280865475522694857395862962466388325240468183702492487894e-13
18 14 14 4.388625216938816757333404407819971691494581672796122374660636710049301936001074e-13
18 14 15 -5.624543034767300506096534196184742574482213545943576467722237384642345871745459e-13
18 14 16 -5.74374155381273037926523374736752706445721386977148473148339550200461855657933e-14
18 14 17 -2.62312123199311774366164168245876285602622308398188200543973096900744439337759e-14
18 14 18 1.654779960340210344998197148537279982164894384121316669968816696735236887554009e-13
18 14 19 1.033744326228674251468203191857067401693900921545174536588469238219488631154765e-13
18 14 20 -9.306044287052086018993684733231938041552322021316321401694966838003233167151154e-14
18 14 21 -1.136354981809300481897736443771295576345033757708068474847157713804698613032509e-13
18 14 22 -8.434883229815578395642354469825660386683650591514382356916129379877603095345103e-14
18 14 23 2.208710517578338953085941904229087919970277932757746971835758366720088546675415e-14
18 14 24 -8.411060992404128256648259669342083215129572327129615240958122458476687769394493e-14
18 14 25 4.222893528347053276463567623477424323689175565698698684423988724782648498700978e-14
18 14 26 3.243936540005898591584564924086784017329213718277619921265698205685620479866044e-13
18 14 27 2.095112130471658098984352787911073859295783980213139481197329990209688021932902e-13
18 14 28 -2.828335914405930634834174170329018369622451994313356069050471154265488270018604e-13
18 14 29 1.208536687993665699481713251056515883174757035370819063907111044205342818404114e-13
18 14 30 2.085813124795750895698566232460366027880777964575594684595679007473822385325142e-13
18 14 31 -2.404739653470125465691896213614648092742513340546370010909580090768220252247021e-14
18 14 32 6.290238468489735200408965362818291849912140056963127385380654403412490316206416e-14
18 14 33 -7.612678037563199173409097463734166102668606106193745903616298644283078500440261e-13
18 15 15 3.527541367624734601187258132628242569621293995440030058767805702215172765039659e-13
18 15 16 3.370356873154456957452823445157204773650453553780310654442692225049802898780091e-13
18 15 17 -6.313962372991038987509340496810759962282893022230491280121510494662413949182558e-13
18 15 18 3.737256616105851195351026115481508015621665593369065238805344254235360657893564e-13
18 15 19 7.104165575361417800025986935615669894416434329395938997571709230401735899972139e-13
18 15 20 -1.022045566661767289310305355080102049839049345826271450040225291001749795897507e-13
18 15 21 -2.410152707948923756358611068209099195138427574374377555163744620498296114838995e-13
18 15 22 -4.803592872466668480556968713631215213680889022074411567210492271045430528513021e-13
18 15 23 1.60505974881864558524432186052083472651984576237901043668143471866351005763254e-14
18 15 24 4.594323693724667021021915936400788032782590261278196111757469673717211686394959e-15
18 15 25 5.809229268493374069849181764733633712238432138308871710446941920125484997424275e-14
18 15 26 -2.323318982279736920092030089300251078875422281360870123804265589383733689770829e-13
18 15 27 2.602035547819906624983330427199655673975577129444602817144484611052462178720801e-13
18 15 28 -2.260325014526641113608409490019093573851331163790494073983238273576150614854833e-13
18 15 29 7.671741294889427474062339096760285068291706257877523847628076076499672206128486e-14
18 15 30 1.368933880612078287634201523383466553763686599745682005198369616523873149085296e-13
18 15 31 -1.404778086452864592718769408902073690080930335239600554418113246014581488167769e-14
18 15 32 -8.011530402339232195732961144355677524984042346975573018936188909721285817324816e-15
18 15 33 3.43401021013293869373065788524906201813659676372955904407474154972703568179618e-13
18 16 16 1.37793037514906342885903524080127378545265005569242483023322313171239741618826e-12
18 16 17 -2.536184512061165831481112624339211901176720019402456152759825906737409369813688e-12
18 16 18 1.600243918052714202033351088798865343307388306051650320352175719978886762055119e-12
18 16 19 2.932239244327949696508015976773236368257520912810698678464903233032728400068067e-12
18 16 20 -3.891067341186172693513505820505438391536205982162613660578766304712540465664651e-13
18 16 21 -1.081510124151570135248478189894897528986014581908498068916410118120259600765535e-12
18 16 22 -2.010407449016310777500233865056893091201701913424279937288769106086436365201254e-12
18 16 23 2.663918513294613100693178794514530845311912238814956097685475464820806004913022e-14
18 16 24 1.331233515376615379107295503887597714106045210992498191901097709455944017046284e-13
18 16 25 1.629354968513706638265566614734650425598636093687197899284794092286624719022635e-13
18 16 26 3.299041788436950545003592568503322854935588106538773680310901542426439791868465e-13
18 16 27 1.050757633495520389732998295500569019039422845372792703771861570248518094160689e-12
18 16 28 -1.048614260209650316428937154881713609292143668576751307620390934282536503292187e-12
18 16 29 3.009594856382104380484907528731856439397498325009923397564645378271956669222996e-13
18 16 30 7.003325065131269233920632540896884948974147217061595578422659314826416647123092e-13
18 16 31 -2.148534788671781196554941173154373669913906860185931682125692336073305853038176e-14
18 16 32 -1.070806138987971183838236923010771102898062690424746225635684444031564682796951e-13
18 16 33 -2.063003723653075719905562729512327727901155445026565158827638942660037681982347e-13
18 17 17 9.804705008765042332235650598906220433408278609221987984801327090770694373918709e-13
18 17 18 -9.997305617992721939429176728329576539326381427371203545720191606012606817453527e-13
18 17 19 -1.605576777847506553136555682923492624877899155861907518720329519644925692438449e-12
18 17 20 3.300661439872009919462928354632918987684659458865325303141517556051663799925558e-13
18 17 21 6.550725732065120171234492655683126285288587542634120789666343361985346685006158e-13
18 17 22 1.193806273352474557379802673036338740675229633606624375223401029414893397698947e-12
18 17 23 -3.76728978157656306917670792158136151128474063430143970172220103038175255762177e-14
18 17 24 -7.386839253347005185549049124751414727863955870120753543951158859274325639482809e-14
18 17 25 -1.046476438762159193403623107328149397884304087139294227338278243818447880420627e-13
18 17 26 -1.877742915385590621079027295610213849711937010587591785274390553974829619851251e-13
18 17 27 -1.882089542705987812979484303892125439629821737833138158967254004086721129952854e-12
18 17 28 1.727410381871111737134290064691771012584882256448148985579913807569985970853499e-12
18 17 29 -5.225780568500746744764219853195659078971413177457903615593084484293182435555764e-13
18 17 30 -8.498101968190585200382844071430949463997247489882082100989552404201474399264364e-13
18 17 31 5.396421839837576197454940139780123943897422934655937234440510429591694380810973e-14
18 17 32 1.045271674167532094471717289104124872510475975575567927015843152661811093986154e-13
18 17 33 1.756895398262727182962348469034639753883481527670194038940828881049354892665534e-13
18 18 18 7.022209405727239918235864053054024256555156685182688540739417425670305102591002e-13
18 18 19 -1.72593247424032450108708099343513455346191878793503607670184348992635770531343e-14
18 18 20 -3.840381273291626248199266512509857251500297203566867484850485847477290663090438e-13
18 18 21 -3.960856782319477469648408650784911262866494510653669648577964349344695948242252e-13
18 18 22 1.571352942901408345057090966370647045041424483650428412480636961128568304314571e-14
18 18 23 4.4774273944935304209800864356948129402020850549519038106210094435697908274095e-14
18 18 24 1.058574147136240633884010668236614280543327442094719891183677987804226397569564e-13
18 18 25 9.239812551913669689943937814692673070850077745108233604416823104664195273519772e-14
18 18 26 1.177854738435531896974868464973350556184702867766089658226747122944493782452027e-13
18 18 27 -3.71862684187547690588718838149555775386352681525626918315931664960765484341753e-14
18 18 28 -6.375258258934225857022413566725232084544469620516612829413551613528014980753713e-13
18 18 29 3.570532726882331862651443441618442813790660519969900774870963063342178372784784e-13
18 18 30 7.577175954849634624896915442452034675650376415628018136767610385979180965539237e-13
18 18 31 -4.192320030339545229152559127523308620345634844876488766586394668666654889579975e-14
18 18 32 -1.453247546001524795653997145309136411485496484792950131528671123419000117857336e-13
18 18 33 -3.418534375690306908314219165508233524340565741436502786627818619887024747506127e-13
18 19 19 2.403563452127313330024387859008078397920355474684096855303375558151411620144889e-13
18 19 20 1.628942497601197612602862181920356380157287836777597246633867555415155015529527e-15
18 19 21 -1.76754489558678763372327668753379918016507253685528954282751680066405637464184e-13
18 19 22 -4.504290890162458664601138991340171293511638429820050662783180979006955145030014e-13
18 19 23 -6.247014285974055601199201170919050248048880475266646220371665456001491638815391e-15
18 19 24 4.150791179083541109383676689248235419443864344128536591796246898425193977389376e-14
18 19 25 4.468122941764077078091670801530213031360544658287658772487490589455922862206536e-14
18 19 26 9.816973174940587341859251424796542435386151857992797130180127952387561767676043e-14
18 19 27 -1.33894701274630339816710078569682102874618784191410382271236574060049819071211e-13
18 19 28 2.167509467435625306475517170250759157153883127416272063806914405943857924297753e-14
18 19 29 9.058071375525914226507041768470867905158748324835336530272903123195447709549667e-15
18 19 30 1.539232874610904927825888603539506409657846710937591131890924259148955447477378e-13
18 19 31 4.534975068263480774035698572538192405936990802039051786342609122237811317862633e-15
18 19 32 -4.523146987161593152903976158716067813856145297984223473568368689282535811142378e-14
18 19 33 -6.096938598049419115268507588973114668146056506085254733267501375995628998275631e-14
18 20 20 1.371423006281236564472503614036971858436187764311995236411936099630657745154778e-13
18 20 21 4.131408579182680518188466268919147103605454805500422319754677965362081346483438e-15
18 20 22 -1.092763344398877036820950588847195899809576677116020785073709309430533610873909e-14
18 20 23 -3.159241473223174641733700588816410011560405624351832845315994233276258574588177e-14
18 20 24 -2.395112381723581215701800002253902643765765596000080171992510326030345493149975e-14
18 20 25 -5.11612479850377650189526967175701041392890492028476857499768193184250113793356e-15
18 20 26 -1.299995663556832112610135029915793977598470031447221745204168036505630922215958e-15
18 20 27 -7.139289961912703440479137450286007191705112140912558607977848771901803210823305e-15
18 20 28 9.742981103647700983426827176358038105758101474375953018791027693048518268756202e-15
18 20 29 -1.528624388288684335306569428806235562602267617902780922051711334933272770481978e-13
18 20 30 -2.507018808820050128326212731956302523707901452690627715853675823048148440200487e-15
18 20 31 3.435289779959401835056621556999812716520866921197379427341742796226636520837927e-14
18 20 32 2.78473245429659982942837547993621134434089729679489145818172061185740783612278e-14
18 20 33 2.70098439836608648353089358291359429152348493956854579744265469676622973136972e-15
18 21 21 1.016829541956859771546227280455149941396765810438852827608229176931012333640456e-13
18 21 22 2.767960446422176624092498385532184896184456408405294366505279962021676083433648e-14
18 21 23 -1.709243887356435405785543743955789711437961051255002403451453281610278733508757e-15
18 21 24 -1.777556852011146899626807261114944051202657958428320933087040665145963214261838e-14
18 21 25 -4.525613217699525827531051276009151480725883385649509288410203617173373219145375e-14
18 21 26 -5.051621217618346341715855524495064502244112939598805291727534460503710195392668e-14
18 21 27 -8.435750872755298890592979257323788818768341232938590135996111132380175489729297e-15
18 21 28 1.398190577900279628787850715475271778797863937318964566858983275030132162680963e-14
18 21 29 9.621379704248826232038906051273296338226741318111510753671111427235040490788424e-15
18 21 30 -2.198613425826533208507758166479493700478373559802622208224124571210632249740946e-13
18 21 31 -7.585724143625530638229487245626331455268132387635626977566741341389973272354107e-16
18 21 32 3.991666028284575063951007838120377677243083121612607813281551472566045653422604e-14
18 21 33 1.385479271718443217897379319063992168780250435258794945793783293794739074217319e-13
18 22 22 2.5753087427024576492123616448955011982416189599122790498716298098422226686779e-13
18 22 23 6.95601123944373456364271610040137114047982952575525891197645197327381953111342e-16
18 22 24 -8.917097355450888563983182746028441639096703229495561376383407253453410294102787e-16
18 22 25 4.226628107367714691276922094320609937087036759107909105323288340189284074146876e-15
18 22 26 -6.355131313531299095896660188844605176245287080848100711367119308155159013262211e-14
18 22 27 9.692305631154762910529413275394798749679185919618265997960000691592991965042624e-14
18 22 28 -8.792668302148535755851612949948417629221767637577197065786909707797941685099506e-14
18 22 29 3.289049613861718685641538941679689516418273996573168014770058228481320508460808e-14
18 22 30 9.011484906123149143117877850920890283306770116000271245429110589799778186268283e-16
18 22 31 -4.391196812643599736574867018836425315307152297038576425943342583918769691285999e-15
18 22 32 1.038205497289571923897681229366040114034078522542955736136226413992849169990772e-15
18 22 33 3.710209510308393122893347803641902902913982622129968184794799313503881682157311e-14
18 23 23 2.509366071435138341020410213716936587674357039047058735023211939352646265363715e-14
18 23 24 -4.857807675768550915103353383295737255756760938576928553545471141184953666461524e-14
18 23 25 5.08156329069138716179187533824361327285928612902540114162348109327016361756144e-14
18 23 26 -5.420025316265059821410504658987001762096117690202212839808870345198224079762411e-14
18 23 27 -8.870665984699871736127715352626145183852157255071486431440703240810651182435952e-15
18 23 28 1.737598935698743427612882416209199427610437528518649658884516367652580600596438e-14
18 23 29 -7.694527983236889049004006531531091440072535328849395384061808608690004650331511e-15
18 23 30 -1.285233653565804454519269950164240142741571940121903254754703430760153651196753e-14
18 23 31 -2.346452609264764323895926134881423823449054976497390798421741493160986236773199e-14
18 23 32 2.412543746811739608331741310547907677317022085135293919238121785718936201879934e-14
18 23 33 1.661090893363497526697263861524551642652989264308093096860503037659813781135748e-13
18 24 24 2.828020773515830866967192947814557527915628656402507852623336607007938173212709e-14
18 24 25 -7.557085758087221010531316831410228485274353602488827671124889254297936048506533e-16
18 24 26 -2.189195815822885562473788950241925841056257642868946640093572158196458037318457e-14
18 24 27 -1.320640237491972512429923745951827810117080091115452723129715566626911134778032e-14
18 24 28 1.099733064345833301223368537621233092574738424787300391781718520753227849014428e-14
18 24 29 -3.276106102285990178155002595293451189720877319482704349361873635399130899455262e-15
18 24 30 -3.678824100962334429820100890308976989728942588364819774256387281785507586344734e-15
18 24 31 2.300031970515038818419323531593035124258671886991862603783811052798838731923066e-16
18 24 32 -2.777399154600907928968472126634475778382218755685840250375433063321617613534951e-14
18 24 33 5.473609421766476446909125267629644195384602525363827252378221992926542185112484e-14
18 25 25 2.134060615651106479389995553285638456165832817400657202812618868639673200812086e-14
18 25 26 -3.422023137602961051571187400394735241225906387137128908626177888525392480626344e-14
18 25 27 3.178645511946321464186472225158591003094419187887991238034099601196838105890437e-14
18 25 28 -2.994905747490937579851584944096815011141692674033492497874831286163531604189339e-14
18 25 29 1.299658525578709127963608736638883414642837356948736609284821034515520336708915e-14
18 25 30 3.970814044690121455662940326430783442836546285536500454375873508888885337478324e-15
18 25 31 -5.556393486006171551718462800710032242022032136075870579705028052975193908925499e-16
18 25 32 -1.06678178833486605525531396774613193322327962121873248595829190092453150053769e-14
18 25 33 9.403403832420388890333753586360018727602871051771541272354350087394333897714805e-14
18 26 26 4.854135461218597033109809501796679773810792382958263423219946652659450783004984e-14
18 26 27 4.296566044739068797787340545677258285710660869117138209198318753952565415496825e-14
18 26 28 -3.657170241532351647254537848140036968564017457079863919843155805537543575456636e-14
18 26 29 1.085742577334628806703022810315840594111345732673063223576550526455029115311344e-14
18 26 30 1.27781296578214144699700156894563670063105203193515766322538025099772483651415e-14
18 26 31 -9.523214543379203423160425675291312103222631068227384994518136378361476265113529e-16
18 26 32 -9.390371284160677385442162692837346987076109287318862521670969950822365659050055e-16
18 26 33 -1.094397324174993661776354317345125738414266504349793094614044860603141385094476e-13
18 27 27 2.842951146120660866947484097247940153115972101297622320096234050900739778900898e-13
18 27 28 -2.508423608612826052717449042003871042694612761579577337695609148163551678748365e-13
18 27 29 7.024837648694745278150391034644146918836567974072143281709609613403854116228598e-14
18 27 30 1.238894792143556132975056180848516799217169361376327311531503847021840320657933e-13
18 27 31 -6.210208069187131313749089971020691286405009491510819527166287447570326107723209e-15
18 27 32 -1.491686532428365658551686884715029772987364333971964676690475616398477939631626e-14
18 27 33 -2.853314666153773790162245117302416217442586187750289768963159198254663863550328e-14
18 28 28 3.308278769446681429264816789011895486272552158874310212572083850120635533024093e-14
18 28 29 -1.880159803225507427061652387474335422882968567461349898753259331711860791232113e-14
18 28 30 -3.397783922484251259150574742054571877327539929005098837105181848856414254486942e-14
18 28 31 2.319086609664565604570963690292467019596335152899747745763592710481784159421201e-15
18 28 32 6.945482511944684710496421749479060875846245675843801996734222939939231319545619e-15
18 28 33 8.939099561871775818392553133692169944669727512830958717029745689470482275290721e-15
18 29 29 1.226369742386515491559140484768976897043562683682475696157321350072721035907972e-14
18 29 30 -3.316653641834670091953208698958598586936604453118781038566086900304936162262845e-14
18 29 31 -2.627080870080882495271196015688572763482384315930086598206134587023421277436952e-15
18 29 32 4.294750041097672938830830084540200681663832108316364533608161272737440219652816e-15
18 29 33 2.485384424638866790436321258817261541593871853440268828477792518868263856279607e-14
18 30 30 2.081364566771729394616387242137576456271620629131289772023587258798813929459213e-14
18 30 31 9.314548109354287653970491370603138905442923784113702798979796520976266865130387e-18
18 30 32 -4.857765256616771270442225848548160776922505916078807986788765247930150402600073e-15
18 30 33 -1.185443315241003912329723234572390164987393227780137633776400604568142779375737e-14
18 31 31 6.818982799648068471888423371580915502913542476811867299833310257090630379189822e-16
18 31 32 -2.779692852199704686690095770423275840342070674374324134761429683127771501264303e-15
18 31 33 1.670408094259859422509244076669103436683395338242280943150784044514616337286396e-14
18 32 32 1.058574088665370948763675553163690287608477993237737164382030366834711324316885e-15
18 32 33 -3.105529559892759225276167506666205567097072795907683541464079796080052839446119e-14
18 33 33 5.027162719496909256835835762403363587005280936855411673695623555712659654093606e-17
19 0 0 1.631326710330161604732791913774922327653418732722685599198828991771182888034101e-11
19 0 1 -3.308513931356013556984831898219019321650253147086104920220168844551916972515522e-11
19 0 2 2.433656211009201731788164408822556021077361817421072702560310631385406443392296e-11
19 0 3 5.195398779193981227558391254156938262651767645713922548793493849716201596561542e-11
19 0 4 -8.054622952632597954616616049452870953479635805234646814148840562345860013516865e-12
19 0 5 -2.71797950191692084160034637618533439308084704495451275631591549687936969720583e-11
19 0 6 -5.877753405639903823764483173804992620162264220008272646700387599715955545332812e-11
19 0 7 1.200266710512200565515317126683538162614047820728356275888807162891686106615716e-12
19 0 8 5.439357200267104076443886478013470921262524517896750348736587372078467221908777e-12
19 0 9 9.186258454569134587366183604348547530357414403804453393213793663210629905615487e-12
19 0 10 1.966466090351574319598813668122215003070721024733062919375332986522012001489525e-11
19 0 11 -6.544434666281666024427172902184686625696464224524701875646765547313524846425933e-14
19 0 12 -3.686073431207582911448907751391508366325749927354756997105388234410841042301039e-13
19 0 13 -8.395390682100489934536287688893262832311852187538740395206503441782807984215693e-13
19 0 14 -1.858067698609549303867395924690894131209079852801744002460202225746010744029447e-12
19 0 15 -3.294139997663841597463639161864610701259128008279870713052055727380574805132687e-12
19 0 16 7.294577000891535516200544155881797680445877968759788372682249049978750335770981e-12
19 0 17 -1.264794227182885016878879635246242506215183466451896679143717005498964336878421e-11
19 0 18 6.165368067794322564022167712677324433067393758646532540287563014705848647423605e-12
19 0 19 1.35652572986812477679216032782629401384003579226854911404511572595927760965477e-11
19 0 20 -9.358155311043606897721627494822715549386715293728614485604400229137114679247781e-13
19 0 21 -3.93326870329595391768133913940486710074972354373487766075242198437326669792326e-12
19 0 22 -9.475295535843124782565275312050487596252343104930061000872325653961539327839826e-12
19 0 23 5.598179785717851716759183946043508663908447428316651324980278544598022122559089e-14
19 0 24 2.479189409736204071346486187086523908337078305879286017334218651235205550154211e-13
19 0 25 4.488166139485737908501255182980877231538553868573882150856215466151567419604253e-13
19 0 26 1.518914897053368868335606079822120270671916035106383630732406438619227744022773e-12
19 0 27 4.126412000458652521504543202634438015426261059383969370600213258678849834872959e-12
19 0 28 -2.808943255679287533643799546795514520841662917799376830326844752144643900159423e-12
19 0 29 4.086058259818454006902697358883389250682491240331786276185600738692538951720654e-13
19 0 30 1.361603493227801089140409653076339048195029833586088545359700067747192595779059e-12
19 0 31 -2.740785878340054602578743181321252352861085872829683433644746038011276057756385e-14
19 0 32 -5.956392263993856209499312455182111838770491148236120460625636763992285227453694e-14
19 0 33 -6.200741622931761450315724224807676435278526974692673623695384692036394938460977e-13
19 1 1 6.891445121851894047886554989367055772686105927187540759477851863873147707416141e-12
19 1 2 -8.392237596754483726430142239576294562101302933037920280226676947446001312143067e-12
19 1 3 -2.308319879613329595915238898269819585810290647230856337745567474845134652400953e-11
19 1 4 3.5781939368667224428759769920949853427316442099755951161473933525604587233103e-12
19 1 5 1.571066052121473607490094479213806138183701553733120554688444613495400761020697e-11
19 1 6 3.844116336152050386360075616790646581390236952465847530677936842972816104489558e-11
19 1 7 -6.49259531930668978686555081936132890881310756272401987912726795063600297965086e-13
19 1 8 -3.40474993967474474058194163634291282155573953509965835013160503418031291984245e-12
19 1 9 -6.794447818376713988397804666693878686804473322910332162357343195230985685911598e-12
19 1 10 -1.50278621041752094519402089165005448538225520776226308238057693059474456464817e-11
19 1 11 4.175185422095713259343677641403311276498279219104981192218587553079542543820012e-14
19 1 12 2.387046645972334381553358980846588572016124151085176196775674764934706585923213e-13
19 1 13 6.729797216592474897229708684895747373543224770466823472830846705019953217914955e-13
19 1 14 1.531613545438564262546962831076663062300288341585065814392665841168980003700315e-12
19 1 15 2.792849944694584714626046976515642264261605745763687968425510000245489823257684e-12
19 1 16 -1.368794635219119377893000441758755513954722995626980630740344899214006444277138e-11
19 1 17 2.310732942848017030479072888699885996589351053792331426646439207182841761208119e-11
19 1 18 -1.194640986326550278876944464603516184568170996364823115337120555675851050411402e-11
19 1 19 -2.446629964843706901244517088780527600554429670515234445145120178289857597773571e-11
19 1 20 2.109462685869020717269330547702070014769352489830817075246410563078719851061615e-12
19 1 21 7.660516037226878371870623244219309349870879351393394662419957778941763991062182e-12
19 1 22 1.605961026167553803693803356477521559156733602269641485188097332442092970412709e-11
19 1 23 -1.03749669510428430737386211818589266960223627318977265324586977596272444295775e-13
19 1 24 -6.932735291396271991645999779364041344179151497278779870707913767997577480395481e-13
19 1 25 -1.005739447911450054407085706484978606062572199941601876654421576683843628053599e-12
19 1 26 -2.438464596081663174447925704407974268876572958654776998173516220023807477887008e-12
19 1 27 -6.506450460785701090343159129596274912058140294460278892759985586850647423371005e-12
19 1 28 4.900346314508775445406409551916575832596466196435797169715403304870543224132319e-12
19 1 29 -8.524669950528340939614775241592032157428833168537034843467519930112654249494531e-13
19 1 30 -2.87510391058251442957477157270653382706048104889661554526907178624291880938448e-12
19 1 31 2.515271739224299032617983798136448816091497076799349160090758083332048145898523e-14
19 1 32 3.12016716922654202691088784749415022220665853463101223395159170338668398604198e-13
19 1 33 9.005919507484939314195386861496646986781446123057605466497945765892307665704553e-13
19 2 2 1.374392862626539157879088452777117988264234894320275174061759835300521694034819e-12
19 2 3 -1.399866129417507966579924011247131464805418833240283705781309924273053742937364e-12
19 2 4 -1.086802802578466271833889498755989037145958372343883133863233167977713056210975e-12
19 2 5 -2.70685677726416572137983192781332846157485365043065842775268622368566639370123e-13
19 2 6 4.001330562049627132096498198874662804732279907227784637595645010474058915510109e-12
19 2 7 2.8458447058572829420609468465334572628735764729719938133485297717380086393227e-13
19 2 8 1.377786050528100371479996514268008914392304048984854256796449727201347220650488e-13
19 2 9 8.107855967009914037087223332888975223488343442270965747898579304705059284058642e-13
19 2 10 -6.456609504437784576713602420770794446593418810890166574737260417896890646674322e-13
19 2 11 -2.398561721114331139356008686187179170794222530465297764923910204947560005707661e-14
19 2 12 -7.131320202343093437074685076189941868046600723915736512773563319791318109270211e-15
19 2 13 -1.277544331535747542313323734930732090804178200621725975142973017158849304723993e-13
19 2 14 3.825696755450818929851910978199650380798244058671940764864862280090165651760766e-14
19 2 15 -3.211219802874460924698399240520295299000722297024082090016808249879250455395832e-14
19 2 16 -3.343832017687963307685947423304854105709369489991960020375880312854167815331113e-13
19 2 17 7.896363674126537122560763249413877662562975525721439128118027664227571312949767e-13
19 2 18 -3.523588970261352997568394939832114623525005123729345191787589352943378966178278e-13
19 2 19 -5.168827234199532882896879738193538547927400839705082619132346912119406327211688e-13
19 2 20 2.486032198171218087451070456281590393104204859069482675273511921492573376357909e-13
19 2 21 -2.180657800461510600371793310696324316205237365254042401205772203124418553905143e-13
19 2 22 -7.13062403099559990033114575037567716614329159494922972767052060694276011655329e-13
19 2 23 -4.534695931841738583562990624788228054009722015938126542006281730734493051016999e-14
19 2 24 3.420434379615335575573297576878899286262038630438093479955266272388557022038656e-14
19 2 25 1.359181150471613805402224929999911156357287658470476043102083229922477416555448e-13
19 2 26 1.954613693846379210154060478675612988981713881728991503764494350998884336272803e-13
19 2 27 -1.69416473132197227531221156047157969887708330743752260486636718955228574777103e-12
19 2 28 1.209439418842102165928097510950836643335060200209750630031154175233226138673494e-12
19 2 29 -4.866646800524071185808206299084812687963760461142265191898838834307766251132064e-13
19 2 30 -1.195147035771490724101237226068707899496453544854970204242872143952047019954234e-14
19 2 31 6.603880533705079366321157722371515985542839317851495370195525123760283209452091e-14
19 2 32 -2.0868324039124968463657608305001753957086862817045095717163895432004774860819e-14
19 2 33 -5.967123324143583929398163529293269826573156647296570781655692474272374795514118e-14
19 3 3 2.793625041176613965617998556583177571133041817955297186620182918951532048980183e-12
19 3 4 -1.441030651329663165721363917417965754210660010455863556163093022430157766083016e-14
19 3 5 -2.597969931085351051558630099715747384511731828007756072424660782870771333313573e-12
19 3 6 -7.907574110581367580142548812838285526877801316144447010527051817458304520447781e-12
19 3 7 5.970369161914210459332366727882045162106394260510985734283456260026867837076596e-15
19 3 8 7.983145178391261208575339425039181613362302403312931076123859281291226588037114e-13
19 3 9 1.169808279721212932746348700811057860742850385927707308340572016137892603987728e-12
19 3 10 3.688122130530092781222947847241669231066732233626784140480785450240552703828373e-12
19 3 11 -3.530110972300142402825875401915866567332023989199499494638077806189945598203737e-16
19 3 12 -7.957855773551247827865187227156276806477208748596136085620751300588480240605597e-14
19 3 13 -1.373061693993260292712066971118249994348933126999109849733547284624108093025822e-13
19 3 14 -4.804691444002705637860936891392791965661408211912775272037790804889146506890468e-13
19 3 15 -6.592219609348693247285294133742611419333332397399672393741346053473362060538487e-13
19 3 16 1.053255174849398760473770786534007377810270267216956259743301575035391916355933e-12
19 3 17 -5.134944226115611455639706774951555991658137884112430823984086446659392668285771e-12
19 3 18 4.182379602750884597503826937848306837044671438330294359109530430826093397759712e-12
19 3 19 8.26451605154368342539268277363132261082889431865033841177645612909965573246765e-12
19 3 20 -1.188100628129187600616070492434194141193837109670241803117814094994930087774619e-12
19 3 21 -3.124134723665470324197817645443964219299716199111748365795082689037349488062166e-12
19 3 22 -6.466032662503383852251899824238329539916565900662663322274312848574963982011345e-12
19 3 23 1.086030326805261641080677668262359126048025005130837352477569529403509600432684e-13
19 3 24 3.479833822487118956409104086512796261382399336111425956894158550203788069010751e-13
19 3 25 4.615673534496377314932456371086973225916688540735105262890699642671375203178472e-13
19 3 26 9.392863773518757767869693379710656873463679004667600614513185768635392547482024e-13
19 3 27 4.015222640431704116653869284187145965431136949931358066391657221110698692059123e-12
19 3 28 -3.767583012318131181305440170105176822132714881806254383642297012981675368671965e-12
19 3 29 1.125181138702282692387847538914781693652851654424914629011989453827719185786806e-12
19 3 30 1.872095545335851902582307474868194376049604066379909116668335268043556410374735e-12
19 3 31 -1.055473599037719180496142379595610163207477318525245078897723848522222127960154e-13
19 3 32 -2.354385222674109300401232737728237290954851693156897376162557125398115926832368e-13
19 3 33 -3.007476661629745694662534033490797520785090825166017275003520518382796448354311e-13
19 4 4 2.556765252205402822048050981507629014559916986907223455637517913124623867387706e-13
19 4 5 -3.652236479306514095121602208772108256565067951650774378447988356984003387898442e-13
19 4 6 1.879329164142711035266230092928310664103170257159102474047900324404059617296414e-13
19 4 7 -1.269550833220721382391009175334607140789708001213293758423121468640738977782196e-13
19 4 8 -2.315388076780950584916024572930177443688984816741456158150625664963081679792628e-13
19 4 9 9.604479692530039727011918372305501176414397790181797811132056623427891845158506e-13
19 4 10 6.948634477065080581580741598799698291082459989556637079610425054220027560859877e-13
19 4 11 1.421726568088718905692905743292106872761783693363172888210037753584364058109377e-14
19 4 12 6.840584399238780427930888634072288474013121732900132353162489825659686133931176e-14
19 4 13 -1.160587699860713759300703032464515155800537299324988792502672295642316809497448e-13
19 4 14 -4.56728140538501143244960237985497468642857007993743157113629799060643846386029e-14
19 4 15 -3.697117741261769884247311445904275424133943979032362996790734156349049789454135e-13
19 4 16 -7.405052929897364074075860147346614358659569567825913887007348784089178048759556e-13
19 4 17 1.580180949783625254555138762181295182939760383220527357511660427740152826526617e-12
19 4 18 -1.199163928420836850891731672393928204958038535204581978479375627656904921300696e-12
19 4 19 -1.370009431146870941333618101870065829550839437482122109833171250349310449174831e-12
19 4 20 5.996127233959776367186135455280581066229010907513937251715238700915887822132409e-13
19 4 21 2.430590265054675328680144578857198294025639466984784384446965203634392551830943e-13
19 4 22 -7.512067952789898105305188017675396293908624715553395291445083718678418101195836e-13
19 4 23 -8.028717300947389064048808130965207540885290948296785229472442228248531499889406e-14
19 4 24 -6.03651142472126762191625746142087672613908808020646153416984180017740549433727e-14
19 4 25 5.181110671918546883873072557567431821643519210912924703945078398462103818710227e-14
19 4 26 2.910514808079528323235714282080946758381535790968069798823527225110936664464683e-13
19 4 27 -7.592243257973916131740682983651707650478149122257660429561749893234141258518849e-13
19 4 28 6.215846079118986254180385165873395350943712355513990022728745988040339288241973e-13
19 4 29 -4.181499833621980459462654331630714263830448130490395448242150889897126196822183e-13
19 4 30 2.002564443086220678016450387950195315769458115724588890990630536522203656677398e-13
19 4 31 6.257869640790435774868521288830482790797647365017328179437973281733280555734046e-14
19 4 32 -1.774859232090112279462554857985287226208968874110330461394573798374329756303013e-14
19 4 33 -2.300788701316765037793581201048110248453093663777283922327110369125212444148753e-13
19 5 5 7.455165678869418566944754587837118736590711342017935539669724449340881593869361e-13
19 5 6 -2.49671008902530954319837758295951581522877791000771593504374964893425366307228e-13
19 5 7 5.499340375444887252911551050021939337869579816566507058952483067471598860007411e-15
19 5 8 -5.091290310425039709835415466713095922560792562967378013970978342822689203028207e-13
19 5 9 -5.452928134188192208745337322497744979794769744775890417739287622819513416804317e-13
19 5 10 -4.8905382113729361487653427553984637440342083473618863120370061709938134064747e-13
19 5 11 -1.066318337669303964470831803065972404121379390197857635894856783566664640428859e-15
19 5 12 6.496343134868898369081820887924811841076165868453133300330307018205800315941801e-14
19 5 13 1.351798287880824736049311165002329136072950464877219607806655659344130470486482e-13
19 5 14 2.245544905638964736762395757511344735546533148422032767904604568507962392023803e-13
19 5 15 8.823040541902469684403993225952674512963140222660153132147686390016783768812659e-14
19 5 16 1.182232998348043129342180848164852195930047509537035276311874862170571480556213e-13
19 5 17 -2.286693421409365731517158153860809926755236557228951418276044991697765180203752e-13
19 5 18 -7.655023811241914305077503592250926144363750697431253271197928819979723293924573e-13
19 5 19 -1.183912343094534949728026769068750979211559071681750772808016810032551430423903e-12
19 5 20 5.268437606147090933295374827018612679740236872610909671338118699904515511701156e-13
19 5 21 1.028703091780269408060830519344803954789949907322248262156543042736292077830799e-12
19 5 22 1.66295808681028829786537155014273590713022801403871128532309138026444759154554e-12
19 5 23 -6.669453689665080487877095936126950077055954466537975644818755903516218388651331e-14
19 5 24 -2.060712277304730022737825940261979443996037163573224879579833263255694937156334e-13
19 5 25 -2.762165132118780885378797332811732451952223407028744524650709870913396791920903e-13
19 5 26 -3.651039638843932162486534751259287413313078694510239786211658597619343622323284e-13
19 5 27 1.203922536784370199052129668091152069695725910664283914390680458844651164842532e-13
19 5 28 7.852328200188267419658775683142880832770694657245122668689743744507737073672849e-13
19 5 29 -5.292575536178230106575745624974742623450899792130593188007254105560459723337452e-13
19 5 30 -6.47641059015545063081294406633579026536156974373774612706022662685387941008771e-13
19 5 31 6.702815137726695456833571813067386812760197750008664979260936864850888395253477e-14
19 5 32 1.546871802062125463395459412988139808846316158557730146040419884709437928738936e-13
19 5 33 9.042877420611609260564617015259262613713105594245909202222986292783045178763522e-14
19 6 6 1.801243870135650267456386049533074463968370746528508497122490730775169647310176e-12
19 6 7 1.483574763268613831586295621751503573311658493445649579462826216119374112448649e-15
19 6 8 -5.844940264734091999018484458833392681840750886714821296533231471491910379279695e-15
19 6 9 7.314386650736720551781880757051973351737513123365173931887058472684924757258465e-14
19 6 10 -1.078672357779629114863067050228021306546552510590148597711447661036673915579806e-12
19 6 11 -2.628203927177535636390146314005980985238361575403499020895616959857738114069242e-16
19 6 12 2.973088211396616488388247966601391609602188346206581153324746124363597808532048e-15
19 6 13 -1.882821246308129815651947628997683223957820860048007299776383738356513850894716e-14
19 6 14 1.32865984939545188804876016498173044735322952216051821748741973751409807792107e-13
19 6 15 3.243108950943695270132959115162807223647054485761965314341235519731206908523721e-13
19 6 16 -3.268748709944986954366667044479186969578350398342135178065363385063082483611995e-13
19 6 17 7.993854854307540058350586758905498793736030436717649062278353443570147375656096e-13
19 6 18 -6.085391577534237323069836242625649711357562347195534724565013077901330855473107e-13
19 6 19 -1.261511990694999404046816832572897535739815529824076145752781085343388167837705e-12
19 6 20 1.590190586310152387118107927126063835079195801662680723866612297975096345748197e-13
19 6 21 5.068448289358384631698653374205603618376232744049521607442439318825497269882765e-13
19 6 22 1.190459607347441898216553786844588246798037613983745556442034976445365271820558e-12
19 6 23 -1.736801626514110363368805842558349308841233116042648928171478340690407032966236e-14
19 6 24 -4.871071969962956157265983764784052393946674358543631208292487317434159839744972e-14
19 6 25 -7.264969120589232811070900240892623670537288268073374553291253477971320371853208e-14
19 6 26 -2.914759292679629664872768721874391907564235955510551346215144296998373545854587e-13
19 6 27 -4.640944483454456019542556414265963033008997588859775878502668364267175717525533e-13
19 6 28 5.087246268367375761387372413702541971883103244165912765136154296106880847539011e-13
19 6 29 -1.523036420613940215760257914062434921177972721762676835468993266246593119737164e-13
19 6 30 -3.092867582301210854351091422680800719805458589955723869766512967393320608435573e-13
19 6 31 1.776711638880785884251142727549980255978752776898909964527247433399679131787125e-14
19 6 32 3.156862344227101665005912674887995407840899812761554037925911869861593262356559e-14
19 6 33 1.977862645693502729330097345142448103228171976476711133186860268457473677405855e-13
19 7 7 3.74722105897797479305396686397829251721937751884262506822450137746881942845137e-14
19 7 8 -2.197928129350549662803225035213632155487067693606650408690821170104869850983284e-13
19 7 9 3.586423260104113881036022676856963929221760225020792131222021499036642027595916e-13
19 7 10 3.602880979025332423824186907491561345829536948397503578643637505499448435675936e-13
19 7 11 -7.728097080024847215219731771456991171599221375568572079636493335795763320066172e-15
19 7 12 3.864927461131486246578354898770609589372286208847852429500259347478480105332172e-14
19 7 13 -2.781096506692060838203446550961008306537678909199936625573098557551842085465939e-14
19 7 14 1.382291746119787342481795408640639838775310001698955750005710671516443585009534e-14
19 7 15 -2.66149609786925230808658728879839241589095197317725082291689810007360945935449e-13
19 7 16 -5.995284604143994124244620255703155045273001992251940583065251614456239538640839e-13
19 7 17 1.155729161651864690255001409382896680840528523109015852708350513067317859766839e-12
19 7 18 -7.472955145955735680108174118317733645418025240883025249694795241790487417965374e-13
19 7 19 -1.393108546539853139767220666905825963311974998134374973408428229569142902860635e-12
19 7 20 2.279816406066089170094351258300705981136820900530859894519144368430339363082668e-13
19 7 21 3.897579364979984480374484025933252315401570934767557056848507476445676228724966e-13
19 7 22 -3.553189240609411260009780058995067777260224666838727157267707102937322836153884e-15
19 7 23 -2.877334476676104782148292791286987926085882375337327085447066262354423641591353e-14
19 7 24 -3.248374171186680467527579211647183267177262285139214790277906243659671195582694e-14
19 7 25 -3.418314786764267379513250900337834456877199055269482730879883058863311843725083e-14
19 7 26 1.62308493503627938059068059453403515522183231041546599894126415756614204872719e-13
19 7 27 -4.749402892212434203166285278125817660343462749580657541903076065444314535061627e-13
19 7 28 4.810670544875026891186061846950166082967663611304566484109492824483763457638794e-13
19 7 29 -2.214770416172677452864992409188519560179332053428918291787792659115620088594114e-13
19 7 30 2.469541955909844593466314955964650937798833806982233352587970348516940638484925e-14
19 7 31 3.375881509982271491359912751042120575060755153944025172010954248513907163741265e-14
19 7 32 -1.584884343629528451877171852166794146458527142724887260632346894713627719372253e-14
19 7 33 -1.921094904713171119773759022648790807835751415428024143357069880154054950857901e-13
19 8 8 2.905588130203124236222667715121862313442823543503477486150017244896195867079955e-13
19 8 9 -7.487411859510413657200033123743400743441598791867811343274014330360978379832319e-13
19 8 10 -3.781371026680800308709159195188316727030644383976560910121655092011857276773099e-13
19 8 11 3.538351576052867652615687656892251706188015469090776572045885556377752651497623e-16
19 8 12 -7.416938863386259560797156183292771790217158794478851140495499876879906756897693e-14
19 8 13 1.14083354825810109908664311749943547226997177696276502884952367948096841200186e-13
19 8 14 -3.583754865547448181609482072554817508579473306164589078860500473484522173037897e-14
19 8 15 3.762644459331470401834416491989052780078087147024088457802470783916364086187549e-13
19 8 16 8.583893216828725919136153551595161123904120730601673024920387866369210296529833e-14
19 8 17 -1.26748045829820992073609407426091473636539572019939650028443778208939324219724e-13
19 8 18 -1.161404271877114822012637332408870488771296738972066214093252309335084711154715e-13
19 8 19 1.088857338951765296177004707954111441385625614855899932752271366846696578834107e-13
19 8 20 -3.4097579926486225560662936975328136005617426098550871421684059404862079731257e-13
19 8 21 5.635899211317259542035505092530041311216581417868571782646567427903645454529941e-13
19 8 22 1.018316151956562177379210229277702161135837135239295831718129864629697496085932e-12
19 8 23 9.233012004071087714692700870112100457309838801573880194519720865471037006781162e-14
19 8 24 -3.625588213309002109051945670253441688794834168895397416373270703613788305184458e-14
19 8 25 -2.700087731946563168021879806633517719605359488612345450404636422211605893869307e-13
19 8 26 -5.414699583111528704460658471744331648598937239372227384627569593279070127212687e-13
19 8 27 2.764993540746353911953415008431516444416076861956497133721009902912225352868143e-14
19 8 28 1.467552061333715957169638678436262745808169047148670763619576737291168874443077e-13
19 8 29 3.410036416190450903130337710871662093612493178802952856138725754538179882030322e-13
19 8 30 -9.914813304153854870767320364677269794832963428888292792434797360368399025147343e-13
19 8 31 -9.342535299262608524537457021934959098869870498766433456465702351879868060261173e-14
19 8 32 1.305974990496117881180979363363253535722712380970059570437527722908419961974077e-13
19 8 33 6.679740847604407667340412445024777733858602788381388611393238391914724210032029e-13
19 9 9 6.785430306461249974693691091413186071575262765303526415606641836830956121751324e-13
19 9 10 -1.23356437459696233340927156490622778555694624765270680077227634130355582504587e-13
19 9 11 -1.206282756994583658439355087241684649867300418179521834921004818225275868409958e-16
19 9 12 6.789546396354985810630338073661436341373868813925215417331038360301940707225089e-15
19 9 13 -1.761783145048915391681828503102282883862836306049789640845441279876773907760792e-13
19 9 14 -1.004839743390819899473027136984470723822310084665168756018066128685815017251929e-14
19 9 15 -7.368669489372754102202308946618670000893135862372307876153837094594772627959259e-16
19 9 16 6.444889521431290344033456136578287081212584187597400007280616729797974514894582e-13
19 9 17 -1.150451468285601276645625738223527037762621998704565853513858807355334824656161e-12
19 9 18 7.144540329903697680973964364624477560765483185954984099240417930089430085238857e-13
19 9 19 1.309516811970984377018651845765706724980430637802520130044224016147687039244721e-12
19 9 20 -1.753562317271664469427562434327557949964721972044509853761291355038627077843426e-13
19 9 21 -1.102123346417455149007760333106181560534244271418675664755204952254237917541635e-12
19 9 22 -6.159862640415770578963152620451836387435265753632911139946506625558745044783823e-13
19 9 23 5.982393415633395493529983754592911901624072732628604804674044034364902001594311e-15
19 9 24 2.180728699575898720646391788848379573181162576545869900110825769052109223486699e-13
19 9 25 4.028456645976582403254345868135269374039044785621803387469976960206440723182859e-13
19 9 26 2.453502132704776041179056785322649208800199294554192091407292454642433690180641e-13
19 9 27 3.5251416692371337228369101854441218889265441322509535668368978933400203323064e-13
19 9 28 -3.690255812196064613336650619064572061505362143714690046296476238795150932689347e-13
19 9 29 1.142297626294043414736144600672552687558265604338451815426430780197079396616958e-13
19 9 30 8.368873759384797571041371629054799808848382819614252981325724313344921504827153e-13
19 9 31 -2.260471643581481060077636430844092863461362601400622481696635038332045053509066e-15
19 9 32 -1.984158218324316054315655899575535574723114074614957813864637881993064582066132e-13
19 9 33 -2.843844298935892217908806082508152369318514710431323679992817859974038575925237e-13
19 10 10 6.682966716722817081251012587567185107210471842625405618890985436444852201378329e-13
19 10 11 -1.293166785142794420555618743908298932467473537346644638174307927373435541968509e-16
19 10 12 1.751755374476425687574998625066874163210942967055916088757677866280776071786595e-15
19 10 13 -1.449179045295768555670955767883895763003001513461235363447599954670781720652221e-15
19 10 14 -1.429574991098257434454312208269458823644061384270410939457199282645950319946257e-13
19 10 15 -3.655953291646057556073140522037793326684681746058103512745400188246359510653357e-13
19 10 16 -6.046469445514674115721431709777135695436339388187473425577877856812807980971851e-13
19 10 17 1.136032077634059892303634922716287233349684332554510145142009934625056680560726e-12
19 10 18 -8.456388248465275447256929944003543709124484146146694936110319782317447938601631e-13
19 10 19 -1.367947474283599089761348730234066441719096405470091155448595391497401263895912e-12
19 10 20 2.076239715080904140347194338858502995362062318377518731092672089038935508688889e-13
19 10 21 5.075691987856529314046599895934403042667962314657015564623374071818547084121355e-13
19 10 22 -8.463819496258080707592601337003511725239008007876129288380308405009501899141791e-13
19 10 23 -1.372155674621528837983738234999309145189289786354504907111497197809732163405328e-14
19 10 24 -5.816337922029634784609687902273571675021456823592193995843411160259560230817017e-14
19 10 25 -5.934653232729290082138357906881225862195987014113360640529704384273711796255932e-14
19 10 26 3.582803321148719519748536760260135267014421194571663567207766684666076696672434e-13
19 10 27 -3.559594646664033160093453212670941962000452615459364822170456584657843233504009e-13
19 10 28 4.903952461538307891356522571643153758383480761019412796805258766338506896334599e-13
19 10 29 -1.422617325728119349188239273321183411239046883155320882903771058418048359906309e-13
19 10 30 -2.512109995648279674732705913319046808440045454500737233963850711794895082261815e-13
19 10 31 1.000137584554115443529553240113776816577180684670876090100165710302412743859223e-14
19 10 32 2.744402375064983606509008863983155879184007066921704135761212300769927951914627e-14
19 10 33 -9.034220227146035633890669973018040960626007438578969760606596887973052038651345e-14
19 11 11 3.086603564666298206358953385299023860630925630568799194540318018269489187225625e-15
19 11 12 -3.056627507826222810587978086476193566289645149538384463204553156585288588994305e-14
19 11 13 2.253165356185430172036415575778023578537302925619990330661180084673275911466275e-14
19 11 14 1.118194680092743820587763274317957374840409889303844565482255605775458297507563e-13
19 11 15 -3.320732795972502334384016014857911830556076065407809088821801926940787050138253e-14
19 11 16 1.494824929145624166920017769259689923706816649611262266830475285387454434337938e-14
19 11 17 -3.114461287724331666978373733156766244552483196298731848107810486172854807790627e-14
19 11 18 4.662678620183934451991574726807866013316639346615872398814039817296474233391321e-14
19 11 19 5.939065922655205359199173356617833335860547624951979442362014146767080141687692e-14
19 11 20 -1.862386551872700113034387287348228964412910126727111856769874216015932866516216e-14
19 11 21 -4.300332736509139553588526745110317186280895060699005682245583305620475688085714e-14
19 11 22 -5.947106427921931899926414477064630420988752914461781548444405604147558185264984e-14
19 11 23 1.407480394489700896975244272072788741070098683426182842824100504629750341412669e-14
19 11 24 2.487547113920819833922425259466581509392198130621236677712653703769893960164417e-14
19 11 25 -3.823551294195484781998168051453102699078855362358363124880366116200567955468298e-14
19 11 26 -6.547876977515327847529831752789215219907918705639339483756062249129165282446716e-14
19 11 27 1.284388275471095910988535393557749754800478157106513965204133234124439421536557e-14
19 11 28 -4.348108853358768479428629240576440253478379468274030571251220598841335403665266e-14
19 11 29 2.006167971726586158434607736097813221757767967043277321262182874319751007735213e-14
19 11 30 4.376790815286251441420397173880475940553568326435167123852631471639678198408271e-14
19 11 31 -1.752792382440301660171383098184768649001848604277808492901632343789326500373769e-14
19 11 32 6.333274538497488613708026084607116609256201892746873693874386495668912182278659e-15
19 11 33 -6.093801242695223277691719069656041683318964048697762872126091581340482117260401e-15
19 12 12 3.894810362389159740459298139398343860722850599009610261606248100529908757583414e-14
19 12 13 -3.929247447349745907607397484060097446477773074689621724707247471975490495776434e-14
19 12 14 -1.976545162239878906492692741006113957301655576958726487249355786174267402945037e-13
19 12 15 1.920909132827846081441335485776088613601625278548336636529078761108259812242527e-13
19 12 16 3.87982649049641569629940992819707753077394584742580761261215578025550936581507e-13
19 12 17 -6.658478999715732671052036290736556622060364941315324623180269756729890420971755e-13
19 12 18 2.640845679687839319978514756219036699523488371354179038715004549413587242678e-13
19 12 19 7.098651817659876064860417062726837532814139759029913603954308101956448239053306e-13
19 12 20 -3.61187557244748236011956258958895325035345311107284020760696746496519423053896e-14
19 12 21 -1.555810531347466365060878008934507867702498303122728241842637113441259607377017e-13
19 12 22 -4.544235100431463553708680374479285581412488325234568017507548328099386262031912e-13
19 12 23 -4.542947220291405314535387201941611101586700448817671285560124573955230113524192e-14
19 12 24 3.193299294799712995663777683818001079504119704374783650687910409232873659186116e-14
19 12 25 8.937888896179255422701220365881372511380196445487159737665794286458865007717056e-14
19 12 26 -3.853251954474181068301703374542465974626756922835956536900972714752477606417061e-14
19 12 27 2.232921350324667385462980184596948855667912655425501575733881990709335217659728e-13
19 12 28 -9.532908369581943446185753480188966599478821188511874718061934899388598119767603e-14
19 12 29 1.174602796843736388423228272383662807724269657220151930763593033798421553424876e-14
19 12 30 -2.097330035567597105816463288619650135387352998276715022043433647587508191227666e-14
19 12 31 4.633307535329683874130756555928840623619856976183398973729870140764449511711905e-14
19 12 32 -5.180570550485533844758665393701297463881128836478953163037930243523711185623587e-14
19 12 33 2.916471649904938737257272058752052693949016446686903210705527187414899198169837e-13
19 13 13 4.061323412206746477873389108881616752503746866321535446185504242954975903155199e-14
19 13 14 2.040942985780224677686050161570730941052629930567187497765401993121983334143756e-15
19 13 15 -3.102927888483800534634594146871327635881485887880313509184141092299157343781398e-13
19 13 16 -8.240650399170614213360792865395265027012850765290492799889832074215649963958983e-13
19 13 17 1.483804261263538845710910227305990096468996101152381872939689648041731495225779e-12
19 13 18 -8.280067976120794826599453318472840660098492034629566690446057276112482705373632e-13
19 13 19 -1.666653078721643535890869245901233354535572475616041362298808349493413723169952e-12
19 13 20 1.697654575686532155068118912760765811529382828988298793791906750273787916563626e-13
19 13 21 5.373987856980103169899484893952366398873893201327990379784426379704501581193155e-13
19 13 22 1.116524809559061388225652175783294604701947824414146182214059858283558079317896e-12
19 13 23 -8.513716811728113351003429819650271051440663573200772990784201724735647227572921e-15
19 13 24 -9.459292724710152430620521106845170698125824266203616098514788198887808284820189e-14
19 13 25 -1.702259465596361207613904876378880501831675257440045844533937905318632841611848e-13
19 13 26 3.686889607984414332603064147487707205668020789242368054678525798833600488568644e-13
19 13 27 -5.3210513168343417207978625238217475150251930607862686925735627274933985567909e-13
19 13 28 4.466437961568525735345345503462078032035958700166909432037150724916623076148468e-13
19 13 29 -1.055271915389910370718028857198170428067676781654216571549780533283445173047954e-13
19 13 30 -2.449059599141246752225821789831796999937536006067542252524826888606093033220917e-13
19 13 31 4.533874424211641383138131203682815961957574172050801522716617379752108712283911e-15
19 13 32 7.660344684292925323246128341804510944399361525503560844838378726256463351863137e-14
19 13 33 -5.970290436660631697323185256323292364912578788068275873460013532787713487821739e-13
19 14 14 1.315965941297398344510146650229615268294334011928329410664471466696119122293644e-13
19 14 15 -2.258663422520250572119591589337212401249421956450202139662879953496070072405914e-13
19 14 16 2.291812914357777649258123412614495026088088106822822479127132003726240832576105e-13
19 14 17 -4.879616331910872078629323404852959792537739620207952385324125745092791409807673e-13
19 14 18 2.763069700046690484935232695611658217520962271978141603580071546666374291219877e-13
19 14 19 6.268116219974420526677525958586845248632398750240199807000485143334391635469288e-13
19 14 20 -5.439550850382028319779405063169953384155445966043542570228011903969099011178971e-14
19 14 21 -2.028644256638977974262161583528735716663365235452716757702914278111379646080693e-13
19 14 22 -4.673761069565244065888831326995969387869876599653085265491025834984611424907151e-13
19 14 23 5.683956021298536400569796291795418017668573945786770704134897869348271286408524e-15
19 14 24 -5.157139696509609207609151131589867528746305033971392578483755431458572056644512e-15
19 14 25 2.837986541515122342918217774016919943492816689837019771629524479005637275966062e-14
19 14 26 2.533716967068333299338585496493685413096349317456130517568050093943319879208678e-13
19 14 27 2.455264958488801815492282221007131207007408847162463303237309272983885151834794e-13
19 14 28 -1.908484813487943037502574303012836447102155188015504596065549050562270291467629e-13
19 14 29 4.18569364607019439978614042825802359561590960075006798632842863107488200350066e-14
19 14 30 8.742679412140459502061979793230536442341257640540720113034149965352839083258038e-14
19 14 31 -4.887742371786884795520440351167788301503275751198555546737444316816553863553263e-15
19 14 32 1.118687255246128149482556317685984120329894684281754615560835877089532432701004e-14
19 14 33 -3.199682842234691741174817684814154422140267993390079811071770873518975949931774e-13
19 15 15 2.876035419587203047341082136588768471799189838243643791359257975406125287522176e-13
19 15 16 7.371331486827565483971484376567327766500148207849059867081551532999019014352494e-13
19 15 17 -1.327874457138994164376833852986954301241578165827194767624005298981651276212084e-12
19 15 18 7.553157824273426586807383537114505172645972415280627622589214524366510079965657e-13
19 15 19 1.48861216592492729239775590250040907194211756512338648441630138792958947804855e-12
19 15 20 -1.61616171537333204877748075903069361163009271233319178310179192546975379835532e-13
19 15 21 -4.895143139652088662264719928667436974039009337809947183880107688030512645311755e-13
19 15 22 -9.900466242252063585889657181338527941535722622269151229920649813375520607250506e-13
19 15 23 1.005036528966931108866563356559925938890508933401868100782917426523411190377867e-14
19 15 24 4.681888843117952879586313688434879487827628876378626731082265020356905454203519e-14
19 15 25 8.45480677685818182630648689924722648796462351738922827032513310890964560296649e-14
19 15 26 -3.439749541925718773676508001469593172068320085809451814395226488180198866133308e-13
19 15 27 4.727204856002541678815819570418802498409627149474202767554146301603343172111309e-13
19 15 28 -4.079814724757614837452820714463569504859245797673725059543320934128554234494134e-13
19 15 29 1.013511116952760470200149991941994913030730551361036257721212915260737068963282e-13
19 15 30 2.349061727540893016666844702997415587424518180084946113633716996160220617516168e-13
19 15 31 -6.100451495572120544162101935913737640946077105950359439984640664337889521533301e-15
19 15 32 -3.268952086549338057150255395989588295219507478494966141048151484196246993654144e-14
19 15 33 5.326985903536169023025741780173579233025889796386762395241971270207302335996185e-13
19 16 16 2.73940083995528728101286215932263383086063322546699160809362351455639745061084e-12
19 16 17 -5.045043802494919972531302755053966526573447930809422070977164868716702198790649e-12
19 16 18 2.895707039362377464627733593619015714939942445237455435518511043464847023029199e-12
19 16 19 5.877815316395012282068676081794742980066973395429267842583149497608337223898999e-12
19 16 20 -6.290788596267936863106919044323012848689050113251666273176686596212647148609935e-13
19 16 21 -1.968301386617779401679790159099173780964891781435443214880243414179154727994678e-12
19 16 22 -4.093362655936604494302786410128685076981401599031940610980802437460520703310582e-12
19 16 23 4.201333049837470370282177250202123417744681301982755168279520107851239043977937e-14
19 16 24 2.06063279548327694173373487029377087207819614362606639285707320101325834239753e-13
19 16 25 2.852649411524899600289134118757868177184432422059848950438839991236003905482047e-13
19 16 26 5.919681359234643633288876458849530991761470600404194377505147378071411430952125e-13
19 16 27 1.916275131379764905847040590851455353735184498439738448524387361021143970089474e-12
19 16 28 -1.658985979357664675209942923174325427393186259969212126523924027921462029277934e-12
19 16 29 4.268403051210509410495258521326772452867346107908391953694126536722644253956184e-13
19 16 30 9.154821914306071894971014157384127682749995839365153492585043572852259014892547e-13
19 16 31 -3.043219921993218116031687372218889809841879772115641228589112640589543305646391e-14
19 16 32 -1.23722150986548146708433753716826200414067918688841441900235853841322651121622e-13
19 16 33 -1.5450492453495477612164377919556021937756066625500084499954389445708772496085e-13
19 17 17 6.684488293148784086701841521313675984281254988109844047725363873055857910607837e-13
19 17 18 -6.326074240673482134998812596662760803504174959000738699210669112955195182247778e-13
19 17 19 -1.255372456897646557982295797410485569939485700307426791813689900565199312296206e-12
19 17 20 1.882675218631158637881625663705775668969680547773883854753226893124083515495123e-13
19 17 21 5.225215278038965725964440275512989055861001064083328025001126419449275644773233e-13
19 17 22 1.207447808948054513056740945372279635616778218169350519107520261546468769984162e-12
19 17 23 -1.746304664124652957243486141778110999813837523511515870544992715132193444486046e-14
19 17 24 -6.203122490189013077799774312095601502758292530262213256310357135684685200166904e-14
19 17 25 -8.907693518178994590494186416915268741591321108407698381500193582220347661876347e-14
19 17 26 -2.047666221166437351466988932861881267481800729606149452286311384869084611188873e-13
19 17 27 -9.520257352231225568798326666790210033893523851042433163119276332629909026164399e-13
19 17 28 8.870541246785157279251705678649187708750643093079135147162346973008370222850346e-13
19 17 29 -2.590444939776349295588588101003562350524827849440856860137843368992352334701171e-13
19 17 30 -4.865179541189277944282749854104678470273619266186165946882492914884941600976439e-13
19 17 31 2.351223735973817621181480815915061762479303642696547154191132412817278008096901e-14
19 17 32 6.552334606410850580404518476021411707042365272337037148032744985912811765271063e-14
19 17 33 1.068034309628538260216614097398532691823876068791799796253110053944590238008584e-13
19 18 18 3.851874752364273449010804330181362955151826112592417709957974578571609566034402e-13
19 18 19 3.802157423994700127629662600237252127190996511221299254830243455690196115407979e-14
19 18 20 -2.078241907107893127451045735486134502974382078753835162017249003020307406553704e-13
19 18 21 -2.672825708503141084192101110264427703867439189636825857062026947942219864524188e-13
19 18 22 1.630440145380128328482631101494317131592171552181533320838998033172990304085088e-14
19 18 23 2.657648564357951902245330393688548530605618630129563758435705789933442152490588e-14
19 18 24 6.438460058828737266083624755990305495360087582768137744668498317095044251187201e-14
19 18 25 7.759673032330114981866014619627611053344497245740847136790573968801157736716763e-14
19 18 26 4.601929772159625028965659412179330414894769006440070755374303562473044780139061e-14
19 18 27 -5.8850292050154186292759463488812273640486481698434080116168949693684143065424e-14
19 18 28 -3.038968618086850788426155445252441248643225690343225661107721520065983233456582e-13
19 18 29 1.772533992152771834736230685016308832809082975076377911648179014696696038295631e-13
19 18 30 4.109390978749169286635496846864088715791009112062461597641342537131952205199828e-13
19 18 31 -2.318932369898999490638095360362385491161556598540280993180223530867837630121937e-14
19 18 32 -8.296169192060587300171885728801142216404651156594326845202834327934855461659493e-14
19 18 33 -1.314551404504076049895838925342233775812018049064132298233476498396756269341011e-13
19 19 19 2.089353717338557854014636561362068660607792354310639005702724518846335535784786e-13
19 19 20 6.458690863104818143878378255921767908374391655944809312266191844540651987815479e-15
19 19 21 -1.34554030086887984533310982343879313173790905579953672747512189597930438225537e-13
19 19 22 -3.601328770284459428970651579454251982176665583813107173336901335618805793286029e-13
19 19 23 -3.48911137121321924816673769887832194594560783257326239053373700659739625371513e-15
19 19 24 2.497905451378506140500894157085221895625855800228480283929994969755294821608335e-14
19 19 25 3.664795641545993695787426431944329345579423894010754032449572682851260331703459e-14
19 19 26 7.396724906350957747096837203276917125372912260137690902286548827374446355742071e-14
19 19 27 -6.454363823514769201643594419729184282698271312358104918776716510813116979059235e-14
19 19 28 9.931818835670687857879115134480361683418646851914753171802684181159587287340271e-15
19 19 29 1.914325616305483979638121465071521675795059115578774610905973932619010329615879e-15
19 19 30 5.232410327047882284790568091313736531747754716138966574711561694680917987209895e-14
19 19 31 1.893631704931867349927215669516313204081254984731725868865528567069097000266951e-15
19 19 32 -1.711970584985754324621765811807148268086975593798019433907138693333255288514608e-14
19 19 33 -9.858647477129680930037624637181481283284179483981665719195831526719106017961162e-15
19 20 20 1.087708292627633733697285298948488579070934930812142876980378573799916262621972e-13
19 20 21 -4.241232034441081414845933995774971014006029811335777521670757325015163733001792e-14
19 20 22 -1.042174754078777430564447888109595586272712470812530946511427000435049669079745e-14
19 20 23 -2.697873385243470127955035848813227618037184938786798721814776284210623373865147e-14
19 20 24 -1.357619898500514469656050088804153704508538633660369740831197350100734785760791e-14
19 20 25 2.096944736710209506277608343475708908768643877700187487860443349408462174421759e-14
19 20 26 2.597372651164040890536440006532287269529149933745763682693860708769075476685313e-14
19 20 27 3.097802928708813820964928169064812261089523979698177818692785314926352637442679e-14
19 20 28 -3.298784580828596473752124692956729278577357820118918378865998777884516408921307e-14
19 20 29 -9.992474258950619773530247775489439821471663418671716471793563776266418906395172e-14
19 20 30 9.369604644811182554435786731536097175949778720772037334629927639844480021332037e-14
19 20 31 2.641412718178215056185684547222159184569002045583637328550600321989895992866755e-14
19 20 32 3.497653402492718890945893283905636840204287040885688782161232899349977288966511e-15
19 20 33 -6.226748456094100271994954755974115095820272586160580331880498867176513131034811e-14
19 21 21 8.574358158154192453144878536120715893607558734585002225336607526898070783387299e-14
19 21 22 -8.191481903806015949198637527594631283943255701218008773130484657359465616630051e-14
19 21 23 -1.2365535643838998509140430160778601199930383610632335465767173043738938533853e-15
19 21 24 -1.468056655621796506689737234870427125308816362768389746084580107754430269204713e-14
19 21 25 -4.606192587717035378666662823493879348808241948744141806527621344211931345477989e-14
19 21 26 -2.095811414642384162283611978431823113780222586365809058060813705760365803314996e-14
19 21 27 -7.279882627717952038382392992444125466708310409589914158977974244960941212662364e-14
19 21 28 7.127774365138619137059975428808096542668582731884405139793533903432295099903799e-14
19 21 29 -1.859852691676990092822060859794242311895496594661053093773129166788646505960081e-14
19 21 30 -1.582756248180902329700890273728055487737540448622378840812497406664501130993204e-13
19 21 31 2.413158398694675534428471505007898735041546789850199329251782832712973965305745e-15
19 21 32 2.947523818080486393242739771136053417120160005188439808496143495956401321114316e-14
19 21 33 8.948971240948555149690079076507104282776067100032075565110942260782428684806224e-14
19 22 22 4.040600020540280996362629128530133177143336087600728760974894423669178677076759e-13
19 22 23 -1.049012780107613977147492673696647447903568262358701361317459471628025083647793e-15
19 22 24 5.068997585764580906286080965668539984303677123654639637739713318363249222195363e-15
19 22 25 -2.674541140105713915459871808362632075149148171830582516572353485476963009738087e-15
19 22 26 -1.103804248311785243772546505772707452779280026247691516020651165342354933640443e-13
19 22 27 2.078922553416687379241828708612227440951453286216789247836995162237552268951277e-14
19 22 28 -2.042539975659454273976162764791789176390756135080263968284081854304378748408516e-14
19 22 29 8.572732350579947057036918548097118436802271462994509446088909661691517853492065e-15
19 22 30 -2.200653633828428605508548753809047902754683710386007527263257641936599141312037e-14
19 22 31 -1.918610143962420722554326200029649446142621292266441790442276336078845468373789e-16
19 22 32 2.349927614064540621844354240853852660023087988904359045186791665305447928574616e-15
19 22 33 4.613392933735946751993195550698172549848490869513652207074142788937729494452491e-14
19 23 23 1.37459321598791416125155013952352950672132455167645571229563316537043339421912e-14
19 23 24 -3.212651057619453757215985128855121674144794887872473378789391429545296541640036e-14
19 23 25 8.274560888072513667922271384386063308228762152953501170327672505700385765173168e-15
19 23 26 1.866691944128576890163730818787574989835079529378237170990748817732096012174036e-14
19 23 27 -1.318384549786523151808690524896346306524531205048968229270474325444114617117972e-14
19 23 28 1.870100534955412329128217403578621546212913626426065948202811855180606399762915e-14
19 23 29 -8.448880585006206258860195814504217907450915272713502751147210775762249672395089e-15
19 23 30 -7.127418942303857049382244566167754653465256527148836511039093512218484399673015e-15
19 23 31 -1.249463033524749077065831873915657831921490586772554449564528947796524781843743e-14
19 23 32 2.731043210516927753375254277182151282732271083124688996774183627264868886289078e-14
19 23 33 -3.765342808648075135954850942633119497005801504589307947287986578602258465051487e-14
19 24 24 2.154295393655431898985975752566682080190893474096695838787100098246170410952607e-14
19 24 25 -8.55510068448698674129339852732823153733429347575011666236644488346578205018596e-15
19 24 26 -2.342336666004781621799912450971007654870808587463326357629512219322075465949987e-14
19 24 27 5.34922232554994163288257402968306763272033724125620830458317591537226082420644e-15
19 24 28 -1.225241204801406619760617128801807567439716972399411923321735749596057466960439e-14
19 24 29 6.403398757881344645773029044120206215962430201078108693792748049540967509052648e-15
19 24 30 6.375750623153680534073918910023821435969506374415122594112437881721894132521318e-15
19 24 31 -1.060701337080549158954607589037316298827108534424301093263240401854765697306104e-15
19 24 32 -1.778521279038840872224371904047780055151641180315607566149945253214040420820868e-14
19 24 33 4.484974419691677606636455361194135259742890819755810020822577928538239825068393e-14
19 25 25 2.052394194924698265360966561458238256222820693793607964615289734759481967607921e-14
19 25 26 -4.955552727300355811162288324711747559725317419994386513784660323395093118269328e-14
19 25 27 -6.912035573030029858276321029463876519106209224014732537611161659886868615259702e-15
19 25 28 1.003260315968807321018059966407098041651862590617304476636888828874700083503607e-14
19 25 29 -5.0106209958501049169495182513907352334861568088125784039618539724440804465051e-15
19 25 30 -2.438089529525833066317121000292749834588406492336506617817838528804019412181221e-15
19 25 31 9.255183910096525877078688831031688936965639510041534764081173712899476302850653e-16
19 25 32 -5.223662619015960198956805185718862070690725414629085525998314242055468109584639e-15
19 25 33 8.190778921607469956499069939758212737045315255223626228984238150319758175465825e-14
19 26 26 7.287542004698775199692457149578185026305484376940519329197566154638705941292018e-14
19 26 27 2.132837958727436030027995508500277399498578377149783269592034289210450081137664e-14
19 26 28 -1.08076600561285147126393531884238813867318455891106621498214501311578658573877e-14
19 26 29 1.543807080980499161859641558644902956402886857205430401581646788169774772861548e-15
19 26 30 -4.869067769224515849498714686773455900178096047506913345549032575333613452953177e-15
19 26 31 -3.759536278289355849479183099015391362857675281067348270228501355732767824455768e-17
19 26 32 1.969337212717402887124788641188590523464017723691776109904542023046091989166729e-15
19 26 33 -1.279993913124028729549248494560023320997634931303443710399879864082125205642408e-13
19 27 27 2.726830195673828599973337804718453401513611094940672824631011502165392620859994e-13
19 27 28 -2.418375585265197252091194532521322611314456071178856512762777715786168575398813e-13
19 27 29 6.757096423986570201603530936338096025167598331972586390373033342791448462825099e-14
19 27 30 1.250667607486118279114068360196658385093230172773597232189130789565596572553164e-13
19 27 31 -5.88816926162956480389263184425096263959638997347393142456707836748708849903754e-15
19 27 32 -1.578266119954471438048205474860713433294689072251314487901239112764818353562236e-14
19 27 33 -3.05164284936533315018956692288159196377368796665963138766643691982459604279175e-14
19 28 28 3.343783953813588095235136787832602096548311472954347133557013566383542773392604e-14
19 28 29 -1.64579953502606013547166802313041913796404020685099079175554729577421050795966e-14
19 28 30 -5.478031356852023787379433886498243143173814300078642366109959179307479926617889e-14
19 28 31 1.843678579894311034726542179499641107624157397999288820709231513101375831193231e-15
19 28 32 1.124536415428260075819050489287499619851039874253478192429949853309847433387857e-14
19 28 33 1.598884526717467625862402400523278000292587178108062514055276739305882003338412e-14
19 29 29 6.389002725919988820930842475517652664138972333473987059061700980562158854796034e-15
19 29 30 -2.615861219561492134281785956272809824579233398864430426023200142785296702599126e-14
19 29 31 -1.618181428932187046035589154442574141875134213778844579575473805879656749876671e-15
19 29 32 5.226958988120183819664110433862662612429376495004250274998518248571812000225827e-15
19 29 33 1.249871563935997438750018551781146246395751012738747691183880399932642094500098e-14
19 30 30 2.258016940927210504311426790660469323420758906767874876891496520287028998177731e-14
19 30 31 3.05827924421278763947813308440513038037853213845377698372578952064526867169103e-18
19 30 32 -5.590667623656454786779051506330158395586466729103558490402940966840454855167305e-15
19 30 33 -1.293327689408200701626387521444918188074437497892116226145350508561934320661853e-14
19 31 31 2.639065938879186096162552837139692919375246187982575611120358343152215956504935e-16
19 31 32 -2.719189851690171898564806006986024058897959820845762095807755019524903061481522e-15
19 31 33 1.78208395431171840906258728172272209867695806866552719721033074255913769793729e-14
19 32 32 1.002640899126936603839041793420451285858053146870356123916502202451253736174593e-15
19 32 33 -4.412243760518650462519256161205797058572250204075447764164511798023474619689205e-14
19 33 33 7.790394001556269062216627414797104111659450496624604727936728858284494569676282e-16
20 0 0 12.73556025053133200289008864707579706129166128945500387233100558205311631995904
20 0 1 -37.11788622582530961695049516230708972349173384874690921832283622724941567613821
20 0 2 42.15638841719875701635995487320109766339337284763466152284421640572043706251563
20 0 3 82.22137771323188706745580296579172822659272760566240631749523821768931635781171
20 0 4 -23.62867715116312340622898970051525281717364936863913516073699801130398224328696
20 0 5 -68.6393899317272888463317504966819793152819230149445267565764179557117438276288
20 0 6 -133.4333068544661343887374460251013420314548384462089355645244441501502843408106
20 0 7 6.855562185054296463745991618424549903414044704074011719664483421077136583258184
20 0 8 26.04213006862868252478369552081892182560058523686017791615009553939250515415216
20 0 9 40.94683584391565297606440513386692408485867099721315092019816620031744255128026
20 0 10 77.49801581126637311000755596912372143532713354939963667307604667850303353941644
20 0 11 -0.9725516864961066494884421377425377455432739079090190100821565962249319049485169
20 0 12 -4.473939725868912153596125936108347911799298106844415131876108142050473186044185
20 0 13 -9.856447258577459795595359840419091699726416959978851704179645499972684792542335
20 0 14 -16.57665733952968466845836075014128125183810027248366014613347566094952224584123
20 0 15 -30.16224953213215304919184844948767033413213457760985172103918449306897781216403
20 0 16 0.0521634949485118166867053718135828468930471396594853872157351274397173376672654
20 0 17 0.2943108758463352948244613895853660552394030774903458885473631191832482185538053
20 0 18 0.690442004392741685940115610159673461931934640161932667640026362462738114150429
20 0 19 1.32685752986813630944130517300430111758489119960369822984249352724144936763718
20 0 20 1.250985734695070463411693098837913630044636892272370771089980969256856311873887
20 0 21 2.940227117704264910832443790572240906676027726326605982533550160063758416401107
20 0 22 7.087255149731404814722716358752193056462213673573122244607568486681621327850324
20 1 1 6.184785192696439465336490705780218281585193952736793394827569320131835168760732e-12
20 1 2 -1.43817824081744847938223309156130967112768325881611720398128448314649915183183e-11
20 1 3 -2.178017651092596343601500731192190690807535161305350596310257001591253363964164e-11
20 1 4 1.140291043874449366503218284198071750330273317938215370038953568212820646172152e-11
20 1 5 2.785300856659285949288977746704187061858519132788884327093936206088798027207471e-11
20 1 6 3.852724062435027800060587925971252693640105270580202759692064975101748249817038e-11
20 1 7 -3.994308568173409297412456048481254787715431994867606517722685945517258029976126e-12
20 1 8 -1.378365655961395563455482538474009236800305223229966501114267980291037655835208e-11
20 1 9 -2.186418165559081087844782419003527318915729994484516584408425298028544858569561e-11
20 1 10 -3.009768030905978768937677279923605211276071022280281142136064177927369262301676e-11
20 1 11 6.288826591084340087971196804156374095722239132745886391487038227617799059260568e-13
20 1 12 2.785919436793511196607944589250522046928067243502942900359820964951351326742499e-12
20 1 13 6.361725395237092608023260021865970160960937271208551234631262945063476781571359e-12
20 1 14 7.078778626902533597813095556166998991390587397678527273621757987570040034693388e-12
20 1 15 1.514798714342691251083873664796150198177953841052078132943929212854382638014984e-11
20 1 16 -3.554013197922478812110418314981844447785223550697800119500280934856048114094144e-14
20 1 17 -2.059805751127740047779565052027483740895184962256614901618285854261009725038775e-13
20 1 18 -4.788970540415689291998461756759035922337646096416273238414145037707392845865379e-13
20 1 19 -1.02378765031424388016127748521859418770390140331101744875019017099140264258212e-12
20 1 20 -6.142593233921001264855561747036118392562529761677812067158327517236709908929847e-13
20 1 21 -1.469595270780773212605536713884042965958524784012727039038572689722734991934326e-12
20 1 22 -4.953554275699406325517655066934857942559194075174672169103296279158571098273351e-12
20 2 2 1.829706265325741502862814126182592732076466902251218687687238891169676918480344e-12
20 2 3 -4.385983549357766810070941764089918786689712552273905079263544775658511748426579e-12
20 2 4 -2.381454669287637470655330159204348498422736190092314386758439278132341102019644e-12
20 2 5 3.44191603473254379973006648042106508427138899851677249959587971098114576811891e-12
20 2 6 2.084800201927424127524031032514974348948922442435757424890642050475111600178934e-11
20 2 7 1.091889292460997982968279450956680576910562911765756675311240613550991864992139e-12
20 2 8 -6.024190386901422308290685203743400077449839256917783051170828218056620018241193e-13
20 2 9 -3.060121243404698073092046524201079769786953493476851682281159407463288491946905e-12
20 2 10 -1.423356988950038320339393169027129250448911153035798589294645502823323268675903e-11
20 2 11 -2.076369258349035519015049054891156044321620248655960360753200990178895611142785e-13
20 2 12 -7.133056177895474778060984024791998460674885871372740615111180032522254484633956e-14
20 2 13 6.765057617332782409788230789490555092724048273014467505810709179717111559726303e-13
20 2 14 3.555632262432535658211815860979433221625741548818962722184877574496891326588057e-12
20 2 15 6.062196098112309562554090410245012520693534727398578084014430941796197293275736e-12
20 2 16 1.354226265190701153535708543709483683977191828953743648781614253445338267606817e-14
20 2 17 2.395086373111187765710699497911349565266136609521373223768134967832152820340565e-14
20 2 18 -7.328745198371326294751692932380212128437380233678687867086624309283656336491489e-14
20 2 19 -2.754872887836146427506111002254841167054690895095369889360314744466296378467715e-14
20 2 20 -3.201061219965236045112034253794245433566713074143723630967637808503616790639676e-13
20 2 21 -6.800957552176365562307332248395823214338251093209726383736028767753935280794344e-13
20 2 22 -1.24579607881685647158775847583393095957657987063297628318043626588136534244893e-12
20 3 3 5.155589239768174989501312562394177803107469048066970859733323361598415230847341e-12
20 3 4 1.564733699612561935036505316263066681704250856816772321723505426429814123541214e-13
20 3 5 -8.027564172420160185906975358196680630148357017895754987824963205815919293057167e-12
20 3 6 -2.254314808799102873795159525847979655484953518239937009389725799754367359525413e-11
20 3 7 -1.446944305619223419130686650191711282018821023924474967807085144620124217060151e-13
20 3 8 3.91190816674010312110808564362790085928906376621648233363251170306286321996602e-12
20 3 9 8.868580277234137820396550015664461301111395609475645731898890194257986542253871e-12
20 3 10 1.960656026881288955034080077980274729656144939540304173462657634329104085564832e-11
20 3 11 3.987641289550907200275506028543377227219085819920477077282896703942078673194803e-14
20 3 12 -7.283931739316510001476125352032748996442971535152144903750142113618728403072619e-13
20 3 13 -2.72720601092109798650711126011174244143350249481207093094553583922084525792656e-12
20 3 14 -4.700335123762947684835644629396461814826199854155072208970289858232091791703606e-12
20 3 15 -1.099717805117837340626846575877718381588372066283272088418284597785537294207943e-11
20 3 16 -3.220505292939360269920792122869375606629523507871146660658316613790046727992639e-15
20 3 17 4.125752652848753817968454922098343523396182482567423763030652838402653670997158e-14
20 3 18 2.503821712341329721588272385115137452216569310704978262141815432428837086735867e-13
20 3 19 3.90173104460651220298403118985858371475825041624505447901089305385592886347513e-13
20 3 20 4.450618727826144684677683665313584246854959314934318637982646190479479381407305e-13
20 3 21 1.071136722657766530310372682126334050690672939846076275318037331542387456762374e-12
20 3 22 3.850203585184290609436099550081816145623676930223273516205535697942694134312373e-12
20 4 4 3.730793470061795189363767340941892962279413476859198609896464900978766110754126e-13
20 4 5 -4.918139052854814644897086079138857274479996881284593247442140362881183922491446e-13
20 4 6 2.328090583433322935308545874993668464615978136431352659857801234195854690577642e-12
20 4 7 -3.429340177766370708445255826239713460025888117677902254873572802182492949781659e-13
20 4 8 2.142615638357386264374902035863242509355220485131588469251450928039002960916428e-13
20 4 9 8.058342749697952104814364414505354358453527010831331174447624605223137083730515e-13
20 4 10 -1.47732993500019104221175347877866207569962548480093507068702595896132366360298e-12
20 4 11 9.644263581969356548693971921834612652778604702140900660590806680738075547456882e-14
20 4 12 4.172342790217863118671774998582328633438659793943897387615754943764370854930263e-14
20 4 13 -3.245361561888284826949058817976825599547625483788688806797475518309250790706714e-13
20 4 14 -3.019055416529751133618564392179708236606082266218481628654158877655893144238606e-13
20 4 15 1.428221718702916706607932039305484920162481300682249854626909684104046540205262e-12
20 4 16 -8.230195036838433438366129894986831925495354871602188012465265033025621455405016e-15
20 4 17 -1.502764390322124255819280910687620176298657989106011348533370466068733877745497e-14
20 4 18 2.717803411268949326762663178572944145655824080133755841428045231194805784132844e-14
20 4 19 6.415023109720451226538481910357675369850634474369926753981690859400458163761762e-14
20 4 20 6.857998746916453681242558042073443439069490643365935258031323231395028819547502e-14
20 4 21 -1.32188842731060374442453798888317975633558363852247188330159611642373757885507e-14
20 4 22 -1.036174959574114877075120856876783849090754620806948338265105700338397686195783e-12
20 5 5 5.283009897228958068252421389040514854614379615365509552910938183222609562740174e-13
20 5 6 -4.544173733146199387004725850559145230332357269594816156587137338344398962282558e-12
20 5 7 -1.924665923854191314340639648092865984833813686629229896124349426240752013040316e-15
20 5 8 -3.076670596804929030794345118456675753503057364680389613329469675452932277682064e-13
20 5 9 -1.727382782364291488106369798630698842479056322962181357725482633034545414189351e-12
20 5 10 3.657067674980185672745170992206634870016802689191557286459708586374850005324186e-12
20 5 11 1.512829386703783133812553729600288238131875922672622796532474278959948822039765e-15
20 5 12 4.20937097107595005833819378060567478849624900136433962755466301027287953550728e-14
20 5 13 7.278764996804660189315836333966791789158185778266537364589131594424593400353192e-13
20 5 14 -1.427035401816427588241605821031264536178214159058687059124072439081213166843074e-12
20 5 15 -1.284243958946867569245708778096102386565068839447186222849301717962789803086616e-12
20 5 16 -2.539568625508922831531262091968886101820875243244446657817552866506485625567277e-16
20 5 17 -9.779548304184660654823507701784530751856931706828992214284531678822037521725742e-16
20 5 18 -8.013560692593934306515605230695641019371579621501342736235976696528620525581894e-14
20 5 19 -1.298558142376630877305261262819082181844611937763464449071476126505465302375748e-13
20 5 20 2.376591405060928102956345554703854081546546704105317677464843428646790340631476e-13
20 5 21 4.315287177863293689260179156802179896392307202147882177632760800966892382554803e-14
20 5 22 8.883831474956974101408739981774150825979106502523666182204636557616989920679838e-13
20 6 6 5.528939631057917536581473592642392244850788359493454871548471132752611059434933e-12
20 6 7 -2.938756209565338417283785934876482451946809226642306264612148664346427646061724e-15
20 6 8 1.670184438735778448594441826094311854191115892173480123782877338139618265351314e-13
20 6 9 -3.616030984945186924882843429262206754228642846896242663989424327565637324946092e-13
20 6 10 -5.341833212086188577585037332035999197462050358993076566425249741341979347677662e-12
20 6 11 1.431756042754433154484418036194994095705325808075092590245301155947800207788099e-15
20 6 12 -7.913388241073007341819120895804130232391757846651611634335169298492294704062608e-14
20 6 13 9.639552052461884130278754474542855496454305098915761912156122019739451602970629e-14
20 6 14 9.80248905866709590162504370501660332418549034996665231342295636084023234916175e-13
20 6 15 3.885721459668962814756030967725075276909854435149457166696055000117311003355438e-12
20 6 16 -1.586171805841755144987345534053240138902496215170726887771265331678205584051808e-16
20 6 17 8.604623205358890436534447039761751143172745906774557652500092548309629747659906e-15
20 6 18 1.327232658281480823117291718292637386494659636883498655213635987823664832694806e-15
20 6 19 -2.901518832118590396436139037305657322752382665850878161835480936090796674538382e-14
20 6 20 -3.258630961246667919571486137847320138132615925816302701201039441318904556392934e-14
20 6 21 -4.592825591157050079572245407156276821897270054471653292420164602404895513909894e-13
20 6 22 -1.232202705722185048629040438095645898099695062374097460082878323928791737629914e-12
20 7 7 5.827330796807137706348043663287944927285209262889756675505196676553236851686673e-14
20 7 8 -3.444261835559341250753792403249497007374023023129790697385744959370669820957431e-13
20 7 9 6.033955131376136013353272667214941263035721786212757496691271709987554722006611e-13
20 7 10 1.23897110210735147785651948417955977704295939997709165256611213556156041700324e-13
20 7 11 -3.23422643966051557107661661129639547099090044894320104524898914611701265954158e-14
20 7 12 1.655543093049373744659592624972650555716020565933696464788415063861170095191767e-13
20 7 13 -1.556673981478020922386844007183393473893690897063461838282512587255838896497698e-13
20 7 14 3.570579716621968435930988114132353927160061739933470042506774850204437699017919e-13
20 7 15 -5.145716373016407411387169185685716625370671055457495907962893509772941863310195e-13
20 7 16 4.356210486293911671468208033832225163377008023701498083705815388200539972407767e-15
20 7 17 -2.251383795886949002602512170462375104754915339007917539765417309830565872434681e-14
20 7 18 2.477301380542000141819792654837085825649287704696653736813750793668021553613147e-14
20 7 19 -9.784253833887776832833962489872177862197234995903342636114978169481141813975649e-16
20 7 20 -8.860584045996285196545862169535428306960355764040577417036607265858695632710661e-14
20 7 21 4.584623818796215983173023216458569527819224210868216761573656578523279164440386e-14
20 7 22 1.543209923545207842950694721968779679942165057181012846787172436103521123269381e-13
20 8 8 5.107029693885057172237404945948538864344736750533416502361875420285409788072649e-13
20 8 9 -1.113793278446415455163194978398638492941771141367817100793191903435662109228644e-12
20 8 10 -2.836551067961762277114474310543276969120909835505276720463419146667358031252299e-13
20 8 11 -7.513517693327216931721069457895718669142093570663383781104957256709340585837395e-17
20 8 12 -2.715166465917503439095903930708185200926800227030067632808802199051180431846673e-13
20 8 13 3.489925041537573567133179879313477411452687391567415701029992323261176170533889e-13
20 8 14 -1.461278884525052072713831306231315819692644776712797547702488536308892514081636e-12
20 8 15 2.030620879713426393592647474513228104548621528216207421204938638623976721951943e-12
20 8 16 5.762317196667030588041241181522029680774194459930842278459491633974045967042562e-17
20 8 17 3.083234425286866327279198364111627029306662304840728637200971677480264333260985e-14
20 8 18 1.533726485516088779447206588937484052187911025999905953202764186327900310408255e-14
20 8 19 -1.471554748656010712948096468562798150581656909573747310284645464991458768662464e-13
20 8 20 2.903738517961348366856326295110541580799419335443181337420042644289641119320137e-13
20 8 21 -2.47617683762508390771771308728703749365264014968568788089780482371465757633457e-14
20 8 22 -1.458339135980504332429382328693130528612039138739128115071919792275679919986349e-12
20 9 9 3.675922151143937699350533942292907118731254276555795487638318565090525639319986e-13
20 9 10 -6.873246803715015474698373132347305241504227703205501273688286307408475953343002e-13
20 9 11 -1.199606367818402783158906290533847718308707112863181164612225046297946647434749e-15
20 9 12 2.325462278098241080853708998151250858110199521664502907101291393169088503332801e-14
20 9 13 -2.696562045313428411792808909954448573110873281120671031477083392717394681819128e-13
20 9 14 2.550629134560148790529158139121198289608240692282754811675352591441784925473888e-13
20 9 15 8.412848109111086997977141949087467071657435129073611319743543234358838300643348e-13
20 9 16 3.437343644206541966382920493175957119032350673904750115103323245979702304902727e-16
20 9 17 -5.734262793172871015247152590115703928202374813378822346779928094653730489143859e-15
20 9 18 4.851705030078361782207878768239297921742155972824934756159691586308990384609828e-14
20 9 19 4.571806231509808563974546477352058433494019349427088527391765132901146736887725e-14
20 9 20 -9.695909095966259781804890502572414604876707065859600712171095178143650103111983e-14
20 9 21 5.517786853178627277155138589448252769305735874391067033002891647843154822590864e-14
20 9 22 -1.200295588677790601700865961292053289684840152063073877374881506228113418465318e-12
20 10 10 9.949277271399951500874904595087406609252344414648343157408934281516499421665869e-13
20 10 11 3.120197762606289597691838820742122155540980443153014563699157933082671373062128e-16
20 10 12 -4.086766690339440652915519325610234315992188518875640764193074815913816164424542e-15
20 10 13 5.946635576957104371619956557833610705174011896878638940021841977041081460095196e-15
20 10 14 -6.28481507727070992753242196044360907264143095422330900231648012940369150470215e-13
20 10 15 -1.165076250626644536087603318415434600672896833542853351526116136775872698550782e-12
20 10 16 -8.841048217801979514976290799026702596608545014292407843241940526631927034767666e-17
20 10 17 1.4342328933236626830673028100807432949302306431712684582682183129774969651535e-15
20 10 18 -3.554329334527881782443256173213653207668122646719923286253330140114010205444534e-15
20 10 19 1.757613348182741550293571440262521052045086917837401088114988781285260566276991e-15
20 10 20 6.88241357143463102118705240434583297996623532833288787000920101227244036064822e-14
20 10 21 3.014449750471547460083142978040527525907055301191592829054588516717354887492918e-13
20 10 22 1.121217361633569387498323135277454928445612829433705566187482400518725214119595e-13
20 11 11 8.459440661138917146814470252986647679688168900493084248935730648245325923654378e-15
20 11 12 -8.237259855716501799062057606834294176178780437252873436435854257945627168973851e-14
20 11 13 7.629745191852294816180683360895984222474524086477950285252774495257926586669566e-14
20 11 14 6.209789865974945313914462092921037387554526462763232517303054111102429043431185e-13
20 11 15 -6.389766762653831530729442019684533836408817116256440267244790513409086438311764e-13
20 11 16 -2.405236107698948038711551414202240006124212572619846067817110553447381774401989e-15
20 11 17 2.598794086587781384435124313295342393418619554176950650024364420270291111642358e-14
20 11 18 -4.146359761626557542212056354029268271595585713437628581521238132894161580261509e-14
20 11 19 3.443354383771001495060527258200555664636702770974076812126682173332183915675747e-14
20 11 20 -1.217982154411520742958513890072499405674404691093804609417931953610763844034992e-13
20 11 21 -1.255903403079703788863710994938789140985781895642748970809308863267192586016812e-14
20 11 22 5.092133482902003087133549388143549072743892380801075396528900129617942856887305e-13
20 12 12 6.434143234180642306920840126668005672351194615113431975315920563586320340630451e-14
20 12 13 -6.654239316641354248755359088253665458289137857105531824114432884649294099695132e-14
20 12 14 -1.135947942851033960306261828393720445570343514629743415666086345925014518234388e-12
20 12 15 1.207256670261818724838053542809869735648063775885675294392625053620819876336616e-12
20 12 16 2.560386635503000555649078726884501878919136437627713403355389188521918670307993e-17
20 12 17 -1.513731476463635708073117828550522498715370429441297725078978755578670048302113e-14
20 12 18 -4.07376106219346561748393241910403252859424720750985540185949722368743759926084e-15
20 12 19 4.087487742241047916070863218375746267052126960065478894650391368262657106469488e-14
20 12 20 2.252049593684484073022021489440120714110449524584084520174337752195953284266189e-13
20 12 21 2.766249918311624877710670087154170238495626836373597241904390072265866077576622e-14
20 12 22 -1.013511859441471141953742634731204459481745777792168923263199425037422419723664e-12
20 13 13 5.583516486680580700227557573900303089781588304466560028642615215065478434550036e-14
20 13 14 -1.897871113126534630530375809244422748053247534918428972906852934149772599118497e-13
20 13 15 6.91527911203295387843359306164960387007148839069292837606063287875541818894422e-14
20 13 16 -7.59635898479578066286579681851934107862151945434150727779103819477409457092283e-18
20 13 17 2.373121788638795259748344057625032291130764661599835383736553933519194833939655e-16
20 13 18 -1.137237049503620139789162424523005213359934211282580504578643265151484712699907e-14
20 13 19 -3.832895664253244236212084083357205852133287988074791206671163374146399863962307e-14
20 13 20 3.214422521370923739057171760624481418952999114494226310986191889422121765581001e-14
20 13 21 5.7247887933313681609341784350086131639532700476908553829186721977375812281858e-14
20 13 22 -2.439522135892414783891873374679983961248504565792978580367927587320375087005949e-13
20 14 14 5.925250106371701849834992925341203130776593306547849779873867239728680920654864e-13
20 14 15 -7.072457085875366801740187082280723891333142866565413933768816318696190442746316e-13
20 14 16 5.225935562164923004336369397940990525873386486531859501170070616914646061719347e-17
20 14 17 -2.423848048008692855811281082071478298503885706460661946625538344190038510494735e-15
20 14 18 1.630020968018902114351228908667976409188099781945440323558095642600511584386557e-14
20 14 19 -3.094236620482403900887556391967381194654796413214609245864764665079215968075529e-14
20 14 20 -1.583858194838183893904867967057727542289760913853584563651291251631431429771337e-13
20 14 21 5.994590989513391348603591662780316154368036821491552106526798831791230052312335e-14
20 14 22 4.179957783050652182838083673247319369255845781377409532319706190241003201013557e-13
20 15 15 2.934053359449027164740511766182191446979867023599636732625866846840639778899298e-13
20 15 16 1.797815589667654864275301992769414802446851594319381207805890288911324848300381e-17
20 15 17 -1.160309304364157828924151062363234824323326869941947656682941056988660959212623e-15
20 15 18 7.92031115025270453149433831739337659551084550945644927820713549795640669948146e-15
20 15 19 -1.590837169358175573251441138592339119773855290544666426469373797871200669993368e-14
20 15 20 7.240201233513182940894759304274608896346865770635885673280379473903620850538047e-15
20 15 21 -5.835627758197383486057144393989174409595051956359979802578387874186794945366136e-14
20 15 22 -3.92209847856967133801046315134643208719403764413179584285757992621694846217099e-13
20 16 16 3.43385293740063714189548755233470378965797202003925800176036708139258250439617e-16
20 16 17 -9.183491343862234700946515965295458851251970433638347490523476893324998586794351e-15
20 16 18 4.110349370206068161696065823430692813358089802176962770806310691054421930281521e-14
20 16 19 -6.432361964317499791781354592072895073015374792436888952122135104879365769162134e-14
20 16 20 3.110038555077926193001496243438123836402142286427499872096734185679662831705991e-14
20 16 21 -3.617617609327470730044408674719464597138765299894283999699606970601501783925363e-14
20 16 22 1.064198679870354108998988022871339875897137680224792251239693016200825756383209e-13
20 17 17 5.498162090768955618799254464676994399166751565698682693930999399266668821331205e-15
20 17 18 -4.536043217642980741606478096466017735264478419715299475560070396035702653863337e-14
20 17 19 7.384921558619465427633688215657383367300075084298028942806803359066382655696722e-14
20 17 20 -5.482304376209640426393460728160570769224608067588100596440620808413202006056158e-14
20 17 21 1.075645409096501723419265976682519636522988291686927956084290224773845533968715e-13
20 17 22 -4.260643244793643107906444985947191103403382400618183683132111781124843520015912e-13
20 18 18 2.60404343078035504981563177224397621279846749631685787883042635901850184764749e-14
20 18 19 -7.811454453029169570286232213975961324017310341433428843092249655532686497092454e-14
20 18 20 -1.332187115647699551169923866722280432987222040680984778195084275005639834957397e-13
20 18 21 2.749358811575218853670183141405475427383701106376435669856172564539351886881887e-13
20 18 22 -1.176782168258939838216795524257822075027049440128247570187330031308830049644424e-12
20 19 19 2.150400153988160489851036679888401909729149046008961516598443993845308552108032e-14
20 19 20 -1.745926911331490082108114062698663375913045141615811145238227040758017454943638e-14
20 19 21 -8.736178527796056104259671728004479954529846388085433072149588620014813601030107e-14
20 19 22 5.684881929475831540151111847089783231598900824174370473344621939083771745761153e-13
20 20 20 3.814030416604245374247422889276284529339667109123855687547496155267411489979676e-14
20 20 21 -1.423616013559755179481890099541905653501981098785439569075615310946918822456422e-13
20 20 22 7.315462423522015414661074975970075715441120394414297126206500261891755414040926e-13
20 21 21 3.763777411629423878541266036427618223852997265523476483829855588892228460770192e-14
20 21 22 -5.180300752569059693389940064941742020216276627853841483545648462256166036984028e-13
20 22 22 3.912625830016709448330544185434832965612083054763461375188217103995445666289839e-22
21 0 0 15.91490852720219058083322053115886318588184810024041794681741405906138117399465
21 0 1 -19.50825347679260660549403350875363553542278444370578616014678412115100799193406
21 0 2 8.935276367893380951453190414205449550257116864981048774938413930145865407587395
21 0 3 7.783507317360410897151748095319726645679342311118862679002363494746674744149689
21 0 4 -1.615392588207124092050993287709007434742541249766172955100270323915169925342455
21 0 5 0.727108756860045971576904394027678016915645814935085985810572537088420247837427
21 0 6 26.8263255580874619092466232048086720229142880543777756147344419750336374539217
21 0 7 -0.08303135657368271573045806621068095060233170850332208604839850488657460590821936
21 0 8 0.3270564971741524787898420421500326174598870255878163421534699770896003596091253
21 0 9 -2.931148758750016048528751088667467550712214523286422819612821249048107421249771
21 0 10 -13.25598275477866349495192962282510227943958438066901600112223017792568449945746
21 0 11 0.03048379371278968679378439528065977693668409432170436232083926359265775890740148
21 0 12 -0.04814059324311140972977698241581700109230204279115826788341669614609764009524254
21 0 13 0.2154579294429341928505124775536577658865435634067484559311602974992070242462678
21 0 14 0.9115293017735043795174942329371742018873693776689910686708733175794150700679103
21 0 15 3.315824097028451056923265663971079127806248179261148121407411299205795909792995
21 1 1 1.117071371687614198775488098828171464653650015006964302592881680260727310658594e-11
21 1 2 -1.242786381351322774704500481463059517409287540902320096513885364513152213066104e-11
21 1 3 -3.778102205519335334339786861667514062817998973349503054527705141201816765273898e-11
21 1 4 5.202153682643188688813538810810325984489404884849785782821639327619994907476445e-12
21 1 5 2.317212863283072094197305553474353297560212286594064213871699014093537815568129e-11
21 1 6 7.855236279803696403330358463938762613797256449435071952044375852239107655444347e-11
21 1 7 -1.09710310482256868856668519545469637092738848357651529572272591273764701368955e-12
21 1 8 -4.06495162128859114821644252063657076998188081245193112487657561808116522032894e-12
21 1 9 -9.686060222032234837332514250926762595583072382195869679100130422622866351620452e-12
21 1 10 -3.018746398063331143698886326000847313740524354456188998787801935039035516021697e-11
21 1 11 8.645559450517421762021936880307864360757856154250406824760439958918360862740686e-14
21 1 12 2.62544935197270312942801185626338816510455997671159720321146513899423645603014e-13
21 1 13 7.745691104978607340697938356772966696669319570415330322385969806390483822659704e-13
21 1 14 2.490960080300859547443166789659198404144492993365775729969236989419097478218682e-12
21 1 15 6.059970637267549173848019164639744553726966597117202050320438102117363382640367e-12
21 2 2 4.727152834139248389320322864681040605596295448280985961084136126184848529561042e-12
21 2 3 -6.101389986641924558214454956821449623712089128124329292715602871809229408187562e-12
21 2 4 -3.919828781528947862734298247191913093822215682024026159172926225673899062200899e-12
21 2 5 5.949297681575377234628427698761482400968935114119944194599614663871843323832355e-13
21 2 6 1.945878012013048082757213378602529232001310548222529035212404626741468293681062e-11
21 2 7 1.064373276066133606806745531390059762905662758100707742595809635571069851273571e-12
21 2 8 5.671393289126323065222549246365919618589464893225474653608088930312027223565553e-13
21 2 9 5.727146820542313529325880524204202121390542645647671504673513843611956796481819e-13
21 2 10 -5.923313628868933508571476080065845354461931220342955067770950534625000624340284e-12
21 2 11 -9.227452435164450551855656554487896134465327291418094367753006938034696468419082e-14
21 2 12 -9.748983635529628485666946466349981832380467414572465997218761586407175702071028e-14
21 2 13 -1.37190461678406235067476902045082214501822437676306457128344228454871545553977e-13
21 2 14 4.487294137225953565531724196388821376635142140878150627166471992363092946690157e-13
21 2 15 9.291979142655440185849568811207990037271959358752788257439752543993589696812721e-13
21 3 3 2.07140356980566367604568922112654393945092399638660190375398531592183804296681e-12
21 3 4 1.682552215204836446484608405457696832720962074641173312285126463519726638101663e-13
21 3 5 -2.270760343480336910375116350434733888216151705598063269174284774662280427214996e-12
21 3 6 -3.477109791323766402130865795172487439817936161171694426116053858162838955267649e-12
21 3 7 -8.44519887612698105252998639176403634167839317922817610539302078637881997807783e-14
21 3 8 5.900967944290421347433707568707996692445293287252127289793087505290505520466644e-13
21 3 9 1.250039691818010412292571035014264285835131150322477587758089308804704052110705e-12
21 3 10 2.259276457102223686272624662304803725895172962356444876702700693245310277248704e-12
21 3 11 1.048795198343240240485690780905700720364470373117967567161476715681153422304724e-14
21 3 12 -4.770569686669514925318561299688031328751014147087003386998857845163603909482119e-14
21 3 13 -1.318364727250992065767470971930782228312369747336109431927762674619304678768173e-13
21 3 14 -3.02485847739455965468612042970523700713451417753844416059240357369507256308099e-13
21 3 15 -5.363370251258311992838836558252566852151551719714735767709808011956750847967995e-13
21 4 4 6.749344457221463165298419344692955165387188555208607392172513605851268204195252e-13
21 4 5 -1.178551626540249990597869857822374811750632933332865119752789898967309498635865e-12
21 4 6 5.036180307268053456686408891516034534056511329156359648450905064624200281957514e-12
21 4 7 -3.553132816078915426921491780328547202943013144630039847455652051862807663452242e-13
21 4 8 -2.942736018036426339144922493989612016915683375556625990575458629505578956890574e-14
21 4 9 2.002445221485317181814290696574210049971573513308314276128890644638128229718595e-12
21 4 10 -1.568411771289920928185122954571104094385000362531040044185872270062463701331644e-12
21 4 11 4.131510737811312835418849814053087887714182533742658986124151316312587218762587e-14
21 4 12 7.449397865100058202347843283799208380220234270875339988268403470564932579822232e-14
21 4 13 -2.947392211596911830084269513016653852293039262335160769755812340294818578628323e-13
21 4 14 3.314852846815293654809371802274198923390109602603010545996764894457159172711488e-13
21 4 15 5.960313282027163150449977196465937207495745272502698834138520966758824986773273e-14
21 5 5 8.577951533820268002875122756727634671293258415199920515732891839698370933833305e-13
21 5 6 -6.57390038224791408113187692055449940865753078348381938246604161684904402583097e-12
21 5 7 1.946552691175794558533115938114070367181380690903001408364938657728573315396534e-14
21 5 8 -6.65295528466191009457297260965995805059470538942654551703238142004010734121925e-13
21 5 9 -3.622615414496259372128908917568425809217133989328941580888935855812540983278007e-13
21 5 10 2.520687802429750084925991330868361360273939947000627070119538051415234761176905e-12
21 5 11 -3.007950655026069579759637438664428870146410521217315223200358999143918303438506e-15
21 5 12 8.0381450639229698817690443257215421824450149811387211908981305454704261263236e-14
21 5 13 1.124277064967231466384100642748288717789567498211967254023230708860645841685698e-13
21 5 14 1.147653077547935563698638999571195168836672126673039364572608295243012893639119e-14
21 5 15 -7.262322380925995604995659907856360407316848731665563538637371828919789288000011e-13
21 6 6 3.238566689757177721910016854353321228154815839228296687440336611284527336218134e-12
21 6 7 -2.256897160726978685220610581042709903962483704998929375195874710933780546832569e-15
21 6 8 -2.265989374689675187060580390479989454484096323581032952475709212227862596029569e-14
21 6 9 2.347313230447615836634041462950618789398057330233865059532437382750499062904199e-13
21 6 10 -2.064510296998779387116639328498963394664530436897099646865895019880772326101225e-12
21 6 11 2.940797870674206380702198552180496206318642292733741253988011949990311792881749e-16
21 6 12 5.089654147674281623419083619383450033928932843998020113534150210837502786193252e-15
21 6 13 -4.618119416394139067083729682917374002832854071170203933768298940188218101842839e-14
21 6 14 3.380645978517228594242597612487940113713360354760872603748566883474610791705043e-13
21 6 15 4.571879013225855470891128244242974605590679170711665669077925847482921045063956e-13
21 7 7 1.382994734777971090805611047410858906316712373073342878134397846556639525418415e-13
21 7 8 -7.398148336324563976491808142467778446444219713057762502163366406130549108338362e-13
21 7 9 1.416111374238514423729161605344139370981271578387866491262891025525565719718492e-12
21 7 10 -1.108401794078616568675798091860189400846422190552123159782572277743449205823059e-14
21 7 11 -2.69018688690647467460873552717683175414777451662486140950391952637730760464465e-14
21 7 12 1.098605362584410984089857813991418763172053806301639947058064208305280876635394e-13
21 7 13 -1.344621751793016419414055902251634912743317944311680925343429009613207774649031e-13
21 7 14 4.396789810794667843182056487750472059430966439701489907857514874731189391960703e-13
21 7 15 -4.077086386821760857932850365949985481416562913624458368273534369424218692894446e-13
21 8 8 2.183875670252972381331329609666100930008606613692804259854862675637448467365434e-13
21 8 9 -7.459486491602228796286768795127052510914822040834517563426099383200293186279891e-13
21 8 10 2.636323502329120570319467132207759570542733593646565705819686121329829457203127e-13
21 8 11 5.190748319694965702867866809309466491287022423609883311510318967476285157032587e-16
21 8 12 -6.365103161810640361045464754254133369573639398188094574900997402223145267818556e-14
21 8 13 1.333184119952214132259852924579905010981164374431492206469829248405493861913577e-13
21 8 14 -2.296518303329811148682327554300643750502681360900188297796820892641920102010297e-14
21 8 15 -8.818010468457292546594018782058915311147254222234814335016084810174103071159237e-14
21 9 9 6.354201404082907644049763772822729617140173116986385715713012447642654702962392e-13
21 9 10 -7.299230060119021547778240473380004148994438358517534278922264286214061268936112e-13
21 9 11 -1.845585538117988577651503031924192228775998614893056932509546396079352940474271e-15
21 9 12 1.958217013878349540908811799821248415653241467309866278616848287559234000575839e-14
21 9 13 -1.674421778135899143696630155355479446823179027927478000698953741390843687959473e-13
21 9 14 3.197755170933896561769437714265997577451153919654365984070311435404893068673485e-14
21 9 15 3.3977499015390217957665663798693378810412861040096698728447898255053909720807e-13
21 10 10 2.867708680404560039344842946046838895128319700662358811458029914804065429024861e-13
21 10 11 7.986018691066236337242749038675108256850650748795427658170552489859629193495198e-17
21 10 12 -3.779432796190003860213062181746356895773447971949245884883860963116321071660449e-15
21 10 13 3.958418943634219323890924378729721914398428851371151465924657999076244992136174e-16
21 10 14 1.298874176604154798114858757434036949140962028812625927074404320689494739838903e-14
21 10 15 -2.168643450245594147377241882996271426997915041124022322103977613898023872793405e-13
21 11 11 1.007673066999933826989007395065578054621746274498055013591700035693266005276658e-14
21 11 12 -8.130616233114514899615788809052143511242080555783496403955389257883874451978157e-14
21 11 13 5.34555741750636576344093190156778279728930492837487578989927797931363839529239e-14
21 11 14 5.697357179331247282103873699067527977513873740449023606826344059394905774469877e-13
21 11 15 -5.34968944825538131739229310265835835466037204831235523976430469950847160341805e-13
21 12 12 3.267736327638125924325477051030212330018433136803807231203231565573293070650922e-14
21 12 13 -2.046960862096715016600351116159479440916019980778621249217949076170906269968878e-14
21 12 14 -4.885092946633774594363583935741927319312031442566261631180337171032826980618377e-13
21 12 15 4.80858459456407007595484316965000444504481404489292008201585786189093111359642e-13
21 13 13 2.912231440131784468217926187087078914831175045449789875093162937064681473740529e-14
21 13 14 -1.490494824803519702585742727992373192021292998831746054399081474529700646267357e-13
21 13 15 8.326748716875041919615609129889081891064894910092914282993921721420576408453161e-14
21 14 14 1.088313456634023246817381821763728500276705574101009253311830042565372522337047e-13
21 14 15 -1.935141700707240616158715077113053394941046981475808179418010482964664274443796e-13
21 15 15 2.593263111718933520381930558531776462306361057681334417351757678582990485492887e-24
22 0 0 5.499769013796565255667179062998384883268006360715258646342903837895746498962378e-12
22 0 1 -4.370056735674606154005210207876308602007981263714075235875567578479541166461351e-12
22 0 2 1.153322170369913224176264960650263470599998764280989197190959298085553148669367e-12
22 0 3 1.874164627892736930217441727314256137678333244596298675338078576340977286576161e-12
22 0 4 -1.0447852460456971014340765598080727554424857535563833712192375301952767716781e-13
22 0 5 -1.834747783302334189071283126219747195449644005647668368371244521097141887995644e-13
22 0 6 -7.069937881671603685450702573899405588312162458469853991680541890455138290635293e-13
22 1 1 4.844242413410501702001783653350936579994623760460527189699038325033947596872913e-13
22 1 2 -2.734429857679499659700469453802105797496864259746934016973363592069188076087976e-13
22 1 3 -4.218636192118815304991971066061961202231260799186677228287360919063005013434703e-13
22 1 4 3.587264257112676284152510280450123557411454354265860440525112915563361263008273e-14
22 1 5 8.576915299170598611987104725860858297745595950741923857184796828352672987844678e-14
22 1 6 -2.106714923015505255708329736907233881943348070683573875485468171421101488684203e-13
22 2 2 1.49873225800080803690761059681648655540927744658291799728965068244500845402759e-13
22 2 3 -4.962802773044511140354231985386830304334674700652447743458292090536308560129265e-13
22 2 4 -4.045398346391261437452618412903999347461918067878236380874470767747210870917973e-14
22 2 5 9.630693383225732984496165611859348325254194995537912264730975306774624239688157e-14
22 2 6 1.94949484418364741117535185279547558572374767892062143468232693594993596870202e-13
22 3 3 2.684463275803068668166527546327459277562737053587854132520186616066497975969054e-13
22 3 4 -1.145373533708242220135159258947816241724938147768423557393706744945466246166594e-15
22 3 5 -6.207397071083137172078215734343868066909376080140630653335274551496177626528561e-14
22 3 6 -6.734098853272563097277691639623453686157149008077694640064061666814143075158855e-14
22 4 4 1.237975859621071620991358013259555827249451087768657040910500328613812311332622e-14
22 4 5 -4.254357690736640237838398635143593567070748852723660043332239515514974978565272e-14
22 4 6 3.050982784527124458918721197496493590119341070952421745804656000431230698021135e-13
22 5 5 4.591278988679859914167350407092752649790679699253023738134895041542021449822757e-15
22 5 6 -7.640235039339359595193230451629494627986348151834260477362722922097724781113075e-13
22 6 6 1.294543966939300586812476801700249384685791990755371024836531260539610305597355e-17
23 0 0 3.313756378498069652600410653925300997977248690581459043167953823199125285280918e-12
23 0 1 -1.70740132623679614562439090914627831101243782648643435469005226041052040973298e-12
23 0 2 1.913752044744866051714933918847096932500491362223054292165315387624149016393806e-13
23 0 3 4.119290290714193995271547552897157649120284898334906882704709948587031935068361e-13
23 1 1 4.468528205930505589703064094100763149465570622787210830020338162604407873429112e-13
23 1 2 -1.017440662156659651867667572671996946864702966028445652124029339003606031623487e-13
23 1 3 -1.589862283392455237594844572948236981207024765862529053603479714628872957678757e-13
23 2 2 1.122601114888264358952482110146204777296595796436111099659663016539220347529464e-13
23 2 3 -3.252903891163279337053320232197932006263123617703315865104771975100096820743195e-13
23 3 3 1.243401740930385617253080047069400899606069178390545840631801267586116521645461e-19
24 0 0 27.78919288258261132840800628633566044285790947355386915608756236545224198600353
24 0 1 -55.88490233932699062121007855127440197845655758316670983887602947926731032113421
24 0 2 31.29835041697837071135235061391629129364178195292572809835784489750827263448009
24 0 3 65.39892337584376712968116075790372140389896647745253737873375748118411594347328
24 0 4 -6.007853638956444097373006307107811497286453863072873739393192334093813585390841
24 0 5 -21.16094106555227191868081685539066552303377256442485852846485889549208042956939
24 0 6 -36.72508357470951137546651379490832105449872371136529341698125544830679565662704
24 0 7 0.3426142866940779300023408820165111174671392423168612559610144499204963856240312
24 0 8 1.90662845383040198386673804837999043120694623557266356019699042787528436407593
24 0 9 3.125140945756336148551395195460015551122991642919993407687877443625302012512813
24 0 10 4.428596164959646548825514311017635473733658385090580180285248158591345627751655
24 0 11 30.13330523135146685070935486768902756773531527456486249376367364721187484899056
24 0 12 -24.02090440112492810964507021880023875491295115421781775151818105861618782537503
24 0 13 5.571674133720500369730601321088320630624861741986231684675138710948154782613601
24 0 14 11.32082375429490623369489195658400495328364863720712548116293775516253065957699
24 0 15 -0.3780436565159881594286955276759301933864772158335994491481303607232552446073929
24 0 16 -1.230889663919869039909229784002059994237270804613643721955677221446259913203324
24 0 17 -1.60469434600484028691382934926216412168229303661519392090988696458042749059066
24 1 1 1.707255886769087701722461684499075236819919240675680897388683106427100122578381e-11
24 1 2 -1.318708382062862286224984422332318222027173609524052208715115421258999692488099e-11
24 1 3 -3.13897809023396624621095519611614141779407310389876741232032059106306480601945e-11
24 1 4 3.626828148787448564303561394827503675578187258565341510052321155391489521682833e-12
24 1 5 1.075011472498299153740918912356906421098521407872570252339440215173965885040002e-11
24 1 6 9.056169795805612016840333482740731900307125621699981340102953334871133339554696e-12
24 1 7 -3.56334541543566648319429589821108801807272104586831742649317117236930420406852e-13
24 1 8 -9.322057646532994233646610316625949445790248675713210615219916056631880979081778e-13
24 1 9 -1.628363674162578017950160607530284075501807056811072741380975276904638990852051e-12
24 1 10 -7.74657420543562277463053123759499688990504909601106743263520110764031221818791e-13
24 1 11 -3.205450947505793389886160413435156769576118250085672090486391830077301788090222e-11
24 1 12 2.69259645134194765750711911613428277817933131486604740649108691839269553891914e-11
24 1 13 -7.919613726732107893653209544642696721969192660809134666839317694129640146594354e-12
24 1 14 -9.702622985314414327464891779565228719526687106661093302068973160367404084001661e-12
24 1 15 7.691024911793800832231493837965498176966815820795957056522684860668833331382613e-13
24 1 16 9.376668234936965760237235835388892497339059900211462456850216854304955365668636e-13
24 1 17 1.652303845058175138797834705174504924550135825108002334439187438219788077249776e-12
24 2 2 2.114822305253512476496902594145470572442444296858580972718437472639885088696404e-12
24 2 3 5.260946871716240429281132209690582403739244671841454190255897411106252808408915e-14
24 2 4 -1.023968173987646157191161178391709211917334445103183144034502327548496731861323e-12
24 2 5 -1.167266638790685172784578641731685389520589332105438630143008018635536674017533e-12
24 2 6 -2.09222321216554883724636758159706282301541044264977078110867579576846218641527e-12
24 2 7 1.028960710438432779423927656917620973082948302931681998025373422968435866687859e-13
24 2 8 2.798156415017742853417786483961307238135878984148476594487146284069022003593392e-13
24 2 9 2.824201979973593350732803050928157033559482092710952726468127301088715681573312e-13
24 2 10 6.436989739134951844741113416604337264411699447450160670974440665714965236586804e-13
24 2 11 -1.603603450556295705014897233696683326366845118737762643126394000011218139991278e-12
24 2 12 -1.238133525294048377741655441375694822767849354092411559168940391224141625730561e-13
24 2 13 2.652631571454785660760843686825015419981825272542464876175002422860581785296254e-13
24 2 14 1.311275885762522408140649662455353809521372550176031722758339616780285612350004e-12
24 2 15 -2.162968955131068460763349474514301457079462622703965960101948926002943815921883e-14
24 2 16 -2.702905464530751331071398084600090305175980783886327941707218956020269602559127e-13
24 2 17 -6.037369674937200045018879879558825254427048579489387781681031351517518233715363e-13
24 3 3 1.948682540304499777586000674526843598793755464410614183039408234584058832354912e-12
24 3 4 4.649157933143877698644725660551443386626224150115283438987766955097254675606986e-14
24 3 5 -9.889002567412321404870217645304515910689715957800400264089286200904690168062272e-13
24 3 6 -3.421224760815285213297711685967868646500423524803739337145941729958675210427889e-12
24 3 7 -2.438301648947284607263696388202139230204149237254621385482746315060509390686652e-14
24 3 8 1.459968654102920541145867820990153266536778534558086565372263171464422539745688e-13
24 3 9 2.765416265029005545714858496948345363132517856094747425528089793129886724905294e-13
24 3 10 4.103485413844182200785939527087105247008399074349785289952515721612628987137945e-13
24 3 11 -7.259904255733717974005404918666215071103360626769472559731079846994264077047726e-13
24 3 12 9.778020767816119566254196951659301368574611397802045888086812067458540306294772e-14
24 3 13 7.941863702539918537986705501289214277420418569088791434022297999940202213565023e-14
24 3 14 2.656349315806757405903278924170023282282611075147127620303873087658528443845263e-13
24 3 15 2.399546299230234381530159465513664336772045567296339557846303075515817804020246e-15
24 3 16 -1.0749397284948614605825510738015428508612900473968693406484948140376247295749e-13
24 3 17 2.701268950105657268818272041874039010106864658036677487673785121451943372549565e-13
24 4 4 8.547609319873418646321570761873323607380911673714547002247517076608423617563417e-13
24 4 5 -7.704320149880752300827406305303722003855959388110794834975673928290145238170572e-13
24 4 6 -1.943978824103920231281793057872178496429158878764979008707539309549304210768555e-12
24 4 7 -1.924814579883228850416853348213742554058320346923674738370995659245624866212093e-13
24 4 8 1.911662089518764499873809748098742903145644883433827117825043010963769393938257e-14
24 4 9 3.731855795563388453063765784079698384470186426235901006151799373146472444299557e-13
24 4 10 4.92286440520735857406425471719700435582324876086217696228637200965322158713214e-13
24 4 11 -1.655708989285579647850218140522087255024112985073766168784185766647440147464198e-13
24 4 12 9.367763776190688577533396705710801611025354722598388096960315604791737855630771e-14
24 4 13 -9.054449037793455251986988655521170268752750251740326331169758623170941310502628e-13
24 4 14 1.464222694211915271919498506523275251604654653242069985036115606271457596418857e-12
24 4 15 2.003951709316438762672695007888742701088344244546693304769838812370583670709706e-13
24 4 16 -1.684917608360775769975099843905052277237513437259581864506887145529714530678837e-13
24 4 17 -5.675582882822500413354766618190966920805727739642349178852773554986503287699323e-13
24 5 5 6.001802640372804050915890554066388926759168665220355136971071933953704289804758e-13
24 5 6 -3.733903341070928090489960027899846072879210480674722074087452646492355283244538e-13
24 5 7 1.807914380453200589715075902151531488254340359228016258328753463339210610878979e-14
24 5 8 -1.51716844702161038749673022788438455802642885293962381745324587247093911313699e-13
24 5 9 -3.209778538128800476962675497845920579288813931390730169328514982698492043161573e-13
24 5 10 -9.440338044162832470751169909033255611897748788121612277778798404289579300367778e-14
24 5 11 -5.655874820965436791598523992914024535174892537703234040470771605040856474883263e-13
24 5 12 5.567483258831649325810231518788639474244577536131463604011610486563184425894054e-13
24 5 13 -1.66857190079624631760556481725116481495726969801664869731921464353008270313515e-13
24 5 14 -9.321951004529055108508479498850794085340126316902336415608670291317497966083385e-13
24 5 15 -3.260836931293649892967281336433095778861613983342718045873361431856464759064073e-15
24 5 16 2.100331031572168983953180499037861613224675378756581010653351310753187382267536e-13
24 5 17 3.516858206973678352447295255192662756942162633928540917520444658396383439986595e-13
24 6 6 6.435408850966242047436828192566700505866068362231074411100328274369587735682243e-12
24 6 7 -8.904899656018155614020699338524933864452104709788608663173597774790325401011409e-15
24 6 8 4.175555124251797675447575484143334316005950310190186171918416886840392657812125e-15
24 6 9 3.672296131835448808285006336231854133410151325216043057197056466574293093698502e-14
24 6 10 -1.231071409079826717031102861893328458166595507161006299449582147465006257940289e-12
24 6 11 1.539609295346603220493697497064912439102751589067786722394021085362296541575156e-12
24 6 12 -1.32459273688761631173407731949770347489424044425745240756609112902795460993086e-12
24 6 13 4.739721828754889436586385742857553892766278273546792494948174067495900602321249e-13
24 6 14 -1.578038897683480169012009088101331047181308368489476898593334147637205447996007e-13
24 6 15 -4.350045881976963395977374215741354409477746286886519564288385055749010735468384e-14
24 6 16 4.496894137371577256780067075581374759827656736752365117206824466166119166248682e-14
24 6 17 2.700019555129664694696112316182065407475154774581312550249065447658458693803878e-13
24 7 7 8.126285537975078947248051716129541409596738287852491995307496684933881910756561e-14
24 7 8 -1.246785021426222879538576615788629185103275459457838982457004512639271180540905e-13
24 7 9 -4.083413018558702290239350617427336071367789466999816334660188655691134740688109e-14
24 7 10 1.923182630883856010199189976229182032845482184697816136266436826223170876557403e-13
24 7 11 2.411173178507802528702331576998886563259505350734225229730697150395100776403411e-13
24 7 12 -2.244528506780616417949474678447434298885447214267887481655074480666387277683708e-13
24 7 13 7.21772827486489626580198774810528805133119928092663592582119245498203846370357e-14
24 7 14 1.195788066123912798510371445581685884048720579009258867114105519483098807873734e-13
24 7 15 -8.629718237539979846279602258934012604936290443274382394982430140876948511176526e-14
24 7 16 1.176854985286303230748128717387418276205924876742172940627976790157642211271216e-13
24 7 17 -5.103911717693717372289795274614943542209031234338513424639223367724357484918448e-13
24 8 8 1.291521574002488838090853636482632693885062554149124852914028166821658878431209e-13
24 8 9 -4.043741325157727303368405340547431808007292576076060647604830893722376511811961e-14
24 8 10 -4.348135742704958798329102915370529878897688727930421124934930842227891283267566e-13
24 8 11 -5.127319225586551444360280994266506865731588258775938882069613342565720275816527e-13
24 8 12 4.502486949674738305398399110002516031565049552581654764671548305440068428773434e-13
24 8 13 -1.3638307598886678982742032363328991382629647701647446696287365462005146220237e-13
24 8 14 -2.021955948289586420116458469575635528562119672326368211663493693628190424699471e-13
24 8 15 9.642964433315197547762295985568132205171527289273594585208559441953720381365857e-15
24 8 16 -6.608977841585032625395063516560410268654236242416223272834449625097335008103849e-14
24 8 17 7.869951799544055018837384276676972367419722881261985083996660557927989293080305e-13
24 9 9 2.583438695866310783141918344561663961128187459622820995142852559367496992357985e-13
24 9 10 -1.034139192688390639803664927424699423419455249804453955172566461703603880415314e-12
24 9 11 6.062071317217358666098841858333806681476647598782317984304677661099894970552477e-14
24 9 12 -3.543933101629553818199162480015952561758799783688592948405058547439085725154668e-15
24 9 13 6.452250278249602528498588928475613875068249031479218195085250885221621940785931e-15
24 9 14 -1.012453944325301349852519506140606787385850126162133932789265498356079555692204e-13
24 9 15 5.271867387801114285762845512786106478633843588383178166057033498309546415461253e-15
24 9 16 -6.611651992912900966548723350648568702189856683695113263944062018963999531778698e-14
24 9 17 1.646346115120574985443158535683846219353518860462485101943045554251471497595536e-12
24 10 10 5.249243309945325073676075952787255256676432753485928937766532128757641354732431e-13
24 10 11 6.034511834286238971724110855760044642724254912580535698123723172813544050371736e-13
24 10 12 -4.989892030760497143467043618162621257132249520841293059871913819772841917108402e-13
24 10 13 1.411714447384168641541447815499385533952351947621579208517405775437661803062052e-13
24 10 14 1.779203271358159656780792474088326204029738817531393043959134267682977188952088e-13
24 10 15 -1.038650392558700722333806565339979743572409495741899642177458432400379268000128e-14
24 10 16 -3.233789234848701377077864440194207020061860921102179569346603686179755362717098e-14
24 10 17 -5.67657588330705599935368617150247467044473229361418307002810130786216735783955e-13
24 11 11 2.124003663525329964317179097505556820785869318821553281428737764023620515746067e-12
24 11 12 -1.842187640081464543368256631954189392150030564729511940194663994572760487354623e-12
24 11 13 5.052017429592408014453509567671950257155040567211479892460533819553916458931488e-13
24 11 14 9.02655891856055209684463667972006391130067513219130779548600297504372470672545e-13
24 11 15 -4.416022850285610398105366721744458590829959123171930571457830814917077998929953e-14
24 11 16 -1.038686737394532520349377756928901785774986133898122364062074872399266120277043e-13
24 11 17 -2.575602684686111765106708352109838905644715306325818748687985990670268612436621e-13
24 12 12 2.004860347619223907404196907822193378185848044275194409864300646429817623554662e-13
24 12 13 -1.351248643777695640567917570639556912794218275839697343698330350515916742896014e-13
24 12 14 -1.932157580324967207706155671717503645076855348243738839503654323189489484343481e-13
24 12 15 1.742722427615848782543384579120179225294533746484225001306283659208217598022826e-14
24 12 16 4.425860962595397593857820905071820010275324749547399336128174514906542053223415e-14
24 12 17 6.457160227949954758663822928774043287445391887978843309138087632249724805761842e-14
24 13 13 6.501473455436274244457488191940263488599430122889893568224104343572265954967631e-14
24 13 14 -2.031813830974980691794010290595841097092741158408509238450931056230269526712913e-13
24 13 15 -1.439916516192931099871147454062132065741134212556793608346045974836654161219145e-14
24 13 16 3.059105470003724896816782690193021986963586436162327635857581897484453405163524e-14
24 13 17 1.262464483534088884761987811324878362421202743115629374820354372779462867352737e-13
24 14 14 9.813909151030990758783894938190927621914049002132660633221212577119389476919314e-14
24 14 15 -3.461745255886905587282521494414256496914204451138642629192555750611162247614103e-16
24 14 16 -2.381549394109730449737031377502533119461211569121471306088798730005482321245539e-14
24 14 17 -3.528112778149829961064920507494251423172167377187716063032563383260987118198546e-14
24 15 15 4.680866120091494354478963612927810928421454942816187340211188779041922968005375e-15
24 15 16 -2.140845184195626709413048469273404002492952376182645081358999597183684807875995e-14
24 15 17 1.29825608293336422643692587908099985668493190073277894415716501571053259835988e-13
24 16 16 1.534257478305256498358607005572915496711593702384225206704374094080426929625695e-14
24 16 17 -2.25856279844351018337664359126941948678297019387479916573376210816303805832128e-13
24 17 17 4.170975689071151340677236122022684255032799669680931146399357444076698428108658e-24
25 0 0 7.965606860266027704564034786804033460979053800157252316565522809310582571858267e-12
25 0 1 -1.232999270419898145458033938117359951323742578616356025543812530096542825982455e-11
25 0 2 7.201654227739490385650259507813292451743113984523836299494311870514221676438162e-12
25 0 3 1.525780671093963572929471712096084889035541132678369047056111695368878775317152e-11
25 0 4 -1.720420119646903344422373128513023967718699289818913420552940208267595204035117e-12
25 0 5 -7.153960531953650886298140996591254584176519002900784335242901028418865764316335e-12
25 0 6 -1.671819068444404963126741081794229081465115380593811475831163813709938796773687e-11
25 0 7 1.281402192540341266668196251550006910791418517978857179452953203927172109339987e-13
25 0 8 1.305485930581329481963070529882157960977825249783704472232663053821729703005995e-12
25 0 9 2.501079262751143615438076757499392630709420188968785058247392822317515065680157e-12
25 0 10 5.974173514405783318705312042823849630741564175452158196573705651141599745518947e-12
25 0 11 -5.708110086295933074419889977985003778986317273802515006394567516996568791885439e-15
25 0 12 -1.65224954267364503653293349963394888960651528077691267674797497281253980090314e-14
25 0 13 -3.233502953351874445026727178387595881592471335941525642906196157599403194410389e-13
25 0 14 -6.833321846503744408618866105059325325071035315452122878376189078092984680263858e-13
25 0 15 -1.001137151574360473978037382312972225392367556944085630304465391351290262316816e-12
25 0 16 -5.385727690170962344979888862848186423621864403929731828244470594106862346535024e-12
25 0 17 6.610136694799116374827183927705921698431097124515737716725218104581502294549187e-12
25 0 18 -3.105011800593291386338481915440647612269697468130062799944068044818980271260107e-12
25 0 19 -4.935957498229565300121912405054171057409156607371044644370049518300979090249153e-12
25 0 20 6.378244699937425431374951217950242810286744370730702757143311542115597790415503e-13
25 0 21 1.264313662442968518582687892896141195388213172445866593587681449969202462467617e-12
25 0 22 1.509204767895362522892707233557856154341623576327366645195701146622008191818158e-12
25 0 23 -3.856830926379018715520167768060575572582791458314890732919851961799625754598347e-14
25 0 24 -1.791842447893561874038812212980071216652567487811325437312827719491971759522901e-13
25 0 25 3.286239471582235336142008167967166282270955641991250354543235615618594115585967e-14
25 0 26 -1.09422171218468161460207624968291411415121297783516857464389330644497348024879e-13
25 1 1 7.594431479971707457890863133770727632690055117681062594081145261478357223403416e-12
25 1 2 -1.183140928330159180696291869317552874932635736579834941627481355015048147440242e-11
25 1 3 -2.323363692991358326151720790126843043247515773789480361503163585910569143142747e-11
25 1 4 5.860559117826815442354687998043479302614852326523428723480441893808048125479606e-12
25 1 5 1.865165607303828518048380786338921822664067550065405522680513579532398423789479e-11
25 1 6 3.302255066575587645631446120820114386984753391501974333896704014418167336880449e-11
25 1 7 -1.150008216949073266862595007113138164313638018348916338701025517357412127117643e-12
25 1 8 -5.104720174665468509621067520255172283775944301110206590337343841349323302287645e-12
25 1 9 -7.94065747082389407025899170775433988004288553471898731433631452387687483921849e-12
25 1 10 -1.430319442060738952195768021168423869735052012441360009696182027448161752062046e-11
25 1 11 7.712560968573940771475489676011118442081112117237037508804302067414796579198069e-14
25 1 12 4.404636523410694129865945941935794705464714090133067360685548347292076356413986e-13
25 1 13 9.086587496596008525487692030487635075353108222749320202950042202333008748121313e-13
25 1 14 1.7974752738440363037590696335214001698224970536783634382245313603672692496997e-12
25 1 15 2.507928189412842190620517347230611255889869004532754877263460328160128587856707e-12
25 1 16 -8.246051087754054620417009593676966198569919362271232813632677671502033489235011e-12
25 1 17 1.277534417604905225344579088418190925982180806442099951224115083577017282028236e-11
25 1 18 -6.343668594377288747149851080311239052583418705516778123147183795205794124906013e-12
25 1 19 -1.380624332105298244854458934641602673056622415664887446105816746356915971100554e-11
25 1 20 1.251652345125904179117046725545330404830190728984625856377101824979149339893789e-12
25 1 21 4.205929747320787131737682555641901614433900099911064259717498665674748430382937e-12
25 1 22 9.772109538925164372193156200932029603202356302884374425492056202985432158049402e-12
25 1 23 -8.439272148683014642947190222031184788893317392428388662722998818681184665371513e-14
25 1 24 -3.868625206347797082073619822152072276011216636560590714010316934847043192575148e-13
25 1 25 -5.525847399434416116586538289269122271065400757587720922114100115743970607920408e-13
25 1 26 -1.435808907998002648237299660553911589515571038698063905033489332589778776244767e-12
25 2 2 3.511541294912900044238363432237864598415998271664728508635200550138782750065563e-12
25 2 3 -5.099371358182820736164504211357847614355715875357305371259082996664532656674825e-14
25 2 4 -2.410844364920420016067770185154491063302586344223508380853599794202517468533988e-12
25 2 5 -3.395865585459614609728899018279833823694489478666429478005316690381869979097941e-12
25 2 6 2.750111417385672321608754824909337715931524638865454600521961071276938012926758e-12
25 2 7 4.837469874512870492474417652789190002726945341646291175519651003098541948536152e-13
25 2 8 1.616409053097428887797670758722129553616651975790462730777236795725967888754249e-12
25 2 9 2.071045945078580388894205728996746728352470700128316364916741230223719308324154e-12
25 2 10 -1.923277194121151359124540801376147610991668037651048921059735233967822499308725e-12
25 2 11 -2.919815074604371476100093056720527756090961063256165775676511924798912917083667e-14
25 2 12 -1.643456079474663659660893090479516263756809727739868989495818426947823952723458e-13
25 2 13 -3.391656319574864718933433352822067277341706434546139208548485125046033820799031e-13
25 2 14 3.116920729131917031267976231366264268124034046243982247688861369692289367152558e-13
25 2 15 5.069872537738427403112101964408612055747712182743183506073126208784316118937208e-13
25 2 16 3.066097443336665755621373208659971496625666195323231073326449639902422536372829e-13
25 2 17 -3.554305494010170913907313276455328004973583521985759438515390005499455180030471e-12
25 2 18 2.270596694605342795846215264040966969435066556623405827372522490371364586589375e-12
25 2 19 6.263596237524847142317093958148591504134265691103382080002451011453996845033269e-12
25 2 20 -4.307237742920752629996697842994006829936429905943911391229488814920404524810468e-13
25 2 21 -2.304178826377005490835663019487891694802626151223825556360035022459754964956261e-12
25 2 22 -1.192588229364543983880188586694149107423483483462222917654620187659385174124501e-12
25 2 23 2.44781529362289319048514356591408490409930265014705577181326910280071939238848e-14
25 2 24 2.08381189027637364064574408736259017878303086161418963805457920875883545091518e-13
25 2 25 4.192627873680733377356530957278027203923014136764446863810322846852239732991526e-13
25 2 26 9.487186847655823661236820983039901838244340244580475954582714943435627582828943e-14
25 3 3 1.363930812671156713609370052222599989752295496649050596604586635588243599887999e-12
25 3 4 2.672044241223956450407176992648156478234166270272162997352721404075211303047761e-13
25 3 5 -1.70413262977925794105437358692775632229986712639969955441830497880600123782956e-12
25 3 6 -4.037961460880488271910128313625125993130344424320444926305376715138010746307605e-12
25 3 7 -1.397737507155381853740611652154269866053562397550530951749100964825366951678275e-13
25 3 8 4.341046687411435369717801592936570448580091514553026880067876654945475413933166e-13
25 3 9 1.238991770529518767789307708744678915278729132819843787183316855309436529912471e-12
25 3 10 2.06207515752102256175011161675830535640426082088711296496021318342385518842095e-12
25 3 11 1.614132392920858985199120253512899615238054149728584296208676994365386868924578e-14
25 3 12 -1.720550877156907266912543819262223315168220853631330899494975339163985523077318e-14
25 3 13 -1.683538180020346320254335923908788948977225080165159652733447184457541866364513e-13
25 3 14 -3.498689021611702004291533560642360091429192552331799048895840787145101911649608e-13
25 3 15 -4.113249330047500385733971388632567241197978258767484261318926076516950684115335e-13
25 3 16 -6.329570125683314963004281266494776123196525150900712490558468262896689185330733e-13
25 3 17 5.657422730757383411560217964416919506002198723668866577509339241677152438868125e-13
25 3 18 -4.083374106332066771459484592035686296771594526137240031060496609414949093052592e-13
25 3 19 3.932106016588633577976479402275371963028545841974375341544976004853875356894192e-13
25 3 20 1.463604185566533039209196946049331143280069977115998315526444285776166437681146e-13
25 3 21 -2.075219711237330440990178330582624845184588861752410710364200061839056154698451e-13
25 3 22 -7.236355032893495546314067137902882702614744746115567588242726470658151074576687e-13
25 3 23 -1.550455524089181979671627163579653096870535969992977111702685807476835476655302e-14
25 3 24 1.084374846074843137550249112887328788524779213862840309745971989124744412632016e-14
25 3 25 6.082926823280237950838603631742996531871858001629806390803799975249328976991171e-14
25 3 26 1.790861728013392412602818001575302861341854300776991673969128041091552543990988e-13
25 4 4 8.185378601737752357877530130775183608652702426639396599868579239192560562110783e-13
25 4 5 -7.266573499294943066922536321219535250415853761507451036302220294732647044021039e-13
25 4 6 -1.638882193919378596998885946667755707085371075219706591326350782608084009479355e-12
25 4 7 -4.455272259673644310271509744408445035877741908217153076933829189373048269056505e-13
25 4 8 -5.794819909550919992332333574449484173121538371261124699583199401616302080788757e-15
25 4 9 8.584103540044975561361165007924454398678476979522224159682833305159408527210877e-13
25 4 10 1.171323247119813648114176462543684576015919867790981808956606310388011318758848e-12
25 4 11 5.571810960516961775588746196766450550261402005003937877828782042989551121962573e-14
25 4 12 6.457471903448848800455512488235449797303433697857671966159737790814906972132336e-14
25 4 13 -1.203498482268302918854868290586678937366375698412554865591455407594639923099292e-13
25 4 14 -2.309919939789869177279038244240668955410317151310945001669916635304048481467471e-13
25 4 15 -3.172349024718965300055429573040179804475479872072778621948813256695975650798684e-13
25 4 16 2.448943554780902953067067858596546621461949378632842406603639167960726608045628e-13
25 4 17 -2.989133636732516036112827121086782515710711618960097294136429330245948716450978e-13
25 4 18 -6.971192507425376988337228091848022303756882962353157900576429458779348516560087e-13
25 4 19 1.568852287526547624435974895121020606582236134848934613355802109645997803541515e-12
25 4 20 4.267833449094323843338256801699716828172591324808428627246801798450813358364119e-13
25 4 21 -3.89358217537943326414336273882592414803117736480142464087554300088720036790149e-13
25 4 22 -1.553495065357961065382814314525280036208544166678030363658419738647264406971643e-12
25 4 23 -5.490569582831620763967265417920763838543049306750018417266429748878383457807071e-14
25 4 24 -1.596790901589056703634772881929107329558729063566499339927155720619645475682938e-14
25 4 25 1.060163069366424936361846336050075423182653875245011952251769374007351775433638e-13
25 4 26 2.991097047229521525179564618831239999316669383707820909003806802314681146060178e-13
25 5 5 5.680664220338438080072279432832989281722431174338266893964898053596423755792518e-13
25 5 6 2.991679451677394834136230265609066926417319157932778422139208922209512952597424e-12
25 5 7 -1.035201777632824818242621959376249726187095361592471514085163864528918574539103e-14
25 5 8 -2.142588684608864466375601184556171324449202449525552152312023940298479154059942e-13
25 5 9 -6.557128122854326254488130535371353631011593078118817154228293992782310159824773e-13
25 5 10 -2.969060805444334122251400285874670739682253268495898779807024602295022000513763e-12
25 5 11 5.182360383794811964087814696585508427904849448942343618986064555305545281984927e-15
25 5 12 8.200412570833506903319434564448445821327387867264328816118408350582593626690919e-15
25 5 13 1.08177901059680081522512617278817605157521463850006299851515466982176829942457e-13
25 5 14 6.143030524653565304744313699926223595997633052947482048969309694466851310919314e-13
25 5 15 9.021314111182121714709321801567723786061110150155710307408110974564885253758408e-13
25 5 16 -8.506532901036014505091169370423949463168071679103723668339917065967031067891565e-14
25 5 17 1.257293333591682392210928773442308266298044760029264681853320138681213882951713e-14
25 5 18 5.316946207222098451383785065507289559442964997477703487185592759472494382981742e-14
25 5 19 -9.032765401175878262953815547029368854613405918164034466473183221557637717910153e-13
25 5 20 -1.385949018672963099070907668299507278492170360785676030343569437825599532649679e-14
25 5 21 3.900591086742892283123757432302580533105246715031805755503545375043747069340187e-13
25 5 22 3.0527444580875396955051482960800821412425547421944826090897813663727386920382e-12
25 5 23 -2.369494977674010078071207349912814836231299687380752704357335169732828379374398e-15
25 5 24 -3.010013820299536194568320348009643259779788955658036248224580562133087053916232e-14
25 5 25 -9.168621778001323818978617826703686793938831593019553912733797311385315950310599e-14
25 5 26 -6.733197766219329887163183748445414208310257235162734650928424607352376480292027e-13
25 6 6 5.51030673234838911473799622654723233152431989230632598552383895576182453128999e-12
25 6 7 -3.66682770419518278065101574594807075660099874277042611213191691193753044380809e-14
25 6 8 1.139182540720037860521217966011963718230826645112896117856774846936663472433288e-13
25 6 9 1.146572231319897608446632539209477824150458702438767089173492640046752726847825e-13
25 6 10 -3.755433533139475730959881646161516202510139865844357203202242632254602591413921e-12
25 6 11 1.417467402719889786798953390196717164400563446602717650221122485533067758125046e-14
25 6 12 -5.388480348505277522346652655406844252214979569320735862869938029535155596201959e-14
25 6 13 -8.921109614159605442086792698489169463949089563638252531902530963436811192778976e-15
25 6 14 4.773892430477489379737087943627995070276895242684022957314840835649330172408208e-13
25 6 15 1.024431208571116515699081949361337742991482386599674206025586458579721561909699e-12
25 6 16 2.723266415955982784813981345748124971896665405185816361232620245652622899759357e-13
25 6 17 -3.673506740756511048585991329896155887883478434954901045181427981114002470306848e-13
25 6 18 1.819812483244685869747072861694365554965756399813179897077907301470918795201842e-13
25 6 19 3.922882178615239162699623321497088177081945140134932485690975690631553756468821e-14
25 6 20 -1.339115556336219171557532751757562517681765715509724617822999279176980488110922e-15
25 6 21 -7.507973982566321772624494913905615122835197945394566725900094708025498071688969e-14
25 6 22 1.463084165610826717604292473560653433672507327318035756098812103019466639009538e-12
25 6 23 -1.143875870610364154494694215640602331940605943616813369513766279089480914329182e-14
25 6 24 5.266145480008448071758102267232556220198931863245109063869227227191648592227582e-14
25 6 25 -4.948408229238736558210335674458026336831449928419053004678412388893482333340563e-14
25 6 26 -2.558132627942704063063618638340322934917825692776155684051726453660004923048191e-13
25 7 7 1.061290044232822040302644199398685651535141288073960714385498039551797790187311e-13
25 7 8 -1.697906661297109627075600767763246279210925481927181171291155903195969549090859e-13
25 7 9 -8.956720817467194094377348787170430059526045218185342374403387444775277922769734e-14
25 7 10 5.415997005422555791934099128216935030292528058172350035253953439184251814367319e-14
25 7 11 -3.174793138990988157343460579396590020359719123267381148208433438876990023779341e-14
25 7 12 4.408840451757648426071903021904201820777805153001870083870440125697188076733981e-14
25 7 13 4.260807401115581635726799717081522468611384889870637902581586880480708144498093e-14
25 7 14 9.034864754261434470415014679539752589315851554932098210460326947839864683019248e-14
25 7 15 -2.733528902088712470953155451673869928628694376750651547105875462636969898070648e-14
25 7 16 -2.146350572864414577883458905988215646324122739743266286448722809420970091798879e-14
25 7 17 2.923822519895786768439716421935326079349017988269824563197811891420699133754709e-14
25 7 18 -1.364955613848138508763778914982018552117728543394724978477512462214901917102689e-14
25 7 19 1.869138044051939271337978896800841713343831981320326005218672335576959539154089e-14
25 7 20 -1.027760275982990716103348886716549179737978208401938601399015741005560260532789e-13
25 7 21 1.810602594339759085544213121441667999451491410739599349279549924506463056218802e-13
25 7 22 -5.47164308168748420606159520275118592539936569290378592152838008174221682926873e-13
25 7 23 3.13674160307140330721775956691946133409477539580999921116110788846703717545667e-14
25 7 24 -5.225176060997929926203558923090352385277431041930581567054280760994289406342782e-14
25 7 25 -4.398783078972632148884137723679723034275309126352667119339177389992833772889588e-14
25 7 26 4.070395464377376037900209862288484572752810429884979004644198337010734429759615e-14
25 8 8 2.1253056360715224071658841620137686552033915143069415623976165752382642403501e-13
25 8 9 -3.643487974076756603744536372616064244406586714822583375459223072322864082391511e-14
25 8 10 -9.175433605239905897544539215811983598682458725662419607213744036531227566478158e-13
25 8 11 -2.424985509393266365856063604218262434577126708278402596605957943861475259353385e-15
25 8 12 -3.917875439389922812461544726715258194923884991023388731468298936214413535603012e-14
25 8 13 -5.052272006971698210546620469988651800818521941704335637866315813225236981224515e-14
25 8 14 1.241072870372078093213068117654918415962591760115807693505962628726434682966168e-13
25 8 15 3.924447614906632558007123236688261915030611084359812467787567070364612578767142e-13
25 8 16 1.546428160990195788372433553039703611569337007702353865701630105184047409020219e-13
25 8 17 -1.989574341365762754100462975418039255138073792412091891239397192567074828513507e-13
25 8 18 9.0287310787270696356467398558399192390908223993632697966035627281539053924396e-14
25 8 19 9.929095548680218702691610758442122800187213916471318950085809931143686297718489e-14
25 8 20 -1.926526140332492278605234401009519013860269105753461516629109497046295515035847e-14
25 8 21 -1.82021363751605188566005187770909201559595410547090049053238855245663022972961e-13
25 8 22 1.701187906132675907614693719722344770010608904347148122797086098588101519576513e-12
25 8 23 4.187337367675579148382515934885806991117867120185407643143854860807673813570511e-15
25 8 24 2.665278963171918949766538979943726112106535995815588425691810700320192277871496e-14
25 8 25 1.018912934747909109228219646586330470928621228154241540727783474150062515083677e-13
25 8 26 -3.073600811105690818260909050877686122234068302921782456084803323645263015946862e-13
25 9 9 2.474820767364315973095060954637598742615961436514947815975911937872780326715516e-13
25 9 10 -1.784606461020130154557764316757780953891566026299475825474334527397532995284798e-12
25 9 11 1.638791973946681230058633524733369683478629079528366774951293079586268955395761e-15
25 9 12 -1.096144505974520907777635503666920886049349635768183635887399977856920751036871e-14
25 9 13 -4.645209215442953313945587061457470787362929315240054519797565411301052304552628e-14
25 9 14 4.36499426629447015648672281339613115995432293765033502559977859670721193222566e-13
25 9 15 7.32330969521728358088192753575679918154891100076603984228228131875239071993316e-13
25 9 16 2.723253952190942826332290658739754836061033673838729022861747646695621910226674e-13
25 9 17 -4.311890657104402669365481762305107572588362941888082868089179393850439148676643e-13
25 9 18 2.328004158308316316347568170103294835668101536986429496254277384915780667852589e-13
25 9 19 3.769741714524788360078410815524566481202038087497036147895335881428791654681845e-13
25 9 20 -4.699730170352484859431389381563658232143231185172830101476119796895961912731313e-14
25 9 21 -1.84754009536070795361761642832404586022723739440079693355306404008647847092913e-13
25 9 22 2.697074564273787147751311160459829992182917521281196029208241069732446911468079e-12
25 9 23 1.019331677261211096440880622468305545766053917169094442030877159308829274705411e-15
25 9 24 4.277327539197958944483865806012806621735455239793684233310961314523271622695302e-14
25 9 25 1.517949701138579877194998330833155560075434510457019951105879792198006119391316e-14
25 9 26 -6.094752637629289619805523822425012255091104448098834864529765164225762068483253e-13
25 10 10 2.350883304546894208979674791075667199031621155100596993228691022369187298194052e-12
25 10 11 -1.965233937752250238684157742243008951373779790018721711921302056227903500331025e-15
25 10 12 1.294859076324183280838437425941193198751219543083989552050904704716875253943993e-14
25 10 13 -1.535373309953405810410287298005751745613896558603073522817540362172393714242467e-14
25 10 14 -5.483489425170721335837193067946858743593042954161366986482674228244782195233562e-13
25 10 15 -1.062005980283162886388593847722756807031298769431555401962460413500880202747876e-12
25 10 16 -3.777417414692608313465656446609570622417661049478478449574106058542019486168533e-13
25 10 17 4.84139208613482230389730209287048953501799183725321267725348784865973304164797e-13
25 10 18 -2.154343879282356600840167612883837350870200975438025083689116245986521516094825e-13
25 10 19 -3.682346148100355702284518811706560279971960330317410552978006695542275503096037e-13
25 10 20 4.064780468518769918658146642339590895048720000903247991839817839890408157844318e-14
25 10 21 8.537310040853384548819066103862541087436836904937421669647925073494695853121194e-14
25 10 22 -2.939565968625109097791072767867853100622202277809646109035869706079695067417652e-12
25 10 23 -8.479325301621885207894668723927579694734664685154753584219994912376331187019083e-16
25 10 24 -2.000014248743810868206157668308564241756653186997810313396230745391396631888558e-14
25 10 25 2.023380505223422002393153798030764734763083397560376914566512026646182044832023e-14
25 10 26 6.941894165652173740590528956188628457283710654605693019150416082628009295272085e-13
25 11 11 1.847311623424317563260886465991049567275560506381593398754043768135412598466377e-14
25 11 12 -9.172025654093667034047364252670196726669260236054891746314315603461295004078162e-14
25 11 13 6.629105259028934326004332754985455327259077662999300857291824864075124400694516e-14
25 11 14 -3.297871859505587975645368691187122214343349266188656199660057861809746842562288e-14
25 11 15 1.31008558458449872003524125922428424257301957088080204585340569987692083970862e-13
25 11 16 5.169085922458563782223595952399332093335595858174145083151272716336977582769272e-15
25 11 17 2.392665709058279730840331150019651297174873378921623736750317693166275621057289e-15
25 11 18 -9.780978156289846791185833070915998311677928821236533034723238512346241138556225e-15
25 11 19 -3.110194954310761809024339840844619711119908884460184021530227839384736401793162e-15
25 11 20 5.137303168767942646264511008660555265645930026135194404794423485223101871119917e-15
25 11 21 -5.798626701117329738134878235153619989189546019011835724247354050417618900867676e-16
25 11 22 1.331371154836799278488957234671987203959118805047506105595042353675328630798761e-14
25 11 23 -1.926493969370506194969022860597955761172814670939746100636055287900899135970629e-14
25 11 24 1.048900580755014951991915454812079906501488295972449697798083422887945733380364e-13
25 11 25 -1.535372357722147031344116508928402869455534930721441959856838828802219422432567e-13
25 11 26 -6.331487803369771020178994256366219924941888056688372188942583725982187881738524e-14
25 12 12 2.670597751528818013360149795601048726692741577760020415528202583817462962418905e-14
25 12 13 -4.710258431478113140375023015663978771539389498735360801402438390210461371808305e-14
25 12 14 1.135993801101750125164826413280842882842557944365165040072012132430291201269131e-13
25 12 15 -1.741953761508775432388382729876453486998914447752047634089218630408212074009744e-15
25 12 16 -5.934723131619592242912370334939655470266885864956799568781143682341914501084876e-14
25 12 17 7.384480861070086350469821031706422312947322297049265253035261522963399999992912e-14
25 12 18 -2.724538488265789786885703920462281276071592275707986302443799420104619915664319e-14
25 12 19 -5.706061910853725910002063231436878898049345625838866876910208501412344457840993e-14
25 12 20 2.063878767131173745541522214748673006047686399424939260168542716519233329652443e-15
25 12 21 1.722388441328988438051496942922183538414892001271282301234682833972367417782052e-14
25 12 22 -4.813552063851959827267833697726455823800979966726190973882820141162538639395916e-14
25 12 23 3.397253204494371758533213777682464966161821950974424104527884406067334120768489e-16
25 12 24 -3.293452729328075328091096026284747383825036310676694424247269878261808807040265e-14
25 12 25 8.537768977643331759823308354488757633362647916383819658528396570846383453991787e-14
25 12 26 -5.039262555925650956856633364328723173725279817302004054149639220185404092977141e-14
25 13 13 3.504842008234817367057143375459005768215888013832796202315267081760857161742225e-14
25 13 14 -1.933369898738587798281090502317476197556006423334103512641862173906378380169194e-13
25 13 15 -6.077485008186929794012830552030790085011232465351848097532737660800661017609054e-14
25 13 16 8.303255225583411408496661667671069500220781840410608347730099185174950327300339e-14
25 13 17 -1.09265994765986437545356136294923882146403995345184180727606989537080606622279e-13
25 13 18 4.74924958800433194710617672479819654141913420065135072495387668076917648149632e-14
25 13 19 8.122334551284481097721442848365120767624721751507366578347672341686141206801682e-14
25 13 20 -7.083880069540851051153374116789538335268207395184721249984060319382723310898576e-15
25 13 21 -2.312183665430285096110130392325190087051386504715614620672521597272164190997622e-14
25 13 22 7.888085734736841944667071115416070840176148323513218418613947330968654983532844e-14
25 13 23 9.856063338713092991899995794605207013253658884747362067108500536452698963451595e-17
25 13 24 6.657701803824886187043678882714320795559137906382357923651690525469969906332164e-15
25 13 25 -5.604670407735639241939331830524289680829853024953226160989592050371740205528722e-14
25 13 26 1.258394552205829039806589629237158467526890164676938573820915314228791441974123e-13
25 14 14 2.901119073945743419101577759274619407802003287459870516050975780576062306008875e-13
25 14 15 -2.255259545887346268185974614968607220151486392691745040541094403198901535451397e-13
25 14 16 1.192191623594004300915612209004386316992246119505012658154209753683919581410787e-13
25 14 17 -1.53055125006573651025137420029882722669789902398522855952989756938624830914996e-13
25 14 18 6.149071561626121160213418339430460382523302110307864680769345283740586585926035e-14
25 14 19 1.201945615516221185997976316871653981491059976753270132744472207388344010519381e-13
25 14 20 -9.091962535775734299192937312007630694081430866947448228846007407001798504088726e-15
25 14 21 -2.423314615289209207700497247518956507892098711059671618115456937534808494494416e-14
25 14 22 -5.124945999414884391219138581002761620853612017369277745562045335692375747213666e-14
25 14 23 3.812924539355899465036571705075257361407361900393218672251857429613287150890641e-16
25 14 24 -1.204286293086973455052632744741098881372660091218431004443932300342104102148356e-15
25 14 25 5.558651487460625545620938701810452191414564302423019381963459496325150842772382e-15
25 14 26 -9.706288804366405925619434728616295033990694805217785177307107950501526746900639e-14
25 15 15 4.2348570799782078643498769015959901138730894215052418150950876684288654003566e-13
25 15 16 -2.112027262752984469433039854621964091035086428187181957963058925340107889546687e-13
25 15 17 2.924238613545722205041771243209044208719976517473876361659178525623313921339102e-13
25 15 18 -1.468891629384102197094668936007880499126130801570760753350441122653834006494639e-13
25 15 19 -2.018692042138799545847983399709263772291155283889065451952997408834507122414377e-13
25 15 20 3.260517408759493442169870786153806302659083541515452745108186170358152550157988e-14
25 15 21 3.760184538067451352301597408098251485095708952647283428747872535546083039888452e-14
25 15 22 -7.445414525592600664773568037970823817785426600714252042379420316797755556337846e-14
25 15 23 -2.795645159396487270290232558073974367555982867762280053125548135413552946847015e-15
25 15 24 3.94924582529104839325817325934442940862770039319618742514193433111772171550704e-15
25 15 25 -1.966173482298332665250327441657748577014245254911140008275104602095984369143983e-14
25 15 26 -1.11909917141838062446015110513338500534945419797154371330241038011130448498973e-13
25 16 16 9.398394882600264641866240829173944388517336243692967300384898855241800502428775e-13
25 16 17 -1.30057813644899400692368303252149944021293939777572724384141076756219167114222e-12
25 16 18 6.335674271854398373012686051867062776977476228698767093413337614321229518810946e-13
25 16 19 1.203449110765100124051020700170570864298125660079623370834748216728375613488809e-12
25 16 20 -1.282910046649299803937194367122412064565287033958472546172508324110248222827108e-13
25 16 21 -3.510225222219495787239830134018386374146170729369616128470661077030306321460304e-13
25 16 22 -4.402381355266195360661266436676295731845370464643068592983502273907493646664274e-13
25 16 23 8.994079947829013625558222223605960465405246686389030313866935414543396809117528e-15
25 16 24 3.43201617198971676868601349817790778202243369590071966271837172712993017507516e-14
25 16 25 3.866881752162327150495619319614284516562831941811455254525065148550464198740923e-14
25 16 26 4.421828592558514309560477228170381794791307870307532327494284597166807961867143e-14
25 17 17 1.668524211075239897164008994746148554146997043511554812589155630379237185965442e-13
25 17 18 -1.45740284043776025451437824618124281160549931711931676495244612705457740561117e-13
25 17 19 -3.452469523801603938759054250174724649561901040080164847940718641349253073506894e-13
25 17 20 4.049252946164729534517219949739827712334776014067159837070215382915689476969785e-14
25 17 21 1.401656852715889154014055085250324686267057926887148408011026892772707167310155e-13
25 17 22 4.155292348719021300178855202499772723775231504171038431355641963829003220428538e-13
25 17 23 -3.55677645699284068280807014067626353496111282260794166053436909834673885061367e-15
25 17 24 -1.501268583000500500847874766700395677192030091430569894861493794021182924060389e-14
25 17 25 -2.676958203806016495797385374479144740415945989761054914220976857812151212398289e-14
25 17 26 -7.634180421796551835125345855313370672999530662654641987398026317175823679550186e-14
25 18 18 4.441277791102756429982129863075770214218276639969154055993683464799529043770467e-14
25 18 19 -1.261053591062451806192990245193310443151458135699743891570594126700376679338969e-13
25 18 20 -2.405932064982661985801788653534986057222675696605614917245917609396113768281359e-14
25 18 21 4.636658225049286689958170929098436309482526746254143116905935317838819267041733e-14
25 18 22 1.182804556247072012559464247121882578556931085544017683658979921860520565197108e-13
25 18 23 3.129797669041292582456619431787598304445704441354457085218610847259393325387143e-15
25 18 24 -5.045212115353863286780974419579750441308498278755000402716012892745182411248771e-15
25 18 25 -5.372471363361472411207937137097002761016060145111602064701892711470864620452928e-15
25 18 26 -2.083333723609711289406995558491132402402053287910527261220439704116425830540462e-14
25 19 19 1.400381803644419226453334562622541271482307638953557802175327826803273999566389e-13
25 19 20 4.592634031810563490356503467772452042868905974187767299898012057532773096325722e-16
25 19 21 -8.424145259845063860509435014674751347148133939190580345287883138434721226254641e-14
25 19 22 -3.686047801772979125080499140835712186562417540382377370270682124276380191937293e-13
25 19 23 -1.160172717095103662555595843567423692006201197434614468913037143716421268812553e-16
25 19 24 1.086611281216503229383499991837777314743232130581735572272134942078946263765577e-14
25 19 25 2.710436820274857112037303554544055032508819687138690441637778825209980590799519e-14
25 19 26 7.660424145455968004596022286318230716880721675396100292746423441010410920632606e-14
25 20 20 4.964034582556579802360134426927370863799726408531522497574288140724579950136255e-15
25 20 21 -2.29217174985419745664091431214473223245383223559261421270485337305479226685508e-14
25 20 22 9.91105037722034767717274442475715685559673749476577097541827638853922210586508e-14
25 20 23 -1.340974014849208957058466117898762770966825024942944112302763313042630850207034e-15
25 20 24 6.213983912460029807527087838167102280624405156578119134665272369003985029843574e-15
25 20 25 6.335024988837485018803176671180660954904422728835051123988743657521597392234131e-15
25 20 26 -1.627837423644998231460599878297838995325291493486612075450433834124927365343153e-14
25 21 21 2.982186847354623542832019722487254499841147928951420681698516867144934422428419e-14
25 21 22 -4.965590394768621705143204738432936274895212340819049323322304733570429500202545e-13
25 21 23 1.988620964318511502911536376325699119207584236329666925182990749116614823591988e-17
25 21 24 -7.513911924819597663540625543358542617190197517783503243724000531037744088383126e-15
25 21 25 -1.390879765870444028231402942232465663339879569032757513032990793205781410956778e-14
25 21 26 1.028520243728209360205699261317547163822507971620229239349828632517477993875198e-13
25 22 22 3.270844243679338116976914978524925834421983216374641353237655958979343169376421e-13
25 22 23 2.351367019650315252513290157172559617476914284012590361673406192352580810958278e-17
25 22 24 -1.110103011020241657678976883984716476464542082580319697546435501628298938945474e-15
25 22 25 3.347051850589115723332611514597682165900661290252736510758611287505480441158341e-15
25 22 26 -7.578770815947740707002887124687538029881778292887998988227433177005456035942013e-14
25 23 23 2.597086983073066765753365978713462578255028635870070313171965706732376018021612e-16
25 23 24 -5.19616338191152810110152651576218971483144027780581666941067711336722717966597e-15
25 23 25 1.222947098713239654132077428045857939595814337116833473761554738649201654741713e-14
25 23 26 5.647098951375458459149585204874840166851800505256463892094996774103823931310232e-15
25 24 24 2.281314317341444311792648010021051341423911378028690478940936680826636395052539e-15
25 24 25 -1.484701058396926374081039716080926227414700036618912946519249114742604082044646e-14
25 24 26 -6.863303224737827035552268295517363332796476238908928799153248634696095454567028e-16
25 25 25 5.829742451264216219144415641095536749244706951646532791551785175002227613128441e-15
25 25 26 -3.092051463788936805023576658932969254895215681235288840467715303444678318408999e-14
25 26 26 7.778643872344906469529360670974833717744660130603217393080687879720776869558948e-17
26 0 0 5.91075670292103822302510093811926788114846701023194300903731469083966277557271e-12
26 0 1 -9.225709909929817467025346616115483276638912509158358554334211323483246592761562e-12
26 0 2 4.224088239946613183225062800785648369957532296633283828464373756033460918907046e-12
26 0 3 6.063610886870670528443635031934960996410745531223124819930881171611330827865935e-12
26 0 4 -3.483768155690520314542265346169290552524890704490778220034473742911958444411008e-13
26 0 5 -1.278713227218250315897772129090435458556442438337971774920803440849625317109618e-12
26 0 6 -2.466679329332194539809716569132271864168699582468915526886990227917591875205114e-12
26 0 7 -4.950457618576120327254645195593824676168410253035447929340486585713384500522949e-14
26 0 8 8.318284910717825146125829229004555724110765936619882144034857040232060795621413e-14
26 0 9 2.979163626790668645473298899821541399517190700600001558314539941754328861000813e-13
26 0 10 5.782012589215261437066398168918924252448971030331284372700867263721684459801066e-13
26 0 11 1.380978473410161438048452068681876665828788929722838739358464769355969681890678e-12
26 0 12 2.651483431305882520519003145449872340771412819235390629972839589151474076120316e-12
26 0 13 -2.032662093290892528406712468617017483356689714358358728492867087721564078018343e-12
26 0 14 -2.448866090308827655747667357719492703123574378482398832164103385387288888529418e-12
26 0 15 2.598906866839377952369995890865297773529609698397110381924347195043478204617326e-13
26 0 16 2.317584997169593710214716484135787328289530305817347302839048563881828906734489e-13
26 0 17 3.431599314927237772123409173771257259666169311035831410662416725952844160620619e-13
26 0 18 -3.412127455564788007924631886485088655639332711460703475580878887402957285153644e-12
26 0 19 1.748356941306286095424874652431248161458702713307732481047793019263147695387309e-12
26 0 20 -1.697349216278072289094268716818294723040907617059226375480199185509521282266984e-13
26 0 21 -1.93080586326988449302115123220983079712709451691022705449570670335957545259412e-13
26 1 1 3.405422920267052943859736791035895994705460128040266143394295575993117166595542e-12
26 1 2 -3.471049928714077139655398657859106629713063758554415570621585555335568392430241e-12
26 1 3 -3.158262603389191760653283978457203125498285693383513284500022162864085233227339e-12
26 1 4 1.225450749369139102791855052366866908145911233803214275794804748969915064003206e-12
26 1 5 1.16301716500191668168112111865403692041191179153893205436824990208835109620852e-12
26 1 6 9.436005309648655892101225687898655517270989874511475496743527929064276346769438e-13
26 1 7 -1.362158725578166462167070963378943334631816831323643732671237876412294386604517e-13
26 1 8 -1.061031265408316086819474545481840244746393480059943313355319702669187653289522e-13
26 1 9 -2.792522254697393833151891821148297855781886773159688719608845746567307698168454e-13
26 1 10 -2.671318631376282471558482601312180605124963985918222628788553859335975176504418e-13
26 1 11 -3.969946140186027374036944256308708284492187160384290749960477907632249191013862e-12
26 1 12 3.834150880555831884892609563745653473264909835914536419076484151584005977093974e-13
26 1 13 1.224798055543820674380933747099443821302146251471137293334184932784570096994962e-13
26 1 14 1.199949498746070536593987471244459008043185281594388301157306157077755665083215e-12
26 1 15 -6.443985690432883189067924156678768395040264538473874189152876973542167698455684e-14
26 1 16 -9.749895480306564396968678316911652487242078049921720623452726197511917371733866e-14
26 1 17 -2.00417799463050137366317040387826867928579977914754111845401335408001288016689e-13
26 1 18 3.54167769144477494914254493483176847282477667660105105316828784770938857075674e-12
26 1 19 -1.47143995484999030868542050782477117737662356553858424963072266951043003660374e-12
26 1 20 2.112961779710653799774296899434978761643123211096309514889891454901991900214923e-13
26 1 21 1.147635985527798215582477980446687779450207598984221659993344261510180601683267e-13
26 2 2 1.21409788563705071716852453689473839196423686998782577153434786060701162787033e-12
26 2 3 1.746028966354841490889384479650934455536087150837269007428216487386696440186481e-13
26 2 4 -6.165418663480046681999869595798982636067626824889582392544314552100252975332665e-13
26 2 5 -8.687081865082726201514775416486259708649882880675464760050055380258588713858008e-13
26 2 6 5.618828659292173384822440101416341923537661418876208313489093785684518267513255e-13
26 2 7 6.217599637205709869970005889630806854271352689422815418479910257077268370316419e-14
26 2 8 1.64937767377985656830171804724786491060846916536629577937350908694943239889566e-13
26 2 9 3.530737773939927946204705162506232568964639677373283769597491939101457462581823e-13
26 2 10 -1.409690759633674225453572956228764148004288441071477121988239941334779276104128e-13
26 2 11 -3.678688738133476864448904860906226474968857057250025446484069495758775829594958e-13
26 2 12 -2.52412618509165922179130262489889455586457638369885637902127608094430941566313e-13
26 2 13 1.269426335585743923193731861100192410504519340302581679996987623174999430995013e-13
26 2 14 4.896107205788154256052688897533419888610240752536832839080991001125646051400382e-13
26 2 15 4.571069742060567988583365711839114857487913069939513822813832060886527275017365e-14
26 2 16 -1.080424443478931117570645635034744345420249208844749598404555786489232625575822e-13
26 2 17 4.451479365685112090549003940531363826693784167840779029059988554500305657703112e-14
26 2 18 -4.270155151446500712680687104549829011400663534308839655307952837687123946141994e-13
26 2 19 2.892236634368258482346564768404266125761899469041216912621138197941503569887844e-13
26 2 20 -8.630043834190566615604541548699336222756386288868001461574449126931581279590017e-14
26 2 21 -4.563368884459769857035037029240394703681767535138134066142645607058246269290025e-14
26 3 3 5.566840601449698916843522602980975147946107008048260160817527853305934369633892
26 3 4 2.826289605020523805722348873747612185169901874599370402971920085629432580665003e-26
26 3 5 -1.431859878890731820083654254196170228708154023932330252361565646464275948569276e-26
26 3 6 -1.670538256816659638719517481109819086910593157103207399539197503200911429255683e-25
26 3 7 -8.167445881941134804075330541737203469624819867977220470361393890733697999835667e-27
26 3 8 1.71019165488976217527948219297791068198359851396438633571060714587831225475004e-27
26 3 9 2.893878905079551794813335786752339079448459207585512836630534998068674901124916e-26
26 3 10 4.529370287998398520381397733028602569840818669140198167854838724463381040794723e-26
26 3 11 -9.683024359743210577392915050239383849162426069901233303256830500407832615021631e-26
26 3 12 -5.566840601449698916843522391718679803805368011450477954876785576587581504861544
26 3 13 -1.342223573966635955795137301648475524613868732020869894448055191289889075603938e-25
26 3 14 -1.408246731238491885782321216132038550994232009213122106345456098490538459913721e-25
26 3 15 2.293605169485532120799300816683670448165130631432240840260399726678050768074216e-26
26 3 16 9.386743075591297346288432435942753353091286648964262271902077767000204676857406e-27
26 3 17 3.340719012337678801399338270554697882349637865363243995673358470825936083163719e-26
26 3 18 5.566840601449698916843522440523352832877103016928361607238981721879535084614392
26 3 19 9.960837218954323708069576443723587156015516348068762280442404182576864008224548e-26
26 3 20 -1.468109976442712882494574787896003081605794743727319701395522829165678244269901e-26
26 3 21 -9.917881365041826967895475267019750793112073158824588401585084681955813527311982e-27
26 4 4 5.255707361457924044550178209850187395883450658905754690407067204187104337564931e-13
26 4 5 3.438307873354760491274217223630815925703371045516403893255496794483917589055867e-15
26 4 6 -8.86210720026274595282247520685078443900024688297295081635768643661764326402935e-13
26 4 7 -1.338023592552766658973846708675084691139712240963447424355603835735809569080943e-13
26 4 8 3.821700571022307670573181882768147802862895306194717471417153636421413376096263e-15
26 4 9 1.405066114804209703427554599403533618862007928139943221143006199815438310264115e-13
26 4 10 2.726870313292772997446689001605328623076252890920751979004041696842787778240549e-13
26 4 11 -4.260548080858187714087257325853897496876408917834086257336905037083008296323682e-13
26 4 12 5.650468516807602342287044266854998895666970324432570218533583133546469443638322e-13
26 4 13 -1.25501401524513118108194703613028772946150022606228374571104592620741720103653e-12
26 4 14 -3.604997286828977612843866627635260876661748503414064612953443001124064748810687e-13
26 4 15 1.7638379431305872990495067538435500580291857278061446172586879867194679838939e-13
26 4 16 6.243082267530846633115000045560576584440883407764345661865004149284473546144332e-14
26 4 17 1.491949455610856789450405284037081131212396872006161043101655418117149314833106e-13
26 4 18 -3.330341853303475307973834770639063724962649022525317012714294365502853609126218e-13
26 4 19 6.791803795945423217047479831742646109805207668945776110276951312563295380127495e-13
26 4 20 -3.769411491193241117914140620334023846316077724162364360229631883863457760115103e-14
26 4 21 -1.758650147804100666658216745946889812933234751350404440001093795461708085597255e-13
26 5 5 2.410512689837041398419313936405429035237097816651634722372142568790056902208404
26 5 6 7.23153806951112419525794112819034116541683516494578430155540691713812658418295
26 5 7 -5.935364680453986869705476601486265543275035318885971275982749640104271095925416e-29
26 5 8 -2.956951531724838806212863381936799617031722339178383046019910243100443123250344e-26
26 5 9 -5.683809891824811549152051600923268789222436853541468539136307062492831973667339e-26
26 5 10 5.04703560773950589521333100755098880508218611680870039845200232954102470442982e-26
26 5 11 -5.130143879114390538648255315869481668562729871836627590084258133218429126185232e-27
26 5 12 -3.826881079305110316795746926696902611769975954328434570756238763845626101171582e-26
26 5 13 -2.410512689837041398419313817688967421566412871262202259870230650492433186869429
26 5 14 -4.821025379674082796838627693572301069427066192185397173759942143583111919123171
26 5 15 2.265740292424016873853667814541759544202583218702914208382130230472085450929671e-27
26 5 16 1.862338355437921141558171851520745055381970876671883859152364961601320206558558e-26
26 5 17 1.004237497902095209521824747615347210627669992827921990888999595691357389296289e-26
26 5 18 6.221435671050339320069188347465159533825655015186256110283734908811124305515504e-26
26 5 19 2.410512689837041398419313802041194490456827906680476696640664114463713141243824
26 5 20 -1.171691334344259973834078373249635267694226747759371485422764816287324777591355e-29
26 5 21 4.647895254900065288886426604464133724956229132393959345820412047314465700487332e-27
26 6 6 2.811615373032077922258269913649367327760375686618180312541090301373186457366104e-12
26 6 7 4.205651650592455447091797255405646504374331451968095052157776240035558224137812e-15
26 6 8 1.027689909743695407599987152878613436997715823101298554995978042893949872588999e-13
26 6 9 1.4079089785829683982276315028848806248536451707765963319318771894158464394609e-13
26 6 10 -2.964453784079343822260522475273576603841569077490131482653495013261020145866294e-13
26 6 11 1.806524749786835548523497252196438098962936303710595861956801047966898887655095e-13
26 6 12 -3.057846857287102032698844791015740143507142930744234759311557771290120162939755e-13
26 6 13 -1.775711681438778229068877722241437589926412902522573064860358532351472758012471e-13
26 6 14 -2.438727511652774147198297611365663060744142321413718656998576118760763673406702e-13
26 6 15 -5.609970378535972143983356723664550419949389303673831174160774423105560559399589e-14
26 6 16 -9.344344426417079497967944680930648095984544633740962101563241412114804102722505e-14
26 6 17 -1.19090039295157578003804760803640045454038743144006995814951774736096170804556e-13
26 6 18 1.449701283379440249937290429666304907336477454087604758085404020365611343176186e-13
26 6 19 2.417789314379865420337702307730887596742819955822753768587977848490325944120494e-13
26 6 20 4.413323938403432504654051819354433152505162520190820079972029104242884830339329e-14
26 6 21 1.386296807928395638247615546000640960987947620849409939409307739845254139855325e-15
26 7 7 5.644440654344173927728422567246007433785094737269248314752101186125667324096639e-14
26 7 8 -2.705896586270534280777417295128536564950757881322596335021684367685473633190785e-14
26 7 9 -2.889842774759537970944623962393254453207970274471214186133364357710189208077338e-13
26 7 10 3.515383248287469865992858717183779163421458285136920727793700734973179849822308e-14
26 7 11 9.589833138201954386265367336574593432391488813683137184142561172700927665164561e-14
26 7 12 -1.680639952052036618240912120363345367567343081154843476799200696516606258675455e-13
26 7 13 1.56153667664369985304045976932426325649705766773311529756951472395483127837697e-13
26 7 14 1.858687539795903173231942754971040511672039455391793076405383385212220312595117e-13
26 7 15 -1.194892636231964260990100470697899173650336823404438232302655227920829909417785e-13
26 7 16 1.87506733591576214906373274916937370604293781483420056783956258717094116785545e-13
26 7 17 -1.794184013797356765975047415093665242610984115523068958906000652307489587596488e-13
26 7 18 8.59829446604735301949981073014487417870634963012079247894660119452321375353847e-14
26 7 19 -1.276173394541116704692612016789905659696279781462683701013571272351253145919744e-13
26 7 20 5.99226033482104329552088136265950272545526748813924228347356012854596262414609e-14
26 7 21 -1.320718580374264151115357277155123401266336156204192870485605589438686637770451e-13
26 8 8 4.577203595427407437383297312176502170505332652375062565424164334976890852969609
26 8 9 -0.858225674142638894509368244230642382772148527821156940902373483636983041872528
26 8 10 2.860752247142129648364560821235738732826539091402784763187705726255186716763895
26 8 11 -3.268379873486655795616866835557525426264326113038987006768363057567427753461161e-27
26 8 12 7.752487734811791030388294432578527616709510644403606838062881397785372860643703e-27
26 8 13 -8.158121783443321008077223541516652500205268477450858786762198801321489587943099e-27
26 8 14 -9.736404218376278787677859839208499216911275808227063952805108176884834943266767e-27
26 8 15 -4.577203595427407437383297309874577229796033532844855056945195720060992970187727
26 8 16 -3.718977921284768542873929064777558216818315120050054259191870709776843060159622
26 8 17 2.574677022427916683528104738683700554846578098879350929408232001241756057747889
26 8 18 -6.356184691244455476192373879042019374428721396329755160724576447352365429052655e-27
26 8 19 7.902504144354653482627632050339004531359030800123719098520071016271458927720442e-27
26 8 20 4.577203595427407437383297309871293648769621022805648410197911183849353915793605
26 8 21 -0.858225674142638894509368246967291635159510478253701044280344765569426070994787
26 9 9 2.41051268983704139841931390701118983893163323287902410406933485394995883405723
26 9 10 4.821025379674082796838627557635886700670794911694595991307266007997063664993546
26 9 11 -2.278088997185120890838252383885417130853902132479880835113748113811096681998741e-26
26 9 12 7.547241796471950816981362670817975145272054298644236059928234816333223086391699e-26
26 9 13 -5.915783928801930352640564281936349770873814427336067275689749034144276154416171e-26
26 9 14 -8.778200444598438138632822923402448412898835609769942230738616569509259571792612e-26
26 9 15 1.658168085121838627864549636876835002746091768100750693148365586428595685258011e-26
26 9 16 -2.410512689837041398419313860415453664723719822880365634400618728426351323451685
26 9 17 -7.231538069511124195257941352505416642263456692549814429476877668459940919746481
26 9 18 -7.356707236119423186090475595260801582850443725020640671733115970202948017397584e-26
26 9 19 6.311812203784641757681684496912463364527050401146263361364436075660098263874034e-26
26 9 20 -1.700256742438274536859484032680693058299949981585233194710234679473746793326267e-26
26 9 21 2.410512689837041398419313857944376891465096856733629372429049430109769346116945
26 10 10 1.256838105475621531797674654077582906352278068182430788536954432813922467017046e-12
26 10 11 6.907868166720461501933573869619827745077317962473500189281063826311913092518221e-14
26 10 12 -1.538678402806586489409831642309150367852458057530526349140130122273851513677931e-13
26 10 13 1.131125942367843259051656043934021956147161125721157730938955647632053386572153e-13
26 10 14 1.576540365110870230288026254222742492644357785996064624761128229591042473195914e-13
26 10 15 -5.16106653128598125274738830059898354436437076489057428314262728655209296449648e-14
26 10 16 -1.545930512004336141521941868359564670017968606130409018816822829140319165411252e-13
26 10 17 -1.675839732431180804483165556772468554457338153204610535667886025700460419623233e-12
26 10 18 1.421485021171708349404278519086671710857609816207607946223023318553078634203102e-13
26 10 19 -1.219113605322645097239881138331458804609141372468431246330726975486739188554633e-13
26 10 20 5.221317614943248606623472193214248618595026829593164937854732865119330624812203e-14
26 10 21 1.718647204743871218995138530137221679402241350783339384663292363452662804387335e-13
26 11 11 9.437621250785851821459294330078712889217030593165322242609627535609067924202708e-13
26 11 12 -9.73307436896079850794812630828310370690187171037979858973357245128908221976443e-13
26 11 13 3.068223418207043402318570178403577624855020299304435830985004356718505384926682e-13
26 11 14 5.330884910929701240699584822724544277067522868275317205313589711122210058743215e-13
26 11 15 -4.628437293684916378896241118192698358459514289108910657622892435757646875576679e-14
26 11 16 -5.856636227573386241498330553420918807590467660746430949964879394750178089099005e-14
26 11 17 -9.9760995604342672563910843816639649592203306938426312146629518633989902735146e-14
26 11 18 2.009744632993466201968543145549219089538866915367773770270043511024929759247893e-13
26 11 19 -9.867032833159999167140695435060222579661563886945603874980445478626372797632443e-14
26 11 20 2.913878401834980026618646689043308695847895332376254228665230536042051121087288e-14
26 11 21 -2.748342788771226452950735869983822720680216353622143360904698691899587786663174e-15
26 12 12 8.601043163559590043324989839992950267430869161311956343732502559824908962164639e-13
26 12 13 -5.235313297151969559023307905071271608379439622757531721415885401140917381205e-13
26 12 14 -9.943557118176517005952957184824950139510383556951291222330989596018176792993342e-13
26 12 15 8.456448227339200848268770486842014035860841303728763997883038249377002525161717e-14
26 12 16 2.12099842706926559883333875021832720921310568263796063131132281786655701292158e-13
26 12 17 3.948482256504434969149038629695273386851677696277787152328087080688497189365062e-13
26 12 18 -1.060265005476405683110368839174534599794503796768341424412997241400511353275527e-12
26 12 19 6.331305795247607065069766061601699993813519639689903837074371037920953299954683e-13
26 12 20 -9.826809113220484501204448985533909669657946002689297064986039650504557824364362e-14
26 12 21 -1.783205873335927161410094403236506767984555101843023284592308908858347438617605e-13
26 13 13 4.388039706270563825441855893184661021923725794842953014114308255390566943948221e-13
26 13 14 3.182956946817274410208458853110476761298914802837636354462571482257959408843059e-13
26 13 15 -1.075098346278167411480749683902033355813173352849641998009068671418716718226614e-13
26 13 16 -1.854511136436053189690107481028402284574561475693123350035746184190385142291952e-13
26 13 17 -2.179711073750294563639769982488534410956481011093968445501754792004510004684879e-13
26 13 18 -4.755740240737974399976425687930606147829405249097643761703639484621742321635633e-15
26 13 19 -4.217855694096623199660278932935364107626769141707509218903524007731321726548647e-13
26 13 20 1.041176491973439328468762344519561178333064583982164973013076762423053721293781e-13
26 13 21 2.048020412773027973922867597002186539941168659786532036538162222555552368810038e-13
26 14 14 1.361733519304498347775185686396614261922448855665654213231542933938266708671797e-13
26 14 15 1.170411549802094684552607806498198690851664357855291151282441546098195367084305e-14
26 14 16 -4.47137638121860171145266373529166930403141386451785224728491804995329817986935e-14
26 14 17 -1.161052558294629685398922116245460558943758037439395601330175825992780109847624e-13
26 14 18 -4.005135118804144942180113624376126088187773734497355306401009891301639155548227e-14
26 14 19 -2.061431661493579594553802092187962784229879937331385024807975034499417597101215e-15
26 14 20 -9.860599843588746480709845985917281762664774086847202223160011766211319312779682e-15
26 14 21 2.920715556715103316848364328762214135061892062441618626326751734580808930359944e-14
26 15 15 5.866962316268950554358963610265658496118995026155280791200736196215128405805428e-14
26 15 16 -1.129265766302300315945600041761281765765158237208480731043396983258357905213846e-14
26 15 17 -1.154868650091206650107750119413678177011169197257486266271038704633923631575065e-13
26 15 18 -2.712216702864622205929613348910145743261547181089176234081719717123878820214049e-14
26 15 19 1.290308736514224585861328890490555091130417461549745976224059057010925658600649e-14
26 15 20 -6.247764655644916238278213879416564500609713958290925664493376471759303658325446e-14
26 15 21 4.223526995894772330591979311573774686045995372502240900328594229660831189041386e-14
26 16 16 4.607010682497160095576071186524487272352652958434031831016454831788622285248138e-14
26 16 17 3.083998139863210582458903675696902828901800612465094800228477696501600586867223e-14
26 16 18 2.005664104954819961073857027756221778410267013641095405186325711177011771554774e-14
26 16 19 -1.082908557855983609216592619832425151161441592795445821826296596382322108836756e-14
26 16 20 2.271223351520764502614668387822586776095532916493819723973318987978237066932799e-15
26 16 21 -5.554702843878039044301984146968828075556572995413428765612907705986990870649129e-14
26 17 17 1.161614733258226849900109175528089348715591875804108095512748401780616040337919e-13
26 17 18 -3.517872671921917892133539148547077108590328940593779709167555727457065711594579e-14
26 17 19 2.197486309615745764993296431321372311195703740491125436307524808222691889316989e-14
26 17 20 -1.66249394101352186372191738256450775757872798763086785261313066183922633350034e-15
26 17 21 -1.689309966705757373862316281055715213892918709628530838944475543127212115017717e-14
26 18 18 9.308165638544410344769228876674151042554361671766909382341399248126491928880732e-14
26 18 19 -5.672579609602305767501077701904816670006923237934401687379300769343075519450438e-14
26 18 20 7.617298706422403168960960486916215383055370288095282991029086567485827747582841e-15
26 18 21 1.604783142299050061546551724614875729568014398580992182768765674485738945006608e-14
26 19 19 8.648149423705628213764279009420944494783753904580098220598501924934727920495867e-15
26 19 20 -2.156070724758330940185976068230920931790886068331517576364197504982630243072071e-15
26 19 21 -4.502892980814193944375160803776683144702987771115155472631373820082756721325168e-15
26 20 20 1.650594300729434526115850809942220770532102887312939275663329925508283657506602e-15
26 20 21 -8.169366338227466282363366300004988270061481916859485561951633362705635493240252e-15
26 21 21 6.816716430567021280796113051185225057553517937431509014307635831375919070433015e-25
27 0 0 5.807359076412037892418299068246538470449167329031601831437229515913660831733708
27 0 1 -10.16142515149888678527126949791503199531015907726740613370058527432287365120192
27 0 2 7.823430039979834475512062914274219527146724362278705313117822583440591624642043
27 0 3 5.375338037989120875626289974278048864139957119732803715614593767332213153240015
27 0 4 -2.365740687213995227100459436375791690997877960875034442736168334971035079828661
27 0 5 -0.2897319601590112832629616308541922234877222863102924471561962379361015875098271
27 0 6 -4.302198888713483244226445956147260674692793472381369539988002408719069385341161
27 0 7 0.1144707515362740806915447726100161300641210994280421994675472144897668472981635
27 0 8 0.8248352772379669613669323301535024327978138050364618323689935843246931857495576
27 0 9 -1.551659064807971355145200833379615003368450672125454380417172107073110623813544
27 0 10 2.395742659589089262467627695363383965240941554861553671945229966901286805260517
27 0 11 0.02180999678222008591330223173741380287409442326013313306978134816765441844824506
27 0 12 -0.1495589970646139778853821659083446398761767991454255053378080242588544716732354
27 0 13 0.2578628582289472496694133621791568954949831383546603940938931414975599329170996
27 0 14 -0.21707124898208590355548141802359154931049410602055322424168794164637749136225
27 0 15 -0.4665271807958755916913761188558849192506536516016738647860737345271671604161156
27 0 16 4.471176372438543009763018503431554242875513184568762459580585448939043853847397
27 0 17 -0.9457848368264010169265858927919472780544176716834916019529499971122047494366239
27 0 18 -3.740300355285595131440041986687268316057279109202764417887756139674687493482416
27 0 19 -1.512880522945787834318247818986845823376024736870449619826933904384445930023942
27 0 20 1.253120393035770659821618829994098714281163917165368641873026068108084917030766
27 0 21 0.5159814967553539721147277393262539758399962461359791555524206729817019269717166
27 0 22 -0.02985403655693372288379922910600655033870449463214974192661563891765052589703852
27 0 23 -0.08978991048869978628858845001486049204050065458190496991594440797904737304597584
27 0 24 -0.2014660517010151867895482417248470285047043894590624896948811746196840731347552
27 0 25 -0.236605835371589456328710913526685133582966962409492658245999847808693314812073
27 0 26 0.001733502999530651585785466016363013854181486625441929781345995423555098920834622
27 0 27 -6.321122874815521892552875867069996142194374791328812710458844757907745498481899
27 0 28 6.43026722512229021586576187463501428475677411958288654230280007708614866403155
27 0 29 -1.451476047035931591898213456196533707917595196697985699147869867963182363167582
27 0 30 -2.813406867285654366326724505338918602289549674661809287779018101069655360497322
27 0 31 0.07537428385698490836272689219222866864146586125806672097767933787444123914884357
27 0 32 0.4381232848818429445489025748343047736650370348478711771212117022569508697558955
27 0 33 0.4682606837954062432771615848722479331048351381919530076232960486865430399487353
27 1 1 7.139656309432687881889012380145889979251080322303869343079435478062554025065777e-12
27 1 2 -9.806162947565125327618342033723797762312092756831623285450647544718141014553076e-12
27 1 3 -7.32048672979872170271531530929059514418094429709262792863957914618404060369039e-12
27 1 4 4.095811582154427784452180790211650826985849978083576752684122834686226814458145e-12
27 1 5 4.778805353766117404157436924185360870802468104098204823270970154369193094901627e-12
27 1 6 3.839674608549028874077728195085405443287675024795998349507774916758024068441173e-12
27 1 7 -5.685376743491040630751905928411568859972714714989623054307022334704024390158216e-13
27 1 8 -1.781377571178992252710539857489363548551111243517697650595259496147269579229203e-12
27 1 9 -1.454307886085023487767507320084466609865887950981461437003849147149664587221261e-12
27 1 10 -3.158403416267686896088715623755322144071256146667011219810050620873149307653652e-12
27 1 11 1.88413238373529628203080366212315146519241441917148873592259401130770078000359e-14
27 1 12 2.225103115620569074833172340484156596807966656869516101566377700229131755660221e-13
27 1 13 4.444971524696243659723612400830342076541018036789907180936196981431291015972798e-14
27 1 14 3.002492354057103656229650874000176548008733127260704229606792093449069049745361e-13
27 1 15 6.969504624254991567168900347684148054114927219982186751944444838295845642013686e-13
27 1 16 -1.28102706565164575584488801157948745970948718810890369921776302052046837220188e-11
27 1 17 5.037662096520618200579153445774322492453230614933005278197960697529607487805788e-12
27 1 18 2.868197969195905818912908860890915609565687525105916022814514789203593444776422e-12
27 1 19 1.602365007012696127459949973409870904597382934857180997571641502223521319049765e-12
27 1 20 -1.321258127781421681461507221375954525263075478088385065112532398898331681899466e-12
27 1 21 -1.151752565358452121192623720169820814582158722467821708353417966881965194764572e-12
27 1 22 -7.724425737893024053218181169474559094395012734007296298723314378247964890190603e-13
27 1 23 8.091707896084063942512181009165767655649852035471465210639932365520696366727354e-14
27 1 24 3.050915128708630033124660354988022711391910765639112624948510955749042815353478e-13
27 1 25 4.504917920573385372585058934338906690022056122325205871369175536331071488378086e-13
27 1 26 9.864224323602936336478861559837353622167912857362924633640939496406054544596789e-14
27 1 27 1.235814882631933990329446875506491763663417489274289714519703713635216490302214e-11
27 1 28 -1.02249011961919059525578127017309197819050397960039576878897837328305038814499e-11
27 1 29 2.466770294306805346145124539698910352777133250619935222259627888085654579106982e-12
27 1 30 4.302034431894037942786860496582922355107737677650274902076399566197387937256866e-12
27 1 31 -1.367509551360636303686944758579733667859804983461624202605991969798528693694164e-13
27 1 32 -6.354895274517826767178913147818376596031817276153242179892610194443538561385971e-13
27 1 33 -5.983082191894697933521014191700412691898135953208151582039029766932634884405204e-13
27 2 2 2.801825445719817134843161993355670832538414568816254205890101758526286267524206e-12
27 2 3 -1.196558229298739512393094275283691404213759562245597138945176362967542878451926e-12
27 2 4 -1.80440922668377043853879579287981413069524883681152927743836123982071125610202e-12
27 2 5 -1.174480411560497050997082541690150104224666508003325331136144658588721160812576e-12
27 2 6 2.033488670629154538166650580109040898674609871537712053255263212762274818574892e-12
27 2 7 3.071929273061298440234345363721453549441624875409431997222955596233836506775875e-13
27 2 8 9.644319194379981231741008652595194055277819694703378529116776790582743128561041e-13
27 2 9 8.671633045193182525369944115597810983808357758245540206913044210738259510074969e-14
27 2 10 -7.336860968245577247446115337586299560418651026688527197020149748094111849014302e-13
27 2 11 -1.255324164283327183241277739921418217999424250267682294971167270729209777948735e-14
27 2 12 -1.219347817929168981317568436084903911158839666601493632794168730946978097294133e-13
27 2 13 -1.704170426339076368218805105007574984964334882598100589435467123241891294471831e-14
27 2 14 2.005338708978148227529664402255965257440253067646356700965931865337534570471938e-14
27 2 15 1.425811022921423229382302670929136392260250460830363601005445651773204344111961e-14
27 2 16 6.873606159427823483267741304540262770542800380630699840235183959370398290451807e-13
27 2 17 -2.404666795747101137604462618866338113187607607168778611836369383822016426299279e-12
27 2 18 1.994616357164029154379364475997177041772543405942229270651190068309128126232867e-13
27 2 19 3.256866130673994202999026935513068303314755105319110764871906908865343387034861e-12
27 2 20 2.315848341252968662424110764606491644435834683467231978813124585988769320731829e-13
27 2 21 -5.459264232144991081324148632373045242080220044271865449474274202617096931436121e-13
27 2 22 -7.197326310687214077685660270854614049852340226653758410981056334789957284818396e-13
27 2 23 -2.599475716116668863879240217871235137432669830394395851153622092871015955036548e-14
27 2 24 -3.769528570969171061639319571975084855103928797371557511018465660935931080522169e-14
27 2 25 -2.533871791042786892862916512253932895543233529086936343628686100407832455935872e-14
27 2 26 1.768425023097484584795905841903263792343895704593333193215371325699245900967412e-13
27 2 27 -1.208108566448361625211368343582646708973848076302382544033132215574028362145009e-12
27 2 28 1.787208296737424757933121119988881719007601490061110769713784479329696815863264e-12
27 2 29 -5.450874117026426403194931182775448092503553369590309800743770867727458480136128e-13
27 2 30 -1.324468453223479707202589318132406936918077488972229770202343855449099721572786e-12
27 2 31 3.819135183227701660127460168746753861611530277592201796417945572406488499545484e-14
27 2 32 2.137309927143488030294783520021969688625083806503240960223890354650847466940632e-13
27 2 33 1.625843920805342261857675574810350153117870624522648136188680664407029330759852e-13
27 3 3 5.566840601449698916843525271469958546511843722987320507992924978424584358033783
27 3 4 -4.232024741814316693915540744413269047351240145841112501000654595074098935364438e-25
27 3 5 -5.566859268875767947261149188832538437409334598736886050682454476520256818625192e-24
27 3 6 -7.205432686153157990161469630244598034480293707459619437246556362875089913397577e-25
27 3 7 3.229591689542704659784993554377438058336607939565614499487825104574251525248076e-25
27 3 8 1.821703838278522461407559640302479879292630132647998355008730632987015126339384e-25
27 3 9 4.955998843810499882832612054015719627361587727002721346423985253392084504354027e-24
27 3 10 1.527894734714483606610654856048145397026939426435336497034372348033256246075432e-26
27 3 11 -4.622203191618275075765636749825474195711895228195046099202076903678471675933037e-26
27 3 12 5.862806581667230224762611717361377376235023890633609315106577635624234725109018e-26
27 3 13 -6.051152308328883591065419364450446920506561746553998814703407282503852939877254e-25
27 3 14 7.777562867854341198430473848534868040222930296653970480576866917181033871572786e-26
27 3 15 2.527894800354447791444404210198971137452633671844782770115659000739528970706833e-25
27 3 16 -7.313632398732088752770108636803569661089836423217544666849340524214611177860396e-24
27 3 17 -5.566840601449698916843512306071743474550787881115604056137698546697422375120116
27 3 18 5.388376961938225638606220961710472273558734743293603549391029775546890841537339e-26
27 3 19 -5.580415857576022476696667444383576081522292364744601396088940846911734736493917e-24
27 3 20 -1.422009238656492406333344615477767425796339823920350131403446859142927457919156e-25
27 3 21 7.597648251199779474375492889796909653606359166540701823731840222452795037566207e-25
27 3 22 2.28434833577888285805967428749420779804216967657518868725337551433262649713925e-24
27 3 23 3.286222515438219669165048524048237921836128944170468018440841455213301108905437e-26
27 3 24 8.086257766962514543050130734332716291036138084485862817338432244878436674674465e-26
27 3 25 1.424269059322313440965200084570778244615152778338891096784575710980538316430844e-25
27 3 26 -3.387637832089943081486058921935347795267474598253822546521754367263173337796993e-25
27 3 27 5.566840601449698916843521852214400642414220681618898480130494913322224712973861
27 3 28 -3.378458870810947352697826839641435933011077998176998796247123361695794046233481e-24
27 3 29 4.201145700793316245978213693019351940187175281711094593370814673836068615958991e-25
27 3 30 2.626253093951836966652062443760818911453648236783742515782010124639140997739145e-24
27 3 31 -2.267889167120837210933358113756926629701466311392956454549258317326068730093643e-26
27 3 32 -3.678261634789888058247934999864361927635752745382444354853288259714023171677937e-25
27 3 33 -5.915532632444390872930463132134318932720120388441410714077461409472339433538348e-25
27 4 4 7.436488061412357450778935683046354545703998043611803680739786772465246005511064e-13
27 4 5 3.827945846591742147927997847138528627688273363436060589555508751611556128600945e-12
27 4 6 -1.237412643995880038545657294265512948294850218951224679780904765982200614865417e-12
27 4 7 -4.708740795851412092789969182575118598856607463221521695403691277674763421723997e-13
27 4 8 4.822608402803629033893032592019196795500479022750273891062132177533979253898702e-14
27 4 9 -3.490608411417971417158186691022965788104538115696286091704681485011042201778708e-12
27 4 10 1.163311373018717038042752574905925052954293372002218504737673933313247620468924e-12
27 4 11 6.04399389298703439746188372642133663206763732842509240030522291905035519803666e-14
27 4 12 -5.214998429595835530693628838173810725167184602380173510951917435166328065191494e-14
27 4 13 4.510334611164977352994547348764655262151948802369190373960591113540700459087597e-13
27 4 14 -2.153211255171304732494632025233873289336147881579751264948759963980720980536691e-13
27 4 15 -3.829719275163786974592099553532797588465224397440823340930608383698378108607144e-13
27 4 16 4.888756184564445908657286647301565175260442944486521162828784236529974832281899e-12
27 4 17 -8.135599699821733402474531668810704928391024081530681560604559417411471474888744e-12
27 4 18 -1.840344881911578013926110764267684240828248525454783687823296076352720348395642e-12
27 4 19 2.871126395881738302645113432941027110739486136975858715163889277345036856957585e-12
27 4 20 6.262198482616057686446390085596839033604636075490091898949301183753205229575328e-13
27 4 21 -1.939595143480157192672988587310798185550084013390961406036560191053765219697306e-15
27 4 22 -1.293707781076219133712123848570520571974044883135489005098028731906528571888316e-12
27 4 23 -5.45836587723520217468047043531183520981253586853144814272048295185411174610811e-14
27 4 24 -1.926748010766531569637659668317719478685841440637412754484116362830747364964574e-13
27 4 25 -2.569512882919882241178216688963534686714702545895189628987727878389560535161283e-13
27 4 26 1.891783833779365611116963057339816286554384838688600082574097944470234040970472e-13
27 4 27 1.368486219976231820098576274424595096796927954025024047451633781143331397066661e-12
27 4 28 3.786199995247796559073090137272380197847001054133778067334599492512744018925331e-12
27 4 29 -5.872572039286277169297168808537439157343847133641125143300775764660547593250326e-13
27 4 30 -2.719077272991600217256362993087756831911733335826257725894652895793601264079746e-12
27 4 31 2.021264996408364984582881972023513621857726724935740060308137431061699608420279e-14
27 4 32 4.173320340457641231418748877203530214444319340193455330377063095820418469228152e-13
27 4 33 5.721503108943152585709062610872613875019609258030035243410745472411774662248244e-13
27 5 5 2.410512689837041398419317844031029342623662324891655732807868459921412606343754
27 5 6 7.23153806951112419525793127000526013266200175280686958623539508652034746409759
27 5 7 -1.359034245970698348677103985102115307112418261565753051686148259037376288487329e-25
27 5 8 -4.694304732436068408872263348652774431170247900056051491612735275558439370615789e-25
27 5 9 -7.050168821963940937349790413225298087106047074513191823679465398543564069355199e-24
27 5 10 -5.0573070365810394860607958923111989224227221538311426039806981814568176698019e-25
27 5 11 2.853088984470034744118937643244823234011624651378802820427605123700701353812615e-26
27 5 12 -7.878954354177755746092028567944954327262776962835974652964963802598275623228401e-26
27 5 13 8.460761019546844682879832718395349805643192628149902580075439276027909790268283e-25
27 5 14 -8.007037295626580265102308949612383319957115786641864423590313057589791931882535e-28
27 5 15 -2.628987240230079599340839071114308052420139550275368796453585757081542931022513e-25
27 5 16 1.007036494290249840102713104942102022512114906342580944520559917995861079810298e-23
27 5 17 -1.824676823307315546487306954856725567219729866040106142661244972952432759509098e-23
27 5 18 -2.410512689837041398419308516908654311438306400309159235419579400463038318628228
27 5 19 -4.821025379674082796838611989714202304414411895848021179318366954098118295920399
27 5 20 -1.999487278485773278041846660185167621546557778675677730646998669168861822448125e-25
27 5 21 -1.276411319580523099605866345467743495454453183451151937110357852692280116984331e-24
27 5 22 -3.236531047141022287675622159860046849941413250980054381960584420872050331843732e-24
27 5 23 -2.436590290473578392578746911213861357755183642853573281687314836526825900725587e-26
27 5 24 -8.165035064295654924829457404155104479713350802727796987239034258692629137597395e-27
27 5 25 -8.911609616580134879819537408597654046471952270293387713647855810437277709463714e-26
27 5 26 4.419254961259709705507725427818322221536291204421920145777218833912437096298904e-25
27 5 27 5.228871873632324183786182259926890231634732608060830727308098948472258628251076e-24
27 5 28 2.410512689837041398419313655457847098507022624249275640503371139367628892528031
27 5 29 -5.011988705273896379166270439760060192951066397765361729273515019208047096344796e-25
27 5 30 -2.924374231723441128070913502234391284963016166321170720857119505286303542450543e-24
27 5 31 4.705930930230877663680990904785724091579962287667623053445374174212753684743046e-26
27 5 32 3.787765184065003562136919245645036530576217058644373985965794305086215682345869e-25
27 5 33 7.048242201489789304848564498932630273956600412327978254753661713717005057209517e-25
27 6 6 1.258720945000442824026870910330498682872161822552279907201156728419307679458781e-11
27 6 7 7.36769927979293992895174064843569903373837969537652432970025028956396111305904e-14
27 6 8 2.456695251217777225635413783387809461695674111809616018531832224917974863402702e-13
27 6 9 3.77751381760329297552491435643108962179810487921022969757742111221027495900815e-12
27 6 10 -1.903490319453892640887044202938500751763974087031732652423155581313282691103909e-13
27 6 11 -1.519638687183378606739521771282779696952066571223529590619624784383219757650427e-14
27 6 12 4.477962159020302780353445703296553946856075620035928904121127060033264664522343e-14
27 6 13 -4.617960318272657426108266477907423314460259531259979570047419479298230293810063e-13
27 6 14 4.845395927560538970177354984231008248544854957338328147458502207137415134310137e-14
27 6 15 2.177933412466820069427581665202606874907779578305438845919259458884071149213733e-13
27 6 16 -5.123725336744588392393718836730860331938076851958740071581074687799142090054641e-12
27 6 17 9.17540688722399288797432874500727894911882520755973437606085058927440339971634e-12
27 6 18 -4.561377799154431800384280829050783477375791251626283773044689382272161611280338e-12
27 6 19 -1.200722010888053674569055378032734304088864919844717855409600967545944014150072e-11
27 6 20 -1.744629217358764704786768138109335965709238231034030517333434568037511144417932e-14
27 6 21 4.576693440586474987649657232889841917383565751902608261281614938616580243711672e-13
27 6 22 1.555588065155738317125430923201603321672822750613866641333751494530204451537933e-12
27 6 23 2.157519170716173256937244176875401553360557180851739866924951380087314926466301e-14
27 6 24 3.796639102540374996878878353356676769535548461920881206431774619693825036599959e-14
27 6 25 9.349088441905631492302921894008052852853844608491205919479394253681507649318943e-14
27 6 26 -1.937851639041371303547075926533716144646857074541893366974030678206878583641684e-13
27 6 27 -2.421370068168868018574508698550718773081408338441593107334295838577901888660466e-12
27 6 28 1.875347484867181661951528225812248810380960152732226668422504088456564020668097e-12
27 6 29 3.849025587086713932422610838629599610880937777846125102889784686821896714602398e-13
27 6 30 1.727617785813348002793752977050404685311514707621214494618333338416511807137656e-12
27 6 31 -3.369199813324293496714678157295483872504928347401003423233263219887432727977219e-14
27 6 32 -2.333207371620669315728047488274146126833669965546947617754878063454938364067497e-13
27 6 33 -4.115785051508191372974657591736323019554636914165431258754856840594284778248632e-13
27 7 7 7.988972514711449716918586403977039183056506889042204528560088012231538633304056e-14
27 7 8 -1.93232130093194839110412339020180961052327736516728304620223799094925636497761e-13
27 7 9 2.919974230183107314475025775939526321259792692285150773400904629125440629170124e-13
27 7 10 4.216446361847582687302651701293738243078390107853858176028692844740916162973897e-13
27 7 11 -1.805654433887905767595158413688557552756844971382422603084725229925184845057183e-14
27 7 12 4.493609178246481799192693741221650965072799614116277196144349427698805386809502e-14
27 7 13 -1.444233139617782702320838643730388735826198323776377971723566051692603781260533e-14
27 7 14 -4.927707062698682379966767173921048848949807329626751778223392560759656355798667e-14
27 7 15 -9.701904950308106986920050500867112453646266038545216061934298537679864987370934e-14
27 7 16 -6.063199229483289593515615641879319721394747956859943483520137951224097142935872e-13
27 7 17 8.972295190930104252372582886463581467323014920635493286862874573982595739924889e-13
27 7 18 -5.015706973356393031748851532035442279517263972191896320497390929556443169487476e-13
27 7 19 -1.08383488298599823539385460851291435011485545880277938018808522383299305967557e-12
27 7 20 -8.600883947089437584474711473191576359266949562598203351856203183735638584995736e-14
27 7 21 4.202277105750765210230442987854496876491818324164666195282766933766651820022832e-13
27 7 22 2.137566118190384814546469793910754997093045471856197674384095592124613677747838e-13
27 7 23 1.410649935036025610740251515981243595239076752332740429803141519934180808669965e-14
27 7 24 -2.313084244738930541108222127737577444165661793107904065504843004883250821722148e-14
27 7 25 -9.751168819237908565778566185804514134787431232309414492489608352350414758197378e-14
27 7 26 -5.11018136873711710805173735891074826283301834725418943247884114603226987364391e-14
27 7 27 9.683521415745483682823427420350370861016176344158435776811817869604712009461537e-14
27 7 28 3.245054381375488223005564612850119355737093123503722433976816280146562076555816e-14
27 7 29 1.058063650126187155584443529443410608010014429825686102733450829202920826097117e-13
27 7 30 -7.378914935563530352104768089402409396456176326823339503114279577636686980133777e-14
27 7 31 -4.683364252507043495938971790569359650494827621201682193477071876750828060938898e-15
27 7 32 -1.332327455057620452674355223861390898388132494051293225069811736789893017352436e-14
27 7 33 4.591723581570989878868313141956364190813250070819405972511531438293086663178186e-14
27 8 8 4.57720359542740743738329732372358212003056985512703341898781206028630418949258
27 8 9 -0.8582256741426388945093682848542329831884320279105630749306256903335212293342002
27 8 10 2.8607522471421296483645608634482060416524805814452373233691804619624735513758
27 8 11 -1.015724797964789198716951314686196599952299446576742165177312826730017316140626e-28
27 8 12 -1.923614778606834252658863658484395275652451382612113611398832631224052178285445e-27
27 8 13 6.819738345244686336542954534686528785340746202231595263370108631841102160047249e-27
27 8 14 -1.124516856210579661167552244220156458260859839441489617695457512526542261169552e-26
27 8 15 -1.461538487867418272759776987237171623200757552536159932749148499705629359601497e-26
27 8 16 -3.653718975763182797123299279153261579798106895639993894903662365765619810965606e-26
27 8 17 9.668956803916968190427722915776129534534477161528713998514848467117410470042655e-26
27 8 18 -8.985688942604067892625342106894739342041907552332267414699377556100071216954798e-26
27 8 19 -1.156982477729180427189025480477759551803665154770567598987416417881422193472421e-25
27 8 20 -4.577203595427407437383297291291426189444366255898328753471350507001083389666658
27 8 21 -3.71897792128476854287392899752206986186581508742449260725872080995188471941624
27 8 22 2.57467702242791668352810470774482098430539897064636282623861679616711513005813
27 8 23 -1.276888469491393210988151802500975771347982722134276235068445380552951379783464e-27
27 8 24 -1.035832945040718109823208648387127365965216297396450825802838040276471148123003e-26
27 8 25 -1.745762027783072161950622844600291111840850566200064702510791152347920830373981e-26
27 8 26 5.502129120134671800176077261852055861660447534845024915585938416562277163473264e-27
27 8 27 -7.948186621595588600223402801446212827483153658130000833318361492993684711081687e-26
27 8 28 8.714851378252154803803132114137320470292798055824110146411144137163639808044449e-26
27 8 29 4.577203595427407437383297290710273329815527613564545105459281750475081340095544
27 8 30 -0.8582256741426388945093683163297860090661473109122541352139274941101584575653998
27 8 31 1.533565420814056555340034339463959890523780233432091519545456785177279544810479e-27
27 8 32 1.063205677051599160548201263420854964368690018723313550455150090393728920860137e-26
27 8 33 2.011751399880885452777384713422377209366258427757775515936096570246124196830808e-26
27 9 9 2.410512689837041398419314320356526143453922209093650564332070592907715282910729
27 9 10 4.821025379674082796838627334040773573366274530526421315312431943392211579368976
27 9 11 1.683101833041553741837193512045797825216786305751173494883029667260176726814613e-28
27 9 12 -8.220596487054069900228034952249945409013110234800588203032926804159400312494308e-27
27 9 13 -1.208570381804620284368991328291898490508624527788816542010104066343450660514732e-25
27 9 14 3.379309797183191579326024517585653338087941182035925901047364007993493443602397e-26
27 9 15 6.314575374701838466272121433452911847162240453761834292510883141160257399565638e-27
27 9 16 -7.295050571826149687950221704466142680218384061119099176879457921563358074629926e-25
27 9 17 1.555670057710055263750483653137219290484288750510002622825700023748668643812787e-24
27 9 18 -9.583820305362510277401206455329414278592563204466416364790284802833523021294636e-25
27 9 19 -2.024335470916095796790637647550838507543818417708732616939859323313541403713105e-24
27 9 20 2.145245877814631620001061507260757847365497855406234354334530926988950247464131e-25
27 9 21 -2.410512689837041398419313530498070780928356721965265826976846404511560247694971
27 9 22 -7.231538069511124195257939292310792871527910123274719696962117785943851571892916
27 9 23 -8.336474759033614620954551726025920533274647677142575659113694405563319418590323e-27
27 9 24 4.018121684634045119169801737342662748344493917594459958573925307108444438683758e-26
27 9 25 9.830294088038896962064978953683873901596105946850044283702844023783309097305949e-26
27 9 26 -1.601272784194933473835035407845249922198247285837159557549378750037421209232492e-25
27 9 27 -8.103083948300249038309249749455382065541431021255928439523438672598247924984196e-25
27 9 28 7.175323003428947991112032429542443006177857115689872920446549861397205088770758e-25
27 9 29 -1.815259623612363088764423199859544651683024963893989876701115044756736365308228e-25
27 9 30 2.410512689837041398419313788765244260401103889887841824931363969821084229021257
27 9 31 6.272240602528990677900882315435090665985471436138937263912363228229905871191034e-27
27 9 32 -4.282576674447378441652448420488531386625025960476347039255961905129884560483807e-26
27 9 33 -1.66441853794195185849775662217977904067002158313082995190231144065470372266463e-25
27 10 10 2.705984750553202730272016478296598164980630035693475349410540581757012487842805e-12
27 10 11 -9.548591983393063509329844486947062057424834741349407578422105179625538491146297e-16
27 10 12 1.695558177552009553814672867625372274239471825822108488963932675152113158067785e-14
27 10 13 1.862259659375727394068943263293736055821665316550822835739162505155308141169206e-13
27 10 14 -2.267886793758863985449641490189826287662249425910589448922371340793821607841975e-13
27 10 15 -2.340508084913418449297419744645992482504086841340550863545447067382936545486357e-13
27 10 16 -3.23725113827057377761235852114802515098940868448540070549059152069872101525478e-13
27 10 17 4.476889366451957825507146601025269412822390105638270077052885383938135615221747e-13
27 10 18 -2.739997924071206106598990721159336506790830628755035401179121001251084776915881e-13
27 10 19 -3.095710570897884133162176381609665812105003881301372470893946342502788605379345e-13
27 10 20 5.429623651083230095837871254885863934118548540034168295040930236816237272792192e-14
27 10 21 -3.70149964238888823353464006815988007858829507583560131531452176562484562688653e-14
27 10 22 -4.33047004962695289920491297086301252737298523237634910812916820867569132843707e-12
27 10 23 -1.112956963727145992786736305786523986627605431427205378068866599989887622349048e-14
27 10 24 -1.881472291656688267191456092621636354384665536981939340500312976857947334269277e-13
27 10 25 -3.275708163428727436349518545050791037410786082411808859179026180312904577051215e-13
27 10 26 1.280977985033400576128383349352014285517858280750419711410909012034563765227995e-13
27 10 27 -2.197592065234996669319989285046882166318938690619633528001825517698388869858834e-14
27 10 28 6.159469240961484161417551161828623087279835976149003800008348918709515119295907e-14
27 10 29 -1.813505069501107126878214107726947464442154474223589952036031170147043669807813e-14
27 10 30 1.835099186288423308720844562075328404201324627332684369489831600763121185845474e-13
27 10 31 1.055629879742601635980444802270003071907737027175212619867595409017385170265711e-14
27 10 32 1.483597449521495487791452722358711626340438215069831556252610769447375869856725e-13
27 10 33 3.621486069946819025425803093998006768021948363279603069888457924273382352221706e-13
27 11 11 1.080981643583935821437818100078359395772646600490307614981285303439129468546959e-14
27 11 12 1.809646905072198112747904386707089412943074753373529423028136361921020431737086e-15
27 11 13 2.793013279645672505655781955010394505704811172355429176217168960566758067086202e-14
27 11 14 -4.200087466415563969424533568067501179059572838113817557546377219252719251503925e-14
27 11 15 5.966949313868002492379061720091222237143984612676684810664387474689251215081886e-14
27 11 16 1.357905134086863474295510970569721306231376229323056470013705653951733814909265e-13
27 11 17 -3.416458771160335226008924643357592757940454961948895774180319500008500151509776e-13
27 11 18 1.813029255339634368759852869467921541485939588753602094744822492140300074725314e-13
27 11 19 4.70851110282385218620456617622287173611388253831710077539718084868350669950558e-13
27 11 20 -9.406307346125188735899398301725856198455339080697170833742043073970087531543675e-14
27 11 21 -1.138869696699717451504341836796089394563448322149983729074907704268206669915568e-13
27 11 22 -3.085429205783516519958113598831560789182120429690057382223479755948487195633144e-13
27 11 23 -5.544963451898673573288534491899242033485254290845899861034734105601780581313963e-14
27 11 24 5.73561154809157222564252027947040708102907078377688768983271759136072423005628e-14
27 11 25 -7.683234031348914967203504635814525979963446443046553451010993640182759288431332e-14
27 11 26 6.430262899720514636985878540481442386898152901844385564494256441435425096760144e-14
27 11 27 2.48165353559699486074939533042072646424075370807644895933857760737522059703887e-13
27 11 28 -1.815780526514557376960618142676918824710993435206858213846787875885529345650815e-13
27 11 29 1.06204100879910459686572603623941822655788579023966222734088192580945892528109e-13
27 11 30 5.070485854787000837797635597514157589374564487365570647492647054040646653628713e-15
27 11 31 4.209770872101242810503728916967957285309009267703575395731776324248140311397765e-14
27 11 32 -3.09706768971577798635757017025359672697518037198956393454043520108718463905467e-14
27 11 33 4.633135858525121446068168203902201497541715343779773469390243799912310438304869e-15
27 12 12 4.627552351715054138861993090293322303502332193012860217832501832381290371874821
27 12 13 -1.015804174766719201213608238785822287055097471771352353886158995243422194280998
27 12 14 2.59594400218161573643477660813089584777446562040787537352847159774982930106367
27 12 15 -0.6772027831778128008090721561487470225616446601475308787242684224476401092342322
27 12 16 -8.473523409036933294511132091277877571332284047590188370164614396267612791905288e-28
27 12 17 -5.042913348878709987321339811919928839649002165170307518653188847963355678992079e-27
27 12 18 7.157749719532575192660319516918440035446276736071099382358536939559589986681479e-27
27 12 19 7.079639320508576511169523437720826445757325982914641270299186897850164497599622e-27
27 12 20 -4.114487779593593941885006466864027370779756526176620492701873900042080747404664e-27
27 12 21 -2.219627457744912557060702826167769086216366976288328635341975591343064183999442e-27
27 12 22 1.772038089102509773959265069398023379470380059529354061564146598446774913790953e-27
27 12 23 -4.627552351715054138861993089747865664608116727780444204455157418217653849318295
27 12 24 -3.611748176948334937648384850464880952633993890859804006771526360023107043012313
27 12 25 2.031608349533438402427216477132436397714971480280138525855892637621938968575089
27 12 26 0.6772027831778128008090721609189215074735662181313024450066468632836505619015379
27 12 27 1.195972659351877330751022586649437205327893298374100347942860809471462316503843e-26
27 12 28 -1.131419585227271030947244399912545937752692082080857307398219752132318441039253e-26
27 12 29 5.047539274533189998908888550519985891342420840933754443202624546876902496133852e-27
27 12 30 2.963406814096658246723085153394946619515389874663816478616191777648837965685718e-27
27 12 31 4.627552351715054138861993089659920614009654806081466736330327742628844417754837
27 12 32 -1.015804174766719201213608239540640505627462940988954678914166198899807288410146
27 12 33 1.354405566355625601618144317067668530035210878962024765841411152790934891513344
27 13 13 2.608183315687889569245379652738832216781924903659331918739928834061396091816095
27 13 14 5.216366631375779138490759299122159535634650500455685442473729890785306939696757
27 13 15 1.738788877125259712830253108815458252452496190804480989722189289447874316028598
27 13 16 7.32020770933742042460939746833990198076342555975710403606220427891532302294729e-26
27 13 17 -1.434598376393964379955786301566800736245271622665381497711627793161508347573203e-25
27 13 18 8.460570575588640875984876746000292369904010877497920337791018491174924520131636e-26
27 13 19 1.729100008314164726642824490147450676972085102575756977252732363938232388883904e-25
27 13 20 -1.929544289113932811338241427691423421976316586125594957105452401614631787616164e-26
27 13 21 -5.806054682234650846609582514079132988949820754360216600080396048536141471627995e-26
27 13 22 -1.197396244271459446275286794231502770280460969778438981571805616831537558634078e-25
27 13 23 1.149258611411385076843523347390124704200325786693478369136422909623503123812904e-27
27 13 24 -2.608183315687889569245379645581038276684489786024315027664512298436204651472547
27 13 25 -5.21636663137577913849075929708002868605448470152999976984703792822177478032942
27 13 26 -1.738788877125259712830253089569868738207732488305382564172254217904214092270688
27 13 27 6.374792833011445154742690805267433100211465919595093464968332229964429416745871e-26
27 13 28 -5.524764895591177126284998746213634543694191528052339395465611928049536800803658e-26
27 13 29 1.501566781299730573830536308623785702798312619564158939465539345495619109052118e-26
27 13 30 2.888306698387466957067837414096470331413718595878481267551889169003581511503787e-26
27 13 31 -9.528398990041237404871820358432143608686870699644061224571166281488318605209883e-28
27 13 32 2.608183315687889569245379647988575680063143027852631593579754338593899417714237
27 13 33 -3.477577754250519425660506198385326990660228679121701625262643968444758855882961
27 14 14 3.684382398295942405519309231411308225622356861378035567898431698064983419193124e-13
27 14 15 -1.268232967105410275039102173817795424605116498344688781669103514785565280454703e-13
27 14 16 1.380969671105545629692613724236184594839005375412404768418447678003195544081298e-13
27 14 17 -2.172724254890712361359081794951973622854186854888317564119413803445332472132685e-13
27 14 18 2.211696959219908136721169699059332330626085639971292572545902710214588956902809e-13
27 14 19 3.347519306846547595977483632019153589743075858722434866472845433504501899720424e-13
27 14 20 -1.659545245866567064222852098835237333358944832575500592806886895201841722327148e-14
27 14 21 -2.442054957591803106745325727624190148235710675106299635966793505970756653152914e-13
27 14 22 -4.155243932995113383511262381001281092892951248691818978710969043853115076256099e-13
27 14 23 4.611209012795194397523260422021934472192946996117367712662569267402483196438714e-15
27 14 24 -2.277187026941536832500703842874494686507593726615615593154969170379760817447798e-14
27 14 25 8.544370263365587718685240107576384955187623167245289610301774556687452035308911e-14
27 14 26 -1.396874324645375585822463589252319319339428174894148486124035184015224992805073e-13
27 14 27 -4.5591267137594517697826416712972334661529209845790457626464618707553969966636e-14
27 14 28 -8.98920735019201949133801185082485072887436044593481769728383961661686667049994e-14
27 14 29 -1.24899923256525650036592888230687504376947366828097957041152208438433267432911e-14
27 14 30 2.387474201404605424678539991236995735253082130710365763535280556158887631748066e-13
27 14 31 -1.298567335858176472503184428186558857144830590763123646908237238719563930073619e-15
27 14 32 3.847046755850006296417092374760167557686310940614492263941432717484273637326399e-16
27 14 33 -1.286413575399653107833614154345238947343022000752357342804668647836776957612648e-14
27 15 15 5.566840601449698916843522551187485343198510139708689274474978054805177321475364
27 15 16 7.600863566015017390217524173598887787467418128861832478972992188577643453006668e-26
27 15 17 -1.63312372948485879603632861577777949954024628006763565439281830856093890361587e-25
27 15 18 1.15566842186734641368304861584997490454838314258775652191592000204950653933288e-25
27 15 19 2.07998755208674115087564507119165344923238201284884757406413345221144880923197e-25
27 15 20 -2.593429328195245790418830409027114232061934191723764945706425306881859408319655e-26
27 15 21 -8.464026218874765072396654108789638187152601727153270295497817900128466714007528e-26
27 15 22 -1.601723265217061057180559791057970845500630337273021237554721767145064482433664e-25
27 15 23 1.539493671165089961273372872292983820345272520927045340342279906446761395146762e-27
27 15 24 9.228448663455530335739050860572270642355458593416359621108704722322575516350672e-27
27 15 25 1.416822712710135155752390436856228179271605603981174267864453454687178278184492e-26
27 15 26 -5.566840601449698916843522516689075065079985129818390496908144205769124767678401
27 15 27 8.710019618412210718967098558596403810628296464092948138460376282689619101649116e-26
27 15 28 -8.913203101367797445713382244092935503010057299055270559255970478699590444174248e-26
27 15 29 2.165156810975883562809222101031455419392473904882282387397505798567954731253682e-26
27 15 30 6.294406829026169728212524325155945334194629943939774045595957069561627732666889e-26
27 15 31 -1.256118428548201577454785609998701451749901211419086238843462575594150988395071e-27
27 15 32 -8.130601093883814433486181939551826456494088960892270983911046326205675170447016e-27
27 15 33 5.566840601449698916843522522726961865138357766026644211439281715033110763869201
27 16 16 2.460405467342837190649403951930766633084347930914856955468562116038339830232516e-12
27 16 17 -4.566702735402959024453252308481887877540311109984127237481189886207070822930614e-12
27 16 18 2.652314955801310021735111592554441706792048323297321559855456297543743294664468e-12
27 16 19 5.351374274111659540651352575911992861310475008481793700952366065617737105614208e-12
27 16 20 -5.657885605652184328940534219507805102842480743049747788632693292431302765221654e-13
27 16 21 -1.818780686873693221637932052980397529271758304970903271312976582772736022037571e-12
27 16 22 -3.675952900264246343336001181641705628819830823802796284315159219666842683527978e-12
27 16 23 3.438793798948156961259884796964666781750283469630257034403825650700918244647228e-14
27 16 24 1.896192577845361057461309357667527389839436529062612486756327793710878592273423e-13
27 16 25 2.760817393890376317888168085529926442298057774435359634451704965838878755754028e-13
27 16 26 4.603078495679489106460403356257457775169524262922614610197906633062746700199491e-13
27 16 27 1.740583636798255359243936353136173476165934494406444184572235560776299089056617e-12
27 16 28 -1.533756918742208700410320596943698998699344723587909894538537310219966411407123e-12
27 16 29 3.812931025456646660137044506970732850258199167819336262997327327399093689685031e-13
27 16 30 8.844460081166294254037890037779314847473356899151759495102208472434666587166928e-13
27 16 31 -2.349612007901578151704987858385884610546103588945900521373078067519256965385772e-14
27 16 32 -1.205291123942753763964774205756343577424207699511456891494944499219147970774165e-13
27 16 33 -5.561681976391537132697260659172574113764941625750088856867768037926783299065694e-14
27 17 17 1.027379774672661139073332903089963965082473337968275889314226411648176265550281e-12
27 17 18 -1.064241739160837001298761219419501598202324577425395573768781290140705260138241e-12
27 17 19 -1.756321029272480137596238741285412549569077759471516796890865306965555512093946e-12
27 17 20 3.652234005044114054590221858022380154823971360645750214527945610203835105447623e-13
27 17 21 6.971871834193280934933474960230872801555245987067657476682325480353151042715634e-13
27 17 22 1.11372590111717723735859463594718013733167993868461907790345472857702651334702e-12
27 17 23 -4.237396917677798604452546808635795433890792634761706737355578085432317644701117e-14
27 17 24 -7.522359834565195622809242964956024141548117000643308538434784298091956087545262e-14
27 17 25 -1.000745528307558039170243292617821882368010910602161570573448745890415536102228e-13
27 17 26 -1.822498480389264609750934282109161945267482824734408805083067167414411287677899e-13
27 17 27 -1.728775949543978281567584949296056331393068244337669858800212965955515345207063e-12
27 17 28 1.615460464966881610532510889236869740792235277467849593889155620155947343978314e-12
27 17 29 -5.117047255578614983646741721716589033956713615032416980367209584371230481709026e-13
27 17 30 -7.297575305163937941902091970080018792563905134356086183928107885119688097242142e-13
27 17 31 5.494196288547598713283957182372402532845880881315761231933501799798081224253303e-14
27 17 32 8.204313140858421840590410360290623969808106865020753537717477677260316135035129e-14
27 17 33 1.7918149001208666291559017925930185681994566529665737672393209769891077625082e-13
27 18 18 5.44736657016200963881980343331480368685571615384815731189294532695752199491609e-13
27 18 19 -5.459566552184165035444797685677925125876054460955990258433989237271294169164445e-14
27 18 20 -2.201790429335573946340392755973878845343938770164728650987149169410380588919187e-13
27 18 21 -3.031083366622576742481699284978152674058432710846184254878055570953180760931702e-13
27 18 22 2.685262820484586857385287719605302234821623204271175951461612652307468667434944e-13
27 18 23 2.320383006747317495904755484115670951566230480115815512128677574532685444162907e-14
27 18 24 5.542160743696276631012776881798897755739618343863013998155528385648330712497048e-14
27 18 25 8.042491544401028345624743654541218975678609604691168584351340269324838050731244e-14
27 18 26 6.32143773173086357743311907552990269815329593022540527993404753094353341483093e-14
27 18 27 -1.013650668187377428339820595586842655256821582718411528276495772949112799102061e-13
27 18 28 -3.64751259352005015485089220945504014995828965012728359419821159281993871806721e-13
27 18 29 1.456083904474535461622982619225749614417135447351596619266557137012819970232723e-13
27 18 30 5.034166168374044682541572807169750612826144449678820508197604214630177984666299e-13
27 18 31 -1.488672644825055999072049613289996913086867907938687058513538036130347860222785e-14
27 18 32 -7.579032498288634754807301578979372575965133958350986758098088953753930192488941e-14
27 18 33 -2.616793730654228563022319787618749322719556702030211076768266006456158681866026e-13
27 19 19 4.039728315837957109472032506956464231104151916152348399408511501004909135921153e-13
27 19 20 6.765561908986244622984114162459619428095891667425749706952088111085117617040851e-14
27 19 21 -2.790783644021841654699171250373573483374763502820940179143733046189786743608717e-13
27 19 22 -6.141260176430961807147886490409533996573669029724341354512239258195649760694997e-13
27 19 23 -2.041143293732305147108282633671255177958675414345809991801595974448127378851659e-14
27 19 24 4.420520316477181898223322154584829301863523059992657714298153620580624108070947e-14
27 19 25 7.139971902234779052448007028416417117232718966084680951903114821085411653617923e-14
27 19 26 1.543019149209212773836141857536099668277378726701295953485503171646951888519126e-13
27 19 27 -2.646814487084424338361025391676030290097480971591471083793588227053831389222078e-13
27 19 28 1.081387298127297694087148371612106058344349432542187745515711928172352041456736e-13
27 19 29 -7.41950831987941497803853247581279462092521589972357449227014143917623607711747e-14
27 19 30 1.438378526525241272352070622921897603536709682747491381214551571010535620570929e-13
27 19 31 1.947894826423162233580967513143125489648373169247869661413120763871242444701066e-14
27 19 32 -3.571522195612996731578956813078673842093805124208455163258002337778910379095721e-14
27 19 33 -8.266965143779102943788236847202633810048066649713257285700541171274711676883974e-14
27 20 20 1.725102608871777755045725834965466824108706538035696062037354740195910447094371e-13
27 20 21 -9.950307352559984537651873773097165901616174000400602986747737860322398999228061e-14
27 20 22 -2.773703161457785934319252018697919669084524158901222989484237000034078871240943e-13
27 20 23 -4.097004958117235515420048601842200563200752999410602638311449537812784659627065e-14
27 20 24 -1.282032843296873204024017574299967029358484929245658140171882479896861957255907e-14
27 20 25 4.3083226209363295371523377014186856816475120969595020368537276732715741521947e-14
27 20 26 1.121490717473497801146618184090905308731643024989700349483022616707819987993995e-13
27 20 27 1.562258584790076872962795736680757086220370406636519643435542603154117319620938e-15
27 20 28 -1.025560523906475849672338070077251852171664614249718523956458551164266428840153e-14
27 20 29 -1.798725429115766345754902436312954099066905973093817594259003128803563180940515e-13
27 20 30 2.230583040459300345358552644756361065582610959462629831282218229554945902650538e-13
27 20 31 4.29364526723025399289351740618422588856336496407659487749900060789846361448923e-14
27 20 32 -1.036330203218565063527504662820150990333767431656524016789348535740686853855501e-14
27 20 33 -1.562034579234962142660298529238448663068275041111938352716291595710153719775185e-13
27 21 21 1.126854142931524467272350545896860372096205610123984765320550480435305918955988e-13
27 21 22 4.373598081047444435506026023063160530118069924878549209477484198683744348641862e-13
27 21 23 -4.304985643986601452780192015241598765254383740470975618118086112136824535935262e-17
27 21 24 -2.470991718707441366740561994220122342861956394122318325971383391680506648464417e-14
27 21 25 -5.369592386082686455029206469635165442985185933363045066967592375758244307130255e-14
27 21 26 -1.432734608995144933047856956173509258109258360608921726782954768319865147994182e-13
27 21 27 -3.720811426311922770920616207374142953223468358601953730977504136200430781837087e-14
27 21 28 3.87708450463932083478788687880051282920127362875678752144798734995079039309677e-14
27 21 29 7.876867811898136049598860370975736770028017274274555486958583387123366219884233e-16
27 21 30 -2.36953112395034680018869803238214429403699835276161616841513334736928805553757e-13
27 21 31 -1.566955177846738020036981280306423578986591158801148648270195864883472694210697e-15
27 21 32 4.820943854007172907384438463552947055076500359482635325865480141852051369295055e-14
27 21 33 1.396724772322631670225119311564198053645253608343223629406212005953287318776994e-13
27 22 22 7.232246117780072045724798692004616174708030433709209352731812410828039950974205e-13
27 22 23 1.15909792875520235753864731115504164290562549664100695426061140865837937880675e-15
27 22 24 -3.58086061114559639417990823508366200239300550903534788998330910785577480851434e-15
27 22 25 -2.281215179766841420810778984597801865155429888403142858511597731992297400340389e-16
27 22 26 -1.513608101768759947864997412721677210437998531320518911760857350078798400046475e-13
27 22 27 7.775914723898910211049362030465552346139930122249692089115512636356960293575632e-14
27 22 28 -7.277159881347384495232273245356682946164410246581841024446893638332482454288563e-14
27 22 29 2.764717707210986929374539580203165395851841247494888618029431979116805775327013e-14
27 22 30 -1.919755301283211920646921443177383417846448339784276008892558075774839767535961e-14
27 22 31 -4.376382557558004182081674590243124221611564690116016668202940145767234646297399e-15
27 22 32 9.51232354742272929611138276853875412660253225917227958336477992611161046865147e-15
27 22 33 1.378996274016458649247594777533401335203394605894910721396724677469825559450831e-14
27 23 23 1.62567167479598559015551873145042953871763090496860699682583190869014780017747e-14
27 23 24 -4.031353102999017275027644132570792171431923174577986873360175891810089897248283e-14
27 23 25 1.754247978707000322181677357916263541457513142057620892818921096051290545672356e-14
27 23 26 2.660279473260198144319532699964754751504063302821589207825175522696766570516886e-14
27 23 27 3.044545831785639458628024138980712835802121951980150491435167565380454472238739e-15
27 23 28 5.00668366658256491892108245508528662789937031204966738306061853744354980569507e-15
27 23 29 -2.709959773785035144580932315625606529085312135405850155157438951464760330361033e-15
27 23 30 -6.747843358533772461329338447399275960327474340625261892652632969183920928243238e-15
27 23 31 -1.527873572898276057977379195363261229169885087944016094373999328795414265736983e-14
27 23 32 3.07693937305969964287916976307558418086050619708889462278349474312269093875897e-14
27 23 33 -4.26174032718686087534970060229788665145406651750741263972264776563166245673028e-14
27 24 24 2.690061641204033183701829000793136150542602138214882175444496801038514423999938e-14
27 24 25 -2.045926405186926802747617139861261188221699043221434836438109277447464487320464e-14
27 24 26 -9.959285965855798529079665643529026272800687862606786396043630137973747938776058e-15
27 24 27 -1.513840528630388132050304218861356264304002569771000041893163828599015928637623e-14
27 24 28 8.560581694628700622339902120563505467944413099779091561730123617920101795384564e-15
27 24 29 -3.000823271301862932327047639437487950478362054169240215631155926985705163942187e-15
27 24 30 2.649300848613777926986709267776023683796082066883481002620583598820081022691564e-15
27 24 31 -4.387716352709657456208983694991902157430290240537689750306084987472582400266627e-16
27 24 32 -1.694492096945583722244087257485150756352443866246115223399050462199602727936861e-14
27 24 33 1.721834808920482399581497939140373795636438119726937079381242156914931924504715e-14
27 25 25 3.186865461591265441658369569835361480269178620317073628999881623009937895456546e-14
27 25 26 -1.599005526897776644760284136862147650046319502253419288351029551951987888329754e-13
27 25 27 7.806178460024038809874647763229545188799958418306554133090011906955787104982121e-15
27 25 28 -1.544342677219661836470595467262445567622645867477697682093089174664171054123236e-14
27 25 29 9.428235003487564896361665686692381508288849425563499474587614623936771019364362e-15
27 25 30 5.956958550647707367446927208094769619306109019323511800783970153244243223535651e-15
27 25 31 -4.613655226281265815054393535165340974145817193481562334832947010719810968885931e-16
27 25 32 -1.221282945398681008975655825962417044727092397485004077620766308578389800678091e-14
27 25 33 2.669285194621658302237854846111194226466712743324920582696598780324632519828686e-13
27 26 26 1.427021222516483494234766503343767218045477472385268995574439415935561562852963e-13
27 26 27 6.522054200627607062292296737498682584348026117713371052136435444875677709410391e-14
27 26 28 -4.857428431753732570488969709983303072285478054721517957012809910023901033920044e-14
27 26 29 1.517004791898450849995057538210257797608142497432987237558623684376489307750744e-14
27 26 30 9.427287199866598367437976247118390686342453044544606939554613322126668782233416e-16
27 26 31 -1.310883135820204739791454203390333952166408529207848813055417894290943889127082e-15
27 26 32 1.530594530089743971550384568553317290748344686546905307722490361414253010018731e-16
27 26 33 -2.055024971549541002404314882048194753286376708874650583895937193216233895808653e-13
27 27 27 3.320263093551594655088636541410575614219743243652692546025670395283122932654594e-13
27 27 28 -2.914830855203813391560149130610107323241360164443659058692275328334039932372474e-13
27 27 29 8.374196628832082270516636300921269526823426777352156866820609005564908540807314e-14
27 27 30 1.328835264590494609497112826433723352833336689168557839920353348841527096021831e-13
27 27 31 -7.632008747613053409008618969322488303795161192579243334695622654631661406901544e-15
27 27 32 -1.560811014325395887709259153044465236356728198398343789870409408953938476394816e-14
27 27 33 -2.808283503158209072794274151191682170382593303695839627603933950244304695598424e-14
27 28 28 3.779347576421266997930067724139131803972860087513180981085023937203760954012977e-14
27 28 29 -2.071788512122801886649242857897745224543607145700441951338557134886059741392037e-14
27 28 30 -4.811336656429655243957045643245289122554429439484690452373561176923433312872413e-14
27 28 31 2.441894142557608914385815892474439170105873603978914290901002486554650156255656e-15
27 28 32 1.019274966156919742912207030239691171910120474838395808420882543330516315472381e-14
27 28 33 1.039922075566468459899052422829350345043281880495616776718327494723495905050436e-14
27 29 29 1.352604403244398904531060087723186238877156661603097023484451912598167468906909e-14
27 29 30 -4.817341145531042726854297627965550386645565314723183378001479541265186847009443e-14
27 29 31 -2.85986970888015421441883170025536336944567070183098205798305291306774215321766e-15
27 29 32 7.172382164946402868703167803374888993599744598238233474306535129549719989113557e-15
27 29 33 3.388860655940699336609341443273359787833600009471014278133155759924352884547379e-14
27 30 30 2.51510554627212934098651813222167042715813676472293934562247282073696649920433e-14
27 30 31 -1.990761946880536097152640231671281563072415080792561486910423263338261780914469e-17
27 30 32 -5.960844364787711020532400118473687203190528325341736058065598511247257430944279e-15
27 30 33 -1.219735773467652000264062971436518740165196364648477418269487645653373614057788e-14
27 31 31 7.379675841131047819675902725766714618087904508479938712752036758048161283548584e-16
27 31 32 -3.658319980858070468108555818495400712041111789392104213443385769117669286696285e-15
27 31 33 2.329515304413765674802803022143514269746587647883502966179559682036509066154984e-14
27 32 32 1.151503520084318843581952583945842194037994608253551450523734530998056302025609e-15
27 32 33 -4.3384272099441513096865822547319950477501687390427451970697617531987429879611e-14
27 33 33 1.060351865574655941885382001714026838321143805642722864895736298506167632452599e-23
28 0 0 9.233344416218097658203621120803750495232466079530139076373661545800064327748866e-12
28 0 1 -2.441723522853831734210636036550193175501195363438245138615310210400319647455582e-11
28 0 2 2.208573709557481391675040851590447459844379405822423395328437700991231564769964e-11
28 0 3 4.505473615247730465302619128798287144460868997128266038835595945193937350780453e-11
28 0 4 -8.74494972190694246772656229750108347003951278815550345032509988766775896496344e-12
28 0 5 -2.636115588708425932797757277710840949797268791235804408947242489007398789761435e-11
28 0 6 -5.592775270538824298788862225755395453030650264772584435029491169664511156010111e-11
28 0 7 1.586786134106866002019437817555661555556004782182228642485115451996282200553156e-12
28 0 8 5.461843114990185500271368060686261131708451767362482614541542369355563358172533e-12
28 0 9 9.661252016571510541343724634566322047121415511714692968520809570513179704855398e-12
28 0 10 2.080274886859299041502720185054624450011179802722825634476797619077356843424012e-11
28 0 11 -1.040818246965182836528660874244347164346449297458886471878766594145866408623889e-13
28 0 12 -4.088111370217175343464819204598492620307266909946558649987673883126684688425146e-13
28 0 13 -8.213091824934642282935398279361520111233589966730219440426829036472477747087806e-13
28 0 14 -2.004952208186864404511837201166976012063139311848046087068738687400556191698744e-12
28 0 15 -4.076776936934285976579000015029319967574749510882665997084411259901382388532667e-12
28 0 16 6.273498911403990422289134865863243604385052668196387868726432010801729075498931e-12
28 0 17 -8.165318575406081152867887509646920213110811340394134627362058060196528654201352e-12
28 0 18 3.014696934184534022337651529189901649432451548953580248822642427716374723730914e-12
28 0 19 6.598307457171238399390522469314143892233801980295779699285551273793889004477357e-12
28 0 20 -2.064504263235353182590554074348204400867512215866769940475133604529736995050287e-13
28 0 21 -1.465735417150289155664383158696073097107581430480645460379435398259233807424463e-12
28 0 22 -4.986624939958392095594274446506079315020470379653119481546133191831711499656662e-12
28 0 23 -1.767583178750049859886635987888172834903188264281857181150741663403960869559657e-14
28 0 24 6.623738831413127444900110507762614994771353313345552310827454443135756488558376e-14
28 0 25 7.129132963747708369230683424626860322343907514177338202544209864536771088233904e-16
28 0 26 1.00116676497502841261830509329642206073886153060626069652742563986722884730952e-12
28 0 27 -1.296399387606670084655745778609575213844041288955976041714674186090845253053274e-12
28 0 28 1.810481643900520088636364379047638339588884754971878350286357306885764110682262e-12
28 0 29 -8.331005456659066509467905381785359102749306809619274645424316521616957332066732e-13
28 0 30 -7.285539439564499077888325295263549962526402829650402444935987819826508326358184e-13
28 0 31 9.368662443268160985558031662627595706545881031511653348128031148927856580097903e-14
28 0 32 1.542388005575163626960530010618351257805464568026282365165081178392395842586941e-13
28 0 33 -3.959182909561520641092806897610672554640337864662598078771342314738821179012237e-13
28 1 1 3.006000536050082520071229232254778430587048617826288963765225122973057567884947e-11
28 1 2 -3.579218535881345391859649800373701098334787083017542261440002951885337028486885e-11
28 1 3 -1.033175914136681705334431691540393403201240362219276088214038897483007273904906e-10
28 1 4 1.538305344490828993972508644898561525493616244827545056165440657047642548258934e-11
28 1 5 6.9172403233389497561458754735379541450004415143112082457396366007893220270825e-11
28 1 6 1.750797104980975192016938807675820620844532529574597506325523263122058831799216e-10
28 1 7 -2.905835093693212104233511074893847911081945122527888779979134673749973892023104e-12
28 1 8 -1.533014051978889590788173637714452480631166224501604401465552216596427249100936e-11
28 1 9 -2.832974666854445022960530279542339791521058493827855060043879146323207643296142e-11
28 1 10 -6.681106182448431690596966708344557823358921233820197215778558069142143316565043e-11
28 1 11 1.926206165061304357338222755908839561097589708515051729022381986975998224888977e-13
28 1 12 1.17335592043426095952534370201626188683871012336320271506343018040347979912969e-12
28 1 13 2.695363901683166697853706511630738877428223405767645426580693463874848713548857e-12
28 1 14 7.010134212062319717983442222181534270291552197348922275326141714747821784934158e-12
28 1 15 1.173823562471600628470072661768255748072557044679180802364049549087450962205199e-11
28 1 16 -3.261827759505939200580506282464240589846348332189418483475282664742555353114375e-11
28 1 17 5.659920920851473164253047609388953352302668789451109238829920455478436787121955e-11
28 1 18 -3.011491229356598137739787239742205591665382683598621316959012338465415125780117e-11
28 1 19 -6.015257618907581773631741224135866052579509982411531452443734746646191221882111e-11
28 1 20 5.892540309951525008602587177617617926250674496844073741534267199532888014240464e-12
28 1 21 1.862139983956317525716392076110561354962811262803034040388042670154979208495954e-11
28 1 22 3.795464619649445576945782013683087380931200980867380290253297873804855420149991e-11
28 1 23 -3.375702326464914463964616817706378339770789324691398147113146046899844757492866e-13
28 1 24 -1.846003564011221875250877414341079605214998125761506287328890253802188780572259e-12
28 1 25 -2.20577602423310240950718773543253245380392264305264150049538770170510228199671e-12
28 1 26 -5.534330087436768277504031644933387976816610866275007649936237390185356381526919e-12
28 1 27 -1.758687153427152275073666171989270734176857834567238959381293197140150727783538e-11
28 1 28 1.34321546325040509262512014020095338936064997253027771246083874714627513566198e-11
28 1 29 -2.818875849151773854975225078997137492323305093555866070357510165901379237030743e-12
28 1 30 -7.035396753223966596549299980075568706585464253089811214105698744914326106709643e-12
28 1 31 1.423663312598829664090554113654407987701298030883790984832141382677944663537284e-13
28 1 32 8.208028067259955248140405399957551606828081386531324378727979381080252702375077e-13
28 1 33 1.92427249035086773969786715779993573548219446823598293190911648830874205427525e-12
28 2 2 5.661926984346140911594064769189348514071449422731598506707798939468748934712436e-12
28 2 3 -8.155884881671028538238264901724464542034423564346926958186302516258065529596854e-12
28 2 4 -4.927170744090823638774860057176382275663861862849653663393663417512781189565385e-12
28 2 5 1.581757066903062680436181820335470004276679633500706987696275449972373832378079e-12
28 2 6 2.236033106169452456879750120799196276972417094923299278147205870023862207504845e-11
28 2 7 1.371710198859707109034469402447526614434938279476091457310785569220022073845581e-12
28 2 8 7.970059546778816444678938586820525039440750346393796395489993898189604899201624e-13
28 2 9 -6.176242010480730072788228728564030958704546160918105702031556577433612099331189e-13
28 2 10 -5.678647690497493527131281187923326781164637782206987752585352316489085282270277e-12
28 2 11 -1.157503115380502707448889857842603054628894359898843449123877668012166308434062e-13
28 2 12 -2.069248835125235492614678167567767915029717496651832555905276754339528669553853e-13
28 2 13 2.531144131221758153779852304209279275822258956014837476090438732623255196273456e-14
28 2 14 2.093376658030140759397598304538504381574674371939029406466544441409018628274636e-13
28 2 15 9.096663143456396913220399397394117010352305427422938231598656978418300681828655e-13
28 2 16 -1.074322082218226450895553959880258990749170751333134506273257094164640036021884e-13
28 2 17 4.783061349349037993708843975439057038666984087916474690739751495942487363331073e-12
28 2 18 -3.674547389604847932645120107142226364636105922134294498731988385706547515398083e-12
28 2 19 -7.747312213902497583869159125756048715555181694357366244740828092847014184881626e-12
28 2 20 8.427477645941813358972873584138071767730246353436568880107379657070029263157136e-13
28 2 21 2.794545770117886564163501725844469370094903159840739568598953558272659336486977e-12
28 2 22 3.980186642289835964933938937277656014907124604079623156749745856500674304449882e-12
28 2 23 -6.187074657915617375284759744307158442383002232851563968663897248274743753611097e-14
28 2 24 -2.210512954344396795036768459493953221117944366295734916116899031316899830478486e-13
28 2 25 -4.964313971636934043563511604267476702824559102079049016383324966540573182079211e-13
28 2 26 -6.679377371387421418885759529291620856980513325372195084975180812170205464049373e-13
28 2 27 -1.059491923024919682293212135611418178671770230897979702360830163155422135005477e-11
28 2 28 8.811188350123152463827442761860626616636561323665797167970553777898180188161737e-12
28 2 29 -2.296515457174193297680861695068948879653005415869441665371411988710792161522057e-12
28 2 30 -4.098474495454650395189287676371728459040244241558982309705877516648303652037509e-12
28 2 31 1.868608776545677488277803335930721475711896602758788222262980086371041843845886e-13
28 2 32 4.550902997839529482218045209382219575935136305689658718453742188180723732383251e-13
28 2 33 1.044048274506859026340582521169502320813640044195421598171151523563172814109042e-12
28 3 3 4.424197464066934798091074653674195214861331770162775189231531196718064693497737e-12
28 3 4 2.316897014851479466552642503557326889916465553826715607795704043392326589020219e-14
28 3 5 -4.525010800027188874594846683903517844567639270616062698251400728442298456327568e-12
28 3 6 -1.316830202252856929140670896513426051215821946150982332274037278637612308446772e-11
28 3 7 -9.320648888498589642501887421299468788151043167933354768223367740688833586057408e-15
28 3 8 1.51422355256677535904096825545343579617305962207336282637741389746337275224617e-12
28 3 9 1.855077351108694513020645562148920443553328513960379231918239353559157218794882e-12
28 3 10 7.219383019476892047750438154768474268961560515856277445571670705186514386536817e-12
28 3 11 1.745110433833312498343827124220811269994950089511795579769121363492787787168227e-15
28 3 12 -1.640362135612439902734928111831666360348114945944969907532326106409025351613837e-13
28 3 13 -2.064228254166063600444393080631675060568748383564642473485154061545708049106892e-13
28 3 14 -1.008718046077527793974589525167737708988635824274869401644025117943311377874662e-12
28 3 15 -1.586273587364791065917110484988457019081495450034008284776401952486537658578443e-12
28 3 16 1.197792260765854565619743212021961667630405547979234704869085966820919190662462e-12
28 3 17 -5.189738352810601262122053838926750038721536421770802856978569905446990601247913e-12
28 3 18 4.322475498095562494873609262060013678517269577825040318653372571968803332995482e-12
28 3 19 8.645656077040781008047515646716281738300739183687424470771780272638381090220773e-12
28 3 20 -1.347209260210441015321205587348575513898191359005099009539571520496301248461233e-12
28 3 21 -3.325874625503333256703796799176717832632332609007475224618067778155998831607475e-12
28 3 22 -8.052272055688139458174650939005586053974512276744002513279873997156980201383085e-12
28 3 23 1.338866676007839821832574808318768987405842677298254314985442250406864567344524e-13
28 3 24 3.941825154662652265650624322120922824206438585277895060495630346681252365878853e-13
28 3 25 4.841939107349653444642359862385862095735705232737332035769804552213230998137315e-13
28 3 26 1.363718124766090575304459683878012437358965158873270422636383588419019997534398e-12
28 3 27 4.276083367765158088019075566802027736582698964261162335005174607208473828535659e-12
28 3 28 -4.233508569370358356999303512389884500613612284551769562385097659086729132526974e-12
28 3 29 1.38858817835725608330418651406839830872855707492597016364029343360786393215111e-12
28 3 30 2.223047277996650467997856928023661035583233293690419913570153658886040347183632e-12
28 3 31 -1.406283357192899865128297450333974180391417830241239791146256051741471832622911e-13
28 3 32 -3.031871468837074459187131040445706631456941291741573894001849571429268175510485e-13
28 3 33 -5.699499893831761548295647454806563471437161216577534600228414486350402882053908e-13
28 4 4 1.164475159477762516825213145314084803521462490467525973794301792559689019993503e-12
28 4 5 -1.233312445116914696674594782281966567038407084455567865320306261434326789803857e-12
28 4 6 -3.403333185027444150609860181796687557463048757787012421343444648680681845316359e-12
28 4 7 -6.729162881018819947214503965033561999481677694164259631137216138326940987442913e-13
28 4 8 -1.949933482337400056667560559835561480699929068547147474424760265736510031578814e-13
28 4 9 2.087579462044709856554968546509354139190271768078066086878628728044271853271403e-12
28 4 10 3.189967703176319055930181048395595504047090173593492443725127085324035884719443e-12
28 4 11 8.476725646652274686050773357522568563597106946893397203376344272360672791969044e-14
28 4 12 1.341754182905665316922042922714311448779299606184939497615067816671368185190576e-13
28 4 13 -2.94759005723801916738149311056067649859056956957989979097212739013218801897224e-13
28 4 14 -2.973207192286313920589294531093045710798151740716680041360692799235236834246296e-13
28 4 15 -1.119734572698825344591115111481163034375637027034217192575685040476456426431138e-12
28 4 16 -7.959978481727979141268955735255638591795122215335087218649651482680134412920273e-13
28 4 17 1.364724757776257874687873937994201757402785279826188250464716603563191109979277e-12
28 4 18 -1.784234533839603421698792237093464754548098182462482322178047372003481226489123e-12
28 4 19 7.758988338907084001671901058050414691278494367211941244103102240228145607114865e-13
28 4 20 7.886524287323961732948318151921413404465062213872515628426694702841283977744041e-13
28 4 21 -3.951133141806536327174913335590504680790516874781849404833176118990306089168953e-13
28 4 22 -2.567834303290644571257741221393322017450160270242826236401529667453179552919379e-12
28 4 23 -9.926997351976652636993553341592953210725187039139346921109362895499547369172868e-14
28 4 24 8.969633883018022960360768064125117434227455564742912677078719212206318967001054e-15
28 4 25 1.973348336018701143538033049452051936469659993008391418282058757237544391544887e-13
28 4 26 5.45857462688875601018977042202217581647591860176779095256386351798793100761521e-13
28 4 27 -2.6807023288046766079415371046813853114333361819644021782789357581084026927514e-13
28 4 28 9.524532417777054774982448392766701124440613199581463628664520623237549270098492e-14
28 4 29 1.11306794565712837115650051909967639577226395774300837998338633817675440895046e-14
28 4 30 2.081559705452462876671838763087601133075786163453849514761325754039790756294558e-13
28 4 31 2.465745580432180992290115777120034583785535094569796223916997294892359701529228e-15
28 4 32 -6.364180218766274634605814399979608634979852867240689423380711426056150765205805e-14
28 4 33 -1.759361001867570601773724070538851380082335950099442910616032556752223714402148e-13
28 5 5 1.210460979766244425373125649151026019978115263319657410815091440640198666144056e-12
28 5 6 -9.468458154944139060572468365715083670507280822584836147342447746079975301992201e-13
28 5 7 7.467105917579657470643637369930175114418181019382168935935253241816679422469493e-15
28 5 8 -7.16238143805243757798808826262438619466032984824140981933537847575399672187493e-13
28 5 9 -1.544075209172256228947348499817631216454271690903163512932329886577293408082816e-12
28 5 10 -5.441656099455813639256963190189829786876007965703079827866095705526055709698922e-13
28 5 11 -1.370581370894091516440692870062139054681714160974466861647374040261405668972547e-16
28 5 12 7.491347390569950915327244853120472561039060014146892319335026016068384435901889e-14
28 5 13 3.520129173622580032403952355420722083132809974893538025373742034402169671269457e-13
28 5 14 1.639290999802527944224157305492804078299239683838345819249519816634500526520744e-13
28 5 15 4.34774105166249268155469454372666495391335590391060791811989389353264863538508e-13
28 5 16 6.992019815419319831199395665258126211203934393851343409723027072598165502165409e-14
28 5 17 -3.239372809872469283800017206937706334449823784389178648741357957510214539327645e-14
28 5 18 -9.779675794259770921154313284186063220343444027063089268136323064945010241579129e-13
28 5 19 -1.07438207537265535004529930649656593800031917202383623163593999309811194295172e-12
28 5 20 5.326772478653251621096812495779467762178439203739744478209267262264261398572482e-13
28 5 21 1.244824706466994662421554637689059941892041316692436513399094724048627841209373e-12
28 5 22 1.404465708630912297499408196431135379661555405406203921895448244135075414878374e-12
28 5 23 -6.712070664970657136454651907274445707717968562843240187468407383888870681963808e-14
28 5 24 -2.010187553207336099922206824950980523465491896072429772449119828020303768985166e-13
28 5 25 -3.927339549387119899430473571967954912345630155709813600826002122902757172884211e-13
28 5 26 -5.677256290448663333016768393793001216969985138792348686712622918600029685018174e-13
28 5 27 -1.562248229396840696636684956793017107249487092631760999182552820114465763085683e-13
28 5 28 1.031540095659206496838114059344194279214434171807916904865823829068165422225766e-12
28 5 29 -5.319244967412375999537480051429522291977805263555595351017671061685203558256844e-13
28 5 30 -1.118367869242749315107369702686558802348373796356884727737454912803100350989144e-12
28 5 31 6.502293358829479255016083086060105496896715154292560556266002579072492758325854e-14
28 5 32 1.938229305915073998798292546577461645265145659560167289889193923477711238700013e-13
28 5 33 6.110178725066328382407331175876529411386673200851397725211129756786489374576693e-13
28 6 6 3.66626583015853975743709029038925719976429248910000196003921449543389950718646e-12
28 6 7 1.028150128423268611973913974535250970414701990564340689653001477075862757110946e-14
28 6 8 -9.55074738395039595681398958905708022276185192587196668701301544181703919952504e-14
28 6 9 4.679770064137359709614221650910297340636205307293374172823240693882828790284108e-13
28 6 10 -2.846092365572335453177755744879209055386623648767561424533411184886232643590878e-12
28 6 11 -4.613714880300182714335846698518748221353268225130421243631247022440887537673077e-15
28 6 12 3.030503176252111024185202234078623334842903665583013325061391027726030573647201e-14
28 6 13 -1.020174507786509816648991090111242256282973659723226008316169202088813716447823e-13
28 6 14 4.6904562426934331049622179430401093672854197945302269084938640639881971909024e-13
28 6 15 9.739279094415954618984743854333843860138106241686903182054098392485355403109319e-13
28 6 16 -5.179131196118411445772224525830662192329953453146131829624385936795975144885887e-13
28 6 17 5.942209399365242326392158487816241675782570658397484957773583741028403007325741e-13
28 6 18 -1.411739267184498027046535780735557544724110803615870717571390826052723740816824e-13
28 6 19 -1.05238255494558860393162272779514469448883719880593528469652101161867733930518e-12
28 6 20 -1.175095171642110772988297312011867885051973543413225343776220641986993769006794e-14
28 6 21 3.790796032981388324803518216151697030287505440350863617676100698376037521113444e-13
28 6 22 2.34717812852968283966729069293873956433304431159531611646398734590039455783528e-12
28 6 23 1.923246163180754792869619022810783706270893542528439597278021521122099505663273e-14
28 6 24 -8.005256673989621458663808641658099531330647720547900369693377562797561057264143e-14
28 6 25 -1.110533118515845498651901248222718965334206589597380209146489528678769087683191e-14
28 6 26 -6.443043896505237719196365327605898825419840237016967137621002575036778239089056e-13
28 6 27 5.6748784789277125595263728723591659959839256979478293853040921857811491114368e-13
28 6 28 -4.071275942908270940666488828233672085965837921613911136884632033985790995978347e-13
28 6 29 1.045248334029206916925176366298478026928503247912943874883109740585722981854675e-13
28 6 30 7.610446470616649575619154792990007284203979867333357234518359581066117953354184e-15
28 6 31 -2.170906173644128409703373937051401228204165827349567993808969706596678237341515e-14
28 6 32 3.17806079257672278332506761308184767126485489035569211676881036157802873237461e-14
28 6 33 3.052991734553492650788924987133302141517815311006578303161201387848952631549102e-13
28 7 7 1.731851881453657178600287517966272630838336502431379431365565536628268983089793e-13
28 7 8 -9.50610737553587764313119296828183318273444598131626985179322375860948446228622e-13
28 7 9 1.455334787744747133494598975316075042258758776733922559232904106216444210325395e-12
28 7 10 2.083380225073900948773585048890684759197415368386522982012162677325200704668986e-12
28 7 11 -3.506697479976074292078785789008077171692140742343618512091053617717613069872391e-14
28 7 12 1.35517457174198822289051576114029253450711252594878564592691454690191054473618e-13
28 7 13 -7.798020244530823469919960348096172987775631931092648246078124430605600036458611e-14
28 7 14 9.326180340208330044714740590575415260414288953628552756805332713489828745439688e-14
28 7 15 -1.392923766637859652954762782687186526469555872621050113634214312361960792625706e-12
28 7 16 -6.797697474718704006751613115321255659086134391210424563849058637903312483407459e-14
28 7 17 1.534045893315825041272654296689490915819461948773584221333266692536949289456439e-13
28 7 18 -2.460955277002151529272964171098748979091712995736745433069570288728915871831377e-14
28 7 19 -2.469862531937816531157241028736236858841868780168207952450606800900802111346663e-13
28 7 20 1.434330268029473512055591010945079468915714500176723067070044349974283275840068e-13
28 7 21 -3.976276406510060926737597653650944661969996342038492215373586719473331306760228e-13
28 7 22 -3.115896253063210491951386334259257667979610122486323925891310248921206489908568e-12
28 7 23 -3.880332510069225385320284340335249590546931840285551920680738666959301485541978e-14
28 7 24 1.001275426959136723236359366866995751328043354999479323743644892695741938129859e-13
28 7 25 1.11397986751360399531448486142177405247292907275570516958185592049898019890291e-13
28 7 26 9.974456903365791692506023213609715893097014366953275847678788171857886431233223e-13
28 7 27 -6.784661565538006809331073655542787580434146864706884162677891919791469235245593e-14
28 7 28 9.547281382109644853159975700392924971320092202543249896538543784789394670748484e-15
28 7 29 -3.230586622432889105010905905647856757787587404173741464075574515645996485940046e-13
28 7 30 1.333629243647930663815365556776276079761712865980978516643981393624499366379497e-12
28 7 31 7.484387680004583042998921933168534896360501044882768374560910223599240450757443e-14
28 7 32 -2.138577709153689990790897118211450252779212189409533024051980784929463473320943e-13
28 7 33 -1.125178181277736865530095713307288389676757462457670365196026611421435843068116e-12
28 8 8 7.383818583408250941188208840397876096094708533187049533546140267755935723317834e-13
28 8 9 -1.818296254096184530065415597369401461275724557909557635803530977710591562285953e-12
28 8 10 -1.207790607372383497366161160984748590854146052034588266802213561904240148668198e-12
28 8 11 -1.636642557487713734269318153954031694315891533530912033734342477761134047197843e-15
28 8 12 -1.696755777674732590539789226374964031542448234531645771858259311906029605001459e-13
28 8 13 2.429742960476867576166737958602819838127253999902903290390831191308302087581581e-13
28 8 14 -1.071211247272919839298318461438769082024155126710083453017387501985896103092606e-13
28 8 15 1.232091430549093817071893319673239533855349749829448461743284083449719128156207e-12
28 8 16 3.163334860383957369001401158143711770874749960163087768540345772742387097012986e-13
28 8 17 -5.003091872214182943200911625847771334588638049704307934274374430788206863994134e-13
28 8 18 -2.600210820327471146006215165428508599216079651226853856603695211181616757801335e-13
28 8 19 6.174516953640589328057458981384431294941760457395563378936483145967924184066117e-13
28 8 20 -2.93708644022891868950168111722339908214951985337233408674643493174968301812594e-13
28 8 21 7.574459561285557083132006558908217775077081937219647845021273058525120020616364e-13
28 8 22 1.261738282707848092178809498939485690218260553466395477235323763377050333441559e-12
28 8 23 9.445036628381092642647443432170406432849846377865837531693374601080422656780655e-14
28 8 24 -8.226381816119771489411159496738859513937782303213624923697851998934502452477172e-14
28 8 25 -3.237703930009234660882752549106594782284115472865951819019462352356064351825618e-13
28 8 26 -9.3324253788364367015596406432512720306861397631631286208507142811882443773839e-13
28 8 27 5.247521778739127264626320414922640330659443028687825441242767179614903714756687e-14
28 8 28 4.059214665332622883277032291283135772517356676404181860821699232749362228942439e-13
28 8 29 3.027662508796525915090684930789178570761268134453205677751176169218637328791346e-13
28 8 30 -1.670324764284463037691479050399517950516155715404763941081499484814998165548772e-12
28 8 31 -9.675393574664639670558293339886036259079549385796400378672013996257254374251545e-14
28 8 32 2.254260129835801467130960602593997903070869926738917727839271968046991004413696e-13
28 8 33 1.360514795524229507419172137666981875406772976475570189495791984924669522749843e-12
28 9 9 1.36224154248749708251431931124985091837284635773200470510586236087474176425293e-12
28 9 10 -1.636730625886443648187418016735772416028571320970933621584009741278610833566429e-12
28 9 11 -1.278848971196988433947316961889192900951114729091976292160541011203201396537977e-15
28 9 12 1.737019390189226747448948080255467480482718508025099263740126342885980048470346e-14
28 9 13 -3.452044231029231073756896433414833057662875465502007871972133173963429375716587e-13
28 9 14 3.217160372620390542970942490185832120477629764264152399886269103580697304532626e-13
28 9 15 4.34828259055208578353967628968711520278638183056766010683762900225154215748233e-13
28 9 16 -4.546824826202076917982060624184224123092305769483495866584661696744464897543464e-13
28 9 17 5.731030652647031171566687596933045496727112220887255705159589090265672092609252e-13
28 9 18 -3.978721857023009618648844548953372970956017937258451615571634227399345669138563e-13
28 9 19 -5.137687632177189136679356932392694797356215519664823254096352052304582093034584e-13
28 9 20 1.979319926470385318930211250016744070608901667968330046118758395321707281710389e-13
28 9 21 -2.590288089183927410322726597429481385492404890080929295409382950334725841423564e-13
28 9 22 2.807884770950064876231247916737320380921788240350244718671874929634638229094923e-12
28 9 23 -3.445458478839175536661911903464094844832757283464109218728230663110021899942564e-14
28 9 24 6.077822099274885429456786159530694172933657218922840366219695452860903702030622e-14
28 9 25 2.224762971007417276928938388026806958835886332236269050131641005416941721372537e-13
28 9 26 -3.681566335603560454829924032348631011760674811480269941028357220124924413918693e-13
28 9 27 1.903963879324694108048356146889395378366609249166150571809008514807585737934582e-13
28 9 28 -1.221989266719326853601409085924844228861738713748291192362154902150359201977205e-14
28 9 29 -8.749762798825421116795026055311568068059016703674412547561952550477981264980878e-14
28 9 30 1.397823043440911583788046477425572028054268586380355028385045087424470997953044e-13
28 9 31 2.421556918378088922049203108308518938802979555157472281923270188863037128405224e-14
28 9 32 -3.079125935116500041973670603156032490333862521212057396441656003214859267208025e-14
28 9 33 -1.538404360824555306702354323927118390811619705884866439618600629107934126794798e-13
28 10 10 2.669682116014586149834207372434730551065294215598244835821337512380201711360219e-12
28 10 11 2.074321773021122253509359665839103951868067899197805193686901286879161823837746e-16
28 10 12 -3.438066972823511999691078274219408141731840360660165500930441828412592318453123e-15
28 10 13 -1.105712597524143339733885818752698798862562140978854557163793882279362367783004e-14
28 10 14 -4.730088147240988929002748199228087847444228386781725415614908115654359574974452e-13
28 10 15 -1.286588355834226383764327774819849932267423282735937121685696829822699097911637e-12
28 10 16 8.485258137134744989480405830018318372961285128178550002401971823711910223177146e-13
28 10 17 -1.227883151415083470511208972913888491726807273258032501785691272601094278022424e-12
28 10 18 8.672711901676591735693072715612986114020903313172329214503358846411853054587348e-13
28 10 19 1.263505458598882358469684523910986596685787339737051557859258264024802296978759e-12
28 10 20 -4.092603600860127625330925403530411258547420298234344909866575672446221173152138e-13
28 10 21 -7.872719258085412698928380924044743864100162856634523773099294492158711618567235e-13
28 10 22 -4.937148966385857780387216151193140734001308246648284042766165158169236196954464e-12
28 10 23 6.369738751574078254131996283502285625556313716320786193217856127515710026105842e-14
28 10 24 1.425680826059635685035008817325190594654373683744189165979761798538568289770055e-13
28 10 25 2.26458795500222828416271307413712032198390001613117928190179458034776026732263e-13
28 10 26 1.182299857103729052936329497952594571699770051668808756463040877739205308863272e-12
28 10 27 -6.269883210912685259735036145094863888809750264646219294260161890734753409060566e-14
28 10 28 -2.300310785748472282054777496865352183587858074485044743597240270079565846886155e-13
28 10 29 2.575810642446345121356292044554157531119327066070163690079565402623582233115603e-13
28 10 30 8.679873425241762706756152098188506034135785973532513577106750765450837872426256e-13
28 10 31 -4.947478253267954044764589134051873347275731934718148846070665387093626186048096e-14
28 10 32 -1.959914938236719511855926067079403993475136762624146499500254411995818440399932e-13
28 10 33 -5.39368542687838631930223561115997916561406104474032894738758966093713180120545e-13
28 11 11 2.067713774265881061387635064688274645871141589575522152836298868014603562890866e-14
28 11 12 -1.235142568520966710102566745372537241919356107106791868728464465329801484389188e-13
28 11 13 8.885376808684735878544196013007890796554003640727290776407043360329634773373462e-14
28 11 14 3.492424316615960394291394981352625924381553564127579224090079200993114900591627e-13
28 11 15 -8.083630308253458214074145943770968413292969728691740211187891515962425578002783e-14
28 11 16 1.678351056397109259185898145086655486817713024834041547050914376412727099531916e-14
28 11 17 -1.744754137017597043384537368572282734134728124795921798624081804637619998044065e-14
28 11 18 4.387061920842025400667193584406374302689611153733047731518825586263436167586271e-14
28 11 19 5.843414948330263333380175942957924945645541358539241821803364851912852412625123e-14
28 11 20 -3.50255865584147355304963744899333403695200922970175656975145474340029836783455e-14
28 11 21 -6.292978331492986267353047338804222815585338149290072094583668418677188744506437e-14
28 11 22 -1.094533593819359423441785687159473198703375848610164622562018545842450620561218e-13
28 11 23 -1.446927363416937261102534458213864117177611912385663443254497936806240491581517e-16
28 11 24 9.826572711153301073763743436166349045510626416059982276052761767258999048685806e-14
28 11 25 -1.88582550287558574196633939642191465831485387443189752463763857339027924769815e-13
28 11 26 -2.050896119377668180839761153361974392694579614403766091715058668547411579989548e-15
28 11 27 -2.790470325824300120107121909661596016825049975490254623394479877974808016188629e-14
28 11 28 -3.353796113610462122219530042315515410825742459603698502029400209114239251655101e-14
28 11 29 3.705017375966790589231352017321011521888793814345249897018936914657870782932427e-14
28 11 30 8.345774421007759859354498617029118965983730460802830764909152169737246138155743e-14
28 11 31 -2.12443293714725716357705400093222738953607542129284836239933481745490265092119e-14
28 11 32 2.656933061478372513982077488301403604222429559640763662992677023316550022004878e-14
28 11 33 -3.603951912693836018972397778668715587277397335160062307984692893487839459154862e-13
28 12 12 9.040289026508586482672058693604232334972471140952494963590324678597390351667572e-14
28 12 13 -7.467916096650878254730661340656234251559541916068231391353769812003225060379557e-14
28 12 14 -7.410548693936457846512623684613484107085230976709426447336733368102711211342034e-13
28 12 15 5.835205903527031368417202119515423840678724419449307886638816921019914799791375e-13
28 12 16 2.413984741323313998158901550456121783820872545169365398484214602339659563029745e-13
28 12 17 -4.009815443280012869498908686848407699186223414993000682433161099662747901360124e-13
28 12 18 -5.758114322627146270831295427178483739791311667951029584113627419140400613128195e-14
28 12 19 4.682304718584495247684669021187129129733511126146980654480839834672985483384519e-13
28 12 20 9.472282747428393989689427651998236221478102660036654568489914815969584576825014e-14
28 12 21 9.396474545698658156179203160489650673863682520227311306920204945983823941625118e-15
28 12 22 -3.548002757837857172044837553825304885824344044422718896281039763641782108026768e-13
28 12 23 -5.518533190912685646583603188469873131949145668782689539785154926994830655582298e-14
28 12 24 4.596144151836058898923013792353372384163795382381925081466273689278276749378527e-14
28 12 25 6.857050802127820560720023879645843823710749037442359745338357018323805235259341e-14
28 12 26 -1.290493671871097419099299337658856016993806302891747109039990754310073108969427e-13
28 12 27 1.177736276131951005204646958420103886056337345725244136630786222068635034858727e-13
28 12 28 1.352588884078954163039129993752473692478698861057890604963926838879967582038924e-13
28 12 29 -9.148512325688723192335341076885697515265700707652877640960165393786939119968488e-14
28 12 30 -2.33092133948630070875279665640702980364130004748950727022058779122887806470955e-13
28 12 31 5.239136938301939695945378424779029674726699110754247876828219038156224470104948e-14
28 12 32 -7.28349028479616738858341928089857450485089112724143139664691361767224890294646e-14
28 12 33 7.547737575909821716767860455470689891926799168500882621138783618161923631531396e-13
28 13 13 7.880588258421526510869673676079786448198390044010527547116782446339773789842147e-14
28 13 14 -9.120237659520928301541641044222240113124695064921522844172223769262118510014288e-14
28 13 15 -5.657331999557116050191118302803808813914463474282448795346792584219276647982033e-13
28 13 16 -5.913024614183081082864145518734182232748036379747399070623652019334398824277787e-13
28 13 17 9.608722737482440709281824925683897356596937319376317223387592670708505393542219e-13
28 13 18 -3.419178637960469515768152129051028218125913283395894148244131478800696910496462e-13
28 13 19 -1.007736127587630726514411740684776656773017965738601470805672145878867609449377e-12
28 13 20 6.247388053101453272131207999083250553396267322549916253906612010619356392137213e-16
28 13 21 2.173275764431148464658642258811819456413782729895795197010276710277755146948758e-13
28 13 22 6.404260037076157783233607792414396443982719464509901801644764936177227969912701e-13
28 13 23 4.953673611976880271521357739144073145979370463515216718304672229556778368888809e-15
28 13 24 -1.535978964414140736479975232588565807833806640277177333044066206203755148038774e-14
28 13 25 -1.302548600759593038123710587576383348338056311723232178751133258137353601645037e-13
28 13 26 4.790514031426944496643176404403896051362949216539831201521372896411435560477038e-13
28 13 27 -1.882289520169963074173158311305151561600093915220847758234725547605186260361098e-13
28 13 28 -2.278001931240766852443359383696223759880189193213566823031189044194720410794576e-15
28 13 29 6.33656649624045822045000006377719564441854501573763408129868894064801508601124e-14
28 13 30 8.611550313845279906629494050864611308008336281190083458342396081916918925592351e-14
28 13 31 -9.975829046273355265917270732441485587636820201475929786793729733303738017921064e-15
28 13 32 5.872795212442161808138097229847794235328832527560582785850757594933521496559562e-16
28 13 33 -6.688089983110663957952049417272946059612900988591689894765147144400580990520791e-13
28 14 14 8.510777600103194523417069529663684826775666055459332801146942295139936880990141e-13
28 14 15 -1.086238068948000890658638592414190720686405883222206983546142730845691388769177e-12
28 14 16 -1.904517521595981687054689325988971950393212667328588097456705734960579307818324e-13
28 14 17 2.498110925089637542963194888874831322137799644417498205027758989395638023606174e-13
28 14 18 -1.12327098814273912845053131466489081597526423659888576131558556483676589640517e-13
28 14 19 -2.305002959778810944314911437184281210813734718691343774782562796486266947463973e-13
28 14 20 -1.108884475493234114295998648583724675646860951125420488414596184029002616477981e-15
28 14 21 6.908100022303012708789938581910087590474102071727004763078202026233980295471159e-14
28 14 22 1.622240749542696861885390694573120292741691860682207221480099607863885816970321e-13
28 14 23 2.108455923470307517286879225044118926691280228540091918931534830799704389673996e-14
28 14 24 -2.129477991466959511832826433594368496403675116015247636471622013639823662721462e-13
28 14 25 2.020777303135767830780735770432132832362230314968057370322161936200378068167864e-14
28 14 26 5.423336220869696106422872664575969287535358802585869233246251015875160055080116e-13
28 14 27 5.167739244455301773463214589188591468798394487909821145832480237936443635578679e-14
28 14 28 -3.698599567985839246733895185230554418578195195212322661287831843944132627537058e-14
28 14 29 3.339214696707405148337270364462859690757616091660663209520981555863722354262241e-14
28 14 30 -4.955742775767908031922057505422434584456641688463388979014763464511684060869732e-15
28 14 31 -2.324983709317043357044040701138738019656085909981147097350834199778270605433347e-14
28 14 32 1.911465930080822903490158148905851785076934047474351453201839798936372335839585e-13
28 14 33 -1.342876150704143493244397293817915990953220920579756005955994911336591859692451e-12
28 15 15 6.54108095888128643246711934473190627980060072912073886579229164385238906496198e-13
28 15 16 4.793648102002846445327990487646394156976664516238107750552074194676641953134641e-13
28 15 17 -7.562456186061529862154179851400278222462575882225126579332701983100169755788455e-13
28 15 18 5.487649027760522218021968887952236300295034790328071055355071274204534769422962e-13
28 15 19 7.57550696436707174716812494039214961681323914007929730816296443284714636410047e-13
28 15 20 -1.863784101605870913759201962064101237260801451375675589201657918691264086780024e-13
28 15 21 -3.418424172236848849161317563152756827160282624094103330120226702205590695259799e-13
28 15 22 -4.605912990214054648332649370471468147435088739073066564064330511542959193896076e-13
28 15 23 3.034492889609012637551834036147011980757779709386920428940536633965510656437843e-14
28 15 24 1.175570815920780973338768890103032920062267141827129636529405995826107501454898e-14
28 15 25 1.022110478032853988612570293280693689871323803092852284655691160507701414178227e-13
28 15 26 -4.690244835710320990485225025011526229379618463667810380796676445108490410742101e-13
28 15 27 9.306643117841621320829446051593336463125906365640897280124252202055266173315073e-14
28 15 28 -2.179239572995869152362879894731246476226764535333173971207406032396164954481958e-13
28 15 29 1.134275254440370743104110063895225104792209512604284492634734315492872116884048e-13
28 15 30 2.657782512330188342794295997626307349479020097289932906047416233066901629967594e-13
28 15 31 -2.381391382778404043129528727977887436570455799900355152859320161114852179727875e-14
28 15 32 -2.823409631047968468589121223068331427634305996498741751596355057756549615919842e-14
28 15 33 5.890870425197535584888936594280613966559291779599237810616526655925750357627182e-13
28 16 16 2.214536564734221024266132516352984896165831990693372112419724072207494357897978e-12
28 16 17 -3.871683694802162207988376540616695152887522065046218384287219138907564751003296e-12
28 16 18 2.446101980218132685880377388868312967087398924111796220708639536321123053019099e-12
28 16 19 4.443177236485369398760067796580565460450021109024624008188465965554284260504862e-12
28 16 20 -6.182490357786893295132062079221374058636194732217959253570295485536863836394724e-13
28 16 21 -1.685180631887475563986002417589706259273806844634693089752235081723871310322682e-12
28 16 22 -3.227899034911073276531949670479778130946158511367387685672509360226409210108616e-12
28 16 23 4.169937777865416137356013935608244451648214237307682273821897144418939957661616e-14
28 16 24 2.272477261530354540252877836481019437817917477467389763639737249941688396711623e-13
28 16 25 2.535222018909322595854526597795184360330185582488965849722576958670736408363488e-13
28 16 26 5.554928547296969439689292858554367693757923449256960072812103956413278017960133e-13
28 16 27 1.041087864720424392632840173169890096610713019659309790726594099356256015784968e-12
28 16 28 -1.197127764536854440015823218692081438278878951423500265799443778617197475810943e-12
28 16 29 3.771968306362869583685633500040419619363914856730658648883503460693455611714587e-13
28 16 30 9.746401670554199509400389823461171997845985809401235513227015380293951418346904e-13
28 16 31 -2.474018228053009505678428784342082978105337513900402095937407816697431762118105e-14
28 16 32 -1.71318949753400582307202397055456339234590832276344875605042387218015766552289e-13
28 16 33 -3.29664613819185353998031512300301112322338555169655600356324590673587402937316e-13
28 17 17 1.034415386627966578845115195545995692324873846897613560547371770040531862907731e-12
28 17 18 -9.540797317099224236490766950974733600105826138448646825150037732256894134416172e-13
28 17 19 -1.870460367138912492467843456458135824648475853250142291245713997189725058054964e-12
28 17 20 2.907674064679042143892108874831817375613321393996706110700455463042764495943967e-13
28 17 21 7.627906758533599704450042247496848662558012225060384370082487923259242873459617e-13
28 17 22 1.529073338539253699670948525176092931907050039687355588175357397934177105951812e-12
28 17 23 -2.906452846768738116995987147289538731966579945851218706359801899025786351114983e-14
28 17 24 -9.167978668152435009947075802270217849074306210036342738103684924024266149838371e-14
28 17 25 -1.35757839531851367378098264522986930632499376128264696494353083111070324970815e-13
28 17 26 -2.329622236077420266627243595371295615252431265738136285201398798478601014691605e-13
28 17 27 -2.037147829552479081326501456600134992503227872261104658013321989839219186338674e-12
28 17 28 1.84708178256923245154558230497155507365358322718273482971828969063353352584375e-12
28 17 29 -5.49666502426519127313844637005934199942611978358089786411422990576081748642042e-13
28 17 30 -9.458776629162855574507904090368900331064106871892005127958858571848809718201975e-13
28 17 31 5.239720063914517516932952126815565270857924970571875921731033877677702783227641e-14
28 17 32 1.290860997926149315970915972899848039106789722714963364681038263934697391078122e-13
28 17 33 1.624946623389892614965656349013389859318233559164664802300918537982047800782377e-13
28 18 18 1.282636883047647047428929888198029992342459690151163610225630421712492944863495e-12
28 18 19 -6.248778988496194719274506397930555061993166539014046977443209668758604509183244e-15
28 18 20 -7.763274465451740136883980436808458471268263558213644505313781413618395388025536e-13
28 18 21 -8.090250908138335143411945944086476017866410597795723719664922606132201119649204e-13
28 18 22 -6.77573593370620504146006596484136287476504857930041435991543808859930182315503e-15
28 18 23 9.85329070992082836212257898711074227981410348038484440616164178503746869598472e-14
28 18 24 2.281618892786444417628997823580742060557201411812851448082962848686503961987425e-13
28 18 25 2.024293333682396882988598062812253473793712704716422261918638742206910649822594e-13
28 18 26 2.580469826799165692884160369172288410045460653071903995205226584928109404801054e-13
28 18 27 -5.324317647252287767504393961314866486386507428476926107176007329862827244103705e-14
28 18 28 -1.194552499010060382645651171432132199492560438077415880931537840984109172273213e-12
28 18 29 7.347255350251299403051426128865968494079890320268810762732700373440566742151545e-13
28 18 30 1.553340172751450075131281212895317967058970973764150819421485558331348119838734e-12
28 18 31 -9.373288695406735254654676877318691779827064881936733778612268909945201770358878e-14
28 18 32 -3.168083387119557888105139200372518427276944983411566325827110437796603243316394e-13
28 18 33 -7.39758011994106388007008895341896732478884112563941777150117880162746848066132e-13
28 19 19 3.938790589643142447927073868828500580444870049193361906344319589432049522390691e-13
28 19 20 2.506906341733882440071704424077908934018210566217097554085933468036221315757349e-14
28 19 21 -3.02199140783811120841754144005169866155864841685389747776434365733956190326822e-13
28 19 22 -7.755788230808390238671342745232903273034466655653959590755214980984420073192935e-13
28 19 23 -1.97377806401025224285387904427389339496011534423302729104043747617541951494969e-14
28 19 24 7.552523335421079702023274242227244156468969750117238398559727563141163045579379e-14
28 19 25 7.470324977863571031807514410570403607980101497403131136635912132678621435223814e-14
28 19 26 1.845772043365008245754616122178759167260273018174378428726248034509925028033692e-13
28 19 27 -1.268239866901576906113208154055650794440089708293182718806429402324780491342926e-13
28 19 28 -5.116070089357408156791099944686788104407797747455953328380576776773925164544708e-14
28 19 29 2.122607053818481133857235344766576526499961626540811490226716711001163102767175e-14
28 19 30 3.053314324271164425990853033023832071641737956832201488411892623638826968060612e-13
28 19 31 1.395053792107851154166521413978572920016010588193928496850965052449934998499495e-14
28 19 32 -8.468496567558167524423908803728861243072735880425582176442498739625034138217013e-14
28 19 33 -1.374582339232692138482707231351212884695561669981427793864870051581975247792073e-13
28 20 20 1.918352459141941606486262421174998960270362981800115033488776934439931125151788e-13
28 20 21 5.861877372457422135115294840643343793728287111442164090273191709550908947495862e-15
28 20 22 -4.110254196686708918759901637488230678247628561246276418196858324747450659293472e-14
28 20 23 -5.326415649077000971516707581864081047213718553964192913855250754014731159398994e-14
28 20 24 -2.83579037753566442696098191558225343521064291630715357941322769592001711302401e-14
28 20 25 -2.266978650892619952322505232888204969469851797856776680267603521594504340630636e-14
28 20 26 3.027543058413448418470553215010868440832545588753149267527943701154552879711315e-14
28 20 27 2.287409415882847582361618599780437427487519428801459835906421784334709527708311e-14
28 20 28 -2.018825037132615908190267592613525524690808460565433893860919671653824324886603e-14
28 20 29 -2.037162792541727210470120898355714999134753622622325417566396797614380747181677e-13
28 20 30 2.044254671083198827738291616992464682580272347747646408663627814469760030531432e-14
28 20 31 5.614720215928382732384871705682084556412250469232557958990032971193689834194665e-14
28 20 32 3.845186227655800151450261884533960376834336608188505559351859743048486397123446e-14
28 20 33 -7.806875194245997412227093963569661214354630393946138147740050409456822817769985e-14
28 21 21 1.367214699736846712455498831468581767809650277476648358051939399629105247112313e-13
28 21 22 6.363744067198082390498781187521637514115647593921272965790807139811213961054236e-14
28 21 23 -5.222948352339396515090655971563758137066419702059989688654308530478875733020949e-15
28 21 24 -1.822046424590502616960295566626983021605978167953499136051706371457676461094811e-14
28 21 25 -7.109707064374807774774166788079640394183134059722498032102416189917564853963249e-14
28 21 26 -8.20290110367691305593679164426211916879986497941733648830517022376048541230785e-14
28 21 27 -6.873700099988216787243507468424536924068133209778448556462340863295978514877154e-14
28 21 28 6.991382645541464291432890328372335911225300380835032529013209173749126093448945e-14
28 21 29 5.32553342166032612339662731319182873399995027399439625091497007912090298295757e-16
28 21 30 -3.302646202306719319420923201769966705360537959212957605002791076993052650028668e-13
28 21 31 2.409245504994407743553168984049099771233280764332605626020041936529252675926439e-15
28 21 32 5.748017203485447985741823620700092545136280525024489920492873708132260698434987e-14
28 21 33 2.141729408610526207366589644285942932650953347414342531006197242001019723980499e-13
28 22 22 3.720806013629040370549077913666826280056221653335332375616137618741187423588542e-13
28 22 23 1.244017178786466752051619420789330661784679612329239332383049270471263683122113e-15
28 22 24 2.404711846129929256107595328269952236010261817063335979520097092515799286104576e-17
28 22 25 1.011799286625023163080204089282304269890676557018537755326799976070756407921614e-14
28 22 26 -1.170715993731481993829044189840179945511160038838650502095698480698980919710935e-13
28 22 27 1.062779647004160847032257295741877483997664619979630836652380888124144323666843e-13
28 22 28 -9.407181411107257999604445096992974315026833484735003284604397180774910317262784e-14
28 22 29 3.779896299607669558726437454264921376722884547109357586056018042152122772633809e-14
28 22 30 -1.907181662182424127465066770580764037524534583419903528481198725399237194130574e-14
28 22 31 -5.838829281331897335843241131566053555146085005115586148869077600658526377187444e-15
28 22 32 2.57258464726016796880894019516786805021273792269423869760945320207923562693237e-15
28 22 33 9.832560965644216241573903542288475674836753660575541948448894165344285192390289e-14
28 23 23 4.478520686197382279334762484815002222752385488832946344206087794068840042235207e-14
28 23 24 -8.67242525218762529502540580182901373834621936041416407305436757455427846597884e-14
28 23 25 9.122812181846360941489264173957852766058347963306615393444014314693155683492314e-14
28 23 26 -9.84523058907167299293687143403824705031477745289774660193059784032185862461793e-14
28 23 27 -5.106754784596838954272238152730203836386358125636349767254012567591343072014088e-14
28 23 28 6.405618682770944007877647532091989492558322716285997675601875101459247526902442e-14
28 23 29 -2.152886702286442118439155714836003454343872624780373138675949381292745600116115e-14
28 23 30 -4.758006021540081588223525143896803866170256841030448853943172298753830475536293e-14
28 23 31 -4.139862666085609448573715756966397590392946134131154659580694475262721563451273e-14
28 23 32 4.622209129805107599013197846586845448254319958325832476179917494635181024060261e-14
28 23 33 3.108602664920016295158746475221862928674001834753095020105531673195488299342798e-13
28 24 24 5.391802700808268102099026533768688741839052515376305157952178352658488114886688e-14
28 24 25 -2.230035051868999382314854062652529199221343485986498349370046776117006670394957e-15
28 24 26 -3.932030477643881113350637064293556925314140008187942159601980640744179532284529e-14
28 24 27 -5.56364789519720077578096747971176259054195390898687467533827745199318284455287e-15
28 24 28 2.500302381655303609609694028684830366674637892777390267277483160136730215448663e-15
28 24 29 -1.901919890962687969553393534417541610219411440320342739584922065512893145824343e-15
28 24 30 6.898377109567708572553222731265381028557537070722464045145186918554133394958886e-15
28 24 31 1.636226679594220461031856482932594334232726036684160017531151955056233184417413e-16
28 24 32 -5.456661343720822672826918375348361296851258671421073607285098174548984901477944e-14
28 24 33 9.365765485749399555203731682680980736676215326504653798157293030093765755733704e-14
28 25 25 3.890416424062254117109274600779055740840304607603129285277272945261614687943578e-14
28 25 26 -5.795904260509604803984378873799105231175955976581666399663750002048041803316398e-14
28 25 27 1.815628974878372335919577796755986396798390099678760486121062672913100179675075e-14
28 25 28 -1.798905809269698986188018688690323199602052186870656867627894951675064619228806e-14
28 25 29 1.087573258947101255493364309634152135616169966353475069866893451042323060248897e-14
28 25 30 -4.910451977193466036026031288203979864845197800286288430128500750332733788151837e-15
28 25 31 4.86672712978639341101858145455114322287187670397169444853839320120318220138035e-16
28 25 32 -1.820381727347089564276058431116075452799005907590207859601489472306747306587011e-14
28 25 33 1.626804435338248147418919903832949271258315403292594418174304544391463750868207e-13
28 26 26 9.041340798820345617485223357763278534227202233225484178912796770510469069002176e-14
28 26 27 2.211087505387067206460260296250993026198241513739750779244678614879025881555007e-14
28 26 28 -1.336087246381283265763464597443443444407285200344070465243204469352366713946469e-14
28 26 29 6.396132459441436831336328380396987937629474079381271050699798482758453941067176e-15
28 26 30 -1.488659741033720106320440819146943615229666318400307417614912351189149399932012e-14
28 26 31 -8.684467063162977277843065724375788424662755436898047611800097810539463192835252e-16
28 26 32 3.850231109627890220039984960049980811761229778254316637579877502800495972019391e-15
28 26 33 -1.91980711594032846990952493957261608856724885530778621952827521812277722720562e-13
28 27 27 2.839739238395064528950214361560937492531401921502092621463560199961375437733598e-13
28 27 28 -2.785484441274737312209743855645399226451944508006840625274985890942250237896451e-13
28 27 29 8.898802887070112804054907147493581199209862637522884499393115542702785927790035e-14
28 27 30 1.506977343153262597222472455963793159387876003943290699845639553207346525866221e-13
28 27 31 -8.741505103127959817248394165405602490688414713013124664697996202233823772376941e-15
28 27 32 -2.170401651377890533830295674122686965640414544466195182329617734413139764044523e-14
28 27 33 -2.6380781481873370972866204173326315251675804705191299045706114619054986617184e-14
28 28 28 4.952033305917392034636053885850327792905394080296306369863183873901177253539829e-14
28 28 29 -2.782950432878176599454894359378832484931597304894981473137988163469960864181229e-14
28 28 30 -7.198659386400268730905391548778551788918636932616010456990435975324790106275107e-14
28 28 31 3.397059468294766711902062073196450679099470415609195313103163111269492393146418e-15
28 28 32 1.552771404629152441406255992549848728528325427010762668082913498000052404006135e-14
28 28 33 2.549665977995806730944204597009525250143177229850933334324523065840062975498745e-14
28 29 29 1.821070168139250701615012953633647573431867431643085639094307791544454379541987e-14
28 29 30 -5.009201411576219992328216766366540330463805590343936902142477043507003686047815e-14
28 29 31 -4.383767849251293995873117791298860476052257976066687974766093374813835455403599e-15
28 29 32 7.492979666351189852144279107642094746597678695061221068292369132532642396731057e-15
28 29 33 3.686644340262913666540645188937064114559536256000664265484660186222773322802115e-14
28 30 30 2.943490554060622958448234267835231416687200342007564600337062081038607190739966e-14
28 30 31 -7.096909591234262346080399385548780334470253739253487931466252748884721733117138e-17
28 30 32 -7.325837050705516818327770619993389796805313728827652107694564195765678753707054e-15
28 30 33 -1.933636447264828443191221843238116376802729871439788070229524347416826517788112e-14
28 31 31 1.310057924725764874422401623109906032158270134506922765865255880466971043524148e-15
28 31 32 -5.201578064188294447310266731256667264739189639708953048886673820476879561854193e-15
28 31 33 3.162858951316002338296148699145016509927220076087940765694831133293972856507675e-14
28 32 32 1.917700507639771055256129780864486873055311424726687399695690024650125180289901e-15
28 32 33 -5.717564243963916324116185662933622353030120845373663621707982730302098972351656e-14
28 33 33 1.08841055007632797574459196788578130542602067774540900734957960913547634580404e-23
29 0 0 13.00992223770906105461367449079432362016564820933278540349226087677373888146281
29 0 1 -31.77059151857155579429443519137283794601283316977237748539074313836544604708908
29 0 2 31.66289484639838624765853567207775642038937254113395182941476524563646374748408
29 0 3 61.76336950706636478928987688764102598647008938031214531231072663673662082934559
29 0 4 -17.8577077270867638011691186478860904445209866522921079221522960565605411260917
29 0 5 -42.27135891374621324475716490285067546017725557979343817709125188433064160461207
29 0 6 -97.93637021126683610996570468091702570432900425224965842077809009957861322152725
29 0 7 5.617357353223958504030953561574023346510006774937909835112974298426560961805122
29 0 8 18.37181056633346798883513850975595724775869583349310531729070990360929112899204
29 0 9 5.864322378349524880205381737554036979297212362691831681820133564062848445547838
29 0 10 45.85141320714414383882678049575920187845244066412644854857343732960512572263128
29 0 11 -0.897259905520815821471464362538780031981941166347817320952762140442287346908088
29 0 12 -4.426415662892541654253114203680902923780292293210678288572815633812508221655993
29 0 13 1.401487247966244103394101028748285129579763982577662267478731322134436347564155
29 0 14 -12.14301347220937742281657514771266579487677392977602188698808778724126745433915
29 0 15 -15.80613784825607571111673200989051237414766552926653795038377121854979959188589
29 0 16 0.05594529681345155715423893139822287988619262040730868382253054038350326398193416
29 0 17 0.4102894702023064836805772761928011093544915966411826406113156483098389398211637
29 0 18 -0.1757269089051212086380076175176512662805013883523435729212904395512731119259429
29 0 19 -1.002708354913563227068462822577164600230307846938078216121450406498070725993142
29 0 20 1.380579096803406576842736531860812136293787574875632012207293284569045182021396
29 0 21 1.972842875170615343525605844373095652693173066992116202261757603837237665240939
29 0 22 4.355375475211088814571063863335881925593962927136497152086778302416914812605009
29 0 23 -0.2847923018903541158793797840445454958884777767590718532668120801336025827842594
29 0 24 -6.252168112696132007565085902675297961665666064937104119891605927646421984167917
29 0 25 3.032985656048717244425476091935735751331945240068828964980864270390170814915647
29 0 26 13.35256571763618057802572226416876635366648328376085376393112397737281109416069
29 0 27 -3.809422326382013078239880164103718663875609922453812085049751702007512593383701
29 0 28 2.619576477544410147565813720396452774249082483736813454083646848778234608765375
29 0 29 -10.66668159241911061781306289818401047822259830701099975138893076269763943857012
29 0 30 2.122540266137123772440579598881248346722262312273334761307536650627845804198015
29 0 31 -2.689578313687347051954559209392024022211225644502914254259279291315079485018282
29 0 32 -7.82137636326361517046008735506243054918321608030636174854748875703006010497732
29 0 33 11.36935523874322502480677858013103234469704095526643581054519859450134269961621
29 0 34 -0.3052971946665185020574360699670029077266339508106134761500383683006198617851806
29 0 35 0.2053162970589657367267763354040901189051182692326624059872029221463139513170148
29 0 36 1.662413004999634212600540146735758015432364768582431606328627330421747208099851
29 0 37 -1.546657401635909128405485241188350523289841821565844774400452028869994996431613
29 0 38 -3.785102025693144976298753027918631417285182586430374733730440206113947122097391
29 0 39 3.00302313438040412090801811022310748432424750952324472912925200946060777769359
29 0 40 2.502309061374818449382534268891261742521262008184670730378248373008551181975819
29 0 41 1.093203886155270335634436487065416238440225265970147706037432075407079268254373
29 0 42 -17.07596068170919111974380648634092512228756874074291001442273240755016593241191
29 0 43 -1.587838511802132716272237645696893083062334512262635404679346499910541332732412
29 0 44 7.159149440719204216853182791274959811548215650162190657799124344739880123493222
29 0 45 -3.619007389195891466836049573891991856125555070062871804963681232537700517139148
29 0 46 0.2681015121707689046298403268914800252764405959029453792918658936921182734676384
29 0 47 -0.6466165071012392189026217464663090998414705101231281782810537283815721699190493
29 0 48 -1.736038566504714748065266432473603416865414797542453413831205303983842132210445
29 0 49 0.8480507164788431183796493653033589909655451408405758807169574014513179586756076
29 1 1 2.024439313242305005518877619748930696509414190271944375190087401790059092792753
29 1 2 -8.168679959267197497400200689393814352871018736909178235118179692605405381376924
29 1 3 21.98880670757799076016711712551076102884143637884737017793621665404426322266198
29 1 4 7.820038990472642929294974735973352539297927233504965600168540704435560779711191
29 1 5 -24.77993406233977343728594270108135631439694618800417701654013097666654259621812
29 1 6 -123.8281869564270277085300666020493612136146814623093674934407827573887088000479
29 1 7 -2.728449165067441115614433407402330841846255552420910259763664526719423053119605
29 1 8 8.346681769946077373783318851974216146690172861775664373879638196705571265609227
29 1 9 19.75641123210623570148377873525069310995141867956655766243260046732551879536369
29 1 10 101.8992987783289170071529556402696675827615712135928192439009289700725574231365
29 1 11 0.3464408808390915339253581865573476959270363281995671489252646976911758293872065
29 1 12 -1.128985046067589113106703658882312025448451836878469137531821626277883935925637
29 1 13 -3.535062533821390163168411980253118726521090607543642360875416735060268610902123
29 1 14 -24.99628577336979450136254571496176051375337208971831522906981469243049836576018
29 1 15 -54.36401696242857558065819375364891375398457451334223050364309994554511177420227
29 1 16 -0.007796030746814633955791456787265818508745558466280117045192033788111645898260284
29 1 17 0.004890615966972854395268226984180117682322461803787312906615126558296765427393502
29 1 18 0.536744771620730516472942922920444376501786454334974367312674674972017309308654
29 1 19 -0.6881565745423137984104652194416493845005657659970757637960368569385512246038458
29 1 20 2.168911689994562109118185382495659686547019050369423117013575441701095212598241
29 1 21 6.034184621748473941757066462859020318984278755141939191175505689395076406398782
29 1 22 14.28829178241995470621134197819483351635740339783122438216342280567964898405306
29 1 23 2.415646977032089244127403735748010557184522719791432787837474676292115008344102
29 1 24 -28.07903692999863399877494135231345843203088549857926383003583318855226928475982
29 1 25 33.83789933079694719972787050953032696537304603884564886293855621384251162007376
29 1 26 69.55819042501861492655566185695749143686022574652396191168662621069633850349557
29 1 27 -15.97954121294372275898247659682878299421862522840598167300402010309942001769454
29 1 28 -42.22191798193039429086164088035009581250198190618117551038132245823241844411987
29 1 29 -118.1660614971956304953798414790180275976691092820216257823567059936145897983476
29 1 30 3.478887220128489185916270935050460960016635128020943306180531850638796893715879
29 1 31 9.078466537355923075829575413492407369841518759541652250710789984550474712594336
29 1 32 12.68844269492841073501233260748207263898648969843315791617931042895839641497034
29 1 33 47.15658782052176734628634141093036783937130794997134273491197468094470498991176
29 1 34 -0.2762317147341878710231902966608016164980735455662458929605498710964251697076308
29 1 35 -0.8223841555114401791611219881337400984807853845660291103186650921197386430601704
29 1 36 -0.6647349471380785455567807492285926263968575426215354104302168721519183798728707
29 1 37 -5.232851025502693920374159650823916143865495447145323870883443571586990609771156
29 1 38 -7.864529788104817567510179349967903320918474924086552053069811527227118018568432
29 1 39 24.59904427072063593073417865171293810908425347503807808267370366256903123371987
29 1 40 -31.68870876082871727302872555385157781476385845206974887487768942627133317815488
29 1 41 14.97955032902899016675144055775547930327572851243007891638970536217823017740755
29 1 42 26.18579685426987390985380844401403508165907668529354813114575953473612719143048
29 1 43 -3.199678374124906511173589857352371841125220602454880908075442659953447796645333
29 1 44 -6.378566903159749504117797554721248371551456774537122187122711817791789642018446
29 1 45 -19.40885054819686554739112933600376577196481333407368079748511448610709516070177
29 1 46 0.2463312439695296338521746019758133858119198233980772519497005184275023009403783
29 1 47 0.7006732235950351716987052692083746613839275256590303356191064955867152466682349
29 1 48 -0.01062220037818801122864274493614951703001619331638540967247956113146668910095022
29 1 49 2.437963129441157996156538093195607064620853222352112840737635170407218737497866
29 2 2 3.46423891265751032704260234063865279908639887026607852995707935586329962242731
29 2 3 10.75419741851399339344361698388323807393691522889178911107315195341192397659295
29 2 4 -5.300218809446718164305848439189387309749598318526075096976301220088110741202808
29 2 5 -20.25377109767777808194938255132789914294640774244132678351418738818976392887383
29 2 6 -48.48780789588420717110339901524436745820207558893653495278543154714483178251268
29 2 7 2.586573941152362655784947937568325013753079296947676652299515209441652420397605
29 2 8 13.80734443580671975559648932352956783133948351380235955217829172610261337486399
29 2 9 15.81772952349221629989739687852189085205087203164551534839258887203952323663176
29 2 10 43.07339530651416641417240451926809867044598331722307681464188332220516448114214
29 2 11 -0.5151298644320894879866679196594770636099354452649533101592444882308921797284196
29 2 12 -3.459330402016730715406999318716506379586904916797840233420070815571623497813844
29 2 13 -5.148538750620560435916911525816309693116657201455587483755886656739493468819891
29 2 14 -14.84143298259424984225435754225827527993175311310281864030453152360059364565292
29 2 15 -17.88615499462201466633917844968814568185602341972346488650720642999135938713543
29 2 16 0.03640891222622975501577838775284968443000847803151382177186739945047430411435944
29 2 17 0.2901565470570412574335953885696373328299352628672249397993184018071683119843337
29 2 18 0.5168578762067587487909790380823477261962354192869298838154175374995799741853708
29 2 19 0.5566998287672916762417036152588594121269734537409775955506861510488913708948847
29 2 20 1.543249355253793719558883499429472871261398646724910874914562200934251704665581
29 2 21 2.400200286971241743703406048649485022315752130895592435133768835482729688518923
29 2 22 2.970949792210078184483904792863791812946637797519086198257176913869150531102346
29 2 23 0.2908036471690731120744890947307796335660632986770503247695263683550563917672658
29 2 24 -19.56043649757773827644386627747732883761538509683741126469045348581595987720295
29 2 25 33.47627775922976309001046280865489489114078342690454884469861600420235592593939
29 2 26 55.45877937497361743859937515299934518454240513771989653949843202591478069459966
29 2 27 -18.9248490933244155674128009627665644794272421892367165169384621751743244904972
29 2 28 -43.35861263371136485157576002850213870761090881153817942370541620323050475878601
29 2 29 -76.31779604229801803643352025647441351810971328913103087005224515879487836298268
29 2 30 4.277301306442136193356160111526796295124538725963765176454005595651849982434809
29 2 31 12.15129520092776009487441753991303607542466090442941650922412445098504403063226
29 2 32 16.68738757144484182507221867601253063424670831740652762018904561002894589846945
29 2 33 29.55102344937200259132342214982227752364784357268150164285325936738410232291113
29 2 34 -0.3505015950220051570122639156887532496099625706186723353779895854398585824727176
29 2 35 -1.068064806278794935023240130727929322371957318876097093503014056413120600134745
29 2 36 -1.812876066582747704739874488043953891324343200833656202812028945145555435227859
29 2 37 -3.228468532560370637189215480312176410194819111739764816724046123949591171923503
29 2 38 -4.660878974498896119027852111268347855897957286245525310462071279978073844358206
29 2 39 16.36897899258259315228560690097865877264415608270825137768799354635673654794075
29 2 40 -28.60590827065441242513107022806093342675219591291508471737005420036261899592286
29 2 41 16.47342578591946105730221655007587218745593260850225926905388079980368551957074
29 2 42 28.45868222554591247974198126915109580227185864830482732045817113843747178312817
29 2 43 -3.773975976374366016340703291854670503834290048667812033970193651340565063845709
29 2 44 -8.807692446353521229305708445151276344835865326323501832122504866159700545187427
29 2 45 -14.66191897125465218216337988398287799678353766723582954642051022177978277442339
29 2 46 0.3141382846530199392478143774835205684973422802136380140358332030445579105323055
29 2 47 0.8011788918582299020252853121830931675039865387543931312186686996766084263583239
29 2 48 1.111184074423372325590371650439829696903222421993925150154984120012408715703056
29 2 49 1.847313330643652315943757439179220034451848320434794305259370707121317763332197
29 3 3 1.335630917210291555176668798542853251908934919026691981354225603915771853235477e-10
29 3 4 -4.944789909159668220200527547821154712166509275504751038675321089699826506609648e-12
29 3 5 -1.805077797595411578459118529318613009028244074900130957056186216010152842949035e-10
29 3 6 -6.241583707111265798337514381665325514111306723905395062931444204620155042768634e-10
29 3 7 4.626694842944790414072633520687817685980828554973277579576422839464890021351978e-12
29 3 8 8.992196480336647624713838955124314548741158047505634740819425691709471007863054e-11
29 3 9 1.397222516800322796129306809166102713751508990398268295077159226098614847615247e-10
29 3 10 5.210497384241232925863302154394252228924492756277037662732249900764238261793351e-10
29 3 11 -1.437023943927064580338346410748193168466715757065665712204365613909332470234919e-12
29 3 12 -1.902701792135329171225668905370445371941869944969695367534590665575197813782201e-11
29 3 13 -3.490796797432239149474071700983882256652031933890166739992545306561489882483422e-11
29 3 14 -1.440793858126417237837224362674503543321977161245140399747151444242497333993963e-10
29 3 15 -2.542238543120999368894172499937794144198385818905352039502949489094410397916134e-10
29 3 16 1.501206544736161351331491395992055540154904135250769115732408363696823259623353e-13
29 3 17 1.326926581174719374339492361855382128673472953218975144907485543873857620959632e-12
29 3 18 3.909088879332912207020164876658295266058760394802946250898235308001888528512483e-12
29 3 19 4.613742703521224192808767845163145226515371751023286011571152816974564181179518e-13
29 3 20 1.318139723581848095753889978105134592760836212421252188987637154076962288453901e-11
29 3 21 3.009484641848434313584798868853962082111739868937431158488155223331934384571852e-11
29 3 22 5.857894052255841666476589933143891891153465864948552708419757184630867913910075e-11
29 3 23 2.084291384920919399368957793139513989011270578307467705034577530393505769170254e-11
29 3 24 -1.856991944425622746638558183824032923109491349508743204432907923135947635733268e-10
29 3 25 2.560216310281789278557006859487041308797724283018121226278092953863315748775694e-10
29 3 26 4.631899552386927610829021778490335680437165053689894491243977556364270104103942e-10
29 3 27 -1.320472155862275185173479859275285378139606212889633696341917064194348290776092e-10
29 3 28 -3.199752268702831599337645806069338085642703921080500847421241401887053607830668e-10
29 3 29 -7.032812205812748543528019394628528101584515257870150604238320249608377309639467e-10
29 3 30 2.930193506816626861551290197297766546132038335930408765654397249154461363667626e-11
29 3 31 8.053175052746903581628336916746300981299199521004244496775031179710503321299228e-11
29 3 32 1.114066014295509069944207960306076268475776206951617151329386984764900492669346e-10
29 3 33 2.748086298872297658925580665316208043438079925264920648059410471222630304147658e-10
29 3 34 -2.430997508444562950575050734689607873996987185297806021048992394258645794520209e-12
29 3 35 -6.948326170890730156835654753527747910784746886559332590220096345025991513631554e-12
29 3 36 -9.913362991005870667183059432936027630128924901267475230828427512770914378124404e-12
29 3 37 -3.037735820809765511606991211781977635789425289158007641694587724030818187058521e-11
29 3 38 -4.488305842303143132711582421990596874482691105527861735073145052487235141711992e-11
29 3 39 1.378762533657855231663298165223624305460137243484112183714928448377740679493685e-10
29 3 40 -2.11750168153760390892956112640694337620217221733040683501185242501478914115871e-10
29 3 41 1.127127801949924095387222412582878050620124079769080868854812236278269492857777e-10
29 3 42 1.9910278810382694459508797443422444280051694487691832479187405375414855474133e-10
29 3 43 -2.535629918988087509569013442020143952291727443789223677087756263466010243272963e-11
29 3 44 -5.652517690169907232528320993236544085827523018783125569327008428374659044635935e-11
29 3 45 -1.209785404530332904840758262769309095813472382480695500256564203516805562197127e-10
29 3 46 2.126881377423303969884465730378199591636237998493832561187979957043989010491574e-12
29 3 47 5.301670497617498244256111614561302975124480527656722051019246590957536701658823e-12
29 3 48 4.896439591017635597676038932585554241519811178870834879663684392972143342063312e-12
29 3 49 1.554053815788754994134655243069558085940386003816335260492486730360616863734088e-11
29 4 4 1.273007407647245072576294737691667206065304187165948451713540531070964089459691e-12
29 4 5 -1.616306171962980658918924417848417789646870826324967858111846366138835326838563e-12
29 4 6 4.035544126107109528731749437943930864519864240357491282470002411344914832885582e-13
29 4 7 -9.7651344846292359774139788813274473634017286558084538504017928641005389740493e-13
29 4 8 -8.851501940981747050698091726350189031635574021051073860570206559093472660072615e-13
29 4 9 5.574693596159208956954590960108378748449378821243853327479344926441912818827924e-12
29 4 10 3.233914482311060743938863276439864184280070441004155003743387846770237618471926e-12
29 4 11 2.462412788604990588238234466629089415642591455036700072533719827299399389616872e-13
29 4 12 6.812776705267891057843033465409378167665127752912252167700544376018074254766e-13
29 4 13 -1.539587944807833426798521993304946057285874210641448875689188414615731509606739e-12
29 4 14 3.125667509788581179516306764816810018198890861600255988672720782316051355962085e-14
29 4 15 -4.22723236930212412923822208564947983824876982617456309052930186173840115973265e-12
29 4 16 -2.007622512024952890296970724059399875084103520643850535812083943163025326900994e-14
29 4 17 -1.025752133143342572475561784069712104725113835745181422926936611681929737993379e-13
29 4 18 1.711903348173583235563096215546306693869573900105430671624401310458684639043265e-13
29 4 19 1.49002640021940266149748752866325584543506820848793221074625224112743457646836e-13
29 4 20 -3.993876759345445540816265537118372730287327851246977267417484278159194136302519e-14
29 4 21 3.551749090208416895106752052300230153076797147773598000084786539563803199273329e-13
29 4 22 1.503973370291659992172275088752973830080763190700558021677841572122156236802434e-12
29 4 23 -4.691886270066262555181441677878083035625002024287210085406912959958059330399387e-13
29 4 24 2.436880782370394345496930665051041741549578255828456840585556675905322822937783e-12
29 4 25 -5.013444553174263138514250238323393982329536013102651550319332146977709037511424e-12
29 4 26 -2.795884588307220953153248121062387436543629313146275188362827656249674145743117e-12
29 4 27 4.165826371286001370532147938345084067692517151002634168594722954431479971103306e-12
29 4 28 1.886934293597773340796814393457225542861429928513937671201859071236709692814051e-12
29 4 29 -2.066962806979187449365647533319797029573016928580194198657086263027470123903062e-12
29 4 30 -1.327617814120637045359665694811865882936540308791326334834399497370512881000972e-12
29 4 31 -9.484461602883912799497660484674843340917089057663124666334940217261722798842113e-13
29 4 32 5.672985555558882235250235161567165936173480590515760064010321772740146763119094e-14
29 4 33 1.68187252786782249797100527091153691521327818385265421303143613908901030599796e-12
29 4 34 1.577978012182750606539829209474084212443508486087276526973909338895361690037036e-13
29 4 35 5.446950676386497070436001583721566046088593482703450498744029995925814059351272e-14
29 4 36 4.125473937939698349380672290977448573606665670971266483149470427099326327859586e-14
29 4 37 -1.694088789221644966799068566830652717371547562702350368109386516958066128996287e-13
29 4 38 -2.703012286891597106104961804160047466902305558396055875144680816376118520155476e-13
29 4 39 -1.449765557268952347781600631033473609687796335718597015016144154914273008485926e-12
29 4 40 2.865499212154315731465318248198953347912363270086532862522609159580840481638779e-12
29 4 41 -2.815793855505632093764599477276535653530592386855482756366289955857997085886091e-12
29 4 42 -9.696440765484943804200231776216554535547869958938058673449190413537080304626789e-13
29 4 43 1.009031717906010061731587359490236455451867017185896479330276964483564435509372e-12
29 4 44 3.805523324926059957634976886367809105220362086015131895856249200311854164622641e-13
29 4 45 -1.034483774720909624335259437814771141846026233813333063085885301182176535082513e-12
29 4 46 -1.328447180837972994006688223505490342419695971502856520665783199107466655980876e-13
29 4 47 3.682567496653370577920300465359452457547545531898952509855002084944324204997514e-14
29 4 48 -1.542894958104150236893247654514560650802280784727597955647698564697165571236499e-13
29 4 49 7.75215653850505019885374133741021306931252202057888993506819083746072672753615e-14
29 5 5 3.544111386839105934371081542452262898325485609705729590715005108570476705330583e-12
29 5 6 -2.014515350156218019198377473853223911521357026399691912897682371471421595957297e-12
29 5 7 1.027767203437779516912909526880986183575649933533649208914621870159389033284876e-14
29 5 8 -1.500744589369312093323256110706761494750358317130871336695851427137653134129285e-12
29 5 9 -1.23836686250906948717194816094495681563765635454036953716708054822575092086708e-11
29 5 10 -3.189878558230981708905922003411101470125699408390796088861279971558959698651656e-12
29 5 11 -4.659368446188018696351333774917616072916628020882421323060491842011693811170501e-15
29 5 12 -9.839915794361583837447518258891582581649420620830405888860532299471201113592522e-15
29 5 13 4.849082469075070017162796280305259181499348729281513606631226625786729068207662e-12
29 5 14 1.615399794187437532299595706700641715133900899810933669296638006918554601516046e-12
29 5 15 9.356061744948616422415850679823981683459667529837255854020052827705392809581249e-13
29 5 16 6.830100434526323807528628128924060368573547636982117296456045514380062294943522e-16
29 5 17 2.396286600506888073117427137942562317443734439715985993076917740237305116684443e-14
29 5 18 -4.156882868290526864981955262861885649782651074948565179751861403540197779664085e-13
29 5 19 -1.040117544502363166345471477407142116673842472332885943719451195021876097917274e-12
29 5 20 4.122068072447689340246214894342005470011379270649126970189023991003486193126559e-14
29 5 21 -3.480453965425044430875928026529308057492356327126654473264374937444442189172583e-13
29 5 22 1.261062493438128733448683791577521874316242477873190407499174384651622000485064e-12
29 5 23 -1.077055903571551752833085841677951492671568809880613600081243750596866416842136e-12
29 5 24 3.633677946081624008015161382924450743988999090290049194360890209992695934368242e-12
29 5 25 -1.411177913774412417733917387534570502103316633080290624477857192508704553530518e-11
29 5 26 -1.409297458709555972538247688321488401748066566859293341188348390849451703985072e-11
29 5 27 7.454754680347031224054138119552366008532544013640026683873737498355080537808186e-12
29 5 28 2.397150141372331856479507983257387520846802036569435923548930976057879119654377e-11
29 5 29 2.323170276994194181179174067444109034822835320058194562446165133745325393166315e-11
29 5 30 -1.116187307069615427973936194293441915480834940654995808484696445429428854506638e-12
29 5 31 -8.329450411786716090129409005643393975790226009076389013594314588025646623326241e-12
29 5 32 -1.429484403967246015649807048056017428126950237065043405772673431698075600964509e-11
29 5 33 -1.093460503888486507379417488649487457583478650632633845141828957552934332071326e-11
29 5 34 4.104523919655767415914526079267216069719738312083593802813095555660021650838682e-14
29 5 35 6.977795538737610669180573898214698630429321067056618089252402356347167520243243e-13
29 5 36 2.06945148170336767222346508482432426409806659942564988513838132656717820601597e-12
29 5 37 1.296855333252020879807637832699153206272275971671327056226107798824304304832671e-12
29 5 38 1.751775317413745737241875045922360112321241204024211788351630168583181206483847e-12
29 5 39 -2.380009639126109614915672690929635740099668115937107573718248625953325276083887e-12
29 5 40 1.332444568627688185608222960295543770785159068955098770959680453307057891701578e-11
29 5 41 -7.127048001136648544122368363399442823054787293911644406348073250326964346558115e-12
29 5 42 -2.606816862951694046784967626173200676058081858755653263071698310185676428153203e-11
29 5 43 1.047017954313948734012792918730201025971647420406675828818872612468944028029251e-12
29 5 44 9.310978217669366537220776190104741819462130222245263962075900389667767881777128e-12
29 5 45 1.285800504372989084053002706347294944612740886850327233305492930299125703047342e-11
29 5 46 -3.619543694917529912731705132946279105815715133372405374126360124002833917596332e-14
29 5 47 -7.942016820320698190609829089894369437073483552531794884280828294782503914183338e-13
29 5 48 -1.733595159987862214791629716793133591927626060104938399168405962637187048397047e-12
29 5 49 -1.745523780998155472083711723172526711604924230833374750672548228393190972123021e-12
29 6 6 6.302487306496481580669328248611090226253109475047761423440504769732660346445075e-12
29 6 7 -7.905137803406660886757957965733529852741791367387695971875406442420901779055005e-14
29 6 8 7.326665556287773525718487273557468997628710267041660684636345009864042141402758e-13
29 6 9 -6.383198907302365496738158261227745879459172988986276786119520965781513258324597e-13
29 6 10 -8.749965086354647014425325194580109523650952150184216806958762251158307577347067e-12
29 6 11 3.961675434500728123188656903750195148913996295027706226591568431140500699311435e-14
29 6 12 -2.660268280948967072096454081184196688306261672406661813683545565205800994535726e-13
29 6 13 -1.066889924410991239114908414916990535167381105009243492949647781993290745093803e-13
29 6 14 1.888855358282246788947008586169959509704510918419779960533692642168629937732042e-12
29 6 15 6.273703918349888769222528776376306927001726891142959656315885496549202811952644e-12
29 6 16 -5.407543844817563093277872398686336761784540259729749631400895187998469435038197e-15
29 6 17 2.272124646756230043636992493442717605264190196577704042656604772419982861828152e-14
29 6 18 3.070434177491524063456596836725144944828588648767171702027173712375437496155896e-14
29 6 19 8.827999171098502166920435456775072080181415875570928398601280506793953140382828e-14
29 6 20 -2.877386819409254162196041403608528310962989922770232583226656078382528601335471e-14
29 6 21 -8.325655192995872980296580014692028191498947843629345838610003815941839274071812e-13
29 6 22 -1.682941513921322631148892789062148220692357958203073134911554207789440887610196e-12
29 6 23 -3.260063459084144571814633502712504051499271175113024633140437061732044944013891e-12
29 6 24 3.40293911038606442527134661499516927076549038314234962326576802371895428685099e-12
29 6 25 -2.155992647659870740156482473139040024066395512938534973356693474824205507097476e-12
29 6 26 -1.874304451000904072117932676032826970244512382910664270490508887905898709869306e-12
29 6 27 4.73544363204249865614609121212838793960297103036525351404613337582268930766346e-13
29 6 28 1.228006389201422478265125344915442676880829881071000800857437005130409523984109e-12
29 6 29 8.459554356758679945449121914012541966317432910926118673369411870068542196880315e-12
29 6 30 -7.576206603141236591046223019478183137812496795784293835243620641014878426663491e-14
29 6 31 -1.051931819559870700797958131879594651269034431078243372273487489012982199821774e-13
29 6 32 -6.023753224247556030149681920754094666961702923307168084072417938659439028364635e-13
29 6 33 -3.370525443196970636047558909153626390061483957349596262151544016059125423121933e-12
29 6 34 3.20634898041628998358683710066225260570793096731808698871712863156167979312566e-14
29 6 35 -8.894200082883878953288800027826957815029802165437942797771437789708470015387112e-14
29 6 36 5.954937077767357736685060769213676489609111955951758407726416814396872462390627e-14
29 6 37 4.581893628076954185983167485830023982812081163106524893832566605910717174057275e-13
29 6 38 7.040154670132058297848946864260525850719181261713010808344998498445369566364889e-13
29 6 39 4.452890715544786646881453073968753766766254382218450395870426283418973431547769e-12
29 6 40 -4.353491119590478634802984930059212788100377487064350665289826108991320826828186e-12
29 6 41 2.010489680848482434624024086906620710668497985831383471499452959427482345535392e-12
29 6 42 1.444777302734617034697474150915401310612394547150503372465857666077599457906024e-12
29 6 43 -3.661396470319746842116913673866447143157078858492921781498863334945293080610764e-13
29 6 44 -3.046180816181715783007015859091500293088856815535428332103597929084632979313854e-13
29 6 45 -4.659625874693580473557623921294542429170670933761896453781337322679349696065429e-13
29 6 46 -2.36987537030994688039012717928255422205363304999798588554838305286596360582086e-15
29 6 47 1.175773991628236297243225216308761743791731314981023195188699930967270660560295e-13
29 6 48 -6.087714968299694907948259954818230273407668474899976122022023238795349646855977e-14
29 6 49 -7.097749602345422416321122045266761474236821569867880597453356231606708736075078e-14
29 7 7 2.81707232259832833557377560666017720411596599282718603535332006670226503273283e-13
29 7 8 -1.474498659331849827899414358766868489213137562604004735122821872196431857700892e-12
29 7 9 1.72606182153537997490439635792295546110015471544614822245509832250244529718751e-12
29 7 10 4.054040965222306901000765235948657674314056504212921113229593040436036561705189e-12
29 7 11 -1.292679231931545806015047204931363303006935108493391128933981806461963477358947e-13
29 7 12 3.571359618924113845910416201955573056724687824711234031877977701965629273009945e-13
29 7 13 -6.091650249803284201468987020538291714329983123592619656893627652749196400311403e-14
29 7 14 4.482177688624530942730845986673216123108626139514559360020504155694240745274585e-13
29 7 15 -3.031063512568345140794193708144553849136663980283787105933647562847709677664019e-12
29 7 16 1.518133344172292310065880989858526844937672004030979046957386501277820550907889e-14
29 7 17 -7.492936989348024980410801750814493659514391742224435113065794958906270736009938e-15
29 7 18 -1.593680369623482695481915953120555884596563737853823193262140027439101779511138e-14
29 7 19 -5.077646279313146572257351100537394062771870024858098871932380660171034036911356e-14
29 7 20 -3.414758463819517422810664472543381078570527016439010874617837756681090434882825e-13
29 7 21 3.351652008128482373863376147831975587920597427666023125151846339572161145549858e-13
29 7 22 3.14739558733380591445061146508600826766574261892154887085267626070851824558088e-13
29 7 23 3.483769225133405638206929877766922101246894109582236434812012549255937769508048e-12
29 7 24 -3.634010055073235971704491466327299754783291963330780844600512397441501430473674e-12
29 7 25 4.492514864084867172007883885106929645475495502996167874959433102873533834383666e-12
29 7 26 8.241256975000831789567127030446547204670318051292313518545963658173967261178715e-13
29 7 27 -2.503829953708488643918330969330266559304387502571293129299755073863644883646263e-12
29 7 28 -2.191055641320425499608814014921519733894098075786345469153484181417583035374489e-12
29 7 29 -7.941283867586057259102184065494457778246867541643478419246875913258822040761371e-12
29 7 30 7.118582862451806152163116621444423808338435912318737133982511208305724061956363e-13
29 7 31 1.162406958399373061233919223359448246273843807096455160596433161359650120954596e-12
29 7 32 1.143198259961767229687838264801454380475612214776779808698703869458991522484538e-12
29 7 33 5.304143049376622856927745504183613386106233421203451056722273498105411200733691e-13
29 7 34 -1.080608184125491182365551305927764978855365950198772431696184737056310158982202e-13
29 7 35 -3.321213587878196293016664484301946171621200329513926978320728120020144814176544e-14
29 7 36 -2.40518876328589943791329227759954614972965955758531705158534388767634609917781e-13
29 7 37 -1.45806367711170856330746400390979292605975940416587942175925638172625957044295e-13
29 7 38 2.453476443713202637547297481789326340365517247930127075497226563741203990757648e-13
29 7 39 -4.21171477031158125057910401561722162924408947077041655084594020200627285396056e-12
29 7 40 2.043677720459863791763539601207034681287026839691138828189418883787789226675644e-12
29 7 41 -2.867352050889750671711872071994842256730900013491140683379189136469143294601459e-13
29 7 42 2.863114974492742347190323065972888592570782162948943514513304500725420481455586e-12
29 7 43 -1.424646937282635667633939920125177023720032852095643984968582253004655175253315e-13
29 7 44 -1.443599431688997795370297348108908362755312010724519235261187292753135314363628e-12
29 7 45 1.528244321536821620646895917035416724845367261210844454917409139615816713118517e-12
29 7 46 6.515947099853269622735620896508095142471720196114214822455905486485853097297122e-14
29 7 47 2.902341225532292631646774514607672364134104146814736917896685552145853981648838e-14
29 7 48 4.261584380686429110216651144841980503201948849863450194788061855963192816837632e-13
29 7 49 -5.360483457288052536530921254330305592383472535423785598570389956163683857624776e-14
29 8 8 2.021770633780066244802531177633275228746953987405231037734246977285163125299978e-12
29 8 9 -4.205412519198879375664533639071988594006257225929735140679892617830992148676067e-12
29 8 10 -3.161613773935381906031493170846765194739793427591826309953985262067475428836707e-12
29 8 11 1.002762125704028942942113902162338090448889690328525091001233413741257933814999e-14
29 8 12 -1.153719238680922646295214711936692238538773703635120287142098872662117336444524e-12
29 8 13 1.423398473744898368829385573306548707871430052003238732163446036616916218384046e-12
29 8 14 -7.229187068580077409491188742470744622935952727147742275770005577676769311553033e-14
29 8 15 2.509856481929709299176264528056741525235220131875840535660626542759959392683433e-12
29 8 16 -2.301283446457659410710234925355355372823526194633165265654013708281217091029348e-15
29 8 17 1.317303902800062133556275432052325569699901596532019536866073962041049211498719e-13
29 8 18 5.769145350028959401367179900706995016646934845631749444116085357853456574835789e-15
29 8 19 -4.69585589460213020888791606830573816358593719177006760199242688390904595482718e-13
29 8 20 4.652266273890711425489875855324553130028611449466444334661104523765517516652696e-13
29 8 21 -5.209048715067373005099334341633426424697472752349823554421580221294167979197546e-13
29 8 22 1.110127362089587024138028425472541953412529546125014751412461147427734460701443e-13
29 8 23 -3.138865602751828374298979748963761217128502613151864819296687381132513906167213e-12
29 8 24 3.515888042564316637772685367192194228026759122374560112266451597195603403656646e-12
29 8 25 -4.314858288824494367898333069686702395627055693650116470441100213630475925352655e-12
29 8 26 -1.541144404632754387942927995848348146763734466303790948750650434373525347351987e-12
29 8 27 -2.107339133241355019000912254836833179387233747829657310013957970301218424850602e-13
29 8 28 4.567049040815195174391122118416882066403032528936248671766872685717427246910529e-12
29 8 29 7.504238088565419407522212500410792336697126963021718280562178324270392378542756e-12
29 8 30 7.95764499672340277131551201469576278937683723424674558424518674773999229909602e-13
29 8 31 -8.596039748321847286189299069645125127123530819856395934256730561165722246428939e-13
29 8 32 -4.105977433766158538354669745986447724742694399154371561672278700729768351802601e-12
29 8 33 -2.485813157003898931329976048889665705919837662972297752637559113183244227024606e-12
29 8 34 -8.828225108155257605990664254647405542228060679230623998391866744884709676630884e-14
29 8 35 -1.745087702601564965874123520609975824379963096993047445416523096185085878271342e-13
29 8 36 6.544449141653241693882180732781442250699997425034095239948881172641861791963579e-13
29 8 37 4.182683930114831082380545084202881989480458050721809861256360150025236594061322e-14
29 8 38 6.375917441591629517492332236044317161019210872191137811881143904233013035345819e-13
29 8 39 3.397319313328309116323308223747221219257121755789121969393276212898202069976609e-12
29 8 40 -1.313653958038191418761857878344555849819933271235179870766951059341554314247371e-12
29 8 41 2.328623680743451849159934078982486420312030948210086238013887642708059316578844e-12
29 8 42 -5.925928278869055916554497104007725919940730013495773834155541687648019174019452e-12
29 8 43 -1.172049297702967484328976575848694612135826039683887621444434085638427433407674e-12
29 8 44 2.027942191526263231712115783617564333354457035536148047728736441997029247722579e-12
29 8 45 2.157116397397430253546272561171169712302575277963305254690298913068128449512725e-12
29 8 46 1.134883752329649416233690459210052077098272496327997201490905511346511213072893e-13
29 8 47 4.014891935239737926203685796285662220003688503039081805061135008707510095215781e-14
29 8 48 -6.823318728899177310677272283767310936267710130027737387606201028283707742343415e-13
29 8 49 -3.499400258639766822800220590885074679625180337870399742196756499278870729101942e-13
29 9 9 2.125743695842044953019027604402246895330912090104697085977970298685784434836574e-12
29 9 10 -2.388428210762587065675728710364109349321099178316905787214437732437591535985012e-12
29 9 11 4.651735404073610393120728827001805436300155001959951552592092793040310386659847e-15
29 9 12 -8.277954024014487785695476362128624111099593244873579922794896368240924618430927e-15
29 9 13 -1.107375049843480033427210430379672958238326900031664120092045334428273556662614e-12
29 9 14 1.018322946157984937929539096403661869596307896284732235755815542087315198260484e-12
29 9 15 1.889594740756230874549217538680377082013647973127039830647982559734354328787946e-12
29 9 16 -1.518630445853916458717879779130011037426333937464263810330586078972343761051792e-15
29 9 17 1.981506555543630197829396901604186545338516854252019700945392719569793677951959e-15
29 9 18 1.027522664058791095720841567674429336716327169712673253871973757136203258883525e-13
29 9 19 3.656173448961909744973935666591515770855508268844129926500818918221683299753644e-13
29 9 20 -6.955197680247636349172217495812296217304248112660734078126059726133831276956725e-14
29 9 21 -3.125203300936630566469004210000168775284030885123791004301551835665390521823848e-13
29 9 22 -5.16640984319513997933241621140254044727808889728352724437716555054211729420999e-13
29 9 23 -1.587679598645730196383037058038832911261056250833273084906458264524594080256295e-12
29 9 24 9.630124801307239605526715653861979966020963351948177396784917422007757317712664e-13
29 9 25 9.424133523590431995172622780449258518358832312085247124264029956227365524033772e-13
29 9 26 1.469735409086639812292991768939861089504043152330090280056394178926847042128147e-12
29 9 27 -6.806149507808447277500943597919316122754407982225159334332741014606185071569126e-13
29 9 28 -4.043642383139889513404033067363627203533826749721536686905534702772729537464748e-12
29 9 29 2.958629436770164958236885048759321037120033365231723362264177040452565966411727e-12
29 9 30 5.078531907906006237598791613351445635727710666953059933014716227588589674176928e-14
29 9 31 1.825492883548368121783419687032229996503931602925267056673136460762956191483319e-12
29 9 32 2.943563849509671481294636314352020155500044924665695861931782762541880851094986e-12
29 9 33 -3.623078987629204910527653104110593335873493392987862065691778246811343020983693e-13
29 9 34 2.370315590804065207330535371149705877795040008513678016905515678693265038871302e-14
29 9 35 -2.241855693339567696763207443811847889573812391420681601773507777220221590386165e-13
29 9 36 -5.317328425144808816334600837121267720713230191658785157097360056585291382385355e-13
29 9 37 -1.368860699217808166525142748092920269525089937985162611291670720736011322906867e-13
29 9 38 6.183467154210988224529227862057198774460856587157617066751702307975832717217578e-14
29 9 39 3.123947054472561580801600163872009347818130777387055158633786257538895537723016e-12
29 9 40 -4.482330889405107599793890112215366507652749312516684567308815744322368878320902e-12
29 9 41 2.03845872369851750561123051304464879024177953660135867112692653487964451656845e-12
29 9 42 5.818798501475295969880779420778432054893095014320853554944287242189705782389962e-12
29 9 43 -2.904150728635799432440060745738245660725499019594053945922669016859088207076687e-13
29 9 44 -2.158372436280052318850615692980966683805361711258659754458390763043399161939603e-12
29 9 45 -3.62815393260142864569649267262034487122371940619465199773413405535021582559043e-12
29 9 46 -7.557962756704485992460307113131968484286392844677439595414585550389774758854953e-15
29 9 47 2.472670205402114308949399113171786207591580507343202125754374204520911251311416e-13
29 9 48 4.237185093696003328441315023920272203691391742490068342179994095406447844426673e-13
29 9 49 5.678394130404001844355511634793478469972498318671455276147925332932441810941315e-13
29 10 10 3.699505802801872280913943148434131710489105835661165827151961222225840902929359e-12
29 10 11 -4.616742690647128003313243941652636167626440142347594116672094037525283123548855e-15
29 10 12 1.098465877397481111386184874746762118908711715647722972618181976621590157829018e-15
29 10 13 4.973725222813200206049418791159850515725237025551896717677597741088438509339391e-14
29 10 14 -1.501563337772104562813933639194971700287854462492364484574440738230739101600179e-12
29 10 15 -4.369833931558285413613069040791958984699522156722863788013673237514524011899903e-12
29 10 16 1.50378863879604008359247636799489312957412387627694736988928046569475788018262e-15
29 10 17 1.482646279426968539909453250672778392082469802395236785625065977050373372589189e-15
29 10 18 -3.466406511680224094721656280539088365139487695918954273659321473187264303904513e-14
29 10 19 2.650624955594040990481065438216689946538984688042938305815430038568276868621383e-14
29 10 20 1.348808453563819732972905159213636586927812334455263650047918627598802697341631e-13
29 10 21 7.273479389191714984469051625575662036832190651650715380749616316027206468128432e-13
29 10 22 1.432092520332634263237961936937256327391091665850033851026101002477386729508535e-12
29 10 23 1.766494010388660662426459566191392706528496507013254129057208213112617452895921e-12
29 10 24 -5.253486089254106330982355259975506656788131427936582134719108398876197806264853e-13
29 10 25 -2.527398024974262222618601804073472030662912097814483029219048480565924719729777e-12
29 10 26 -3.254852146044128672307016593395949332861578127959343972431662956262049382446773e-12
29 10 27 1.537701302669910080500597847991922163739146438003747436046109954033481304211109e-12
29 10 28 3.986803075333742002914206335730030352045599585406970094237216715655865364797693e-12
29 10 29 -3.94625377492800434309573341467067998188285301939093874198594340896805279400651e-12
29 10 30 -1.852118226900930675014317536550981801554015887668267283824866722972204843227256e-13
29 10 31 -1.408471005990981150184573955632457284578409122213008762656671338430410692990515e-12
29 10 32 -1.755940639265709264223652114518306525847271889813330556186088887938287721336278e-12
29 10 33 2.848535163383809217716675350162509146586996602449989100081635486475493060999539e-12
29 10 34 -2.275316924651317803909175858804012193031958776026582502325133676581197425162005e-14
29 10 35 2.083159305587113168884210745104621873229317912718485246687358356320540654348103e-13
29 10 36 1.858489364542281976667818447601097101547052193795996072073230277006384520743503e-13
29 10 37 -3.723325035219273040791569713478877873965975176682701616210592430141294468465017e-13
29 10 38 -8.409005129658933965691884572452933336984571433617604247929357297640238762599734e-13
29 10 39 -3.999563385294234653923358272291511460351839563424954819297989412688955493985149e-12
29 10 40 6.404237736402758811017031123358160625565013962608200227790900047059146037203614e-12
29 10 41 -3.006719164268772561354179664689653019848142757231458998144391769521687028702218e-12
29 10 42 -6.060714180467576394339821859002031900023582215546127476679526733417964892929506e-12
29 10 43 4.413410597922464615152013288423386906256808826711782457073882272526636526313232e-13
29 10 44 1.830320680246361257747765812379306706350490694176392420469929551573275958909497e-12
29 10 45 1.929240531547536042634318155973382047255151544146641161192898533793832399758728e-12
29 10 46 5.693895026130797370063580740848230887238448943529159998854481306538213429333059e-15
29 10 47 -2.405658864437311285006138416443147149355645251989042410140934239712088558478207e-13
29 10 48 -1.360349065495110519405359446946673590308429428324010981971689828030637122604244e-13
29 10 49 -1.865026386045058579988154044079005326178646464569761152067394731730777725025848e-13
29 11 11 3.312345612321704861948943314519111369301660834451636761276248946025924112069633e-14
29 11 12 -2.395604984728143481464284728131779696352194302617007923286535521695579495742851e-13
29 11 13 6.153973089889463077941585996530743586919579122069525264590032736328957837197536e-14
29 11 14 7.073975857184344048680180039490866322404088980218460290384197538383437616568273e-13
29 11 15 1.260898557620253117901620121709197858285578759532820781524439437380701983036109e-12
29 11 16 -6.621309057907742877122424196288834615500074785951328429321430457605500299371849e-15
29 11 17 5.099047002110140682433633671958900472830397024798010410855349724038186179421134e-14
29 11 18 -2.938199063838785375272353065295850522336718070117229107924926662897450796293308e-14
29 11 19 6.75594033162304615983171030782611731577573176927451126058796806444085079945381e-14
29 11 20 -1.296155847350177405312269386663108620030114499704515570554733909351964942038557e-13
29 11 21 -2.557465129708413906424532788516245393121614732681330876837066794280506660923782e-13
29 11 22 -6.194468052007225185721596774515158657871400348528289248219223395383183804358713e-13
29 11 23 9.31043808056175434109198710812359247500591010252545243908405639065620056116581e-13
29 11 24 -1.404231935017726954124958523682021486053098654610563609366355850991409015307874e-12
29 11 25 3.388420709296644874919955932501314844314710917164630685829162593708190056888061e-12
29 11 26 1.359789476327958195281712349208548941972356141876402695848927290118965894370652e-12
29 11 27 -2.314132722444550554128741695912054790884328045042281445108096793178662256290531e-12
29 11 28 -2.66857556845143422004034672982654552862347473535405393581289168089506766802104e-12
29 11 29 1.069518861420628910753298472388855618555645239595277762193343377821400880016678e-13
29 11 30 5.271041130822081705964054224832607190641593532955369462064531734891436151098786e-13
29 11 31 1.584696607818580833736855319182431839297485455224971810738268336619444555898895e-12
29 11 32 1.192985456824546517053177215545000311429254970055838180101212122948689091403303e-12
29 11 33 -2.755392439593875755008823675066927962431765721348771706696105319528752165005508e-12
29 11 34 -5.275116975709695193173209636161754056606572298940686532656968029213990506230635e-14
29 11 35 -1.218874230506240862801581252157241179730777122416035183073373211677537725213875e-13
29 11 36 -3.010073417226848509947997027228006939211512501242419532702731221757263649756567e-13
29 11 37 1.013289087267140293411083142683634080856769888584377982462573013003056369391618e-13
29 11 38 9.451684897669127880626191056716877447534017125025923694151540970750465779931006e-13
29 11 39 -3.95480063306468514606723451057492456624061365422912678042971200187521299781767e-13
29 11 40 -1.943550260995987161333030477312489482606003215215686673749515827367455882183363e-12
29 11 41 1.744021903732031053542265007690257384622928826419031903092181440145115429945167e-12
29 11 42 3.629678216526308214553439979338068277553013794612091911759256264512736943540184e-12
29 11 43 -4.552576453814514723895412602079946152891077827582664411549192447369140786591136e-13
29 11 44 -1.601782716722492035004574014270373849438859826692447443621502142272591616458615e-12
29 11 45 1.71598787325119687654712094062996854997459688753154212556266599250735658114229e-12
29 11 46 5.244570043784586750329891946651248002767007495582214234543324926246806635145602e-14
29 11 47 8.795353784545217608809127012593692989327478886452156029770119318047403033897415e-14
29 11 48 4.282392252538061973956935295373400625214265861970738911816308390257229541255658e-13
29 11 49 -1.020974488727896964017653582824622605202285977481620924733472084132710175240737e-13
29 12 12 2.410014782395229228974212488657466800156179552261978526090874264537599945992507e-13
29 12 13 -2.673109594087669496287325228207886317779765999734176965050349188733121149229367e-13
29 12 14 -7.487226228051900592294584916634224312762998626329946874243830618752398656193915e-13
29 12 15 -2.337370840831027264473793158071123541106580851714755227594107072995460477379422e-13
29 12 16 2.475935612000543019941420413068097549703592694458859309178613246459379041727549e-16
29 12 17 -6.799779661197783524507701107749429748714794737059579977235142382447317863719205e-14
29 12 18 7.839621775127935906712051887794190895617796982432570151355679776327901017917579e-14
29 12 19 3.951501002136038387956781938381961305602848221673980843197411194351059908485825e-14
29 12 20 2.191936507495383145089604691346293138690269821872232976755541200161939626150007e-13
29 12 21 2.055990695497261136961544329649094255730103095302442674232317312577573438231329e-14
29 12 22 3.572957288481781141648437222611654950196767113076213013080439650665198529681881e-13
29 12 23 -8.501506695833324976293463930269345979978497933185339451157853414181157580710906e-13
29 12 24 1.679875940620573059045404884737384701102257681232763990708234700540869979494116e-12
29 12 25 -3.1864599939474582025801629594975419270757566059391294308914685769233269698164e-12
29 12 26 -2.531895520100704130608582942672168831767435873289391804270543760793306360776055e-12
29 12 27 1.748087520981575163874467712841062710141227812965703601260171838988576365546838e-12
29 12 28 3.056913828952866303132855260911771443541175318206020234716765085923384183304467e-12
29 12 29 2.881714005450454248172571462054187358923873124368312544381806822949750289137044e-12
29 12 30 -6.712258959410872045323932335150690857226054601077227850687335819530745731878372e-13
29 12 31 -8.332951256861755517650567872530409077537548162207899510074274228104450567549453e-13
29 12 32 -8.817048583614787496798879328045515089094383140229202296083730985098784159891729e-13
29 12 33 -5.926762843486134855587581989132735303265353738997419394189119715497220770945254e-13
29 12 34 1.150122266822924575610308299362378472870209170099265386455553372715834815957701e-13
29 12 35 3.032807686001635329061282148982027614038567900215860496799548563897666783637326e-14
29 12 36 5.57677057242372333150960471729523132915462196692138249621866873427201613891148e-14
29 12 37 1.968941852069000686312423454828073698804347660612751190917711114312367474747179e-14
29 12 38 1.345643944386203329744195868562239218691402672798279813400028416139400882791742e-13
29 12 39 1.531386105444126254056200745800851069966939180366440714852773921226120122988231e-13
29 12 40 1.664720665452058974197830752120066163051229477845711905794168447339775100265834e-12
29 12 41 -1.154039702068796780350526121672001295383932611932440526139819439315020334540757e-12
29 12 42 -3.149817406066162674796548654612204103410009676016751239618022017211991678594436e-12
29 12 43 5.644673497536169968357098811278402504429683417565860614270732213256454063421198e-13
29 12 44 7.032731669231120535022164799484094320027373993611160049918014531327829036987043e-13
29 12 45 1.550369453118523414315238372926611533474587372213368745228180893705841319446643e-12
29 12 46 -1.083747262827580675950867914186804555583449381835605804842204404750927385655534e-13
29 12 47 2.710533685372773238984656704345502138780608261095510689355746762545979570420824e-14
29 12 48 -1.264665810678943467018588327739789786242757436245518734160647813879638156408135e-13
29 12 49 -2.43514569046298047739481425927977524267255802496760329522121410141237874406441e-13
29 13 13 4.647068011334435010382406646277867681764169495706977981079428087332150697436379e-13
29 13 14 8.196329048355294938073766723612778310763710855297756977925077316062228816412516e-14
29 13 15 -3.221426097508359722268595789983426151572995266450706087343344211457259784239988e-12
29 13 16 -2.127033858357125365532903738932888167950836364275230242995981766261268334860095e-16
29 13 17 -8.390070061045614835489024767344594995019589634376043859952762289746139392190456e-15
29 13 18 3.394857623035283711272927889067023732001294859245648439629025212314411687955806e-15
29 13 19 -3.945489340433213644238380105243772306790475257036573839786504601860701633996495e-13
29 13 20 8.634637372027086067571982614346272482236539155616367394904246170399915521880965e-14
29 13 21 3.624877132064926153826091279449750902753478081553281672512558734901600330854028e-13
29 13 22 2.14471169696021075751013306046527838274514160712116290296936882439669441041377e-12
29 13 23 -1.957721279051612370017881034537795526737454630625886657596572359853814127636043e-12
29 13 24 2.305763620312073756346484697785174763436518068959263046668502330917206331359143e-12
29 13 25 -2.82341971612499400279377843196010483299674863500043854717366299341372055278578e-12
29 13 26 -1.294779822993076445172685060367442046580750357171380140776370180998463250610106e-12
29 13 27 1.719968034584288261895490970914569944429207738786994644752346945878563050490209e-12
29 13 28 1.58674766796908206673139021752663449006994273572381274051350949064725353380663e-12
29 13 29 -4.730626738496414936725710399130023875948967527237816551531260359769195563999878e-13
29 13 30 -4.11023135284014523002568075930027725368694294665335969697758124273023258946081e-13
29 13 31 -1.181790791481908028524196704001405145368966871275224688673343386765521450992821e-12
29 13 32 -1.724536926726395714346969878009758262609365681502229657111979453382227538360945e-12
29 13 33 5.345559319356310755033485662166097100000203165646328613230951818161287784281599e-12
29 13 34 5.108521298927307753529104757576586239714333273973762818728519544825118178464427e-14
29 13 35 4.895845434359971396571889168945391471626169893621504312288799272376950457308107e-14
29 13 36 5.451838507691269470289627389672418560292380089727274556492667185425811293586678e-13
29 13 37 -6.852687676641912898585430986683493225266634422083907960104936516666750758697162e-13
29 13 38 -1.735411853702818842286959207326204932502436369499669145042028728079978435878513e-12
29 13 39 1.810474875569006769893183650588066543240882750580591390511334206017861667407478e-12
29 13 40 -4.075690395254674690357047967985348660731261969158526077489192860603252399319654e-13
29 13 41 -5.40076294859645600731971538234780103264643195191849864690435777232674942841218e-13
29 13 42 -1.131479367690900509051648382434348914853376568101543344511158915056372320979913e-12
29 13 43 2.115701156435841084345624670531899413084057942556266650184316481759167598803906e-13
29 13 44 1.157422001238886915869588543899617116344854696333750664120657850605437368141713e-12
29 13 45 -6.294591153994510925037032549766573451757873742298407530128378005449915980285852e-12
29 13 46 -3.85532760504536320696983744284651434878670590031905204511871293281251051581823e-14
29 13 47 -4.07440669987202993442965719172847820252719559724062101005286305572657037297424e-14
29 13 48 -5.823134493382756914249406914511338573283415676889711945010633568350353329051362e-13
29 13 49 8.798582673326099185651756047571870511413698539915137352589136275604098196087606e-13
29 14 14 1.61945255486516343164192145290441018850869437749856485776357728512620887773378e-12
29 14 15 -3.078032972128753811172838897505691671969762704696978026070237130243416654956614e-12
29 14 16 -1.715088709809622166904958194858331550377030589000410832981853410690718125061262e-16
29 14 17 -3.587513154706444720152394205372068080403876145525305906955110109489463244117043e-15
29 14 18 1.638687992662098315631244164120361145297652664439176568640522895374897116366624e-14
29 14 19 -1.06852752793428433860127066472180850957698096270572421291604773939153561149381e-14
29 14 20 -2.341144809706463785445646224258076119136685122199125228993657287541769287108459e-13
29 14 21 1.505655558000540350036875989270722015443680149185122727518289154151593724033906e-13
29 14 22 2.105633830506125920815522453081130509885506792702382569104811654341716790718566e-12
29 14 23 -1.243176340456065100213365445732643094363870156982180171105042897324348965739229e-12
29 14 24 3.131943672760140163913088913348776505378570750102265030975092903482408016717443e-12
29 14 25 -5.579346682463822896214699111048936161007606363341133573224690471565275412638434e-12
29 14 26 -5.88959854487474860822154955998765070199096804615209041845810039074037108835764e-12
29 14 27 2.899329978537404515630223716340866088543991338152111413490704819022412986560317e-12
29 14 28 6.282532838159438912269623441929366848519306529437880599572359388312501094500165e-12
29 14 29 7.288986742203049072503435534357348533355370468687007538704765287931108267949611e-12
29 14 30 -5.747004712011155031343678581138938495098385212941003727152616431197311543284577e-13
29 14 31 -2.029828238203408058657437268864668458759220954674058967281274248028579243549811e-12
29 14 32 -2.931990785518540395266223981168571083960390313669223446479642417248058268539549e-12
29 14 33 -1.109978132613987731561083184393077102596752189110018568551743676013341884058642e-12
29 14 34 5.008591737762941189170819746868002957573204369855250793519358955172777738281482e-14
29 14 35 1.495905667892341466825617819142208913868893414268898403967825129637902455570467e-13
29 14 36 4.01699112652260178800177648373969717015546750015024162744192484120703894530325e-13
29 14 37 -3.275805494184255510097460724502057907000198794714181093634113055497212233029419e-14
29 14 38 -1.678363775974381465542307941575645331337365276534951931644386804140709138725073e-13
29 14 39 -6.200125581914231157667859514074582863499617871580996359240814463871640607213143e-13
29 14 40 3.587060384534539437733822996525503759995439425710242871945615415838616472159396e-12
29 14 41 -2.144320593390743090785455438046739968526891227452864318169570875531037927203859e-12
29 14 42 -5.909346914917119251923643421966167705533886494517302877191391911773672861272264e-12
29 14 43 4.419441094401407523908961199654924289275436721133378877536797784467776621549942e-13
29 14 44 2.05942160904417757681889393876273076983674748768554650180271082446749076320171e-12
29 14 45 -2.441456469012111896465271899678534599718443170560494927708130401245668711892072e-13
29 14 46 -4.154138181228508304302828401616059196722144254250038637547198826634238852594762e-14
29 14 47 -1.483302012305420450758670026108636149728675158686766419441341267714790523058209e-13
29 14 48 -3.963732955795565316300998678544133894070362556269954337967791589026068683082383e-13
29 14 49 1.94009656783537845152602161634993676588317806057691876140603383327261491584417e-13
29 15 15 2.702701244856953320442313928684178310965849451051219749912402807170959758990962e-12
29 15 16 3.004323777859456142141071781615617463424662292828504009132080071959151354101937e-16
29 15 17 9.245182305226000643363727021837754542286138953650499543400428114328742557804696e-16
29 15 18 1.779213996636592021992735573335070030657056664430892554588468676878282638073902e-15
29 15 19 -5.165846314713830183134282686483929472775631425101597313984261546631390517270317e-14
29 15 20 -5.300502330038132269332694636438286186801239792353553815715210047830440492452347e-14
29 15 21 -4.303728958275456226809245500244873123272042833722224459620225362943630268179295e-13
29 15 22 -1.801215455203728858722763614706422164420175473234222216021109734083229920533445e-12
29 15 23 1.544092674750594792282539847192437202589786130620128291893587727700242497176942e-12
29 15 24 -1.71567496030184605685414467601960662270555900125571305814198681832384022937781e-12
29 15 25 1.968894874832986384240198668730343660761661409435522755631302651080169558860778e-12
29 15 26 7.053471169682893561361651928602821280317623050443790088772828177840031644185437e-13
29 15 27 -1.181234775321023754849724926985118851966729443317217332606623436114087761670445e-12
29 15 28 -8.980972602623888088737875268338397091181966436672168780143838863395816126864253e-13
29 15 29 8.298863484031893994821947108818478798320828380036364715704761000457332975000658e-13
29 15 30 2.809556641808433667294375492848901756679950122936509312419427252962526945142585e-13
29 15 31 4.210283196273650784540659164137154707087878957102435717252926433219008960075829e-13
29 15 32 4.635438950461270650976218118471714011774175811056868539565975261812783265273878e-13
29 15 33 -4.790653360802507100322603536849144932145923251041564343666398996012943740680045e-12
29 15 34 -3.108570524075198679369844657749781930489231363384587427885801154661856174508696e-14
29 15 35 -2.103386669449683394333770595710043823195391188874659990400759383254239697535152e-14
29 15 36 -4.480946823835239912670593522770737816358629926313597415274692552281305003725207e-14
29 15 37 8.086781357504091722552804168858201842329205525067099622025717836838021325528486e-13
29 15 38 1.744754040461496033518804172475320512250890192373388166200211779305637890578285e-12
29 15 39 -1.510739949913611377302838447174644500252653021254909380118879674338868801791746e-12
29 15 40 5.453696557224543523001884398790128309356478190105731046773684252207255786811968e-13
29 15 41 2.699017359394296978121669688744228088981647007895206661479887289668051947224868e-13
29 15 42 5.617665724776432321424707011238816527872571395425943787672042305952953494184036e-13
29 15 43 -1.278580326609841197374079010567708024020640439247269366236309374633026216419989e-13
29 15 44 -4.065900664078954700040304534686270012262754540706485588655669133840347652199381e-13
29 15 45 5.487942961843373039101880300614888325652803039837579670133845374890240840053068e-12
29 15 46 2.136000482607908332447426868955534210247056537560225863489464936965756449464852e-14
29 15 47 2.110903325700925413104004900755816661404708158071624535713125026000172480936655e-14
29 15 48 6.757484618701814355540741870812513378712640028712853073973088333313803330389923e-14
29 15 49 -9.76009281492276712234874236175077445671625230970967162347006647874164785140681e-13
29 16 16 2.205866166473710533948193830219326549160393567389183350108854647939686914439801e-15
29 16 17 -3.827977945366686463176750211755885573674109752891816819696597537497646347606749e-14
29 16 18 1.773050586447792563287357324645891412351300342211553138553611005991831284971963e-13
29 16 19 -2.743561010562062958739284771333744922859014674306352043815792591453957468506553e-13
29 16 20 1.624213069792830763673169528085521937557769831573110316289458278572250343575115e-13
29 16 21 -1.779762521568148773569548196631066619021430332726742323293004700863704125327168e-13
29 16 22 4.738366735415040206701696277068774296973698708335507906880628437233722370802737e-14
29 16 23 7.396460042438788595493720527576123546473331711003513620926094192144047241651687e-13
29 16 24 -1.026540645400281314366712211863930467394838699652079651584432932911093476515859e-12
29 16 25 1.354433391648580439834948831092141355370731158462192672892835132776469990396968e-12
29 16 26 9.709248793732306192397806874067032805227989381336621464884281633429804707656939e-13
29 16 27 -7.031265041230031549242173365373334082026491644213494981947317982641777375630427e-13
29 16 28 -1.070397774998296631807499676232525135911547763667019792039247466356763263697216e-12
29 16 29 -6.62615495698103754669492283681253918343219931361454665693774002864329647726144e-13
29 16 30 1.520467290639985245247915907981091811713544360646146183615145111361358128481094e-13
29 16 31 3.284700640288265504312379981132738979571077342867482843965164846220217101275831e-13
29 16 32 4.966360808821630961198243169784470745032709438436681050922106289774700215241562e-13
29 16 33 5.440704595325447966615781184654992188665768196057097127165508019350234683872391e-13
29 16 34 3.980876238434846857665007352418252590657803603902099473028168009990565938927301e-15
29 16 35 -1.152000281150241694779568342800004004806991613567990502435154874609389934853316e-13
29 16 36 1.582292225044312410755535571725632179036233673038719689601065156088854556994077e-14
29 16 37 -1.093158703006629166605134850189152956461922036199917568366526538046529698738857e-13
29 16 38 2.228713772958449953104135925152068577543988319848200048896489497211678381453478e-13
29 16 39 -6.725677465842889620825844258712295689550792355570658510578262811264942079984943e-13
29 16 40 6.384892772903309796182693666020618124590603217471604661146390876907105554492029e-14
29 16 41 1.634364441551340027038523377082753597645796598769586391083516144169242755306909e-13
29 16 42 7.024614677328842589328945476296057685869060663364728452053008229606603530338742e-13
29 16 43 -5.870380037849779256032338291468195112664015319299342418012525769606682276956233e-14
29 16 44 -2.781699273966719187141094470405848855253546842219959239390093126577534884879709e-13
29 16 45 -7.245771736433143648145485417566411878955725561216233666651393394500896157832004e-13
29 16 46 -1.195765366820349852644124467098311457206348089214211485644005956153634986407274e-14
29 16 47 1.482582580975154414883834358488637953356680049159706201466475701638376521556594e-13
29 16 48 -1.808820127881295252708740030560386363360742642584134708341915231446337532789107e-13
29 16 49 -3.266777762599221608934424844038702905013312490277320297809732912536532137012546e-14
29 17 17 3.631692203710515548045589782453362484460681971541337123980161831517791425319201e-14
29 17 18 -2.025615322383714258633181799245819723607674916439439840279307838004634294826128e-13
29 17 19 2.989639678479548427978070229928811845916841665226538393801007149360513518044726e-13
29 17 20 -2.941097417724559597170395052964425457172576460442316778728333350999782088927734e-13
29 17 21 3.912068580545302942130320179804951807583305481039171891035222249639678224886351e-13
29 17 22 -2.877557737948348619350412932894871476742934155508489745415595471027203513893975e-13
29 17 23 8.275139316037415764633181796236795830146243992376378578626250568550653529493193e-13
29 17 24 -1.04830373887047238435111645972235573378119606225237865249195400070606607961621e-12
29 17 25 1.027791851352123719401575658920219940499058348967836960362694683223166370733498e-12
29 17 26 7.848149065976225519322557922192229754244158514002628624221894265811426892019571e-13
29 17 27 -6.888227519700940162152541633791247867349724282554149253787615436445209882404261e-13
29 17 28 -5.959743049523861975949214819287496118039835921919177957804043852134912487127481e-13
29 17 29 -4.829007928292007338492935938213732072430706597915929734791186123622419945526244e-13
29 17 30 2.256910231008944298350065632212862274995911820628523878575847294750378195842955e-13
29 17 31 2.230850963543433072387134967622644794005350092480542111002765860075166742298928e-13
29 17 32 2.100694919517318522657343064970016645273444136808526892761735860650412666552726e-13
29 17 33 3.548169198074225269206424612651201387305905450489180598089075707109224274787816e-13
29 17 34 -7.51911491075628181840191007250259983816121941101421482415419932683081850473715e-14
29 17 35 1.90750196201109435594509857011133682373208635714710200666872870634273756574652e-13
29 17 36 -1.490887232581550275885695360739731468547817817806717144000531501486311217560188e-13
29 17 37 -1.573969068460102155654526761071575650766726893311731432153750167793071956348255e-13
29 17 38 -7.399762922894880282523137768976653213092021342834332792458637628136374752761557e-13
29 17 39 -8.948527873828173347766040300493683557282079939332962469800964810132660848864436e-13
29 17 40 5.971687957689601676502243305378083361223529001890706450380694106271526617087355e-13
29 17 41 7.619633761617823998315351250951714478372743486420990689908929606510697713972347e-14
29 17 42 -8.76516237290043865867972096818352321909507735611113875021715349669596133365074e-14
29 17 43 -1.213955407993536657110756518758644081468836738620999209242298090358121420107947e-13
29 17 44 -8.040840625203323159883742376359529640637482326954862805442258772771443375729912e-14
29 17 45 -2.446760307349942504998501685546448129360531061878614602993765916442457246394336e-13
29 17 46 6.887886415814298974685449519599282660930720493246208956911221803524896310665229e-14
29 17 47 -2.410702364346494194449365753421756110180602309401081455756139771214216113669678e-13
29 17 48 3.713518725996724314811707985113566677865201917915862542499725516428009903893503e-13
29 17 49 4.231443922176627553906346347720345026132430772167218891279362169791500029387713e-13
29 18 18 1.478992445439122883236576175789204354355314378707727377892187602251855272193159e-13
29 18 19 -2.946039416860212624739311723590074608847939765768119074132120463330548397463663e-13
29 18 20 -3.309441076661480654429152574411176649680898734675320757699131853593474776202918e-14
29 18 21 -3.304048754509740333519837565014481259136499222078164242144452757598420153625817e-14
29 18 22 -6.787577248844189601816710931890437813661998488630072615124204373860929837159673e-14
29 18 23 1.554816376785455385044150744673703118408607552145513192177490733876482957515719e-13
29 18 24 -4.607303949186564637833829290541697383553975787618010748879121787712310977446423e-13
29 18 25 6.228732534898756709007294681590794459585255611857040118289825150713972806038495e-13
29 18 26 9.398898559705910311428399704353072821490481842989155697231942199235757565251482e-13
29 18 27 -2.765818465695664083194324887032791993378746739024820664563165480379690643193363e-13
29 18 28 -7.59018042564999314003909111796441977963175170311442680654230469871682159905643e-13
29 18 29 -1.372585238889098012533085104288010637335771165082842887280857704633740769310307e-12
29 18 30 4.493747573142930993168789613910357904967051171947276161850179779059890105477496e-14
29 18 31 1.711661071484323019055345294935081668506314551745273045658309551689595746682719e-13
29 18 32 3.082228692580848890040344307759404130762376793008145542825671986212744735306325e-13
29 18 33 6.814753990410840772132338281895556724027335260198545787003007386275759162218113e-13
29 18 34 -3.506561741055443319937738981528493097086297620023354435881592905213904189489001e-15
29 18 35 -1.434620369980362108253667084214614311499173178256910398865642737418582405422375e-13
29 18 36 1.082482817111525856630512061573116843698956030096067672325912763178184140761887e-13
29 18 37 9.276766140129813608030392053330421285676757992037092587094639924849809231454249e-14
29 18 38 -6.906268935930258992278317206659669597595990107143071097366764306109060713248181e-14
29 18 39 1.096440689476832801535878042170320716990217338666743424480873737116471221089461e-13
29 18 40 -3.375922072779762590902884206035430184138939851399241368110783274460005501074288e-13
29 18 41 1.709126686461577830439500363541374856857350248353742621791794784614599640639539e-13
29 18 42 4.978237744987258650426292611024244612298206964176028766085522703650711557103278e-13
29 18 43 -2.716545993139967818326938928247288873314896464262292750837416835088110362033426e-14
29 18 44 -1.263320789463947628583891382073357281816033418696410741969350302031528432281318e-13
29 18 45 -5.254685643824303665537189871017663586016075136402043125009705030858941698984479e-13
29 18 46 2.450698204313379418688754485813944817555828524415382816292593323561382244390201e-15
29 18 47 1.395435105306140659944849323526657280127986278021923298655843994931732145192203e-13
29 18 48 -2.629633556865468630049098384288142721058433822820635699234613280986586916758413e-13
29 18 49 -4.073428527221632068216933740783608008449582794703603456547785917745306938949551e-14
29 19 19 1.148131979390839995193032161639248625203942933024382653833938789001871907799185e-13
29 19 20 4.904064305309206006039246497246389834486609644538992258487850298994992671086091e-14
29 19 21 -4.212268734391678799860586555208872516890525078415879676133726830587034983819408e-13
29 19 22 4.878690220731253790042962107815387625623237857675611774464534158478967962824337e-13
29 19 23 -3.642954294283463651751996199884612890025342134382036154948508302577724811881809e-13
29 19 24 4.895972470505731015699838604363493925440304404258534683303355357907588823478283e-13
29 19 25 -2.62307817758411468300236327126927473912848771766610953417890194062727303054307e-13
29 19 26 -4.631658032437078396755252522465087323172171017030816695030481193994889948267321e-13
29 19 27 9.749735649691705849478234572270943093246277184771934775545672483435281359152643e-16
29 19 28 1.978969049825517946766249970397420399549726442438011314770566439728265648621688e-13
29 19 29 3.270456766163608208541097331851241935023335531570036506309997736994727306841257e-13
29 19 30 2.895464433543025683021391679622234819049613485284534157389584753705202013760101e-14
29 19 31 -2.527721717408772369380128231188392900938052134996212003310883522170925987578577e-15
29 19 32 -7.732339470524689139913894253295801070050621886644984864667804203234238899473516e-14
29 19 33 -1.358605835306210734435678254679754102951101081345719470272034294607063322947692e-13
29 19 34 -3.67971108100496745649173917033184069612748308419674753265458025046250648435356e-15
29 19 35 -1.347503902390089378185273748934179250933321974194528684910008726851790645455024e-14
29 19 36 -1.0905092699552783266066417636740283222895755074898029999400096538462074527238e-13
29 19 37 6.075271079732457909867286434817959751577544099948780343148656060391990049053456e-13
29 19 38 6.060750376873036203963140748079668601055325312681326066681946770404705337977604e-13
29 19 39 3.819553949947304325465744611509867777778230606551810762601671878548057195452781e-13
29 19 40 -4.535308627961928139668409751428964856758829757533707714197082175680227170942461e-13
29 19 41 2.603213452040203514584665531439445260562846466584468557834717648197804694366253e-13
29 19 42 3.025245446185126886869306617639767102685783885728187437635082701333131740368489e-13
29 19 43 -7.232703070978259703936756923990759548710212604124689800425001033551575815954306e-14
29 19 44 -9.730738084558428933670983076078552469230670558596311974694301275518665123184309e-14
29 19 45 -3.166057027821269516996900401949301445264515417524886762348129605781073694318917e-14
29 19 46 6.337720365594480085168488735312161842475613684133710316622411480136607742787775e-15
29 19 47 1.836139532219326929956481957119204530834605966936410666641878314401657599225358e-14
29 19 48 1.296130647642831822201639079175736970336320807979414068736689605950662190018134e-13
29 19 49 -5.353539317873606976452663592396226062372939372705185165695030700730978346684739e-13
29 20 20 1.681156889881112184882436652436507430557545895387082027384018895140015011133197e-13
29 20 21 -1.99747974572648933712210111600749627318181752499139449451648804340365321556549e-13
29 20 22 2.814270653647606705295565748444557847825437072591240579706560332252641901961245e-13
29 20 23 -7.32003481385299697124611765859030183077009542194966833547065660406510172408377e-13
29 20 24 1.973745558085940106750203173604858554671867255827726113345494873645540243452396e-12
29 20 25 -3.299907511043919378008227123105390148784257458507812268888297505063006588984839e-12
29 20 26 -3.765556580087700763219291588312926606362795271839696240787655234978420753510369e-12
29 20 27 1.832898781063633869233191618905354262404169895378917475695693150343545095745841e-12
29 20 28 3.617303988724527035515540955675912972453061162525091780043004742644871775169505e-12
29 20 29 5.014485757964462551465883783184156165544731188931755861075516135796862478458218e-12
29 20 30 -3.943196878021238020837709122125994675842375942493274610095607603554433305472937e-13
29 20 31 -1.072048538614828451612290704376736160888497080745972829772553505210061716478618e-12
29 20 32 -1.5377699382006002279185729081728773873252959365119669904622832762592243258182e-12
29 20 33 -2.616075155866586205021419377397150091011474128285868354937260733104314424198361e-12
29 20 34 3.248985494275230377563780076546675317177840708837205683339866027237587471188266e-14
29 20 35 5.859943635706904598885966822962801392010486323271432008761863140453528143439208e-14
29 20 36 2.094836325886962152952210795956563856306322006123743849207328855216119604408035e-13
29 20 37 1.37387177847702800960416414153778389924624544693838073144671150798191892946492e-13
29 20 38 8.516049838772433518370510912189367108264676514896051875607718538547769450058228e-13
29 20 39 -3.903351022538697815604399265766588119820298105697108712692459675277486936929297e-13
29 20 40 1.995543700334971109516874835979925042844374447353563317839823144914721155870623e-12
29 20 41 -1.331403880829831706913884582122509556271101248615288863374145582890020719800673e-12
29 20 42 -3.097475338167537050757390330668247342592551579539140898864578915457030138657641e-12
29 20 43 3.063767059689254309051459358697182236081416666549098278794519945279542636154376e-13
29 20 44 1.014342293724633770013093583277951654347793404591480822872493845349319508365455e-12
29 20 45 2.463100778569241162882407978922944764382931137875638273903948462944550737282389e-12
29 20 46 -2.706590129550088930042453073906166009221334501591540440324276420690478991641697e-14
29 20 47 -5.148556496152428684973401048583896622754961946673424912483745809759151209085707e-14
29 20 48 -2.067411252406199144148526981544257134093045712619047455804472276738016652927147e-13
29 20 49 -3.729807618513703995425502048753499346088863283125530764816934750251256826030811e-13
29 21 21 1.919075461816685653389881023368633966465032095510139021613551628339177468372019e-13
29 21 22 -4.442315769909435016246165453280776228093549885100964082433291146818488179834802e-13
29 21 23 2.037491333807373132770454677926535048237533122427264265182656354063601001380075e-13
29 21 24 -3.669142315025280986634926087059799954749195194366418238085055903708206153963309e-13
29 21 25 -4.401079195847646807176824222893040609378114433803082911500595521740512512604371e-14
29 21 26 5.620346263762792625209553510726660339517287697082333745273651632275847316553939e-13
29 21 27 1.728711155402389800449366475826932417624832987375413352105216990317554962231263e-13
29 21 28 -4.447185315455681869900041107947309635613394553029929741610764911336717036340026e-14
29 21 29 -7.431575104918461131718129798414964993698884353308857580686479173570917818617796e-13
29 21 30 -5.367788977856402991253777623748495942680523107660032448863704468666031323643394e-14
29 21 31 -8.231402475684071896841066241625001005591719886602269455261630056781838342875387e-14
29 21 32 -3.093734557134794224490384428185363685295344962732398018313011381888255942949205e-14
29 21 33 2.133973772701872139417959852208126407045684736280162250130060256149784162912645e-13
29 21 34 6.213559939607884857895717696125404995578523749400942833699831885672622302567009e-15
29 21 35 7.173909910859458432431767204776233258789797245925519594215576436428384287201872e-15
29 21 36 1.566016504059072674968053822834334991387849149328453343185117365802288542442484e-14
29 21 37 -3.247560151508095092956260118177573828532650943118206228761252123741912425559549e-13
29 21 38 -1.97013224734745812755885599999438710895764224361785174040148267803643439131271e-13
29 21 39 -1.397143815609227231923793243295862257262421569666909652457373911179108169204273e-13
29 21 40 4.431132262956123546103871962454091763221761078727685098765575580788940356841296e-13
29 21 41 -3.06048518489021228125895679166213165640884380278857405783387266996489709843389e-13
29 21 42 -5.833038522458221315239541930191391983113021155617018889672997898970668533331791e-13
29 21 43 7.340446798140469106936518199752503177625652976572609871926924803424496544667659e-14
29 21 44 2.183319419948625268195314620672476848552340482502554452681901915190760404945533e-13
29 21 45 2.222557915589028893075566374847832806632930005177435401154286950666107570577349e-13
29 21 46 -7.316528941976164047242669438991243018860060518561510214357069399716466479839082e-15
29 21 47 -1.460525998475260397352742980855819932039258460403183455797921394761577493295479e-14
29 21 48 -4.521403924927808261674650957822287258372061759888333984039886447235194117995911e-14
29 21 49 1.976713100721265786878326123606011988054876321243116126026941686078163136295962e-13
29 22 22 9.242471660137882601601531357134410617028082825496333602811997637182272367213301e-13
29 22 23 -4.013664390985726989820206524341397798671024569756921492022254127353830050643844e-13
29 22 24 1.297948157479203768535565137735243995167471736465166569058034585681029555371674e-12
29 22 25 -5.369363349790372020596004870683145452833597508422909122006135164361349680455837e-13
29 22 26 -2.843964081578933103508956035201714934360180577321144325303504498292511964962284e-12
29 22 27 -2.485596415660290653652694835353331946753762714480848725351031863305065912123953e-14
29 22 28 1.180066396003945959684376296604814164430803298775858410757419058596384201708435e-12
29 22 29 4.414589825284305601766794605630854075126754375691422802054251649982955049069266e-12
29 22 30 5.694203876721233887516002563045290984816659922898589657948999823614613062424428e-15
29 22 31 -7.418548771033547845941398923891467243763567115830705633922377967855344340147184e-14
29 22 32 -3.192042687413798939308799161171589970726428560148668065679218271371351651363845e-13
29 22 33 -1.701139182522670873654498951298605390203791896191075870778326424110327978270628e-12
29 22 34 2.984564160103010041922717358416223832781558033042751838688950714339569257604934e-15
29 22 35 -8.806466876430788491857703840534215775337805104688895825004785436304110813570508e-15
29 22 36 1.710960253491290274545034909485750979111704698122611294887318768209349946416261e-14
29 22 37 8.251427524725859258199940117108331033842270546384830709355456151805258944317395e-14
29 22 38 -6.255595604397227653525850386175312735530260578902758953884113122841310941048221e-14
29 22 39 -3.134699036836824446837115767358398437932875937713176065384210405556305789745011e-13
29 22 40 -2.087583859336139747765750587737025494701603588186267612747227067964004253448798e-13
29 22 41 2.58601899930500962704010348944812267133857643473648000743172166806805703063899e-13
29 22 42 6.418071117966168449888897012976588188135030758590363489564034692512238436674409e-13
29 22 43 -3.719720232321013716027222792030001382658071634410623940733951127534086097158611e-14
29 22 44 -3.166836261777900757000121346769779326031184750274693081954898527501724691825864e-13
29 22 45 2.106943936994567116686694002267510092979304830822762911360243171802152733610373e-13
29 22 46 -1.445978852475850657672161781130987145897888849930901198560179000400732210875107e-15
29 22 47 3.401376158831152135274778009937334054198042639965893712015898971891318851553319e-14
29 22 48 5.378311667110903397236675237825142560368976330543808236052310617340566466931689e-14
29 22 49 1.374176473224509651166453493304471075073902137730606677752804126050488689989222e-13
29 23 23 3.674353325752147599079040170064467921010293326708317416672411160362006862126515e-12
29 23 24 -4.746163219209488473014107853159123342953625905211195947693537138612763010349183e-12
29 23 25 2.125284571751341536706659971831473802226573564449263813906376361274393043659432e-12
29 23 26 3.802237749280984476404946131764418314373186265196545543547229385881133264345852e-12
29 23 27 -3.063907060129843381412093078906791253369136742046042678018179060933462732431411e-13
29 23 28 -8.190819529057542834099472586363240269843492722543015728173222192008481026820234e-13
29 23 29 -1.551657224147451631861928839145572017566038170072193619987766659122860131633906e-12
29 23 30 -2.057056954526247871972818142274690644934246720721264890203398900922699800040946e-14
29 23 31 -1.408095858821496177782950182433438119520836247921461896647474562216192167612142e-14
29 23 32 4.794507676575173068285908652770048211182174670225993507074622583995306241465385e-14
29 23 33 -9.478935731004585579372300700216623625141594180843156745826329017329149981540783e-14
29 23 34 1.266641293264983429272625821298957132070669323752018841348032755590188490060647e-15
29 23 35 3.9412782642592167298067064412134445739426492065952654139197966207630238031442e-14
29 23 36 -1.999572730654042019514300963866647958332364101852440800841953553128518110459783e-14
29 23 37 6.278032869142373887354596332902887041198497906648681762153340249323275209309386e-15
29 23 38 1.043103637784203514861742884417655280893251247125423715731084259283402639371426e-13
29 23 39 -3.159276749932281629096564421071507814802113701898407912663336654323871477312781e-12
29 23 40 3.971112299897206039727059195220741245026034546784280900092556606392498323539293e-12
29 23 41 -1.826405214761255758986938758761793358350418491063357657971893758367052451529127e-12
29 23 42 -3.394920164201853134716501537345237898937873370549676118686029504510404225717822e-12
29 23 43 3.615716093327397385672850917316555241949623097833952089097434766235339484391562e-13
29 23 44 9.126176009421926860100653726421975922224108604168313942169433216061142081885685e-13
29 23 45 2.013541229588994263849456680104072626209472114706324600253600775330441940017082e-12
29 23 46 -2.112065107340330217366890756645821809199825709949288874615152937516627726251347e-14
29 23 47 -1.094977329328997566440051786494004986553136960235034196464265636046291821482052e-13
29 23 48 -4.168535061753523069318641260490870640118895634943873820068485805434823227004801e-14
29 23 49 -2.444429756156767171817694999419655362663873445796819425531560711850445494192036e-13
29 24 24 3.124053853206927101393611132755769745762331723882344409712224938898827358492473e-12
29 24 25 -5.01446598278189523479230484059984370157826709763839251589964241912391263995184e-12
29 24 26 -9.069804111289618476332671060172592579978845780876504818100551407992192924099153e-12
29 24 27 2.623195456949170879319577897466335260886182874130932383271765450879799095975816e-12
29 24 28 7.317242253117006776251216796392030465229076023208837519385806660736462672263627e-12
29 24 29 1.294457938247080415204628062087547500390347085144817678142985903462674470446258e-11
29 24 30 -5.339057720002312447873738038414976478843779178276720689103717216536475311597939e-13
29 24 31 -2.062737114708764462038781573190715661177489764326893686213704186243908279637342e-12
29 24 32 -3.062760758102439942082572292810565732106317097787178078391423790350713275835166e-12
29 24 33 -5.616278197831937142666083882002319593455887017823331434033454551410672424450383e-12
29 24 34 3.390988236679998639235403006005631867687685551738184194387444271996895619951327e-14
29 24 35 1.936575901110885444612625297962532713319972715065746492775821130009260785783092e-13
29 24 36 3.450231060855403471033118397641309348764432033448628371303845860930171751606845e-13
29 24 37 7.149726125598329565130010394698221858736800973267206346848167842727053460801132e-13
29 24 38 1.007224644575005400207324418988895283360730293399884560895584215251897677353961e-12
29 24 39 -4.047646742399715550485058972299310409783682513643274529767373914842590359481122e-12
29 24 40 6.187548648674946469503341325525813762643548985685236758696528106304037450228687e-12
29 24 41 -3.1475633715896785012346673461969591207134854442428453484910508322841872280252e-12
29 24 42 -6.534000228074685911687003624436501489320348085555116359302076953385915234493563e-12
29 24 43 6.311590519381344020932605777381676402277286532780266282322431973366762625279156e-13
29 24 44 2.012441478214981452903258866298118458398563438618245773883120956594238123615027e-12
29 24 45 4.485576162621413393370466041580689298068840934542749165603770017501684930325427e-12
29 24 46 -4.010598578437548838386099593862305189217744285794427568149076569381976567133773e-14
29 24 47 -1.994340051235301176051306300689614352454437083772095803047295136116186011711025e-13
29 24 48 -2.466195498928542834648682550238954616146718987469713098015907472110986186907816e-13
29 24 49 -6.653572496300751531281774671744878693102378075121327904984249254424584309950979e-13
29 25 25 2.720493022529603471149102201772488835371112314676697678116148205387855633366391e-12
29 25 26 -7.68165353034395713328812510327381608680718176081400001367183286515234401116976e-14
29 25 27 -2.221294003884259821302608141980520866583262136539001637647747837730986206866854e-12
29 25 28 -2.295214449157828164998707164818517778583308585063278752769561739486521085246346e-12
29 25 29 5.678847622798490674392880952933598130459928832072404156584425803412438849753041e-13
29 25 30 5.454354055496829419833618990149514564609428498681318314368131329063409081892616e-13
29 25 31 1.181014583155554781205276932940506576177947105974359395670200131382710536804966e-12
29 25 32 1.226949022183544017093470502093363988605138322125812337721776426192359400281888e-12
29 25 33 7.141910942676187832115281922170347534608592255121256905477846712620478894090398e-13
29 25 34 -4.377939403810216753883187544231358119695955400260921792298800430455239530416319e-14
29 25 35 -1.214940452916622476745764533370684743607139083213563585260108950437875733616113e-13
29 25 36 -2.057797373237028149051754427680510475607865547798750415863347939618429694417386e-13
29 25 37 -2.780300850460319775170025942875380528188702921350779779195709727293766457070886e-13
29 25 38 -1.417679452055322278207372487715768346972370667415328449300619403212208461544839e-13
29 25 39 -2.000016234512019708647637923978046347437305167595513046169610415802152159608082e-13
29 25 40 -2.279225253816494055594731744843230486738612522218009586244082656063842373419445e-12
29 25 41 1.938789358217922160961989359476825028618185908413736464322193393547756534802448e-12
29 25 42 4.121335848927462473023685054958626706935482158209043764150027730873916478743617e-12
29 25 43 -4.782317638689213682073374510557427349400518177761595658190940490018933946410107e-13
29 25 44 -1.610313322601952395344845547067391477982713353637761805824152672110048893300385e-12
29 25 45 -2.587776001353141872912731279968531666566325640837637533866637182764169178580412e-12
29 25 46 3.867950752674924164602578924072540081196832338156832565539571951099164066072032e-14
29 25 47 1.501644750793788031030657405188273114775473210292229141393981550846692991481616e-13
29 25 48 2.839256048180686544698483712870619766172380175969536115166199454774964374708342e-13
29 25 49 4.494173928961497422571625500527065731706096354333502335652706333911760779058408e-13
29 26 26 9.887393999209261587924354449420726720032750311936317686233237521187297690744533e-13
29 26 27 7.020012410777752354610785894203932876650730724164986539813766800693326436325106e-14
29 26 28 -1.047997190225391898012302228978976247018848432829689620622516033849788274027927e-12
29 26 29 -2.330544359189455878333909901031135020120435630220860476882506878954920020990535e-12
29 26 30 -3.169832676331389793673185222854092530320599802689360059113381729670726585234392e-14
29 26 31 2.495559372723164232705409756968497209815715926033799373532138292673617708954896e-13
29 26 32 6.600484875708096475223098563806132846399049774337645893076888357005583806656689e-13
29 26 33 1.426044254757399122858235211323740132538525379700092024861915006073406861029438e-12
29 26 34 3.179652531025377428959796983130170702579684355198502792980987346869597120791832e-15
29 26 35 -1.258637583505042625438871033252918697162411237969770580517982675233322697911189e-14
29 26 36 -7.981424001706657238120628536112006933286919420210399769080233204617328752637206e-14
29 26 37 -2.208792582059552335313524020944211428013850532413337773161214788284817564757851e-13
29 26 38 -3.249443188378135862940729916919072466644098117116841559876171785874853305255946e-13
29 26 39 -8.392100777602684208495835243504190672301568680757714970286215342638839294698021e-13
29 26 40 8.923359870716746203823456427301941470137018486492953757133837766146230255264458e-13
29 26 41 -3.912816226475649591988047298059237116829231492101414437933168064388052792096292e-13
29 26 42 -3.996715424849719046551633905907137036908226530274205763353032392682701741656698e-13
29 26 43 7.82127535710975684256594336594123662435047295636059418513959217918241749920449e-14
29 26 44 7.96479307662974309444148092182475949616534404332039223715185999210354063375371e-14
29 26 45 -6.34959793442951755242134614340763367202638086834844201627153269442057964531781e-13
29 26 46 -5.49047762270848187641225596063296299355142165209508845325443278371733236845153e-15
29 26 47 -9.817250037354794048004739109930924770125532636985020807481960582557943783105235e-15
29 26 48 -1.787505366597876122682590704632903123813810067798165168203033068357490200318525e-15
29 26 49 1.470019271088318800975305324593289666747399635075145256526398396070415818701943e-13
29 27 27 4.061057384541178995452350346775317684437806318323681550573084909982068323948236e-13
29 27 28 -1.947295218659044185235312826468396722233352894605180848023702814484194334340339e-13
29 27 29 -4.055932612721294113498999681225753638740666390222365389652548324466279089078279e-14
29 27 30 -2.376755866577045653917191403884373907038992110448239282714168419283395210455485e-13
29 27 31 -7.252524691672694171727773899888811595689599659040129202518095789624816075044148e-14
29 27 32 2.256120401789403282795953507568886247661192873620594256678117837482763816931746e-13
29 27 33 2.306179949687882767429073469118380406258574364643749770525417926316799602694241e-13
29 27 34 3.201457609540711848695010044500111790472711846408891090801487411539515369670864e-14
29 27 35 3.84706261208001865868452121578968066849057304936282326227065782686391039099221e-14
29 27 36 -2.4324875674026799114996830055941814788295790783574061815350895055125361684462e-14
29 27 37 -6.802916149633027392165295461437164039254275507917170902145560008473494117952214e-14
29 27 38 -6.047944280954534426275347579445884420073375011862562113064913341004488159777166e-14
29 27 39 3.349812249398412709467721092170080107812791203829330834833339315950976513584101e-14
29 27 40 -2.862128094822170654347405174469487251340344555762599215278719271429466122666138e-14
29 27 41 -4.037855546383868757254552993510454834893580850258345737470525452041172406614327e-13
29 27 42 3.479513618329003810743255661807779689510262595181535123470080295462151062959427e-13
29 27 43 2.399424573301929494217341058924739434073926554502882592318953150214769096031951e-13
29 27 44 -2.39461328625752810293025042903612587486247345077448911691393792750166377691318e-15
29 27 45 -5.715807480942887355492924125432279012371404802988016655845513433063057882432134e-13
29 27 46 -3.239142395477343492422970608322867700218021650248373409418679484152858594824556e-14
29 27 47 -2.935938748417482267556611041836244328799554099998078888734675776713246195784145e-14
29 27 48 8.241387960967211851895748150350577580638210122189606397832958802269994613676536e-15
29 27 49 1.067398531628945871419581553111972659210366879429558941075594091367836721202492e-13
29 28 28 3.508459013230120450754075282184419636309826642359285386382293345408553326389765e-13
29 28 29 1.898450098829225921118261752406244916169061217228783613239528047259108479210125e-13
29 28 30 -1.352287371672445410317014952046452186684609585885859387005014032759505978806077e-14
29 28 31 -1.227206389002298916226626178833881038215004155061223479337093089300199818122666e-13
29 28 32 -3.810850243995297066457178946794044172376566526758984533351173964283670281827173e-13
29 28 33 -8.020665694327789651503754168063756553286386115567783097715056880932326245508447e-13
29 28 34 5.500779391075092309587866524116914489840499733283557239192653934859684211395206e-15
29 28 35 9.826464963904099714067052195697331325325858827481392204325028996865806187512767e-16
29 28 36 5.976022425070634493958091185683710498075742846624135753942636380263786675252251e-14
29 28 37 2.101140726890532322627837168025499598012117878560279954332913424805985096182886e-13
29 28 38 2.729973087660286839659956996945171390979928558279122642746518224905415354811801e-13
29 28 39 -9.186131727613517896520337162736585308991902975701176542290264457395084137765982e-14
29 28 40 5.328233581437740806748242172166620009147994698710371450609093587238457378720268e-14
29 28 41 1.060129940535392356251955152768062053047644688537197444759416594809745499383676e-14
29 28 42 -5.606209325274618728551559186336951752554775596131937859598024588267456033053205e-13
29 28 43 4.50660166918576339108640656716846283971784792054817068574105778970182918431089e-15
29 28 44 2.160168554379353092083984900256801361266981446971001404779987525858201910358006e-13
29 28 45 1.769076986815155956875493703626480406704162968872897680319643406171374400413927e-12
29 28 46 -4.450425626673799534770063944663928254569351733471806352169283923372276460116377e-15
29 28 47 -1.077962471146130753468026697492443655989247405624766871029069144593225657417757e-14
29 28 48 -4.909314561679032603428410065820547391831554550621235000079280098043603148075007e-14
29 28 49 -3.741461511539458768033646709342683977180336219383725851255995130351001528175522e-13
29 29 29 1.914257019685420769808650170225947328040862776940915055374856490657220643676059e-12
29 29 30 -2.486696555571015517556174721013853503968188421586742256880903216757988561267884e-14
29 29 31 8.243717264007669016838863054251993220322984346040046017839822531724184600895871e-14
29 29 32 3.124916773268945290659519021508366742916169652708728987026847278364549100047907e-14
29 29 33 -1.298629063513512527502099599327698848580676341933390811148536221061764826557064e-12
29 29 34 5.941898802057339146801697769398814149612917023432476707815838969542321923465177e-15
29 29 35 -1.572486491905637096783459011883819903266785758689177343804373874424732447028783e-14
29 29 36 -1.830323595491349553088904851158643458634245811388459020584862944714893141751724e-14
29 29 37 1.513047964633317757627291259384515393606986730240764617689135122445190976759745e-13
29 29 38 3.386631371132730328800439394232724307439020729210240667926481912753000616948803e-13
29 29 39 1.730981569779154716579374176050389150767417310115216877714994617396196802599535e-13
29 29 40 -2.294198184539488465981308571552307512233167963442760488383736445453529817436292e-13
29 29 41 1.123205861128956727636448629135934046475276222777909174847948648501761837807207e-13
29 29 42 6.951926346229775095738575313408936670237727006658574718014195261231955519816161e-14
29 29 43 1.641308274903689870124887587573764211153439020031969652509144492890138987226091e-15
29 29 44 -7.510213077702435917184652326153774071087750472105142642843441784827017232823348e-14
29 29 45 6.589474685867744905534466694417658328435541762642167173973500971972490498613817e-13
29 29 46 -4.28709494317253308785365642402019848894193829587413463803626269655165797790838e-15
29 29 47 1.418715186967152391901418008142323924780434617313236816301729873526198519995064e-14
29 29 48 1.53924368913494732468183199372982992553624975483967849846502176619784468371174e-14
29 29 49 -9.925062134276169325342631674331736022088945044574842425534646275405389077945039e-14
29 30 30 9.972439449812979934791267144149181541139630927361641741413140563395120267635477e-14
29 30 31 -2.084480247126838105175443606652529449954381102449878987952215416183400734117136e-13
29 30 32 1.899245636069220385260607720427849912491420170154135615763812659173391040223541e-14
29 30 33 1.366520263306752966339191158418941578593493306836241660485176460537508418703457e-13
29 30 34 -2.475523747225374730584057681179529669094495708107826395945531802571696503270605e-14
29 30 35 2.993201885255528579130161125235931964964838385461668650744922781535415020696581e-14
29 30 36 4.158147383791664113092497768938677225776730863256481565454017870705950398149622e-14
29 30 37 7.004723505163389376166938366103170501551647699828452394770362819201334701367694e-14
29 30 38 -7.578047632449226191032011756961610675116245231586125495080861913413723073271588e-14
29 30 39 1.963190955188697009315460899357441389807759286807725967525400557912099509759196e-14
29 30 40 -2.774100729885095343480571529015316702006085859795736601998948373009534685025817e-14
29 30 41 1.498182788923307118755299501594105656443249192442559286547922985148153251289048e-14
29 30 42 4.908654353235310783853907049868021730058294760017913782916810821022888992721539e-14
29 30 43 -1.026767754983795992504467429488480975249574901267845263280777937647511722756628e-13
29 30 44 1.677757389736351825515878108330163718548067919939576637063788040266851489688922e-13
29 30 45 -4.095434081230025613919968141983177431362164795605238523887492995597476055912546e-13
29 30 46 2.489721816537020460219464390982454510499278956753705402709720610385488754908659e-14
29 30 47 -2.341315745610394569611145633204674251224431329788471290893889608297502567074691e-14
29 30 48 -7.727974868055026999267733806485196978067991067125299507768890736034221367819447e-14
29 30 49 6.338471893208909652486004749294435487564145025659732488834198672340508074402424e-15
29 31 31 1.559614553385610188477628180680776211703626502559758701508031301471161251893659e-13
29 31 32 -2.391906536045403022728400163654474814051659495043711733624805561374038711847519e-14
29 31 33 -1.736954221957870250397572458590366253469171379651176116072472308696010886686906e-13
29 31 34 -2.102698812658333879491576073756834708458422878619335260596562840878982790425083e-15
29 31 35 -2.721094098840167039253302792420790922377306495767251443215953768071181011884328e-14
29 31 36 -3.272914331070088968029412237757043019143932671820142843646886077346335083109869e-14
29 31 37 -4.454784967104387308408719188928832873726814060458222545850486674205032570042195e-14
29 31 38 9.311511329850277050992079214385912181313833484828161477570122670379264793191031e-14
29 31 39 3.169838932768063651732065969394063555578016584283681023469648729441179153281116e-14
29 31 40 -3.929781217678177937494814504737464283575767686101953686839072450641000480998685e-14
29 31 41 1.460213257912793775273102454860749331979505268860794339533649890842375143256984e-14
29 31 42 1.361739123853009363505867610194184022382494307237597706358422962212319890175579e-14
29 31 43 -2.569152303337397337899152552147987974285849593905658867200415150128783067783146e-15
29 31 44 -1.348477982484200802951427924252627833931460308711649765377507497447659123863132e-13
29 31 45 4.418280080579183167717061799738067778063870917937003270340787229270885132939664e-13
29 31 46 2.350470429012928225448078956868041126729264717559186801895979509236610513323385e-15
29 31 47 2.220380290952082860154681049177071809688494127369231678196678506174464808101721e-14
29 31 48 6.623728952282410835562600122837310930467891817667913479162916398487791570574258e-14
29 31 49 -3.299271799865760581638579654618845038616226477649701794399611413477893918326738e-14
29 32 32 1.399680627860521513940034833086799649863094213731950574906104824375016000038009e-13
29 32 33 -3.549719727257904658248317580444632812814843932934214878494861531740173272350995e-13
29 32 34 -8.90831498067155525899884249526834034622996352463676453265154721040296316992614e-16
29 32 35 3.958377191787849202527827881988933741665364932984753360269770083765695724906071e-15
29 32 36 -3.266098569315690950910277515523288708581804874047214566260518799824487220424188e-14
29 32 37 5.135517029080436301116722388253826359947065309601539701617320150237919405185099e-14
29 32 38 1.441896573563464823994725530442080362642672983041857469419728715893517153726277e-13
29 32 39 -6.702719667385662147322698251239066265229044065382965157217635673019991617517651e-14
29 32 40 4.32404558230025119786387943968623682589184302710123599175465575891885964943831e-14
29 32 41 1.015351092806775253238818546969070998971072620891766248639252568769397740507576e-15
29 32 42 -1.280740800601005228770524419892525326288112424327898497194524400353290750041248e-14
29 32 43 -1.883393253711193467284816042430547357251126336133463011570699880408827698111105e-15
29 32 44 -5.125348909537571027100993323357134551283980808011800292276750003077850685525676e-14
29 32 45 8.217245660184647218364168204627718538907906088116145333582620728590731797697261e-13
29 32 46 7.984153492555260711493243902583394564632137329502161523598204966955197113708872e-16
29 32 47 8.960511034097300415797278303517148346860276184645271437465351033730909317957231e-15
29 32 48 2.042429280709396330452631912525206809479693491124406068135371811752394541524065e-14
29 32 49 -1.481250406654844178140087532162970196251641745241614220427941727212439309085051e-13
29 33 33 4.408071187375730967767828475335090854534591041668047003840528633816142432499269e-13
29 33 34 -3.671640670058718636438904776770406550092586379379691538522070345758152227840474e-16
29 33 35 1.83279263663908528192989591056093388204942468753573482090316293148106958608338e-15
29 33 36 -1.346185573441894768180083453939065622512595734977142124695999169640034328697815e-15
29 33 37 -8.944837707805546448529515740248080705402053619370424381746277697478636313283529e-14
29 33 38 -2.055720027120415263288288333133402454821748159056801391994537196833158804450714e-13
29 33 39 -2.548917470853544564676981482425641338625701954921171075019027871351719641699612e-13
29 33 40 3.421524844078747814079749425711137732225676249126856599848378634640326376970696e-13
29 33 41 -1.54605404918960506767401792972841126397186067731787361702362818652903121656321e-13
29 33 42 -3.025210187459469851291954522678272809276567885976862673162763144979153678599402e-13
29 33 43 2.846839432282778666505411831106227337479289737701664115202723129086077665409937e-14
29 33 44 8.83257102623541353724655173718475376463005846697333534586708133859140515620727e-14
29 33 45 -8.367024037430912147808764516810478561071062787468844541689776074833416792983815e-13
29 33 46 -1.437647060676547109745832942176438108719521039172910010019809384187277021442305e-15
29 33 47 -1.084065036294613471369104628949398104274998015067814146435976202545248622599096e-14
29 33 48 -8.465638807274716386665238597347769193795418524038130111034186527382846736350742e-15
29 33 49 1.935998009511095188699677735681502006397438153645939817242994747019564485405564e-13
29 34 34 1.328898149974486526814138096400992872298881846324890192186114802701899538551293e-14
29 34 35 -5.026312354543405951773680039656860391205603638064386850325466715545225892116638e-14
29 34 36 1.29087880228420187780787837632079068359754454403586774515398079454101760446085e-14
29 34 37 1.332962283480249785488366009051975158248353653324236206527252678652093758951058e-13
29 34 38 -3.521404412500990360355903232596984576627954980921153124413621757950819735174674e-14
29 34 39 4.843359668941078641313248359594417142802607439203228592648391441122389814439557e-14
29 34 40 -5.901106500630543153932861080413613720475780021626022475112321821113064335220092e-14
29 34 41 2.384594448127253444615511561417558744997923963942740235924876931582612641924011e-14
29 34 42 4.5182017682305919344408687540567402347768203030613776010722327316032498746137e-14
29 34 43 -3.470822294371461727279302179228344031754548789975766280470071801218974843595103e-15
29 34 44 -9.976621816313429849571736707880667003366916747534142579846061917730086000859561e-15
29 34 45 -3.106449415061362761235605082790849883509954350591440766644220633413293044633748e-14
29 34 46 -1.320582398327694818142462724440076076434677166421091789663027849800503764897929e-14
29 34 47 5.181382770291322130526335084429071137941522466392376140117192410460549527678855e-14
29 34 48 -2.946924165730545237628775283372842112983051119963927813391058270056659480544046e-14
29 34 49 -8.578788451024944728364635446967186760370254747334539375102306472443346688705474e-14
29 35 35 1.828936812624802238281914724182057744780682640433074426286266840801187830274384e-14
29 35 36 -1.291255792999156390329187364273747611261325437435594123964279671728330290350756e-14
29 35 37 -6.848084164519059304819591889695178806353049388056771157726371432943953568430148e-14
29 35 38 2.16024420987345445151968715572940048720491450155633557275266722277330941212014e-14
29 35 39 -7.141285556676867570550846049736008256028911792258534678194904003272494733377482e-14
29 35 40 9.235074721126405777859760464878318621221450248633330885006857039890075300101958e-14
29 35 41 -3.919803869100675813233711648329733776927482884712776554493233053365116127098748e-14
29 35 42 -8.25454845363397524293957632177171946311911383948926428360332118678294355968307e-14
29 35 43 5.977414270504384158424601051818415245946157417333592827535828266791239136692761e-15
29 35 44 2.281881149174992778330533832355520892031725554853685493810629920007812946572089e-14
29 35 45 5.438538032435700300244293326766781520935796217400960221542502904125759921729162e-14
29 35 46 -1.79993734794809220578163855079397771075825351075091167743181582820490974957281e-16
29 35 47 -2.205345501638836124652542093596619452684032558920764610234414857479750518736342e-14
29 35 48 2.544261070354760211815853553806808025431486137027093887844252392286137021975406e-14
29 35 49 3.659922931343663296257329336785071518272698995783502497816646552041826721031294e-14
29 36 36 2.389973555989469933994121116473697925295567341572603261375041829861343505934958e-14
29 36 37 -1.17768686466704924246359816516398637141497596799298442925414688791065408441513e-13
29 36 38 3.082362846859698188925109878608343753703774167728204985450534411040546685918212e-14
29 36 39 1.044935098701180453378443955283724743917423823518400982829628387467007031540471e-13
29 36 40 -1.400268975519875381148380715662328546884140477598932414377212369592607435921507e-13
29 36 41 6.230240558587895283910663099910870059191222081977697708727294734785540388550729e-14
29 36 42 1.323985825289822159544892531955539214332267038979413321887217766774869969979889e-13
29 36 43 -1.002761798683377122307897417674227444303168594493868267865500633111617004521942e-14
29 36 44 -4.034061833912767271114070269198332355567017052968870377193456592365224262581099e-14
29 36 45 -6.723930285554386918500131344049139127915391927512178984845309179942749400179201e-14
29 36 46 3.07330297310019700546418079606329457627322012904867636083859540476301713364059e-16
29 36 47 8.225641704117133049451041768834082227755586396304580744821462233029600212406759e-15
29 36 48 -4.340675296009538113229467219164463746720900922262033843385690080441430854580096e-14
29 36 49 8.739516838961356994543584509297161225169372943847927977363586126870523746362248e-14
29 37 37 1.554384485476731075435873270491784609787768187313299771434771272761175233704728e-13
29 37 38 -7.911846046280564404623886561771851781454806758436764564370070002681456741749542e-14
29 37 39 7.240641378924672752683215039213273194459441705528384400411918363580682234892797e-14
29 37 40 -9.707339549534478261646322623125087680540996846844240873976129835419101066339699e-14
29 37 41 4.201386676342875351206646260278534526795251114256907813768668364299493214770076e-14
29 37 42 8.94562304898645778937055941175109740598127452654733908031106256828643190750004e-14
29 37 43 -7.024403674216202079721004742542469770046321494842580852049389787399346764220675e-15
29 37 44 -2.319998360196452527023821038649564878876184091986758127810486848076819258050536e-14
29 37 45 -5.776057741406814264394803904240389949117205251367579942239142469188908321544082e-14
29 37 46 3.6592979555708823451158902020128849526479308589124379067273838325195174156383e-16
29 37 47 1.111239259967418087842171804245132458688882776759700409778740376098901591590874e-15
29 37 48 3.100555423590533232094883939923231291785487772336622423589899359784058140252588e-15
29 37 49 -7.746943995867823295188374007654463283546294811803358742549706763759050870413006e-14
29 38 38 8.441304307346126237475268457470586203814355838393380475348604030694222700257548e-14
29 38 39 -7.634794481636901480535603491563134767694231170887562560753810006591557556137439e-14
29 38 40 1.113363191252693974030784707466224499010424250716424425074795821964598031105929e-13
29 38 41 -5.367246417369741813324914541263987241807047580547380503705771788495033195528836e-14
29 38 42 -1.053288120924706471394414493873462869643454375829734946277897052397823659093898e-13
29 38 43 1.082999738314100075721173801540702725956675123336897378543595848836654473371701e-14
29 38 44 2.745150767629213950571836421127227223447231454508337637603869257806723329888575e-14
29 38 45 1.857239451274037150237419937059278116904216719329140581114499113057768921259822e-14
29 38 46 -8.313578099401233688547473231957927112062336544905934912214645090196713774005829e-16
29 38 47 -4.706334632095759759766510437276813904780366894365440159705061340612143516138594e-16
29 38 48 -7.471906636299949042863137124426026047054428974406654014254473150665459965647717e-15
29 38 49 -3.922865232192782168853059628847692389109588262408141377057458841855666423339569e-14
29 39 39 7.359679228338872730736055818489333559825984468466081231480366604948113890902726e-13
29 39 40 -9.767599842276336249746357835383599214439181215009047092757261311826807204726799e-13
29 39 41 4.554304332136748031546497534722527773617015947196895717920188455350781965605106e-13
29 39 42 8.833289687205851486517481351740277585968996945879685605903249502216443988975828e-13
29 39 43 -8.80364541678309795066255244405358504422359018792173713872332453785405859827389e-14
29 39 44 -2.501706852588764543492560881331978215676248128288193617630307544040012128263764e-13
29 39 45 -3.723288516837751667500200768966727204407673855206158906430304395120651861347008e-13
29 39 46 5.86212922060681125954000097958157932126746290011658475663869059476272089483589e-15
29 39 47 2.392086111386060064516559062843234614128267676057529152215452028715540387245233e-14
29 39 48 2.593395195377050199874432219005760503136968846053982943825917061693576956703265e-14
29 39 49 4.239689962685933571102161240927878890146340803344079004751100485194297533574781e-14
29 40 40 1.2423469798327067345365732167525030151810868123727089134048702282358553638306e-13
29 40 41 -1.023590359236910839287406039539112282950812510702346583612818265123368937307326e-13
29 40 42 -2.426242336843630239839623051446501629262807292775786969114325215692621857786066e-13
29 40 43 2.675396548771258331171127308113685908490036786856037537379774009227598309725624e-14
29 40 44 9.257356636207584141536266529830838712774501591905353934404030354522125090149212e-14
29 40 45 2.367684836725364772852579073762816365971464373918216393333139863428627774866418e-13
29 40 46 -2.186173312515130859161659886175225675418408006299842500482976489681189029468549e-15
29 40 47 -9.946433633918207781736112072521632391899671234410110284271599180339067037426299e-15
29 40 48 -1.385813993280820926850633154904125388006422181079125002913420120937593923780816e-14
29 40 49 -4.089957893337658975892295877518862204880100155701971506585845404391463877110222e-14
29 41 41 2.964826442721760424282969231952040586107889973667118992033224286462532361355278e-14
29 41 42 -9.193578185688093430987307399940655238300644561371207817180128488366307618036902e-14
29 41 43 -1.497501216967528935772827641350905756667221257331580713444797354660833361699773e-14
29 41 44 3.086022943813143880382988644019909628757263528712746793348610088505648843903464e-14
29 41 45 1.203571326383348642927394487905329724657111006112630771665269779655691545651649e-13
29 41 46 1.790644326796160255186219071421957806660476014088671651175191753089839858701526e-15
29 41 47 -2.506868886005295552673224431327756180694994673430829947942921286593572270121071e-15
29 41 48 -4.580199339260937088874441652563627597930194243430352181230707690102325611987853e-15
29 41 49 -2.108749154735975885311838660864564953622553996994269106976330090454807932303656e-14
29 42 42 8.753681405512704031586173684028427457953024599373708930833395041522223962831751e-14
29 42 43 -1.701732935853957977492561384247475176616251070207886498900192143828712229954772e-16
29 42 44 -4.599199399137200663064281764475243611604368697622175548145213953529774556302901e-14
29 42 45 -2.471494789176052188171570886863044822587842059724623576667608216852091900386048e-13
29 42 46 5.188476765634797136336455804158369369793532913942327520222963682345928536586864e-17
29 42 47 5.063244334303012032880908867212973425038227397951898708748589449477785460228311e-15
29 42 48 1.403073879161121509210110781253940175320498675194213094188189706014663208253499e-14
29 42 49 4.973937177942386637947252097780301521799551444143398029016876118560323313088479e-14
29 43 43 2.957644124611811387916622013129608068345050696799767330288580020321526721505739e-15
29 43 44 -1.418283333825695026636361232194437975475845672651570950019912016622596499534158e-14
29 43 45 7.458352851864894429791324895586487548440850664111083867488450665918307390591111e-14
29 43 46 -7.678071660814582333524692332974059357014753296179454510942477674665039084520522e-16
29 43 47 3.982132886321590839580844863757973432403442027654811819185281271347554491806713e-15
29 43 48 2.675978802796516735277979312427610084392389644636234370382746583266674198624398e-15
29 43 49 -1.188704673591470471299229710107193377716779335975068412043355597189425428595872e-14
29 44 44 1.828115911783627003056985641882237471406782945985445358140269421195717320851415e-14
29 44 45 -2.785379448731979012520617337216533713553966002598689282233335239775028267658e-13
29 44 46 1.754328071388849819077815448982202720735961384985217900546648670128466011791436e-17
29 44 47 -4.437175083658385762091858628392481129677995560717508638398987764111517978305049e-15
29 44 48 -8.162603844367108255550948901208732755872029331038359635190533267230429881585262e-15
29 44 49 5.554442624214644351415335423219831008221621002641545889058545866714572036455061e-14
29 45 45 2.251345886576523509205273334922354025675857869754119132388547818529025031170808e-13
29 45 46 5.761895775212495364265239961840691167382674151048228354577344452148833947468591e-18
29 45 47 -2.121702593386793111860895485110413742070689420393057852096444855250836761053434e-16
29 45 48 5.252843108597452597571749040981955018237078526007166914189992039641940304360128e-16
29 45 49 -4.988946602497393543849034686646318405508594022846569286011442084790145857248851e-14
29 46 46 1.630401899226265748871475385932439979435464622791402192186550061450287680092072e-16
29 46 47 -3.218938690546586249880979929496655329151218915293557500260675253044723385757214e-15
29 46 48 7.780641691697005002585830959759816485159676121967720479110444219461042867702899e-15
29 46 49 2.608060132503102642877238570348547480763034576504105940167147168215136323363584e-15
29 47 47 1.229189180953041831370896548669804307781519902593042097731935558976217500311524e-15
29 47 48 -8.455712826392829758942660540813920560710461745801312234806076532488297696389615e-15
29 47 49 1.592418067367559051462382676665856756154219442712631678657267273612086472459643e-16
29 48 48 3.455360283117772057823067204170044181884943754008214074096914656845599517679454e-15
29 48 49 -1.806753023567772732963809762083194398150144541037460669760184380203491211645836e-14
29 49 49 4.073174196841899756174133194387348016265824737526535588045444352493692121137947e-23


==> anc/ttetra-c.dat <==
3 14
[ -0.7500000000000000000000000000000000000000000000000000000000000000000000000000, -0.7500000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ]
[ -0.7500000000000000000000000000000000000000000000000000000000000000000000000000, -0.7500000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ]
[ -2.250000000000000000000000000000000000000000000000000000000000000000000000000, -2.250000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -2.371708245126284498999170158324538900289666354493912620143128639594445828980, -2.371708245126284498999170158324538900289666354493912620143128639594445828979 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -0.7905694150420948329997233861081796334298887848313042067143762131981486096599, -0.7905694150420948329997233861081796334298887848313042067143762131981486096598 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ]
[ -6.000000000000000000000000000000000000000000000000000000000000000000000000000, -6.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 6.324555320336758663997787088865437067439110278650433653715009705585188877278, 6.324555320336758663997787088865437067439110278650433653715009705585188877279 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -2.000000000000000000000000000000000000000000000000000000000000000000000000000, -2.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 1.581138830084189665999446772216359266859777569662608413428752426396297219319, 1.581138830084189665999446772216359266859777569662608413428752426396297219320 ] [ -1.581138830084189665999446772216359266859777569662608413428752426396297219320, -1.581138830084189665999446772216359266859777569662608413428752426396297219319 ] [ -1.581138830084189665999446772216359266859777569662608413428752426396297219320, -1.581138830084189665999446772216359266859777569662608413428752426396297219319 ]
[ -18.00000000000000000000000000000000000000000000000000000000000000000000000000, -18.00000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -18.97366596101027599199336126659631120231733083595130096114502911675556663184, -18.97366596101027599199336126659631120231733083595130096114502911675556663183 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ]
[ -1.000000000000000000000000000000000000000000000000000000000000000000000000000, -1.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ] [ 0.7905694150420948329997233861081796334298887848313042067143762131981486096598, 0.7905694150420948329997233861081796334298887848313042067143762131981486096599 ]
[ -4.500000000000000000000000000000000000000000000000000000000000000000000000000, -4.500000000000000000000000000000000000000000000000000000000000000000000000000 ] [ -3.557562367689426748498755237486808350434499531740868930214692959391668743470, -3.557562367689426748498755237486808350434499531740868930214692959391668743469 ] [ -3.557562367689426748498755237486808350434499531740868930214692959391668743470, -3.557562367689426748498755237486808350434499531740868930214692959391668743469 ] [ 3.557562367689426748498755237486808350434499531740868930214692959391668743469, 3.557562367689426748498755237486808350434499531740868930214692959391668743470 ]
[ -128.0000000000000000000000000000000000000000000000000000000000000000000000000, -128.0000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 101.1928851253881386239645934218469930790257644584069384594401552893630220364, 101.1928851253881386239645934218469930790257644584069384594401552893630220365 ] [ -101.1928851253881386239645934218469930790257644584069384594401552893630220365, -101.1928851253881386239645934218469930790257644584069384594401552893630220364 ] [ 101.1928851253881386239645934218469930790257644584069384594401552893630220364, 101.1928851253881386239645934218469930790257644584069384594401552893630220365 ]
[ -6.000000000000000000000000000000000000000000000000000000000000000000000000000, -6.000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 0.0000000000000000000000000000000000000000000000000000000000000000000000000000, -0.0000000000000000000000000000000000000000000000000000000000000000000000000000 ] [ 6.324555320336758663997787088865437067439110278650433653715009705585188877278, 6.324555320336758663997787088865437067439110278650433653715009705585188877279 ]


==> anc/ttetra-s.dat <==
14
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 -0.79056941504209483299972338610817963343 0.75000000000000000000000000000000000000
0.00000000000000000000000000000000000000 0.79056941504209483299972338610817963343 0.00000000000000000000000000000000000000 0.75000000000000000000000000000000000000
0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 -0.79056941504209483299972338610817963343 1.0000000000000000000000000000000000000
-0.79056941504209483299972338610817963343 -0.79056941504209483299972338610817963343 -0.79056941504209483299972338610817963343 1.0000000000000000000000000000000000000
-0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 -0.79056941504209483299972338610817963343 1.0000000000000000000000000000000000000
-2.3717082451262844989991701583245389003 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 2.2500000000000000000000000000000000000
-0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 1.0000000000000000000000000000000000000
6.3245553203367586639977870888654370674 0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 6.0000000000000000000000000000000000000
1.5811388300841896659994467722163592669 -1.5811388300841896659994467722163592669 -1.5811388300841896659994467722163592669 2.0000000000000000000000000000000000000
0.00000000000000000000000000000000000000 -18.973665961010275991993361266596311202 0.00000000000000000000000000000000000000 18.000000000000000000000000000000000000
0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 0.79056941504209483299972338610817963343 1.0000000000000000000000000000000000000
-3.5575623676894267484987552374868083504 -3.5575623676894267484987552374868083504 3.5575623676894267484987552374868083504 4.5000000000000000000000000000000000000
101.19288512538813862396459342184699308 -101.19288512538813862396459342184699308 101.19288512538813862396459342184699308 128.00000000000000000000000000000000000
0.00000000000000000000000000000000000000 0.00000000000000000000000000000000000000 6.3245553203367586639977870888654370674 6.0000000000000000000000000000000000000


==> anc/ttetra.cpp <==
/*
  ttetra.cpp
*/

#include <ttetra.h>

using namespace std;
using namespace checker;

//
// TruncatedTetraMPFIFunction
//
#include <ttetra_mpfi.func.cpp>

TruncatedTetraMPFIFunction::TruncatedTetraMPFIFunction()
{
  func = new __TruncatedTetraMPFIFunction;
}

TruncatedTetraMPFIFunction::~TruncatedTetraMPFIFunction()
{
  delete func;
}

const checker::mpfi_class&
TruncatedTetraMPFIFunction::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*func)(x);
}

checker::FunctionEvaluator<checker::mpfi_class> *TruncatedTetraMPFIFunction::clone() const
{
  return new TruncatedTetraMPFIFunction;
}


//
// TruncatedTetraDoubleFunction
//
#include <ttetra_double.func.cpp>

const double& TruncatedTetraDoubleFunction::operator()(const std::vector<double>& x) const
{
  return ret_val = __TruncatedTetraDoubleFunction(x[0], x[1], x[2]);
}

checker::FunctionEvaluator<double> *TruncatedTetraDoubleFunction::clone() const
{
  return new TruncatedTetraDoubleFunction;
}


//
// TruncatedTetraGradient
//
#include <ttetra.grad.cpp>

TruncatedTetraGradient::TruncatedTetraGradient()
{
  grad = new __TruncatedTetraGradient;
}

TruncatedTetraGradient::~TruncatedTetraGradient()
{
  delete grad;
}

const std::vector<checker::mpfi_class>&
TruncatedTetraGradient::operator()(const std::vector<checker::mpfi_class>& x) const
{
  return (*grad)(x);
}

checker::GradientEvaluator<checker::mpfi_class> *TruncatedTetraGradient::clone() const
{
  return new TruncatedTetraGradient;
}


==> anc/ttetra.grad.cpp <==
class __TruncatedTetraGradient {
mutable mpfi_class tmp;
mutable std::vector<mpfi_class> ret;
mutable mpfi_class powers[3][27];
mpfi_class c_26_0_0;
mpfi_class c_24_2_0;
mpfi_class c_22_4_0;
mpfi_class c_20_6_0;
mpfi_class c_18_8_0;
mpfi_class c_16_10_0;
mpfi_class c_14_12_0;
mpfi_class c_12_14_0;
mpfi_class c_10_16_0;
mpfi_class c_8_18_0;
mpfi_class c_6_20_0;
mpfi_class c_4_22_0;
mpfi_class c_2_24_0;
mpfi_class c_0_26_0;
mpfi_class c_24_0_2;
mpfi_class c_22_2_2;
mpfi_class c_20_4_2;
mpfi_class c_18_6_2;
mpfi_class c_16_8_2;
mpfi_class c_14_10_2;
mpfi_class c_12_12_2;
mpfi_class c_10_14_2;
mpfi_class c_8_16_2;
mpfi_class c_6_18_2;
mpfi_class c_4_20_2;
mpfi_class c_2_22_2;
mpfi_class c_0_24_2;
mpfi_class c_22_0_4;
mpfi_class c_20_2_4;
mpfi_class c_18_4_4;
mpfi_class c_16_6_4;
mpfi_class c_14_8_4;
mpfi_class c_12_10_4;
mpfi_class c_10_12_4;
mpfi_class c_8_14_4;
mpfi_class c_6_16_4;
mpfi_class c_4_18_4;
mpfi_class c_2_20_4;
mpfi_class c_0_22_4;
mpfi_class c_20_0_6;
mpfi_class c_18_2_6;
mpfi_class c_16_4_6;
mpfi_class c_14_6_6;
mpfi_class c_12_8_6;
mpfi_class c_10_10_6;
mpfi_class c_8_12_6;
mpfi_class c_6_14_6;
mpfi_class c_4_16_6;
mpfi_class c_2_18_6;
mpfi_class c_0_20_6;
mpfi_class c_18_0_8;
mpfi_class c_16_2_8;
mpfi_class c_14_4_8;
mpfi_class c_12_6_8;
mpfi_class c_10_8_8;
mpfi_class c_8_10_8;
mpfi_class c_6_12_8;
mpfi_class c_4_14_8;
mpfi_class c_2_16_8;
mpfi_class c_0_18_8;
mpfi_class c_16_0_10;
mpfi_class c_14_2_10;
mpfi_class c_12_4_10;
mpfi_class c_10_6_10;
mpfi_class c_8_8_10;
mpfi_class c_6_10_10;
mpfi_class c_4_12_10;
mpfi_class c_2_14_10;
mpfi_class c_0_16_10;
mpfi_class c_14_0_12;
mpfi_class c_12_2_12;
mpfi_class c_10_4_12;
mpfi_class c_8_6_12;
mpfi_class c_6_8_12;
mpfi_class c_4_10_12;
mpfi_class c_2_12_12;
mpfi_class c_0_14_12;
mpfi_class c_12_0_14;
mpfi_class c_10_2_14;
mpfi_class c_8_4_14;
mpfi_class c_6_6_14;
mpfi_class c_4_8_14;
mpfi_class c_2_10_14;
mpfi_class c_0_12_14;
mpfi_class c_10_0_16;
mpfi_class c_8_2_16;
mpfi_class c_6_4_16;
mpfi_class c_4_6_16;
mpfi_class c_2_8_16;
mpfi_class c_0_10_16;
mpfi_class c_8_0_18;
mpfi_class c_6_2_18;
mpfi_class c_4_4_18;
mpfi_class c_2_6_18;
mpfi_class c_0_8_18;
mpfi_class c_6_0_20;
mpfi_class c_4_2_20;
mpfi_class c_2_4_20;
mpfi_class c_0_6_20;
mpfi_class c_4_0_22;
mpfi_class c_2_2_22;
mpfi_class c_0_4_22;
mpfi_class c_2_0_24;
mpfi_class c_0_2_24;
mpfi_class c_0_0_26;
mpfi_class c_24_0_0;
mpfi_class c_22_2_0;
mpfi_class c_20_4_0;
mpfi_class c_18_6_0;
mpfi_class c_16_8_0;
mpfi_class c_14_10_0;
mpfi_class c_12_12_0;
mpfi_class c_10_14_0;
mpfi_class c_8_16_0;
mpfi_class c_6_18_0;
mpfi_class c_4_20_0;
mpfi_class c_2_22_0;
mpfi_class c_0_24_0;
mpfi_class c_22_0_2;
mpfi_class c_20_2_2;
mpfi_class c_18_4_2;
mpfi_class c_16_6_2;
mpfi_class c_14_8_2;
mpfi_class c_12_10_2;
mpfi_class c_10_12_2;
mpfi_class c_8_14_2;
mpfi_class c_6_16_2;
mpfi_class c_4_18_2;
mpfi_class c_2_20_2;
mpfi_class c_0_22_2;
mpfi_class c_20_0_4;
mpfi_class c_18_2_4;
mpfi_class c_16_4_4;
mpfi_class c_14_6_4;
mpfi_class c_12_8_4;
mpfi_class c_10_10_4;
mpfi_class c_8_12_4;
mpfi_class c_6_14_4;
mpfi_class c_4_16_4;
mpfi_class c_2_18_4;
mpfi_class c_0_20_4;
mpfi_class c_18_0_6;
mpfi_class c_16_2_6;
mpfi_class c_14_4_6;
mpfi_class c_12_6_6;
mpfi_class c_10_8_6;
mpfi_class c_8_10_6;
mpfi_class c_6_12_6;
mpfi_class c_4_14_6;
mpfi_class c_2_16_6;
mpfi_class c_0_18_6;
mpfi_class c_16_0_8;
mpfi_class c_14_2_8;
mpfi_class c_12_4_8;
mpfi_class c_10_6_8;
mpfi_class c_8_8_8;
mpfi_class c_6_10_8;
mpfi_class c_4_12_8;
mpfi_class c_2_14_8;
mpfi_class c_0_16_8;
mpfi_class c_14_0_10;
mpfi_class c_12_2_10;
mpfi_class c_10_4_10;
mpfi_class c_8_6_10;
mpfi_class c_6_8_10;
mpfi_class c_4_10_10;
mpfi_class c_2_12_10;
mpfi_class c_0_14_10;
mpfi_class c_12_0_12;
mpfi_class c_10_2_12;
mpfi_class c_8_4_12;
mpfi_class c_6_6_12;
mpfi_class c_4_8_12;
mpfi_class c_2_10_12;
mpfi_class c_0_12_12;
mpfi_class c_10_0_14;
mpfi_class c_8_2_14;
mpfi_class c_6_4_14;
mpfi_class c_4_6_14;
mpfi_class c_2_8_14;
mpfi_class c_0_10_14;
mpfi_class c_8_0_16;
mpfi_class c_6_2_16;
mpfi_class c_4_4_16;
mpfi_class c_2_6_16;
mpfi_class c_0_8_16;
mpfi_class c_6_0_18;
mpfi_class c_4_2_18;
mpfi_class c_2_4_18;
mpfi_class c_0_6_18;
mpfi_class c_4_0_20;
mpfi_class c_2_2_20;
mpfi_class c_0_4_20;
mpfi_class c_2_0_22;
mpfi_class c_0_2_22;
mpfi_class c_0_0_24;
mpfi_class c_22_0_0;
mpfi_class c_20_2_0;
mpfi_class c_18_4_0;
mpfi_class c_16_6_0;
mpfi_class c_14_8_0;
mpfi_class c_12_10_0;
mpfi_class c_10_12_0;
mpfi_class c_8_14_0;
mpfi_class c_6_16_0;
mpfi_class c_4_18_0;
mpfi_class c_2_20_0;
mpfi_class c_0_22_0;
mpfi_class c_20_0_2;
mpfi_class c_18_2_2;
mpfi_class c_16_4_2;
mpfi_class c_14_6_2;
mpfi_class c_12_8_2;
mpfi_class c_10_10_2;
mpfi_class c_8_12_2;
mpfi_class c_6_14_2;
mpfi_class c_4_16_2;
mpfi_class c_2_18_2;
mpfi_class c_0_20_2;
mpfi_class c_18_0_4;
mpfi_class c_16_2_4;
mpfi_class c_14_4_4;
mpfi_class c_12_6_4;
mpfi_class c_10_8_4;
mpfi_class c_8_10_4;
mpfi_class c_6_12_4;
mpfi_class c_4_14_4;
mpfi_class c_2_16_4;
mpfi_class c_0_18_4;
mpfi_class c_16_0_6;
mpfi_class c_14_2_6;
mpfi_class c_12_4_6;
mpfi_class c_10_6_6;
mpfi_class c_8_8_6;
mpfi_class c_6_10_6;
mpfi_class c_4_12_6;
mpfi_class c_2_14_6;
mpfi_class c_0_16_6;
mpfi_class c_14_0_8;
mpfi_class c_12_2_8;
mpfi_class c_10_4_8;
mpfi_class c_8_6_8;
mpfi_class c_6_8_8;
mpfi_class c_4_10_8;
mpfi_class c_2_12_8;
mpfi_class c_0_14_8;
mpfi_class c_12_0_10;
mpfi_class c_10_2_10;
mpfi_class c_8_4_10;
mpfi_class c_6_6_10;
mpfi_class c_4_8_10;
mpfi_class c_2_10_10;
mpfi_class c_0_12_10;
mpfi_class c_10_0_12;
mpfi_class c_8_2_12;
mpfi_class c_6_4_12;
mpfi_class c_4_6_12;
mpfi_class c_2_8_12;
mpfi_class c_0_10_12;
mpfi_class c_8_0_14;
mpfi_class c_6_2_14;
mpfi_class c_4_4_14;
mpfi_class c_2_6_14;
mpfi_class c_0_8_14;
mpfi_class c_6_0_16;
mpfi_class c_4_2_16;
mpfi_class c_2_4_16;
mpfi_class c_0_6_16;
mpfi_class c_4_0_18;
mpfi_class c_2_2_18;
mpfi_class c_0_4_18;
mpfi_class c_2_0_20;
mpfi_class c_0_2_20;
mpfi_class c_0_0_22;
mpfi_class c_20_0_0;
mpfi_class c_18_2_0;
mpfi_class c_16_4_0;
mpfi_class c_14_6_0;
mpfi_class c_12_8_0;
mpfi_class c_10_10_0;
mpfi_class c_8_12_0;
mpfi_class c_6_14_0;
mpfi_class c_4_16_0;
mpfi_class c_2_18_0;
mpfi_class c_0_20_0;
mpfi_class c_18_0_2;
mpfi_class c_16_2_2;
mpfi_class c_14_4_2;
mpfi_class c_12_6_2;
mpfi_class c_10_8_2;
mpfi_class c_8_10_2;
mpfi_class c_6_12_2;
mpfi_class c_4_14_2;
mpfi_class c_2_16_2;
mpfi_class c_0_18_2;
mpfi_class c_16_0_4;
mpfi_class c_14_2_4;
mpfi_class c_12_4_4;
mpfi_class c_10_6_4;
mpfi_class c_8_8_4;
mpfi_class c_6_10_4;
mpfi_class c_4_12_4;
mpfi_class c_2_14_4;
mpfi_class c_0_16_4;
mpfi_class c_14_0_6;
mpfi_class c_12_2_6;
mpfi_class c_10_4_6;
mpfi_class c_8_6_6;
mpfi_class c_6_8_6;
mpfi_class c_4_10_6;
mpfi_class c_2_12_6;
mpfi_class c_0_14_6;
mpfi_class c_12_0_8;
mpfi_class c_10_2_8;
mpfi_class c_8_4_8;
mpfi_class c_6_6_8;
mpfi_class c_4_8_8;
mpfi_class c_2_10_8;
mpfi_class c_0_12_8;
mpfi_class c_10_0_10;
mpfi_class c_8_2_10;
mpfi_class c_6_4_10;
mpfi_class c_4_6_10;
mpfi_class c_2_8_10;
mpfi_class c_0_10_10;
mpfi_class c_8_0_12;
mpfi_class c_6_2_12;
mpfi_class c_4_4_12;
mpfi_class c_2_6_12;
mpfi_class c_0_8_12;
mpfi_class c_6_0_14;
mpfi_class c_4_2_14;
mpfi_class c_2_4_14;
mpfi_class c_0_6_14;
mpfi_class c_4_0_16;
mpfi_class c_2_2_16;
mpfi_class c_0_4_16;
mpfi_class c_2_0_18;
mpfi_class c_0_2_18;
mpfi_class c_0_0_20;
mpfi_class c_18_0_0;
mpfi_class c_16_2_0;
mpfi_class c_14_4_0;
mpfi_class c_12_6_0;
mpfi_class c_10_8_0;
mpfi_class c_8_10_0;
mpfi_class c_6_12_0;
mpfi_class c_4_14_0;
mpfi_class c_2_16_0;
mpfi_class c_0_18_0;
mpfi_class c_16_0_2;
mpfi_class c_14_2_2;
mpfi_class c_12_4_2;
mpfi_class c_10_6_2;
mpfi_class c_8_8_2;
mpfi_class c_6_10_2;
mpfi_class c_4_12_2;
mpfi_class c_2_14_2;
mpfi_class c_0_16_2;
mpfi_class c_14_0_4;
mpfi_class c_12_2_4;
mpfi_class c_10_4_4;
mpfi_class c_8_6_4;
mpfi_class c_6_8_4;
mpfi_class c_4_10_4;
mpfi_class c_2_12_4;
mpfi_class c_0_14_4;
mpfi_class c_12_0_6;
mpfi_class c_10_2_6;
mpfi_class c_8_4_6;
mpfi_class c_6_6_6;
mpfi_class c_4_8_6;
mpfi_class c_2_10_6;
mpfi_class c_0_12_6;
mpfi_class c_10_0_8;
mpfi_class c_8_2_8;
mpfi_class c_6_4_8;
mpfi_class c_4_6_8;
mpfi_class c_2_8_8;
mpfi_class c_0_10_8;
mpfi_class c_8_0_10;
mpfi_class c_6_2_10;
mpfi_class c_4_4_10;
mpfi_class c_2_6_10;
mpfi_class c_0_8_10;
mpfi_class c_6_0_12;
mpfi_class c_4_2_12;
mpfi_class c_2_4_12;
mpfi_class c_0_6_12;
mpfi_class c_4_0_14;
mpfi_class c_2_2_14;
mpfi_class c_0_4_14;
mpfi_class c_2_0_16;
mpfi_class c_0_2_16;
mpfi_class c_0_0_18;
mpfi_class c_16_0_0;
mpfi_class c_14_2_0;
mpfi_class c_12_4_0;
mpfi_class c_10_6_0;
mpfi_class c_8_8_0;
mpfi_class c_6_10_0;
mpfi_class c_4_12_0;
mpfi_class c_2_14_0;
mpfi_class c_0_16_0;
mpfi_class c_14_0_2;
mpfi_class c_12_2_2;
mpfi_class c_10_4_2;
mpfi_class c_8_6_2;
mpfi_class c_6_8_2;
mpfi_class c_4_10_2;
mpfi_class c_2_12_2;
mpfi_class c_0_14_2;
mpfi_class c_12_0_4;
mpfi_class c_10_2_4;
mpfi_class c_8_4_4;
mpfi_class c_6_6_4;
mpfi_class c_4_8_4;
mpfi_class c_2_10_4;
mpfi_class c_0_12_4;
mpfi_class c_10_0_6;
mpfi_class c_8_2_6;
mpfi_class c_6_4_6;
mpfi_class c_4_6_6;
mpfi_class c_2_8_6;
mpfi_class c_0_10_6;
mpfi_class c_8_0_8;
mpfi_class c_6_2_8;
mpfi_class c_4_4_8;
mpfi_class c_2_6_8;
mpfi_class c_0_8_8;
mpfi_class c_6_0_10;
mpfi_class c_4_2_10;
mpfi_class c_2_4_10;
mpfi_class c_0_6_10;
mpfi_class c_4_0_12;
mpfi_class c_2_2_12;
mpfi_class c_0_4_12;
mpfi_class c_2_0_14;
mpfi_class c_0_2_14;
mpfi_class c_0_0_16;
mpfi_class c_14_0_0;
mpfi_class c_12_2_0;
mpfi_class c_10_4_0;
mpfi_class c_8_6_0;
mpfi_class c_6_8_0;
mpfi_class c_4_10_0;
mpfi_class c_2_12_0;
mpfi_class c_0_14_0;
mpfi_class c_12_0_2;
mpfi_class c_10_2_2;
mpfi_class c_8_4_2;
mpfi_class c_6_6_2;
mpfi_class c_4_8_2;
mpfi_class c_2_10_2;
mpfi_class c_0_12_2;
mpfi_class c_10_0_4;
mpfi_class c_8_2_4;
mpfi_class c_6_4_4;
mpfi_class c_4_6_4;
mpfi_class c_2_8_4;
mpfi_class c_0_10_4;
mpfi_class c_8_0_6;
mpfi_class c_6_2_6;
mpfi_class c_4_4_6;
mpfi_class c_2_6_6;
mpfi_class c_0_8_6;
mpfi_class c_6_0_8;
mpfi_class c_4_2_8;
mpfi_class c_2_4_8;
mpfi_class c_0_6_8;
mpfi_class c_4_0_10;
mpfi_class c_2_2_10;
mpfi_class c_0_4_10;
mpfi_class c_2_0_12;
mpfi_class c_0_2_12;
mpfi_class c_0_0_14;
mpfi_class c_12_0_0;
mpfi_class c_10_2_0;
mpfi_class c_8_4_0;
mpfi_class c_6_6_0;
mpfi_class c_4_8_0;
mpfi_class c_2_10_0;
mpfi_class c_0_12_0;
mpfi_class c_10_0_2;
mpfi_class c_8_2_2;
mpfi_class c_6_4_2;
mpfi_class c_4_6_2;
mpfi_class c_2_8_2;
mpfi_class c_0_10_2;
mpfi_class c_8_0_4;
mpfi_class c_6_2_4;
mpfi_class c_4_4_4;
mpfi_class c_2_6_4;
mpfi_class c_0_8_4;
mpfi_class c_6_0_6;
mpfi_class c_4_2_6;
mpfi_class c_2_4_6;
mpfi_class c_0_6_6;
mpfi_class c_4_0_8;
mpfi_class c_2_2_8;
mpfi_class c_0_4_8;
mpfi_class c_2_0_10;
mpfi_class c_0_2_10;
mpfi_class c_0_0_12;
mpfi_class c_10_0_0;
mpfi_class c_8_2_0;
mpfi_class c_6_4_0;
mpfi_class c_4_6_0;
mpfi_class c_2_8_0;
mpfi_class c_0_10_0;
mpfi_class c_8_0_2;
mpfi_class c_6_2_2;
mpfi_class c_4_4_2;
mpfi_class c_2_6_2;
mpfi_class c_0_8_2;
mpfi_class c_6_0_4;
mpfi_class c_4_2_4;
mpfi_class c_2_4_4;
mpfi_class c_0_6_4;
mpfi_class c_4_0_6;
mpfi_class c_2_2_6;
mpfi_class c_0_4_6;
mpfi_class c_2_0_8;
mpfi_class c_0_2_8;
mpfi_class c_0_0_10;
mpfi_class c_8_0_0;
mpfi_class c_6_2_0;
mpfi_class c_4_4_0;
mpfi_class c_2_6_0;
mpfi_class c_0_8_0;
mpfi_class c_6_0_2;
mpfi_class c_4_2_2;
mpfi_class c_2_4_2;
mpfi_class c_0_6_2;
mpfi_class c_4_0_4;
mpfi_class c_2_2_4;
mpfi_class c_0_4_4;
mpfi_class c_2_0_6;
mpfi_class c_0_2_6;
mpfi_class c_0_0_8;
mpfi_class c_6_0_0;
mpfi_class c_4_2_0;
mpfi_class c_2_4_0;
mpfi_class c_0_6_0;
mpfi_class c_4_0_2;
mpfi_class c_2_2_2;
mpfi_class c_0_4_2;
mpfi_class c_2_0_4;
mpfi_class c_0_2_4;
mpfi_class c_0_0_6;
mpfi_class c_4_0_0;
mpfi_class c_2_2_0;
mpfi_class c_0_4_0;
mpfi_class c_2_0_2;
mpfi_class c_0_2_2;
mpfi_class c_0_0_4;
mpfi_class c_2_0_0;
mpfi_class c_0_2_0;
mpfi_class c_0_0_2;
mpfi_class c_0_0_0;
public:
__TruncatedTetraGradient() : ret(3) {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_2.get(), lower, upper);
mpfr_set_str(lower, "2.809435180957768206496977307578955583219676495073337296169912692016947298901", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.809435180957768206496977307578955583219676495073337296169912692016947354778", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "725.1817865481068759574211768420333338490427509643101638862510959822947031292", 10, MPFR_RNDD);
mpfr_set_str(upper, "725.1817865481068759574211768420333338490427509643101638862510959822947031476", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_6.get(), lower, upper);
mpfr_set_str(lower, "632.1591947863624617864352447936879259204827330036056837688112624502502524366", 10, MPFR_RNDD);
mpfr_set_str(upper, "632.1591947863624617864352447936879259204827330036056837688112624502502623448", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2408939468676526875892166002679478398378594213575221098353813470443395260418", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2408939468676526875892166002679478398378594213575221098353813470443395259707", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_2.get(), lower, upper);
mpfr_set_str(lower, "-33511.63142007948647131060254476602675637294617852142954369923432299113879965", 10, MPFR_RNDD);
mpfr_set_str(upper, "-33511.63142007948647131060254476602675637294617852142954369923432299113879317", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_6.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_4.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_18.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_4.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_0.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_8.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_14.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_12.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_10.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_14.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_0.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_20.get(), lower, upper);
mpfr_set_str(lower, "5.693641050386566527787395888312417042940786879273255897743359259445117964565", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.693641050386566527787395888312417042940786879273255897743359259445117968379", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_2.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_6.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_6.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_4.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_2.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_10.get(), lower, upper);
mpfr_set_str(lower, "9143.234028223055191918278852988819532562234923509524635443644326853702753541", 10, MPFR_RNDD);
mpfr_set_str(upper, "9143.234028223055191918278852988819532562234923509524635443644326853702785939", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_4.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_10_0.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_14.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_8.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_6_0.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_12.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_4.get(), lower, upper);
mpfr_set_str(lower, "-0.8178228898296896041556837454943766332826573662998358503290174136361240486582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8178228898296896041556837454943766332826573662998358503290174136361240453070", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_0.get(), lower, upper);
mpfr_set_str(lower, "-388.6772819818848026609917348630345291008264879956909881293349289656879477754", 10, MPFR_RNDD);
mpfr_set_str(upper, "-388.6772819818848026609917348630345291008264879956909881293349289656879476116", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_4.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_4.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_2.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_4.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_10.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_16.get(), lower, upper);
mpfr_set_str(lower, "273.8418077371063148644411230423931870310683854829841447618230478451063236054", 10, MPFR_RNDD);
mpfr_set_str(upper, "273.8418077371063148644411230423931870310683854829841447618230478451063641946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_12.get(), lower, upper);
mpfr_set_str(lower, "-171.7520261851439679213357432316884979044101795735627544382196772989825870072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171.7520261851439679213357432316884979044101795735627544382196772989825869889", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_10.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_12.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_0.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_8.get(), lower, upper);
mpfr_set_str(lower, "-31.77160515159292615677814975532870551380091304034939037854420378785803013636", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.77160515159292615677814975532870551380091304034939037854420378785802956561", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_0.get(), lower, upper);
mpfr_set_str(lower, "-800.0854997905752957050413157453558973862071879278842895603085472612308920363", 10, MPFR_RNDD);
mpfr_set_str(upper, "-800.0854997905752957050413157453558973862071879278842895603085472612308536632", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_2.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_4.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_2.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_4.get(), lower, upper);
mpfr_set_str(lower, "30.28666445891098883919472690369672954217595862942593967010229183554380045669", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.28666445891098883919472690369672954217595862942593967010229183554381183842", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_22_0.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_8.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_8.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_14.get(), lower, upper);
mpfr_set_str(lower, "272.3061902540379998620237092388811356445741590464356532410630476540166000169", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.3061902540379998620237092388811356445741590464356532410630476540166007860", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_2.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_14.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_12.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_18_0.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_4_0.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_2.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_6.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_14_2.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_0.get(), lower, upper);
mpfr_set_str(lower, "30.28666445891098883919472690369672954217595862942593967010229183554380045669", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.28666445891098883919472690369672954217595862942593967010229183554381183842", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_2.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_12.get(), lower, upper);
mpfr_set_str(lower, "-5191.058181437889766390666210540828151271586822913786061401074338766322808040", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5191.058181437889766390666210540828151271586822913786061401074338766322807817", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_22.get(), lower, upper);
mpfr_set_str(lower, "15110.90551426011266848659279250543310197016791760743698148702691460826666142", 10, MPFR_RNDD);
mpfr_set_str(upper, "15110.90551426011266848659279250543310197016791760743698148702691460826667527", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_6.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_8.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_0.get(), lower, upper);
mpfr_set_str(lower, "-8725.874939353031084356718516717654426552278619392228074450793394909356602595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8725.874939353031084356718516717654426552278619392228074450793394909356582303", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_6.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_18.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_8.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_8.get(), lower, upper);
mpfr_set_str(lower, "2407.062853994502351602587538746740744217095304275878006651933850980989310915", 10, MPFR_RNDD);
mpfr_set_str(upper, "2407.062853994502351602587538746740744217095304275878006651933850980989312142", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_2.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_6.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_16.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_6.get(), lower, upper);
mpfr_set_str(lower, "-1661.226993631681045453290780665219053201880910273697864645473657148559722220", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1661.226993631681045453290780665219053201880910273697864645473657148559718942", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_2.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_8.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.001773591493289759177178954819777247575895871953906764092913052705737421714259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001773591493289759177178954819777247575895871953906764092913052705737421712945", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_26.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_4.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_14.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_12.get(), lower, upper);
mpfr_set_str(lower, "1349.596524263415475193235288661648971491903547903594560486473401062338633852", 10, MPFR_RNDD);
mpfr_set_str(upper, "1349.596524263415475193235288661648971491903547903594560486473401062338660938", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_4.get(), lower, upper);
mpfr_set_str(lower, "8.859836963084574490279200843065110377632105254527687186877046094686989237955", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.859836963084574490279200843065110377632105254527687186877046094686989241662", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_12.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_12.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_12.get(), lower, upper);
mpfr_set_str(lower, "2149.381920940495371529583637861989592230556092923719691665112523281862445550", 10, MPFR_RNDD);
mpfr_set_str(upper, "2149.381920940495371529583637861989592230556092923719691665112523281862480001", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_0.get(), lower, upper);
mpfr_set_str(lower, "267.6189221907229047077760569877881628258660900514667450506594071086383415240", 10, MPFR_RNDD);
mpfr_set_str(upper, "267.6189221907229047077760569877881628258660900514667450506594071086383467783", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_4.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_8.get(), lower, upper);
mpfr_set_str(lower, "-3914.901624036085540987071145552382856715268211584185402095597524885841981277", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3914.901624036085540987071145552382856715268211584185402095597524885841934290", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_2.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_16_0.get(), lower, upper);
mpfr_set_str(lower, "-735.4084374340844325374053845271637896022081926484200310533804078439032681824", 10, MPFR_RNDD);
mpfr_set_str(upper, "-735.4084374340844325374053845271637896022081926484200310533804078439032635429", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_2.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_6.get(), lower, upper);
mpfr_set_str(lower, "1004.856689612460553686490622075723553713871242633450818761290448153584985132", 10, MPFR_RNDD);
mpfr_set_str(upper, "1004.856689612460553686490622075723553713871242633450818761290448153585002159", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_2.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.001773591493289759177178954819777247575895871953906764092913052705737421714259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001773591493289759177178954819777247575895871953906764092913052705737421712945", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_26_0.get(), lower, upper);
mpfr_set_str(lower, "676.5726689520431004825624418620804587774392952968960129729651594049353235011", 10, MPFR_RNDD);
mpfr_set_str(upper, "676.5726689520431004825624418620804587774392952968960129729651594049353246876", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_4.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_4.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_4.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_8.get(), lower, upper);
mpfr_set_str(lower, "1349.596524263415475193235288661648971491903547903594560486473401062338633852", 10, MPFR_RNDD);
mpfr_set_str(upper, "1349.596524263415475193235288661648971491903547903594560486473401062338660938", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "-118.3026264152396383385330271820059403707426903490600794545829990310591669343", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.3026264152396383385330271820059403707426903490600794545829990310591669332", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_10.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_14.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_6.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_8.get(), lower, upper);
mpfr_set_str(lower, "1793.701843018767486511973545673784264428319357784790418304368922577525839502", 10, MPFR_RNDD);
mpfr_set_str(upper, "1793.701843018767486511973545673784264428319357784790418304368922577525894645", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_2.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_20.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_16.get(), lower, upper);
mpfr_set_str(lower, "-8569.911740818425533110737565120115134168572387753877965318937479554991846523", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8569.911740818425533110737565120115134168572387753877965318937479554991821721", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_4.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_14.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_4.get(), lower, upper);
mpfr_set_str(lower, "132.6503836062882523736395800121305385545179587473528671587621098442877967346", 10, MPFR_RNDD);
mpfr_set_str(upper, "132.6503836062882523736395800121305385545179587473528671587621098442878669113", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_8.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_2.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_16.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_2.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_6.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_6.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_4.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_6.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_8.get(), lower, upper);
mpfr_set_str(lower, "14.50998919041576278192514109878461873095316319069456717804443331437873595997", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.50998919041576278192514109878461873095316319069456717804443331437873606649", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_10.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_4.get(), lower, upper);
mpfr_set_str(lower, "-8725.874939353031084356718516717654426552278619392228074450793394909356602595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8725.874939353031084356718516717654426552278619392228074450793394909356582303", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_2.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_8.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_0.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_2.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_20.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_4.get(), lower, upper);
mpfr_set_str(lower, "2407.062853994502351602587538746740744217095304275878006651933850980989310915", 10, MPFR_RNDD);
mpfr_set_str(upper, "2407.062853994502351602587538746740744217095304275878006651933850980989312142", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_4.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_12.get(), lower, upper);
mpfr_set_str(lower, "-68.20112405179744759536328268231577676168665818313496697263149608672387658151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.20112405179744759536328268231577676168665818313496697263149608672383647735", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_6.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_2.get(), lower, upper);
mpfr_set_str(lower, "15110.90551426011266848659279250543310197016791760743698148702691460826666142", 10, MPFR_RNDD);
mpfr_set_str(upper, "15110.90551426011266848659279250543310197016791760743698148702691460826667527", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_6.get(), lower, upper);
mpfr_set_str(lower, "-7362.801656374846926726084740994861490671459715270520193522710932848149079176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7362.801656374846926726084740994861490671459715270520193522710932848149050042", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_4.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_2.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_0.get(), lower, upper);
mpfr_set_str(lower, "132.6503836062882523736395800121305385545179587473528671587621098442877967346", 10, MPFR_RNDD);
mpfr_set_str(upper, "132.6503836062882523736395800121305385545179587473528671587621098442878669113", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_8.get(), lower, upper);
mpfr_set_str(lower, "-37.37930004475599262177914555661295142093275525866630488160587389749493434930", 10, MPFR_RNDD);
mpfr_set_str(upper, "-37.37930004475599262177914555661295142093275525866630488160587389749493434868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_14.get(), lower, upper);
mpfr_set_str(lower, "676.5726689520431004825624418620804587774392952968960129729651594049353235011", 10, MPFR_RNDD);
mpfr_set_str(upper, "676.5726689520431004825624418620804587774392952968960129729651594049353246876", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_20_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_12.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_0.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_10.get(), lower, upper);
mpfr_set_str(lower, "-1136.555866655927992406095239871902760285896551491587237350306451143000747956", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1136.555866655927992406095239871902760285896551491587237350306451143000739476", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_4.get(), lower, upper);
mpfr_set_str(lower, "-37.37930004475599262177914555661295142093275525866630488160587389749493434930", 10, MPFR_RNDD);
mpfr_set_str(upper, "-37.37930004475599262177914555661295142093275525866630488160587389749493434868", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_6.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_4.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_8.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_4.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_10.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_0.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_14.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_16.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_10.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_8.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_8.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_6.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.8178228898296896041556837454943766332826573662998358503290174136361240486582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8178228898296896041556837454943766332826573662998358503290174136361240453070", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_0.get(), lower, upper);
mpfr_set_str(lower, "676.5726689520431004825624418620804587774392952968960129729651594049353235011", 10, MPFR_RNDD);
mpfr_set_str(upper, "676.5726689520431004825624418620804587774392952968960129729651594049353246876", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_4.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_6.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_24_0.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_4.get(), lower, upper);
mpfr_set_str(lower, "272.3061902540379998620237092388811356445741590464356532410630476540166000169", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.3061902540379998620237092388811356445741590464356532410630476540166007860", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_16.get(), lower, upper);
mpfr_set_str(lower, "-54.61265432051824040056490263944047524433713034031001104950334658835378190118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-54.61265432051824040056490263944047524433713034031001104950334658835378182546", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_2.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_6.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_0.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_4.get(), lower, upper);
mpfr_set_str(lower, "-2.332731654808150411125118920565250884302622556670008736298844100994799743102", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.332731654808150411125118920565250884302622556670008736298844100994799742793", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_12.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_10.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_24.get(), lower, upper);
mpfr_set_str(lower, "6.469179708467772424884716594595421557868136372628224510112843506831422758852", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.469179708467772424884716594595421557868136372628224510112843506831422815708", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_20.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_18.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_20.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_4.get(), lower, upper);
mpfr_set_str(lower, "-0.001773591493289759177178954819777247575895871953906764092913052705737421714259", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.001773591493289759177178954819777247575895871953906764092913052705737421712945", 10, MPFR_RNDU);
mpfi_interv_fr(c_26_0_0.get(), lower, upper);
mpfr_set_str(lower, "-118.3026264152396383385330271820059403707426903490600794545829990310591669343", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.3026264152396383385330271820059403707426903490600794545829990310591669332", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_6.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_2.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_2.get(), lower, upper);
mpfr_set_str(lower, "-735.4084374340844325374053845271637896022081926484200310533804078439032681824", 10, MPFR_RNDD);
mpfr_set_str(upper, "-735.4084374340844325374053845271637896022081926484200310533804078439032635429", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_2.get(), lower, upper);
mpfr_set_str(lower, "-4.246193350150948055072192402297289210151079420977050534701088257418698385654", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.246193350150948055072192402297289210151079420977050534701088257418698385373", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_4.get(), lower, upper);
mpfr_set_str(lower, "14.50998919041576278192514109878461873095316319069456717804443331437873595997", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.50998919041576278192514109878461873095316319069456717804443331437873606649", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_10.get(), lower, upper);
mpfr_set_str(lower, "-1661.226993631681045453290780665219053201880910273697864645473657148559722220", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1661.226993631681045453290780665219053201880910273697864645473657148559718942", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_8.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_6.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_12.get(), lower, upper);
mpfr_set_str(lower, "70.24665071306677406096760288402452925061527730526302940889805931794856487326", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.24665071306677406096760288402452925061527730526302940889805931794856488458", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_4.get(), lower, upper);
mpfr_set_str(lower, "14.50998919041576278192514109878461873095316319069456717804443331437873595997", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.50998919041576278192514109878461873095316319069456717804443331437873606649", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_2.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_0.get(), lower, upper);
mpfr_set_str(lower, "273.8418077371063148644411230423931870310683854829841447618230478451063236054", 10, MPFR_RNDD);
mpfr_set_str(upper, "273.8418077371063148644411230423931870310683854829841447618230478451063641946", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_0.get(), lower, upper);
mpfr_set_str(lower, "-54.61265432051824040056490263944047524433713034031001104950334658835378190118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-54.61265432051824040056490263944047524433713034031001104950334658835378182546", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_18.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_0.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_2.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_4.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_4.get(), lower, upper);
mpfr_set_str(lower, "-9.321449692610871008642010059965352773824976381268317870985185661394683326319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.321449692610871008642010059965352773824976381268317870985185661394682090028", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_4.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_10.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_14.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_20.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_0.get(), lower, upper);
mpfr_set_str(lower, "273.8418077371063148644411230423931870310683854829841447618230478451063236054", 10, MPFR_RNDD);
mpfr_set_str(upper, "273.8418077371063148644411230423931870310683854829841447618230478451063641946", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "1011.751626624678799859140571967173424834508753263071313801157667519847835885", 10, MPFR_RNDD);
mpfr_set_str(upper, "1011.751626624678799859140571967173424834508753263071313801157667519847849852", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_8.get(), lower, upper);
mpfr_set_str(lower, "-54.61265432051824040056490263944047524433713034031001104950334658835378190118", 10, MPFR_RNDD);
mpfr_set_str(upper, "-54.61265432051824040056490263944047524433713034031001104950334658835378182546", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_2.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_2.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_6.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_2.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_16.get(), lower, upper);
mpfr_set_str(lower, "-3914.901624036085540987071145552382856715268211584185402095597524885841981277", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3914.901624036085540987071145552382856715268211584185402095597524885841934290", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_6.get(), lower, upper);
mpfr_set_str(lower, "0.05817824145883962150815344265241751584402755910877318080591746083898392794984", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05817824145883962150815344265241751584402755910877318080591746083898392805258", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_24.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_18.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_4.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_4.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_8.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_14.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_4.get(), lower, upper);
mpfr_set_str(lower, "632.1591947863624617864352447936879259204827330036056837688112624502502524366", 10, MPFR_RNDD);
mpfr_set_str(upper, "632.1591947863624617864352447936879259204827330036056837688112624502502623448", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_0.get(), lower, upper);
mpfr_set_str(lower, "-208.5018987583738051745065118517130208830778634282070930613458552809138385506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-208.5018987583738051745065118517130208830778634282070930613458552809138385491", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_10.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_12.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_0.get(), lower, upper);
mpfr_set_str(lower, "-8569.911740818425533110737565120115134168572387753877965318937479554991846523", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8569.911740818425533110737565120115134168572387753877965318937479554991821721", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_6.get(), lower, upper);
mpfr_set_str(lower, "-31.77160515159292615677814975532870551380091304034939037854420378785803013636", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.77160515159292615677814975532870551380091304034939037854420378785802956561", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_18.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_4.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_14_6.get(), lower, upper);
mpfr_set_str(lower, "5.693641050386566527787395888312417042940786879273255897743359259445117964565", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.693641050386566527787395888312417042940786879273255897743359259445117968379", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_2.get(), lower, upper);
mpfr_set_str(lower, "-0.2408939468676526875892166002679478398378594213575221098353813470443395260418", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2408939468676526875892166002679478398378594213575221098353813470443395259707", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_2.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_0.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_10.get(), lower, upper);
mpfr_set_str(lower, "1004.856689612460553686490622075723553713871242633450818761290448153584985132", 10, MPFR_RNDD);
mpfr_set_str(upper, "1004.856689612460553686490622075723553713871242633450818761290448153585002159", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_12.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_14.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_6.get(), lower, upper);
mpfr_set_str(lower, "-7969.687557650141189817125487213545779625856704603838379086619850409336370751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7969.687557650141189817125487213545779625856704603838379086619850409336370434", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_8.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_2.get(), lower, upper);
mpfr_set_str(lower, "5.693641050386566527787395888312417042940786879273255897743359259445117964565", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.693641050386566527787395888312417042940786879273255897743359259445117968379", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_20.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_0.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_6_0.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_0.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_22.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_16.get(), lower, upper);
mpfr_set_str(lower, "100.6985889706026785039005898415280476866842502234601463319968887357813987711", 10, MPFR_RNDD);
mpfr_set_str(upper, "100.6985889706026785039005898415280476866842502234601463319968887357814024860", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_16.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_6.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_0.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_16.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_4.get(), lower, upper);
mpfr_set_str(lower, "-171.7520261851439679213357432316884979044101795735627544382196772989825870072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171.7520261851439679213357432316884979044101795735627544382196772989825869889", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_10.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_0.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_0.get(), lower, upper);
mpfr_set_str(lower, "-2.361752441639706990457564869025937450681222747344216644651603982936361752447", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.361752441639706990457564869025937450681222747344216644651603982936361752232", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_14.get(), lower, upper);
mpfr_set_str(lower, "-4.246193350150948055072192402297289210151079420977050534701088257418698385654", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.246193350150948055072192402297289210151079420977050534701088257418698385373", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_18.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_12.get(), lower, upper);
mpfr_set_str(lower, "2407.062853994502351602587538746740744217095304275878006651933850980989310915", 10, MPFR_RNDD);
mpfr_set_str(upper, "2407.062853994502351602587538746740744217095304275878006651933850980989312142", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_8.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_14_0.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_0.get(), lower, upper);
mpfr_set_str(lower, "100.6985889706026785039005898415280476866842502234601463319968887357813987711", 10, MPFR_RNDD);
mpfr_set_str(upper, "100.6985889706026785039005898415280476866842502234601463319968887357814024860", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_0.get(), lower, upper);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_0_2.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_6.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_4.get(), lower, upper);
mpfr_set_str(lower, "-5191.058181437889766390666210540828151271586822913786061401074338766322808040", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5191.058181437889766390666210540828151271586822913786061401074338766322807817", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_6_6.get(), lower, upper);
mpfr_set_str(lower, "1011.751626624678799859140571967173424834508753263071313801157667519847835885", 10, MPFR_RNDD);
mpfr_set_str(upper, "1011.751626624678799859140571967173424834508753263071313801157667519847849852", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_4.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_18.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_8.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_4.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_2.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_12.get(), lower, upper);
mpfr_set_str(lower, "-207.3612330323263244792888323032027612085257920603023845623744311186095706330", 10, MPFR_RNDD);
mpfr_set_str(upper, "-207.3612330323263244792888323032027612085257920603023845623744311186095552046", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_14.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_14.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_0.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_18.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_16.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_8.get(), lower, upper);
mpfr_set_str(lower, "272.3061902540379998620237092388811356445741590464356532410630476540166000169", 10, MPFR_RNDD);
mpfr_set_str(upper, "272.3061902540379998620237092388811356445741590464356532410630476540166007860", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_2.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_6.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_0.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_0_6.get(), lower, upper);
mpfr_set_str(lower, "70.24665071306677406096760288402452925061527730526302940889805931794856487326", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.24665071306677406096760288402452925061527730526302940889805931794856488458", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_4.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_2.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_0.get(), lower, upper);
mpfr_set_str(lower, "-800.0854997905752957050413157453558973862071879278842895603085472612308920363", 10, MPFR_RNDD);
mpfr_set_str(upper, "-800.0854997905752957050413157453558973862071879278842895603085472612308536632", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_10.get(), lower, upper);
mpfr_set_str(lower, "267.6189221907229047077760569877881628258660900514667450506594071086383415240", 10, MPFR_RNDD);
mpfr_set_str(upper, "267.6189221907229047077760569877881628258660900514667450506594071086383467783", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_4.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_0.get(), lower, upper);
mpfr_set_str(lower, "-208.5018987583738051745065118517130208830778634282070930613458552809138385506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-208.5018987583738051745065118517130208830778634282070930613458552809138385491", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_8.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_2.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_0.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_10.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_0.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_10.get(), lower, upper);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_22_0.get(), lower, upper);
mpfr_set_str(lower, "-9.321449692610871008642010059965352773824976381268317870985185661394683326319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.321449692610871008642010059965352773824976381268317870985185661394682090028", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_18.get(), lower, upper);
mpfr_set_str(lower, "0.05817824145883962150815344265241751584402755910877318080591746083898392794984", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05817824145883962150815344265241751584402755910877318080591746083898392805258", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_24_0.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_4.get(), lower, upper);
mpfr_set_str(lower, "-7362.801656374846926726084740994861490671459715270520193522710932848149079176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7362.801656374846926726084740994861490671459715270520193522710932848149050042", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_2.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_18_0.get(), lower, upper);
mpfr_set_str(lower, "15110.90551426011266848659279250543310197016791760743698148702691460826666142", 10, MPFR_RNDD);
mpfr_set_str(upper, "15110.90551426011266848659279250543310197016791760743698148702691460826667527", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_4.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_10.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_16.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_14.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_16.get(), lower, upper);
mpfr_set_str(lower, "-68.20112405179744759536328268231577676168665818313496697263149608672387658151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.20112405179744759536328268231577676168665818313496697263149608672383647735", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_10.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_16.get(), lower, upper);
mpfr_set_str(lower, "-303.2616567517019981267862910172589003468224707131067680441126361379223973270", 10, MPFR_RNDD);
mpfr_set_str(upper, "-303.2616567517019981267862910172589003468224707131067680441126361379223946514", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_12.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_8.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_2.get(), lower, upper);
mpfr_set_str(lower, "-2.332731654808150411125118920565250884302622556670008736298844100994799743102", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.332731654808150411125118920565250884302622556670008736298844100994799742793", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_12.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_2.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_10.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_4.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_16_2.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_4.get(), lower, upper);
mpfr_set_str(lower, "-388.6772819818848026609917348630345291008264879956909881293349289656879477754", 10, MPFR_RNDD);
mpfr_set_str(upper, "-388.6772819818848026609917348630345291008264879956909881293349289656879476116", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_14.get(), lower, upper);
mpfr_set_str(lower, "1011.751626624678799859140571967173424834508753263071313801157667519847835885", 10, MPFR_RNDD);
mpfr_set_str(upper, "1011.751626624678799859140571967173424834508753263071313801157667519847849852", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_4.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_14.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_2_8.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_14.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_0.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_10.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_12.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_8.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_2.get(), lower, upper);
mpfr_set_str(lower, "-9.321449692610871008642010059965352773824976381268317870985185661394683326319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.321449692610871008642010059965352773824976381268317870985185661394682090028", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_14.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_2.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_6.get(), lower, upper);
mpfr_set_str(lower, "6.469179708467772424884716594595421557868136372628224510112843506831422758852", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.469179708467772424884716594595421557868136372628224510112843506831422815708", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_0.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_10.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_12_2.get(), lower, upper);
mpfr_set_str(lower, "134.3744471785411415491223753802169119674370389035077352167195718847224435354", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3744471785411415491223753802169119674370389035077352167195718847224440522", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_10.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_8_0.get(), lower, upper);
mpfr_set_str(lower, "-565.7585375629512641075564330952433264388005927892307805082316464879794245828", 10, MPFR_RNDD);
mpfr_set_str(upper, "-565.7585375629512641075564330952433264388005927892307805082316464879794212482", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_10.get(), lower, upper);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_22.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_18.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_6.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_8.get(), lower, upper);
mpfr_set_str(lower, "-229.7135607191094170711040228395253765895392316641276574376292571477057362545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.7135607191094170711040228395253765895392316641276574376292571477056673312", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_10.get(), lower, upper);
mpfr_set_str(lower, "4.177433599872468547439469700551225341523795961957033030628034701817262495247", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.177433599872468547439469700551225341523795961957033030628034701817262497385", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_18.get(), lower, upper);
mpfr_set_str(lower, "8.859836963084574490279200843065110377632105254527687186877046094686989237955", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.859836963084574490279200843065110377632105254527687186877046094686989241662", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_0.get(), lower, upper);
mpfr_set_str(lower, "-361.1557685071906824810215930440206666710455231857161328775692986374139237690", 10, MPFR_RNDD);
mpfr_set_str(upper, "-361.1557685071906824810215930440206666710455231857161328775692986374139060962", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "6.469179708467772424884716594595421557868136372628224510112843506831422758852", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.469179708467772424884716594595421557868136372628224510112843506831422815708", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_0.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_2.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_6.get(), lower, upper);
mpfr_set_str(lower, "70.24665071306677406096760288402452925061527730526302940889805931794856487326", 10, MPFR_RNDD);
mpfr_set_str(upper, "70.24665071306677406096760288402452925061527730526302940889805931794856488458", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_16.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_6.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_6.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_2.get(), lower, upper);
mpfr_set_str(lower, "1793.701843018767486511973545673784264428319357784790418304368922577525839502", 10, MPFR_RNDD);
mpfr_set_str(upper, "1793.701843018767486511973545673784264428319357784790418304368922577525894645", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_8.get(), lower, upper);
mpfr_set_str(lower, "-1661.226993631681045453290780665219053201880910273697864645473657148559722220", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1661.226993631681045453290780665219053201880910273697864645473657148559718942", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_8.get(), lower, upper);
mpfr_set_str(lower, "-229.7135607191094170711040228395253765895392316641276574376292571477057362545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.7135607191094170711040228395253765895392316641276574376292571477056673312", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_0.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_6.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_12_0.get(), lower, upper);
mpfr_set_str(lower, "-735.4084374340844325374053845271637896022081926484200310533804078439032681824", 10, MPFR_RNDD);
mpfr_set_str(upper, "-735.4084374340844325374053845271637896022081926484200310533804078439032635429", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_14.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_20_2.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_2.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_8.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_20_0.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_10.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_12.get(), lower, upper);
mpfr_set_str(lower, "-2.332731654808150411125118920565250884302622556670008736298844100994799743102", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.332731654808150411125118920565250884302622556670008736298844100994799742793", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_12_2.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_16_0.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_2.get(), lower, upper);
mpfr_set_str(lower, "1470.329380019380999192600357191470429793782317418160628331719382279297611461", 10, MPFR_RNDD);
mpfr_set_str(upper, "1470.329380019380999192600357191470429793782317418160628331719382279297611487", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_6.get(), lower, upper);
mpfr_set_str(lower, "1670.229249149006839674105305346825313725098099783700404901175181028316358344", 10, MPFR_RNDD);
mpfr_set_str(upper, "1670.229249149006839674105305346825313725098099783700404901175181028316359419", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_6.get(), lower, upper);
mpfr_set_str(lower, "82.71332618875749878922555013423996674219136004213671314302080949370449553408", 10, MPFR_RNDD);
mpfr_set_str(upper, "82.71332618875749878922555013423996674219136004213671314302080949370449939489", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "-800.0854997905752957050413157453558973862071879278842895603085472612308920363", 10, MPFR_RNDD);
mpfr_set_str(upper, "-800.0854997905752957050413157453558973862071879278842895603085472612308536632", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_2.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_2.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_0.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_0.get(), lower, upper);
mpfr_set_str(lower, "3.247799874377267028240185956407568337039685312649482350713115261439134559568", 10, MPFR_RNDD);
mpfr_set_str(upper, "3.247799874377267028240185956407568337039685312649482350713115261439134572940", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_4.get(), lower, upper);
mpfr_set_str(lower, "-68.20112405179744759536328268231577676168665818313496697263149608672387658151", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.20112405179744759536328268231577676168665818313496697263149608672383647735", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_6.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_22_4.get(), lower, upper);
mpfr_set_str(lower, "2149.381920940495371529583637861989592230556092923719691665112523281862445550", 10, MPFR_RNDD);
mpfr_set_str(upper, "2149.381920940495371529583637861989592230556092923719691665112523281862480001", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_6.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_14.get(), lower, upper);
mpfr_set_str(lower, "-7969.687557650141189817125487213545779625856704603838379086619850409336370751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7969.687557650141189817125487213545779625856704603838379086619850409336370434", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_6.get(), lower, upper);
mpfr_set_str(lower, "18642.74223615584046590157226587486868955528587980126541584892785261107710004", 10, MPFR_RNDD);
mpfr_set_str(upper, "18642.74223615584046590157226587486868955528587980126541584892785261107710170", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_8.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_10.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_20.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_2.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_0.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_2.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_12.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_16.get(), lower, upper);
mpfr_set_str(lower, "18642.74223615584046590157226587486868955528587980126541584892785261107710004", 10, MPFR_RNDD);
mpfr_set_str(upper, "18642.74223615584046590157226587486868955528587980126541584892785261107710170", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_6.get(), lower, upper);
mpfr_set_str(lower, "132.6503836062882523736395800121305385545179587473528671587621098442877967346", 10, MPFR_RNDD);
mpfr_set_str(upper, "132.6503836062882523736395800121305385545179587473528671587621098442878669113", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_0.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_2.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_6.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_8.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_8.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_8.get(), lower, upper);
mpfr_set_str(lower, "-5191.058181437889766390666210540828151271586822913786061401074338766322808040", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5191.058181437889766390666210540828151271586822913786061401074338766322807817", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_6.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_0.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_2.get(), lower, upper);
mpfr_set_str(lower, "-1070.595095704878681355218586643032187159296032616395658348324025913481239461", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1070.595095704878681355218586643032187159296032616395658348324025913481217348", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_8.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_6.get(), lower, upper);
mpfr_set_str(lower, "-7362.801656374846926726084740994861490671459715270520193522710932848149079176", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7362.801656374846926726084740994861490671459715270520193522710932848149050042", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_4.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_4_6.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_4.get(), lower, upper);
mpfr_set_str(lower, "-0.4950945984806355854789239468708114023177623433777318979420173257586530137065", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4950945984806355854789239468708114023177623433777318979420173257586530136162", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_8.get(), lower, upper);
mpfr_set_str(lower, "3337.355958550931424523676448096677389683534653884284950930781131390047822542", 10, MPFR_RNDD);
mpfr_set_str(upper, "3337.355958550931424523676448096677389683534653884284950930781131390047845676", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_2.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_12.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_2.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_10.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_12.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_6.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_0.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_8_6.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_10.get(), lower, upper);
mpfr_set_str(lower, "547.9942594484606358508577046804102187211938048443343874925419599488145136755", 10, MPFR_RNDD);
mpfr_set_str(upper, "547.9942594484606358508577046804102187211938048443343874925419599488145633112", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "-171.7520261851439679213357432316884979044101795735627544382196772989825870072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-171.7520261851439679213357432316884979044101795735627544382196772989825869889", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_4.get(), lower, upper);
mpfr_set_str(lower, "3534.561924855708842796163378002826053235776718765747643069997871792055743600", 10, MPFR_RNDD);
mpfr_set_str(upper, "3534.561924855708842796163378002826053235776718765747643069997871792055753498", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_2.get(), lower, upper);
mpfr_set_str(lower, "2149.381920940495371529583637861989592230556092923719691665112523281862445550", 10, MPFR_RNDD);
mpfr_set_str(upper, "2149.381920940495371529583637861989592230556092923719691665112523281862480001", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_6.get(), lower, upper);
mpfr_set_str(lower, "-3.775845656465440933131590777281258174831302765296882160259188410981717624545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.775845656465440933131590777281258174831302765296882160259188410981717624276", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_8_2.get(), lower, upper);
mpfr_set_str(lower, "-8569.911740818425533110737565120115134168572387753877965318937479554991846523", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8569.911740818425533110737565120115134168572387753877965318937479554991821721", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_4_4.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_12_2.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_10.get(), lower, upper);
mpfr_set_str(lower, "-1.050601799351682826674267147675720517831304058301331589678140242282453582686", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1.050601799351682826674267147675720517831304058301331589678140242282453582564", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_16.get(), lower, upper);
mpfr_set_str(lower, "725.1817865481068759574211768420333338490427509643101638862510959822947031292", 10, MPFR_RNDD);
mpfr_set_str(upper, "725.1817865481068759574211768420333338490427509643101638862510959822947031476", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_6.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_0.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_12_6.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_14.get(), lower, upper);
mpfr_set_str(lower, "82.71332618875749878922555013423996674219136004213671314302080949370449553408", 10, MPFR_RNDD);
mpfr_set_str(upper, "82.71332618875749878922555013423996674219136004213671314302080949370449939489", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "264.0253534147796327883786271689772324459114472135435628818974753143995487031", 10, MPFR_RNDD);
mpfr_set_str(upper, "264.0253534147796327883786271689772324459114472135435628818974753143995589329", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_12.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_12.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_2.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_8.get(), lower, upper);
mpfr_set_str(lower, "-0.8178228898296896041556837454943766332826573662998358503290174136361240486582", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8178228898296896041556837454943766332826573662998358503290174136361240453070", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_22.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_20.get(), lower, upper);
mpfr_set_str(lower, "-3914.901624036085540987071145552382856715268211584185402095597524885841981277", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3914.901624036085540987071145552382856715268211584185402095597524885841934290", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_2.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_0.get(), lower, upper);
mpfr_set_str(lower, "1793.701843018767486511973545673784264428319357784790418304368922577525839502", 10, MPFR_RNDD);
mpfr_set_str(upper, "1793.701843018767486511973545673784264428319357784790418304368922577525894645", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_2.get(), lower, upper);
mpfr_set_str(lower, "0.05817824145883962150815344265241751584402755910877318080591746083898392794984", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.05817824145883962150815344265241751584402755910877318080591746083898392805258", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_0.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_0.get(), lower, upper);
mpfr_set_str(lower, "65.73051915730736351082419147994150300867645770023817859081178079945113030773", 10, MPFR_RNDD);
mpfr_set_str(upper, "65.73051915730736351082419147994150300867645770023817859081178079945113070955", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_16_4.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_4.get(), lower, upper);
mpfr_set_str(lower, "391.4722781544590891805849448445558240778899089881925409276189421324145976746", 10, MPFR_RNDD);
mpfr_set_str(upper, "391.4722781544590891805849448445558240778899089881925409276189421324146611230", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_10.get(), lower, upper);
mpfr_set_str(lower, "-0.8446864339063164780220392119755549249258032268216834458308330478352135280635", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8446864339063164780220392119755549249258032268216834458308330478352135279727", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_14.get(), lower, upper);
mpfr_set_str(lower, "1004.856689612460553686490622075723553713871242633450818761290448153584985132", 10, MPFR_RNDD);
mpfr_set_str(upper, "1004.856689612460553686490622075723553713871242633450818761290448153585002159", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_2.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_10.get(), lower, upper);
mpfr_set_str(lower, "248.3496355442444174476629355595411187355837440262554443758652144180918226026", 10, MPFR_RNDD);
mpfr_set_str(upper, "248.3496355442444174476629355595411187355837440262554443758652144180918233342", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_2.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_2_4.get(), lower, upper);
mpfr_set_str(lower, "-207.3612330323263244792888323032027612085257920603023845623744311186095706330", 10, MPFR_RNDD);
mpfr_set_str(upper, "-207.3612330323263244792888323032027612085257920603023845623744311186095552046", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_0.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_2.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_2.get(), lower, upper);
mpfr_set_str(lower, "632.1591947863624617864352447936879259204827330036056837688112624502502524366", 10, MPFR_RNDD);
mpfr_set_str(upper, "632.1591947863624617864352447936879259204827330036056837688112624502502623448", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_8.get(), lower, upper);
mpfr_set_str(lower, "-37.37930004475599262177914555661295142093275525866630488160587389749493434930", 10, MPFR_RNDD);
mpfr_set_str(upper, "-37.37930004475599262177914555661295142093275525866630488160587389749493434868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_6.get(), lower, upper);
mpfr_set_str(lower, "30.28666445891098883919472690369672954217595862942593967010229183554380045669", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.28666445891098883919472690369672954217595862942593967010229183554381183842", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "3337.355958550931424523676448096677389683534653884284950930781131390047822542", 10, MPFR_RNDD);
mpfr_set_str(upper, "3337.355958550931424523676448096677389683534653884284950930781131390047845676", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_2.get(), lower, upper);
mpfr_set_str(lower, "-0.02966425142503815142211461923144379581420478712834368098801384960841616802950", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02966425142503815142211461923144379581420478712834368098801384960841616799604", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_22.get(), lower, upper);
mpfr_set_str(lower, "-415.0785019759933540651018868327851791119041664282239463934136382483501223298", 10, MPFR_RNDD);
mpfr_set_str(upper, "-415.0785019759933540651018868327851791119041664282239463934136382483501221633", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_6_4.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_4_6.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_0.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_16.get(), lower, upper);
mpfr_set_str(lower, "79.91133346132879260016668018073762863974910815082683333664144397242203824306", 10, MPFR_RNDD);
mpfr_set_str(upper, "79.91133346132879260016668018073762863974910815082683333664144397242203825684", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_4.get(), lower, upper);
mpfr_set_str(lower, "-229.7135607191094170711040228395253765895392316641276574376292571477057362545", 10, MPFR_RNDD);
mpfr_set_str(upper, "-229.7135607191094170711040228395253765895392316641276574376292571477056673312", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_18_4.get(), lower, upper);
mpfr_set_str(lower, "-6.224048420226397278331631126818791778859963566159881364559669184204740563012", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.224048420226397278331631126818791778859963566159881364559669184204740562588", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_16_6.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_2.get(), lower, upper);
mpfr_set_str(lower, "267.6189221907229047077760569877881628258660900514667450506594071086383415240", 10, MPFR_RNDD);
mpfr_set_str(upper, "267.6189221907229047077760569877881628258660900514667450506594071086383467783", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_10.get(), lower, upper);
mpfr_set_str(lower, "725.1817865481068759574211768420333338490427509643101638862510959822947031292", 10, MPFR_RNDD);
mpfr_set_str(upper, "725.1817865481068759574211768420333338490427509643101638862510959822947031476", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_6_12.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_24.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_2_6.get(), lower, upper);
mpfr_set_str(lower, "-388.6772819818848026609917348630345291008264879956909881293349289656879477754", 10, MPFR_RNDD);
mpfr_set_str(upper, "-388.6772819818848026609917348630345291008264879956909881293349289656879476116", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_4.get(), lower, upper);
mpfr_set_str(lower, "-266.4683768898894766639448424407887282097289566173431245430768198417358205515", 10, MPFR_RNDD);
mpfr_set_str(upper, "-266.4683768898894766639448424407887282097289566173431245430768198417357951193", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_4_0.get(), lower, upper);
mpfr_set_str(lower, "-0.1978162934114506178702716812625492306148636618696727422099470857690200625088", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.1978162934114506178702716812625492306148636618696727422099470857690200624714", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_20.get(), lower, upper);
mpfr_set_str(lower, "8.069794585133187617444627203533106568436180979502259394637414586719754631088", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.069794585133187617444627203533106568436180979502259394637414586719754637185", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_2.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_6.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_0_2.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_8.get(), lower, upper);
mpfr_set_str(lower, "-118.3026264152396383385330271820059403707426903490600794545829990310591669343", 10, MPFR_RNDD);
mpfr_set_str(upper, "-118.3026264152396383385330271820059403707426903490600794545829990310591669332", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_10_10.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_4.get(), lower, upper);
mpfr_set_str(lower, "-327.3415866360050957841670799538695922938663342528559421443078648101191894671", 10, MPFR_RNDD);
mpfr_set_str(upper, "-327.3415866360050957841670799538695922938663342528559421443078648101191866009", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_10_0.get(), lower, upper);
mpfr_set_str(lower, "112.8293214244548565518159597550592121334491251102809762631379254318910413665", 10, MPFR_RNDD);
mpfr_set_str(upper, "112.8293214244548565518159597550592121334491251102809762631379254318910549815", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_10.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_8.get(), lower, upper);
mpfr_set_str(lower, "215.0390908093311001230320978747461067033155340438909260016691281336324534908", 10, MPFR_RNDD);
mpfr_set_str(upper, "215.0390908093311001230320978747461067033155340438909260016691281336324540398", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_12.get(), lower, upper);
mpfr_set_str(lower, "-7969.687557650141189817125487213545779625856704603838379086619850409336370751", 10, MPFR_RNDD);
mpfr_set_str(upper, "-7969.687557650141189817125487213545779625856704603838379086619850409336370434", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_8.get(), lower, upper);
mpfr_set_str(lower, "-83.62162647715230963917559410897307719247746598395150500916719050666848542576", 10, MPFR_RNDD);
mpfr_set_str(upper, "-83.62162647715230963917559410897307719247746598395150500916719050666848533282", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_6_2.get(), lower, upper);
mpfr_set_str(lower, "-4.457074085954031408709996565717307134747768792315177728881986430129641160024", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.457074085954031408709996565717307134747768792315177728881986430129641129229", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_2_0.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_4.get(), lower, upper);
mpfr_set_str(lower, "303.5114700493708732085541115613427985771363893851602370373258763487512241361", 10, MPFR_RNDD);
mpfr_set_str(upper, "303.5114700493708732085541115613427985771363893851602370373258763487512357132", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_2.get(), lower, upper);
mpfr_set_str(lower, "7499.827311152335070166210887669137064131100758347814750883185769892416446126", 10, MPFR_RNDD);
mpfr_set_str(upper, "7499.827311152335070166210887669137064131100758347814750883185769892416478736", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_4.get(), lower, upper);
mpfr_set_str(lower, "134.3744471785411415491223753802169119674370389035077352167195718847224435354", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3744471785411415491223753802169119674370389035077352167195718847224440522", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_10_0.get(), lower, upper);
mpfr_set_str(lower, "-0.5639116189445538378163650401292311245050999350704179974870009640337721296072", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5639116189445538378163650401292311245050999350704179974870009640337721294803", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_20_4.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_2_8.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_14_4.get(), lower, upper);
mpfr_set_str(lower, "-4.246193350150948055072192402297289210151079420977050534701088257418698385654", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.246193350150948055072192402297289210151079420977050534701088257418698385373", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_4.get(), lower, upper);
mpfr_set_str(lower, "408.5094215962291997668516415616257198083365481834172269704558803871688885529", 10, MPFR_RNDD);
mpfr_set_str(upper, "408.5094215962291997668516415616257198083365481834172269704558803871688982018", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_10.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_10_8.get(), lower, upper);
mpfr_set_str(lower, "-0.2408939468676526875892166002679478398378594213575221098353813470443395260418", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.2408939468676526875892166002679478398378594213575221098353813470443395259707", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_22.get(), lower, upper);
mpfr_set_str(lower, "-208.5018987583738051745065118517130208830778634282070930613458552809138385506", 10, MPFR_RNDD);
mpfr_set_str(upper, "-208.5018987583738051745065118517130208830778634282070930613458552809138385491", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_8_8.get(), lower, upper);
mpfr_set_str(lower, "100.6985889706026785039005898415280476866842502234601463319968887357813987711", 10, MPFR_RNDD);
mpfr_set_str(upper, "100.6985889706026785039005898415280476866842502234601463319968887357814024860", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_0_0.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_18.get(), lower, upper);
mpfr_set_str(lower, "13.01228763964465088194238019486127601040021027155343775433322339882739765779", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.01228763964465088194238019486127601040021027155343775433322339882739766561", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_12_10.get(), lower, upper);
mpfr_set_str(lower, "0.06883822163373724424622493522215392119200670917643407125643228265935547065438", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.06883822163373724424622493522215392119200670917643407125643228265935547079100", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_6_18.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_8.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_2_4.get(), lower, upper);
mpfr_set_str(lower, "30.68577548305124268106218145067239753201751363501069555013797535851647243197", 10, MPFR_RNDD);
mpfr_set_str(upper, "30.68577548305124268106218145067239753201751363501069555013797535851647278249", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_2.get(), lower, upper);
mpfr_set_str(lower, "18642.74223615584046590157226587486868955528587980126541584892785261107710004", 10, MPFR_RNDD);
mpfr_set_str(upper, "18642.74223615584046590157226587486868955528587980126541584892785261107710170", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_8_6.get(), lower, upper);
mpfr_set_str(lower, "-91.08481188720150015815176870543787765621469673421504811305810119102222060791", 10, MPFR_RNDD);
mpfr_set_str(upper, "-91.08481188720150015815176870543787765621469673421504811305810119102222050779", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_16.get(), lower, upper);
mpfr_set_str(lower, "-8725.874939353031084356718516717654426552278619392228074450793394909356602595", 10, MPFR_RNDD);
mpfr_set_str(upper, "-8725.874939353031084356718516717654426552278619392228074450793394909356582303", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_6.get(), lower, upper);
mpfr_set_str(lower, "1349.596524263415475193235288661648971491903547903594560486473401062338633852", 10, MPFR_RNDD);
mpfr_set_str(upper, "1349.596524263415475193235288661648971491903547903594560486473401062338660938", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_4.get(), lower, upper);
mpfr_set_str(lower, "-35.73735706368798287620252898307281418235612907361912545933263849018692169468", 10, MPFR_RNDD);
mpfr_set_str(upper, "-35.73735706368798287620252898307281418235612907361912545933263849018692165178", 10, MPFR_RNDU);
mpfi_interv_fr(c_16_6_0.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_10_4.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_14_0.get(), lower, upper);
mpfr_set_str(lower, "362.8548825742108018753575478005301986829952854605170564063432693057200255720", 10, MPFR_RNDD);
mpfr_set_str(upper, "362.8548825742108018753575478005301986829952854605170564063432693057200262602", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_10_8.get(), lower, upper);
mpfr_set_str(lower, "49.23752121800043298468230388036913375833205944313644594952144107264519026997", 10, MPFR_RNDD);
mpfr_set_str(upper, "49.23752121800043298468230388036913375833205944313644594952144107264519027900", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_14.get(), lower, upper);
mpfr_set_str(lower, "-2.381190213553677242791828838503171088714354501918273966731606722971117962388", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.381190213553677242791828838503171088714354501918273966731606722971117961920", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_8_4.get(), lower, upper);
mpfr_set_str(lower, "11.23117403662001943743260785685080833836732198754630149616104221574150713674", 10, MPFR_RNDD);
mpfr_set_str(upper, "11.23117403662001943743260785685080833836732198754630149616104221574150714275", 10, MPFR_RNDU);
mpfi_interv_fr(c_18_4_2.get(), lower, upper);
mpfr_set_str(lower, "-140.5159877360418847317235377459974691121756930787704643969642265586453987085", 10, MPFR_RNDD);
mpfr_set_str(upper, "-140.5159877360418847317235377459974691121756930787704643969642265586453985289", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_10.get(), lower, upper);
mpfr_set_str(lower, "-31.77160515159292615677814975532870551380091304034939037854420378785803013636", 10, MPFR_RNDD);
mpfr_set_str(upper, "-31.77160515159292615677814975532870551380091304034939037854420378785802956561", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_18_0.get(), lower, upper);
mpfr_set_str(lower, "-189.9086116408615436183785005997442954078631643707259355156451627929005332393", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.9086116408615436183785005997442954078631643707259355156451627929005307814", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_4_0.get(), lower, upper);
mpfr_set_str(lower, "-1732.440697562210183884756213358532791462153690246868237553285802684406283917", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1732.440697562210183884756213358532791462153690246868237553285802684406243605", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_6.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_6_4.get(), lower, upper);
mpfr_set_str(lower, "149.4421458102760631285872990169965538983789116719643590080901954539504805010", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.4421458102760631285872990169965538983789116719643590080901954539504809336", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_14_6.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_0_2.get(), lower, upper);
mpfr_set_str(lower, "-456.5189443328853669361086778482620251562499960590505488667119315186015303271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-456.5189443328853669361086778482620251562499960590505488667119315186015259970", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_12.get(), lower, upper);
mpfr_set_str(lower, "339.8647612949919856083467076468794248174468173505170119576814545174189807899", 10, MPFR_RNDD);
mpfr_set_str(upper, "339.8647612949919856083467076468794248174468173505170119576814545174189816177", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_14.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_18.get(), lower, upper);
mpfr_set_str(lower, "-6929.935015477939544371152698427512775279552257436659226929225271737514306625", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6929.935015477939544371152698427512775279552257436659226929225271737514301893", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_6_8.get(), lower, upper);
mpfr_set_str(lower, "82.71332618875749878922555013423996674219136004213671314302080949370449553408", 10, MPFR_RNDD);
mpfr_set_str(upper, "82.71332618875749878922555013423996674219136004213671314302080949370449939489", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "8.859836963084574490279200843065110377632105254527687186877046094686989237955", 10, MPFR_RNDD);
mpfr_set_str(upper, "8.859836963084574490279200843065110377632105254527687186877046094686989241662", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_12_12.get(), lower, upper);
mpfr_set_str(lower, "-207.3612330323263244792888323032027612085257920603023845623744311186095706330", 10, MPFR_RNDD);
mpfr_set_str(upper, "-207.3612330323263244792888323032027612085257920603023845623744311186095552046", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_0_0.get(), lower, upper);
mpfr_set_str(lower, "-105.3482739563881518422857354150769925520886607665831528038235815292460895876", 10, MPFR_RNDD);
mpfr_set_str(upper, "-105.3482739563881518422857354150769925520886607665831528038235815292460895868", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_12_8.get(), lower, upper);
mpfr_set_str(lower, "0.3566690080773175809292488632776560035724859284196180709414415463164227835807", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.3566690080773175809292488632776560035724859284196180709414415463164227848244", 10, MPFR_RNDU);
mpfi_interv_fr(c_22_2_0.get(), lower, upper);
mpfr_set_str(lower, "-57.83932623448683395046570412411416853870845111715240013497370774658294547271", 10, MPFR_RNDD);
mpfr_set_str(upper, "-57.83932623448683395046570412411416853870845111715240013497370774658294541036", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_10.get(), lower, upper);
mpfr_set_str(lower, "10.29624829766900640945978301303432989722613090599757369699264200485889052266", 10, MPFR_RNDD);
mpfr_set_str(upper, "10.29624829766900640945978301303432989722613090599757369699264200485889052681", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_16.get(), lower, upper);
mpfr_set_str(lower, "-0.01223284596911795079586837442569097068527045096705713813514455621087186868737", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.01223284596911795079586837442569097068527045096705713813514455621087186866524", 10, MPFR_RNDU);
mpfi_interv_fr(c_24_2_0.get(), lower, upper);
mpfr_set_str(lower, "13.99675540007224520714550153516307092769402809709138916740106042277423540591", 10, MPFR_RNDD);
mpfr_set_str(upper, "13.99675540007224520714550153516307092769402809709138916740106042277423541053", 10, MPFR_RNDU);
mpfi_interv_fr(c_14_10_0.get(), lower, upper);
mpfr_set_str(lower, "-2261.250829031377447192543222111778807758495946848236448444072958939369943916", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2261.250829031377447192543222111778807758495946848236448444072958939369917704", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_8_4.get(), lower, upper);
mpfr_set_str(lower, "0.9748638308160007157257978694992445391212938614191490255445234843156564409720", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.9748638308160007157257978694992445391212938614191490255445234843156564428512", 10, MPFR_RNDU);
mpfi_interv_fr(c_20_4_0.get(), lower, upper);
mpfr_set_str(lower, "-11.55045287162995347207167849705202181856738632479969114001548174755396659699", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.55045287162995347207167849705202181856738632479969114001548174755396655841", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_18_0.get(), lower, upper);
mpfr_set_str(lower, "3337.355958550931424523676448096677389683534653884284950930781131390047822542", 10, MPFR_RNDD);
mpfr_set_str(upper, "3337.355958550931424523676448096677389683534653884284950930781131390047845676", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_4.get(), lower, upper);
mpfr_set_str(lower, "134.3744471785411415491223753802169119674370389035077352167195718847224435354", 10, MPFR_RNDD);
mpfr_set_str(upper, "134.3744471785411415491223753802169119674370389035077352167195718847224440522", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_10_10.get(), lower, upper);
mpfr_set_str(lower, "-197.8727681488283054067601999486933106613575682179169872872207545972030330407", 10, MPFR_RNDD);
mpfr_set_str(upper, "-197.8727681488283054067601999486933106613575682179169872872207545972030329397", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_12.get(), lower, upper);
mpfr_set_str(lower, "-423.9361479309570800076901663429317021616942646337945491095373065378605267555", 10, MPFR_RNDD);
mpfr_set_str(upper, "-423.9361479309570800076901663429317021616942646337945491095373065378604529743", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_8_2.get(), lower, upper);
mpfr_set_str(lower, "-73.46360462430067451505735899800986376421597946904383634978483395950220814022", 10, MPFR_RNDD);
mpfr_set_str(upper, "-73.46360462430067451505735899800986376421597946904383634978483395950220807252", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_14_0.get(), lower, upper);
mpfr_set_str(lower, "832.9721611236763202451700800069315279308223343367596280809563972002652364213", 10, MPFR_RNDD);
mpfr_set_str(upper, "832.9721611236763202451700800069315279308223343367596280809563972002652766533", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_8_0.get(), lower, upper);
mpfr_set_str(lower, "-430.1434308359009956930902766240311880589631759532720994096692361831075007767", 10, MPFR_RNDD);
mpfr_set_str(upper, "-430.1434308359009956930902766240311880589631759532720994096692361831074665237", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_12.get(), lower, upper);
mpfr_set_str(lower, "2256.275635222452556175071033800160767500826148409335582217054314288871367531", 10, MPFR_RNDD);
mpfr_set_str(upper, "2256.275635222452556175071033800160767500826148409335582217054314288871367573", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_8_8.get(), lower, upper);
mpfr_set_str(lower, "20.53761720790416310667256391876876775647589536330169862758607861755355023871", 10, MPFR_RNDD);
mpfr_set_str(upper, "20.53761720790416310667256391876876775647589536330169862758607861755355023928", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_4_10.get(), lower, upper);
mpfr_set_str(lower, "-125.0283095981087708001951573356232401714387956371867530755638628241775908336", 10, MPFR_RNDD);
mpfr_set_str(upper, "-125.0283095981087708001951573356232401714387956371867530755638628241775883068", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_16_0.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {
mpfi_set_d(ret[0].get(), 0);
mpfi_set_d(powers[0][0].get(), 1);
mpfi_mul(powers[0][1].get(), powers[0][0].get(), x[0].get());
mpfi_mul(powers[0][2].get(), powers[0][1].get(), x[0].get());
mpfi_mul(powers[0][3].get(), powers[0][2].get(), x[0].get());
mpfi_mul(powers[0][4].get(), powers[0][3].get(), x[0].get());
mpfi_mul(powers[0][5].get(), powers[0][4].get(), x[0].get());
mpfi_mul(powers[0][6].get(), powers[0][5].get(), x[0].get());
mpfi_mul(powers[0][7].get(), powers[0][6].get(), x[0].get());
mpfi_mul(powers[0][8].get(), powers[0][7].get(), x[0].get());
mpfi_mul(powers[0][9].get(), powers[0][8].get(), x[0].get());
mpfi_mul(powers[0][10].get(), powers[0][9].get(), x[0].get());
mpfi_mul(powers[0][11].get(), powers[0][10].get(), x[0].get());
mpfi_mul(powers[0][12].get(), powers[0][11].get(), x[0].get());
mpfi_mul(powers[0][13].get(), powers[0][12].get(), x[0].get());
mpfi_mul(powers[0][14].get(), powers[0][13].get(), x[0].get());
mpfi_mul(powers[0][15].get(), powers[0][14].get(), x[0].get());
mpfi_mul(powers[0][16].get(), powers[0][15].get(), x[0].get());
mpfi_mul(powers[0][17].get(), powers[0][16].get(), x[0].get());
mpfi_mul(powers[0][18].get(), powers[0][17].get(), x[0].get());
mpfi_mul(powers[0][19].get(), powers[0][18].get(), x[0].get());
mpfi_mul(powers[0][20].get(), powers[0][19].get(), x[0].get());
mpfi_mul(powers[0][21].get(), powers[0][20].get(), x[0].get());
mpfi_mul(powers[0][22].get(), powers[0][21].get(), x[0].get());
mpfi_mul(powers[0][23].get(), powers[0][22].get(), x[0].get());
mpfi_mul(powers[0][24].get(), powers[0][23].get(), x[0].get());
mpfi_mul(powers[0][25].get(), powers[0][24].get(), x[0].get());
mpfi_mul(powers[0][26].get(), powers[0][25].get(), x[0].get());
mpfi_set_d(ret[1].get(), 0);
mpfi_set_d(powers[1][0].get(), 1);
mpfi_mul(powers[1][1].get(), powers[1][0].get(), x[1].get());
mpfi_mul(powers[1][2].get(), powers[1][1].get(), x[1].get());
mpfi_mul(powers[1][3].get(), powers[1][2].get(), x[1].get());
mpfi_mul(powers[1][4].get(), powers[1][3].get(), x[1].get());
mpfi_mul(powers[1][5].get(), powers[1][4].get(), x[1].get());
mpfi_mul(powers[1][6].get(), powers[1][5].get(), x[1].get());
mpfi_mul(powers[1][7].get(), powers[1][6].get(), x[1].get());
mpfi_mul(powers[1][8].get(), powers[1][7].get(), x[1].get());
mpfi_mul(powers[1][9].get(), powers[1][8].get(), x[1].get());
mpfi_mul(powers[1][10].get(), powers[1][9].get(), x[1].get());
mpfi_mul(powers[1][11].get(), powers[1][10].get(), x[1].get());
mpfi_mul(powers[1][12].get(), powers[1][11].get(), x[1].get());
mpfi_mul(powers[1][13].get(), powers[1][12].get(), x[1].get());
mpfi_mul(powers[1][14].get(), powers[1][13].get(), x[1].get());
mpfi_mul(powers[1][15].get(), powers[1][14].get(), x[1].get());
mpfi_mul(powers[1][16].get(), powers[1][15].get(), x[1].get());
mpfi_mul(powers[1][17].get(), powers[1][16].get(), x[1].get());
mpfi_mul(powers[1][18].get(), powers[1][17].get(), x[1].get());
mpfi_mul(powers[1][19].get(), powers[1][18].get(), x[1].get());
mpfi_mul(powers[1][20].get(), powers[1][19].get(), x[1].get());
mpfi_mul(powers[1][21].get(), powers[1][20].get(), x[1].get());
mpfi_mul(powers[1][22].get(), powers[1][21].get(), x[1].get());
mpfi_mul(powers[1][23].get(), powers[1][22].get(), x[1].get());
mpfi_mul(powers[1][24].get(), powers[1][23].get(), x[1].get());
mpfi_mul(powers[1][25].get(), powers[1][24].get(), x[1].get());
mpfi_mul(powers[1][26].get(), powers[1][25].get(), x[1].get());
mpfi_set_d(ret[2].get(), 0);
mpfi_set_d(powers[2][0].get(), 1);
mpfi_mul(powers[2][1].get(), powers[2][0].get(), x[2].get());
mpfi_mul(powers[2][2].get(), powers[2][1].get(), x[2].get());
mpfi_mul(powers[2][3].get(), powers[2][2].get(), x[2].get());
mpfi_mul(powers[2][4].get(), powers[2][3].get(), x[2].get());
mpfi_mul(powers[2][5].get(), powers[2][4].get(), x[2].get());
mpfi_mul(powers[2][6].get(), powers[2][5].get(), x[2].get());
mpfi_mul(powers[2][7].get(), powers[2][6].get(), x[2].get());
mpfi_mul(powers[2][8].get(), powers[2][7].get(), x[2].get());
mpfi_mul(powers[2][9].get(), powers[2][8].get(), x[2].get());
mpfi_mul(powers[2][10].get(), powers[2][9].get(), x[2].get());
mpfi_mul(powers[2][11].get(), powers[2][10].get(), x[2].get());
mpfi_mul(powers[2][12].get(), powers[2][11].get(), x[2].get());
mpfi_mul(powers[2][13].get(), powers[2][12].get(), x[2].get());
mpfi_mul(powers[2][14].get(), powers[2][13].get(), x[2].get());
mpfi_mul(powers[2][15].get(), powers[2][14].get(), x[2].get());
mpfi_mul(powers[2][16].get(), powers[2][15].get(), x[2].get());
mpfi_mul(powers[2][17].get(), powers[2][16].get(), x[2].get());
mpfi_mul(powers[2][18].get(), powers[2][17].get(), x[2].get());
mpfi_mul(powers[2][19].get(), powers[2][18].get(), x[2].get());
mpfi_mul(powers[2][20].get(), powers[2][19].get(), x[2].get());
mpfi_mul(powers[2][21].get(), powers[2][20].get(), x[2].get());
mpfi_mul(powers[2][22].get(), powers[2][21].get(), x[2].get());
mpfi_mul(powers[2][23].get(), powers[2][22].get(), x[2].get());
mpfi_mul(powers[2][24].get(), powers[2][23].get(), x[2].get());
mpfi_mul(powers[2][25].get(), powers[2][24].get(), x[2].get());
mpfi_mul(powers[2][26].get(), powers[2][25].get(), x[2].get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_26.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][25].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_26_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_26_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][25].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 26);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_22_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_24_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_16_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_12_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_20_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_20_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_22_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_12_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_16_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_18_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_16_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_6_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][24].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_24.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][23].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][20].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_20.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][19].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_6_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_20_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_2_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_14_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][22].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_22.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][21].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_10_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_12_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_6_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_8_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_16_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_10_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_10_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_18_4_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_6_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][6].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_14_6.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][5].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][14].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_14.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][13].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][18].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_18.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][17].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_6_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_12_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_14_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][5].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 6);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_6_12_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][6].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][21].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 22);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_22_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][22].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][16].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_16.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][15].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][23].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 24);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_24_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][24].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_14_10_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_8_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][19].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 20);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_20_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][20].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][18].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_18_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][17].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 18);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][4].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_4.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][3].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][9].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_10_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][10].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][2].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_0_8_2.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][1].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][14].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_14_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][13].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 14);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_4_8_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][12].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_12.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][0].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][11].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][7].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][8].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_8_8_8.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][8].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][7].get());
mpfi_mul_si(tmp.get(), tmp.get(), 8);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][11].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 12);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][3].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][10].get());
mpfi_mul_si(tmp.get(), tmp.get(), 4);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
mpfi_set(tmp.get(), c_12_4_10.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][12].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][4].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][9].get());
mpfi_mul_si(tmp.get(), tmp.get(), 10);
mpfi_add(ret[2].get(), ret[2].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][1].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][16].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 2);
mpfi_add(ret[0].get(), ret[0].get(), tmp.get());
mpfi_set(tmp.get(), c_2_16_0.get());
mpfi_mul(tmp.get(), tmp.get(), powers[0][2].get());
mpfi_mul(tmp.get(), tmp.get(), powers[1][15].get());
mpfi_mul(tmp.get(), tmp.get(), powers[2][0].get());
mpfi_mul_si(tmp.get(), tmp.get(), 16);
mpfi_add(ret[1].get(), ret[1].get(), tmp.get());
return ret;
}};


==> anc/ttetra.h <==
/*
  ttetra.h
*/

#ifndef __TTETRA_H__
#define __TTETRA_H__

#include <eval.h>
#include <mpfi_w.h>

//
// Truncated tetrahedron
//
class TruncatedTetraMPFIFunction : public checker::FunctionEvaluator<checker::mpfi_class> {
  class __TruncatedTetraMPFIFunction *func;

public:
  // Constructor.
  TruncatedTetraMPFIFunction();

  // Copy constructor.
  TruncatedTetraMPFIFunction(const TruncatedTetraMPFIFunction&) = delete;
  
  // Destructor.
  ~TruncatedTetraMPFIFunction();

  // Assignment.
  TruncatedTetraMPFIFunction& operator=(const TruncatedTetraMPFIFunction&) = delete;

  // Evaluation operator.
  const checker::mpfi_class& operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::FunctionEvaluator<checker::mpfi_class> *clone() const;
};


class TruncatedTetraDoubleFunction : public checker::FunctionEvaluator<double> {
  mutable double ret_val;
  
public:
  // Evaluation operator.
  const double& operator()(const std::vector<double>& x) const;

  // Clone method.
  checker::FunctionEvaluator<double> *clone() const;
};


class TruncatedTetraGradient : public checker::GradientEvaluator<checker::mpfi_class> {
  class __TruncatedTetraGradient *grad;

public:
  // Constructor.
  TruncatedTetraGradient();

  // Copy constructor.
  TruncatedTetraGradient(const TruncatedTetraGradient&) = delete;

  // Destructor.
  ~TruncatedTetraGradient();

  // Assignment.
  TruncatedTetraGradient& operator=(const TruncatedTetraGradient&) = delete;

  // Evaluation operator.
  const std::vector<checker::mpfi_class>&
  operator()(const std::vector<checker::mpfi_class>& x) const;

  // Clone method.
  checker::GradientEvaluator<checker::mpfi_class> *clone() const;
};

#endif

// Local variables:
// mode: c++
// End:


==> anc/ttetra_double.func.cpp <==
double __TruncatedTetraDoubleFunction(const double& x, const double& y, const double& z) {
static const double c_0_0_0 = 2.809435180957768206496977307578955583219676495073337296169912692016947326458151;
static const double c_0_0_1 = -85.8973110965827625830401029289293635192733188279479132118310144969768555770775;
static const double c_0_0_2 = -486.5338342199165253488471072042836205319302858815881511153028355231224726259718;
static const double c_0_0_3 = -593.707136552716674131027386035873501877282939218368304219447018678512722003411;
static const double c_0_0_4 = -4.230238917738142054760203386464500057669267934973371560620213532516006740986671;
static const double c_0_1_0 = -11.06999863546776055541804816342325382891972139164241690140811291130844268320913;
static const double c_0_1_1 = -204.7215588667160040749805076585675643934092055493973983103716121095278605080773;
static const double c_0_1_2 = -384.0182265914760006828077708502657015667932337306048608895795462661901125542674;
static const double c_0_1_3 = -59.16901447573878015977341610825932278439961037527596491273103693994322998442606;
static const double c_0_2_0 = 129.7271931447676770596997598312724027896379639274078799547284252133213079042742;
static const double c_0_2_1 = -331.0732442675994859601433778681953012770441876280307890027589474761099352986047;
static const double c_0_2_2 = -9.314205656073418929419969706430779057514453035812316733111416233117654949192645;
static const double c_0_2_3 = -0.07685880453542862998062291080851455879160004266102488430102755954728808005371539;
static const double c_0_3_0 = -89.83731744098103495894139018155647630781930890757715347934893968199356509733689;
static const double c_0_3_1 = 18.50589990570067368044320247661522146076623045503617866411060718700078237474241;
static const double c_0_3_2 = 0.6164189874887196763825501576864336115807887480099497472703178336687184761514431;
static const double c_0_4_0 = -3.90216898337956634873861421445240941157948420372136411368522018257675504566345;
static const double c_0_4_1 = 6.068134966731605920086876010390762946592795415356730144323286582673886669660612;
static const double c_0_5_0 = 2.495227799531772467158146111969101490984073959876775433500362230317926989560215;
static const double c_0_5_1 = 0.07322897857153152722251971494345880430936089943386690049948054485495950544806284;
static const double c_0_6_0 = -0.08661403614174679199002766725854391036821265730245939913090408354846547419367;
static const double c_1_0_0 = -9.321449692610871008642010059965352773824976381268317870985185661394682699422092;
static const double c_1_0_1 = 206.9233950002642825936354953804971273988685294073909703667802695645691080109693;
static const double c_1_0_2 = 524.8994688420961712515486301877349469552718598664080843941624018205639221539679;
static const double c_1_0_3 = 595.6238863798104091142426134696518253419735003309573504127369746204524686317159;
static const double c_1_0_4 = 0.8547784321057513060061100378662264479134211876789165707032539485178441600320828;
static const double c_1_1_0 = 207.1221648207733137220260268919307134719027525600774857975839269340864568634704;
static const double c_1_1_1 = 1716.823349658884638894371189197398506587428777529620956237571332919210955130473;
static const double c_1_1_2 = 2682.908452934542365083254635246660280963059631889869822306326158773095297548523;
static const double c_1_1_3 = 43.68771671421125856421550502308972732993973628565949655246196447124774196730331;
static const double c_1_2_0 = -95.21767604114750119183069564398979539107795534243462188764762403804653227848306;
static const double c_1_2_1 = 1602.04203840207232142981762413122330213721114281711115909939797217492888818491;
static const double c_1_2_2 = 228.3768541990056146029050485413992429197820815108354447063605721979276743199909;
static const double c_1_3_0 = 617.907177399953098749441768842093278711221843705622444732990762398357938576735;
static const double c_1_3_1 = 14.30968580251270830691190694868722716619143879588514281531101581422319795688356;
static const double c_1_3_2 = -0.02287044110038307292356671872542199033841209030427977191702323443635017592216619;
static const double c_1_4_0 = -13.87422196872487047724842598676095948595255767442942783792507107314703615412735;
static const double c_1_4_1 = -3.842103311449195465606968342755224261271598844641225263693383835678346232925262;
static const double c_1_5_0 = -10.15221049497007302030275243880170327381137618847081129121953261128262471597038;
static const double c_1_6_0 = -0.09326711818467392167205709743897107321393465531700178065000634170007549020266783;
static const double c_2_0_0 = 41.35666309437874939461277506711998337109568002106835657151040474685224873525487;
static const double c_2_0_1 = -186.8290693253690554468157145714365871322450360430334900455066874630379523384108;
static const double c_2_0_2 = 234.9655704336851817860861326978390763897002943061427162799931474428347940546407;
static const double c_2_0_3 = -190.1474131931721195516491284989862172530112191632574943167925041365587836929819;
static const double c_2_1_0 = -578.5358413015855911880024550492345289291397068933636748883740150593278854373955;
static const double c_2_1_1 = -1418.445453334750670590502757310978616120763906459051028294721363282541206087558;
static const double c_2_1_2 = -2453.680170535172750050859934355436308446315369870257042423439704395632949493698;
static const double c_2_1_3 = -6.250320511605237271955525191650601164345458184073632248897977378887944641502846;
static const double c_2_2_0 = -778.107115635622472104126520039228456036122554405414942102156785586669215150919;
static const double c_2_2_1 = -4412.85501957305110420436293621991807641168281856114701767486251870566326449992;
static const double c_2_2_2 = -126.1228581806633879777590822653287503609177291464650283428610614162807847066037;
static const double c_2_3_0 = -1582.517598695244924141943832360096638813210284044460691126158179245137226232539;
static const double c_2_3_1 = -302.2821859271589395198090661320112019767386437588562555391618967410478260368556;
static const double c_2_4_0 = -20.50856341483351052176218184463455803590555879927690491364090738294641366271826;
static const double c_2_4_1 = 0.4990673780171655282046925547815893144004674632390994757252206667587969060330163;
static const double c_2_5_0 = 4.844860467655681609940301646562960593513333201798500343001865159105236844980262;
static const double c_3_0_0 = -189.4259777759879987343492066453171267143160919152645395583844085238334572886375;
static const double c_3_0_1 = -283.9769848725203728541119150989230966318365080927834907450405041678930800386896;
static const double c_3_0_2 = -1107.785724784465125749372475370256641010657571753848991591953675405190419207518;
static const double c_3_0_3 = 18.14682155087550594985816242746951856038294817409902160020476292062500409361306;
static const double c_3_1_0 = 620.167025404843593067421258364205792071045531779491105580179819944135640137781;
static const double c_3_1_1 = -1337.471615043736092186373674486177892623053520097486434155407996398897352679913;
static const double c_3_1_2 = 706.4154802802026362069527895088252075601212873543096968751001812796456293276873;
static const double c_3_2_0 = 162.5136986872100079348836450991978012977268529606101715252869748902258429608631;
static const double c_3_2_1 = 3517.252862037058595275641327146857650812963224064089654625631363295956018321948;
static const double c_3_2_2 = 15.81123751189528448181803163158229461980175378466186217060348332374257943781659;
static const double c_3_3_0 = 2559.085381812462047544780180478799873732768738717726422033717402132615392452267;
static const double c_3_3_1 = 147.7245983040179274293826767430416499280563516458341607655151945533452786949612;
static const double c_3_4_0 = 149.5704387644050272039237168370140465920735406637442394385475423899624949216038;
static const double c_3_5_0 = -0.4703989969187333216706898809824177323039651094439059899089585364579245559427825;
static const double c_4_0_0 = 374.535636762841883908306779849595537295151172305917691725627430125725300417647;
static const double c_4_0_1 = 270.2084444510979413678544813496484963647754933002514375087866107092170595496475;
static const double c_4_0_2 = 866.8992617942214477329798498795458157237314074787669786072185925481566223533169;
static const double c_4_0_3 = 0.106735210069653095980443412854686958771436434679858972603640421257785555938631;
static const double c_4_1_0 = 45.02407354959598717988932859576723012493691344830480733356099321161049344353882;
static const double c_4_1_1 = 3560.540687890070565855590790877696509334759342568727206663043991345553014188276;
static const double c_4_1_2 = -51.79751330977376242589076738597090239908756509946066487531577525287396522498263;
static const double c_4_2_0 = 1970.660313205436358548366634623005363322876809973295947760883998865002535947968;
static const double c_4_2_1 = -899.9367785675249547476635873020778038394691202468635470773066989056559861973713;
static const double c_4_3_0 = -1722.758724100570786666575651718959433067466789957890485415052062709776015962097;
static const double c_4_3_1 = -17.38889574897247539944708496170384294050886345213253716750871509546284982272093;
static const double c_4_4_0 = -66.31861791646662078575002178147108024670131310956216385497836932427199248919551;
static const double c_5_0_0 = -363.1122818907204494248983633297372217438525665087532527742831534812289946982254;
static const double c_5_0_1 = 359.8292971233626895274606516293580647528235763322611064805643988914410551169233;
static const double c_5_0_2 = -257.8946627776408969727138395196220652156363242553643040707908257873305579758786;
static const double c_5_1_0 = 35.41738530106850158127273175458300042910768202362394928777047504811520351878405;
static const double c_5_1_1 = -2512.863430632783733612428464577647282609708966592096975981340875009589820530166;
static const double c_5_1_2 = -2.188140945680658808151765422921105235863942679831038225660742651763157084544583;
static const double c_5_2_0 = -3050.560287757934026269177965908127544474273091129510111946444340198213339589693;
static const double c_5_2_1 = 44.45379315188580840656683437536787763460415978825538162095643666265116539369149;
static const double c_5_3_0 = 376.9159428418132376595988997057884513736760873447293898675126074042171278033975;
static const double c_5_4_0 = 7.373345097269567646833968849031323251097770002478762256880966135358373957921505;
static const double c_6_0_0 = 150.4496366976660940562075377732190998264113517924221186325397866739632285483391;
static const double c_6_0_1 = -707.4847318375875615768387433762505314032151522905284232071706750353777497124358;
static const double c_6_0_2 = 29.3933528029301328811198418810621564289277390010031001777543366976267825088838;
static const double c_6_1_0 = -899.1563809520028733212678021027987270554045369076372353411087297114496271556859;
static const double c_6_1_1 = 700.3503655824088518132573754424846411108972737672516029268767521139790373547391;
static const double c_6_2_0 = 1867.995455877426513650086698441628687932195614487674109109688262327323449147851;
static const double c_6_2_1 = 5.303010602317657126750775802794771584158292568831621452694766068411688468121711;
static const double c_6_3_0 = -5.28834235262432419547312497838290929057702024559920702546622217575785760469981;
static const double c_7_0_0 = -68.78871011140188881364395435728636756882142982973665471389134522643838817903042;
static const double c_7_0_1 = 444.9031769615138966511342686958827880561256648395985036043292767875451940819548;
static const double c_7_0_2 = -0.86965475967239887429486234985263866237335994962378847249274882978458660984029;
static const double c_7_1_0 = 1183.900123633949320891884124876370603230539100055631219542504865151895617526583;
static const double c_7_1_1 = -74.06383830349972380776698431532592159213593500268193519330014802613205193334957;
static const double c_7_2_0 = -476.7409933816080059188358108173420373260854253529579179017782069726104840959921;
static const double c_7_3_0 = -3.784459709769150454727832926439952800044078452009850565681076838318948789013308;
static const double c_8_0_0 = 140.267360071885583893301240773893610554113485778559802337097043165825200982808;
static const double c_8_0_1 = -122.0625052106688679036999846849403044704385124234143762522372046052997527944265;
static const double c_8_1_0 = -660.8419697627291179192661448410172507403471375087887533430706233358035509931026;
static const double c_8_1_1 = 1.776001462896770647195093143420796740394289887849985621124721099225859934171478;
static const double c_8_2_0 = 45.00086297972949704015476003728847372440933276981057303232431128029455577440737;
static const double c_9_0_0 = -150.4450288538385368047031508142839395726298260995079631104439292819136027719287;
static const double c_9_0_1 = 14.32788486083516146437396549157576700653425508011704242310156363416663722996312;
static const double c_9_1_0 = 169.0663652083520891810646132187164164321063621453727951805011776299787715195831;
static const double c_9_2_0 = -0.6559942532246819065927635454850234316214015734655546337435189676884546272380504;
static const double c_10_0_0 = 76.95668715855574692704225294449793699096148817990218871135258494972295089345487;
static const double c_10_0_1 = -0.5454665764113787900631450837334749624327201154236746656056923341082018705477265;
static const double c_10_1_0 = -18.58167572363052083986036519049891353790296527803512733550732967918095546388692;
static const double c_11_0_0 = -19.19564070426611439749741750807248942894185380343906362753323031229150046917768;
static const double c_11_1_0 = 0.6349332027153980647078508160710073667634875272920557326993963299029860903941925;
static const double c_12_0_0 = 2.193670473816570944371100972964598354526990183242729769088571574348288814809432;
static const double c_13_0_0 = -0.08778360127686873241674882842396778334843932381364751126035382258082969007106967;
double s1 = x * x + y * y + z * z;
double s2 = x * x * x * x + y * y * y * y + z * z * z * z;
double s3 = x * x * x * x * x * x + y * y * y * y * y * y + z * z * z * z * z * z;
double x_pow[14], y_pow[7], z_pow[5];
x_pow[0] = 1;
x_pow[1] = x_pow[0] * s1;
x_pow[2] = x_pow[1] * s1;
x_pow[3] = x_pow[2] * s1;
x_pow[4] = x_pow[3] * s1;
x_pow[5] = x_pow[4] * s1;
x_pow[6] = x_pow[5] * s1;
x_pow[7] = x_pow[6] * s1;
x_pow[8] = x_pow[7] * s1;
x_pow[9] = x_pow[8] * s1;
x_pow[10] = x_pow[9] * s1;
x_pow[11] = x_pow[10] * s1;
x_pow[12] = x_pow[11] * s1;
x_pow[13] = x_pow[12] * s1;
y_pow[0] = 1;
y_pow[1] = y_pow[0] * s2;
y_pow[2] = y_pow[1] * s2;
y_pow[3] = y_pow[2] * s2;
y_pow[4] = y_pow[3] * s2;
y_pow[5] = y_pow[4] * s2;
y_pow[6] = y_pow[5] * s2;
z_pow[0] = 1;
z_pow[1] = z_pow[0] * s3;
z_pow[2] = z_pow[1] * s3;
z_pow[3] = z_pow[2] * s3;
z_pow[4] = z_pow[3] * s3;
double ret = 0;
ret += c_0_0_0 * x_pow[0] * y_pow[0] * z_pow[0];
ret += c_0_0_1 * x_pow[0] * y_pow[0] * z_pow[1];
ret += c_0_0_2 * x_pow[0] * y_pow[0] * z_pow[2];
ret += c_0_0_3 * x_pow[0] * y_pow[0] * z_pow[3];
ret += c_0_0_4 * x_pow[0] * y_pow[0] * z_pow[4];
ret += c_0_1_0 * x_pow[0] * y_pow[1] * z_pow[0];
ret += c_0_1_1 * x_pow[0] * y_pow[1] * z_pow[1];
ret += c_0_1_2 * x_pow[0] * y_pow[1] * z_pow[2];
ret += c_0_1_3 * x_pow[0] * y_pow[1] * z_pow[3];
ret += c_0_2_0 * x_pow[0] * y_pow[2] * z_pow[0];
ret += c_0_2_1 * x_pow[0] * y_pow[2] * z_pow[1];
ret += c_0_2_2 * x_pow[0] * y_pow[2] * z_pow[2];
ret += c_0_2_3 * x_pow[0] * y_pow[2] * z_pow[3];
ret += c_0_3_0 * x_pow[0] * y_pow[3] * z_pow[0];
ret += c_0_3_1 * x_pow[0] * y_pow[3] * z_pow[1];
ret += c_0_3_2 * x_pow[0] * y_pow[3] * z_pow[2];
ret += c_0_4_0 * x_pow[0] * y_pow[4] * z_pow[0];
ret += c_0_4_1 * x_pow[0] * y_pow[4] * z_pow[1];
ret += c_0_5_0 * x_pow[0] * y_pow[5] * z_pow[0];
ret += c_0_5_1 * x_pow[0] * y_pow[5] * z_pow[1];
ret += c_0_6_0 * x_pow[0] * y_pow[6] * z_pow[0];
ret += c_1_0_0 * x_pow[1] * y_pow[0] * z_pow[0];
ret += c_1_0_1 * x_pow[1] * y_pow[0] * z_pow[1];
ret += c_1_0_2 * x_pow[1] * y_pow[0] * z_pow[2];
ret += c_1_0_3 * x_pow[1] * y_pow[0] * z_pow[3];
ret += c_1_0_4 * x_pow[1] * y_pow[0] * z_pow[4];
ret += c_1_1_0 * x_pow[1] * y_pow[1] * z_pow[0];
ret += c_1_1_1 * x_pow[1] * y_pow[1] * z_pow[1];
ret += c_1_1_2 * x_pow[1] * y_pow[1] * z_pow[2];
ret += c_1_1_3 * x_pow[1] * y_pow[1] * z_pow[3];
ret += c_1_2_0 * x_pow[1] * y_pow[2] * z_pow[0];
ret += c_1_2_1 * x_pow[1] * y_pow[2] * z_pow[1];
ret += c_1_2_2 * x_pow[1] * y_pow[2] * z_pow[2];
ret += c_1_3_0 * x_pow[1] * y_pow[3] * z_pow[0];
ret += c_1_3_1 * x_pow[1] * y_pow[3] * z_pow[1];
ret += c_1_3_2 * x_pow[1] * y_pow[3] * z_pow[2];
ret += c_1_4_0 * x_pow[1] * y_pow[4] * z_pow[0];
ret += c_1_4_1 * x_pow[1] * y_pow[4] * z_pow[1];
ret += c_1_5_0 * x_pow[1] * y_pow[5] * z_pow[0];
ret += c_1_6_0 * x_pow[1] * y_pow[6] * z_pow[0];
ret += c_2_0_0 * x_pow[2] * y_pow[0] * z_pow[0];
ret += c_2_0_1 * x_pow[2] * y_pow[0] * z_pow[1];
ret += c_2_0_2 * x_pow[2] * y_pow[0] * z_pow[2];
ret += c_2_0_3 * x_pow[2] * y_pow[0] * z_pow[3];
ret += c_2_1_0 * x_pow[2] * y_pow[1] * z_pow[0];
ret += c_2_1_1 * x_pow[2] * y_pow[1] * z_pow[1];
ret += c_2_1_2 * x_pow[2] * y_pow[1] * z_pow[2];
ret += c_2_1_3 * x_pow[2] * y_pow[1] * z_pow[3];
ret += c_2_2_0 * x_pow[2] * y_pow[2] * z_pow[0];
ret += c_2_2_1 * x_pow[2] * y_pow[2] * z_pow[1];
ret += c_2_2_2 * x_pow[2] * y_pow[2] * z_pow[2];
ret += c_2_3_0 * x_pow[2] * y_pow[3] * z_pow[0];
ret += c_2_3_1 * x_pow[2] * y_pow[3] * z_pow[1];
ret += c_2_4_0 * x_pow[2] * y_pow[4] * z_pow[0];
ret += c_2_4_1 * x_pow[2] * y_pow[4] * z_pow[1];
ret += c_2_5_0 * x_pow[2] * y_pow[5] * z_pow[0];
ret += c_3_0_0 * x_pow[3] * y_pow[0] * z_pow[0];
ret += c_3_0_1 * x_pow[3] * y_pow[0] * z_pow[1];
ret += c_3_0_2 * x_pow[3] * y_pow[0] * z_pow[2];
ret += c_3_0_3 * x_pow[3] * y_pow[0] * z_pow[3];
ret += c_3_1_0 * x_pow[3] * y_pow[1] * z_pow[0];
ret += c_3_1_1 * x_pow[3] * y_pow[1] * z_pow[1];
ret += c_3_1_2 * x_pow[3] * y_pow[1] * z_pow[2];
ret += c_3_2_0 * x_pow[3] * y_pow[2] * z_pow[0];
ret += c_3_2_1 * x_pow[3] * y_pow[2] * z_pow[1];
ret += c_3_2_2 * x_pow[3] * y_pow[2] * z_pow[2];
ret += c_3_3_0 * x_pow[3] * y_pow[3] * z_pow[0];
ret += c_3_3_1 * x_pow[3] * y_pow[3] * z_pow[1];
ret += c_3_4_0 * x_pow[3] * y_pow[4] * z_pow[0];
ret += c_3_5_0 * x_pow[3] * y_pow[5] * z_pow[0];
ret += c_4_0_0 * x_pow[4] * y_pow[0] * z_pow[0];
ret += c_4_0_1 * x_pow[4] * y_pow[0] * z_pow[1];
ret += c_4_0_2 * x_pow[4] * y_pow[0] * z_pow[2];
ret += c_4_0_3 * x_pow[4] * y_pow[0] * z_pow[3];
ret += c_4_1_0 * x_pow[4] * y_pow[1] * z_pow[0];
ret += c_4_1_1 * x_pow[4] * y_pow[1] * z_pow[1];
ret += c_4_1_2 * x_pow[4] * y_pow[1] * z_pow[2];
ret += c_4_2_0 * x_pow[4] * y_pow[2] * z_pow[0];
ret += c_4_2_1 * x_pow[4] * y_pow[2] * z_pow[1];
ret += c_4_3_0 * x_pow[4] * y_pow[3] * z_pow[0];
ret += c_4_3_1 * x_pow[4] * y_pow[3] * z_pow[1];
ret += c_4_4_0 * x_pow[4] * y_pow[4] * z_pow[0];
ret += c_5_0_0 * x_pow[5] * y_pow[0] * z_pow[0];
ret += c_5_0_1 * x_pow[5] * y_pow[0] * z_pow[1];
ret += c_5_0_2 * x_pow[5] * y_pow[0] * z_pow[2];
ret += c_5_1_0 * x_pow[5] * y_pow[1] * z_pow[0];
ret += c_5_1_1 * x_pow[5] * y_pow[1] * z_pow[1];
ret += c_5_1_2 * x_pow[5] * y_pow[1] * z_pow[2];
ret += c_5_2_0 * x_pow[5] * y_pow[2] * z_pow[0];
ret += c_5_2_1 * x_pow[5] * y_pow[2] * z_pow[1];
ret += c_5_3_0 * x_pow[5] * y_pow[3] * z_pow[0];
ret += c_5_4_0 * x_pow[5] * y_pow[4] * z_pow[0];
ret += c_6_0_0 * x_pow[6] * y_pow[0] * z_pow[0];
ret += c_6_0_1 * x_pow[6] * y_pow[0] * z_pow[1];
ret += c_6_0_2 * x_pow[6] * y_pow[0] * z_pow[2];
ret += c_6_1_0 * x_pow[6] * y_pow[1] * z_pow[0];
ret += c_6_1_1 * x_pow[6] * y_pow[1] * z_pow[1];
ret += c_6_2_0 * x_pow[6] * y_pow[2] * z_pow[0];
ret += c_6_2_1 * x_pow[6] * y_pow[2] * z_pow[1];
ret += c_6_3_0 * x_pow[6] * y_pow[3] * z_pow[0];
ret += c_7_0_0 * x_pow[7] * y_pow[0] * z_pow[0];
ret += c_7_0_1 * x_pow[7] * y_pow[0] * z_pow[1];
ret += c_7_0_2 * x_pow[7] * y_pow[0] * z_pow[2];
ret += c_7_1_0 * x_pow[7] * y_pow[1] * z_pow[0];
ret += c_7_1_1 * x_pow[7] * y_pow[1] * z_pow[1];
ret += c_7_2_0 * x_pow[7] * y_pow[2] * z_pow[0];
ret += c_7_3_0 * x_pow[7] * y_pow[3] * z_pow[0];
ret += c_8_0_0 * x_pow[8] * y_pow[0] * z_pow[0];
ret += c_8_0_1 * x_pow[8] * y_pow[0] * z_pow[1];
ret += c_8_1_0 * x_pow[8] * y_pow[1] * z_pow[0];
ret += c_8_1_1 * x_pow[8] * y_pow[1] * z_pow[1];
ret += c_8_2_0 * x_pow[8] * y_pow[2] * z_pow[0];
ret += c_9_0_0 * x_pow[9] * y_pow[0] * z_pow[0];
ret += c_9_0_1 * x_pow[9] * y_pow[0] * z_pow[1];
ret += c_9_1_0 * x_pow[9] * y_pow[1] * z_pow[0];
ret += c_9_2_0 * x_pow[9] * y_pow[2] * z_pow[0];
ret += c_10_0_0 * x_pow[10] * y_pow[0] * z_pow[0];
ret += c_10_0_1 * x_pow[10] * y_pow[0] * z_pow[1];
ret += c_10_1_0 * x_pow[10] * y_pow[1] * z_pow[0];
ret += c_11_0_0 * x_pow[11] * y_pow[0] * z_pow[0];
ret += c_11_1_0 * x_pow[11] * y_pow[1] * z_pow[0];
ret += c_12_0_0 * x_pow[12] * y_pow[0] * z_pow[0];
ret += c_13_0_0 * x_pow[13] * y_pow[0] * z_pow[0];
return ret;
}


==> anc/ttetra_mpfi.func.cpp <==
class __TruncatedTetraMPFIFunction {
mutable mpfi_class ret, tmp, s1, s2, s3;
mutable mpfi_class x_pow[14], y_pow[7], z_pow[5];
mpfi_class c_13_0_0;
mpfi_class c_12_0_0;
mpfi_class c_11_1_0;
mpfi_class c_11_0_0;
mpfi_class c_10_1_0;
mpfi_class c_9_2_0;
mpfi_class c_10_0_1;
mpfi_class c_10_0_0;
mpfi_class c_9_1_0;
mpfi_class c_8_2_0;
mpfi_class c_7_3_0;
mpfi_class c_9_0_1;
mpfi_class c_8_1_1;
mpfi_class c_9_0_0;
mpfi_class c_8_1_0;
mpfi_class c_7_2_0;
mpfi_class c_6_3_0;
mpfi_class c_5_4_0;
mpfi_class c_8_0_1;
mpfi_class c_7_1_1;
mpfi_class c_6_2_1;
mpfi_class c_7_0_2;
mpfi_class c_8_0_0;
mpfi_class c_7_1_0;
mpfi_class c_6_2_0;
mpfi_class c_5_3_0;
mpfi_class c_4_4_0;
mpfi_class c_3_5_0;
mpfi_class c_7_0_1;
mpfi_class c_6_1_1;
mpfi_class c_5_2_1;
mpfi_class c_4_3_1;
mpfi_class c_6_0_2;
mpfi_class c_5_1_2;
mpfi_class c_7_0_0;
mpfi_class c_6_1_0;
mpfi_class c_5_2_0;
mpfi_class c_4_3_0;
mpfi_class c_3_4_0;
mpfi_class c_2_5_0;
mpfi_class c_1_6_0;
mpfi_class c_6_0_1;
mpfi_class c_5_1_1;
mpfi_class c_4_2_1;
mpfi_class c_3_3_1;
mpfi_class c_2_4_1;
mpfi_class c_5_0_2;
mpfi_class c_4_1_2;
mpfi_class c_3_2_2;
mpfi_class c_4_0_3;
mpfi_class c_6_0_0;
mpfi_class c_5_1_0;
mpfi_class c_4_2_0;
mpfi_class c_3_3_0;
mpfi_class c_2_4_0;
mpfi_class c_1_5_0;
mpfi_class c_0_6_0;
mpfi_class c_5_0_1;
mpfi_class c_4_1_1;
mpfi_class c_3_2_1;
mpfi_class c_2_3_1;
mpfi_class c_1_4_1;
mpfi_class c_0_5_1;
mpfi_class c_4_0_2;
mpfi_class c_3_1_2;
mpfi_class c_2_2_2;
mpfi_class c_1_3_2;
mpfi_class c_3_0_3;
mpfi_class c_2_1_3;
mpfi_class c_5_0_0;
mpfi_class c_4_1_0;
mpfi_class c_3_2_0;
mpfi_class c_2_3_0;
mpfi_class c_1_4_0;
mpfi_class c_0_5_0;
mpfi_class c_4_0_1;
mpfi_class c_3_1_1;
mpfi_class c_2_2_1;
mpfi_class c_1_3_1;
mpfi_class c_0_4_1;
mpfi_class c_3_0_2;
mpfi_class c_2_1_2;
mpfi_class c_1_2_2;
mpfi_class c_0_3_2;
mpfi_class c_2_0_3;
mpfi_class c_1_1_3;
mpfi_class c_0_2_3;
mpfi_class c_1_0_4;
mpfi_class c_4_0_0;
mpfi_class c_3_1_0;
mpfi_class c_2_2_0;
mpfi_class c_1_3_0;
mpfi_class c_0_4_0;
mpfi_class c_3_0_1;
mpfi_class c_2_1_1;
mpfi_class c_1_2_1;
mpfi_class c_0_3_1;
mpfi_class c_2_0_2;
mpfi_class c_1_1_2;
mpfi_class c_0_2_2;
mpfi_class c_1_0_3;
mpfi_class c_0_1_3;
mpfi_class c_0_0_4;
mpfi_class c_3_0_0;
mpfi_class c_2_1_0;
mpfi_class c_1_2_0;
mpfi_class c_0_3_0;
mpfi_class c_2_0_1;
mpfi_class c_1_1_1;
mpfi_class c_0_2_1;
mpfi_class c_1_0_2;
mpfi_class c_0_1_2;
mpfi_class c_0_0_3;
mpfi_class c_2_0_0;
mpfi_class c_1_1_0;
mpfi_class c_0_2_0;
mpfi_class c_1_0_1;
mpfi_class c_0_1_1;
mpfi_class c_0_0_2;
mpfi_class c_1_0_0;
mpfi_class c_0_1_0;
mpfi_class c_0_0_1;
mpfi_class c_0_0_0;
public:
__TruncatedTetraMPFIFunction() {
mpfr_t lower, upper;
mpfr_init2(lower, 256);
mpfr_init2(upper, 256);
mpfr_set_str(lower, "-89.83731744098103495894139018155647630781930890757715347934893968199357374707", 10, MPFR_RNDD);
mpfr_set_str(upper, "-89.83731744098103495894139018155647630781930890757715347934893968199355646886", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_0.get(), lower, upper);
mpfr_set_str(lower, "29.39335280293013288111984188106215642892773900100310017775433669762678250806", 10, MPFR_RNDD);
mpfr_set_str(upper, "29.39335280293013288111984188106215642892773900100310017775433669762678250973", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.6349332027153980647078508160710073667634875272920557326993963299029860903874", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6349332027153980647078508160710073667634875272920557326993963299029860904007", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_1_0.get(), lower, upper);
mpfr_set_str(lower, "2.809435180957768206496977307578955583219676495073337296169912692016947298901", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.809435180957768206496977307578955583219676495073337296169912692016947354778", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_0.get(), lower, upper);
mpfr_set_str(lower, "2559.085381812462047544780180478799873732768738717726422033717402132615391253", 10, MPFR_RNDD);
mpfr_set_str(upper, "2559.085381812462047544780180478799873732768738717726422033717402132615393654", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_0.get(), lower, upper);
mpfr_set_str(lower, "1970.660313205436358548366634623005363322876809973295947760883998865002529958", 10, MPFR_RNDD);
mpfr_set_str(upper, "1970.660313205436358548366634623005363322876809973295947760883998865002542169", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_0.get(), lower, upper);
mpfr_set_str(lower, "228.3768541990056146029050485413992429197820815108354447063605721979276742934", 10, MPFR_RNDD);
mpfr_set_str(upper, "228.3768541990056146029050485413992429197820815108354447063605721979276743463", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_2.get(), lower, upper);
mpfr_set_str(lower, "-186.8290693253690554468157145714365871322450360430334900455066874630379958652", 10, MPFR_RNDD);
mpfr_set_str(upper, "-186.8290693253690554468157145714365871322450360430334900455066874630379115908", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_1.get(), lower, upper);
mpfr_set_str(lower, "-476.7409933816080059188358108173420373260854253529579179017782069726104841148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-476.7409933816080059188358108173420373260854253529579179017782069726104840781", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_2_0.get(), lower, upper);
mpfr_set_str(lower, "-660.8419697627291179192661448410172507403471375087887533430706233358035510453", 10, MPFR_RNDD);
mpfr_set_str(upper, "-660.8419697627291179192661448410172507403471375087887533430706233358035509401", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_0.get(), lower, upper);
mpfr_set_str(lower, "374.5356367628418839083067798495955372951511723059176917256274301257252934179", 10, MPFR_RNDD);
mpfr_set_str(upper, "374.5356367628418839083067798495955372951511723059176917256274301257253078531", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_0.get(), lower, upper);
mpfr_set_str(lower, "524.8994688420961712515486301877349469552718598664080843941624018205639093990", 10, MPFR_RNDD);
mpfr_set_str(upper, "524.8994688420961712515486301877349469552718598664080843941624018205639342839", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_2.get(), lower, upper);
mpfr_set_str(lower, "0.1067352100696530959804434128546869587714364346798589726036404212577855558930", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.1067352100696530959804434128546869587714364346798589726036404212577855559869", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_3.get(), lower, upper);
mpfr_set_str(lower, "14.30968580251270830691190694868722716619143879588514281531101581422319780845", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.30968580251270830691190694868722716619143879588514281531101581422319810312", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_1.get(), lower, upper);
mpfr_set_str(lower, "140.2673600718855838933012407738936105541134857785598023370970431658252007112", 10, MPFR_RNDD);
mpfr_set_str(upper, "140.2673600718855838933012407738936105541134857785598023370970431658252012469", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_0.get(), lower, upper);
mpfr_set_str(lower, "-3.842103311449195465606968342755224261271598844641225263693383835678346233992", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.842103311449195465606968342755224261271598844641225263693383835678346231722", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_1.get(), lower, upper);
mpfr_set_str(lower, "-6.250320511605237271955525191650601164345458184073632248897977378887944641600", 10, MPFR_RNDD);
mpfr_set_str(upper, "-6.250320511605237271955525191650601164345458184073632248897977378887944641419", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_3.get(), lower, upper);
mpfr_set_str(lower, "-5.288342352624324195473124978382909290577020245599207025466222175757857607439", 10, MPFR_RNDD);
mpfr_set_str(upper, "-5.288342352624324195473124978382909290577020245599207025466222175757857602179", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_3_0.get(), lower, upper);
mpfr_set_str(lower, "706.4154802802026362069527895088252075601212873543096968751001812796456292753", 10, MPFR_RNDD);
mpfr_set_str(upper, "706.4154802802026362069527895088252075601212873543096968751001812796456293831", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_2.get(), lower, upper);
mpfr_set_str(lower, "207.1221648207733137220260268919307134719027525600774857975839269340864491505", 10, MPFR_RNDD);
mpfr_set_str(upper, "207.1221648207733137220260268919307134719027525600774857975839269340864646059", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_0.get(), lower, upper);
mpfr_set_str(lower, "-190.1474131931721195516491284989862172530112191632574943167925041365587837079", 10, MPFR_RNDD);
mpfr_set_str(upper, "-190.1474131931721195516491284989862172530112191632574943167925041365587836786", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_3.get(), lower, upper);
mpfr_set_str(lower, "2.193670473816570944371100972964598354526990183242729769088571574348288814790", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.193670473816570944371100972964598354526990183242729769088571574348288814829", 10, MPFR_RNDU);
mpfi_interv_fr(c_12_0_0.get(), lower, upper);
mpfr_set_str(lower, "444.9031769615138966511342686958827880561256648395985036043292767875451940335", 10, MPFR_RNDD);
mpfr_set_str(upper, "444.9031769615138966511342686958827880561256648395985036043292767875451941295", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_1.get(), lower, upper);
mpfr_set_str(lower, "700.3503655824088518132573754424846411108972737672516029268767521139790373281", 10, MPFR_RNDD);
mpfr_set_str(upper, "700.3503655824088518132573754424846411108972737672516029268767521139790373822", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_1.get(), lower, upper);
mpfr_set_str(lower, "-10.15221049497007302030275243880170327381137618847081129121953261128262472098", 10, MPFR_RNDD);
mpfr_set_str(upper, "-10.15221049497007302030275243880170327381137618847081129121953261128262471092", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_5_0.get(), lower, upper);
mpfr_set_str(lower, "-331.0732442675994859601433778681953012770441876280307890027589474761099469153", 10, MPFR_RNDD);
mpfr_set_str(upper, "-331.0732442675994859601433778681953012770441876280307890027589474761099239993", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_1.get(), lower, upper);
mpfr_set_str(lower, "7.373345097269567646833968849031323251097770002478762256880966135358373957841", 10, MPFR_RNDD);
mpfr_set_str(upper, "7.373345097269567646833968849031323251097770002478762256880966135358373958003", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_4_0.get(), lower, upper);
mpfr_set_str(lower, "-74.06383830349972380776698431532592159213593500268193519330014802613205193537", 10, MPFR_RNDD);
mpfr_set_str(upper, "-74.06383830349972380776698431532592159213593500268193519330014802613205193136", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_1.get(), lower, upper);
mpfr_set_str(lower, "-59.16901447573878015977341610825932278439961037527596491273103693994322999621", 10, MPFR_RNDD);
mpfr_set_str(upper, "-59.16901447573878015977341610825932278439961037527596491273103693994322997333", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_3.get(), lower, upper);
mpfr_set_str(lower, "-20.50856341483351052176218184463455803590555879927690491364090738294641378343", 10, MPFR_RNDD);
mpfr_set_str(upper, "-20.50856341483351052176218184463455803590555879927690491364090738294641354519", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_0.get(), lower, upper);
mpfr_set_str(lower, "-4412.855019573051104204362936219918076411682818561147017674862518705663267049", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4412.855019573051104204362936219918076411682818561147017674862518705663261843", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_1.get(), lower, upper);
mpfr_set_str(lower, "-9.321449692610871008642010059965352773824976381268317870985185661394683326319", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.321449692610871008642010059965352773824976381268317870985185661394682090028", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_0.get(), lower, upper);
mpfr_set_str(lower, "-9.314205656073418929419969706430779057514453035812316733111416233117655104636", 10, MPFR_RNDD);
mpfr_set_str(upper, "-9.314205656073418929419969706430779057514453035812316733111416233117654787319", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_2.get(), lower, upper);
mpfr_set_str(lower, "1183.900123633949320891884124876370603230539100055631219542504865151895617144", 10, MPFR_RNDD);
mpfr_set_str(upper, "1183.900123633949320891884124876370603230539100055631219542504865151895617911", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_1_0.get(), lower, upper);
mpfr_set_str(lower, "129.7271931447676770596997598312724027896379639274078799547284252133212913480", 10, MPFR_RNDD);
mpfr_set_str(upper, "129.7271931447676770596997598312724027896379639274078799547284252133213256547", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_0.get(), lower, upper);
mpfr_set_str(lower, "1602.042038402072321429817624131223302137211142817111159099397972174928884215", 10, MPFR_RNDD);
mpfr_set_str(upper, "1602.042038402072321429817624131223302137211142817111159099397972174928892220", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_1.get(), lower, upper);
mpfr_set_str(lower, "162.5136986872100079348836450991978012977268529606101715252869748902258281056", 10, MPFR_RNDD);
mpfr_set_str(upper, "162.5136986872100079348836450991978012977268529606101715252869748902258578855", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_0.get(), lower, upper);
mpfr_set_str(lower, "45.02407354959598717988932859576723012493691344830480733356099321161047252857", 10, MPFR_RNDD);
mpfr_set_str(upper, "45.02407354959598717988932859576723012493691344830480733356099321161051480613", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_0.get(), lower, upper);
mpfr_set_str(lower, "-302.2821859271589395198090661320112019767386437588562555391618967410478260826", 10, MPFR_RNDD);
mpfr_set_str(upper, "-302.2821859271589395198090661320112019767386437588562555391618967410478259914", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_1.get(), lower, upper);
mpfr_set_str(lower, "-19.19564070426611439749741750807248942894185380343906362753323031229150046963", 10, MPFR_RNDD);
mpfr_set_str(upper, "-19.19564070426611439749741750807248942894185380343906362753323031229150046874", 10, MPFR_RNDU);
mpfi_interv_fr(c_11_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.02287044110038307292356671872542199033841209030427977191702323443635017600680", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.02287044110038307292356671872542199033841209030427977191702323443635017583509", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_2.get(), lower, upper);
mpfr_set_str(lower, "-593.7071365527166741310273860358735018772829392183683042194470186785127223387", 10, MPFR_RNDD);
mpfr_set_str(upper, "-593.7071365527166741310273860358735018772829392183683042194470186785127216821", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_3.get(), lower, upper);
mpfr_set_str(lower, "6.068134966731605920086876010390762946592795415356730144323286582673886660759", 10, MPFR_RNDD);
mpfr_set_str(upper, "6.068134966731605920086876010390762946592795415356730144323286582673886678450", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_1.get(), lower, upper);
mpfr_set_str(lower, "376.9159428418132376595988997057884513736760873447293898675126074042171277715", 10, MPFR_RNDD);
mpfr_set_str(upper, "376.9159428418132376595988997057884513736760873447293898675126074042171278351", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_3_0.get(), lower, upper);
mpfr_set_str(lower, "0.8547784321057513060061100378662264479134211876789165707032539485178441600271", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.8547784321057513060061100378662264479134211876789165707032539485178441600384", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_4.get(), lower, upper);
mpfr_set_str(lower, "595.6238863798104091142426134696518253419735003309573504127369746204524685145", 10, MPFR_RNDD);
mpfr_set_str(upper, "595.6238863798104091142426134696518253419735003309573504127369746204524687538", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_3.get(), lower, upper);
mpfr_set_str(lower, "-1582.517598695244924141943832360096638813210284044460691126158179245137230262", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1582.517598695244924141943832360096638813210284044460691126158179245137222301", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_3_0.get(), lower, upper);
mpfr_set_str(lower, "-0.8696547596723988742948623498526386623733599496237884724927488297845866098660", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.8696547596723988742948623498526386623733599496237884724927488297845866098137", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.08778360127686873241674882842396778334843932381364751126035382258082969007148", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08778360127686873241674882842396778334843932381364751126035382258082969007066", 10, MPFR_RNDU);
mpfi_interv_fr(c_13_0_0.get(), lower, upper);
mpfr_set_str(lower, "1867.995455877426513650086698441628687932195614487674109109688262327323448964", 10, MPFR_RNDD);
mpfr_set_str(upper, "1867.995455877426513650086698441628687932195614487674109109688262327323449329", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_0.get(), lower, upper);
mpfr_set_str(lower, "43.68771671421125856421550502308972732993973628565949655246196447124774196531", 10, MPFR_RNDD);
mpfr_set_str(upper, "43.68771671421125856421550502308972732993973628565949655246196447124774196894", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_3.get(), lower, upper);
mpfr_set_str(lower, "-486.5338342199165253488471072042836205319302858815881511153028355231224858746", 10, MPFR_RNDD);
mpfr_set_str(upper, "-486.5338342199165253488471072042836205319302858815881511153028355231224592653", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_2.get(), lower, upper);
mpfr_set_str(lower, "-283.9769848725203728541119150989230966318365080927834907450405041678931013510", 10, MPFR_RNDD);
mpfr_set_str(upper, "-283.9769848725203728541119150989230966318365080927834907450405041678930594797", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_1.get(), lower, upper);
mpfr_set_str(lower, "-0.6559942532246819065927635454850234316214015734655546337435189676884546272719", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.6559942532246819065927635454850234316214015734655546337435189676884546272010", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_2_0.get(), lower, upper);
mpfr_set_str(lower, "-18.58167572363052083986036519049891353790296527803512733550732967918095546415", 10, MPFR_RNDD);
mpfr_set_str(upper, "-18.58167572363052083986036519049891353790296527803512733550732967918095546363", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_1_0.get(), lower, upper);
mpfr_set_str(lower, "-899.9367785675249547476635873020778038394691202468635470773066989056559862659", 10, MPFR_RNDD);
mpfr_set_str(upper, "-899.9367785675249547476635873020778038394691202468635470773066989056559861314", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_2_1.get(), lower, upper);
mpfr_set_str(lower, "1.776001462896770647195093143420796740394289887849985621124721099225859934105", 10, MPFR_RNDD);
mpfr_set_str(upper, "1.776001462896770647195093143420796740394289887849985621124721099225859934236", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_1_1.get(), lower, upper);
mpfr_set_str(lower, "-13.87422196872487047724842598676095948595255767442942783792507107314703657135", 10, MPFR_RNDD);
mpfr_set_str(upper, "-13.87422196872487047724842598676095948595255767442942783792507107314703572625", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_4_0.get(), lower, upper);
mpfr_set_str(lower, "-363.1122818907204494248983633297372217438525665087532527742831534812290025448", 10, MPFR_RNDD);
mpfr_set_str(upper, "-363.1122818907204494248983633297372217438525665087532527742831534812289875499", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_0.get(), lower, upper);
mpfr_set_str(lower, "-17.38889574897247539944708496170384294050886345213253716750871509546284982296", 10, MPFR_RNDD);
mpfr_set_str(upper, "-17.38889574897247539944708496170384294050886345213253716750871509546284982249", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_1.get(), lower, upper);
mpfr_set_str(lower, "-150.4450288538385368047031508142839395726298260995079631104439292819136028113", 10, MPFR_RNDD);
mpfr_set_str(upper, "-150.4450288538385368047031508142839395726298260995079631104439292819136027319", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.4990673780171655282046925547815893144004674632390994757252206667587969059310", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.4990673780171655282046925547815893144004674632390994757252206667587969061277", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_4_1.get(), lower, upper);
mpfr_set_str(lower, "15.81123751189528448181803163158229461980175378466186217060348332374257943758", 10, MPFR_RNDD);
mpfr_set_str(upper, "15.81123751189528448181803163158229461980175378466186217060348332374257943808", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_2.get(), lower, upper);
mpfr_set_str(lower, "620.1670254048435930674212583642057920710455317794911055801798199441356019302", 10, MPFR_RNDD);
mpfr_set_str(upper, "620.1670254048435930674212583642057920710455317794911055801798199441356814301", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_0.get(), lower, upper);
mpfr_set_str(lower, "41.35666309437874939461277506711998337109568002106835657151040474685224776704", 10, MPFR_RNDD);
mpfr_set_str(upper, "41.35666309437874939461277506711998337109568002106835657151040474685224969745", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_0.get(), lower, upper);
mpfr_set_str(lower, "-0.07685880453542862998062291080851455879160004266102488430102755954728808007834", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.07685880453542862998062291080851455879160004266102488430102755954728808002982", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_2_3.get(), lower, upper);
mpfr_set_str(lower, "234.9655704336851817860861326978390763897002943061427162799931474428347900361", 10, MPFR_RNDD);
mpfr_set_str(upper, "234.9655704336851817860861326978390763897002943061427162799931474428347979972", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_0_2.get(), lower, upper);
mpfr_set_str(lower, "-0.5454665764113787900631450837334749624327201154236746656056923341082018705536", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.5454665764113787900631450837334749624327201154236746656056923341082018705419", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_1.get(), lower, upper);
mpfr_set_str(lower, "-11.06999863546776055541804816342325382891972139164241690140811291130844745798", 10, MPFR_RNDD);
mpfr_set_str(upper, "-11.06999863546776055541804816342325382891972139164241690140811291130843769205", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_0.get(), lower, upper);
mpfr_set_str(lower, "-0.4703989969187333216706898809824177323039651094439059899089585364579245559752", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.4703989969187333216706898809824177323039651094439059899089585364579245559093", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_5_0.get(), lower, upper);
mpfr_set_str(lower, "-4.230238917738142054760203386464500057669267934973371560620213532516006741093", 10, MPFR_RNDD);
mpfr_set_str(upper, "-4.230238917738142054760203386464500057669267934973371560620213532516006740803", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_4.get(), lower, upper);
mpfr_set_str(lower, "150.4496366976660940562075377732190998264113517924221186325397866739632242143", 10, MPFR_RNDD);
mpfr_set_str(upper, "150.4496366976660940562075377732190998264113517924221186325397866739632327739", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_0.get(), lower, upper);
mpfr_set_str(lower, "0.6164189874887196763825501576864336115807887480099497472703178336687184752221", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.6164189874887196763825501576864336115807887480099497472703178336687184770372", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_2.get(), lower, upper);
mpfr_set_str(lower, "-1337.471615043736092186373674486177892623053520097486434155407996398897362107", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1337.471615043736092186373674486177892623053520097486434155407996398897343293", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_1_1.get(), lower, upper);
mpfr_set_str(lower, "2.495227799531772467158146111969101490984073959876775433500362230317926968447", 10, MPFR_RNDD);
mpfr_set_str(upper, "2.495227799531772467158146111969101490984073959876775433500362230317927011132", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_0.get(), lower, upper);
mpfr_set_str(lower, "270.2084444510979413678544813496484963647754933002514375087866107092170535259", 10, MPFR_RNDD);
mpfr_set_str(upper, "270.2084444510979413678544813496484963647754933002514375087866107092170656617", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_1.get(), lower, upper);
mpfr_set_str(lower, "-204.7215588667160040749805076585675643934092055493973983103716121095279004104", 10, MPFR_RNDD);
mpfr_set_str(upper, "-204.7215588667160040749805076585675643934092055493973983103716121095278248062", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_1.get(), lower, upper);
mpfr_set_str(lower, "-66.31861791646662078575002178147108024670131310956216385497836932427199249142", 10, MPFR_RNDD);
mpfr_set_str(upper, "-66.31861791646662078575002178147108024670131310956216385497836932427199248674", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_4_0.get(), lower, upper);
mpfr_set_str(lower, "76.95668715855574692704225294449793699096148817990218871135258494972295088828", 10, MPFR_RNDD);
mpfr_set_str(upper, "76.95668715855574692704225294449793699096148817990218871135258494972295089848", 10, MPFR_RNDU);
mpfi_interv_fr(c_10_0_0.get(), lower, upper);
mpfr_set_str(lower, "5.303010602317657126750775802794771584158292568831621452694766068411688467917", 10, MPFR_RNDD);
mpfr_set_str(upper, "5.303010602317657126750775802794771584158292568831621452694766068411688468334", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_2_1.get(), lower, upper);
mpfr_set_str(lower, "-2453.680170535172750050859934355436308446315369870257042423439704395632949842", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2453.680170535172750050859934355436308446315369870257042423439704395632949164", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_2.get(), lower, upper);
mpfr_set_str(lower, "169.0663652083520891810646132187164164321063621453727951805011776299787715149", 10, MPFR_RNDD);
mpfr_set_str(upper, "169.0663652083520891810646132187164164321063621453727951805011776299787715243", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_1_0.get(), lower, upper);
mpfr_set_str(lower, "617.9071773999530987494417688420932787112218437056224447329907623983579328634", 10, MPFR_RNDD);
mpfr_set_str(upper, "617.9071773999530987494417688420932787112218437056224447329907623983579443712", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_3_0.get(), lower, upper);
mpfr_set_str(lower, "-778.1071156356224721041265200392284560361225544054149421021567855866692484370", 10, MPFR_RNDD);
mpfr_set_str(upper, "-778.1071156356224721041265200392284560361225544054149421021567855866691822797", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_0.get(), lower, upper);
mpfr_set_str(lower, "-0.08661403614174679199002766725854391036821265730245939913090408354846547425557", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.08661403614174679199002766725854391036821265730245939913090408354846547412908", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_6_0.get(), lower, upper);
mpfr_set_str(lower, "-3050.560287757934026269177965908127544474273091129510111946444340198213340860", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3050.560287757934026269177965908127544474273091129510111946444340198213338335", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_0.get(), lower, upper);
mpfr_set_str(lower, "-899.1563809520028733212678021027987270554045369076372353411087297114496290810", 10, MPFR_RNDD);
mpfr_set_str(upper, "-899.1563809520028733212678021027987270554045369076372353411087297114496252411", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_1_0.get(), lower, upper);
mpfr_set_str(lower, "3517.252862037058595275641327146857650812963224064089654625631363295956017843", 10, MPFR_RNDD);
mpfr_set_str(upper, "3517.252862037058595275641327146857650812963224064089654625631363295956018801", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_2_1.get(), lower, upper);
mpfr_set_str(lower, "-1107.785724784465125749372475370256641010657571753848991591953675405190420185", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1107.785724784465125749372475370256641010657571753848991591953675405190418216", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_2.get(), lower, upper);
mpfr_set_str(lower, "-85.89731109658276258304010292892936351927331882794791321183101449697687341641", 10, MPFR_RNDD);
mpfr_set_str(upper, "-85.89731109658276258304010292892936351927331882794791321183101449697683886609", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_0_1.get(), lower, upper);
mpfr_set_str(lower, "-126.1228581806633879777590822653287503609177291464650283428610614162807847109", 10, MPFR_RNDD);
mpfr_set_str(upper, "-126.1228581806633879777590822653287503609177291464650283428610614162807847019", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_2_2.get(), lower, upper);
mpfr_set_str(lower, "206.9233950002642825936354953804971273988685294073909703667802695645690643433", 10, MPFR_RNDD);
mpfr_set_str(upper, "206.9233950002642825936354953804971273988685294073909703667802695645691542490", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_0_1.get(), lower, upper);
mpfr_set_str(lower, "-51.79751330977376242589076738597090239908756509946066487531577525287396522938", 10, MPFR_RNDD);
mpfr_set_str(upper, "-51.79751330977376242589076738597090239908756509946066487531577525287396522092", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_2.get(), lower, upper);
mpfr_set_str(lower, "-1722.758724100570786666575651718959433067466789957890485415052062709776016249", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1722.758724100570786666575651718959433067466789957890485415052062709776015672", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_3_0.get(), lower, upper);
mpfr_set_str(lower, "-3.784459709769150454727832926439952800044078452009850565681076838318948789093", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.784459709769150454727832926439952800044078452009850565681076838318948788927", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_3_0.get(), lower, upper);
mpfr_set_str(lower, "45.00086297972949704015476003728847372440933276981057303232431128029455577321", 10, MPFR_RNDD);
mpfr_set_str(upper, "45.00086297972949704015476003728847372440933276981057303232431128029455577563", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_2_0.get(), lower, upper);
mpfr_set_str(lower, "-2.188140945680658808151765422921105235863942679831038225660742651763157084710", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2.188140945680658808151765422921105235863942679831038225660742651763157084376", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_2.get(), lower, upper);
mpfr_set_str(lower, "-707.4847318375875615768387433762505314032151522905284232071706750353777500233", 10, MPFR_RNDD);
mpfr_set_str(upper, "-707.4847318375875615768387433762505314032151522905284232071706750353777493925", 10, MPFR_RNDU);
mpfi_interv_fr(c_6_0_1.get(), lower, upper);
mpfr_set_str(lower, "-1418.445453334750670590502757310978616120763906459051028294721363282541228324", 10, MPFR_RNDD);
mpfr_set_str(upper, "-1418.445453334750670590502757310978616120763906459051028294721363282541183842", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_1.get(), lower, upper);
mpfr_set_str(lower, "-189.4259777759879987343492066453171267143160919152645395583844085238334579944", 10, MPFR_RNDD);
mpfr_set_str(upper, "-189.4259777759879987343492066453171267143160919152645395583844085238334565803", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_0.get(), lower, upper);
mpfr_set_str(lower, "866.8992617942214477329798498795458157237314074787669786072185925481566222327", 10, MPFR_RNDD);
mpfr_set_str(upper, "866.8992617942214477329798498795458157237314074787669786072185925481566224720", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_0_2.get(), lower, upper);
mpfr_set_str(lower, "149.5704387644050272039237168370140465920735406637442394385475423899624949023", 10, MPFR_RNDD);
mpfr_set_str(upper, "149.5704387644050272039237168370140465920735406637442394385475423899624949417", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_4_0.get(), lower, upper);
mpfr_set_str(lower, "-68.78871011140188881364395435728636756882142982973665471389134522643838949519", 10, MPFR_RNDD);
mpfr_set_str(upper, "-68.78871011140188881364395435728636756882142982973665471389134522643838683085", 10, MPFR_RNDU);
mpfi_interv_fr(c_7_0_0.get(), lower, upper);
mpfr_set_str(lower, "18.50589990570067368044320247661522146076623045503617866411060718700078158545", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.50589990570067368044320247661522146076623045503617866411060718700078313417", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_3_1.get(), lower, upper);
mpfr_set_str(lower, "-3.902168983379566348738614214452409411579484203721364113685220182576755952439", 10, MPFR_RNDD);
mpfr_set_str(upper, "-3.902168983379566348738614214452409411579484203721364113685220182576754093594", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_4_0.get(), lower, upper);
mpfr_set_str(lower, "2682.908452934542365083254635246660280963059631889869822306326158773095296289", 10, MPFR_RNDD);
mpfr_set_str(upper, "2682.908452934542365083254635246660280963059631889869822306326158773095298773", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_2.get(), lower, upper);
mpfr_set_str(lower, "147.7245983040179274293826767430416499280563516458341607655151945533452786897", 10, MPFR_RNDD);
mpfr_set_str(upper, "147.7245983040179274293826767430416499280563516458341607655151945533452786997", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_3_1.get(), lower, upper);
mpfr_set_str(lower, "14.32788486083516146437396549157576700653425508011704242310156363416663722974", 10, MPFR_RNDD);
mpfr_set_str(upper, "14.32788486083516146437396549157576700653425508011704242310156363416663723019", 10, MPFR_RNDU);
mpfi_interv_fr(c_9_0_1.get(), lower, upper);
mpfr_set_str(lower, "1716.823349658884638894371189197398506587428777529620956237571332919210928606", 10, MPFR_RNDD);
mpfr_set_str(upper, "1716.823349658884638894371189197398506587428777529620956237571332919210981119", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_1_1.get(), lower, upper);
mpfr_set_str(lower, "35.41738530106850158127273175458300042910768202362394928777047504811519682261", 10, MPFR_RNDD);
mpfr_set_str(upper, "35.41738530106850158127273175458300042910768202362394928777047504811521016360", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_0.get(), lower, upper);
mpfr_set_str(lower, "44.45379315188580840656683437536787763460415978825538162095643666265116538842", 10, MPFR_RNDD);
mpfr_set_str(upper, "44.45379315188580840656683437536787763460415978825538162095643666265116539939", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_2_1.get(), lower, upper);
mpfr_set_str(lower, "18.14682155087550594985816242746951856038294817409902160020476292062500409237", 10, MPFR_RNDD);
mpfr_set_str(upper, "18.14682155087550594985816242746951856038294817409902160020476292062500409495", 10, MPFR_RNDU);
mpfi_interv_fr(c_3_0_3.get(), lower, upper);
mpfr_set_str(lower, "-384.0182265914760006828077708502657015667932337306048608895795462661901163795", 10, MPFR_RNDD);
mpfr_set_str(upper, "-384.0182265914760006828077708502657015667932337306048608895795462661901086584", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_1_2.get(), lower, upper);
mpfr_set_str(lower, "-2512.863430632783733612428464577647282609708966592096975981340875009589820804", 10, MPFR_RNDD);
mpfr_set_str(upper, "-2512.863430632783733612428464577647282609708966592096975981340875009589820256", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_1_1.get(), lower, upper);
mpfr_set_str(lower, "-95.21767604114750119183069564398979539107795534243462188764762403804654759940", 10, MPFR_RNDD);
mpfr_set_str(upper, "-95.21767604114750119183069564398979539107795534243462188764762403804651622184", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_2_0.get(), lower, upper);
mpfr_set_str(lower, "-578.5358413015855911880024550492345289291397068933636748883740150593279299330", 10, MPFR_RNDD);
mpfr_set_str(upper, "-578.5358413015855911880024550492345289291397068933636748883740150593278434528", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_1_0.get(), lower, upper);
mpfr_set_str(lower, "-122.0625052106688679036999846849403044704385124234143762522372046052997527983", 10, MPFR_RNDD);
mpfr_set_str(upper, "-122.0625052106688679036999846849403044704385124234143762522372046052997527907", 10, MPFR_RNDU);
mpfi_interv_fr(c_8_0_1.get(), lower, upper);
mpfr_set_str(lower, "0.07322897857153152722251971494345880430936089943386690049948054485495950544145", 10, MPFR_RNDD);
mpfr_set_str(upper, "0.07322897857153152722251971494345880430936089943386690049948054485495950545425", 10, MPFR_RNDU);
mpfi_interv_fr(c_0_5_1.get(), lower, upper);
mpfr_set_str(lower, "-0.09326711818467392167205709743897107321393465531700178065000634170007549020516", 10, MPFR_RNDD);
mpfr_set_str(upper, "-0.09326711818467392167205709743897107321393465531700178065000634170007549019990", 10, MPFR_RNDU);
mpfi_interv_fr(c_1_6_0.get(), lower, upper);
mpfr_set_str(lower, "4.844860467655681609940301646562960593513333201798500343001865159105236844202", 10, MPFR_RNDD);
mpfr_set_str(upper, "4.844860467655681609940301646562960593513333201798500343001865159105236845630", 10, MPFR_RNDU);
mpfi_interv_fr(c_2_5_0.get(), lower, upper);
mpfr_set_str(lower, "359.8292971233626895274606516293580647528235763322611064805643988914410536384", 10, MPFR_RNDD);
mpfr_set_str(upper, "359.8292971233626895274606516293580647528235763322611064805643988914410565885", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_1.get(), lower, upper);
mpfr_set_str(lower, "3560.540687890070565855590790877696509334759342568727206663043991345553012416", 10, MPFR_RNDD);
mpfr_set_str(upper, "3560.540687890070565855590790877696509334759342568727206663043991345553015950", 10, MPFR_RNDU);
mpfi_interv_fr(c_4_1_1.get(), lower, upper);
mpfr_set_str(lower, "-257.8946627776408969727138395196220652156363242553643040707908257873305579880", 10, MPFR_RNDD);
mpfr_set_str(upper, "-257.8946627776408969727138395196220652156363242553643040707908257873305579643", 10, MPFR_RNDU);
mpfi_interv_fr(c_5_0_2.get(), lower, upper);
mpfr_clears(lower, upper, (mpfr_ptr) 0);
}
const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {
const mpfi_class& x = pt[0];
const mpfi_class& y = pt[1];
const mpfi_class& z = pt[2];
mpfi_set_d(s1.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s1.get(), s1.get(), tmp.get());
mpfi_set_d(s2.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s2.get(), s2.get(), tmp.get());
mpfi_set_d(s3.get(), 0);
mpfi_set(tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_mul(tmp.get(), tmp.get(), x.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_mul(tmp.get(), tmp.get(), y.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set(tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_mul(tmp.get(), tmp.get(), z.get());
mpfi_add(s3.get(), s3.get(), tmp.get());
mpfi_set_d(x_pow[0].get(), 1.0);
mpfi_mul(x_pow[1].get(), x_pow[0].get(), s1.get());
mpfi_mul(x_pow[2].get(), x_pow[1].get(), s1.get());
mpfi_mul(x_pow[3].get(), x_pow[2].get(), s1.get());
mpfi_mul(x_pow[4].get(), x_pow[3].get(), s1.get());
mpfi_mul(x_pow[5].get(), x_pow[4].get(), s1.get());
mpfi_mul(x_pow[6].get(), x_pow[5].get(), s1.get());
mpfi_mul(x_pow[7].get(), x_pow[6].get(), s1.get());
mpfi_mul(x_pow[8].get(), x_pow[7].get(), s1.get());
mpfi_mul(x_pow[9].get(), x_pow[8].get(), s1.get());
mpfi_mul(x_pow[10].get(), x_pow[9].get(), s1.get());
mpfi_mul(x_pow[11].get(), x_pow[10].get(), s1.get());
mpfi_mul(x_pow[12].get(), x_pow[11].get(), s1.get());
mpfi_mul(x_pow[13].get(), x_pow[12].get(), s1.get());
mpfi_set_d(y_pow[0].get(), 1.0);
mpfi_mul(y_pow[1].get(), y_pow[0].get(), s2.get());
mpfi_mul(y_pow[2].get(), y_pow[1].get(), s2.get());
mpfi_mul(y_pow[3].get(), y_pow[2].get(), s2.get());
mpfi_mul(y_pow[4].get(), y_pow[3].get(), s2.get());
mpfi_mul(y_pow[5].get(), y_pow[4].get(), s2.get());
mpfi_mul(y_pow[6].get(), y_pow[5].get(), s2.get());
mpfi_set_d(z_pow[0].get(), 1.0);
mpfi_mul(z_pow[1].get(), z_pow[0].get(), s3.get());
mpfi_mul(z_pow[2].get(), z_pow[1].get(), s3.get());
mpfi_mul(z_pow[3].get(), z_pow[2].get(), s3.get());
mpfi_mul(z_pow[4].get(), z_pow[3].get(), s3.get());
mpfi_set_d(ret.get(), 0);
mpfi_set(tmp.get(), c_0_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_0.get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_12_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[12].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_11_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[11].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_13_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[13].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_4_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_2_3.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_4.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_10_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[10].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_2_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_3_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_6_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[6].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_7_0_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[7].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_4_0.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[4].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_3_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_9_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[9].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_2_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_3_0_3.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[3].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[3].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_1_2.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_2_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_1_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_8_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[8].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_0_5_1.get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_1_6_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[6].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_2_5_0.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[2].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[5].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_4_1_1.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[4].get());
mpfi_mul(tmp.get(), tmp.get(), y_pow[1].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[1].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
mpfi_set(tmp.get(), c_5_0_2.get());
mpfi_mul(tmp.get(), tmp.get(), x_pow[5].get());
mpfi_mul(tmp.get(), tmp.get(), z_pow[2].get());
mpfi_add(ret.get(), ret.get(), tmp.get());
return ret;}};


==> anc/verifier.sage <==
#
# Verification script
#
# Write useful docstring here
#

import re

def lp_vol(p):
    """Return volume of B_3^p."""

    return n(gamma(1 + 1 / p)^3 / gamma(1 + 3 / p))


def gen_degrees(n, k):
    """Return a list of all tuples of n positive integers that sum to k."""

    if k == 0: return [ tuple(n * [ 0 ]) ]
    if n == 0: return [ ]

    ret = [ ]
    for i in xrange(k + 1):
        ret += [ (i,) + t for t in gen_degrees(n - 1, k - i) ]

    return ret


def poly_matrix(polys, Field = QQ):
    """Return a matrix representing a list of polynomials.

    Given a list of polynomials over a given field (default QQ),
    assembles a matrix with one column per polynomial and one row per
    monomial ocurring in some polynomial. Each column represents one
    polynomial, with the coefficient of a given monomial in the
    corresponding row.

    The function returns a pair (monomials, A), where A is the matrix
    created and monomials is a dictionary containing for each monomial
    its corresponding row number.

    """
    monomials = { }

    cur_idx = 0
    for p in polys:
        for e in p.exponents():
            if e not in monomials:
                monomials[e] = cur_idx
                cur_idx += 1

    A = matrix(Field, len(monomials), len(polys))
    for l in xrange(len(polys)):
        for e, c in polys[l].dict().items():
            A[monomials[e], l] = c

    return monomials, A


def row_space_basis(A):
    """Return a basis of the row-space of a matrix.

    Given a matrix A, returns a list of indices of rows that form a
    basis of the row-space of A.

    """
    rA = A.rank()

    basis = [ ]
    for i in xrange(A.nrows()):
        rB = A.matrix_from_rows(basis + [ i ]).rank()

        if rB > len(basis):
            basis.append(i)

        if rB == rA:
            break

    return basis
        

def polynomial_li_subset(polys, N):
    """Return a sublist with a given number of linearly-independent
    polynomials.

    Given a list of polynomials and an integer N > 0, returns a
    maximal sublist of the list of polynomials with at most N
    linearly-independent polynomials.

    """
    mon, A = poly_matrix(polys)
    ret = [ ]
    
    for j in xrange(A.ncols()):
        r = A.matrix_from_columns(ret + [ j ]).rank()

        if r > len(ret):
            ret.append(j)

        if r == N:
            break

    return [ polys[j] for j in ret ]


class BasisExpander:
    """Allows for the expansion of given polynomials in a given basis of
    polynomials.

    """
    def __init__(self, basis, Field = QQ, check_identity = True):
        """Create a new basis expander.

        ARGUMENTS:

        - basis -- a basis of polynomials on which other polynomials
          will be expanded.

        - Field -- the field we work with (default QQ).

        - check_identity -- try to optimize things when the basis
          change matrix is the identity matrix (default True).

        """
        self.FF = Field

        monomials, A = poly_matrix(basis, Field)

        if not check_identity:
            self.identity = False
            self.monomials, self.A = monomials, A
            return
        
        # A quick check to see if we are working with the identity matrix
        basis = row_space_basis(A)
        basis.sort(key = lambda i: -A.row(i))  # To deal with permutations of the identity
        B = A.matrix_from_rows(basis)

        if B == identity_matrix(Field, B.nrows()):
            self.identity = True
            
            inv_mon = len(monomials) * [ None ]
            for mon, i in monomials.items():
                inv_mon[i] = mon

            self.key_mons = [ inv_mon[i] for i in basis ]
        else:
            self.identity = False
            self.monomials, self.A = monomials, A

    def expand(self, p):
        """Return the expansion of a given polynomial.

        The expansion is returned as a vector containing the
        coefficient corresponding to each basis element, in the order
        supplied to the constructor.

        If it is detected that the polynomial cannot be expanded in
        the given basis, raises a ValueError exception. When
        check_identity is True and the basis change matrix was seen to
        be the identity matrix, then it is not checked whether the
        polynomial supplied can be expanded, that is, an expansion can
        be returned even if none exists.

        """
        if self.identity:
            coeffs = vector(p.base_ring(), len(self.key_mons))
            for i in xrange(len(coeffs)):
                coeffs[i] = p.dict().get(self.key_mons[i], 0)

            return coeffs                
        else:
            b = vector(p.base_ring(), len(self.monomials))

            for e, c in p.dict().items():
                b[self.monomials[e]] = c

            try:
                return self.A.solve_right(b)
            except:
                raise ValueError('Polynomial cannot be expanded in given basis')


def invariant_basis(d, gaussian = True):
    """Compute a basis of the B3-invariant homogeneous space of degree d.

    This function returns a basis of homogeneous B3-invariant
    polynomials of degree d.

    KEYWORD ARGUMENTS:

    - gaussian -- if True (default), then the basis returned is
      obtained by Gaussian elimination.

    """
    PR = PolynomialRing(QQ, 'x, y, z')
    x, y, z = PR.gens()

    # The basic invariants
    s1 = x^2 + y^2 + z^2
    s2 = x^4 + y^4 + z^4
    s3 = x^6 + y^6 + z^6

    # All exponent triples of degree <= d
    U = []
    for k in xrange(d + 1):
        U += gen_degrees(3, k)

    idx = dict(zip(U, range(len(U))))
    
    # All monomials m such that m(s1, s2, s3) has degree <= d
    degrees = [ (a, b, c) for a, b, c in U if 2 * a + 4 * b + 6 * c == d ]
    monomials = [ PR({ t : 1 }) for t in degrees ]

    # Then the degree = d homogeneous subspace of the invariant ring
    # is spanned as a vector space by the following polynomials:
    S = [ m(x = s1, y = s2, z = s3) for m in monomials ]

    if not gaussian: return S
    
    # From S we compute a basis of the invariant ring
    A = matrix(QQ, len(U), len(S))
    for l in xrange(len(S)):
        for t, c in S[l].dict().items():
            A[idx[tuple(t)], l] = c

    B = A.column_space().basis()

    return [ PR(dict([ (U[i], v[i]) for i in xrange(len(U)) ])) for v in B ]


def homogeneous_hironaka_decomposition(polys):
    """Return the Hironaka decomposition of homogeneous B3-invariant polynomials.

    All polynomials in the list polys should be invariant and
    homogeneous of the same degree. This function returns a list with
    the Hironaka decomposition of each polynomial, that is, for each
    polynomial in polys it gives a polynomial in x, y, z that when
    computed with x = theta1, y = theta2, and z = theta3 gives the
    original polynomial.

    """
    if not polys: return [ ]
    
    d = polys[0].degree()

    PR = polys[0].parent()
    x, y, z = PR.gens()

    # The basic invariants
    s1 = x^2 + y^2 + z^2
    s2 = x^4 + y^4 + z^4
    s3 = x^6 + y^6 + z^6

    # All exponent triples of degree <= d
    U = []
    for k in xrange(d + 1):
        U += gen_degrees(3, k)

    degrees = [ (a, b, c) for a, b, c in U if 2 * a + 4 * b + 6 * c == d ]
    monomials = [ PR({ t : 1 }) for t in degrees ]

    # Now we compute the relevant expansions
    expander = BasisExpander([ m(x = s1, y = s2, z = s3) for m in monomials ])

    ret = [ ]
    for p in polys:
        coeffs = expander.expand(p)
        ret.append(sum(c * q for c, q in zip(coeffs, monomials)))

    return ret
    

def laplacian(p):
    """Return the Laplacian of polynomial p."""

    return p.parent()(sum(p.derivative(x, 2) for x in p.variables()))


def invariant_harmonics(d = None, bases = None):
    """Return a basis of B3-invariant harmonic polynomials in 3
    variables.

    KEYWORD ARGUMENTS:

    - d -- degree of the desired harmonic polynomials. If equal to
      None (default), then the harmonics are computed with information
      supplied by the bases argument.

    - bases -- a pair (inv2, inv) of bases of homogeneous spaces of
      invariant polynomials. If the polynomials in inv have degree k,
      then the polynomials in inv2 must have degree k - 2. This pair
      is used when d is None. Then the function returns a basis of the
      kernel of the Laplacian operator with range inv.

    Basis elements are normalized to that the maximum coefficient is 1.

    """
    if d is None and bases is None:
        raise ValueError('Either degree or bases is required')
    
    if d == 0:
        return [ PolynomialRing(QQ, 'x, y, z')(1) ]

    if d is None:
        inv2, inv = bases
    else:
        inv2, inv = invariant_basis(d - 2), invariant_basis(d)
    
    inv_basis = BasisExpander(inv2)

    # The matrix of the Laplacian
    # fixme: better way to create matrix
    L = matrix(QQ, len(inv2), len(inv))
    for l in xrange(len(inv)):
        c = inv_basis.expand(laplacian(inv[l]))

        for k in xrange(len(c)):
            L[k, l] = c[k]

    harm = [ ]
    for v in L.right_kernel().basis():
        harm.append(sum(c * q for c, q in zip(v, inv)))

    return [ p / max(abs(c) for c in p.coefficients()) for p in harm ]


def hom_part(p, d):
    """Return degree d part of polynomial p."""
    
    return p.parent()(dict([ (e, c) for e, c in p.dict().items() if sum(e) == d ]))


class InvariantTransform:
    """Computation of the Fourier inverse of invariant polynomials using
    only rationals.

    The inverse of a polynomial is computed using only
    rationals. Since the formula for inversion contains powers of pi
    and of its inverse, two extra variables are used: pi and pi_inv. The
    first one indicates a power of pi, the second one a power of 1 / pi.

    """
    def _simplify_poly(self, p):
        """Simplifies a polynomial by taking care of powers of pi.

        Sometimes, a monomial will have a power of pi and of its
        inverse. We simplify such monomials, by keeping only one of
        the powers.

        """
        q = 0
        for e, c in p.dict().items():
            tmp = list(e)
            if tmp[3] >= tmp[4]:
                tmp[3] -= tmp[4]
                tmp[4] = 0
            else:
                tmp[4] -= tmp[3]
                tmp[3] = 0

            q += self.PRu({ tuple(tmp) : c })

        return q

    def __init__(self, inv, harm):
        """Create a new calculator.

        ARGUMENTS:

        - inv -- list of bases of invariant subspaces of homogeneous
          polynomials. The convention is that inv[k] is a basis of the
          subspace of invariant and homogeneous polynomials of degree
          2 * k.

        - harm -- list of bases of invariant harmonic polynomials. We
          must have that harm[k] is a basis of invariant harmonic
          polynomials of degree 2 * k.

        Lists inv and harm must have the same length.

        """
        if len(inv) != len(harm):
            raise ValueError('inv and harm must have the same length')

        harm_hironaka = [ homogeneous_hironaka_decomposition(H) for H in harm ]
        
        PR = self.PR = PolynomialRing(QQ, 'x, y, z')
        x, y, z = PR.gens()

        PRu = self.PRu = PolynomialRing(QQ, 'x, y, z, pi, pi_inv')
        xp, yp, zp, pi, pi_inv = PRu.gens()

        # Computes the inverses
        d = len(inv)
        harm_basis = [ [ ] for k in xrange(d) ]
        harm_inverse = [ [ ] for k in xrange(d) ]
        harm_inverse_hironaka = [ [ ] for k in xrange(d) ]
        for p, p_hironaka in zip(flatten(harm), flatten(harm_hironaka)):
            deg = p.degree()
            for r in xrange(d - deg / 2):
                k = r + deg / 2
                harm_basis[k].append((x^2 + y^2 + z^2)^r * p)

                # fixme: check this formula!
                tmp = PRu((-1)^(deg / 2) * factorial(r) * pi_inv^r
                          * gen_laguerre(r, 1 / 2 + deg, pi * (xp^2 + yp^2 + zp^2)) * p)

                harm_inverse[k].append(self._simplify_poly(tmp))

                tmp = PRu((-1)^(deg / 2) * factorial(r) * pi_inv^r
                          * gen_laguerre(r, 1 / 2 + deg, pi * xp) * p_hironaka)

                harm_inverse_hironaka[k].append(self._simplify_poly(tmp))

        # Then we compute the inverse of each invariant basis element
        inv_inverses = [ [ ] for k in xrange(d) ]
        inv_inverses_hironaka = [ [ ] for k in xrange(d) ]
        for k in xrange(d):
            basis = BasisExpander(harm_basis[k])

            for p in inv[k]:
                coeffs = basis.expand(p)
                inv_inverses[k].append(sum(c * q for c, q in zip(coeffs, harm_inverse[k])))
                inv_inverses_hironaka[k].append(sum(c * q for c, q in zip(coeffs, harm_inverse_hironaka[k])))

        self.inv = inv
        self.inv_inverses = inv_inverses
        self.inv_inverses_hironaka = inv_inverses_hironaka

        # Bases for inversion
        self.bases = [ BasisExpander(S) for S in inv ]

    def invert(self, p, hironaka = False):
        """Return the Fourier inverse of an invariant polynomial.

        If hironaka is True (default False), then returns the inverse
        in Hironaka decomposition form.

        """

        ret = 0
        for k in xrange(len(self.bases)):
            coeffs = self.bases[k].expand(hom_part(p, 2 * k))
            if hironaka:
                ret += sum(c * q for c, q in zip(coeffs, self.inv_inverses_hironaka[k]))
            else:
                ret += sum(c * q for c, q in zip(coeffs, self.inv_inverses[k]))

        return ret

    def invert_matrices(self, lst, hironaka = False):
        """Return Fourier inverse of each polynomial in a list of matrices of
        polynomials.

        For each matrix in list lst, returns a matrix of the same size
        containing the inverse of each polynomial, entry-wise. If
        hironaka is True (default False), inverses are in the Hironaka
        decomposition form.

        """
        ret = [ ]
        for A in lst:
            f = lambda i, j: self.invert(A[i, j], hironaka)
            ret.append(matrix(self.PRu, A.nrows(), A.ncols(), f))

        return ret


class PhiMatrices:
    """Phi and Q matrices (see paper) for the B3 group."""

    PR = PolynomialRing(QQ, 'x, y, z, u')
    x, y, z, u = PR.gens()

    phi = 10 * [ None ]

    phi[0] = matrix(PR, [ 1 ])
    
    phi[1] = matrix(PR, [ x*y*z ])

    phi[2] = matrix(PR, [ x^4*y^2 - x^4*z^2 - x^2*y^4 + x^2*z^4 + y^4*z^2 - y^2*z^4 ])

    phi[3] = matrix(PR, [ x^5*y^3*z - x^5*y*z^3 - x^3*y^5*z + x^3*y*z^5 + x*y^5*z^3 - x*y^3*z^5 ])
    

    phi[4] = matrix(PR, [ [ x^3*y*z - x*y*z^3, 1/3*u*x^3*y*z - 2/3*u*x*y^3*z + 1/3*u*x*y*z^3 ],
                          [ x^5*y*z - x*y*z^5, 1/3*u*x^5*y*z - 2/3*u*x*y^5*z + 1/3*u*x*y*z^5 ] ])

    phi[5] = matrix(PR, [ [ x^2 - z^2, 1/3*u*x^2 - 2/3*u*y^2 + 1/3*u*z^2 ],
                          [ x^4 - z^4, 1/3*u*x^4 - 2/3*u*y^4 + 1/3*u*z^4 ] ])

    phi[6] = matrix(PR, [ [ x^3*y - x*y^3, x^3*z - x*z^3, y^3*z - y*z^3 ],
                          [ x^5*y - x*y^5, x^5*z - x*z^5, y^5*z - y*z^5 ],
                          [ x^7*y - x*y^7, x^7*z - x*z^7, y^7*z - y*z^7 ] ])

    phi[7] = matrix(PR, [ [ x^2*y - y*z^2, x^2*z - y^2*z, x*y^2 - x*z^2 ],
                          [ x^4*y - y*z^4, x^4*z - y^4*z, x*y^4 - x*z^4 ],
                          [ x^6*y - y*z^6, x^6*z - y^6*z, x*y^6 - x*z^6 ] ])

    phi[8] = matrix(PR, [ [ x*y,x*z,y*z ],
                          [ x^3*y + x*y^3,x^3*z + x*z^3,y^3*z + y*z^3 ],
                          [ x^5*y + x*y^5, x^5*z + x*z^5,y^5*z + y*z^5 ] ])

    phi[9] = matrix(PR, [ [ x,y,z ],
                          [ x^3,y^3,z^3 ],
                          [ x^5,y^5,z^5 ] ])

    row_degrees = [ [ v[0].degree() for v in A.rows() ] for A in phi ]

    Q = [ ]
    for A in phi:
        Q.append(MatrixSpace(PolynomialRing(QQ, 'x, y, z'), A.nrows(), A.ncols())((A * A.transpose())(u = sqrt(3))))


def make_moment_matrices(inv_basis, sos_polys):
    """Return moment matrices used in the problem formulation.

    This function returns two lists, U and V. List U contains matrices
    V^{pi, d} for pi an irreducible representation, where d =
    len(inv_basis) - 1 (see paper for a definition of the V^{pi, d}
    matrices).

    sos_polys is a list of B3-invariant (and hence even)
    polynomials. For each polynomial p in sos_polys, of degree 2 * d_p
    list V contains a list of matrices p * V^{pi, d - d_p}. These
    matrices are used in the SOS constraint of the problem.

    """
    PR = PolynomialRing(QQ, 'x, y, z')
    
    d = len(inv_basis) - 1
    inv = flatten(inv_basis)

    # Indices for R and S variables
    num_irred = len(PhiMatrices.phi)

    R_idxs = [ [ ] for k in xrange(num_irred) ]
    S_idxs = [ [ [ ] for k in xrange(num_irred) ] for p in sos_polys ]

    for k in xrange(num_irred):
        L = PhiMatrices.row_degrees[k]

        for i in xrange(len(L)):
            for r in xrange(len(inv)):
                deg = inv[r].degree()

                if deg + L[i] <= d:
                    R_idxs[k].append((r, i))
                else:
                    break

                for l in xrange(len(sos_polys)):
                    if deg + L[i] + sos_polys[l].degree() / 2 <= d:
                        S_idxs[l][k].append((r, i))

    # Creates moment matrices
    U = [ ]
    for k in xrange(len(R_idxs)):
        L = R_idxs[k]

        if not L: continue

        def f((r1, i1), (r2, i2)): return inv[r1] * inv[r2] * PhiMatrices.Q[k][i1, i2]
        def g(i, j): return f(L[i], L[j])
        U.append(matrix(PR, len(L), len(L), g))

    V = [ ]
    for (S, p) in zip(S_idxs, sos_polys):
        tmp = [ ]

        for k in xrange(len(S)):
            L = S[k]

            if not L: continue

            def f((r1, i1), (r2, i2)): return inv[r1] * inv[r2] * PhiMatrices.Q[k][i1, i2]
            def g(i, j): return f(L[i], L[j])
            tmp.append(p * matrix(PR, len(L), len(L), g))

        V.append(tmp)

    return U, V


#fixme: good description below, but function is ok!
def read_solution_matrices(filename, prec = 256):
    """Return a solution to the problem read from a file.

    fixme: where should the format be described?

    - What it returns
    - It uses interval arithmetic
    - What is the precision? Should it be 256?

    """
    RH = RealIntervalField(prec)

    with open(filename, 'r') as infile:
        # Reads sizes of each matrix
        tmp = infile.readline()
        fields = re.split('\\s+', tmp.strip())
        d = [ int(v) for v in fields ]

        # Reads the lambdas
        tmp = infile.readline()
        fields = re.split('\\s+', tmp.strip())
        l = [ RH(v) for v in fields ]

        if len(l) != len(d):
            raise ValueError('Wrong number of matrices and eigenvalues')

        # Reads the Cholesky factors
        L = [ matrix(RH, n) for n in d ]
        for line in infile:
            fields = re.split('\\s+', line.strip())

            if not fields: continue

            k = int(fields[0])
            i = int(fields[1])
            j = int(fields[2])
            val = RH(fields[3])

            L[k][i, j] = val

        # Returns corresponding matrices and lambdas
        return l, [ A.transpose() * A + c * identity_matrix(A.nrows()) for A, c in zip(L, l) ]


def make_approximations(moment_matrices, U_invs = None, prec = 256):
    """Return approximations of polynomial matrices in interval arithmetic.

    Given the moment matrices to be used in the problem and the matrix
    of Fourier inverses (in expanded form and also in Hironaka
    decomposition form) of the left-hand side, returns corresponding
    matrices obtained by converting all polynomials to polynomials
    with coefficients in a RealIntervalField of precision prec
    (default 256 bits), that is, approximating each rational number by
    an interval.

    """
    RH = RealIntervalField(prec)
    
    PRi_pi = PolynomialRing(RH, 'x, y, z, pi, pi_inv')
    x, y, z, pi, pi_inv = PRi_pi.gens()

    PRi = PolynomialRing(RH, 'x, y, z')

    # First the inverses
    if not U_invs is None:
        U_inv, U_inv_hironaka = U_invs
        U_inv_approx = [ ]
        U_inv_hironaka_approx = [ ]
        for A, A_hironaka in zip(U_inv, U_inv_hironaka):
            def g(M):
                def f(i, j):
                    tmp = PRi_pi(M[i, j])(pi = RH.pi(), pi_inv = 1 / RH.pi())
                    return PRi(dict([ (tuple(e[:3]), c) for e, c in tmp.dict().items() ]))

                return f

            U_inv_approx.append(matrix(PRi, A.nrows(), A.ncols(), g(A)))
            print '*',
            sys.stdout.flush()
            U_inv_hironaka_approx.append(matrix(PRi, A_hironaka.nrows(), 
                                                A_hironaka.ncols(), g(A_hironaka)))
            print '+',
            sys.stdout.flush()

        print ''
        
    # Then the other matrices, a simple conversion
    U, V = moment_matrices
    U_approx, V_approx = [ ], [ ]

    for A in U:
        U_approx.append(MatrixSpace(PRi, A.nrows(), A.ncols())(A))

    for L in V:
        tmp = [ ]
        for A in L:
            tmp.append(MatrixSpace(PRi, A.nrows(), A.ncols())(A))

        V_approx.append(tmp)

    if not U_invs is None:
        return U_approx, V_approx, U_inv_approx, U_inv_hironaka_approx
    else:
        return U_approx, V_approx
    

class Verifier:
    """Class used to check a solution."""
    
    def __init__(self, inv, moment_matrices, approximations, sol):
        """Construct a new verifier.

        ARGUMENTS:

        - inv -- invariant basis to be used. The convention is that
          inv[k] is a basis of B3-invariant homogeneous polynomials of
          degree 2 * k.

        - moment_matrices -- moment matrices for the problem, as given
          by make_moment_matrices.

        - approximations -- approximations of data matrices used, as
          given by make_approximations.

        - sol -- solution to be used, as given by
          read_solution_matrices.

        The maximum degree of polynomials in inv must agree with the
        sizes of the matrices given and of the solution.

        """
        self.inv = inv
        self.U, self.V = moment_matrices
        self.U_approx, self.V_approx, self.U_inv_approx, \
            self.U_inv_hironaka_approx = approximations

        # First check
        if len(self.U) != len(self.U_inv_approx):
            raise ValueError('Number of U matrices and inverses differs')

        for A, B in zip(self.U, self.U_inv_approx):
            if A.nrows() != B.nrows():
                raise ValueError('Dimensions of U matrix and its inverse differ')

        # Splits the solution matrices properly
        self.l, A = sol
        
        num_matrices = (len(self.V) + 1) * len(self.U) + sum(len(L) for L in self.V)
        if num_matrices != len(A):
            raise ValueError('Wrong number of solution matrices')

        self.R = [ ]
        self.S = [ [ ] for k in xrange(len(self.V)) ]
        self.T = [ [ ] for k in xrange(len(self.V)) ]

        foo = [ (len(self.U), self.R) ]

        for k in xrange(len(self.V)):
            foo.append((len(self.V[k]), self.S[k]))
        
        for k in xrange(len(self.V)):
            foo.append((len(self.U), self.T[k]))

        cur = 0
        for n, L in foo:
            for i in xrange(n):
                L.append(A[cur])
                cur += 1

    def lhs_polys(self):
        """Return solution polynomials corresponding to R.

        Returns a pair (p, p_inv), where p is the polynomial that
        gives the Fourier transform, and p_inv is its inverse.

        """
        p = p_inv = 0

        for A, A_inv, X in zip(self.U_approx, self.U_inv_approx, self.R):
            p += A.trace_of_product(X)
            p_inv += A_inv.trace_of_product(X)

        return p, p_inv

    def rhs_polys(self):
        """Return polynomials corresponding to S and T.

        Returns a list containing for each of the SOS constraints its
        corresponding polynomial that should be equal to the left-hand
        side inverse polynomial.

        """
        ret = [ ]

        for L, M, N in zip(self.V_approx, self.S, self.T):
            ret.append(sum(A.trace_of_product(X) 
                           for A, X in zip(L, M) + zip(self.U_approx, N)))

        return ret

    def check_sos_feasibility(self, prec = 256):
        """Check the SOS constraints of the solution to see if it can be made
        feasible.
        
        This function performs the check on the SOS constraints of the
        solution to see if it can be made feasible, according to the
        procedure described in the paper. It computes an upper bound
        on the Frobenius norm of the perturbation matrices and
        compares it to a lower bound on the minimum eigenvalues of the
        appropriate matrices.

        At the end of the check a message is shown saying if the
        solution checks out or not.

        """
        RI = RealIntervalField(prec)

        # Assembles basis from moment matrices
        polys = [ [ ] for k in xrange(len(self.inv)) ]

        for A in self.U:
            for p in A.list():
                polys[p.degree() / 2].append(p)

        bases = [ polynomial_li_subset(L, len(M)) for L, M in zip(polys, self.inv) ]

        for L, M in zip(bases, self.inv):
            if len(L) != len(M):
                raise ValueError('Moment matrices do not give a basis of invariant polynomials')

        # Computes infinity norm of the inverse of the basis change
        # matrix \hat{A} from the paper. This is a block-diagonal
        # matrix, since the basis is homogeneous.
        norms = [ ]
        for B in bases:
            mon, P = poly_matrix(B)
            Q = P.matrix_from_rows(row_space_basis(P))
            norms.append(max(sum(abs(a) for a in r) for r in Q.inverse().rows()))

        infty_norm = RI(max(norms))

        # Checks each SOS constraint
        p, p_inv = self.lhs_polys()

        tmp = [ ]
        for q in self.rhs_polys():
            tmp.append(max(abs(c) for c in (p_inv + q).coefficients()))

        # Computes upper bound on Frobenius norm and compares
        frobenius_ub = sum(len(B) for B in bases) * infty_norm * max(tmp)

        print 'Upper bound on Frobenius norm     = ' + str(frobenius_ub)
        print 'Lower bound on minimum eigenvalue = ' + str(min(v for v in self.l))

        if frobenius_ub < min(v for v in self.l):
            print 'SOS constraint OK'
        else:
            print 'SOS constraint NOT OK!'

    def make_mpfi_poly(self, filename, classname, mpfr_prec = 256):
        """Write a C++ class to evaluate the solution polynomial.

        The class is written in the format expected by checker.cpp,
        the C++ program to check nonpositivity in the domain.

        KEYWORD ARGUMENTS:

        - filename -- the name of the file to write the class to.

        - classname -- name of evaluation class.

        - mpfr_prec -- precision to be used for mpfr (default 256 bits).

        """
        # Builds the appropriate polynomial
        p = sum(A.trace_of_product(X) for A, X in zip(self.U_inv_hironaka_approx, self.R))
        x, y, z = p.parent().gens()
            
        with open(filename, 'w') as outfile:
            outfile.write('class %s {\n' % classname)
            outfile.write('mutable mpfi_class ret, tmp, s1, s2, s3;\n')
            outfile.write('mutable mpfi_class x_pow[%d], y_pow[%d], z_pow[%d];\n'
                          % (p.degree(x) + 1, p.degree(y) + 1, p.degree(z) + 1))
            
            for e in p.exponents():
                outfile.write('mpfi_class c_%d_%d_%d;\n' % tuple(e))

            outfile.write('public:\n')
            outfile.write('%s() {\n' % classname)
            outfile.write('mpfr_t lower, upper;\n')
            outfile.write('mpfr_init2(lower, %d);\n' % mpfr_prec)
            outfile.write('mpfr_init2(upper, %d);\n' % mpfr_prec)
            
            for e, c in p.dict().items():
                outfile.write('mpfr_set_str(lower, "%s", 10, MPFR_RNDD);\n' % str(c.lower()))
                outfile.write('mpfr_set_str(upper, "%s", 10, MPFR_RNDU);\n' % str(c.upper()))
                outfile.write('mpfi_interv_fr(c_%d_%d_%d.get(), lower, upper);\n' % tuple(e))

            outfile.write('mpfr_clears(lower, upper, (mpfr_ptr) 0);\n')
            outfile.write('}\n')

            #
            # The evaluation function
            #
            outfile.write('const mpfi_class& operator()(const std::vector<mpfi_class>& pt) const {\n')

            # Aliases for the variables
            outfile.write('const mpfi_class& x = pt[0];\n')
            outfile.write('const mpfi_class& y = pt[1];\n')
            outfile.write('const mpfi_class& z = pt[2];\n')
            
            # Computing s1, s2, and s3 
            for s, k in [ ('s1', 2), ('s2', 4), ('s3', 6) ]:
                outfile.write('mpfi_set_d(%s.get(), 0);\n' % s)

                for var in [ 'x', 'y', 'z' ]:
                    outfile.write('mpfi_set(tmp.get(), %s.get());\n' % var)

                    for i in xrange(k - 1):
                        outfile.write('mpfi_mul(tmp.get(), tmp.get(), %s.get());\n' % var)

                    outfile.write('mpfi_add(%s.get(), %s.get(), tmp.get());\n' % (s, s))

            # The powers
            for var, s in [ (x, 's1'), (y, 's2'), (z, 's3') ]:
                outfile.write('mpfi_set_d(%s_pow[0].get(), 1.0);\n' % str(var))
                for i in xrange(1, p.degree(var) + 1):
                    outfile.write('mpfi_mul(%s_pow[%d].get(), %s_pow[%d].get(), %s.get());\n'
                                  % (str(var), i, str(var), i - 1, s))

            # Then the evaluation
            outfile.write('mpfi_set_d(ret.get(), 0);\n')

            for e, c in p.dict().items():
                outfile.write('mpfi_set(tmp.get(), c_%d_%d_%d.get());\n' % tuple(e))
                if e[0] > 0:
                    outfile.write('mpfi_mul(tmp.get(), tmp.get(), x_pow[%d].get());\n' % e[0])
                    
                if e[1] > 0:
                    outfile.write('mpfi_mul(tmp.get(), tmp.get(), y_pow[%d].get());\n' % e[1])

                if e[2] > 0:
                    outfile.write('mpfi_mul(tmp.get(), tmp.get(), z_pow[%d].get());\n' % e[2])
                    
                outfile.write('mpfi_add(ret.get(), ret.get(), tmp.get());\n')

            outfile.write('return ret;}};\n')


def make_mpfi_gradient(p, filename, classname, mpfr_prec = 256):
    """Write a C++ class to evaluate the gradient of a polynomial.

    KEYWORD ARGUMENTS:

    - p -- polynomial over RealIntervalField.

    - filename -- name of output file.

    - classname -- name of evaluation class.

    - mpfr_prec -- precision to be used for MPFR.

    """
    variables = p.parent().gens()
    
    with open(filename, 'w') as outfile:
        outfile.write('class %s {\n' % classname)
        outfile.write('mutable mpfi_class tmp;\n')
        outfile.write('mutable std::vector<mpfi_class> ret;\n')
        outfile.write('mutable mpfi_class powers[%d][%d];\n'
                      % (len(variables), 1 + max(p.degree(v) for v in variables)))

        coeff_str = 'c_' + '_'.join(len(variables) * [ '%d' ])

        for e in p.exponents():
            outfile.write(('mpfi_class ' + coeff_str + ';\n') % tuple(e))

        outfile.write('public:\n')
        outfile.write('%s() : ret(%d) {\n' % (classname, len(variables)))
        outfile.write('mpfr_t lower, upper;\n')
        outfile.write('mpfr_init2(lower, %d);\n' % mpfr_prec)
        outfile.write('mpfr_init2(upper, %d);\n' % mpfr_prec)

        for e, c in p.dict().items():
            outfile.write('mpfr_set_str(lower, "%s", 10, MPFR_RNDD);\n' % str(c.lower()))
            outfile.write('mpfr_set_str(upper, "%s", 10, MPFR_RNDU);\n' % str(c.upper()))
            outfile.write(('mpfi_interv_fr(%s.get(), lower, upper);\n' % coeff_str) % tuple(e))

        outfile.write('mpfr_clears(lower, upper, (mpfr_ptr) 0);\n')
        outfile.write('}\n')

        # Evaluation
        outfile.write('const std::vector<mpfi_class>& operator()(const std::vector<mpfi_class>& x) const {\n')
        
        for i in xrange(len(variables)):
            outfile.write('mpfi_set_d(ret[%d].get(), 0);\n' % i)
            outfile.write('mpfi_set_d(powers[%d][0].get(), 1);\n' % i)

            for j in xrange(1, 1 + p.degree(variables[i])):
                outfile.write('mpfi_mul(powers[%d][%d].get(), powers[%d][%d].get(), x[%d].get());\n'
                              % (i, j, i, j - 1, i))

        for e, c in p.dict().items():
            for i in xrange(len(variables)):
                # Compute contribution to d p / d x[i]
                if e[i] == 0: continue

                outfile.write(('mpfi_set(tmp.get(), %s.get());\n' % coeff_str) % tuple(e))

                for j in xrange(len(variables)):
                    if j == i: k = e[j] - 1
                    else: k = e[j]
                    
                    outfile.write('mpfi_mul(tmp.get(), tmp.get(), powers[%d][%d].get());\n'
                                  % (j, k))

                outfile.write('mpfi_mul_si(tmp.get(), tmp.get(), %d);\n' % e[i]);
                outfile.write('mpfi_add(ret[%d].get(), ret[%d].get(), tmp.get());\n'
                              % (i, i))

        outfile.write('return ret;\n')
        outfile.write('}};\n')

    
    
    
    
# Local variables:
# mode: python
# End:


==> anc/znpoint.cpp <==
/*
  znpoint.cpp
*/

#include <znpoint.h>

using namespace std;

namespace checker {


  // Returns true iff this is less than other in lexicographic order.
  bool ZnPoint::operator<(const ZnPoint& other) const
  {
    int i;
    for (i = 0; i < dimension() && i < other.dimension(); i++)
      if ((*this)[i] < other[i]) return true;

    return i < other.dimension();
  }


  // Output operator.
  std::ostream& operator<<(std::ostream& out, const ZnPoint& x)
  {
    for (int i = 0; i < x._x.size(); i++)
    {
      if (i > 0) out << " ";
      out << x._x[i];
    }
    return out;
  }

/*
  real_coords
*/
std::vector<mpfi_class>& 
real_coords(const ZnPoint& v, const std::vector<mpfi_class>& x0, 
	    const mpfi_class& l, std::vector<mpfi_class>& x_ret)
{
  for (int i = 0; i < v.dimension(); i++) {
    mpfi_mul_si(x_ret[i].get(), l.get(), v[i]);
    mpfi_add(x_ret[i].get(), x_ret[i].get(), x0[i].get());
  }

  return x_ret;
}

std::vector<double>& 
real_coords(const ZnPoint& v, const std::vector<double>& x0, 
	    double l, std::vector<double>& x_ret)
{
  for (int i = 0; i < v.dimension(); i++)
    x_ret[i] = x0[i] + l * v[i];

  return x_ret;
}


}  // namespace


==> anc/znpoint.h <==
/*
  znpoint.h

  Point on the Zn lattice.
*/

#ifndef __ZNPOINT_H__
#define __ZNPOINT_H__

#include <vector>
#include <iostream>
#include <mpfi_w.h>

namespace checker {

/*
  A point in the Zn lattice.
*/
class ZnPoint {
  std::vector<int> _x;

public:
  // Constructs a new point given its dimension.
  explicit ZnPoint(int d) : _x(d, 0) { }

  // Constructs a point given a vector with coordinates.
  explicit ZnPoint(const std::vector<int>& x)  : _x(x) { }

  // Virtual destructor.
  virtual ~ZnPoint() {}

  // Dimension of the point.
  int dimension() const { return _x.size(); }

  // Coordinate access.
  int& operator[](int i) { return _x[i]; }

  // Const coordinate access.
  int operator[](int i) const { return _x[i]; }

  // Returns true iff this is less than other in lexicographic order.
  bool operator<(const ZnPoint& other) const;

  // Output operator.
  friend std::ostream& operator<<(std::ostream& out, const ZnPoint& x);
};

/*
  Functions
*/
// Places in the vector x_ret, which should be of the appropriate
// size, the coordinates of point x0 + l * v, where v is a ZnPoint
// viewed as an integer vector. This function returns a reference to
// x_ret.
extern std::vector<mpfi_class>& 
real_coords(const ZnPoint& v, const std::vector<mpfi_class>& x0, 
	    const mpfi_class& l, std::vector<mpfi_class>& x_ret);

extern std::vector<double>& 
real_coords(const ZnPoint& v, const std::vector<double>& x0, 
	    double l, std::vector<double>& x_ret);


}  // namespace


#endif

// Local variables:
// mode: c++
// End:

